Three-loop helicity amplitudes for quark-gluon scattering in QCD

We compute the three-loop helicity amplitudes for $q\bar{q} \to gg$ and its crossed partonic channels, in massless QCD. Our analytical results provide a non-trivial check of the color quadrupole contribution to the infrared poles for external states in different color representations. At high energies, the $qg \to qg$ amplitude shows the predicted factorized form from Regge theory and confirms previous results for the gluon Regge trajectory extracted from $qq' \to qq'$ and $gg \to gg$ scattering.

==> anc/README.txt <==
"Three-loop helicity amplitudes for quark-gluon scattering in QCD"
Fabrizio Caola, Amlan Chakraborty, Giulio Gambuti, Andreas von Manteuffel, Lorenzo Tancredi

** Files Provided:

  - The files in the form "process_l1l2l3l4_Nloops.m" contain our analytical
    results for the finite remainders of the N=0,1,2,3 loop helicity amplitudes
    for the scattering processes

	q(p1,l1) + qbar(p2,l2) -> g(p3,l3) + g(p4,l4) ,
	 
	q(p1,l1) + g(p2,l2) 	-> q(p3,l3) + g(p4,l4) 

    in terms of harmonic polylogarithms (HPLs) through to transcendental weight 6.
    Here p1,p2,p3,p4 are the momenta of the external particles and  l1,l2,l3,l4 are
    their helicities.
    Each file contains a quantity of the form \bf{H}^(N)_\lambda,fin in eq. (41),
    which is a vector in color space. The color basis for the process qqbar -> gg
    is defined in eq. (8) of the paper; the basis for qg -> qg can be obtained from
    eq. (8) by the exchange of particles 2 <-> 3.
    The helicity amplitudes provided have also been stripped of overall spinor
    factors according to the definition given in eq. (18). The spinors factors for
    the process qqbar -> gg can be found in eq. (19) of the paper (recall that we
    defined L={-+}). The ones for qg -> qg are obtained from those of eq. (19) by
    applying the crossing 2 <-> 3 to those of the corresponding helicity
    configurations.

  - The files "g2li.m" contains identities to express harmonic polylogarithms
    through to weight 6 in terms of classical polylogarithms and a small number
    of multiple polylogarithms (MPLs). They can be used for a faster numerical
    evaluation of our amplitudes.

** Notation: 

  - Nc and Nf correspond to N_c and n_f in the paper, namely the number of
    colors and the number of active flavours of quarks.

  - The multiple polylogarithms G[...,x] are defined in "arXiv:1904.07279".

  - For the classical polylogarithms PolyLog[n,x] we use directly the conventions of Wolfram Mathematica. 

  - For higher depth polylogarithms we use the following definition in terms of multiple polylogarithms:
          - Li[{3, 2}, x1_, x2_] :> (-1)^2 G[0, 0, 1/x1, 0, 1/x1/x2, 1], 
          - Li[{3, 3}, x1_, x2_] :> (-1)^2 G[0, 0, 1/x1, 0, 0, 1/x1/x2, 1], 
          - Li[{4, 2}, x1_, x2_] :> (-1)^2 G[0, 0, 0, 1/x1, 0, 1/x1/x2, 1], 
          - Li[{2, 2, 2}, x1_, x2_, x3_] :> (-1)^3 G[0, 1/x1, 0, 1/x1/x2, 0, 1/x1/x2/x3, 1],
    which matches the conventions of GiNaC.

  - The symbol "e" corresponds to "\epsilon", the dimensional regularization    
    parameter.

  - The variable x is defined as in the paper, x = -t/s = -s_{13}/s_{12}.


==> anc/g2li.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[0, x] -> Log[x], G[1, x] -> Log[1 - x], G[0, 0, x] -> Log[x]^2/2, 
 G[0, 1, x] -> -PolyLog[2, x], G[1, 0, x] -> Log[1 - x]*Log[x] + 
   PolyLog[2, x], G[1, 1, x] -> Log[1 - x]^2/2, G[0, 0, 0, x] -> Log[x]^3/6, 
 G[0, 0, 1, x] -> -PolyLog[3, x], G[0, 1, 0, x] -> 
  -(Log[x]*PolyLog[2, x]) + 2*PolyLog[3, x], 
 G[0, 1, 1, x] -> (Pi^2*Log[1 - x])/6 - (Log[1 - x]^2*Log[x])/2 - 
   Log[1 - x]*PolyLog[2, x] - PolyLog[3, 1 - x] + Zeta[3], 
 G[1, 0, 0, x] -> (Log[1 - x]*Log[x]^2)/2 + Log[x]*PolyLog[2, x] - 
   PolyLog[3, x], G[1, 0, 1, x] -> -(Pi^2*Log[1 - x])/3 + 
   Log[1 - x]^2*Log[x] + Log[1 - x]*PolyLog[2, x] + 2*PolyLog[3, 1 - x] - 
   2*Zeta[3], G[1, 1, 0, x] -> (Pi^2*Log[1 - x])/6 - PolyLog[3, 1 - x] + 
   Zeta[3], G[1, 1, 1, x] -> Log[1 - x]^3/6, G[0, 0, 0, 0, x] -> Log[x]^4/24, 
 G[0, 0, 0, 1, x] -> -PolyLog[4, x], G[0, 0, 1, 0, x] -> 
  -(Log[x]*PolyLog[3, x]) + 3*PolyLog[4, x], 
 G[0, 0, 1, 1, x] -> Pi^4/90 + (Pi^2*Log[1 - x]^2)/12 + Log[1 - x]^4/24 - 
   (Log[1 - x]^3*Log[x])/6 - Log[1 - x]*PolyLog[3, x] - PolyLog[4, 1 - x] + 
   PolyLog[4, x] + PolyLog[4, -(x/(1 - x))] + Log[1 - x]*Zeta[3], 
 G[0, 1, 0, 0, x] -> -(Log[x]^2*PolyLog[2, x])/2 + 2*Log[x]*PolyLog[3, x] - 
   3*PolyLog[4, x], G[0, 1, 0, 1, x] -> -Pi^4/45 - (Pi^2*Log[1 - x]^2)/6 - 
   Log[1 - x]^4/12 + (Log[1 - x]^3*Log[x])/3 + PolyLog[2, x]^2/2 + 
   2*Log[1 - x]*PolyLog[3, x] + 2*PolyLog[4, 1 - x] - 2*PolyLog[4, x] - 
   2*PolyLog[4, -(x/(1 - x))] - 2*Log[1 - x]*Zeta[3], 
 G[0, 1, 1, 0, x] -> (Pi^2*Log[1 - x]*Log[x])/6 - (Log[1 - x]^2*Log[x]^2)/2 - 
   Log[1 - x]*Log[x]*PolyLog[2, x] - PolyLog[2, x]^2/2 - 
   Log[x]*PolyLog[3, 1 - x] + Log[x]*Zeta[3], 
 G[0, 1, 1, 1, x] -> -Pi^4/90 + (Pi^2*Log[1 - x]^2)/12 - 
   (Log[1 - x]^3*Log[x])/3 - (Log[1 - x]^2*PolyLog[2, x])/2 - 
   Log[1 - x]*PolyLog[3, 1 - x] + PolyLog[4, 1 - x], 
 G[1, 0, 0, 0, x] -> (Log[1 - x]*Log[x]^3)/6 + (Log[x]^2*PolyLog[2, x])/2 - 
   Log[x]*PolyLog[3, x] + PolyLog[4, x], G[1, 0, 0, 1, x] -> 
  -PolyLog[2, x]^2/2 - Log[1 - x]*PolyLog[3, x], 
 G[1, 0, 1, 0, x] -> Pi^4/45 + (Pi^2*Log[1 - x]^2)/6 + Log[1 - x]^4/12 - 
   (Pi^2*Log[1 - x]*Log[x])/3 - (Log[1 - x]^3*Log[x])/3 + 
   Log[1 - x]^2*Log[x]^2 + Log[1 - x]*Log[x]*PolyLog[2, x] + 
   PolyLog[2, x]^2/2 + 2*Log[x]*PolyLog[3, 1 - x] - 2*PolyLog[4, 1 - x] + 
   2*PolyLog[4, x] + 2*PolyLog[4, -(x/(1 - x))] + 2*Log[1 - x]*Zeta[3] - 
   2*Log[x]*Zeta[3], G[1, 0, 1, 1, x] -> Pi^4/30 - (Pi^2*Log[1 - x]^2)/12 + 
   (Log[1 - x]^3*Log[x])/2 + (Log[1 - x]^2*PolyLog[2, x])/2 + 
   2*Log[1 - x]*PolyLog[3, 1 - x] - 3*PolyLog[4, 1 - x] + Log[1 - x]*Zeta[3], 
 G[1, 1, 0, 0, x] -> -Pi^4/90 - (Pi^2*Log[1 - x]^2)/12 - Log[1 - x]^4/24 + 
   (Pi^2*Log[1 - x]*Log[x])/6 + (Log[1 - x]^3*Log[x])/6 - 
   (Log[1 - x]^2*Log[x]^2)/4 - Log[x]*PolyLog[3, 1 - x] + PolyLog[4, 1 - x] - 
   PolyLog[4, x] - PolyLog[4, -(x/(1 - x))] - Log[1 - x]*Zeta[3] + 
   Log[x]*Zeta[3], G[1, 1, 0, 1, x] -> -Pi^4/30 - (Pi^2*Log[1 - x]^2)/12 - 
   Log[1 - x]*PolyLog[3, 1 - x] + 3*PolyLog[4, 1 - x] - 2*Log[1 - x]*Zeta[3], 
 G[1, 1, 1, 0, x] -> Pi^4/90 + (Pi^2*Log[1 - x]^2)/12 - PolyLog[4, 1 - x] + 
   Log[1 - x]*Zeta[3], G[1, 1, 1, 1, x] -> Log[1 - x]^4/24, 
 G[0, 0, 0, 0, 0, x] -> Log[x]^5/120, G[0, 0, 0, 0, 1, x] -> -PolyLog[5, x], 
 G[0, 0, 0, 1, 0, x] -> -(Log[x]*PolyLog[4, x]) + 4*PolyLog[5, x], 
 G[0, 0, 0, 1, 1, x] -> Li[3, 2, 1, x]/6 - Li[3, 2, x, 1]/2 + 
   (PolyLog[2, x]*PolyLog[3, x])/6 + PolyLog[5, x]/6 - 
   (PolyLog[2, x]*Zeta[3])/6, G[0, 0, 1, 0, 0, x] -> 
  -(Log[x]^2*PolyLog[3, x])/2 + 3*Log[x]*PolyLog[4, x] - 6*PolyLog[5, x], 
 G[0, 0, 1, 0, 1, x] -> Li[3, 2, x, 1], G[0, 0, 1, 1, 0, x] -> 
  -Li[3, 2, 1, x]/2 + Li[3, 2, x, 1]/2 + (Pi^4*Log[x])/90 + 
   (Pi^2*Log[1 - x]^2*Log[x])/12 + (Log[1 - x]^4*Log[x])/24 - 
   (Log[1 - x]^3*Log[x]^2)/6 - Log[1 - x]*Log[x]*PolyLog[3, x] - 
   (PolyLog[2, x]*PolyLog[3, x])/2 - Log[x]*PolyLog[4, 1 - x] + 
   Log[x]*PolyLog[4, x] + Log[x]*PolyLog[4, -(x/(1 - x))] - PolyLog[5, x]/2 + 
   Log[1 - x]*Log[x]*Zeta[3] + (PolyLog[2, x]*Zeta[3])/2, 
 G[0, 0, 1, 1, 1, x] -> -Li[3, 2, 1, x]/6 + Li[3, 2, x, 1]/2 + 
   (Pi^2*Log[1 - x]^3)/18 + Log[1 - x]^5/30 - (Log[1 - x]^4*Log[x])/8 - 
   (Log[1 - x]^2*PolyLog[3, x])/2 - (PolyLog[2, x]*PolyLog[3, x])/6 - 
   Log[1 - x]*PolyLog[4, 1 - x] + Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
   PolyLog[5, 1 - x] + (5*PolyLog[5, x])/6 + PolyLog[5, -(x/(1 - x))] + 
   (Log[1 - x]^2*Zeta[3])/2 + (PolyLog[2, x]*Zeta[3])/6 - Zeta[5], 
 G[0, 1, 0, 0, 0, x] -> -(Log[x]^3*PolyLog[2, x])/6 + 
   Log[x]^2*PolyLog[3, x] - 3*Log[x]*PolyLog[4, x] + 4*PolyLog[5, x], 
 G[0, 1, 0, 0, 1, x] -> -Li[3, 2, 1, x] - PolyLog[5, x] + 
   PolyLog[2, x]*Zeta[3], G[0, 1, 0, 1, 0, x] -> 
  2*Li[3, 2, 1, x] - 2*Li[3, 2, x, 1] - (Pi^4*Log[x])/45 - 
   (Pi^2*Log[1 - x]^2*Log[x])/6 - (Log[1 - x]^4*Log[x])/12 + 
   (Log[1 - x]^3*Log[x]^2)/3 + (Log[x]*PolyLog[2, x]^2)/2 + 
   2*Log[1 - x]*Log[x]*PolyLog[3, x] + 2*Log[x]*PolyLog[4, 1 - x] - 
   2*Log[x]*PolyLog[4, x] - 2*Log[x]*PolyLog[4, -(x/(1 - x))] + 
   2*PolyLog[5, x] - 2*Log[1 - x]*Log[x]*Zeta[3] - 2*PolyLog[2, x]*Zeta[3], 
 G[0, 1, 0, 1, 1, x] -> Li[3, 2, 1 - x, 1] - (Pi^4*Log[1 - x])/360 - 
   (Pi^2*Log[1 - x]^3)/6 - Log[1 - x]^5/12 + (Pi^4*Log[x])/30 + 
   (Pi^2*Log[1 - x]^2*Log[x])/12 + (Log[1 - x]^4*Log[x])/3 - 
   (Pi^2*Log[1 - x]*PolyLog[2, x])/6 + (Log[1 - x]^2*Log[x]*PolyLog[2, x])/
    2 + (Log[1 - x]*PolyLog[2, x]^2)/2 - (Pi^2*PolyLog[3, 1 - x])/6 + 
   Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + PolyLog[2, x]*PolyLog[3, 1 - x] + 
   Log[1 - x]^2*PolyLog[3, x] + 2*Log[1 - x]*PolyLog[4, 1 - x] - 
   3*Log[x]*PolyLog[4, 1 - x] - 2*Log[1 - x]*PolyLog[4, x] - 
   2*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - (Pi^2*Zeta[3])/3 - 
   Log[1 - x]^2*Zeta[3] + 2*Log[1 - x]*Log[x]*Zeta[3] - 
   PolyLog[2, x]*Zeta[3] + (11*Zeta[5])/2, G[0, 1, 1, 0, 0, x] -> 
  -Li[3, 2, 1, x]/2 + Li[3, 2, x, 1]/2 + (Pi^2*Log[1 - x]*Log[x]^2)/12 - 
   (Log[1 - x]^2*Log[x]^3)/4 - (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - 
   (Log[x]*PolyLog[2, x]^2)/2 - (Log[x]^2*PolyLog[3, 1 - x])/2 + 
   (PolyLog[2, x]*PolyLog[3, x])/2 - PolyLog[5, x]/2 + (Log[x]^2*Zeta[3])/2 + 
   (PolyLog[2, x]*Zeta[3])/2, G[0, 1, 1, 0, 1, x] -> 
  Li[3, 2, 1, x] - 3*Li[3, 2, 1 - x, 1] - 3*Li[3, 2, x, 1] + 
   (Pi^4*Log[1 - x])/120 + (Pi^2*Log[1 - x]^3)/6 + Log[1 - x]^5/20 - 
   (Pi^4*Log[x])/10 - (Pi^2*Log[1 - x]^2*Log[x])/4 - 
   (Log[1 - x]^4*Log[x])/4 + (Pi^2*Log[1 - x]*PolyLog[2, x])/3 - 
   Log[1 - x]^2*Log[x]*PolyLog[2, x] - (Log[1 - x]*PolyLog[2, x]^2)/2 + 
   (Pi^2*PolyLog[3, 1 - x])/2 - 3*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
   2*PolyLog[2, x]*PolyLog[3, 1 - x] + PolyLog[2, x]*PolyLog[3, x] + 
   9*Log[x]*PolyLog[4, 1 - x] + 6*Log[1 - x]*PolyLog[4, x] - 
   6*PolyLog[5, 1 - x] - 5*PolyLog[5, x] - 6*PolyLog[5, -(x/(1 - x))] + 
   Pi^2*Zeta[3] - 6*Log[1 - x]*Log[x]*Zeta[3] + PolyLog[2, x]*Zeta[3] - 
   (21*Zeta[5])/2, G[0, 1, 1, 1, 0, x] -> (-2*Li[3, 2, 1, x])/3 + 
   2*Li[3, 2, 1 - x, 1] + 2*Li[3, 2, x, 1] - (Pi^4*Log[1 - x])/180 - 
   (Pi^2*Log[1 - x]^3)/9 - Log[1 - x]^5/30 + (Pi^4*Log[x])/18 + 
   (Pi^2*Log[1 - x]^2*Log[x])/4 + (Log[1 - x]^4*Log[x])/6 - 
   (Log[1 - x]^3*Log[x]^2)/3 - (Pi^2*Log[1 - x]*PolyLog[2, x])/6 - 
   (Pi^2*PolyLog[3, 1 - x])/3 + Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
   PolyLog[2, x]*PolyLog[3, 1 - x] - (2*PolyLog[2, x]*PolyLog[3, x])/3 - 
   5*Log[x]*PolyLog[4, 1 - x] - 4*Log[1 - x]*PolyLog[4, x] + 
   4*PolyLog[5, 1 - x] + (10*PolyLog[5, x])/3 + 4*PolyLog[5, -(x/(1 - x))] - 
   (2*Pi^2*Zeta[3])/3 + 4*Log[1 - x]*Log[x]*Zeta[3] - 
   (PolyLog[2, x]*Zeta[3])/3 + 7*Zeta[5], G[0, 1, 1, 1, 1, x] -> 
  (Pi^2*Log[1 - x]^3)/36 - (Log[1 - x]^4*Log[x])/8 - 
   (Log[1 - x]^3*PolyLog[2, x])/6 - (Log[1 - x]^2*PolyLog[3, 1 - x])/2 + 
   Log[1 - x]*PolyLog[4, 1 - x] - PolyLog[5, 1 - x] + Zeta[5], 
 G[1, 0, 0, 0, 0, x] -> (Log[1 - x]*Log[x]^4)/24 + 
   (Log[x]^3*PolyLog[2, x])/6 - (Log[x]^2*PolyLog[3, x])/2 + 
   Log[x]*PolyLog[4, x] - PolyLog[5, x], G[1, 0, 0, 0, 1, x] -> 
  (2*Li[3, 2, 1, x])/3 - (PolyLog[2, x]*PolyLog[3, x])/3 - 
   Log[1 - x]*PolyLog[4, x] + (2*PolyLog[5, x])/3 - 
   (2*PolyLog[2, x]*Zeta[3])/3, G[1, 0, 0, 1, 0, x] -> 
  -Li[3, 2, 1, x] - (Log[x]*PolyLog[2, x]^2)/2 - 
   Log[1 - x]*Log[x]*PolyLog[3, x] + PolyLog[2, x]*PolyLog[3, x] + 
   3*Log[1 - x]*PolyLog[4, x] - PolyLog[5, x] + PolyLog[2, x]*Zeta[3], 
 G[1, 0, 0, 1, 1, x] -> Li[3, 2, 1, x]/2 - Li[3, 2, 1 - x, 1] - 
   (3*Li[3, 2, x, 1])/2 + (Pi^4*Log[1 - x])/72 + (Pi^2*Log[1 - x]^3)/12 + 
   Log[1 - x]^5/40 - (Pi^4*Log[x])/30 - (Pi^2*Log[1 - x]^2*Log[x])/12 - 
   (Log[1 - x]^4*Log[x])/8 + (Pi^2*Log[1 - x]*PolyLog[2, x])/6 - 
   (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 - (Log[1 - x]*PolyLog[2, x]^2)/2 + 
   (Pi^2*PolyLog[3, 1 - x])/6 - Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
   PolyLog[2, x]*PolyLog[3, 1 - x] - (Log[1 - x]^2*PolyLog[3, x])/2 + 
   (PolyLog[2, x]*PolyLog[3, x])/2 + 3*Log[x]*PolyLog[4, 1 - x] + 
   3*Log[1 - x]*PolyLog[4, x] - 3*PolyLog[5, 1 - x] - (5*PolyLog[5, x])/2 - 
   3*PolyLog[5, -(x/(1 - x))] + (Pi^2*Zeta[3])/3 + (Log[1 - x]^2*Zeta[3])/2 - 
   2*Log[1 - x]*Log[x]*Zeta[3] + (PolyLog[2, x]*Zeta[3])/2 - (5*Zeta[5])/2, 
 G[1, 0, 1, 0, 0, x] -> Li[3, 2, x, 1] + (Pi^4*Log[x])/45 + 
   (Pi^2*Log[1 - x]^2*Log[x])/6 + (Log[1 - x]^4*Log[x])/12 - 
   (Pi^2*Log[1 - x]*Log[x]^2)/6 - (Log[1 - x]^3*Log[x]^2)/3 + 
   (Log[1 - x]^2*Log[x]^3)/2 + (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 + 
   (Log[x]*PolyLog[2, x]^2)/2 + Log[x]^2*PolyLog[3, 1 - x] - 
   PolyLog[2, x]*PolyLog[3, x] - 2*Log[x]*PolyLog[4, 1 - x] - 
   3*Log[1 - x]*PolyLog[4, x] + 2*Log[x]*PolyLog[4, x] + 
   2*Log[x]*PolyLog[4, -(x/(1 - x))] + 2*Log[1 - x]*Log[x]*Zeta[3] - 
   Log[x]^2*Zeta[3], G[1, 0, 1, 0, 1, x] -> -2*Li[3, 2, 1, x] + 
   4*Li[3, 2, 1 - x, 1] + 6*Li[3, 2, x, 1] - (Pi^4*Log[1 - x])/30 - 
   (Pi^2*Log[1 - x]^3)/6 - Log[1 - x]^5/60 + (2*Pi^4*Log[x])/15 + 
   (Pi^2*Log[1 - x]^2*Log[x])/3 + (Log[1 - x]^4*Log[x])/6 - 
   (Pi^2*Log[1 - x]*PolyLog[2, x])/3 + Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
   (Log[1 - x]*PolyLog[2, x]^2)/2 - (2*Pi^2*PolyLog[3, 1 - x])/3 + 
   4*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 2*PolyLog[2, x]*
    PolyLog[3, 1 - x] - 2*PolyLog[2, x]*PolyLog[3, x] - 
   2*Log[1 - x]*PolyLog[4, 1 - x] - 12*Log[x]*PolyLog[4, 1 - x] - 
   10*Log[1 - x]*PolyLog[4, x] + 2*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
   12*PolyLog[5, 1 - x] + 10*PolyLog[5, x] + 12*PolyLog[5, -(x/(1 - x))] - 
   (4*Pi^2*Zeta[3])/3 + 8*Log[1 - x]*Log[x]*Zeta[3] + 10*Zeta[5], 
 G[1, 0, 1, 1, 0, x] -> Li[3, 2, 1, x] - 3*Li[3, 2, 1 - x, 1] - 
   3*Li[3, 2, x, 1] + (Pi^4*Log[1 - x])/120 + (Pi^2*Log[1 - x]^3)/6 + 
   Log[1 - x]^5/20 - (Pi^4*Log[x])/15 - (Pi^2*Log[1 - x]^2*Log[x])/3 - 
   (Log[1 - x]^4*Log[x])/4 + (Log[1 - x]^3*Log[x]^2)/2 + 
   (Pi^2*Log[1 - x]*PolyLog[2, x])/6 + (Pi^2*PolyLog[3, 1 - x])/2 - 
   Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - PolyLog[2, x]*PolyLog[3, 1 - x] + 
   PolyLog[2, x]*PolyLog[3, x] + 6*Log[x]*PolyLog[4, 1 - x] + 
   6*Log[1 - x]*PolyLog[4, x] - 6*PolyLog[5, 1 - x] - 5*PolyLog[5, x] - 
   6*PolyLog[5, -(x/(1 - x))] + Pi^2*Zeta[3] - 5*Log[1 - x]*Log[x]*Zeta[3] - 
   (21*Zeta[5])/2, G[1, 0, 1, 1, 1, x] -> -(Pi^4*Log[1 - x])/90 - 
   (Pi^2*Log[1 - x]^3)/36 + (Log[1 - x]^4*Log[x])/6 + 
   (Log[1 - x]^3*PolyLog[2, x])/6 + Log[1 - x]^2*PolyLog[3, 1 - x] - 
   3*Log[1 - x]*PolyLog[4, 1 - x] + 4*PolyLog[5, 1 - x] - 4*Zeta[5], 
 G[1, 1, 0, 0, 0, x] -> Li[3, 2, 1, x]/6 - Li[3, 2, x, 1]/2 - 
   (Pi^4*Log[x])/90 - (Pi^2*Log[1 - x]^2*Log[x])/12 - 
   (Log[1 - x]^4*Log[x])/24 + (Pi^2*Log[1 - x]*Log[x]^2)/12 + 
   (Log[1 - x]^3*Log[x]^2)/6 - (Log[1 - x]^2*Log[x]^3)/6 - 
   (Log[x]^2*PolyLog[3, 1 - x])/2 + (PolyLog[2, x]*PolyLog[3, x])/6 + 
   Log[x]*PolyLog[4, 1 - x] + Log[1 - x]*PolyLog[4, x] - 
   Log[x]*PolyLog[4, x] - Log[x]*PolyLog[4, -(x/(1 - x))] + PolyLog[5, x]/6 - 
   Log[1 - x]*Log[x]*Zeta[3] + (Log[x]^2*Zeta[3])/2 - 
   (PolyLog[2, x]*Zeta[3])/6, G[1, 1, 0, 0, 1, x] -> 
  Li[3, 2, 1, x]/2 - Li[3, 2, 1 - x, 1] - (3*Li[3, 2, x, 1])/2 + 
   (Pi^4*Log[1 - x])/360 - Log[1 - x]^5/60 - (Pi^4*Log[x])/30 - 
   (Pi^2*Log[1 - x]^2*Log[x])/12 + (Log[1 - x]^4*Log[x])/24 + 
   (Pi^2*PolyLog[3, 1 - x])/6 - Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
   (PolyLog[2, x]*PolyLog[3, x])/2 + Log[1 - x]*PolyLog[4, 1 - x] + 
   3*Log[x]*PolyLog[4, 1 - x] + 2*Log[1 - x]*PolyLog[4, x] - 
   Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 3*PolyLog[5, 1 - x] - 
   (5*PolyLog[5, x])/2 - 3*PolyLog[5, -(x/(1 - x))] + (Pi^2*Zeta[3])/3 - 
   (Log[1 - x]^2*Zeta[3])/2 - 2*Log[1 - x]*Log[x]*Zeta[3] - 
   (PolyLog[2, x]*Zeta[3])/2 - (5*Zeta[5])/2, 
 G[1, 1, 0, 1, 0, x] -> Li[3, 2, 1 - x, 1] + (7*Pi^4*Log[1 - x])/360 - 
   (Pi^2*PolyLog[3, 1 - x])/6 - (Pi^2*Zeta[3])/3 + Log[1 - x]^2*Zeta[3] + 
   (11*Zeta[5])/2, G[1, 1, 0, 1, 1, x] -> (Pi^4*Log[1 - x])/30 - 
   (Log[1 - x]^2*PolyLog[3, 1 - x])/2 + 3*Log[1 - x]*PolyLog[4, 1 - x] - 
   6*PolyLog[5, 1 - x] + (Log[1 - x]^2*Zeta[3])/2 + 6*Zeta[5], 
 G[1, 1, 1, 0, 0, x] -> -Li[3, 2, 1, x]/6 + Li[3, 2, x, 1]/2 - 
   (Pi^4*Log[1 - x])/90 - (Pi^2*Log[1 - x]^3)/36 - Log[1 - x]^5/120 + 
   (Pi^4*Log[x])/90 + (Pi^2*Log[1 - x]^2*Log[x])/12 + 
   (Log[1 - x]^4*Log[x])/24 - (Log[1 - x]^3*Log[x]^2)/12 - 
   (PolyLog[2, x]*PolyLog[3, x])/6 - Log[x]*PolyLog[4, 1 - x] - 
   Log[1 - x]*PolyLog[4, x] + PolyLog[5, 1 - x] + (5*PolyLog[5, x])/6 + 
   PolyLog[5, -(x/(1 - x))] - (Log[1 - x]^2*Zeta[3])/2 + 
   Log[1 - x]*Log[x]*Zeta[3] + (PolyLog[2, x]*Zeta[3])/6 - Zeta[5], 
 G[1, 1, 1, 0, 1, x] -> -(Pi^4*Log[1 - x])/30 - (Pi^2*Log[1 - x]^3)/36 - 
   Log[1 - x]*PolyLog[4, 1 - x] + 4*PolyLog[5, 1 - x] - 
   Log[1 - x]^2*Zeta[3] - 4*Zeta[5], G[1, 1, 1, 1, 0, x] -> 
  (Pi^4*Log[1 - x])/90 + (Pi^2*Log[1 - x]^3)/36 - PolyLog[5, 1 - x] + 
   (Log[1 - x]^2*Zeta[3])/2 + Zeta[5], G[1, 1, 1, 1, 1, x] -> 
  Log[1 - x]^5/120, G[0, 0, 0, 0, 0, 0, x] -> Log[x]^6/720, 
 G[0, 0, 0, 0, 0, 1, x] -> -PolyLog[6, x], G[0, 0, 0, 0, 1, 0, x] -> 
  -(Log[x]*PolyLog[5, x]) + 5*PolyLog[6, x], G[0, 0, 0, 0, 1, 1, x] -> 
  -Li[3, 3, x, 1]/6 - Li[4, 2, x, 1]/2 + PolyLog[3, x]^2/12, 
 G[0, 0, 0, 1, 0, 0, x] -> -(Log[x]^2*PolyLog[4, x])/2 + 
   4*Log[x]*PolyLog[5, x] - 10*PolyLog[6, x], 
 G[0, 0, 0, 1, 0, 1, x] -> Li[4, 2, x, 1], G[0, 0, 0, 1, 1, 0, x] -> 
  (2*Li[3, 3, x, 1])/3 + Li[4, 2, x, 1] + (Li[3, 2, 1, x]*Log[x])/6 - 
   (Li[3, 2, x, 1]*Log[x])/2 + (Log[x]*PolyLog[2, x]*PolyLog[3, x])/6 - 
   PolyLog[3, x]^2/3 + (Log[x]*PolyLog[5, x])/6 - 
   (Log[x]*PolyLog[2, x]*Zeta[3])/6, G[0, 0, 0, 1, 1, 1, x] -> 
  Pi^6/3780 - Li[3, 3, 1 - x, 1]/6 + Li[3, 3, x, 1]/6 - 
   Li[4, 2, 1 - x, 1]/2 + Li[4, 2, x, 1]/2 + (Li[3, 2, 1, x]*Log[1 - x])/6 - 
   (Li[3, 2, x, 1]*Log[1 - x])/2 + (Pi^4*Log[1 - x]^2)/240 + 
   (Pi^2*Log[1 - x]^4)/144 + Log[1 - x]^6/720 - (Pi^4*Log[1 - x]*Log[x])/90 - 
   (Pi^2*Log[1 - x]^3*Log[x])/36 - (Log[1 - x]^5*Log[x])/120 + 
   (Log[1 - x]^4*Log[x]^2)/48 + PolyLog[3, 1 - x]^2/12 + 
   (Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/6 - PolyLog[3, x]^2/12 + 
   (Log[1 - x]^2*PolyLog[4, x])/2 + Log[x]*PolyLog[5, 1 - x] - 
   (5*Log[1 - x]*PolyLog[5, x])/6 - PolyLog[6, 1 - x] + PolyLog[6, x] + 
   PolyLog[6, -(x/(1 - x))] + (Pi^2*Log[1 - x]*Zeta[3])/6 - 
   (Log[1 - x]^2*Log[x]*Zeta[3])/2 - (Log[1 - x]*PolyLog[2, x]*Zeta[3])/6 + 
   Zeta[3]^2/2 - Log[1 - x]*Zeta[5] - Log[x]*Zeta[5], 
 G[0, 0, 1, 0, 0, 0, x] -> -(Log[x]^3*PolyLog[3, x])/6 + 
   (3*Log[x]^2*PolyLog[4, x])/2 - 6*Log[x]*PolyLog[5, x] + 10*PolyLog[6, x], 
 G[0, 0, 1, 0, 0, 1, x] -> Li[3, 3, x, 1], G[0, 0, 1, 0, 1, 0, x] -> 
  -2*Li[3, 3, x, 1] - 3*Li[4, 2, x, 1] + Li[3, 2, x, 1]*Log[x], 
 G[0, 0, 1, 0, 1, 1, x] -> -Pi^6/1260 + Li[3, 3, 1 - x, 1]/2 - 
   Li[3, 3, x, 1]/2 + (3*Li[4, 2, 1 - x, 1])/2 - (3*Li[4, 2, x, 1])/2 - 
   Li[2, 2, 2, x, 1, 1]/4 - (Li[3, 2, 1, x]*Log[1 - x])/2 + 
   (3*Li[3, 2, x, 1]*Log[1 - x])/2 - (Pi^4*Log[1 - x]^2)/80 - 
   (Pi^2*Log[1 - x]^4)/48 - Log[1 - x]^6/240 + (Pi^4*Log[1 - x]*Log[x])/30 + 
   (Pi^2*Log[1 - x]^3*Log[x])/12 + (Log[1 - x]^5*Log[x])/40 - 
   (Log[1 - x]^4*Log[x]^2)/16 - (Pi^4*PolyLog[2, x])/180 - 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 - (Log[1 - x]^4*PolyLog[2, x])/48 + 
   (Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 + PolyLog[2, x]^3/24 - 
   PolyLog[3, 1 - x]^2/4 + PolyLog[3, x]^2/4 + 
   (PolyLog[2, x]*PolyLog[4, 1 - x])/2 - (3*Log[1 - x]^2*PolyLog[4, x])/2 - 
   (PolyLog[2, x]*PolyLog[4, x])/2 - (PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/
    2 - 3*Log[x]*PolyLog[5, 1 - x] + (5*Log[1 - x]*PolyLog[5, x])/2 + 
   3*PolyLog[6, 1 - x] - 3*PolyLog[6, x] - 3*PolyLog[6, -(x/(1 - x))] - 
   (Pi^2*Log[1 - x]*Zeta[3])/2 + (3*Log[1 - x]^2*Log[x]*Zeta[3])/2 - 
   (3*Zeta[3]^2)/2 + 3*Log[1 - x]*Zeta[5] + 3*Log[x]*Zeta[5], 
 G[0, 0, 1, 1, 0, 0, x] -> -(Li[3, 2, 1, x]*Log[x])/2 + 
   (Li[3, 2, x, 1]*Log[x])/2 + (Pi^4*Log[x]^2)/180 + 
   (Pi^2*Log[1 - x]^2*Log[x]^2)/24 + (Log[1 - x]^4*Log[x]^2)/48 - 
   (Log[1 - x]^3*Log[x]^3)/12 - (Log[1 - x]*Log[x]^2*PolyLog[3, x])/2 - 
   (Log[x]*PolyLog[2, x]*PolyLog[3, x])/2 + PolyLog[3, x]^2/2 - 
   (Log[x]^2*PolyLog[4, 1 - x])/2 + (Log[x]^2*PolyLog[4, x])/2 + 
   (Log[x]^2*PolyLog[4, -(x/(1 - x))])/2 - (Log[x]*PolyLog[5, x])/2 + 
   (Log[1 - x]*Log[x]^2*Zeta[3])/2 + (Log[x]*PolyLog[2, x]*Zeta[3])/2, 
 G[0, 0, 1, 1, 0, 1, x] -> (-19*Pi^6)/11340 + Li[3, 3, 1 - x, 1]/3 + 
   (5*Li[3, 3, x, 1])/6 - Li[3, 3, -(x/(1 - x)), 1]/3 + 
   (3*Li[4, 2, x, 1])/2 + Li[2, 2, 2, x, 1, 1]/2 + 
   (Li[3, 2, 1, x]*Log[1 - x])/2 - (Li[3, 2, x, 1]*Log[1 - x])/2 - 
   (Pi^4*Log[1 - x]^2)/432 + (Pi^2*Log[1 - x]^4)/108 + 
   (19*Log[1 - x]^6)/2160 - (Pi^4*Log[1 - x]*Log[x])/90 - 
   (Log[1 - x]^5*Log[x])/36 + (Pi^4*PolyLog[2, x])/90 + 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 + (Log[1 - x]^4*PolyLog[2, x])/24 - 
   (Log[1 - x]^3*Log[x]*PolyLog[2, x])/6 - PolyLog[2, x]^3/12 - 
   (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 - (Log[1 - x]^3*PolyLog[3, 1 - x])/
    18 + (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/6 - 
   (Pi^2*Log[1 - x]*PolyLog[3, x])/18 - (Log[1 - x]^3*PolyLog[3, x])/18 + 
   (Log[1 - x]^2*Log[x]*PolyLog[3, x])/6 - 
   (Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/2 + 
   (PolyLog[3, 1 - x]*PolyLog[3, x])/3 - PolyLog[3, x]^2/4 + 
   (Pi^2*PolyLog[4, 1 - x])/6 - Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
   PolyLog[2, x]*PolyLog[4, 1 - x] + PolyLog[2, x]*PolyLog[4, x] + 
   (Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/2 + 
   PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 2*Log[x]*PolyLog[5, 1 - x] - 
   (Log[1 - x]*PolyLog[5, x])/2 + 2*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
   3*PolyLog[6, x] + 3*PolyLog[6, -(x/(1 - x))] + 
   (Pi^2*Log[1 - x]*Zeta[3])/18 + (Log[1 - x]^3*Zeta[3])/18 - 
   (Log[1 - x]^2*Log[x]*Zeta[3])/6 + (Log[1 - x]*PolyLog[2, x]*Zeta[3])/2 - 
   (PolyLog[3, 1 - x]*Zeta[3])/3 - (PolyLog[3, x]*Zeta[3])/3 + Zeta[3]^2/6 - 
   (3*Log[1 - x]*Zeta[5])/2 - 2*Log[x]*Zeta[5], 
 G[0, 0, 1, 1, 1, 0, x] -> (19*Pi^6)/11340 - Li[3, 3, 1 - x, 1]/3 - 
   (5*Li[3, 3, x, 1])/6 + Li[3, 3, -(x/(1 - x)), 1]/3 - 
   (3*Li[4, 2, x, 1])/2 - Li[2, 2, 2, x, 1, 1]/4 - 
   (Li[3, 2, 1, x]*Log[1 - x])/2 + (Li[3, 2, x, 1]*Log[1 - x])/2 + 
   (Pi^4*Log[1 - x]^2)/432 - (Pi^2*Log[1 - x]^4)/108 - 
   (19*Log[1 - x]^6)/2160 - (Li[3, 2, 1, x]*Log[x])/6 + 
   (Li[3, 2, x, 1]*Log[x])/2 + (Pi^4*Log[1 - x]*Log[x])/90 + 
   (Pi^2*Log[1 - x]^3*Log[x])/18 + (11*Log[1 - x]^5*Log[x])/180 - 
   (Log[1 - x]^4*Log[x]^2)/8 - (Pi^4*PolyLog[2, x])/180 - 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 - (Log[1 - x]^4*PolyLog[2, x])/48 + 
   (Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 + PolyLog[2, x]^3/24 + 
   (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 + (Log[1 - x]^3*PolyLog[3, 1 - x])/
    18 - (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/6 + 
   (Pi^2*Log[1 - x]*PolyLog[3, x])/18 + (Log[1 - x]^3*PolyLog[3, x])/18 - 
   (2*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - 
   (Log[x]*PolyLog[2, x]*PolyLog[3, x])/6 - (PolyLog[3, 1 - x]*PolyLog[3, x])/
    3 + PolyLog[3, x]^2/4 - (Pi^2*PolyLog[4, 1 - x])/6 + 
   (PolyLog[2, x]*PolyLog[4, 1 - x])/2 - (PolyLog[2, x]*PolyLog[4, x])/2 - 
   (Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/2 + 
   Log[1 - x]*Log[x]*PolyLog[4, -(x/(1 - x))] - 
   (PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - Log[x]*PolyLog[5, 1 - x] + 
   (Log[1 - x]*PolyLog[5, x])/2 + (5*Log[x]*PolyLog[5, x])/6 - 
   2*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + Log[x]*PolyLog[5, -(x/(1 - x))] - 
   3*PolyLog[6, x] - 3*PolyLog[6, -(x/(1 - x))] - 
   (Pi^2*Log[1 - x]*Zeta[3])/18 - (Log[1 - x]^3*Zeta[3])/18 + 
   (2*Log[1 - x]^2*Log[x]*Zeta[3])/3 + (Log[x]*PolyLog[2, x]*Zeta[3])/6 + 
   (PolyLog[3, 1 - x]*Zeta[3])/3 + (PolyLog[3, x]*Zeta[3])/3 - Zeta[3]^2/6 + 
   (3*Log[1 - x]*Zeta[5])/2 + Log[x]*Zeta[5], 
 G[0, 0, 1, 1, 1, 1, x] -> Pi^6/1260 + Li[3, 3, 1 - x, 1]/6 + 
   Li[4, 2, 1 - x, 1]/2 - (Li[3, 2, 1, x]*Log[1 - x])/6 + 
   (Li[3, 2, x, 1]*Log[1 - x])/2 - (Pi^4*Log[1 - x]^2)/240 + 
   (Pi^2*Log[1 - x]^4)/72 + Log[1 - x]^6/80 + (Pi^4*Log[1 - x]*Log[x])/90 + 
   (Pi^2*Log[1 - x]^3*Log[x])/36 - (Log[1 - x]^5*Log[x])/24 - 
   (Log[1 - x]^4*Log[x]^2)/48 - PolyLog[3, 1 - x]^2/12 - 
   (Log[1 - x]^3*PolyLog[3, x])/6 - (Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/
    6 - (Log[1 - x]^2*PolyLog[4, 1 - x])/2 - (Log[1 - x]^2*PolyLog[4, x])/2 + 
   (Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/2 + Log[1 - x]*PolyLog[5, 1 - x] - 
   Log[x]*PolyLog[5, 1 - x] + (5*Log[1 - x]*PolyLog[5, x])/6 + 
   Log[1 - x]*PolyLog[5, -(x/(1 - x))] - (Pi^2*Log[1 - x]*Zeta[3])/6 + 
   (Log[1 - x]^3*Zeta[3])/6 + (Log[1 - x]^2*Log[x]*Zeta[3])/2 + 
   (Log[1 - x]*PolyLog[2, x]*Zeta[3])/6 - Zeta[3]^2/2 + Log[1 - x]*Zeta[5] + 
   Log[x]*Zeta[5], G[0, 1, 0, 0, 0, 0, x] -> -(Log[x]^4*PolyLog[2, x])/24 + 
   (Log[x]^3*PolyLog[3, x])/3 - (3*Log[x]^2*PolyLog[4, x])/2 + 
   4*Log[x]*PolyLog[5, x] - 5*PolyLog[6, x], G[0, 1, 0, 0, 0, 1, x] -> 
  (-2*Li[3, 3, x, 1])/3 - (2*PolyLog[3, x]^2)/3 + 
   PolyLog[2, x]*PolyLog[4, x], G[0, 1, 0, 0, 1, 0, x] -> 
  -(Li[3, 2, 1, x]*Log[x]) + 2*PolyLog[3, x]^2 - 
   3*PolyLog[2, x]*PolyLog[4, x] - Log[x]*PolyLog[5, x] + 
   Log[x]*PolyLog[2, x]*Zeta[3], G[0, 1, 0, 0, 1, 1, x] -> 
  Pi^6/405 - (5*Li[3, 3, 1 - x, 1])/6 - Li[3, 3, x, 1]/3 + 
   Li[3, 3, -(x/(1 - x)), 1]/3 - (3*Li[4, 2, 1 - x, 1])/2 + 
   Li[2, 2, 2, x, 1, 1]/2 - Li[3, 2, x, 1]*Log[1 - x] + 
   (2*Pi^4*Log[1 - x]^2)/135 + (5*Pi^2*Log[1 - x]^4)/432 - Log[1 - x]^6/216 - 
   (Pi^4*Log[1 - x]*Log[x])/45 - (Pi^2*Log[1 - x]^3*Log[x])/12 + 
   (Log[1 - x]^5*Log[x])/360 + (Log[1 - x]^4*Log[x]^2)/16 - 
   PolyLog[2, x]^3/12 + (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 + 
   (Log[1 - x]^3*PolyLog[3, 1 - x])/18 - 
   (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/6 + PolyLog[3, 1 - x]^2/4 + 
   (Pi^2*Log[1 - x]*PolyLog[3, x])/18 + (Log[1 - x]^3*PolyLog[3, x])/18 - 
   (Log[1 - x]^2*Log[x]*PolyLog[3, x])/6 - (PolyLog[3, 1 - x]*PolyLog[3, x])/
    3 - (Pi^2*PolyLog[4, 1 - x])/6 + Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
   (3*Log[1 - x]^2*PolyLog[4, x])/2 - (Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
    2 + Log[x]*PolyLog[5, 1 - x] - 2*Log[1 - x]*PolyLog[5, x] - 
   2*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 3*PolyLog[6, 1 - x] + 
   (4*Pi^2*Log[1 - x]*Zeta[3])/9 - (Log[1 - x]^3*Zeta[3])/18 - 
   (4*Log[1 - x]^2*Log[x]*Zeta[3])/3 + (PolyLog[3, 1 - x]*Zeta[3])/3 + 
   (PolyLog[3, x]*Zeta[3])/3 + (4*Zeta[3]^2)/3 - (3*Log[1 - x]*Zeta[5])/2 - 
   Log[x]*Zeta[5], G[0, 1, 0, 1, 0, 0, x] -> 
  2*Li[3, 3, x, 1] + 3*Li[4, 2, x, 1] + 2*Li[3, 2, 1, x]*Log[x] - 
   2*Li[3, 2, x, 1]*Log[x] - (Pi^4*Log[x]^2)/90 - 
   (Pi^2*Log[1 - x]^2*Log[x]^2)/12 - (Log[1 - x]^4*Log[x]^2)/24 + 
   (Log[1 - x]^3*Log[x]^3)/6 + (Log[x]^2*PolyLog[2, x]^2)/4 + 
   Log[1 - x]*Log[x]^2*PolyLog[3, x] - 2*PolyLog[3, x]^2 + 
   Log[x]^2*PolyLog[4, 1 - x] - Log[x]^2*PolyLog[4, x] + 
   3*PolyLog[2, x]*PolyLog[4, x] - Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
   2*Log[x]*PolyLog[5, x] - Log[1 - x]*Log[x]^2*Zeta[3] - 
   2*Log[x]*PolyLog[2, x]*Zeta[3], G[0, 1, 0, 1, 0, 1, x] -> 
  -Li[2, 2, 2, x, 1, 1], G[0, 1, 0, 1, 1, 0, x] -> 
  (-19*Pi^6)/5670 + (2*Li[3, 3, 1 - x, 1])/3 + (5*Li[3, 3, x, 1])/3 - 
   (2*Li[3, 3, -(x/(1 - x)), 1])/3 + 3*Li[4, 2, x, 1] + 
   Li[2, 2, 2, x, 1, 1]/2 + Li[3, 2, 1, x]*Log[1 - x] - 
   Li[3, 2, x, 1]*Log[1 - x] - (Pi^4*Log[1 - x]^2)/216 + 
   (Pi^2*Log[1 - x]^4)/54 + (19*Log[1 - x]^6)/1080 + 
   Li[3, 2, 1 - x, 1]*Log[x] - (Pi^4*Log[1 - x]*Log[x])/40 - 
   (Pi^2*Log[1 - x]^3*Log[x])/6 - (5*Log[1 - x]^5*Log[x])/36 + 
   (Pi^4*Log[x]^2)/30 + (Pi^2*Log[1 - x]^2*Log[x]^2)/12 + 
   (Log[1 - x]^4*Log[x]^2)/3 + (Pi^4*PolyLog[2, x])/90 + 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 + (Log[1 - x]^4*PolyLog[2, x])/24 - 
   (Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/6 - 
   (Log[1 - x]^3*Log[x]*PolyLog[2, x])/6 + 
   (Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 + 
   (Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 + PolyLog[2, x]^3/12 - 
   (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 - (Log[1 - x]^3*PolyLog[3, 1 - x])/
    9 - (Pi^2*Log[x]*PolyLog[3, 1 - x])/6 + 
   (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 + Log[1 - x]*Log[x]^2*
    PolyLog[3, 1 - x] + Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
   (Pi^2*Log[1 - x]*PolyLog[3, x])/9 - (Log[1 - x]^3*PolyLog[3, x])/9 + 
   (4*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + 
   (2*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - PolyLog[3, x]^2/2 + 
   (Pi^2*PolyLog[4, 1 - x])/3 - 3*Log[x]^2*PolyLog[4, 1 - x] - 
   PolyLog[2, x]*PolyLog[4, 1 - x] - 2*Log[1 - x]*Log[x]*PolyLog[4, x] + 
   PolyLog[2, x]*PolyLog[4, x] + Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
   2*Log[1 - x]*Log[x]*PolyLog[4, -(x/(1 - x))] + 
   PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 4*Log[x]*PolyLog[5, 1 - x] - 
   Log[1 - x]*PolyLog[5, x] + 4*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
   6*PolyLog[6, x] + 6*PolyLog[6, -(x/(1 - x))] + 
   (Pi^2*Log[1 - x]*Zeta[3])/9 + (Log[1 - x]^3*Zeta[3])/9 - 
   (Pi^2*Log[x]*Zeta[3])/3 - (4*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 
   2*Log[1 - x]*Log[x]^2*Zeta[3] - Log[x]*PolyLog[2, x]*Zeta[3] - 
   (2*PolyLog[3, 1 - x]*Zeta[3])/3 - (2*PolyLog[3, x]*Zeta[3])/3 + 
   Zeta[3]^2/3 - 3*Log[1 - x]*Zeta[5] + (3*Log[x]*Zeta[5])/2, 
 G[0, 1, 0, 1, 1, 1, x] -> (-37*Pi^6)/11340 - Li[4, 2, 1 - x, 1] + 
   Li[3, 2, 1 - x, 1]*Log[1 - x] - (Pi^4*Log[1 - x]^2)/720 - 
   (Pi^2*Log[1 - x]^4)/12 - Log[1 - x]^6/24 + (Pi^2*Log[1 - x]^3*Log[x])/18 + 
   (Log[1 - x]^5*Log[x])/6 + (Pi^4*PolyLog[2, x])/90 - 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 + (Log[1 - x]^3*Log[x]*PolyLog[2, x])/
    3 + (Log[1 - x]^2*PolyLog[2, x]^2)/4 - 
   (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/6 + Log[1 - x]^2*Log[x]*
    PolyLog[3, 1 - x] + Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
   (Log[1 - x]^3*PolyLog[3, x])/3 + (Pi^2*PolyLog[4, 1 - x])/6 + 
   Log[1 - x]^2*PolyLog[4, 1 - x] - 4*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
   PolyLog[2, x]*PolyLog[4, 1 - x] - Log[1 - x]^2*PolyLog[4, x] - 
   Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 4*Log[x]*PolyLog[5, 1 - x] - 
   (Log[1 - x]^3*Zeta[3])/3 + Log[1 - x]^2*Log[x]*Zeta[3] + Zeta[3]^2 - 
   4*Log[x]*Zeta[5], G[0, 1, 1, 0, 0, 0, x] -> 
  (-2*Li[3, 3, x, 1])/3 - Li[4, 2, x, 1] - (Li[3, 2, 1, x]*Log[x])/2 + 
   (Li[3, 2, x, 1]*Log[x])/2 + (Pi^2*Log[1 - x]*Log[x]^3)/36 - 
   (Log[1 - x]^2*Log[x]^4)/12 - (Log[1 - x]*Log[x]^3*PolyLog[2, x])/6 - 
   (Log[x]^2*PolyLog[2, x]^2)/4 - (Log[x]^3*PolyLog[3, 1 - x])/6 + 
   (Log[x]*PolyLog[2, x]*PolyLog[3, x])/2 + PolyLog[3, x]^2/3 - 
   PolyLog[2, x]*PolyLog[4, x] - (Log[x]*PolyLog[5, x])/2 + 
   (Log[x]^3*Zeta[3])/6 + (Log[x]*PolyLog[2, x]*Zeta[3])/2, 
 G[0, 1, 1, 0, 0, 1, x] -> Li[2, 2, 2, x, 1, 1]/4 + 
   (Pi^4*PolyLog[2, x])/180 + (Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 + 
   (Log[1 - x]^4*PolyLog[2, x])/48 - (Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 + 
   PolyLog[2, x]^3/8 - (Pi^2*Log[1 - x]*PolyLog[3, x])/6 + 
   (Log[1 - x]^2*Log[x]*PolyLog[3, x])/2 + 
   (Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/2 + 
   PolyLog[3, 1 - x]*PolyLog[3, x] - (PolyLog[2, x]*PolyLog[4, 1 - x])/2 + 
   (PolyLog[2, x]*PolyLog[4, x])/2 + (PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/
    2 + (Log[1 - x]*PolyLog[2, x]*Zeta[3])/2 - PolyLog[3, x]*Zeta[3], 
 G[0, 1, 1, 0, 1, 0, x] -> (19*Pi^6)/5670 - (2*Li[3, 3, 1 - x, 1])/3 - 
   (5*Li[3, 3, x, 1])/3 + (2*Li[3, 3, -(x/(1 - x)), 1])/3 - 
   3*Li[4, 2, x, 1] - Li[2, 2, 2, x, 1, 1]/2 - Li[3, 2, 1, x]*Log[1 - x] + 
   Li[3, 2, x, 1]*Log[1 - x] + (Pi^4*Log[1 - x]^2)/216 - 
   (Pi^2*Log[1 - x]^4)/54 - (19*Log[1 - x]^6)/1080 + Li[3, 2, 1, x]*Log[x] - 
   3*Li[3, 2, 1 - x, 1]*Log[x] - 3*Li[3, 2, x, 1]*Log[x] + 
   (11*Pi^4*Log[1 - x]*Log[x])/360 + (Pi^2*Log[1 - x]^3*Log[x])/6 + 
   (19*Log[1 - x]^5*Log[x])/180 - (Pi^4*Log[x]^2)/10 - 
   (Pi^2*Log[1 - x]^2*Log[x]^2)/4 - (Log[1 - x]^4*Log[x]^2)/4 - 
   (Pi^4*PolyLog[2, x])/30 - (Pi^2*Log[1 - x]^2*PolyLog[2, x])/4 - 
   (Log[1 - x]^4*PolyLog[2, x])/8 + (Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/
    3 + (Log[1 - x]^3*Log[x]*PolyLog[2, x])/2 - Log[1 - x]^2*Log[x]^2*
    PolyLog[2, x] - (Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 - 
   PolyLog[2, x]^3/12 + (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 + 
   (Log[1 - x]^3*PolyLog[3, 1 - x])/9 + (Pi^2*Log[x]*PolyLog[3, 1 - x])/2 - 
   (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 - 3*Log[1 - x]*Log[x]^2*
    PolyLog[3, 1 - x] - 2*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
   (4*Pi^2*Log[1 - x]*PolyLog[3, x])/9 + (Log[1 - x]^3*PolyLog[3, x])/9 - 
   (4*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + Log[x]*PolyLog[2, x]*
    PolyLog[3, x] - (8*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + 
   PolyLog[3, x]^2/2 - (Pi^2*PolyLog[4, 1 - x])/3 + 
   2*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 9*Log[x]^2*PolyLog[4, 1 - x] + 
   3*PolyLog[2, x]*PolyLog[4, 1 - x] + 6*Log[1 - x]*Log[x]*PolyLog[4, x] - 
   3*PolyLog[2, x]*PolyLog[4, x] - Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
   3*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - 10*Log[x]*PolyLog[5, 1 - x] + 
   Log[1 - x]*PolyLog[5, x] - 5*Log[x]*PolyLog[5, x] - 
   4*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
   6*Log[x]*PolyLog[5, -(x/(1 - x))] - 6*PolyLog[6, x] - 
   6*PolyLog[6, -(x/(1 - x))] - (Pi^2*Log[1 - x]*Zeta[3])/9 - 
   (Log[1 - x]^3*Zeta[3])/9 + Pi^2*Log[x]*Zeta[3] + 
   (Log[1 - x]^2*Log[x]*Zeta[3])/3 - 6*Log[1 - x]*Log[x]^2*Zeta[3] - 
   2*Log[1 - x]*PolyLog[2, x]*Zeta[3] + Log[x]*PolyLog[2, x]*Zeta[3] + 
   (2*PolyLog[3, 1 - x]*Zeta[3])/3 + (8*PolyLog[3, x]*Zeta[3])/3 - 
   Zeta[3]^2/3 + 3*Log[1 - x]*Zeta[5] - (13*Log[x]*Zeta[5])/2, 
 G[0, 1, 1, 0, 1, 1, x] -> (19*Pi^6)/3780 - Li[3, 3, 1 - x, 1] + 
   Li[3, 2, 1, x]*Log[1 - x] - 3*Li[3, 2, 1 - x, 1]*Log[1 - x] - 
   3*Li[3, 2, x, 1]*Log[1 - x] + (31*Pi^4*Log[1 - x]^2)/720 + 
   (Pi^2*Log[1 - x]^4)/6 + Log[1 - x]^6/20 - (Pi^4*Log[1 - x]*Log[x])/15 - 
   (5*Pi^2*Log[1 - x]^3*Log[x])/12 - (Log[1 - x]^5*Log[x])/4 + 
   (Log[1 - x]^4*Log[x]^2)/4 - (Pi^4*PolyLog[2, x])/30 + 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 - (Log[1 - x]^3*Log[x]*PolyLog[2, x])/
    2 - (Log[1 - x]^2*PolyLog[2, x]^2)/4 + 
   (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 - 
   (5*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/2 - 2*Log[1 - x]*PolyLog[2, x]*
    PolyLog[3, 1 - x] + PolyLog[3, 1 - x]^2 + Log[1 - x]*PolyLog[2, x]*
    PolyLog[3, x] - (Pi^2*PolyLog[4, 1 - x])/2 + 
   12*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 3*PolyLog[2, x]*
    PolyLog[4, 1 - x] + 6*Log[1 - x]^2*PolyLog[4, x] - 
   6*Log[1 - x]*PolyLog[5, 1 - x] - 6*Log[x]*PolyLog[5, 1 - x] - 
   5*Log[1 - x]*PolyLog[5, x] - 6*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
   (7*Pi^2*Log[1 - x]*Zeta[3])/6 - (13*Log[1 - x]^2*Log[x]*Zeta[3])/2 - 
   2*Log[1 - x]*PolyLog[2, x]*Zeta[3] - PolyLog[3, 1 - x]*Zeta[3] + 
   Zeta[3]^2/2 - 6*Log[1 - x]*Zeta[5] + 6*Log[x]*Zeta[5], 
 G[0, 1, 1, 1, 0, 0, x] -> (-19*Pi^6)/11340 + Li[3, 3, 1 - x, 1]/3 + 
   (5*Li[3, 3, x, 1])/6 - Li[3, 3, -(x/(1 - x)), 1]/3 + 
   (3*Li[4, 2, x, 1])/2 + Li[2, 2, 2, x, 1, 1]/4 + 
   (Li[3, 2, 1, x]*Log[1 - x])/2 - (Li[3, 2, x, 1]*Log[1 - x])/2 - 
   (Pi^4*Log[1 - x]^2)/432 + (Pi^2*Log[1 - x]^4)/108 + 
   (19*Log[1 - x]^6)/2160 - (2*Li[3, 2, 1, x]*Log[x])/3 + 
   2*Li[3, 2, 1 - x, 1]*Log[x] + 2*Li[3, 2, x, 1]*Log[x] - 
   (Pi^4*Log[1 - x]*Log[x])/60 - (Pi^2*Log[1 - x]^3*Log[x])/9 - 
   (11*Log[1 - x]^5*Log[x])/180 + (11*Pi^4*Log[x]^2)/180 + 
   (5*Pi^2*Log[1 - x]^2*Log[x]^2)/24 + (Log[1 - x]^4*Log[x]^2)/6 - 
   (Log[1 - x]^3*Log[x]^3)/6 + (Pi^4*PolyLog[2, x])/60 + 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 + (Log[1 - x]^4*PolyLog[2, x])/16 - 
   (Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/6 - 
   (Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 + 
   (Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 - PolyLog[2, x]^3/24 - 
   (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 - (Log[1 - x]^3*PolyLog[3, 1 - x])/
    18 - (Pi^2*Log[x]*PolyLog[3, 1 - x])/3 + 
   (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/6 + 
   (3*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 + 
   Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (2*Pi^2*Log[1 - x]*PolyLog[3, x])/
    9 - (Log[1 - x]^3*PolyLog[3, x])/18 + 
   (2*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - 
   (2*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 + 
   (4*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - PolyLog[3, x]^2/4 + 
   (Pi^2*PolyLog[4, 1 - x])/6 - Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
   (11*Log[x]^2*PolyLog[4, 1 - x])/2 - (3*PolyLog[2, x]*PolyLog[4, 1 - x])/
    2 - 4*Log[1 - x]*Log[x]*PolyLog[4, x] + (3*PolyLog[2, x]*PolyLog[4, x])/
    2 + (Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/2 + 
   (3*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 + 
   6*Log[x]*PolyLog[5, 1 - x] - (Log[1 - x]*PolyLog[5, x])/2 + 
   (10*Log[x]*PolyLog[5, x])/3 + 2*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
   4*Log[x]*PolyLog[5, -(x/(1 - x))] + 3*PolyLog[6, x] + 
   3*PolyLog[6, -(x/(1 - x))] + (Pi^2*Log[1 - x]*Zeta[3])/18 + 
   (Log[1 - x]^3*Zeta[3])/18 - (2*Pi^2*Log[x]*Zeta[3])/3 - 
   (Log[1 - x]^2*Log[x]*Zeta[3])/6 + 4*Log[1 - x]*Log[x]^2*Zeta[3] + 
   Log[1 - x]*PolyLog[2, x]*Zeta[3] - (Log[x]*PolyLog[2, x]*Zeta[3])/3 - 
   (PolyLog[3, 1 - x]*Zeta[3])/3 - (4*PolyLog[3, x]*Zeta[3])/3 + 
   Zeta[3]^2/6 - (3*Log[1 - x]*Zeta[5])/2 + 5*Log[x]*Zeta[5], 
 G[0, 1, 1, 1, 0, 1, x] -> (-19*Pi^6)/5670 + (2*Li[3, 3, 1 - x, 1])/3 - 
   (2*Li[3, 2, 1, x]*Log[1 - x])/3 + 2*Li[3, 2, 1 - x, 1]*Log[1 - x] + 
   2*Li[3, 2, x, 1]*Log[1 - x] - (17*Pi^4*Log[1 - x]^2)/360 - 
   (Pi^2*Log[1 - x]^4)/9 - Log[1 - x]^6/30 + (2*Pi^4*Log[1 - x]*Log[x])/45 + 
   (7*Pi^2*Log[1 - x]^3*Log[x])/18 + (Log[1 - x]^5*Log[x])/6 - 
   (Log[1 - x]^4*Log[x]^2)/3 + (Pi^4*PolyLog[2, x])/30 + 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 + Log[1 - x]^2*Log[x]*
    PolyLog[3, 1 - x] + Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
   (4*PolyLog[3, 1 - x]^2)/3 - (2*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 + 
   (Pi^2*PolyLog[4, 1 - x])/3 - 8*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
   3*PolyLog[2, x]*PolyLog[4, 1 - x] - 4*Log[1 - x]^2*PolyLog[4, x] + 
   4*Log[1 - x]*PolyLog[5, 1 - x] + 4*Log[x]*PolyLog[5, 1 - x] + 
   (10*Log[1 - x]*PolyLog[5, x])/3 + 4*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
   Pi^2*Log[1 - x]*Zeta[3] + 5*Log[1 - x]^2*Log[x]*Zeta[3] + 
   (8*Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 + 2*PolyLog[3, 1 - x]*Zeta[3] - 
   Zeta[3]^2 + 4*Log[1 - x]*Zeta[5] - 4*Log[x]*Zeta[5], 
 G[0, 1, 1, 1, 1, 0, x] -> (Pi^4*Log[1 - x]^2)/72 - 
   (Pi^2*Log[1 - x]^3*Log[x])/18 - (Pi^4*PolyLog[2, x])/90 - 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 - (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/
    6 + PolyLog[3, 1 - x]^2/2 + Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
   PolyLog[2, x]*PolyLog[4, 1 - x] - Log[x]*PolyLog[5, 1 - x] + 
   (Pi^2*Log[1 - x]*Zeta[3])/6 - (Log[1 - x]^2*Log[x]*Zeta[3])/2 - 
   Log[1 - x]*PolyLog[2, x]*Zeta[3] - PolyLog[3, 1 - x]*Zeta[3] + 
   Zeta[3]^2/2 + Log[x]*Zeta[5], G[0, 1, 1, 1, 1, 1, x] -> 
  -Pi^6/945 + (Pi^2*Log[1 - x]^4)/144 - (Log[1 - x]^5*Log[x])/30 - 
   (Log[1 - x]^4*PolyLog[2, x])/24 - (Log[1 - x]^3*PolyLog[3, 1 - x])/6 + 
   (Log[1 - x]^2*PolyLog[4, 1 - x])/2 - Log[1 - x]*PolyLog[5, 1 - x] + 
   PolyLog[6, 1 - x], G[1, 0, 0, 0, 0, 0, x] -> 
  (Log[1 - x]*Log[x]^5)/120 + (Log[x]^4*PolyLog[2, x])/24 - 
   (Log[x]^3*PolyLog[3, x])/6 + (Log[x]^2*PolyLog[4, x])/2 - 
   Log[x]*PolyLog[5, x] + PolyLog[6, x], G[1, 0, 0, 0, 0, 1, x] -> 
  PolyLog[3, x]^2/2 - PolyLog[2, x]*PolyLog[4, x] - Log[1 - x]*PolyLog[5, x], 
 G[1, 0, 0, 0, 1, 0, x] -> (2*Li[3, 3, x, 1])/3 + 
   (2*Li[3, 2, 1, x]*Log[x])/3 - (Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
   (4*PolyLog[3, x]^2)/3 - Log[1 - x]*Log[x]*PolyLog[4, x] + 
   3*PolyLog[2, x]*PolyLog[4, x] + 4*Log[1 - x]*PolyLog[5, x] + 
   (2*Log[x]*PolyLog[5, x])/3 - (2*Log[x]*PolyLog[2, x]*Zeta[3])/3, 
 G[1, 0, 0, 0, 1, 1, x] -> -Pi^6/405 + (5*Li[3, 3, 1 - x, 1])/6 + 
   Li[3, 3, x, 1]/3 - Li[3, 3, -(x/(1 - x)), 1]/3 + 
   (3*Li[4, 2, 1 - x, 1])/2 - Li[2, 2, 2, x, 1, 1]/4 + 
   (Li[3, 2, 1, x]*Log[1 - x])/6 + (Li[3, 2, x, 1]*Log[1 - x])/2 - 
   (2*Pi^4*Log[1 - x]^2)/135 - (5*Pi^2*Log[1 - x]^4)/432 + Log[1 - x]^6/216 + 
   (Pi^4*Log[1 - x]*Log[x])/45 + (Pi^2*Log[1 - x]^3*Log[x])/12 - 
   (Log[1 - x]^5*Log[x])/360 - (Log[1 - x]^4*Log[x]^2)/16 + 
   (Pi^4*PolyLog[2, x])/180 + (Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 + 
   (Log[1 - x]^4*PolyLog[2, x])/48 - (Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 + 
   PolyLog[2, x]^3/24 - (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 - 
   (Log[1 - x]^3*PolyLog[3, 1 - x])/18 + 
   (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/6 - PolyLog[3, 1 - x]^2/4 - 
   (Pi^2*Log[1 - x]*PolyLog[3, x])/18 - (Log[1 - x]^3*PolyLog[3, x])/18 + 
   (Log[1 - x]^2*Log[x]*PolyLog[3, x])/6 - 
   (Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 + 
   (PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (Pi^2*PolyLog[4, 1 - x])/6 - 
   Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - (PolyLog[2, x]*PolyLog[4, 1 - x])/
    2 - (3*Log[1 - x]^2*PolyLog[4, x])/2 + (PolyLog[2, x]*PolyLog[4, x])/2 + 
   (Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/2 + 
   (PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - Log[x]*PolyLog[5, 1 - x] + 
   (13*Log[1 - x]*PolyLog[5, x])/6 + 2*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
   3*PolyLog[6, 1 - x] - (4*Pi^2*Log[1 - x]*Zeta[3])/9 + 
   (Log[1 - x]^3*Zeta[3])/18 + (4*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 
   (Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 - (PolyLog[3, 1 - x]*Zeta[3])/3 - 
   (PolyLog[3, x]*Zeta[3])/3 - (4*Zeta[3]^2)/3 + (3*Log[1 - x]*Zeta[5])/2 + 
   Log[x]*Zeta[5], G[1, 0, 0, 1, 0, 0, x] -> 
  -Li[3, 3, x, 1] - Li[3, 2, 1, x]*Log[x] - (Log[x]^2*PolyLog[2, x]^2)/4 - 
   (Log[1 - x]*Log[x]^2*PolyLog[3, x])/2 + Log[x]*PolyLog[2, x]*
    PolyLog[3, x] + PolyLog[3, x]^2 + 3*Log[1 - x]*Log[x]*PolyLog[4, x] - 
   3*PolyLog[2, x]*PolyLog[4, x] - 6*Log[1 - x]*PolyLog[5, x] - 
   Log[x]*PolyLog[5, x] + Log[x]*PolyLog[2, x]*Zeta[3], 
 G[1, 0, 0, 1, 0, 1, x] -> (2*Pi^6)/405 - (5*Li[3, 3, 1 - x, 1])/3 - 
   (2*Li[3, 3, x, 1])/3 + (2*Li[3, 3, -(x/(1 - x)), 1])/3 - 
   3*Li[4, 2, 1 - x, 1] + Li[2, 2, 2, x, 1, 1]/2 - 
   Li[3, 2, x, 1]*Log[1 - x] + (4*Pi^4*Log[1 - x]^2)/135 + 
   (5*Pi^2*Log[1 - x]^4)/216 - Log[1 - x]^6/108 - 
   (2*Pi^4*Log[1 - x]*Log[x])/45 - (Pi^2*Log[1 - x]^3*Log[x])/6 + 
   (Log[1 - x]^5*Log[x])/180 + (Log[1 - x]^4*Log[x]^2)/8 - 
   (Pi^4*PolyLog[2, x])/90 - (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 - 
   (Log[1 - x]^4*PolyLog[2, x])/24 + (Log[1 - x]^3*Log[x]*PolyLog[2, x])/6 + 
   PolyLog[2, x]^3/12 + (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 + 
   (Log[1 - x]^3*PolyLog[3, 1 - x])/9 - 
   (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 + PolyLog[3, 1 - x]^2/2 + 
   (Pi^2*Log[1 - x]*PolyLog[3, x])/9 + (Log[1 - x]^3*PolyLog[3, x])/9 - 
   (Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + Log[1 - x]*PolyLog[2, x]*
    PolyLog[3, x] - (2*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - 
   (Pi^2*PolyLog[4, 1 - x])/3 + 2*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
   PolyLog[2, x]*PolyLog[4, 1 - x] + 3*Log[1 - x]^2*PolyLog[4, x] - 
   PolyLog[2, x]*PolyLog[4, x] - Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
   PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 2*Log[x]*PolyLog[5, 1 - x] - 
   4*Log[1 - x]*PolyLog[5, x] - 4*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
   6*PolyLog[6, 1 - x] + (8*Pi^2*Log[1 - x]*Zeta[3])/9 - 
   (Log[1 - x]^3*Zeta[3])/9 - (8*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 
   Log[1 - x]*PolyLog[2, x]*Zeta[3] + (2*PolyLog[3, 1 - x]*Zeta[3])/3 + 
   (2*PolyLog[3, x]*Zeta[3])/3 + (8*Zeta[3]^2)/3 - 3*Log[1 - x]*Zeta[5] - 
   2*Log[x]*Zeta[5], G[1, 0, 0, 1, 1, 0, x] -> -Li[2, 2, 2, x, 1, 1]/4 - 
   (Li[3, 2, 1, x]*Log[1 - x])/2 + (Li[3, 2, x, 1]*Log[1 - x])/2 + 
   (Li[3, 2, 1, x]*Log[x])/2 - Li[3, 2, 1 - x, 1]*Log[x] - 
   (3*Li[3, 2, x, 1]*Log[x])/2 + (Pi^4*Log[1 - x]*Log[x])/72 + 
   (Pi^2*Log[1 - x]^3*Log[x])/12 + (Log[1 - x]^5*Log[x])/40 - 
   (Pi^4*Log[x]^2)/30 - (Pi^2*Log[1 - x]^2*Log[x]^2)/12 - 
   (Log[1 - x]^4*Log[x]^2)/8 - (Pi^4*PolyLog[2, x])/180 - 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 - (Log[1 - x]^4*PolyLog[2, x])/48 + 
   (Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/6 + 
   (Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 - 
   (Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 - 
   (Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 - PolyLog[2, x]^3/8 + 
   (Pi^2*Log[x]*PolyLog[3, 1 - x])/6 - Log[1 - x]*Log[x]^2*
    PolyLog[3, 1 - x] - Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
   (Log[1 - x]^2*Log[x]*PolyLog[3, x])/2 + 
   (Log[x]*PolyLog[2, x]*PolyLog[3, x])/2 + 3*Log[x]^2*PolyLog[4, 1 - x] + 
   (PolyLog[2, x]*PolyLog[4, 1 - x])/2 + 3*Log[1 - x]*Log[x]*PolyLog[4, x] - 
   (PolyLog[2, x]*PolyLog[4, x])/2 - (PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/
    2 - 3*Log[x]*PolyLog[5, 1 - x] - (Log[1 - x]*PolyLog[5, x])/2 - 
   (5*Log[x]*PolyLog[5, x])/2 - 3*Log[x]*PolyLog[5, -(x/(1 - x))] + 
   (Pi^2*Log[x]*Zeta[3])/3 + (Log[1 - x]^2*Log[x]*Zeta[3])/2 - 
   2*Log[1 - x]*Log[x]^2*Zeta[3] + (Log[x]*PolyLog[2, x]*Zeta[3])/2 - 
   (5*Log[x]*Zeta[5])/2, G[1, 0, 0, 1, 1, 1, x] -> 
  Pi^6/11340 - (2*Li[3, 3, 1 - x, 1])/3 - Li[4, 2, 1 - x, 1] + 
   (Li[3, 2, 1, x]*Log[1 - x])/2 - Li[3, 2, 1 - x, 1]*Log[1 - x] - 
   (3*Li[3, 2, x, 1]*Log[1 - x])/2 + (13*Pi^4*Log[1 - x]^2)/720 + 
   (Pi^2*Log[1 - x]^4)/12 + Log[1 - x]^6/40 - (2*Pi^4*Log[1 - x]*Log[x])/45 - 
   (Pi^2*Log[1 - x]^3*Log[x])/6 - (Log[1 - x]^5*Log[x])/8 + 
   (Log[1 - x]^4*Log[x]^2)/12 - (Pi^4*PolyLog[2, x])/90 + 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 - (Log[1 - x]^3*Log[x]*PolyLog[2, x])/
    3 - (Log[1 - x]^2*PolyLog[2, x]^2)/4 + 
   (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/6 - Log[1 - x]^2*Log[x]*
    PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
   PolyLog[3, 1 - x]^2/3 - (Log[1 - x]^3*PolyLog[3, x])/6 + 
   (Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/2 - (Pi^2*PolyLog[4, 1 - x])/6 + 
   4*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + PolyLog[2, x]*PolyLog[4, 1 - x] + 
   3*Log[1 - x]^2*PolyLog[4, x] - 3*Log[1 - x]*PolyLog[5, 1 - x] - 
   (5*Log[1 - x]*PolyLog[5, x])/2 - 3*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
   (2*Pi^2*Log[1 - x]*Zeta[3])/3 + (Log[1 - x]^3*Zeta[3])/6 - 
   3*Log[1 - x]^2*Log[x]*Zeta[3] - (Log[1 - x]*PolyLog[2, x]*Zeta[3])/2 + 
   Zeta[3]^2 - 5*Log[1 - x]*Zeta[5], G[1, 0, 1, 0, 0, 0, x] -> 
  -Li[4, 2, x, 1] + Li[3, 2, x, 1]*Log[x] + (Pi^4*Log[x]^2)/90 + 
   (Pi^2*Log[1 - x]^2*Log[x]^2)/12 + (Log[1 - x]^4*Log[x]^2)/24 - 
   (Pi^2*Log[1 - x]*Log[x]^3)/18 - (Log[1 - x]^3*Log[x]^3)/6 + 
   (Log[1 - x]^2*Log[x]^4)/6 + (Log[1 - x]*Log[x]^3*PolyLog[2, x])/6 + 
   (Log[x]^2*PolyLog[2, x]^2)/4 + (Log[x]^3*PolyLog[3, 1 - x])/3 - 
   Log[x]*PolyLog[2, x]*PolyLog[3, x] - Log[x]^2*PolyLog[4, 1 - x] - 
   3*Log[1 - x]*Log[x]*PolyLog[4, x] + Log[x]^2*PolyLog[4, x] + 
   PolyLog[2, x]*PolyLog[4, x] + Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
   4*Log[1 - x]*PolyLog[5, x] + Log[1 - x]*Log[x]^2*Zeta[3] - 
   (Log[x]^3*Zeta[3])/3, G[1, 0, 1, 0, 0, 1, x] -> 
  (-2*Pi^6)/405 + (5*Li[3, 3, 1 - x, 1])/3 + (2*Li[3, 3, x, 1])/3 - 
   (2*Li[3, 3, -(x/(1 - x)), 1])/3 + 3*Li[4, 2, 1 - x, 1] - 
   Li[2, 2, 2, x, 1, 1]/2 - Li[3, 2, 1, x]*Log[1 - x] + 
   2*Li[3, 2, x, 1]*Log[1 - x] - (4*Pi^4*Log[1 - x]^2)/135 - 
   (5*Pi^2*Log[1 - x]^4)/216 + Log[1 - x]^6/108 + 
   (2*Pi^4*Log[1 - x]*Log[x])/45 + (Pi^2*Log[1 - x]^3*Log[x])/6 - 
   (Log[1 - x]^5*Log[x])/180 - (Log[1 - x]^4*Log[x]^2)/8 - 
   (Pi^4*PolyLog[2, x])/90 - (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 - 
   (Log[1 - x]^4*PolyLog[2, x])/24 + (Log[1 - x]^3*Log[x]*PolyLog[2, x])/6 - 
   PolyLog[2, x]^3/12 - (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 - 
   (Log[1 - x]^3*PolyLog[3, 1 - x])/9 + 
   (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 - PolyLog[3, 1 - x]^2/2 + 
   (2*Pi^2*Log[1 - x]*PolyLog[3, x])/9 - (Log[1 - x]^3*PolyLog[3, x])/9 - 
   (2*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - Log[1 - x]*PolyLog[2, x]*
    PolyLog[3, x] - (4*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + 
   (Pi^2*PolyLog[4, 1 - x])/3 - 2*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
   PolyLog[2, x]*PolyLog[4, 1 - x] - 3*Log[1 - x]^2*PolyLog[4, x] - 
   PolyLog[2, x]*PolyLog[4, x] + Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
   PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - 2*Log[x]*PolyLog[5, 1 - x] + 
   3*Log[1 - x]*PolyLog[5, x] + 4*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
   6*PolyLog[6, 1 - x] - (8*Pi^2*Log[1 - x]*Zeta[3])/9 + 
   (Log[1 - x]^3*Zeta[3])/9 + (8*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 
   (2*PolyLog[3, 1 - x]*Zeta[3])/3 + (4*PolyLog[3, x]*Zeta[3])/3 - 
   (8*Zeta[3]^2)/3 + 3*Log[1 - x]*Zeta[5] + 2*Log[x]*Zeta[5], 
 G[1, 0, 1, 0, 1, 0, x] -> Li[2, 2, 2, x, 1, 1] + 
   2*Li[3, 2, 1, x]*Log[1 - x] - 2*Li[3, 2, x, 1]*Log[1 - x] - 
   2*Li[3, 2, 1, x]*Log[x] + 4*Li[3, 2, 1 - x, 1]*Log[x] + 
   6*Li[3, 2, x, 1]*Log[x] - (Pi^4*Log[1 - x]*Log[x])/30 - 
   (Pi^2*Log[1 - x]^3*Log[x])/6 - (Log[1 - x]^5*Log[x])/60 + 
   (2*Pi^4*Log[x]^2)/15 + (Pi^2*Log[1 - x]^2*Log[x]^2)/3 + 
   (Log[1 - x]^4*Log[x]^2)/6 + (2*Pi^4*PolyLog[2, x])/45 + 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/3 + (Log[1 - x]^4*PolyLog[2, x])/6 - 
   (Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
   (2*Log[1 - x]^3*Log[x]*PolyLog[2, x])/3 + Log[1 - x]^2*Log[x]^2*
    PolyLog[2, x] + (Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 - 
   (2*Pi^2*Log[x]*PolyLog[3, 1 - x])/3 + 4*Log[1 - x]*Log[x]^2*
    PolyLog[3, 1 - x] + 2*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
   (2*Pi^2*Log[1 - x]*PolyLog[3, x])/3 + 2*Log[1 - x]^2*Log[x]*
    PolyLog[3, x] - 2*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 
   4*PolyLog[3, 1 - x]*PolyLog[3, x] - 2*Log[1 - x]*Log[x]*
    PolyLog[4, 1 - x] - 12*Log[x]^2*PolyLog[4, 1 - x] - 
   4*PolyLog[2, x]*PolyLog[4, 1 - x] - 10*Log[1 - x]*Log[x]*PolyLog[4, x] + 
   4*PolyLog[2, x]*PolyLog[4, x] + 2*Log[1 - x]*Log[x]*
    PolyLog[4, -(x/(1 - x))] + 4*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 
   12*Log[x]*PolyLog[5, 1 - x] + 2*Log[1 - x]*PolyLog[5, x] + 
   10*Log[x]*PolyLog[5, x] + 12*Log[x]*PolyLog[5, -(x/(1 - x))] - 
   (4*Pi^2*Log[x]*Zeta[3])/3 + 8*Log[1 - x]*Log[x]^2*Zeta[3] + 
   2*Log[1 - x]*PolyLog[2, x]*Zeta[3] - 4*PolyLog[3, x]*Zeta[3] + 
   10*Log[x]*Zeta[5], G[1, 0, 1, 0, 1, 1, x] -> 
  -Pi^6/3780 + 2*Li[3, 3, 1 - x, 1] + 3*Li[4, 2, 1 - x, 1] - 
   2*Li[3, 2, 1, x]*Log[1 - x] + 4*Li[3, 2, 1 - x, 1]*Log[1 - x] + 
   6*Li[3, 2, x, 1]*Log[1 - x] - (61*Pi^4*Log[1 - x]^2)/720 - 
   (Pi^2*Log[1 - x]^4)/4 - (7*Log[1 - x]^6)/120 + 
   (Pi^4*Log[1 - x]*Log[x])/6 + (3*Pi^2*Log[1 - x]^3*Log[x])/4 + 
   (Log[1 - x]^5*Log[x])/3 - (Log[1 - x]^4*Log[x]^2)/2 + 
   (Pi^4*PolyLog[2, x])/30 - (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 + 
   (Log[1 - x]^3*Log[x]*PolyLog[2, x])/2 + (Log[1 - x]^2*PolyLog[2, x]^2)/4 - 
   (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 + 3*Log[1 - x]^2*Log[x]*
    PolyLog[3, 1 - x] + 2*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
   2*PolyLog[3, 1 - x]^2 - 2*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
   (Pi^2*PolyLog[4, 1 - x])/2 - Log[1 - x]^2*PolyLog[4, 1 - x] - 
   15*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 3*PolyLog[2, x]*
    PolyLog[4, 1 - x] - 11*Log[1 - x]^2*PolyLog[4, x] + 
   Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 12*Log[1 - x]*PolyLog[5, 1 - x] + 
   10*Log[1 - x]*PolyLog[5, x] + 12*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
   (8*Pi^2*Log[1 - x]*Zeta[3])/3 + 12*Log[1 - x]^2*Log[x]*Zeta[3] + 
   3*Log[1 - x]*PolyLog[2, x]*Zeta[3] + 2*PolyLog[3, 1 - x]*Zeta[3] - 
   4*Zeta[3]^2 + (35*Log[1 - x]*Zeta[5])/2, G[1, 0, 1, 1, 0, 0, x] -> 
  (19*Pi^6)/11340 - Li[3, 3, 1 - x, 1]/3 - (5*Li[3, 3, x, 1])/6 + 
   Li[3, 3, -(x/(1 - x)), 1]/3 - (3*Li[4, 2, x, 1])/2 - 
   Li[2, 2, 2, x, 1, 1]/2 - Li[3, 2, 1, x]*Log[1 - x] + 
   Li[3, 2, x, 1]*Log[1 - x] + (Pi^4*Log[1 - x]^2)/432 - 
   (Pi^2*Log[1 - x]^4)/108 - (19*Log[1 - x]^6)/2160 + Li[3, 2, 1, x]*Log[x] - 
   3*Li[3, 2, 1 - x, 1]*Log[x] - 3*Li[3, 2, x, 1]*Log[x] + 
   (7*Pi^4*Log[1 - x]*Log[x])/360 + (Pi^2*Log[1 - x]^3*Log[x])/6 + 
   (7*Log[1 - x]^5*Log[x])/90 - (Pi^4*Log[x]^2)/12 - 
   (7*Pi^2*Log[1 - x]^2*Log[x]^2)/24 - (Log[1 - x]^4*Log[x]^2)/4 + 
   (Log[1 - x]^3*Log[x]^3)/4 - (Pi^4*PolyLog[2, x])/45 - 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/6 - (Log[1 - x]^4*PolyLog[2, x])/12 + 
   (Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/6 + 
   (Log[1 - x]^3*Log[x]*PolyLog[2, x])/3 - 
   (Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 + PolyLog[2, x]^3/12 + 
   (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 + (Log[1 - x]^3*PolyLog[3, 1 - x])/
    18 + (Pi^2*Log[x]*PolyLog[3, 1 - x])/2 - 
   (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/6 - 2*Log[1 - x]*Log[x]^2*
    PolyLog[3, 1 - x] - Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
   (7*Pi^2*Log[1 - x]*PolyLog[3, x])/18 + (Log[1 - x]^3*PolyLog[3, x])/18 - 
   (7*Log[1 - x]^2*Log[x]*PolyLog[3, x])/6 + Log[x]*PolyLog[2, x]*
    PolyLog[3, x] - (7*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + 
   PolyLog[3, x]^2/4 - (Pi^2*PolyLog[4, 1 - x])/6 + 
   Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + (15*Log[x]^2*PolyLog[4, 1 - x])/2 + 
   2*PolyLog[2, x]*PolyLog[4, 1 - x] + 6*Log[1 - x]*Log[x]*PolyLog[4, x] - 
   2*PolyLog[2, x]*PolyLog[4, x] - (Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
    2 - 2*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - 
   8*Log[x]*PolyLog[5, 1 - x] - 5*Log[x]*PolyLog[5, x] - 
   2*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
   6*Log[x]*PolyLog[5, -(x/(1 - x))] - 3*PolyLog[6, x] - 
   3*PolyLog[6, -(x/(1 - x))] - (Pi^2*Log[1 - x]*Zeta[3])/18 - 
   (Log[1 - x]^3*Zeta[3])/18 + Pi^2*Log[x]*Zeta[3] + 
   (Log[1 - x]^2*Log[x]*Zeta[3])/6 - (11*Log[1 - x]*Log[x]^2*Zeta[3])/2 - 
   Log[1 - x]*PolyLog[2, x]*Zeta[3] + (PolyLog[3, 1 - x]*Zeta[3])/3 + 
   (7*PolyLog[3, x]*Zeta[3])/3 - Zeta[3]^2/6 + (3*Log[1 - x]*Zeta[5])/2 - 
   (17*Log[x]*Zeta[5])/2, G[1, 0, 1, 1, 0, 1, x] -> 
  Li[3, 2, 1, x]*Log[1 - x] - 3*Li[3, 2, 1 - x, 1]*Log[1 - x] - 
   3*Li[3, 2, x, 1]*Log[1 - x] + (23*Pi^4*Log[1 - x]^2)/360 + 
   (Pi^2*Log[1 - x]^4)/6 + Log[1 - x]^6/20 - (Pi^4*Log[1 - x]*Log[x])/10 - 
   (7*Pi^2*Log[1 - x]^3*Log[x])/12 - (Log[1 - x]^5*Log[x])/4 + 
   (Log[1 - x]^4*Log[x]^2)/2 - (Pi^4*PolyLog[2, x])/30 - 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 - (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/
    6 - Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] - Log[1 - x]*PolyLog[2, x]*
    PolyLog[3, 1 - x] + 2*PolyLog[3, 1 - x]^2 + Log[1 - x]*PolyLog[2, x]*
    PolyLog[3, x] + 9*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
   3*PolyLog[2, x]*PolyLog[4, 1 - x] + 6*Log[1 - x]^2*PolyLog[4, x] - 
   6*Log[1 - x]*PolyLog[5, 1 - x] - 5*Log[1 - x]*PolyLog[5, x] - 
   6*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + (5*Pi^2*Log[1 - x]*Zeta[3])/3 - 
   8*Log[1 - x]^2*Log[x]*Zeta[3] - 3*Log[1 - x]*PolyLog[2, x]*Zeta[3] - 
   4*PolyLog[3, 1 - x]*Zeta[3] + 2*Zeta[3]^2 - (21*Log[1 - x]*Zeta[5])/2, 
 G[1, 0, 1, 1, 1, 0, x] -> (19*Pi^6)/5670 - (2*Li[3, 3, 1 - x, 1])/3 - 
   (Pi^4*Log[1 - x]^2)/72 + (Pi^4*Log[1 - x]*Log[x])/90 + 
   (Pi^2*Log[1 - x]^3*Log[x])/12 + (Pi^4*PolyLog[2, x])/90 + 
   (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 + (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/
    3 - (2*PolyLog[3, 1 - x]^2)/3 - (Pi^2*PolyLog[4, 1 - x])/3 - 
   Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - PolyLog[2, x]*PolyLog[4, 1 - x] - 
   (Pi^2*Log[1 - x]*Zeta[3])/3 + Log[1 - x]^2*Log[x]*Zeta[3] + 
   Log[1 - x]*PolyLog[2, x]*Zeta[3] + 2*PolyLog[3, 1 - x]*Zeta[3] - 
   Zeta[3]^2 + 3*Log[1 - x]*Zeta[5], G[1, 0, 1, 1, 1, 1, x] -> 
  Pi^6/189 - (Pi^2*Log[1 - x]^4)/144 + (Log[1 - x]^5*Log[x])/24 + 
   (Log[1 - x]^4*PolyLog[2, x])/24 + (Log[1 - x]^3*PolyLog[3, 1 - x])/3 - 
   (3*Log[1 - x]^2*PolyLog[4, 1 - x])/2 + 4*Log[1 - x]*PolyLog[5, 1 - x] - 
   5*PolyLog[6, 1 - x] + Log[1 - x]*Zeta[5], G[1, 1, 0, 0, 0, 0, x] -> 
  Li[3, 3, x, 1]/6 + Li[4, 2, x, 1]/2 + (Li[3, 2, 1, x]*Log[x])/6 - 
   (Li[3, 2, x, 1]*Log[x])/2 - (Pi^4*Log[x]^2)/180 - 
   (Pi^2*Log[1 - x]^2*Log[x]^2)/24 - (Log[1 - x]^4*Log[x]^2)/48 + 
   (Pi^2*Log[1 - x]*Log[x]^3)/36 + (Log[1 - x]^3*Log[x]^3)/12 - 
   (Log[1 - x]^2*Log[x]^4)/16 - (Log[x]^3*PolyLog[3, 1 - x])/6 + 
   (Log[x]*PolyLog[2, x]*PolyLog[3, x])/6 - PolyLog[3, x]^2/12 + 
   (Log[x]^2*PolyLog[4, 1 - x])/2 + Log[1 - x]*Log[x]*PolyLog[4, x] - 
   (Log[x]^2*PolyLog[4, x])/2 - (Log[x]^2*PolyLog[4, -(x/(1 - x))])/2 - 
   Log[1 - x]*PolyLog[5, x] + (Log[x]*PolyLog[5, x])/6 - 
   (Log[1 - x]*Log[x]^2*Zeta[3])/2 + (Log[x]^3*Zeta[3])/6 - 
   (Log[x]*PolyLog[2, x]*Zeta[3])/6, G[1, 1, 0, 0, 0, 1, x] -> 
  Pi^6/405 - (5*Li[3, 3, 1 - x, 1])/6 - Li[3, 3, x, 1]/3 + 
   Li[3, 3, -(x/(1 - x)), 1]/3 - (3*Li[4, 2, 1 - x, 1])/2 + 
   Li[2, 2, 2, x, 1, 1]/4 + (2*Li[3, 2, 1, x]*Log[1 - x])/3 - 
   Li[3, 2, x, 1]*Log[1 - x] + (2*Pi^4*Log[1 - x]^2)/135 + 
   (5*Pi^2*Log[1 - x]^4)/432 - Log[1 - x]^6/216 - 
   (Pi^4*Log[1 - x]*Log[x])/45 - (Pi^2*Log[1 - x]^3*Log[x])/12 + 
   (Log[1 - x]^5*Log[x])/360 + (Log[1 - x]^4*Log[x]^2)/16 + 
   (Pi^4*PolyLog[2, x])/180 + (Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 + 
   (Log[1 - x]^4*PolyLog[2, x])/48 - (Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 - 
   PolyLog[2, x]^3/24 + (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 + 
   (Log[1 - x]^3*PolyLog[3, 1 - x])/18 - 
   (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/6 + PolyLog[3, 1 - x]^2/4 - 
   (Pi^2*Log[1 - x]*PolyLog[3, x])/9 + (Log[1 - x]^3*PolyLog[3, x])/18 + 
   (Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + 
   (Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/6 + 
   (2*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - (Pi^2*PolyLog[4, 1 - x])/6 + 
   Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - (PolyLog[2, x]*PolyLog[4, 1 - x])/
    2 + Log[1 - x]^2*PolyLog[4, x] + (PolyLog[2, x]*PolyLog[4, x])/2 - 
   (Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/2 + 
   (PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 + Log[x]*PolyLog[5, 1 - x] - 
   (4*Log[1 - x]*PolyLog[5, x])/3 - 2*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
   3*PolyLog[6, 1 - x] + (4*Pi^2*Log[1 - x]*Zeta[3])/9 - 
   (Log[1 - x]^3*Zeta[3])/18 - (4*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 
   (Log[1 - x]*PolyLog[2, x]*Zeta[3])/6 + (PolyLog[3, 1 - x]*Zeta[3])/3 - 
   (2*PolyLog[3, x]*Zeta[3])/3 + (4*Zeta[3]^2)/3 - (3*Log[1 - x]*Zeta[5])/2 - 
   Log[x]*Zeta[5], G[1, 1, 0, 0, 1, 0, x] -> 
  -Pi^6/405 + (5*Li[3, 3, 1 - x, 1])/6 + Li[3, 3, x, 1]/3 - 
   Li[3, 3, -(x/(1 - x)), 1]/3 + (3*Li[4, 2, 1 - x, 1])/2 - 
   Li[2, 2, 2, x, 1, 1]/2 - Li[3, 2, 1, x]*Log[1 - x] + 
   Li[3, 2, x, 1]*Log[1 - x] - (2*Pi^4*Log[1 - x]^2)/135 - 
   (5*Pi^2*Log[1 - x]^4)/432 + Log[1 - x]^6/216 + (Li[3, 2, 1, x]*Log[x])/2 - 
   Li[3, 2, 1 - x, 1]*Log[x] - (3*Li[3, 2, x, 1]*Log[x])/2 + 
   (Pi^4*Log[1 - x]*Log[x])/40 + (Pi^2*Log[1 - x]^3*Log[x])/12 - 
   (7*Log[1 - x]^5*Log[x])/360 - (Pi^4*Log[x]^2)/30 - 
   (Pi^2*Log[1 - x]^2*Log[x]^2)/12 - (Log[1 - x]^4*Log[x]^2)/48 - 
   (Pi^4*PolyLog[2, x])/90 - (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 - 
   (Log[1 - x]^4*PolyLog[2, x])/24 + (Log[1 - x]^3*Log[x]*PolyLog[2, x])/6 + 
   PolyLog[2, x]^3/12 - (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 - 
   (Log[1 - x]^3*PolyLog[3, 1 - x])/18 + (Pi^2*Log[x]*PolyLog[3, 1 - x])/6 + 
   (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/6 - Log[1 - x]*Log[x]^2*
    PolyLog[3, 1 - x] - PolyLog[3, 1 - x]^2/4 + 
   (5*Pi^2*Log[1 - x]*PolyLog[3, x])/18 - (Log[1 - x]^3*PolyLog[3, x])/18 - 
   (5*Log[1 - x]^2*Log[x]*PolyLog[3, x])/6 + 
   (Log[x]*PolyLog[2, x]*PolyLog[3, x])/2 - 
   (5*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (Pi^2*PolyLog[4, 1 - x])/6 + 
   3*Log[x]^2*PolyLog[4, 1 - x] + PolyLog[2, x]*PolyLog[4, 1 - x] + 
   2*Log[1 - x]*Log[x]*PolyLog[4, x] - PolyLog[2, x]*PolyLog[4, x] + 
   (Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/2 - 
   Log[1 - x]*Log[x]*PolyLog[4, -(x/(1 - x))] - 
   PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - 4*Log[x]*PolyLog[5, 1 - x] + 
   Log[1 - x]*PolyLog[5, x] - (5*Log[x]*PolyLog[5, x])/2 + 
   2*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
   3*Log[x]*PolyLog[5, -(x/(1 - x))] + 3*PolyLog[6, 1 - x] - 
   (4*Pi^2*Log[1 - x]*Zeta[3])/9 + (Log[1 - x]^3*Zeta[3])/18 + 
   (Pi^2*Log[x]*Zeta[3])/3 + (5*Log[1 - x]^2*Log[x]*Zeta[3])/6 - 
   2*Log[1 - x]*Log[x]^2*Zeta[3] - (Log[x]*PolyLog[2, x]*Zeta[3])/2 - 
   (PolyLog[3, 1 - x]*Zeta[3])/3 + (5*PolyLog[3, x]*Zeta[3])/3 - 
   (4*Zeta[3]^2)/3 + (3*Log[1 - x]*Zeta[5])/2 - (3*Log[x]*Zeta[5])/2, 
 G[1, 1, 0, 0, 1, 1, x] -> (Li[3, 2, 1, x]*Log[1 - x])/2 - 
   Li[3, 2, 1 - x, 1]*Log[1 - x] - (3*Li[3, 2, x, 1]*Log[1 - x])/2 + 
   (Pi^4*Log[1 - x]^2)/45 + (Pi^2*Log[1 - x]^4)/24 + Log[1 - x]^6/240 - 
   (Pi^4*Log[1 - x]*Log[x])/30 - (Pi^2*Log[1 - x]^3*Log[x])/6 - 
   (Log[1 - x]^5*Log[x])/24 + (Log[1 - x]^4*Log[x]^2)/8 - 
   (Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/2 + PolyLog[3, 1 - x]^2/2 + 
   (Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/2 + 
   (Log[1 - x]^2*PolyLog[4, 1 - x])/2 + 3*Log[1 - x]*Log[x]*
    PolyLog[4, 1 - x] + (5*Log[1 - x]^2*PolyLog[4, x])/2 - 
   (Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/2 - 
   3*Log[1 - x]*PolyLog[5, 1 - x] - (5*Log[1 - x]*PolyLog[5, x])/2 - 
   3*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + (Pi^2*Log[1 - x]*Zeta[3])/2 - 
   (5*Log[1 - x]^2*Log[x]*Zeta[3])/2 - (Log[1 - x]*PolyLog[2, x]*Zeta[3])/2 - 
   PolyLog[3, 1 - x]*Zeta[3] + Zeta[3]^2/2 - (5*Log[1 - x]*Zeta[5])/2, 
 G[1, 1, 0, 1, 0, 0, x] -> Pi^6/1260 - Li[3, 3, 1 - x, 1]/2 + 
   Li[3, 3, x, 1]/2 - (3*Li[4, 2, 1 - x, 1])/2 + (3*Li[4, 2, x, 1])/2 + 
   Li[2, 2, 2, x, 1, 1]/4 + (Li[3, 2, 1, x]*Log[1 - x])/2 - 
   (Li[3, 2, x, 1]*Log[1 - x])/2 + (Pi^4*Log[1 - x]^2)/80 + 
   (Pi^2*Log[1 - x]^4)/48 + Log[1 - x]^6/240 + Li[3, 2, 1 - x, 1]*Log[x] - 
   (Pi^4*Log[1 - x]*Log[x])/72 - (Pi^2*Log[1 - x]^3*Log[x])/12 - 
   (Log[1 - x]^5*Log[x])/40 + (Pi^4*Log[x]^2)/60 + 
   (Pi^2*Log[1 - x]^2*Log[x]^2)/24 + (Log[1 - x]^4*Log[x]^2)/16 + 
   (Pi^4*PolyLog[2, x])/180 + (Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 + 
   (Log[1 - x]^4*PolyLog[2, x])/48 - (Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 - 
   PolyLog[2, x]^3/24 - (Pi^2*Log[x]*PolyLog[3, 1 - x])/6 + 
   (Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 + PolyLog[3, 1 - x]^2/4 - 
   (Pi^2*Log[1 - x]*PolyLog[3, x])/6 + (Log[1 - x]^2*Log[x]*PolyLog[3, x])/
    2 + PolyLog[3, 1 - x]*PolyLog[3, x] - PolyLog[3, x]^2/4 - 
   (3*Log[x]^2*PolyLog[4, 1 - x])/2 - (PolyLog[2, x]*PolyLog[4, 1 - x])/2 + 
   (PolyLog[2, x]*PolyLog[4, x])/2 + (PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/
    2 + 3*Log[x]*PolyLog[5, 1 - x] - (5*Log[1 - x]*PolyLog[5, x])/2 - 
   3*PolyLog[6, 1 - x] + 3*PolyLog[6, x] + 3*PolyLog[6, -(x/(1 - x))] + 
   (Pi^2*Log[1 - x]*Zeta[3])/2 - (Pi^2*Log[x]*Zeta[3])/3 - 
   (Log[1 - x]^2*Log[x]*Zeta[3])/2 + Log[1 - x]*Log[x]^2*Zeta[3] - 
   PolyLog[3, x]*Zeta[3] + (3*Zeta[3]^2)/2 - 3*Log[1 - x]*Zeta[5] + 
   (5*Log[x]*Zeta[5])/2, G[1, 1, 0, 1, 0, 1, x] -> 
  Pi^6/3780 - 2*Li[3, 3, 1 - x, 1] - 3*Li[4, 2, 1 - x, 1] + 
   Li[3, 2, 1 - x, 1]*Log[1 - x] + (Pi^4*Log[1 - x]^2)/240 + 
   (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/6 - (Pi^2*PolyLog[4, 1 - x])/2 + 
   (Pi^2*Log[1 - x]*Zeta[3])/3 + 2*PolyLog[3, 1 - x]*Zeta[3] + 2*Zeta[3]^2 - 
   2*Log[1 - x]*Zeta[5], G[1, 1, 0, 1, 1, 0, x] -> 
  (-19*Pi^6)/3780 + Li[3, 3, 1 - x, 1] - (Pi^4*Log[1 - x]^2)/144 - 
   (Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/6 + (Pi^2*PolyLog[4, 1 - x])/2 + 
   (Pi^2*Log[1 - x]*Zeta[3])/6 - PolyLog[3, 1 - x]*Zeta[3] + Zeta[3]^2/2 - 
   (9*Log[1 - x]*Zeta[5])/2, G[1, 1, 0, 1, 1, 1, x] -> 
  (-2*Pi^6)/189 - (Pi^4*Log[1 - x]^2)/180 - (Log[1 - x]^3*PolyLog[3, 1 - x])/
    6 + (3*Log[1 - x]^2*PolyLog[4, 1 - x])/2 - 
   6*Log[1 - x]*PolyLog[5, 1 - x] + 10*PolyLog[6, 1 - x] - 
   4*Log[1 - x]*Zeta[5], G[1, 1, 1, 0, 0, 0, x] -> 
  -Pi^6/3780 + Li[3, 3, 1 - x, 1]/6 - Li[3, 3, x, 1]/6 + 
   Li[4, 2, 1 - x, 1]/2 - Li[4, 2, x, 1]/2 - (Pi^4*Log[1 - x]^2)/240 - 
   (Pi^2*Log[1 - x]^4)/144 - Log[1 - x]^6/720 - (Li[3, 2, 1, x]*Log[x])/6 + 
   (Li[3, 2, x, 1]*Log[x])/2 + (Pi^4*Log[x]^2)/180 + 
   (Pi^2*Log[1 - x]^2*Log[x]^2)/24 + (Log[1 - x]^4*Log[x]^2)/48 - 
   (Log[1 - x]^3*Log[x]^3)/18 - PolyLog[3, 1 - x]^2/12 - 
   (Log[x]*PolyLog[2, x]*PolyLog[3, x])/6 + PolyLog[3, x]^2/12 - 
   (Log[x]^2*PolyLog[4, 1 - x])/2 - Log[1 - x]*Log[x]*PolyLog[4, x] + 
   Log[1 - x]*PolyLog[5, x] + (5*Log[x]*PolyLog[5, x])/6 + 
   Log[x]*PolyLog[5, -(x/(1 - x))] + PolyLog[6, 1 - x] - PolyLog[6, x] - 
   PolyLog[6, -(x/(1 - x))] - (Pi^2*Log[1 - x]*Zeta[3])/6 + 
   (Log[1 - x]*Log[x]^2*Zeta[3])/2 + (Log[x]*PolyLog[2, x]*Zeta[3])/6 - 
   Zeta[3]^2/2 + Log[1 - x]*Zeta[5], G[1, 1, 1, 0, 0, 1, x] -> 
  -Pi^6/11340 + (2*Li[3, 3, 1 - x, 1])/3 + Li[4, 2, 1 - x, 1] - 
   (Li[3, 2, 1, x]*Log[1 - x])/6 + (Li[3, 2, x, 1]*Log[1 - x])/2 - 
   (11*Pi^4*Log[1 - x]^2)/720 - (Pi^2*Log[1 - x]^4)/36 - Log[1 - x]^6/120 + 
   (Pi^4*Log[1 - x]*Log[x])/90 + (Pi^2*Log[1 - x]^3*Log[x])/12 + 
   (Log[1 - x]^5*Log[x])/24 - (Log[1 - x]^4*Log[x]^2)/12 - 
   PolyLog[3, 1 - x]^2/3 - (Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/6 + 
   (Pi^2*PolyLog[4, 1 - x])/6 - Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
   Log[1 - x]^2*PolyLog[4, x] + Log[1 - x]*PolyLog[5, 1 - x] + 
   (5*Log[1 - x]*PolyLog[5, x])/6 + Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
   (Pi^2*Log[1 - x]*Zeta[3])/3 - (Log[1 - x]^3*Zeta[3])/6 + 
   Log[1 - x]^2*Log[x]*Zeta[3] + (Log[1 - x]*PolyLog[2, x]*Zeta[3])/6 - 
   Zeta[3]^2 + (3*Log[1 - x]*Zeta[5])/2, G[1, 1, 1, 0, 1, 0, x] -> 
  (37*Pi^6)/11340 + Li[4, 2, 1 - x, 1] + (7*Pi^4*Log[1 - x]^2)/720 - 
   (Pi^2*PolyLog[4, 1 - x])/6 - (Pi^2*Log[1 - x]*Zeta[3])/3 + 
   (Log[1 - x]^3*Zeta[3])/3 - Zeta[3]^2 + (11*Log[1 - x]*Zeta[5])/2, 
 G[1, 1, 1, 0, 1, 1, x] -> (2*Pi^6)/189 + (Pi^4*Log[1 - x]^2)/60 - 
   (Log[1 - x]^2*PolyLog[4, 1 - x])/2 + 4*Log[1 - x]*PolyLog[5, 1 - x] - 
   10*PolyLog[6, 1 - x] + (Log[1 - x]^3*Zeta[3])/6 + 6*Log[1 - x]*Zeta[5], 
 G[1, 1, 1, 1, 0, 0, x] -> -Pi^6/1260 - Li[3, 3, 1 - x, 1]/6 - 
   Li[4, 2, 1 - x, 1]/2 - (Pi^4*Log[1 - x]^2)/720 + PolyLog[3, 1 - x]^2/12 + 
   (Pi^2*Log[1 - x]*Zeta[3])/6 - (Log[1 - x]^3*Zeta[3])/6 + Zeta[3]^2/2 - 
   2*Log[1 - x]*Zeta[5], G[1, 1, 1, 1, 0, 1, x] -> 
  -Pi^6/189 - (Pi^4*Log[1 - x]^2)/60 - (Pi^2*Log[1 - x]^4)/144 - 
   Log[1 - x]*PolyLog[5, 1 - x] + 5*PolyLog[6, 1 - x] - 
   (Log[1 - x]^3*Zeta[3])/3 - 4*Log[1 - x]*Zeta[5], 
 G[1, 1, 1, 1, 1, 0, x] -> Pi^6/945 + (Pi^4*Log[1 - x]^2)/180 + 
   (Pi^2*Log[1 - x]^4)/144 - PolyLog[6, 1 - x] + (Log[1 - x]^3*Zeta[3])/6 + 
   Log[1 - x]*Zeta[5], G[1, 1, 1, 1, 1, 1, x] -> Log[1 - x]^6/720}


==> anc/qgqg_-+++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0, 0}


==> anc/qgqg_-+++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nc*(1/(3*x^2) + 1/(6*x)) + Nf*(-1/(3*x^2) + 1/(3*x)) + 1/(2*Nc*x) + 
  e*(Nf*((-11/9 + G[0, x]/3 - Log[mu2/s]/3)/x^2 + 
      (11/9 - G[0, x]/3 + Log[mu2/s]/3)/x) + 
    Nc*(G[0, x]/2 - G[1, x]/2 + G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + 
      G[1, 1, x]/2 + (1/9 - G[0, x]/6 + Log[mu2/s]/6)/x + 
      (8/9 - G[0, x]/3 + Log[mu2/s]/3)/x^2 + 
      x*(-G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 - 
        (3*zeta[2])/2) + (3*zeta[2])/2) + 
    (G[0, x]/2 - G[1, x]/2 + G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + 
      G[1, 1, x]/2 + (1 - G[0, x]/2 + Log[mu2/s]/2)/x + 
      x*(-G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 - 
        (3*zeta[2])/2) + (3*zeta[2])/2)/Nc) + 
  e^2*(Nf*((85/27 + G[0, 0, x]/3 + G[0, x]*(-11/9 - Log[mu2/s]/3) + 
        (11*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6)/x + 
      (-85/27 - G[0, 0, x]/3 + G[0, x]*(11/9 + Log[mu2/s]/3) - 
        (11*Log[mu2/s])/9 - Log[mu2/s]^2/6 + zeta[2]/6)/x^2) + 
    (-G[0, 0, 0, x] + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + G[1, 0, 1, x]/2 + 
      G[1, 1, 0, x]/2 - G[1, 1, 1, x] + G[0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
      G[1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[1, 1, x]*(1 + Log[mu2/s]/2) + 
      (G[0, 0, x]*Log[mu2/s])/2 + G[1, x]*(-1 - Log[mu2/s]/2 - 
        (3*zeta[2])/2) + G[0, x]*(1 + Log[mu2/s]/2 - (3*zeta[2])/2) + 
      (2 + G[0, 0, x]/2 + G[0, x]*(-1 - Log[mu2/s]/2) + Log[mu2/s] + 
        Log[mu2/s]^2/4 - zeta[2]/4)/x + (3*zeta[2])/2 + 
      (3*Log[mu2/s]*zeta[2])/2 + x*(G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
        G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] + 
        G[0, 0, x]*(-1/2 - Log[mu2/s]/2) + G[1, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 0, x]*(1/2 + Log[mu2/s]/2) - 
        (3*zeta[2])/2 + (3*G[0, x]*zeta[2])/2 + (3*G[1, x]*zeta[2])/2 - 
        (3*Log[mu2/s]*zeta[2])/2 - zeta[3]/2) + zeta[3]/2)/Nc + 
    Nc*(-G[0, 0, 0, x] + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
      G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - G[1, 1, 1, x] + 
      G[0, 1, x]*(-1/2 - Log[mu2/s]/2) + G[1, 0, x]*(-1/2 - Log[mu2/s]/2) + 
      G[1, 1, x]*(1 + Log[mu2/s]/2) + (G[0, 0, x]*Log[mu2/s])/2 + 
      G[1, x]*(-1 - Log[mu2/s]/2 - (3*zeta[2])/2) + 
      G[0, x]*(1 + Log[mu2/s]/2 - (3*zeta[2])/2) + 
      (52/27 + G[0, 0, x]/3 + G[0, x]*(-8/9 - Log[mu2/s]/3) + 
        (8*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6)/x^2 + 
      (2/27 + G[0, 0, x]/6 + G[0, x]*(-1/9 - Log[mu2/s]/6) + Log[mu2/s]/9 + 
        Log[mu2/s]^2/12 - zeta[2]/12)/x + (3*zeta[2])/2 + 
      (3*Log[mu2/s]*zeta[2])/2 + x*(G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
        G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] + 
        G[0, 0, x]*(-1/2 - Log[mu2/s]/2) + G[1, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 0, x]*(1/2 + Log[mu2/s]/2) - 
        (3*zeta[2])/2 + (3*G[0, x]*zeta[2])/2 + (3*G[1, x]*zeta[2])/2 - 
        (3*Log[mu2/s]*zeta[2])/2 - zeta[3]/2) + zeta[3]/2)) + 
  e^3*(Nf*((575/81 - G[0, 0, 0, x]/3 + G[0, 0, x]*(11/9 + Log[mu2/s]/3) + 
        (11*Log[mu2/s]^2)/18 + Log[mu2/s]^3/18 + Log[mu2/s]*
         (85/27 - zeta[2]/6) + G[0, x]*(-85/27 - (11*Log[mu2/s])/9 - 
          Log[mu2/s]^2/6 + zeta[2]/6) - (11*zeta[2])/18 - (7*zeta[3])/9)/x + 
      (-575/81 + G[0, 0, 0, x]/3 + G[0, 0, x]*(-11/9 - Log[mu2/s]/3) - 
        (11*Log[mu2/s]^2)/18 - Log[mu2/s]^3/18 + 
        G[0, x]*(85/27 + (11*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6) + 
        Log[mu2/s]*(-85/27 + zeta[2]/6) + (11*zeta[2])/18 + (7*zeta[3])/9)/
       x^2) + ((3*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - 
      G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + 
      G[0, 1, 1, 1, x]/2 + G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - 
      G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + 
      (3*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(-3/2 - Log[mu2/s]) + 
      G[0, 0, 0, x]*(-1/2 - Log[mu2/s]) + G[0, 0, 1, x]*
       (1/2 + Log[mu2/s]/2) + G[0, 1, 0, x]*(1/2 + Log[mu2/s]/2) + 
      G[1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 1, 0, x]*
       (1/2 + Log[mu2/s]/2) + 3*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/4 + 
      G[0, 0, x]*(Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
      G[1, 1, x]*(2 + Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
      G[0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
      G[1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
      (4 - G[0, 0, 0, x]/2 + G[0, 0, x]*(1 + Log[mu2/s]/2) + Log[mu2/s]^2/2 + 
        Log[mu2/s]^3/12 + Log[mu2/s]*(2 - zeta[2]/4) + 
        G[0, x]*(-2 - Log[mu2/s] - Log[mu2/s]^2/4 + zeta[2]/4) - zeta[2]/2 - 
        (7*zeta[3])/6)/x + G[0, x]*(2 + Log[mu2/s]^2/4 + 
        Log[mu2/s]*(1 - (3*zeta[2])/2) - (7*zeta[2])/4 - zeta[3]/2) + 
      G[1, x]*(-2 - Log[mu2/s]^2/4 + Log[mu2/s]*(-1 - (3*zeta[2])/2) - 
        (5*zeta[2])/4 - zeta[3]/2) + Log[mu2/s]*((3*zeta[2])/2 + zeta[3]/2) + 
      zeta[3]/2 + x*((-3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
        G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
        G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
        G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
        (3*G[1, 1, 1, 1, x])/2 + G[0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[1, 0, 1, x]*
         (-1/2 - Log[mu2/s]/2) + G[1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 0, 0, x]*(1 + Log[mu2/s]) + G[1, 1, 1, x]*(1 + Log[mu2/s]) + 
        G[0, 1, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[1, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[0, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 - (5*zeta[2])/4) + 
        G[1, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 - (5*zeta[2])/4) - 
        3*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/4 + Log[mu2/s]*
         ((-3*zeta[2])/2 - zeta[3]/2) + G[0, x]*((3*zeta[2])/2 + 
          (3*Log[mu2/s]*zeta[2])/2 + zeta[3]/2) + 
        G[1, x]*((3*zeta[2])/2 + (3*Log[mu2/s]*zeta[2])/2 + zeta[3]/2) - 
        zeta[3]/2 + (3*zeta[4])/8) - (3*zeta[4])/8)/Nc + 
    Nc*((3*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - 
      G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + G[0, 1, 1, 1, x]/2 + 
      G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - 
      G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + (3*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, 1, x]*(-3/2 - Log[mu2/s]) + G[0, 0, 0, x]*(-1/2 - Log[mu2/s]) + 
      G[0, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[0, 1, 0, x]*
       (1/2 + Log[mu2/s]/2) + G[1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + 
      G[1, 1, 0, x]*(1/2 + Log[mu2/s]/2) + 3*zeta[2] + 
      (3*Log[mu2/s]^2*zeta[2])/4 + G[0, 0, x]*(Log[mu2/s]^2/4 + 
        (5*zeta[2])/4) + G[1, 1, x]*(2 + Log[mu2/s] + Log[mu2/s]^2/4 + 
        (5*zeta[2])/4) + G[0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + 
        (7*zeta[2])/4) + G[1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + 
        (7*zeta[2])/4) + (320/81 - G[0, 0, 0, x]/3 + 
        G[0, 0, x]*(8/9 + Log[mu2/s]/3) + (4*Log[mu2/s]^2)/9 + 
        Log[mu2/s]^3/18 + Log[mu2/s]*(52/27 - zeta[2]/6) + 
        G[0, x]*(-52/27 - (8*Log[mu2/s])/9 - Log[mu2/s]^2/6 + zeta[2]/6) - 
        (4*zeta[2])/9 - (7*zeta[3])/9)/x^2 + 
      G[0, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]*(1 - (3*zeta[2])/2) - 
        (7*zeta[2])/4 - zeta[3]/2) + G[1, x]*(-2 - Log[mu2/s]^2/4 + 
        Log[mu2/s]*(-1 - (3*zeta[2])/2) - (5*zeta[2])/4 - zeta[3]/2) + 
      (4/81 - G[0, 0, 0, x]/6 + G[0, 0, x]*(1/9 + Log[mu2/s]/6) + 
        Log[mu2/s]^2/18 + Log[mu2/s]^3/36 + Log[mu2/s]*(2/27 - zeta[2]/12) + 
        G[0, x]*(-2/27 - Log[mu2/s]/9 - Log[mu2/s]^2/12 + zeta[2]/12) - 
        zeta[2]/18 - (7*zeta[3])/18)/x + Log[mu2/s]*((3*zeta[2])/2 + 
        zeta[3]/2) + zeta[3]/2 + x*((-3*G[0, 0, 0, 0, x])/2 + 
        G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + 
        G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + 
        G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + 
        G[1, 1, 1, 0, x]/2 - (3*G[1, 1, 1, 1, x])/2 + 
        G[0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + G[0, 1, 0, x]*
         (-1/2 - Log[mu2/s]/2) + G[1, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[0, 0, 0, x]*
         (1 + Log[mu2/s]) + G[1, 1, 1, x]*(1 + Log[mu2/s]) + 
        G[0, 1, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[1, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[0, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 - (5*zeta[2])/4) + 
        G[1, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 - (5*zeta[2])/4) - 
        3*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/4 + Log[mu2/s]*
         ((-3*zeta[2])/2 - zeta[3]/2) + G[0, x]*((3*zeta[2])/2 + 
          (3*Log[mu2/s]*zeta[2])/2 + zeta[3]/2) + 
        G[1, x]*((3*zeta[2])/2 + (3*Log[mu2/s]*zeta[2])/2 + zeta[3]/2) - 
        zeta[3]/2 + (3*zeta[4])/8) - (3*zeta[4])/8)) + 
  e^4*(Nf*((3661/243 + G[0, 0, 0, 0, x]/3 + G[0, 0, 0, x]*
         (-11/9 - Log[mu2/s]/3) + (11*Log[mu2/s]^3)/54 + Log[mu2/s]^4/72 + 
        G[0, 0, x]*(85/27 + (11*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6) + 
        Log[mu2/s]^2*(85/54 - zeta[2]/12) - (85*zeta[2])/54 + 
        Log[mu2/s]*(575/81 - (11*zeta[2])/18 - (7*zeta[3])/9) + 
        G[0, x]*(-575/81 - (11*Log[mu2/s]^2)/18 - Log[mu2/s]^3/18 + 
          Log[mu2/s]*(-85/27 + zeta[2]/6) + (11*zeta[2])/18 + 
          (7*zeta[3])/9) - (77*zeta[3])/27 - (47*zeta[4])/48)/x + 
      (-3661/243 - G[0, 0, 0, 0, x]/3 + G[0, 0, 0, x]*(11/9 + Log[mu2/s]/3) - 
        (11*Log[mu2/s]^3)/54 - Log[mu2/s]^4/72 + Log[mu2/s]^2*
         (-85/54 + zeta[2]/12) + G[0, 0, x]*(-85/27 - (11*Log[mu2/s])/9 - 
          Log[mu2/s]^2/6 + zeta[2]/6) + (85*zeta[2])/54 + 
        G[0, x]*(575/81 + (11*Log[mu2/s]^2)/18 + Log[mu2/s]^3/18 + 
          Log[mu2/s]*(85/27 - zeta[2]/6) - (11*zeta[2])/18 - (7*zeta[3])/9) + 
        Log[mu2/s]*(-575/81 + (11*zeta[2])/18 + (7*zeta[3])/9) + 
        (77*zeta[3])/27 + (47*zeta[4])/48)/x^2) + 
    (-2*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 1, x]/2 + G[0, 0, 0, 1, 0, x]/2 + 
      G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - G[0, 0, 1, 1, 1, x]/2 - 
      G[0, 1, 0, 0, 0, x]/2 + G[0, 1, 0, 0, 1, x]/2 + G[0, 1, 0, 1, 0, x]/2 + 
      G[0, 1, 1, 0, 1, x]/2 + G[0, 1, 1, 1, 0, x]/2 - G[0, 1, 1, 1, 1, x] - 
      G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x]/2 + G[1, 0, 0, 1, 0, x]/2 + 
      G[1, 0, 1, 0, 1, x]/2 + G[1, 0, 1, 1, 0, x]/2 - G[1, 0, 1, 1, 1, x]/2 - 
      G[1, 1, 0, 0, 0, x]/2 + G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 + 
      G[1, 1, 1, 0, 1, x]/2 + G[1, 1, 1, 1, 0, x]/2 - 2*G[1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + G[0, 0, 1, 0, x]*
       (-1/2 - Log[mu2/s]/2) + G[0, 1, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
      G[0, 1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[1, 0, 0, 1, x]*
       (-1/2 - Log[mu2/s]/2) + G[1, 0, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + 
      G[1, 1, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + G[1, 1, 1, 0, x]*
       (-1/2 - Log[mu2/s]/2) + G[0, 1, 1, 1, x]*(1/2 + Log[mu2/s]/2) + 
      G[1, 0, 0, 0, x]*(1/2 + Log[mu2/s]/2) + G[0, 0, 0, 0, x]*
       (1 + (3*Log[mu2/s])/2) + G[1, 1, 1, 1, x]*(2 + (3*Log[mu2/s])/2) + 
      G[0, 0, 1, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
      G[0, 1, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
      G[1, 0, 1, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
      G[1, 1, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
      G[1, 1, 1, x]*(-3 - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 - zeta[2]) + 
      G[0, 0, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/2 - zeta[2]) - 
      (3*G[0, 1, 1, x]*zeta[2])/2 - (3*G[1, 0, 0, x]*zeta[2])/2 + 
      (Log[mu2/s]^3*zeta[2])/4 + zeta[2]*(6 - (15*zeta[3])/4) + 
      G[0, 0, x]*(Log[mu2/s]^3/12 + (3*zeta[2])/2 + (5*Log[mu2/s]*zeta[2])/
         4 - (2*zeta[3])/3) + G[1, 1, x]*(4 + Log[mu2/s]^2/2 + 
        Log[mu2/s]^3/12 + zeta[2] + Log[mu2/s]*(2 + (5*zeta[2])/4) - 
        (2*zeta[3])/3) + Log[mu2/s]^2*((3*zeta[2])/4 + zeta[3]/4) + zeta[3] + 
      G[0, 1, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + (7*zeta[2])/4 + 
        Log[mu2/s]*(-1 + (7*zeta[2])/4) + (5*zeta[3])/3) + 
      G[1, 0, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + (7*zeta[2])/4 + 
        Log[mu2/s]*(-1 + (7*zeta[2])/4) + (5*zeta[3])/3) + 
      (8 + G[0, 0, 0, 0, x]/2 + G[0, 0, 0, x]*(-1 - Log[mu2/s]/2) + 
        Log[mu2/s]^3/6 + Log[mu2/s]^4/48 + G[0, 0, x]*(2 + Log[mu2/s] + 
          Log[mu2/s]^2/4 - zeta[2]/4) + Log[mu2/s]^2*(1 - zeta[2]/8) - 
        zeta[2] + Log[mu2/s]*(4 - zeta[2]/2 - (7*zeta[3])/6) - 
        (7*zeta[3])/3 + G[0, x]*(-4 - Log[mu2/s]^2/2 - Log[mu2/s]^3/12 + 
          Log[mu2/s]*(-2 + zeta[2]/4) + zeta[2]/2 + (7*zeta[3])/6) - 
        (47*zeta[4])/32)/x + Log[mu2/s]*(3*zeta[2] + zeta[3]/2 - 
        (3*zeta[4])/8) + G[0, x]*(4 + Log[mu2/s]^3/12 + 
        Log[mu2/s]^2*(1/2 - (3*zeta[2])/4) - (7*zeta[2])/2 + 
        Log[mu2/s]*(2 - (7*zeta[2])/4 - zeta[3]/2) - (5*zeta[3])/3 + 
        (3*zeta[4])/8) + G[1, x]*(-4 - Log[mu2/s]^3/12 + 
        Log[mu2/s]^2*(-1/2 - (3*zeta[2])/4) - (5*zeta[2])/2 + 
        Log[mu2/s]*(-2 - (5*zeta[2])/4 - zeta[3]/2) + (2*zeta[3])/3 + 
        (3*zeta[4])/8) - (3*zeta[4])/8 + x*(2*G[0, 0, 0, 0, 0, x] - 
        G[0, 0, 0, 0, 1, x]/2 - G[0, 0, 0, 1, 0, x]/2 - 
        G[0, 0, 1, 0, 1, x]/2 - G[0, 0, 1, 1, 0, x]/2 + 
        G[0, 0, 1, 1, 1, x]/2 + G[0, 1, 0, 0, 0, x]/2 - 
        G[0, 1, 0, 0, 1, x]/2 - G[0, 1, 0, 1, 0, x]/2 - 
        G[0, 1, 1, 0, 1, x]/2 - G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + 
        G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
        G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + 
        G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - 
        G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
        G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + 
        2*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*(-3/2 - (3*Log[mu2/s])/2) + 
        G[1, 1, 1, 1, x]*(-3/2 - (3*Log[mu2/s])/2) + G[0, 1, 1, 1, x]*
         (-1/2 - Log[mu2/s]/2) + G[1, 0, 0, 0, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 0, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[0, 0, 1, 0, x]*
         (1/2 + Log[mu2/s]/2) + G[0, 1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + 
        G[0, 1, 1, 0, x]*(1/2 + Log[mu2/s]/2) + G[1, 0, 0, 1, x]*
         (1/2 + Log[mu2/s]/2) + G[1, 0, 1, 0, x]*(1/2 + Log[mu2/s]/2) + 
        G[1, 1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 1, 1, 0, x]*
         (1/2 + Log[mu2/s]/2) + (3*G[0, 1, 1, x]*zeta[2])/2 + 
        (3*G[1, 0, 0, x]*zeta[2])/2 - (Log[mu2/s]^3*zeta[2])/4 + 
        G[0, 0, 0, x]*(2 + Log[mu2/s] + Log[mu2/s]^2/2 + zeta[2]) + 
        G[1, 1, 1, x]*(2 + Log[mu2/s] + Log[mu2/s]^2/2 + zeta[2]) + 
        G[0, 0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[0, 1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[1, 0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[1, 1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[0, 1, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + 
          Log[mu2/s]*(1 - (7*zeta[2])/4) - (7*zeta[2])/4 - (5*zeta[3])/3) + 
        G[1, 0, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + 
          Log[mu2/s]*(1 - (7*zeta[2])/4) - (7*zeta[2])/4 - (5*zeta[3])/3) + 
        Log[mu2/s]^2*((-3*zeta[2])/4 - zeta[3]/4) + 
        G[0, 0, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + 
          Log[mu2/s]*(-1 - (5*zeta[2])/4) - (5*zeta[2])/4 + (2*zeta[3])/3) + 
        G[1, 1, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + 
          Log[mu2/s]*(-1 - (5*zeta[2])/4) - (5*zeta[2])/4 + (2*zeta[3])/3) - 
        zeta[3] + zeta[2]*(-6 + (15*zeta[3])/4) + 
        G[0, x]*(3*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((3*zeta[2])/2 + zeta[3]/2) + zeta[3]/2 - 
          (3*zeta[4])/8) + G[1, x]*(3*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((3*zeta[2])/2 + zeta[3]/2) + zeta[3]/2 - 
          (3*zeta[4])/8) + Log[mu2/s]*(-3*zeta[2] - zeta[3]/2 + 
          (3*zeta[4])/8) + (3*zeta[4])/8 - zeta[5]/2) + zeta[5]/2)/Nc + 
    Nc*(-2*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 1, x]/2 + 
      G[0, 0, 0, 1, 0, x]/2 + G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - 
      G[0, 0, 1, 1, 1, x]/2 - G[0, 1, 0, 0, 0, x]/2 + G[0, 1, 0, 0, 1, x]/2 + 
      G[0, 1, 0, 1, 0, x]/2 + G[0, 1, 1, 0, 1, x]/2 + G[0, 1, 1, 1, 0, x]/2 - 
      G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x]/2 + 
      G[1, 0, 0, 1, 0, x]/2 + G[1, 0, 1, 0, 1, x]/2 + G[1, 0, 1, 1, 0, x]/2 - 
      G[1, 0, 1, 1, 1, x]/2 - G[1, 1, 0, 0, 0, x]/2 + G[1, 1, 0, 0, 1, x]/2 + 
      G[1, 1, 0, 1, 0, x]/2 + G[1, 1, 1, 0, 1, x]/2 + G[1, 1, 1, 1, 0, x]/2 - 
      2*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
      G[0, 0, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[0, 1, 0, 1, x]*
       (-1/2 - Log[mu2/s]/2) + G[0, 1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + 
      G[1, 0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + G[1, 0, 1, 0, x]*
       (-1/2 - Log[mu2/s]/2) + G[1, 1, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
      G[1, 1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[0, 1, 1, 1, x]*
       (1/2 + Log[mu2/s]/2) + G[1, 0, 0, 0, x]*(1/2 + Log[mu2/s]/2) + 
      G[0, 0, 0, 0, x]*(1 + (3*Log[mu2/s])/2) + G[1, 1, 1, 1, x]*
       (2 + (3*Log[mu2/s])/2) + G[0, 0, 1, x]*(1 + Log[mu2/s]/2 + 
        Log[mu2/s]^2/4 - (7*zeta[2])/4) + G[0, 1, 0, x]*
       (1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
      G[1, 0, 1, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
      G[1, 1, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
      G[1, 1, 1, x]*(-3 - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 - zeta[2]) + 
      G[0, 0, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/2 - zeta[2]) - 
      (3*G[0, 1, 1, x]*zeta[2])/2 - (3*G[1, 0, 0, x]*zeta[2])/2 + 
      (Log[mu2/s]^3*zeta[2])/4 + zeta[2]*(6 - (15*zeta[3])/4) + 
      G[0, 0, x]*(Log[mu2/s]^3/12 + (3*zeta[2])/2 + (5*Log[mu2/s]*zeta[2])/
         4 - (2*zeta[3])/3) + G[1, 1, x]*(4 + Log[mu2/s]^2/2 + 
        Log[mu2/s]^3/12 + zeta[2] + Log[mu2/s]*(2 + (5*zeta[2])/4) - 
        (2*zeta[3])/3) + Log[mu2/s]^2*((3*zeta[2])/4 + zeta[3]/4) + zeta[3] + 
      G[0, 1, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + (7*zeta[2])/4 + 
        Log[mu2/s]*(-1 + (7*zeta[2])/4) + (5*zeta[3])/3) + 
      G[1, 0, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + (7*zeta[2])/4 + 
        Log[mu2/s]*(-1 + (7*zeta[2])/4) + (5*zeta[3])/3) + 
      (1936/243 + G[0, 0, 0, 0, x]/3 + G[0, 0, 0, x]*(-8/9 - Log[mu2/s]/3) + 
        (4*Log[mu2/s]^3)/27 + Log[mu2/s]^4/72 + G[0, 0, x]*
         (52/27 + (8*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6) + 
        Log[mu2/s]^2*(26/27 - zeta[2]/12) - (26*zeta[2])/27 + 
        Log[mu2/s]*(320/81 - (4*zeta[2])/9 - (7*zeta[3])/9) + 
        G[0, x]*(-320/81 - (4*Log[mu2/s]^2)/9 - Log[mu2/s]^3/18 + 
          Log[mu2/s]*(-52/27 + zeta[2]/6) + (4*zeta[2])/9 + (7*zeta[3])/9) - 
        (56*zeta[3])/27 - (47*zeta[4])/48)/x^2 + 
      (8/243 + G[0, 0, 0, 0, x]/6 + G[0, 0, 0, x]*(-1/9 - Log[mu2/s]/6) + 
        Log[mu2/s]^3/54 + Log[mu2/s]^4/144 + G[0, 0, x]*
         (2/27 + Log[mu2/s]/9 + Log[mu2/s]^2/12 - zeta[2]/12) + 
        Log[mu2/s]^2*(1/27 - zeta[2]/24) - zeta[2]/27 + 
        Log[mu2/s]*(4/81 - zeta[2]/18 - (7*zeta[3])/18) + 
        G[0, x]*(-4/81 - Log[mu2/s]^2/18 - Log[mu2/s]^3/36 + 
          Log[mu2/s]*(-2/27 + zeta[2]/12) + zeta[2]/18 + (7*zeta[3])/18) - 
        (7*zeta[3])/27 - (47*zeta[4])/96)/x + 
      Log[mu2/s]*(3*zeta[2] + zeta[3]/2 - (3*zeta[4])/8) + 
      G[0, x]*(4 + Log[mu2/s]^3/12 + Log[mu2/s]^2*(1/2 - (3*zeta[2])/4) - 
        (7*zeta[2])/2 + Log[mu2/s]*(2 - (7*zeta[2])/4 - zeta[3]/2) - 
        (5*zeta[3])/3 + (3*zeta[4])/8) + G[1, x]*(-4 - Log[mu2/s]^3/12 + 
        Log[mu2/s]^2*(-1/2 - (3*zeta[2])/4) - (5*zeta[2])/2 + 
        Log[mu2/s]*(-2 - (5*zeta[2])/4 - zeta[3]/2) + (2*zeta[3])/3 + 
        (3*zeta[4])/8) - (3*zeta[4])/8 + x*(2*G[0, 0, 0, 0, 0, x] - 
        G[0, 0, 0, 0, 1, x]/2 - G[0, 0, 0, 1, 0, x]/2 - 
        G[0, 0, 1, 0, 1, x]/2 - G[0, 0, 1, 1, 0, x]/2 + 
        G[0, 0, 1, 1, 1, x]/2 + G[0, 1, 0, 0, 0, x]/2 - 
        G[0, 1, 0, 0, 1, x]/2 - G[0, 1, 0, 1, 0, x]/2 - 
        G[0, 1, 1, 0, 1, x]/2 - G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + 
        G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
        G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + 
        G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - 
        G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
        G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + 
        2*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*(-3/2 - (3*Log[mu2/s])/2) + 
        G[1, 1, 1, 1, x]*(-3/2 - (3*Log[mu2/s])/2) + G[0, 1, 1, 1, x]*
         (-1/2 - Log[mu2/s]/2) + G[1, 0, 0, 0, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 0, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[0, 0, 1, 0, x]*
         (1/2 + Log[mu2/s]/2) + G[0, 1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + 
        G[0, 1, 1, 0, x]*(1/2 + Log[mu2/s]/2) + G[1, 0, 0, 1, x]*
         (1/2 + Log[mu2/s]/2) + G[1, 0, 1, 0, x]*(1/2 + Log[mu2/s]/2) + 
        G[1, 1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 1, 1, 0, x]*
         (1/2 + Log[mu2/s]/2) + (3*G[0, 1, 1, x]*zeta[2])/2 + 
        (3*G[1, 0, 0, x]*zeta[2])/2 - (Log[mu2/s]^3*zeta[2])/4 + 
        G[0, 0, 0, x]*(2 + Log[mu2/s] + Log[mu2/s]^2/2 + zeta[2]) + 
        G[1, 1, 1, x]*(2 + Log[mu2/s] + Log[mu2/s]^2/2 + zeta[2]) + 
        G[0, 0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[0, 1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[1, 0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[1, 1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[0, 1, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + 
          Log[mu2/s]*(1 - (7*zeta[2])/4) - (7*zeta[2])/4 - (5*zeta[3])/3) + 
        G[1, 0, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + 
          Log[mu2/s]*(1 - (7*zeta[2])/4) - (7*zeta[2])/4 - (5*zeta[3])/3) + 
        Log[mu2/s]^2*((-3*zeta[2])/4 - zeta[3]/4) + 
        G[0, 0, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + 
          Log[mu2/s]*(-1 - (5*zeta[2])/4) - (5*zeta[2])/4 + (2*zeta[3])/3) + 
        G[1, 1, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + 
          Log[mu2/s]*(-1 - (5*zeta[2])/4) - (5*zeta[2])/4 + (2*zeta[3])/3) - 
        zeta[3] + zeta[2]*(-6 + (15*zeta[3])/4) + 
        G[0, x]*(3*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((3*zeta[2])/2 + zeta[3]/2) + zeta[3]/2 - 
          (3*zeta[4])/8) + G[1, x]*(3*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((3*zeta[2])/2 + zeta[3]/2) + zeta[3]/2 - 
          (3*zeta[4])/8) + Log[mu2/s]*(-3*zeta[2] - zeta[3]/2 + 
          (3*zeta[4])/8) + (3*zeta[4])/8 - zeta[5]/2) + zeta[5]/2)), 
 Nf*(1/(3*x^2) - 1/(3*x)) + (-1/2 + 1/(2*x))/Nc + 
  Nc*(-1/2 - 1/(3*x^2) + 5/(6*x)) + 
  e*(Nf*((-11/9 + G[0, x]/3 - Log[mu2/s]/3)/x + 
      (11/9 - G[0, x]/3 + Log[mu2/s]/3)/x^2) + 
    (-1 - (I/2)*Pi + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)/(1 - x) + 
      (1 - G[0, x]/2 + Log[mu2/s]/2)/x - Log[mu2/s]/2)/Nc + 
    Nc*(-1 - (I/2)*Pi + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)/(1 - x) + 
      (-8/9 + G[0, x]/3 - Log[mu2/s]/3)/x^2 + 
      (17/9 - (5*G[0, x])/6 + (5*Log[mu2/s])/6)/x - Log[mu2/s]/2)) + 
  e^2*(Nf*((85/27 + G[0, 0, x]/3 + G[0, x]*(-11/9 - Log[mu2/s]/3) + 
        (11*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6)/x^2 + 
      (-85/27 - G[0, 0, x]/3 + G[0, x]*(11/9 + Log[mu2/s]/3) - 
        (11*Log[mu2/s])/9 - Log[mu2/s]^2/6 + zeta[2]/6)/x) + 
    (-2 - I*Pi + (-1 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + 
      (2 + G[0, 0, x]/2 + G[0, x]*(-1 - Log[mu2/s]/2) + Log[mu2/s] + 
        Log[mu2/s]^2/4 - zeta[2]/4)/x + (7*zeta[2])/4 + 
      ((-I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x]/2 + 
        G[0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + (I/2)*Pi*zeta[2] + 
        G[0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) - 
        zeta[3]/2)/(1 - x))/Nc + Nc*(-2 - I*Pi + (-1 - (I/2)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/4 + (106/27 + (5*G[0, 0, x])/6 + 
        G[0, x]*(-17/9 - (5*Log[mu2/s])/6) + (17*Log[mu2/s])/9 + 
        (5*Log[mu2/s]^2)/12 - (5*zeta[2])/12)/x + 
      (-52/27 - G[0, 0, x]/3 + G[0, x]*(8/9 + Log[mu2/s]/3) - 
        (8*Log[mu2/s])/9 - Log[mu2/s]^2/6 + zeta[2]/6)/x^2 + (7*zeta[2])/4 + 
      ((-I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x]/2 + 
        G[0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + (I/2)*Pi*zeta[2] + 
        G[0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) - 
        zeta[3]/2)/(1 - x))) + 
  e^3*(Nf*((575/81 - G[0, 0, 0, x]/3 + G[0, 0, x]*(11/9 + Log[mu2/s]/3) + 
        (11*Log[mu2/s]^2)/18 + Log[mu2/s]^3/18 + Log[mu2/s]*
         (85/27 - zeta[2]/6) + G[0, x]*(-85/27 - (11*Log[mu2/s])/9 - 
          Log[mu2/s]^2/6 + zeta[2]/6) - (11*zeta[2])/18 - (7*zeta[3])/9)/
       x^2 + (-575/81 + G[0, 0, 0, x]/3 + G[0, 0, x]*(-11/9 - Log[mu2/s]/3) - 
        (11*Log[mu2/s]^2)/18 - Log[mu2/s]^3/18 + 
        G[0, x]*(85/27 + (11*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6) + 
        Log[mu2/s]*(-85/27 + zeta[2]/6) + (11*zeta[2])/18 + (7*zeta[3])/9)/
       x) + (-4 - (2*I)*Pi + (-1/2 - (I/4)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/12 + (7/2 + ((3*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(-2 - I*Pi + (7*zeta[2])/4) + 
      (4 - G[0, 0, 0, x]/2 + G[0, 0, x]*(1 + Log[mu2/s]/2) + Log[mu2/s]^2/2 + 
        Log[mu2/s]^3/12 + Log[mu2/s]*(2 - zeta[2]/4) + 
        G[0, x]*(-2 - Log[mu2/s] - Log[mu2/s]^2/4 + zeta[2]/4) - zeta[2]/2 - 
        (7*zeta[3])/6)/x + (7*zeta[3])/6 + 
      ((I/2)*Pi*G[0, 1, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - 
        (3*G[0, 0, 0, 0, x])/2 + G[0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x] - 
        G[1, 1, 0, 0, x]/2 + G[1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + (I/2)*Pi*zeta[2] + 
        G[1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + Log[mu2/s]*
         ((I/2)*Pi*zeta[2] - zeta[3]/2) + G[0, x]*((-I)*Pi - 
          (I/4)*Pi*Log[mu2/s]^2 + (3/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + zeta[3]/2) - zeta[3]/2 - 
        (27*zeta[4])/8)/(1 - x))/Nc + 
    Nc*(-4 - (2*I)*Pi + (-1/2 - (I/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/12 + 
      (7/2 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-2 - I*Pi + (7*zeta[2])/4) + 
      (644/81 - (5*G[0, 0, 0, x])/6 + G[0, 0, x]*(17/9 + (5*Log[mu2/s])/6) + 
        (17*Log[mu2/s]^2)/18 + (5*Log[mu2/s]^3)/36 + 
        Log[mu2/s]*(106/27 - (5*zeta[2])/12) + 
        G[0, x]*(-106/27 - (17*Log[mu2/s])/9 - (5*Log[mu2/s]^2)/12 + 
          (5*zeta[2])/12) - (17*zeta[2])/18 - (35*zeta[3])/18)/x + 
      (-320/81 + G[0, 0, 0, x]/3 + G[0, 0, x]*(-8/9 - Log[mu2/s]/3) - 
        (4*Log[mu2/s]^2)/9 - Log[mu2/s]^3/18 + 
        G[0, x]*(52/27 + (8*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6) + 
        Log[mu2/s]*(-52/27 + zeta[2]/6) + (4*zeta[2])/9 + (7*zeta[3])/9)/
       x^2 + (7*zeta[3])/6 + ((I/2)*Pi*G[0, 1, 0, x] - 
        (I/2)*Pi*G[1, 1, 0, x] - (3*G[0, 0, 0, 0, x])/2 + 
        G[0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x]/2 + 
        G[1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + (I/2)*Pi*zeta[2] + 
        G[1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + Log[mu2/s]*
         ((I/2)*Pi*zeta[2] - zeta[3]/2) + G[0, x]*((-I)*Pi - 
          (I/4)*Pi*Log[mu2/s]^2 + (3/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + zeta[3]/2) - zeta[3]/2 - 
        (27*zeta[4])/8)/(1 - x))) + 
  e^4*(Nf*((3661/243 + G[0, 0, 0, 0, x]/3 + G[0, 0, 0, x]*
         (-11/9 - Log[mu2/s]/3) + (11*Log[mu2/s]^3)/54 + Log[mu2/s]^4/72 + 
        G[0, 0, x]*(85/27 + (11*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6) + 
        Log[mu2/s]^2*(85/54 - zeta[2]/12) - (85*zeta[2])/54 + 
        Log[mu2/s]*(575/81 - (11*zeta[2])/18 - (7*zeta[3])/9) + 
        G[0, x]*(-575/81 - (11*Log[mu2/s]^2)/18 - Log[mu2/s]^3/18 + 
          Log[mu2/s]*(-85/27 + zeta[2]/6) + (11*zeta[2])/18 + 
          (7*zeta[3])/9) - (77*zeta[3])/27 - (47*zeta[4])/48)/x^2 + 
      (-3661/243 - G[0, 0, 0, 0, x]/3 + G[0, 0, 0, x]*(11/9 + Log[mu2/s]/3) - 
        (11*Log[mu2/s]^3)/54 - Log[mu2/s]^4/72 + Log[mu2/s]^2*
         (-85/54 + zeta[2]/12) + G[0, 0, x]*(-85/27 - (11*Log[mu2/s])/9 - 
          Log[mu2/s]^2/6 + zeta[2]/6) + (85*zeta[2])/54 + 
        G[0, x]*(575/81 + (11*Log[mu2/s]^2)/18 + Log[mu2/s]^3/18 + 
          Log[mu2/s]*(85/27 - zeta[2]/6) - (11*zeta[2])/18 - (7*zeta[3])/9) + 
        Log[mu2/s]*(-575/81 + (11*zeta[2])/18 + (7*zeta[3])/9) + 
        (77*zeta[3])/27 + (47*zeta[4])/48)/x) + 
    (-8 - (4*I)*Pi + (-1/6 - (I/12)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/48 + 
      Log[mu2/s]^2*(-1 - (I/2)*Pi + (7*zeta[2])/8) + 
      (7 + ((3*I)/2)*Pi)*zeta[2] + (7/3 + ((7*I)/6)*Pi)*zeta[3] + 
      Log[mu2/s]*(-4 - (2*I)*Pi + (7/2 + ((3*I)/4)*Pi)*zeta[2] + 
        (7*zeta[3])/6) + (8 + G[0, 0, 0, 0, x]/2 + G[0, 0, 0, x]*
         (-1 - Log[mu2/s]/2) + Log[mu2/s]^3/6 + Log[mu2/s]^4/48 + 
        G[0, 0, x]*(2 + Log[mu2/s] + Log[mu2/s]^2/4 - zeta[2]/4) + 
        Log[mu2/s]^2*(1 - zeta[2]/8) - zeta[2] + Log[mu2/s]*
         (4 - zeta[2]/2 - (7*zeta[3])/6) - (7*zeta[3])/3 + 
        G[0, x]*(-4 - Log[mu2/s]^2/2 - Log[mu2/s]^3/12 + 
          Log[mu2/s]*(-2 + zeta[2]/4) + zeta[2]/2 + (7*zeta[3])/6) - 
        (47*zeta[4])/32)/x - (73*zeta[4])/32 + 
      ((-I/2)*Pi*G[0, 0, 1, 0, x] + (I/2)*Pi*G[0, 1, 1, 0, x] + 
        (I/2)*Pi*G[1, 0, 1, 0, x] - (I/2)*Pi*G[1, 1, 1, 0, x] + 
        2*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x]/2 - G[0, 1, 0, 0, 0, x] + 
        G[0, 1, 1, 0, 0, x]/2 - (3*G[1, 0, 0, 0, 0, x])/2 + 
        G[1, 0, 1, 0, 0, x]/2 + G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x]/2 + 
        G[0, 0, 0, 0, x]*(-3/2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[1, 1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 0, 0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[0, 1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[1, 0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[0, 0, 0, x]*
         (2 - (I/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
          zeta[2]) + G[1, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) + G[1, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        Log[mu2/s]^2*((I/4)*Pi*zeta[2] - zeta[3]/4) + 
        zeta[2]*(I*Pi + zeta[3]/4) + G[0, 1, x]*((-I/2)*Pi*zeta[2] + 
          zeta[3]/2) + G[1, 0, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
          (3/2 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + 
          zeta[3]/2) + G[0, 0, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(-1 + (I/2)*Pi - 
            (5*zeta[2])/4) + (-5/4 - (I/4)*Pi)*zeta[2] + (2*zeta[3])/3) - 
        zeta[3] + Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - 
          (27*zeta[4])/8) + G[1, x]*((I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2) - zeta[3]/2 - 
          (27*zeta[4])/8) + G[0, x]*((-2*I)*Pi - (I/12)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/4) + (3 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi + (3/2 + (I/4)*Pi)*zeta[2] + zeta[3]/2) + 
          (1/2 + ((7*I)/6)*Pi)*zeta[3] - (3*zeta[4])/8) + 
        (-27/8 - I*Pi)*zeta[4] - zeta[5]/2)/(1 - x))/Nc + 
    Nc*(-8 - (4*I)*Pi + (-1/6 - (I/12)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/48 + 
      Log[mu2/s]^2*(-1 - (I/2)*Pi + (7*zeta[2])/8) + 
      (7 + ((3*I)/2)*Pi)*zeta[2] + (7/3 + ((7*I)/6)*Pi)*zeta[3] + 
      Log[mu2/s]*(-4 - (2*I)*Pi + (7/2 + ((3*I)/4)*Pi)*zeta[2] + 
        (7*zeta[3])/6) + (3880/243 + (5*G[0, 0, 0, 0, x])/6 + 
        G[0, 0, 0, x]*(-17/9 - (5*Log[mu2/s])/6) + (17*Log[mu2/s]^3)/54 + 
        (5*Log[mu2/s]^4)/144 + G[0, 0, x]*(106/27 + (17*Log[mu2/s])/9 + 
          (5*Log[mu2/s]^2)/12 - (5*zeta[2])/12) + Log[mu2/s]^2*
         (53/27 - (5*zeta[2])/24) - (53*zeta[2])/27 + 
        Log[mu2/s]*(644/81 - (17*zeta[2])/18 - (35*zeta[3])/18) - 
        (119*zeta[3])/27 + G[0, x]*(-644/81 - (17*Log[mu2/s]^2)/18 - 
          (5*Log[mu2/s]^3)/36 + Log[mu2/s]*(-106/27 + (5*zeta[2])/12) + 
          (17*zeta[2])/18 + (35*zeta[3])/18) - (235*zeta[4])/96)/x + 
      (-1936/243 - G[0, 0, 0, 0, x]/3 + G[0, 0, 0, x]*(8/9 + Log[mu2/s]/3) - 
        (4*Log[mu2/s]^3)/27 - Log[mu2/s]^4/72 + Log[mu2/s]^2*
         (-26/27 + zeta[2]/12) + G[0, 0, x]*(-52/27 - (8*Log[mu2/s])/9 - 
          Log[mu2/s]^2/6 + zeta[2]/6) + (26*zeta[2])/27 + 
        G[0, x]*(320/81 + (4*Log[mu2/s]^2)/9 + Log[mu2/s]^3/18 + 
          Log[mu2/s]*(52/27 - zeta[2]/6) - (4*zeta[2])/9 - (7*zeta[3])/9) + 
        Log[mu2/s]*(-320/81 + (4*zeta[2])/9 + (7*zeta[3])/9) + 
        (56*zeta[3])/27 + (47*zeta[4])/48)/x^2 - (73*zeta[4])/32 + 
      ((-I/2)*Pi*G[0, 0, 1, 0, x] + (I/2)*Pi*G[0, 1, 1, 0, x] + 
        (I/2)*Pi*G[1, 0, 1, 0, x] - (I/2)*Pi*G[1, 1, 1, 0, x] + 
        2*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x]/2 - G[0, 1, 0, 0, 0, x] + 
        G[0, 1, 1, 0, 0, x]/2 - (3*G[1, 0, 0, 0, 0, x])/2 + 
        G[1, 0, 1, 0, 0, x]/2 + G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x]/2 + 
        G[0, 0, 0, 0, x]*(-3/2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[1, 1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 0, 0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[0, 1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[1, 0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[0, 0, 0, x]*
         (2 - (I/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
          zeta[2]) + G[1, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) + G[1, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        Log[mu2/s]^2*((I/4)*Pi*zeta[2] - zeta[3]/4) + 
        zeta[2]*(I*Pi + zeta[3]/4) + G[0, 1, x]*((-I/2)*Pi*zeta[2] + 
          zeta[3]/2) + G[1, 0, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
          (3/2 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + 
          zeta[3]/2) + G[0, 0, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(-1 + (I/2)*Pi - 
            (5*zeta[2])/4) + (-5/4 - (I/4)*Pi)*zeta[2] + (2*zeta[3])/3) - 
        zeta[3] + Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - 
          (27*zeta[4])/8) + G[1, x]*((I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2) - zeta[3]/2 - 
          (27*zeta[4])/8) + G[0, x]*((-2*I)*Pi - (I/12)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/4) + (3 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi + (3/2 + (I/4)*Pi)*zeta[2] + zeta[3]/2) + 
          (1/2 + ((7*I)/6)*Pi)*zeta[3] - (3*zeta[4])/8) + 
        (-27/8 - I*Pi)*zeta[4] - zeta[5]/2)/(1 - x))), 0}


==> anc/qgqg_-+++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{2*G[0, x] - 2*G[1, x] + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)/(1 - x) + 
  (3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
  ((-3*I)*Pi*G[1, x] - 3*G[1, 1, x])/x^3 + (3*G[1, 1, x])/2 + 
  Nf^2*((-10/27 + (2*G[0, x])/9 - (2*Log[mu2/s])/9)/x + 
    (10/27 - (2*G[0, x])/9 + (2*Log[mu2/s])/9)/x^2) + 
  x*(-2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x] - 
    6*zeta[2]) + (4/3 - (3*I)*Pi + (-3 + ((5*I)/2)*Pi)*G[1, x] + 
    G[0, 0, x]/3 + (5*G[1, 1, x])/2 + G[0, x]*(-1/2 - Log[mu2/s]/3) + 
    Log[mu2/s]/2 + Log[mu2/s]^2/6 - zeta[2]/6)/x^2 + (9*zeta[2])/2 + 
  (115/18 + ((3*I)/2)*Pi - (5*G[0, 0, x])/6 - G[0, 1, x]/2 - G[1, 0, x]/2 + 
    G[0, x]*(-3 - I*Pi + Log[mu2/s]/3) + (4*Log[mu2/s])/3 - 
    (2*Log[mu2/s]^2)/3 + G[1, x]*(19/6 + (I/2)*Pi + Log[mu2/s]) + 
    (13*zeta[2])/6)/x + 
  (Nf*(3*G[0, x] - 3*G[1, x] + ((-3*I)*Pi*G[0, x] - 3*G[0, 0, x])/(1 - x) + 
     5*G[0, 0, x] - 5*G[0, 1, x] - 5*G[1, 0, x] + 
     ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])/x^3 + 5*G[1, 1, x] + 
     x*(-3*G[0, 0, x] + 3*G[0, 1, x] + 3*G[1, 0, x] - 3*G[1, 1, x] - 
       9*zeta[2]) + (7/9 + (3*I)*Pi + (28/3 - I*Pi)*G[1, x] - 
       (11*G[0, 0, x])/3 + 2*G[0, 1, x] + 2*G[1, 0, x] - 3*G[1, 1, x] + 
       G[0, x]*(-13/2 - (2*I)*Pi - Log[mu2/s]/3) + Log[mu2/s]/6 + 
       Log[mu2/s]^2/6 - (37*zeta[2])/6)/x + 
     (-11/6 - (6*I)*Pi + (-6 + (3*I)*Pi)*G[1, x] - G[0, 0, x]/3 + 
       3*G[1, 1, x] + G[0, x]*(1/2 + Log[mu2/s]/3) - Log[mu2/s]/2 - 
       Log[mu2/s]^2/6 + zeta[2]/6)/x^2 + 15*zeta[2]))/Nc + 
  Nc^2*(5*G[0, x] - 5*G[1, x] + (13*G[0, 0, x])/2 - (13*G[0, 1, x])/2 - 
    (13*G[1, 0, x])/2 + (13*G[1, 1, x])/2 + 
    x*(-5*G[0, 0, x] + 5*G[0, 1, x] + 5*G[1, 0, x] - 5*G[1, 1, x] - 
      15*zeta[2]) + (25/216 - (11*G[0, 0, x])/6 + (5*G[0, 1, x])/3 + 
      (5*G[1, 0, x])/3 - 2*G[1, 1, x] + G[0, x]*(-77/18 + Log[mu2/s]/6) + 
      G[1, x]*(47/12 + Log[mu2/s]/3) + (13*Log[mu2/s])/36 - Log[mu2/s]^2/4 - 
      (19*zeta[2])/4)/x + (39*zeta[2])/2 + 
    (175/27 + G[0, 0, x]/3 - (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3 + 
      G[0, x]*(-13/18 + Log[mu2/s]/3) + (13*Log[mu2/s])/18 + 
      (2*G[1, x]*Log[mu2/s])/3 - Log[mu2/s]^2/2 + (5*zeta[2])/2)/x^2) + 
  (-G[0, x] + G[1, x] + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)/(1 - x) - 
    2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] + 
    ((-3*I)*Pi*G[1, x] - 3*G[1, 1, x])/x^3 - 2*G[1, 1, x] + 
    ((-3*I)*Pi + (-3 + ((5*I)/2)*Pi)*G[1, x] + (5*G[1, 1, x])/2)/x^2 - 
    6*zeta[2] + (17/8 + ((3*I)/2)*Pi + (5/4 + (I/2)*Pi)*G[1, x] - 
      G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x] + 
      G[0, x]*(-1/2 - I*Pi - Log[mu2/s]/2) + (3*Log[mu2/s])/4 + 
      Log[mu2/s]^2/4 + (5*zeta[2])/4)/x + 
    x*(G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + G[1, 1, x] + 3*zeta[2]))/Nc^2 + 
  Nc*Nf*(-2*G[0, x] + 2*G[1, x] - 3*G[0, 0, x] + 3*G[0, 1, x] + 
    3*G[1, 0, x] - 3*G[1, 1, x] + (-397/54 - G[0, 0, x]/3 + 
      (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3 + G[0, x]*(17/18 - Log[mu2/s]/3) - 
      (17*Log[mu2/s])/18 - (2*G[1, x]*Log[mu2/s])/3 + Log[mu2/s]^2/2 - 
      (5*zeta[2])/2)/x^2 - 9*zeta[2] + 
    (143/27 + (4*G[0, 0, x])/3 - (5*G[0, 1, x])/3 - (5*G[1, 0, x])/3 + 
      G[1, 1, x] + G[0, x]*(19/18 + Log[mu2/s]/3) + 
      G[1, x]*(-5/3 + (2*Log[mu2/s])/3) + (11*Log[mu2/s])/18 - 
      Log[mu2/s]^2/2 + (11*zeta[2])/2)/x + 
    x*(2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 
      6*zeta[2])) + e*((-71/6 - I*Pi)*G[0, 0, 0, x] + G[0, 0, 0, 0, x] - 
    2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] - 
    G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
    G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
    G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
    G[1, 0, 1, x]*(-2/3 - I*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-2/3 - I*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 1, x]*(23/6 - I*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 1, x]*(7/2 + I*Pi + Log[mu2/s]) + 
    G[0, 1, 0, x]*(7/2 + I*Pi + Log[mu2/s]) + 
    G[1, 0, 0, x]*(8 + I*Pi + Log[mu2/s]) + G[1, 1, 1, x]*
     (-17/3 + I*Pi + 3*Log[mu2/s]) + 
    Nf^2*((166/81 + (2*G[0, 0, x])/3 + G[0, x]*(-14/9 - (2*Log[mu2/s])/3) + 
        (14*Log[mu2/s])/9 + Log[mu2/s]^2/3 - zeta[2]/9)/x^2 + 
      (-166/81 - (2*G[0, 0, x])/3 + G[0, x]*(14/9 + (2*Log[mu2/s])/3) - 
        (14*Log[mu2/s])/9 - Log[mu2/s]^2/3 + zeta[2]/9)/x) + 
    G[1, 1, x]*(347/36 - ((7*I)/2)*Pi + (17*Log[mu2/s])/6 - Log[mu2/s]^2/2 - 
      (5*zeta[2])/2) + G[1, 0, x]*(-83/36 + ((7*I)/2)*Pi - 
      (23*Log[mu2/s])/6 + Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
    G[0, 1, x]*(-83/36 + ((7*I)/2)*Pi - (23*Log[mu2/s])/6 + Log[mu2/s]^2/2 - 
      zeta[2]/2) + (157/12 - ((17*I)/2)*Pi)*zeta[2] + 
    (29*Log[mu2/s]*zeta[2])/2 - (3*Log[mu2/s]^2*zeta[2])/2 + 
    G[0, 0, x]*(-181/36 - ((7*I)/2)*Pi + (29*Log[mu2/s])/6 - Log[mu2/s]^2/2 + 
      (5*zeta[2])/2) + ((-6*I)*Pi*G[0, 1, x] - 6*G[0, 1, 1, x] + 
      12*G[1, 1, 1, x] + G[1, 1, x]*(-21/2 + (6*I)*Pi - 6*Log[mu2/s]) + 
      G[1, x]*(((-21*I)/2)*Pi - (6*I)*Pi*Log[mu2/s] + 18*zeta[2]))/x^3 + 
    G[1, x]*(-719/36 + ((3*I)/2)*Pi + Log[mu2/s]^2/2 + 
      (-8/3 + I*Pi)*zeta[2] + Log[mu2/s]*(-35/6 + 3*zeta[2]) - zeta[3]) + 
    (56/9 - ((33*I)/2)*Pi + (7*I)*Pi*G[0, 1, x] - (4*G[0, 0, 0, x])/3 + 
      7*G[0, 1, 1, x] - 5*G[1, 0, 1, x] + (-5 - (6*I)*Pi)*G[1, 1, 0, x] - 
      8*G[1, 1, 1, x] - 7*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + 
      G[1, 1, 1, 0, x] - G[1, 1, 1, 1, x] + (43*Log[mu2/s]^2)/36 + 
      (2*Log[mu2/s]^3)/9 + G[0, 0, x]*(43/18 + (4*Log[mu2/s])/3) + 
      G[1, 1, x]*(35/4 - (8*I)*Pi + 5*Log[mu2/s] - 2*zeta[2]) + 
      Log[mu2/s]*(4 - (6*I)*Pi - zeta[2]/3) + 
      G[0, x]*(-4 - (43*Log[mu2/s])/18 - (2*Log[mu2/s]^2)/3 + zeta[2]/3) + 
      (623*zeta[2])/36 + G[1, 0, x]*((-5*I)*Pi + 5*zeta[2]) + 
      G[1, x]*(-33/2 + ((11*I)/4)*Pi + (-6 + (5*I)*Pi)*Log[mu2/s] + 
        (4 + (6*I)*Pi)*zeta[2] - 5*zeta[3]) - (7*zeta[3])/9)/x^2 - 
    (5*zeta[3])/2 + G[0, x]*(719/36 - ((3*I)/2)*Pi + (35*Log[mu2/s])/6 - 
      Log[mu2/s]^2/2 + (-41/6 - I*Pi)*zeta[2] + zeta[3]) + 
    (3829/108 + ((33*I)/4)*Pi + (23*G[0, 0, 0, x])/6 + (3*G[0, 0, 1, x])/2 + 
      (3*G[0, 1, 0, x])/2 + 2*G[0, 1, 1, x] - 9*G[1, 0, 0, x] + 
      (17*G[1, 0, 1, x])/2 + (17/2 + (6*I)*Pi)*G[1, 1, 0, x] - 
      (9*G[1, 1, 1, x])/2 + 7*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - 
      G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x] + G[0, 0, x]*
       (137/18 + (3*I)*Pi - (7*Log[mu2/s])/3) + 
      G[0, 1, x]*(-32/3 + ((3*I)/2)*Pi - 2*Log[mu2/s]) + (5*Log[mu2/s]^2)/9 - 
      (8*Log[mu2/s]^3)/9 + G[1, 0, x]*(-32/3 - ((5*I)/2)*Pi - 2*Log[mu2/s] - 
        5*zeta[2]) + (145/9 + (9*I)*Pi)*zeta[2] + 
      G[1, 1, x]*(157/12 + (4*I)*Pi + 2*zeta[2]) + 
      Log[mu2/s]*(136/9 + (3*I)*Pi + (13*zeta[2])/3) + 
      G[0, x]*(-218/9 - ((19*I)/2)*Pi + (-58/9 - (2*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/6 + (43*zeta[2])/6) - (25*zeta[3])/18 + 
      G[1, x]*(625/36 + ((43*I)/4)*Pi + (25/3 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (-38 - (6*I)*Pi)*zeta[2] + 5*zeta[3]))/x + 
    Nc*Nf*((28*G[0, 0, 0, x])/3 - 3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] - 
      (10*G[0, 1, 1, x])/3 - (19*G[1, 0, 1, x])/3 - (19*G[1, 1, 0, x])/3 + 
      (38*G[1, 1, 1, x])/3 + G[1, 1, x]*(-259/18 - (19*Log[mu2/s])/3) + 
      G[0, 0, x]*(-103/18 - (19*Log[mu2/s])/3) + 
      G[0, 1, x]*(181/18 + (19*Log[mu2/s])/3) + 
      G[1, 0, x]*(181/18 + (19*Log[mu2/s])/3) - (179*zeta[2])/6 - 
      19*Log[mu2/s]*zeta[2] + G[0, x]*(-241/18 - (13*Log[mu2/s])/3 + 
        (37*zeta[2])/3) + G[1, x]*(241/18 + (13*Log[mu2/s])/3 + 
        (47*zeta[2])/3) + (-18095/324 - (73*G[0, 0, x])/18 + 
        2*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
        (2*G[1, 0, 0, x])/3 - (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + 
        (4*G[1, 1, 1, x])/3 + (5*Log[mu2/s]^2)/12 + (2*Log[mu2/s]^3)/3 + 
        G[0, 1, x]*(22/9 + 2*Log[mu2/s]) + G[1, 0, x]*(22/9 + 2*Log[mu2/s]) + 
        Log[mu2/s]*(-323/18 - 5*zeta[2]) - (133*zeta[2])/36 + 
        G[1, x]*((-22*Log[mu2/s])/9 - Log[mu2/s]^2 + (13*zeta[2])/3) + 
        G[0, x]*(323/18 + (29*Log[mu2/s])/18 - Log[mu2/s]^2 + 
          (14*zeta[2])/3) - (17*zeta[3])/3)/x^2 - 3*zeta[3] + 
      x*((-25*G[0, 0, 0, x])/3 + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
        G[0, 1, 1, x]/3 + (13*G[1, 0, 1, x])/3 + (13*G[1, 1, 0, x])/3 - 
        (26*G[1, 1, 1, x])/3 + G[0, 1, x]*(-169/18 - (13*Log[mu2/s])/3) + 
        G[1, 0, x]*(-169/18 - (13*Log[mu2/s])/3) + 
        G[0, 0, x]*(169/18 + (13*Log[mu2/s])/3) + 
        G[1, 1, x]*(169/18 + (13*Log[mu2/s])/3) + (169*zeta[2])/6 - 
        (37*G[0, x]*zeta[2])/3 - (38*G[1, x]*zeta[2])/3 + 
        13*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
      (3506/81 - 7*G[0, 0, 0, x] + 5*G[0, 0, 1, x] + 5*G[0, 1, 0, x] - 
        G[0, 1, 1, x] + (2*G[1, 0, 0, x])/3 + (10*G[1, 0, 1, x])/3 + 
        (10*G[1, 1, 0, x])/3 - (16*G[1, 1, 1, x])/3 + 
        G[0, 1, x]*(-28/9 - 4*Log[mu2/s]) + G[1, 0, x]*
         (-28/9 - 4*Log[mu2/s]) - (11*Log[mu2/s]^2)/12 - (2*Log[mu2/s]^3)/3 + 
        G[0, 0, x]*(7/18 + 2*Log[mu2/s]) + G[1, 1, x]*(4 + 2*Log[mu2/s]) + 
        G[0, x]*(-41/9 + (49*Log[mu2/s])/18 + Log[mu2/s]^2 - 
          (38*zeta[2])/3) + G[1, x]*(-155/18 - (8*Log[mu2/s])/9 + 
          Log[mu2/s]^2 - (34*zeta[2])/3) + (379*zeta[2])/36 + 
        Log[mu2/s]*(79/6 + 11*zeta[2]) + (26*zeta[3])/3)/x + 
      (-4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
        4*G[0, 0, 1, 1, x] - 8*G[0, 0, x]*zeta[2] - 4*G[0, 1, x]*zeta[2] + 
        4*G[0, x]*zeta[3] - 17*zeta[4])/(1 - x)) + 
    ((-I/2)*Pi*G[1, 0, x] + (5*G[0, 0, 0, x])/2 + (5/2 + (6*I)*Pi)*
       G[0, 0, 1, x] + (5*G[0, 1, 0, x])/2 - G[1, 0, 0, x]/2 + 
      G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + 
      7*G[0, 0, 1, 1, x] + G[0, 1, x]*(((5*I)/2)*Pi - 5*zeta[2]) + 
      (3*I)*Pi*zeta[2] + G[0, 0, x]*(5/4 + (4*I)*Pi - Log[mu2/s] + 
        2*zeta[2]) + G[0, x]*(((5*I)/4)*Pi - I*Pi*Log[mu2/s] - 11*zeta[2] - 
        zeta[3]) + (-3 + (6*I)*Pi)*zeta[3] - (49*zeta[4])/4)/(1 - x) + 
    x*((43/3 + I*Pi)*G[0, 0, 0, x] - G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
      2*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
      G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - 
      G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - 
      G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
       (61/6 - I*Pi - 3*Log[mu2/s]) + G[0, 0, 1, x]*
       (-7 - I*Pi - Log[mu2/s]) + G[0, 1, 0, x]*(-7 - I*Pi - Log[mu2/s]) + 
      G[1, 0, 0, x]*(-9/2 - I*Pi - Log[mu2/s]) + 
      G[1, 0, 1, x]*(-17/6 + I*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-17/6 + I*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-1/3 + I*Pi + 2*Log[mu2/s]) + 
      G[0, 0, x]*(-629/36 + ((3*I)/2)*Pi - (35*Log[mu2/s])/6 + 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[0, 1, x]*(629/36 - ((3*I)/2)*Pi + 
        (35*Log[mu2/s])/6 - Log[mu2/s]^2/2 + zeta[2]/2) + 
      (-629/12 + ((9*I)/2)*Pi)*zeta[2] - (35*Log[mu2/s]*zeta[2])/2 + 
      (3*Log[mu2/s]^2*zeta[2])/2 + G[1, 0, x]*(629/36 - ((3*I)/2)*Pi + 
        (35*Log[mu2/s])/6 - Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[1, 1, x]*(-629/36 + ((3*I)/2)*Pi - (35*Log[mu2/s])/6 + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, x]*((101/6 + I*Pi)*zeta[2] - 
        zeta[3]) - (5*zeta[3])/2 + G[1, x]*((38/3 - I*Pi)*zeta[2] - 
        3*Log[mu2/s]*zeta[2] + zeta[3]) - 8*zeta[4]) + 8*zeta[4] + 
    ((14 - (5*I)*Pi)*G[1, 1, 1, x] + G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x]/2 - 
      G[0, 0, 1, 0, x]/2 - (11*G[0, 0, 1, 1, x])/2 + G[0, 1, 0, 0, x] - 
      G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + (13*G[0, 1, 1, 1, x])/2 + 
      G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 + 
      6*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + (3*G[1, 1, 0, 1, x])/2 + 
      (3*G[1, 1, 1, 0, x])/2 - (13*G[1, 1, 1, 1, x])/2 + 
      G[0, 0, 0, x]*(41/4 - I*Pi - (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-21/4 - I*Pi - Log[mu2/s]/2) + 
      G[1, 0, 1, x]*(-21/4 + (5*I)*Pi - Log[mu2/s]/2) + 
      G[0, 1, 1, x]*(-11/4 + (5*I)*Pi - Log[mu2/s]/2) + 
      G[0, 1, 0, x]*(-13/2 + I*Pi + Log[mu2/s]) + 
      G[1, 0, 0, x]*(2 + I*Pi + Log[mu2/s]) + G[0, 0, 1, x]*
       (-13/2 - (5*I)*Pi + Log[mu2/s]) + G[0, 1, x]*(67/8 - ((11*I)/2)*Pi + 
        (15*Log[mu2/s])/4 - Log[mu2/s]^2/4 - (13*zeta[2])/4) + 
      G[1, 0, x]*(67/8 + (I/2)*Pi + (15*Log[mu2/s])/4 - Log[mu2/s]^2/4 - 
        (3*zeta[2])/4) + (-239/8 + (I/2)*Pi)*zeta[2] - 
      (39*Log[mu2/s]*zeta[2])/4 + (3*Log[mu2/s]^2*zeta[2])/4 + 
      G[0, 0, x]*(-45/8 - (I/2)*Pi - (17*Log[mu2/s])/4 + Log[mu2/s]^2/4 + 
        (9*zeta[2])/4) + G[1, 1, x]*(-89/8 + ((11*I)/2)*Pi - 
        (13*Log[mu2/s])/4 + Log[mu2/s]^2/4 + (13*zeta[2])/4) + 
      (((-33*I)/2)*Pi + (7*I)*Pi*G[0, 1, x] + I*Pi*G[1, 0, x] + 
        7*G[0, 1, 1, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 14*G[1, 1, 1, x] - 
        (6*I)*Pi*Log[mu2/s] + G[1, 1, x]*(59/4 - (8*I)*Pi + 5*Log[mu2/s]) + 
        G[1, x]*(-33/2 + ((35*I)/4)*Pi + (-6 + (5*I)*Pi)*Log[mu2/s] - 
          14*zeta[2]) + 18*zeta[2])/x^2 + 
      ((-6*I)*Pi*G[0, 1, x] - 6*G[0, 1, 1, x] + 12*G[1, 1, 1, x] + 
        G[1, 1, x]*(-21/2 + (6*I)*Pi - 6*Log[mu2/s]) + 
        G[1, x]*(((-21*I)/2)*Pi - (6*I)*Pi*Log[mu2/s] + 18*zeta[2]))/x^3 + 
      G[1, x]*(29/8 - ((3*I)/2)*Pi + (5*Log[mu2/s])/4 - Log[mu2/s]^2/4 + 
        (45/4 + I*Pi)*zeta[2] - 2*zeta[3]) + 
      (143/16 + ((33*I)/4)*Pi + G[0, 0, 0, x]/2 + (3*G[0, 0, 1, x])/2 + 
        (3*G[0, 1, 0, x])/2 + G[0, 1, 1, x] - 3*G[1, 0, 0, x] + 
        (3*G[1, 0, 1, x])/2 + (3*G[1, 1, 0, x])/2 - (11*G[1, 1, 1, x])/2 + 
        G[0, 1, x]*(-11/4 + ((3*I)/2)*Pi - Log[mu2/s]) + 
        G[1, 0, x]*(-11/4 - ((5*I)/2)*Pi - Log[mu2/s]) + 
        (13*Log[mu2/s]^2)/8 + Log[mu2/s]^3/3 + G[0, 0, x]*
         (2 + (3*I)*Pi + Log[mu2/s]) + G[1, 1, x]*(5 - (2*I)*Pi + 
          2*Log[mu2/s]) + G[1, x]*(57/8 + ((19*I)/4)*Pi + 
          (5/2 + I*Pi)*Log[mu2/s] - (13*zeta[2])/2) + (13/8 + (3*I)*Pi)*
         zeta[2] + G[0, x]*(-37/8 - ((7*I)/2)*Pi + (-11/4 - (2*I)*Pi)*
           Log[mu2/s] - Log[mu2/s]^2 + (3*zeta[2])/2) + 
        Log[mu2/s]*(23/4 + (3*I)*Pi + (5*zeta[2])/2) + zeta[3]/3)/x + 
      (-5 + (6*I)*Pi)*zeta[3] + G[0, x]*(-29/8 + ((3*I)/2)*Pi + 
        Log[mu2/s]^2/4 + Log[mu2/s]*(-5/4 - (3*zeta[2])/2) + 
        (37/2 - I*Pi)*zeta[2] + 2*zeta[3]) + 
      x*((-4 + (5*I)*Pi)*G[1, 1, 1, x] - G[0, 0, 0, 0, x] + 
        G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + (11*G[0, 0, 1, 1, x])/2 - 
        G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
        (13*G[0, 1, 1, 1, x])/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
        G[1, 0, 1, 0, x]/2 - 6*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - 
        (3*G[1, 1, 0, 1, x])/2 - (3*G[1, 1, 1, 0, x])/2 + 
        (13*G[1, 1, 1, 1, x])/2 + G[1, 0, 0, x]*(3/2 - I*Pi - Log[mu2/s]) + 
        G[0, 1, 0, x]*(2 - I*Pi - Log[mu2/s]) + G[0, 0, 1, x]*
         (2 + (5*I)*Pi - Log[mu2/s]) + G[1, 1, 0, x]*(5/4 + I*Pi + 
          Log[mu2/s]/2) + G[0, 1, 1, x]*(3/4 - (5*I)*Pi + Log[mu2/s]/2) + 
        G[1, 0, 1, x]*(5/4 - (5*I)*Pi + Log[mu2/s]/2) + 
        G[0, 0, 0, x]*(-19/4 + I*Pi + (3*Log[mu2/s])/2) + 
        G[1, 1, x]*(25/8 - ((3*I)/2)*Pi + (5*Log[mu2/s])/4 - Log[mu2/s]^2/4 - 
          (13*zeta[2])/4) + G[0, 0, x]*(25/8 - ((3*I)/2)*Pi + 
          (5*Log[mu2/s])/4 - Log[mu2/s]^2/4 - (9*zeta[2])/4) + 
        G[1, 0, x]*(-25/8 + ((3*I)/2)*Pi - (5*Log[mu2/s])/4 + 
          Log[mu2/s]^2/4 + (3*zeta[2])/4) + (75/8 - ((9*I)/2)*Pi)*zeta[2] + 
        (15*Log[mu2/s]*zeta[2])/4 - (3*Log[mu2/s]^2*zeta[2])/4 + 
        G[0, 1, x]*(-25/8 + ((3*I)/2)*Pi - (5*Log[mu2/s])/4 + 
          Log[mu2/s]^2/4 + (13*zeta[2])/4) + 
        G[0, x]*((-21/4 + I*Pi)*zeta[2] + (3*Log[mu2/s]*zeta[2])/2 - 
          2*zeta[3]) + (1/2 - (6*I)*Pi)*zeta[3] + 
        G[1, x]*((-9/2 - I*Pi)*zeta[2] + 2*zeta[3]) - (169*zeta[4])/8) + 
      (169*zeta[4])/8 + ((-I/2)*Pi*G[1, 0, x] + (5*G[0, 0, 0, x])/2 - 
        G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 0, x]/2 + 
        G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + 
        G[0, 0, 1, 1, x] + G[0, 1, x]*((-I/2)*Pi + zeta[2]) + 
        G[0, 0, x]*(-7/4 + I*Pi - Log[mu2/s] + 2*zeta[2]) + 
        G[0, x]*(((-7*I)/4)*Pi - I*Pi*Log[mu2/s] + 4*zeta[2] - zeta[3]) + 
        (17*zeta[4])/4)/(1 - x))/Nc^2 + 
    (Nf*((-61/3 - (8*I)*Pi)*G[0, 0, 0, x] + (13*G[0, 0, 1, x])/3 + 
       (13/3 + (8*I)*Pi)*G[0, 1, 0, x] + (11*G[0, 1, 1, x])/3 + 
       (14/3 + (8*I)*Pi)*G[1, 0, 0, x] + (34*G[1, 0, 1, x])/3 + 
       (34/3 - (8*I)*Pi)*G[1, 1, 0, x] - (58*G[1, 1, 1, x])/3 - 
       8*G[0, 0, 0, 0, x] + 8*G[0, 1, 0, 0, x] + 8*G[1, 0, 0, 0, x] - 
       8*G[1, 1, 0, 0, x] + G[0, 1, x]*(-203/18 - ((5*I)/3)*Pi - 
         (29*Log[mu2/s])/3) + G[1, 1, x]*(293/18 + ((5*I)/3)*Pi + 
         (29*Log[mu2/s])/3) + G[1, 0, x]*(-203/18 + ((19*I)/3)*Pi - 
         (29*Log[mu2/s])/3 - 8*zeta[2]) + (245/6 - (3*I)*Pi)*zeta[2] + 
       29*Log[mu2/s]*zeta[2] + G[0, 0, x]*(113/18 - ((19*I)/3)*Pi + 
         (29*Log[mu2/s])/3 + 8*zeta[2]) + ((-2*I)*Pi*G[1, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 
         G[1, 1, x]*(-8 + (2*I)*Pi - 4*Log[mu2/s]) + 
         G[1, x]*((-8*I)*Pi - (4*I)*Pi*Log[mu2/s] + 18*zeta[2]))/x^3 + 
       (128/27 + ((59*I)/3)*Pi + (56*G[0, 0, 0, x])/3 - 6*G[0, 0, 1, x] - 
         6*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - (10*G[1, 0, 0, x])/3 - 
         (22*G[1, 0, 1, x])/3 - (22*G[1, 1, 0, x])/3 + 12*G[1, 1, 1, x] + 
         G[0, 0, x]*(253/18 + (6*I)*Pi - (20*Log[mu2/s])/3) + 
         G[1, 1, x]*(-46/3 - ((4*I)/3)*Pi - 6*Log[mu2/s]) + 
         (31*Log[mu2/s]^2)/36 + (2*Log[mu2/s]^3)/9 + 
         G[0, 1, x]*(-6 + (2*I)*Pi + 4*Log[mu2/s]) + 
         G[1, 0, x]*(-6 - ((20*I)/3)*Pi + 4*Log[mu2/s]) + 
         Log[mu2/s]*(49/18 + (6*I)*Pi - (37*zeta[2])/3) + 
         (-553/36 + ((2*I)/3)*Pi)*zeta[2] + G[0, x]*(-394/9 - ((19*I)/3)*Pi + 
           (-259/18 - (4*I)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 
           (79*zeta[2])/3) + G[1, x]*(1093/18 - ((8*I)/3)*Pi + 
           (56/3 - (2*I)*Pi)*Log[mu2/s] + (82*zeta[2])/3) - (151*zeta[3])/9)/
        x + G[1, x]*(-335/18 - ((2*I)/3)*Pi - (17*Log[mu2/s])/3 + 
         (-27 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       (-365/36 - ((118*I)/3)*Pi + 6*G[0, 1, x] + (6 + ((5*I)/3)*Pi)*
          G[1, 0, x] + (4*G[0, 0, 0, x])/3 - (8*G[1, 0, 0, x])/3 + 
         (13*G[1, 0, 1, x])/3 + (13*G[1, 1, 0, x])/3 - 12*G[1, 1, 1, x] + 
         G[0, 0, x]*(-49/18 - (4*Log[mu2/s])/3) - (49*Log[mu2/s]^2)/36 - 
         (2*Log[mu2/s]^3)/9 + G[1, 1, x]*(18 - ((5*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[1, x]*(-118/3 + (12*I)*Pi + (-12 + (6*I)*Pi)*Log[mu2/s] - 
           (85*zeta[2])/3) + G[0, x]*(11/2 + (6*I)*Pi + (49*Log[mu2/s])/18 + 
           (2*Log[mu2/s]^2)/3 - zeta[2]/3) + Log[mu2/s]*(-11/2 - (12*I)*Pi + 
           zeta[2]/3) + (715/36 + ((16*I)/3)*Pi)*zeta[2] - (11*zeta[3])/9)/
        x^2 + (47/3 + (8*I)*Pi)*zeta[3] + G[0, x]*(335/18 + ((2*I)/3)*Pi + 
         (17*Log[mu2/s])/3 + (-12 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       x*((31/3 + (8*I)*Pi)*G[0, 0, 0, x] - (16*G[0, 0, 1, x])/3 + 
         (-16/3 - (8*I)*Pi)*G[0, 1, 0, x] + G[0, 1, 1, x]/3 + 
         (4/3 - (8*I)*Pi)*G[1, 0, 0, x] - (19*G[1, 0, 1, x])/3 + 
         (-19/3 + (8*I)*Pi)*G[1, 1, 0, x] + (34*G[1, 1, 1, x])/3 + 
         8*G[0, 0, 0, 0, x] - 8*G[0, 1, 0, 0, x] - 8*G[1, 0, 0, 0, x] + 
         8*G[1, 1, 0, 0, x] + G[1, 1, x]*(-215/18 - ((2*I)/3)*Pi - 
           (17*Log[mu2/s])/3) + G[0, 1, x]*(215/18 + ((2*I)/3)*Pi + 
           (17*Log[mu2/s])/3) + G[0, 0, x]*(-215/18 - ((2*I)/3)*Pi - 
           (17*Log[mu2/s])/3 - 8*zeta[2]) + (-215/6 - (2*I)*Pi)*zeta[2] - 
         17*Log[mu2/s]*zeta[2] + G[1, 0, x]*(215/18 + ((2*I)/3)*Pi + 
           (17*Log[mu2/s])/3 + 8*zeta[2]) + G[0, x]*
          ((17 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (-20/3 - (8*I)*Pi)*
          zeta[3] + G[1, x]*((18 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) - 
         56*zeta[4]) + 56*zeta[4] + ((-6*I)*Pi*G[1, 0, x] + 
         (32*G[0, 0, 0, x])/3 + (2*G[0, 0, 1, x])/3 + (2*G[0, 1, 0, x])/3 - 
         6*G[1, 0, 0, x] + 8*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
         8*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + ((20*I)/3)*Pi*zeta[2] + 
         G[0, 1, x]*(((2*I)/3)*Pi + 8*zeta[2]) + G[0, 0, x]*
          (-13 + ((16*I)/3)*Pi - 6*Log[mu2/s] + 16*zeta[2]) + 
         G[0, x]*((-13*I)*Pi - (6*I)*Pi*Log[mu2/s] + (52*zeta[2])/3 - 
           8*zeta[3]) - (20*zeta[3])/3 + 34*zeta[4])/(1 - x)))/Nc + 
    Nc^2*(4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - (3*G[0, 0, 0, 1, x])/2 - 
      (3*G[0, 0, 1, 0, x])/2 + (3*G[0, 0, 1, 1, x])/2 - 2*G[0, 1, 0, 0, x] + 
      2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x]/2 - 
      (3*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/2 + 
      (3*G[1, 0, 1, 0, x])/2 + 2*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x]/2 - 
      G[1, 1, 1, 0, x]/2 - (5*G[1, 1, 1, 1, x])/2 + 
      G[0, 1, 1, x]*(115/12 - (3*Log[mu2/s])/2) + 
      G[1, 0, 1, x]*(163/12 - (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(163/12 - (3*Log[mu2/s])/2) + 
      G[0, 0, 0, x]*(-229/12 + (3*Log[mu2/s])/2) + 
      G[1, 1, 1, x]*(-77/3 + 3*Log[mu2/s]) + 
      G[0, 1, x]*(-1609/72 - (163*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 - 
        (13*zeta[2])/4) + G[1, 0, x]*(-1609/72 - (163*Log[mu2/s])/12 + 
        (3*Log[mu2/s]^2)/4 - (7*zeta[2])/4) + 
      G[1, 1, x]*(2407/72 + (145*Log[mu2/s])/12 - (3*Log[mu2/s]^2)/4 + 
        zeta[2]/4) + G[0, 0, x]*(811/72 + (181*Log[mu2/s])/12 - 
        (3*Log[mu2/s]^2)/4 + zeta[2]/4) + (1583*zeta[2])/24 + 
      (169*Log[mu2/s]*zeta[2])/4 - (9*Log[mu2/s]^2*zeta[2])/4 + 
      (-8035/1296 + 9*G[0, 0, 0, x] - 5*G[0, 0, 1, x] - 5*G[0, 1, 0, x] + 
        2*G[0, 1, 1, x] - (2*G[1, 0, 0, x])/3 - (7*G[1, 0, 1, x])/3 - 
        (7*G[1, 1, 0, x])/3 + (19*G[1, 1, 1, x])/3 + G[1, 1, 0, 0, x] - 
        G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x] + 
        G[0, 0, x]*(173/18 - 4*Log[mu2/s]) + (3*Log[mu2/s]^2)/8 - 
        Log[mu2/s]^3/3 + G[0, 1, x]*(-29/36 + 3*Log[mu2/s]) + 
        Log[mu2/s]*(17/36 - (19*zeta[2])/2) - (253*zeta[2])/72 + 
        G[1, 0, x]*(-29/36 + 3*Log[mu2/s] + zeta[2]) + 
        G[1, 1, x]*(-29/4 - 4*Log[mu2/s] + 2*zeta[2]) + 
        G[0, x]*(-457/24 - (317*Log[mu2/s])/36 + Log[mu2/s]^2/2 + 
          (38*zeta[2])/3) + G[1, x]*(1337/72 + (145*Log[mu2/s])/18 + 
          Log[mu2/s]^2/2 + (59*zeta[2])/6 - zeta[3]) - (19*zeta[3])/6)/x + 
      G[0, x]*(2443/72 - (3*Log[mu2/s]^2)/4 - (67*zeta[2])/3 + 
        Log[mu2/s]*(133/12 + (3*zeta[2])/2) - zeta[3]) + (5*zeta[3])/2 + 
      G[1, x]*(-2443/72 + (3*Log[mu2/s]^2)/4 - (383*zeta[2])/12 + 
        Log[mu2/s]*(-133/12 + 3*zeta[2]) + zeta[3]) + 
      (7307/162 + (55*G[0, 0, x])/18 - 2*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
        2*G[0, 1, 0, x] + (2*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + 
        (4*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 - G[1, 1, 0, 0, x] + 
        G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - G[1, 1, 1, 1, x] + 
        G[0, 1, x]*(-16/9 - 2*Log[mu2/s]) - Log[mu2/s]^2/4 - 
        (2*Log[mu2/s]^3)/3 + G[0, x]*(-134/9 - (23*Log[mu2/s])/18 + 
          Log[mu2/s]^2 - (14*zeta[2])/3) + G[1, 0, x]*(-16/9 - 2*Log[mu2/s] - 
          zeta[2]) + (83*zeta[2])/36 - 2*G[1, 1, x]*zeta[2] + 
        Log[mu2/s]*(134/9 + 5*zeta[2]) + (11*zeta[3])/3 + 
        G[1, x]*((16*Log[mu2/s])/9 + Log[mu2/s]^2 - (13*zeta[2])/3 + 
          zeta[3]))/x^2 + x*(-10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] + 
        (3*G[0, 0, 0, 1, x])/2 + (3*G[0, 0, 1, 0, x])/2 - 
        (3*G[0, 0, 1, 1, x])/2 + 2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
        2*G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x]/2 + (3*G[1, 0, 0, 0, x])/2 - 
        (3*G[1, 0, 0, 1, x])/2 - (3*G[1, 0, 1, 0, x])/2 - 
        2*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 + 
        (5*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(133/6 - 3*Log[mu2/s]) + 
        G[0, 0, 0, x]*(253/12 - (3*Log[mu2/s])/2) + G[1, 0, 1, x]*
         (-133/12 + (3*Log[mu2/s])/2) + G[1, 1, 0, x]*
         (-133/12 + (3*Log[mu2/s])/2) + G[0, 1, 1, x]*
         (-13/12 + (3*Log[mu2/s])/2) + G[0, 0, x]*(-1723/72 - 
          (133*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 - zeta[2]/4) + 
        G[1, 1, x]*(-1723/72 - (133*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 - 
          zeta[2]/4) - (1723*zeta[2])/24 - (133*Log[mu2/s]*zeta[2])/4 + 
        (9*Log[mu2/s]^2*zeta[2])/4 + G[1, 0, x]*(1723/72 + 
          (133*Log[mu2/s])/12 - (3*Log[mu2/s]^2)/4 + (7*zeta[2])/4) + 
        G[0, 1, x]*(1723/72 + (133*Log[mu2/s])/12 - (3*Log[mu2/s]^2)/4 + 
          (13*zeta[2])/4) + G[1, x]*((193*zeta[2])/6 - 3*Log[mu2/s]*zeta[2] - 
          zeta[3]) - 10*zeta[3] + G[0, x]*((373*zeta[2])/12 - 
          (3*Log[mu2/s]*zeta[2])/2 + zeta[3]) - (27*zeta[4])/8) + 
      (27*zeta[4])/8 + (10*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 
        10*G[0, 0, 1, 0, x] + 10*G[0, 0, 1, 1, x] + 20*G[0, 0, x]*zeta[2] + 
        10*G[0, 1, x]*zeta[2] - 10*G[0, x]*zeta[3] + (85*zeta[4])/2)/
       (1 - x))) + e^2*((-167/6 + (2*I)*Pi)*G[0, 1, 1, 1, x] + 
    (7*G[1, 1, 0, 0, x])/2 - 6*G[0, 0, 0, 0, 0, x] + 9*G[0, 0, 0, 0, 1, x] + 
    9*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 
    2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
    G[0, 1, 0, 0, 0, x] - 5*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] - 
    6*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] + 
    3*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
    4*G[1, 0, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x] - 3*G[1, 0, 1, 0, 1, x] - 
    3*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, x] - 
    4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 3*G[1, 1, 0, 1, 1, x] - 
    4*G[1, 1, 1, 0, 0, x] + 9*G[1, 1, 1, 1, 1, x] + 
    G[1, 1, 1, 1, x]*(73/2 - (5*I)*Pi - 14*Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(-7 - I*Pi - 6*Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(-7 - (4*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(-53/3 - (2*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(-49/2 - (3*I)*Pi - 4*Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(-86/3 + (3*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(269/6 + (5*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 1, 0, x]*(2/3 + I*Pi + 3*Log[mu2/s]) + 
    G[1, 0, 0, 1, x]*(2/3 - (2*I)*Pi + 3*Log[mu2/s]) + 
    G[0, 1, 0, 1, x]*(11/3 - I*Pi + 4*Log[mu2/s]) + 
    G[0, 1, 1, 0, x]*(11/3 + (2*I)*Pi + 4*Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(1/2 + I*Pi + 5*Log[mu2/s]) + 
    G[1, 1, 0, 1, x]*(1/2 + (4*I)*Pi + 5*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(109/6 + 6*Log[mu2/s]) + 
    G[0, 0, 1, x]*(119/36 + (20*I)*Pi + (53/6 + (2*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - 7*zeta[2]) + G[0, 0, 0, x]*(-61/4 + ((21*I)/2)*Pi + 
      (-82/3 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 5*zeta[2]) + 
    G[0, 1, 0, x]*(119/36 - (12*I)*Pi + (53/6 + (2*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - 3*zeta[2]) + G[1, 0, 0, x]*
     (50 - I*Pi + (16 + (2*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
      (5*zeta[2])/2) + G[1, 1, 1, x]*(-332/9 + (28*I)*Pi + 
      (-9 + (2*I)*Pi)*Log[mu2/s] + (11*Log[mu2/s]^2)/2 - (3*zeta[2])/2) - 
    2*Log[mu2/s]^3*zeta[2] + G[1, 0, 1, x]*(-451/18 - ((59*I)/2)*Pi + 
      (-3/2 - (2*I)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/2 + (23*zeta[2])/2) + 
    G[1, 1, 0, x]*(-451/18 + ((5*I)/2)*Pi + (-3/2 - (2*I)*Pi)*Log[mu2/s] - 
      (7*Log[mu2/s]^2)/2 + (27*zeta[2])/2) + 
    G[0, 1, 1, x]*(1643/36 - ((37*I)/2)*Pi + (17/3 - (2*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 + 15*zeta[2]) + ((-12*I)*Pi*G[0, 0, 1, x] + 
      (12*I)*Pi*G[1, 0, 1, x] - 12*G[0, 0, 1, 1, x] + 24*G[0, 1, 1, 1, x] + 
      12*G[1, 0, 1, 1, x] - 36*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(-21 + (12*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 1, x]*(42 - (12*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, x]*(-139/4 + (21*I)*Pi + (-21 + (12*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 33*zeta[2]) + G[0, 1, x]*((-21*I)*Pi - 
        (12*I)*Pi*Log[mu2/s] + 36*zeta[2]) + 
      G[1, x]*(((-139*I)/4)*Pi - (6*I)*Pi*Log[mu2/s]^2 + 
        (63 + (15*I)*Pi)*zeta[2] + Log[mu2/s]*((-21*I)*Pi + 36*zeta[2])))/
     x^3 + Nf^2*((598/81 - (14*G[0, 0, 0, x])/9 + (53*Log[mu2/s]^2)/27 + 
        (7*Log[mu2/s]^3)/27 + G[0, 0, x]*(106/27 + (14*Log[mu2/s])/9) + 
        Log[mu2/s]*(502/81 - zeta[2]/3) + G[0, x]*(-502/81 - 
          (106*Log[mu2/s])/27 - (7*Log[mu2/s]^2)/9 + zeta[2]/3) - 
        (7*zeta[2])/9 - (14*zeta[3])/27)/x^2 + 
      (-598/81 + (14*G[0, 0, 0, x])/9 + G[0, 0, x]*(-106/27 - 
          (14*Log[mu2/s])/9) - (53*Log[mu2/s]^2)/27 - (7*Log[mu2/s]^3)/27 + 
        G[0, x]*(502/81 + (106*Log[mu2/s])/27 + (7*Log[mu2/s]^2)/9 - 
          zeta[2]/3) + Log[mu2/s]*(-502/81 + zeta[2]/3) + (7*zeta[2])/9 + 
        (14*zeta[3])/27)/x) + G[1, 0, x]*(8539/216 + ((41*I)/2)*Pi - 
      (15*Log[mu2/s]^2)/4 + (2*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(-40/9 + (7*I)*Pi - 8*zeta[2]) + (-193/12 - (2*I)*Pi)*
       zeta[2] - (7*zeta[3])/3) + G[0, 0, x]*(-21901/216 - (22*I)*Pi + 
      (23*Log[mu2/s]^2)/4 - (2*Log[mu2/s]^3)/3 + (319/12 + (5*I)*Pi)*
       zeta[2] + Log[mu2/s]*(-181/18 - (7*I)*Pi + 5*zeta[2]) - 
      (2*zeta[3])/3) + Log[mu2/s]^2*((63*zeta[2])/4 - zeta[3]/2) + 
    G[1, 1, x]*(4823/216 - (43*I)*Pi + (7*Log[mu2/s]^2)/4 - 
      (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(341/18 - (7*I)*Pi - 11*zeta[2]) + 
      (77/12 - (2*I)*Pi)*zeta[2] + zeta[3]/3) + (-1837/36 - (39*I)*Pi)*
     zeta[3] + G[0, 1, x]*(8539/216 + ((89*I)/2)*Pi - (15*Log[mu2/s]^2)/4 + 
      (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(-40/9 + (7*I)*Pi - 4*zeta[2]) + 
      (-89/12 - I*Pi)*zeta[2] + (5*zeta[3])/3) + 
    zeta[2]*(-5201/72 - (63*I)*Pi + (21*zeta[3])/2) + 
    G[1, x]*(-20639/216 + ((73*I)/4)*Pi + (2*Log[mu2/s]^3)/3 + 
      (470/9 + (6*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-23/4 + 6*zeta[2]) + 
      Log[mu2/s]*(-785/18 + (3*I)*Pi + (-47/6 + (2*I)*Pi)*zeta[2] - 
        zeta[3]) + (115*zeta[3])/6 - 18*zeta[4]) + 
    G[0, x]*(20639/216 - ((73*I)/4)*Pi - (2*Log[mu2/s]^3)/3 + 
      (619/36 + ((41*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*
       (23/4 + (3*zeta[2])/2) - (9*zeta[3])/2 + 
      Log[mu2/s]*(785/18 - (3*I)*Pi + (-115/6 - (2*I)*Pi)*zeta[2] + 
        2*zeta[3]) - 6*zeta[4]) + (544/27 - ((271*I)/4)*Pi + 
      (16*I)*Pi*G[0, 0, 1, x] + (11*G[0, 0, 0, 0, x])/3 + 
      16*G[0, 0, 1, 1, x] - 5*G[0, 1, 0, 1, x] + (-5 - (6*I)*Pi)*
       G[0, 1, 1, 0, x] - 26*G[0, 1, 1, 1, x] + 15*G[1, 0, 0, 1, x] + 
      (15 + (18*I)*Pi)*G[1, 0, 1, 0, x] - 21*G[1, 0, 1, 1, x] - 
      7*G[0, 1, 1, 0, 0, x] + G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - 
      G[0, 1, 1, 1, 1, x] + 21*G[1, 0, 1, 0, 0, x] - 3*G[1, 0, 1, 0, 1, x] - 
      3*G[1, 0, 1, 1, 0, x] + 3*G[1, 0, 1, 1, 1, x] + 
      28*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
      2*G[1, 1, 0, 1, 0, x] - 15*G[1, 1, 1, 0, 0, x] - 
      5*G[1, 1, 1, 0, 1, x] - 5*G[1, 1, 1, 1, 0, x] + 7*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 0, x]*(-40 + (12*I)*Pi - 14*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-127/18 - (11*Log[mu2/s])/3) + 
      G[1, 1, 1, 1, x]*(19 - 2*Log[mu2/s]) + (127*Log[mu2/s]^3)/108 + 
      (11*Log[mu2/s]^4)/72 + G[1, 1, 0, 1, x]*(23 + 2*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(23 - (18*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*((15*I)*Pi - 15*zeta[2]) + G[0, 1, 1, x]*
       (37/2 - (17*I)*Pi + 14*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 0, x]*(304/27 + (127*Log[mu2/s])/18 + (11*Log[mu2/s]^2)/6 - 
        (5*zeta[2])/6) + Log[mu2/s]^2*(152/27 - (6*I)*Pi - (5*zeta[2])/12) + 
      (2593/27 + (15*I)*Pi)*zeta[2] + G[0, 1, 0, x]*((-5*I)*Pi + 5*zeta[2]) + 
      G[1, 0, 1, x]*(-75/2 - (16*I)*Pi - 10*Log[mu2/s] + 8*zeta[2]) + 
      G[1, 1, 1, x]*(-2 + (26*I)*Pi - 16*Log[mu2/s] + 10*zeta[2]) + 
      G[1, 1, 0, x]*(-75/2 - (27*I)*Pi + (-10 - (12*I)*Pi)*Log[mu2/s] + 
        51*zeta[2]) + G[1, 1, x]*(-3/8 - (22*I)*Pi + 5*Log[mu2/s]^2 + 
        Log[mu2/s]*(35/2 - (16*I)*Pi - 4*zeta[2]) + (-63/2 + (18*I)*Pi)*
         zeta[2] - 25*zeta[3]) + G[0, 1, x]*(((37*I)/2)*Pi + 
        (14*I)*Pi*Log[mu2/s] + (-23 + (6*I)*Pi)*zeta[2] - 5*zeta[3]) + 
      Log[mu2/s]*(46/3 - (33*I)*Pi + (1237*zeta[2])/36 - (14*zeta[3])/9) - 
      (175*zeta[3])/54 + G[0, x]*(-46/3 - (127*Log[mu2/s]^2)/36 - 
        (11*Log[mu2/s]^3)/18 + Log[mu2/s]*(-304/27 + (5*zeta[2])/6) + 
        (59*zeta[2])/36 + (14*zeta[3])/9) + G[1, 0, x]*
       (((-75*I)/2)*Pi + (-1 - (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-10*I)*Pi + 10*zeta[2]) + 5*zeta[3]) + 
      G[1, x]*(-271/4 - ((267*I)/8)*Pi + (-6 + (5*I)*Pi)*Log[mu2/s]^2 + 
        (119 + ((83*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-33 + ((11*I)/2)*Pi + 
          (8 + (12*I)*Pi)*zeta[2] - 10*zeta[3]) + (-13 - (6*I)*Pi)*zeta[3] - 
        (295*zeta[4])/4) - (37*zeta[4])/48)/x^2 + (-1013/24 + ((19*I)/4)*Pi)*
     zeta[4] + Log[mu2/s]*((95/3 - (17*I)*Pi)*zeta[2] - (19*zeta[3])/6 + 
      16*zeta[4]) + (95893/648 + ((271*I)/8)*Pi - (73*G[0, 0, 0, 0, x])/6 - 
      (7*G[0, 0, 0, 1, x])/2 - (7*G[0, 0, 1, 0, x])/2 + 5*G[0, 0, 1, 1, x] + 
      25*G[0, 1, 0, 0, x] + (3*G[0, 1, 0, 1, x])/2 + 
      (3/2 + (6*I)*Pi)*G[0, 1, 1, 0, x] - (9*G[0, 1, 1, 1, x])/2 + 
      38*G[1, 0, 0, 0, x] - (47*G[1, 0, 0, 1, x])/2 + 
      (-47/2 - (18*I)*Pi)*G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x] + 
      7*G[0, 1, 1, 0, 0, x] - G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 
      G[0, 1, 1, 1, 1, x] - 21*G[1, 0, 1, 0, 0, x] + 3*G[1, 0, 1, 0, 1, x] + 
      3*G[1, 0, 1, 1, 0, x] - 3*G[1, 0, 1, 1, 1, x] - 
      28*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
      2*G[1, 1, 0, 1, 0, x] + 15*G[1, 1, 1, 0, 0, x] + 
      5*G[1, 1, 1, 0, 1, x] + 5*G[1, 1, 1, 1, 0, x] - 7*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 1, x]*(-57/2 - 2*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (-57/2 + (18*I)*Pi - 2*Log[mu2/s]) - (10*Log[mu2/s]^3)/27 - 
      (11*Log[mu2/s]^4)/18 + G[1, 1, 1, 1, x]*(35/2 + 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(83/3 + ((11*I)/2)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-269/18 - (7*I)*Pi + (26*Log[mu2/s])/3) + 
      G[1, 1, 0, 0, x]*(39/2 - (12*I)*Pi + 14*Log[mu2/s]) + 
      G[1, 1, 0, x]*(871/12 + (8*I)*Pi + (17 + (12*I)*Pi)*Log[mu2/s] - 
        51*zeta[2]) + G[0, 0, x]*(1457/27 + ((55*I)/2)*Pi + 
        (133/9 + (6*I)*Pi)*Log[mu2/s] - (10*Log[mu2/s]^2)/3 - 
        (151*zeta[2])/6) + G[1, 1, 1, x]*(-157/2 - (20*I)*Pi - 9*Log[mu2/s] - 
        10*zeta[2]) + G[1, 0, 1, x]*(871/12 - ((15*I)/2)*Pi + 17*Log[mu2/s] - 
        8*zeta[2]) + G[0, 1, 0, x]*(83/3 + ((61*I)/2)*Pi + 4*Log[mu2/s] - 
        5*zeta[2]) + (15323/108 + (71*I)*Pi)*zeta[2] + 
      G[0, 1, 1, x]*(91/6 + I*Pi + 4*Log[mu2/s] + 2*zeta[2]) + 
      Log[mu2/s]^2*(719/54 + (3*I)*Pi + (14*zeta[2])/3) + 
      G[1, 0, 0, x]*(-151/2 - ((5*I)/2)*Pi - 17*Log[mu2/s] + 15*zeta[2]) + 
      G[1, 0, x]*(-2875/36 - ((105*I)/4)*Pi - (5*Log[mu2/s]^2)/2 + 
        Log[mu2/s]*(-70/3 - (5*I)*Pi - 10*zeta[2]) + (74 + (6*I)*Pi)*
         zeta[2] - 5*zeta[3]) + Log[mu2/s]*(4069/54 + ((33*I)/2)*Pi + 
        (284/9 + (18*I)*Pi)*zeta[2] - (25*zeta[3])/9) + 
      (-766/27 - (6*I)*Pi)*zeta[3] + G[0, 1, x]*(-2875/36 + ((39*I)/2)*Pi + 
        (-70/3 + (3*I)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/2 + 
        (-49/2 - (6*I)*Pi)*zeta[2] + 5*zeta[3]) + 
      G[0, x]*(-6161/54 - ((299*I)/4)*Pi + (-47/9 - (2*I)*Pi)*Log[mu2/s]^2 + 
        (23*Log[mu2/s]^3)/18 + (449/18 - (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1319/27 - (19*I)*Pi + (85*zeta[2])/6) + 
        (82*zeta[3])/9) + G[1, 1, x]*(9649/72 + ((81*I)/4)*Pi + 
        (89 - (18*I)*Pi)*zeta[2] + Log[mu2/s]*(157/6 + (8*I)*Pi + 
          4*zeta[2]) + 25*zeta[3]) - (1181*zeta[4])/12 + 
      G[1, x]*(15685/216 + ((743*I)/8)*Pi + (28/3 + I*Pi)*Log[mu2/s]^2 + 
        (7*Log[mu2/s]^3)/6 + (-1413/4 - (55*I)*Pi)*zeta[2] + 
        (-19/3 + (6*I)*Pi)*zeta[3] + Log[mu2/s]*(697/18 + ((43*I)/2)*Pi + 
          (-153/2 - (12*I)*Pi)*zeta[2] + 10*zeta[3]) + (295*zeta[4])/4))/x + 
    Nc*Nf*((-77*G[0, 0, 0, 0, x])/3 + (19*G[0, 0, 0, 1, x])/3 + 
      (19*G[0, 0, 1, 0, x])/3 + (19*G[0, 1, 0, 1, x])/3 + 
      (19*G[0, 1, 1, 0, x])/3 + G[0, 1, 1, 1, x]/3 - 3*G[1, 0, 0, 0, x] + 
      3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] + 
      13*G[1, 1, 0, 1, x] + 13*G[1, 1, 1, 0, x] - 39*G[1, 1, 1, 1, x] + 
      G[1, 0, 1, x]*(-184/9 - 13*Log[mu2/s]) + G[1, 1, 0, x]*
       (-184/9 - 13*Log[mu2/s]) + G[0, 1, 1, x]*
       (-319/18 - (20*Log[mu2/s])/3) + G[0, 0, 1, x]*
       (-49/18 - (19*Log[mu2/s])/3) + G[0, 1, 0, x]*
       (-49/18 - (19*Log[mu2/s])/3) + G[0, 0, 0, x]*
       (85/6 + (58*Log[mu2/s])/3) + G[1, 1, 1, x]*(449/9 + 26*Log[mu2/s]) + 
      G[1, 1, x]*(-6349/108 - (265*Log[mu2/s])/9 - (13*Log[mu2/s]^2)/2 - 
        (155*zeta[2])/6) + G[0, 0, x]*(-421/108 - (103*Log[mu2/s])/9 - 
        (13*Log[mu2/s]^2)/2 - (45*zeta[2])/2) + 
      G[0, 1, x]*(3385/108 + (184*Log[mu2/s])/9 + (13*Log[mu2/s]^2)/2 - 
        (133*zeta[2])/6) + G[1, 0, x]*(3385/108 + (184*Log[mu2/s])/9 + 
        (13*Log[mu2/s]^2)/2 - (31*zeta[2])/2) - (3251*zeta[2])/36 - 
      (39*Log[mu2/s]^2*zeta[2])/2 + Log[mu2/s]*((-182*zeta[2])/3 - 
        (19*zeta[3])/3) + G[0, x]*(-6385/108 - (9*Log[mu2/s]^2)/2 + 
        (493*zeta[2])/18 + Log[mu2/s]*(-247/9 + (77*zeta[2])/3) - 
        zeta[3]/3) - (115*zeta[3])/18 + 
      G[1, x]*(6385/108 + (9*Log[mu2/s]^2)/2 + (373*zeta[2])/9 + 
        Log[mu2/s]*(247/9 + (97*zeta[2])/3) + (29*zeta[3])/3) + 
      (-179465/648 - (23*G[0, 0, 0, 0, x])/3 + (14*G[0, 0, 0, 1, x])/3 + 
        (14*G[0, 0, 1, 0, x])/3 + 2*G[0, 1, 0, 0, x] + (8*G[0, 1, 0, 1, x])/
         3 + (8*G[0, 1, 1, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 - 
        2*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
        (4*G[1, 0, 1, 1, x])/3 + (4*G[1, 1, 0, 0, x])/3 + 
        (4*G[1, 1, 0, 1, x])/3 + (4*G[1, 1, 1, 0, x])/3 - 
        4*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*(-22/3 - (14*Log[mu2/s])/3) + 
        G[0, 1, 0, x]*(-22/3 - (14*Log[mu2/s])/3) + G[1, 0, 1, x]*
         (-32/9 - (8*Log[mu2/s])/3) + G[1, 1, 0, x]*
         (-32/9 - (8*Log[mu2/s])/3) + G[1, 0, 0, x]*(-34/9 - 2*Log[mu2/s]) + 
        (145*Log[mu2/s]^3)/108 + (11*Log[mu2/s]^4)/24 + 
        G[1, 1, 1, x]*(32/9 + (8*Log[mu2/s])/3) + G[0, 0, 0, x]*
         (251/18 + 3*Log[mu2/s]) + G[1, 0, x]*(170/27 + (22*Log[mu2/s])/3 + 
          (7*Log[mu2/s]^2)/3 - (31*zeta[2])/3) + G[0, 1, x]*
         (170/27 + (22*Log[mu2/s])/3 + (7*Log[mu2/s]^2)/3 - 9*zeta[2]) + 
        G[0, 0, x]*(-761/18 - (119*Log[mu2/s])/18 + (5*Log[mu2/s]^2)/6 - 
          (17*zeta[2])/2) + Log[mu2/s]^2*(-1603/108 - (21*zeta[2])/4) + 
        (475*zeta[2])/36 - (20*G[1, 1, x]*zeta[2])/3 + 
        Log[mu2/s]*(-9704/81 - (83*zeta[2])/12 - (34*zeta[3])/3) - 
        (31*zeta[3])/54 + G[1, x]*((-11*Log[mu2/s]^2)/3 - 
          (7*Log[mu2/s]^3)/9 + (107*zeta[2])/9 + Log[mu2/s]*
           (-170/27 + 9*zeta[2]) + (38*zeta[3])/9) + 
        G[0, x]*(9704/81 - (13*Log[mu2/s]^2)/36 - (19*Log[mu2/s]^3)/18 + 
          (205*zeta[2])/36 + Log[mu2/s]*(1943/54 + (19*zeta[2])/2) + 
          (88*zeta[3])/9) - (53*zeta[4])/16)/x^2 - (293*zeta[4])/12 + 
      (17987/81 + (74*G[0, 0, 0, 0, x])/3 - (35*G[0, 0, 0, 1, x])/3 - 
        (35*G[0, 0, 1, 0, x])/3 + G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 
        (26*G[0, 1, 0, 1, x])/3 - (26*G[0, 1, 1, 0, x])/3 + 
        (32*G[0, 1, 1, 1, x])/3 + 10*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 
        12*G[1, 0, 1, 0, x] + (16*G[1, 0, 1, 1, x])/3 - 
        (4*G[1, 1, 0, 0, x])/3 - (16*G[1, 1, 0, 1, x])/3 - 
        (16*G[1, 1, 1, 0, x])/3 + 16*G[1, 1, 1, 1, x] + 
        G[0, 0, 0, x]*(-209/18 - 13*Log[mu2/s]) + G[1, 1, 1, x]*
         (-116/9 - (32*Log[mu2/s])/3) + G[0, 1, 1, x]*(-4 - 2*Log[mu2/s]) - 
        (187*Log[mu2/s]^3)/108 - (11*Log[mu2/s]^4)/24 + 
        G[1, 0, 0, x]*(34/9 + 2*Log[mu2/s]) + G[1, 0, 1, x]*
         (44/9 + (20*Log[mu2/s])/3) + G[1, 1, 0, x]*
         (44/9 + (20*Log[mu2/s])/3) + G[0, 0, 1, x]*
         (38/3 + (32*Log[mu2/s])/3) + G[0, 1, 0, x]*
         (38/3 + (32*Log[mu2/s])/3) - (37*zeta[2])/36 + 
        Log[mu2/s]^2*(1051/108 + (45*zeta[2])/4) + 
        G[1, 1, x]*(79/6 + 8*Log[mu2/s] + 2*Log[mu2/s]^2 + (65*zeta[2])/3) + 
        G[0, 0, x]*(97/9 - (19*Log[mu2/s])/18 + (7*Log[mu2/s]^2)/6 + 
          (51*zeta[2])/2) + G[0, 1, x]*(-121/54 - (26*Log[mu2/s])/3 - 
          (13*Log[mu2/s]^2)/3 + 29*zeta[2]) + G[1, 0, x]*
         (-121/54 - (26*Log[mu2/s])/3 - (13*Log[mu2/s]^2)/3 + 
          (100*zeta[2])/3) + G[0, x]*(-19661/324 + (175*Log[mu2/s]^2)/36 + 
          (19*Log[mu2/s]^3)/18 + Log[mu2/s]*(-461/54 - (51*zeta[2])/2) - 
          (1003*zeta[2])/36 - (196*zeta[3])/9) + 
        G[1, x]*(-3527/108 + Log[mu2/s]^2/3 + (7*Log[mu2/s]^3)/9 + 
          Log[mu2/s]*(-295/27 - 23*zeta[2]) - (176*zeta[2])/9 - 
          (65*zeta[3])/9) + (289*zeta[3])/54 + Log[mu2/s]*
         (15121/162 + (83*zeta[2])/4 + (52*zeta[3])/3) + (85*zeta[4])/16)/x + 
      x*((80*G[0, 0, 0, 0, x])/3 - (28*G[0, 0, 0, 1, x])/3 - 
        (28*G[0, 0, 1, 0, x])/3 + G[0, 0, 1, 1, x] - (25*G[0, 1, 0, 1, x])/
         3 - (25*G[0, 1, 1, 0, x])/3 + (23*G[0, 1, 1, 1, x])/3 + 
        7*G[1, 0, 0, 0, x] - 7*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] - 
        2*G[1, 0, 1, 1, x] - 9*G[1, 1, 0, 1, x] - 9*G[1, 1, 1, 0, x] + 
        27*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-344/9 - 18*Log[mu2/s]) + 
        G[0, 0, 0, x]*(-209/6 - (52*Log[mu2/s])/3) + 
        G[0, 1, 1, x]*(61/18 + (2*Log[mu2/s])/3) + G[0, 0, 1, x]*
         (283/18 + (25*Log[mu2/s])/3) + G[0, 1, 0, x]*
         (283/18 + (25*Log[mu2/s])/3) + G[1, 0, 1, x]*
         (172/9 + 9*Log[mu2/s]) + G[1, 1, 0, x]*(172/9 + 9*Log[mu2/s]) + 
        (3823*zeta[2])/36 + (27*Log[mu2/s]^2*zeta[2])/2 + 
        G[1, 1, x]*(3823/108 + (172*Log[mu2/s])/9 + (9*Log[mu2/s]^2)/2 + 
          (137*zeta[2])/6) + G[1, 0, x]*(-3823/108 - (172*Log[mu2/s])/9 - 
          (9*Log[mu2/s]^2)/2 + (49*zeta[2])/2) + G[0, 0, x]*
         (3823/108 + (172*Log[mu2/s])/9 + (9*Log[mu2/s]^2)/2 + 
          (51*zeta[2])/2) + G[0, 1, x]*(-3823/108 - (172*Log[mu2/s])/9 - 
          (9*Log[mu2/s]^2)/2 + (169*zeta[2])/6) + 
        G[1, x]*((-971*zeta[2])/18 - (79*Log[mu2/s]*zeta[2])/3 - 
          (32*zeta[3])/3) + G[0, x]*((-455*zeta[2])/9 - 
          (77*Log[mu2/s]*zeta[2])/3 - (17*zeta[3])/3) + (283*zeta[3])/18 + 
        Log[mu2/s]*((172*zeta[2])/3 + (25*zeta[3])/3) + (239*zeta[4])/12) + 
      (28*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 0, 1, x] - 
        20*G[0, 0, 0, 1, 0, x] + 12*G[0, 0, 0, 1, 1, x] - 
        8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 
        16*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 0, 0, x] - 
        12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] + 
        12*G[0, 1, 0, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
        4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] - 
        4*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 0, x]*(-5/3 - 8*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-5/3 - 8*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (5/3 + 8*Log[mu2/s]) + G[0, 0, 1, 0, x]*(5/3 + 8*Log[mu2/s]) + 
        40*G[0, 0, 0, x]*zeta[2] + 36*G[0, 0, 1, x]*zeta[2] + 
        32*G[0, 1, 0, x]*zeta[2] + 12*G[0, 1, 1, x]*zeta[2] - 
        8*G[1, 0, 0, x]*zeta[2] - 4*G[1, 0, 1, x]*zeta[2] + 
        G[0, 0, x]*((-10*zeta[2])/3 - 16*Log[mu2/s]*zeta[2] - 28*zeta[3]) + 
        G[0, 1, x]*((-5*zeta[2])/3 - 8*Log[mu2/s]*zeta[2] - 4*zeta[3]) + 
        4*G[1, 0, x]*zeta[3] - 56*zeta[2]*zeta[3] - (85*zeta[4])/12 - 
        17*G[1, x]*zeta[4] - 34*Log[mu2/s]*zeta[4] + 
        G[0, x]*((5*zeta[3])/3 + 8*Log[mu2/s]*zeta[3] + 40*zeta[4]) - 
        24*zeta[5])/(1 - x)) - 7*zeta[5] + 
    x*((53/6 - (2*I)*Pi)*G[0, 1, 1, 1, x] + 6*G[0, 0, 0, 0, 0, x] - 
      9*G[0, 0, 0, 0, 1, x] - 9*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 0, 1, 1, x] - 
      4*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] + 
      4*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 5*G[0, 1, 0, 1, 1, x] - 
      4*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] - 
      8*G[0, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + 
      G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] - G[1, 0, 1, 0, 0, x] + 
      3*G[1, 0, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 
      4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] - 
      3*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] - 9*G[1, 1, 1, 1, 1, x] + 
      G[0, 0, 1, 1, x]*(-59/3 - 6*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (5 - I*Pi - 5*Log[mu2/s]) + G[1, 1, 0, 1, x]*(5 - (4*I)*Pi - 
        5*Log[mu2/s]) + G[0, 1, 0, 1, x]*(22/3 + I*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(22/3 - (2*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(31/3 - I*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(31/3 + (2*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(56/3 - (3*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-160/3 - (5*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-4/3 + (2*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(29/2 + (3*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(35/2 + I*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(35/2 + (4*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-48 + (5*I)*Pi + 14*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-353/36 + ((35*I)/2)*Pi + (4/3 + (2*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 15*zeta[2]) + G[1, 1, 0, x]*(-775/36 - (I/2)*Pi + 
        (-11/2 + (2*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 - 
        (27*zeta[2])/2) + G[1, 0, 1, x]*(-775/36 + ((47*I)/2)*Pi + 
        (-11/2 + (2*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 - 
        (23*zeta[2])/2) + 2*Log[mu2/s]^3*zeta[2] + 
      G[1, 1, 1, x]*(635/9 - (22*I)*Pi + (21 - (2*I)*Pi)*Log[mu2/s] - 
        (11*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + G[1, 0, 0, x]*
       (-55/2 - I*Pi + (-10 - (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
        (5*zeta[2])/2) + G[0, 1, 0, x]*(-353/9 + (5*I)*Pi + 
        (-101/6 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 3*zeta[2]) + 
      G[0, 0, 0, x]*(353/4 - ((7*I)/2)*Pi + (97/3 + (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 + 5*zeta[2]) + G[0, 0, 1, x]*(-353/9 - (19*I)*Pi + 
        (-101/6 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 7*zeta[2]) + 
      zeta[2]*(-17999/72 + ((147*I)/4)*Pi - (21*zeta[3])/2) + 
      G[0, 1, x]*(17999/216 - ((49*I)/4)*Pi + (25*Log[mu2/s]^2)/4 - 
        (2*Log[mu2/s]^3)/3 + (-469/12 + I*Pi)*zeta[2] + 
        Log[mu2/s]*(331/9 - (3*I)*Pi + 4*zeta[2]) - (5*zeta[3])/3) + 
      G[1, 1, x]*(-17999/216 + ((49*I)/4)*Pi - (25*Log[mu2/s]^2)/4 + 
        (2*Log[mu2/s]^3)/3 + (-161/12 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-331/9 + (3*I)*Pi + 11*zeta[2]) - zeta[3]/3) + 
      Log[mu2/s]^2*((-75*zeta[2])/4 + zeta[3]/2) + 
      G[0, 0, x]*(-17999/216 + ((49*I)/4)*Pi - (25*Log[mu2/s]^2)/4 + 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(-331/9 + (3*I)*Pi - 5*zeta[2]) + 
        (-511/12 - (5*I)*Pi)*zeta[2] + (2*zeta[3])/3) + 
      (-211/18 + (30*I)*Pi)*zeta[3] + G[1, 0, x]*(17999/216 - ((49*I)/4)*Pi + 
        (25*Log[mu2/s]^2)/4 - (2*Log[mu2/s]^3)/3 + (-305/12 + (2*I)*Pi)*
         zeta[2] + Log[mu2/s]*(331/9 - (3*I)*Pi + 8*zeta[2]) + 
        (7*zeta[3])/3) + Log[mu2/s]*((-331/3 + (9*I)*Pi)*zeta[2] - 
        (41*zeta[3])/6 - 16*zeta[4]) + (355/12 - ((19*I)/4)*Pi)*zeta[4] + 
      G[0, x]*((3599/36 - ((19*I)/2)*Pi)*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/
         2 + Log[mu2/s]*((235/6 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (40*zeta[3])/3 + 6*zeta[4]) + G[1, x]*((1481/18 - (4*I)*Pi)*zeta[2] - 
        6*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*((167/6 - (2*I)*Pi)*zeta[2] + 
          zeta[3]) + 18*zeta[4]) + 7*zeta[5]) + 
    ((-I/2)*Pi*G[1, 1, 0, x] + 4*G[0, 1, 0, 0, x] + (-15/2 - (18*I)*Pi)*
       G[0, 1, 0, 1, x] - (15*G[0, 1, 1, 0, x])/2 + (5*G[1, 0, 0, 0, x])/2 + 
      (5/2 + (6*I)*Pi)*G[1, 0, 0, 1, x] + (5*G[1, 0, 1, 0, x])/2 - 
      G[1, 1, 0, 0, x]/2 - 7*G[0, 0, 0, 0, 0, x] + 5*G[0, 0, 0, 0, 1, x] + 
      5*G[0, 0, 0, 1, 0, x] + 15*G[0, 0, 0, 1, 1, x] + 
      2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
      28*G[0, 0, 1, 1, 1, x] - 3*G[0, 1, 0, 0, 0, x] + 
      3*G[0, 1, 0, 0, 1, x] + 3*G[0, 1, 0, 1, 0, x] - 
      21*G[0, 1, 0, 1, 1, x] + G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - 
      G[1, 0, 0, 1, 0, x] + 7*G[1, 0, 0, 1, 1, x] + 
      G[0, 0, 1, 0, x]*(-2 - 2*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (-2 + (18*I)*Pi - 2*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-17 + 2*Log[mu2/s]) + G[0, 0, 1, 1, x]*(19 - (12*I)*Pi + 
        14*Log[mu2/s]) + G[0, 0, 1, x]*(20 + (22*I)*Pi + 
        (5 + (12*I)*Pi)*Log[mu2/s] - 51*zeta[2]) + 
      G[0, 0, 0, x]*(-15/4 - (14*I)*Pi + 5*Log[mu2/s] - 10*zeta[2]) + 
      G[0, 1, 0, x]*(20 + ((3*I)/2)*Pi + 5*Log[mu2/s] - 8*zeta[2]) + 
      G[1, 0, 1, x]*(((5*I)/2)*Pi - 5*zeta[2]) + 
      G[1, 0, 0, x]*(9/4 + (4*I)*Pi - Log[mu2/s] + 2*zeta[2]) + 
      G[0, 1, 1, x]*(((-15*I)/2)*Pi + 15*zeta[2]) + 
      zeta[2]*(((71*I)/4)*Pi - 58*zeta[3]) + 
      G[1, 0, x]*(((9*I)/4)*Pi - I*Pi*Log[mu2/s] - 11*zeta[2] - zeta[3]) + 
      (-71/4 + (36*I)*Pi)*zeta[3] + G[0, 0, x]*(239/8 + ((75*I)/4)*Pi - 
        Log[mu2/s]^2 + (15*zeta[2])/2 + Log[mu2/s]*(5/2 + (8*I)*Pi + 
          4*zeta[2]) + 7*zeta[3]) + G[0, 1, x]*((20*I)*Pi + 
        Log[mu2/s]*((5*I)*Pi - 10*zeta[2]) + (-35/2 - (12*I)*Pi)*zeta[2] + 
        13*zeta[3]) + Log[mu2/s]*((6*I)*Pi*zeta[2] + (-6 + (12*I)*Pi)*
         zeta[3] - (49*zeta[4])/2) + G[1, x]*((3*I)*Pi*zeta[2] + 
        (-3 + (6*I)*Pi)*zeta[3] - (49*zeta[4])/4) + 
      G[0, x]*(((239*I)/8)*Pi - I*Pi*Log[mu2/s]^2 + (-439/4 - ((37*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(((5*I)/2)*Pi - 22*zeta[2] - 2*zeta[3]) + 
        (11*zeta[3])/2 - 10*zeta[4]) + (-101/8 + (12*I)*Pi)*zeta[4] + 
      18*zeta[5])/(1 - x) + (-G[0, 0, 0, 0, 0, x] - (33*G[0, 0, 0, 1, 1, x])/
       2 - 6*G[0, 0, 1, 0, 0, x] + (9*G[0, 0, 1, 0, 1, x])/2 + 
      (9*G[0, 0, 1, 1, 0, x])/2 + (49*G[0, 0, 1, 1, 1, x])/2 - 
      7*G[0, 1, 0, 0, 0, x] + 3*G[0, 1, 0, 0, 1, x] + 3*G[0, 1, 0, 1, 0, x] + 
      (21*G[0, 1, 0, 1, 1, x])/2 + 3*G[0, 1, 1, 0, 0, x] + 
      (3*G[0, 1, 1, 0, 1, x])/2 + (3*G[0, 1, 1, 1, 0, x])/2 - 
      (51*G[0, 1, 1, 1, 1, x])/2 - 6*G[1, 0, 0, 0, 0, x] + 
      3*G[1, 0, 0, 0, 1, x] + 3*G[1, 0, 0, 1, 0, x] + 
      33*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - G[1, 0, 1, 0, 1, x] - 
      G[1, 0, 1, 1, 0, x] - 45*G[1, 0, 1, 1, 1, x] + (11*G[1, 1, 0, 0, 0, x])/
       2 - G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
      (59*G[1, 1, 0, 1, 1, x])/2 + 4*G[1, 1, 1, 0, 0, x] - 
      7*G[1, 1, 1, 0, 1, x] - 7*G[1, 1, 1, 1, 0, x] + 
      45*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-221/4 + (25*I)*Pi - 
        13*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-85/4 + (18*I)*Pi - 
        11*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-17/2 - 5*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(55/4 + (2*I)*Pi - (5*Log[mu2/s])/2) + 
      G[0, 0, 1, 0, x]*(23/2 - (4*I)*Pi - (5*Log[mu2/s])/2) + 
      G[0, 1, 0, 1, x]*(55/4 + (11*I)*Pi - (5*Log[mu2/s])/2) + 
      G[0, 0, 0, 1, x]*(23/2 - (19*I)*Pi - (5*Log[mu2/s])/2) + 
      G[1, 0, 1, 0, x]*(69/4 + I*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(69/4 + (34*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-81/4 - (2*I)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(1/2 - (3*I)*Pi + Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(63/4 + I*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(63/4 - (26*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-32 + (5*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(8 - (33*I)*Pi + 13*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(49/4 - (10*I)*Pi + 14*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-113/8 + ((39*I)/2)*Pi + (-13/2 + (10*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (91*zeta[2])/4) + 
      G[0, 1, 0, x]*(-291/8 + (3*I)*Pi + (-45/4 + (2*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/4 - (49*zeta[2])/4) + G[1, 0, 0, x]*
       (6 + (2*I)*Pi + (5 + (2*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        9*zeta[2]) + G[1, 0, 1, x]*(-37/2 + ((29*I)/2)*Pi + 
        (-43/4 + (10*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 5*zeta[2]) + 
      G[0, 0, 0, x]*(373/8 - ((3*I)/2)*Pi + (19 - (2*I)*Pi)*Log[mu2/s] - 
        (11*Log[mu2/s]^2)/4 - (3*zeta[2])/4) + Log[mu2/s]^3*zeta[2] + 
      G[1, 1, 0, x]*(-37/2 - ((7*I)/2)*Pi + (-43/4 - (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + 13*zeta[2]) + G[1, 1, 1, x]*(285/4 - (13*I)*Pi + 
        (53/2 - (10*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 13*zeta[2]) + 
      G[0, 0, 1, x]*(-291/8 - (21*I)*Pi + (-45/4 - (10*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/4 + (53*zeta[2])/4) + 
      ((-12*I)*Pi*G[0, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, x] - 
        12*G[0, 0, 1, 1, x] + 24*G[0, 1, 1, 1, x] + 12*G[1, 0, 1, 1, x] - 
        36*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-21 + (12*I)*Pi - 
          12*Log[mu2/s]) + G[1, 1, 1, x]*(42 - (12*I)*Pi + 24*Log[mu2/s]) + 
        G[1, 1, x]*(-139/4 + (21*I)*Pi + (-21 + (12*I)*Pi)*Log[mu2/s] - 
          6*Log[mu2/s]^2 - 33*zeta[2]) + G[0, 1, x]*((-21*I)*Pi - 
          (12*I)*Pi*Log[mu2/s] + 36*zeta[2]) + 
        G[1, x]*(((-139*I)/4)*Pi - (6*I)*Pi*Log[mu2/s]^2 + 
          (63 + (15*I)*Pi)*zeta[2] + Log[mu2/s]*((-21*I)*Pi + 36*zeta[2])))/
       x^3 + G[1, 1, x]*(-879/16 + (32*I)*Pi - (19*Log[mu2/s]^2)/8 + 
        Log[mu2/s]^3/3 + (-481/8 - (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-83/4 + (11*I)*Pi + (13*zeta[2])/2) - (35*zeta[3])/3) + 
      zeta[2]*(-2147/16 + (6*I)*Pi - (27*zeta[3])/4) + 
      G[1, 0, x]*(535/16 + ((9*I)/2)*Pi + (17 + I*Pi)*Log[mu2/s] + 
        (27*Log[mu2/s]^2)/8 - Log[mu2/s]^3/3 + (-515/8 - (2*I)*Pi)*zeta[2] - 
        (17*zeta[3])/6) + G[0, 0, x]*(-191/16 - (3*I)*Pi - 
        (35*Log[mu2/s]^2)/8 + Log[mu2/s]^3/3 + (-189/8 + (5*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-53/4 - I*Pi + (15*zeta[2])/2) - (8*zeta[3])/3) + 
      Log[mu2/s]^2*((-63*zeta[2])/8 + zeta[3]/4) + (19/8 + (11*I)*Pi)*
       zeta[3] + G[0, 1, x]*(535/16 - ((67*I)/2)*Pi + (27*Log[mu2/s]^2)/8 - 
        Log[mu2/s]^3/3 + Log[mu2/s]*(17 - (11*I)*Pi - 5*zeta[2]) + 
        (-177/8 - I*Pi)*zeta[2] + (53*zeta[3])/3) + 
      (((-271*I)/4)*Pi + (16*I)*Pi*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] - 
        (3*I)*Pi*G[1, 0, 0, x] + 16*G[0, 0, 1, 1, x] + G[0, 1, 0, 1, x] + 
        G[0, 1, 1, 0, x] - 32*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 1, x] - 
        3*G[1, 0, 1, 0, x] - 15*G[1, 0, 1, 1, x] + 3*G[1, 1, 0, 0, x] - 
        3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, x] + 
        G[1, 1, 1, x]*(-67 + (17*I)*Pi - 28*Log[mu2/s]) - 
        (6*I)*Pi*Log[mu2/s]^2 + G[1, 1, 0, x]*(13/2 + (2*I)*Pi + 
          2*Log[mu2/s]) + G[1, 0, 1, x]*(13/2 - (16*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 1, x]*(49/2 - (17*I)*Pi + 14*Log[mu2/s]) + 
        G[0, 1, x]*(((49*I)/2)*Pi + (14*I)*Pi*Log[mu2/s] - 41*zeta[2]) + 
        (99 + (15*I)*Pi)*zeta[2] + G[1, 0, x]*(((13*I)/2)*Pi + 
          (2*I)*Pi*Log[mu2/s] + 2*zeta[2]) + Log[mu2/s]*
         ((-33*I)*Pi + 36*zeta[2]) + G[1, 1, x]*(541/8 - (31*I)*Pi + 
          (59/2 - (16*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + (89*zeta[2])/2) + 
        G[1, x]*(-271/4 + ((277*I)/8)*Pi + (-6 + (5*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(-33 + ((35*I)/2)*Pi - 28*zeta[2]) + 
          (-49 - ((35*I)/2)*Pi)*zeta[2] + 2*zeta[3]))/x^2 + 
      G[1, x]*(227/16 - ((63*I)/4)*Pi - Log[mu2/s]^3/3 + 
        Log[mu2/s]^2*(3/8 - (3*zeta[2])/4) + (251/4 + (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(23/4 - (3*I)*Pi + (81/4 + (2*I)*Pi)*zeta[2] - 
          4*zeta[3]) + (53/3 - (18*I)*Pi)*zeta[3] - (513*zeta[4])/8) + 
      (909/32 + ((271*I)/8)*Pi - 3*G[0, 0, 0, 0, x] - (7*G[0, 0, 0, 1, x])/
         2 - (7*G[0, 0, 1, 0, x])/2 + 6*G[0, 0, 1, 1, x] + 
        7*G[0, 1, 0, 0, x] - (7*G[0, 1, 0, 1, x])/2 - (7*G[0, 1, 1, 0, x])/
         2 - (7*G[0, 1, 1, 1, x])/2 + 15*G[1, 0, 0, 0, x] - 
        (11*G[1, 0, 0, 1, x])/2 - (11*G[1, 0, 1, 0, x])/2 + 
        G[1, 0, 1, 1, x] - (3*G[1, 1, 0, 0, x])/2 - (9*G[1, 1, 0, 1, x])/2 - 
        (9*G[1, 1, 1, 0, x])/2 + (33*G[1, 1, 1, 1, x])/2 + 
        G[1, 1, 1, x]*(-61/2 + I*Pi - 11*Log[mu2/s]) + 
        G[1, 0, 0, x]*(-17/2 + ((7*I)/2)*Pi - 6*Log[mu2/s]) + 
        G[0, 0, 0, x]*(-5 - (7*I)*Pi - Log[mu2/s]/2) + (37*Log[mu2/s]^3)/24 + 
        (11*Log[mu2/s]^4)/48 + G[0, 1, 1, x]*(45/4 - (5*I)*Pi + 
          2*Log[mu2/s]) + G[1, 0, 1, x]*(23/4 - ((3*I)/2)*Pi + 
          3*Log[mu2/s]) + G[1, 1, 0, x]*(23/4 - (3*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 0, 1, x]*(31/4 + ((11*I)/2)*Pi + 3*Log[mu2/s]) + 
        G[0, 1, 0, x]*(31/4 + ((13*I)/2)*Pi + 3*Log[mu2/s]) + 
        G[0, 0, x]*(61/8 + ((19*I)/2)*Pi + (27/4 + (6*I)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/4 - (27*zeta[2])/4) - (175*zeta[2])/8 + 
        Log[mu2/s]^2*(15/2 + (3*I)*Pi + (19*zeta[2])/8) + 
        G[0, 1, x]*(-13/8 + ((27*I)/2)*Pi + (-11/2 + (3*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 + 4*zeta[2]) + G[1, 1, x]*(49/4 - ((59*I)/4)*Pi + 
          (10 - (4*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + 24*zeta[2]) + 
        G[1, 0, x]*(-13/8 - ((33*I)/4)*Pi + (-11/2 - (5*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 + (65*zeta[2])/2) + G[1, x]*(523/16 + ((199*I)/8)*Pi + 
          (5/2 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(57/4 + ((19*I)/2)*Pi - 
            13*zeta[2]) + (-207/4 - (2*I)*Pi)*zeta[2] - 22*zeta[3]) + 
        Log[mu2/s]*(167/8 + ((33*I)/2)*Pi + (23/8 + (6*I)*Pi)*zeta[2] + 
          (2*zeta[3])/3) + (41*zeta[3])/12 + 
        G[0, x]*(-315/16 - ((27*I)/4)*Pi + (-33/8 - (2*I)*Pi)*Log[mu2/s]^2 - 
          (11*Log[mu2/s]^3)/12 + (-1/8 - (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-51/4 - (7*I)*Pi + (13*zeta[2])/4) + (7*zeta[3])/3) - 
        (765*zeta[4])/32)/x + G[0, x]*(-227/16 + ((63*I)/4)*Pi + 
        Log[mu2/s]^3/3 + Log[mu2/s]^2*(-3/8 - 3*zeta[2]) + 
        (719/8 - ((7*I)/2)*Pi)*zeta[2] + (337*zeta[3])/12 + 
        Log[mu2/s]*(-23/4 + (3*I)*Pi + (133/4 - (2*I)*Pi)*zeta[2] + 
          (7*zeta[3])/2) + (3*zeta[4])/4) + (643/16 + ((199*I)/4)*Pi)*
       zeta[4] + Log[mu2/s]*((-115/2 + I*Pi)*zeta[2] + (-37/4 + (12*I)*Pi)*
         zeta[3] + (169*zeta[4])/4) - (27*zeta[5])/2 + 
      ((-I/2)*Pi*G[1, 1, 0, x] + G[0, 1, 0, 0, x] + (3*G[0, 1, 0, 1, x])/2 + 
        (3*G[0, 1, 1, 0, x])/2 + (5*G[1, 0, 0, 0, x])/2 - 
        G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 0, x]/2 - 
        7*G[0, 0, 0, 0, 0, x] + 5*G[0, 0, 0, 0, 1, x] + 
        5*G[0, 0, 0, 1, 0, x] - 3*G[0, 0, 0, 1, 1, x] + 
        2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
        4*G[0, 0, 1, 1, 1, x] - 3*G[0, 1, 0, 0, 0, x] + 
        3*G[0, 1, 0, 0, 1, x] + 3*G[0, 1, 0, 1, 0, x] - 
        3*G[0, 1, 0, 1, 1, x] + G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - 
        G[1, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 1, x] - 2*G[0, 0, 0, 1, x]*
         Log[mu2/s] - 2*G[0, 0, 1, 0, x]*Log[mu2/s] + 2*G[0, 0, 1, 1, x]*
         Log[mu2/s] + G[0, 0, 0, 0, x]*(-7 + 2*Log[mu2/s]) + 
        G[0, 0, 0, x]*(33/4 - (2*I)*Pi + 5*Log[mu2/s] - 10*zeta[2]) + 
        G[0, 0, 1, x]*(-2 - I*Pi - Log[mu2/s] - 9*zeta[2]) + 
        G[0, 1, 0, x]*(-2 + ((3*I)/2)*Pi - Log[mu2/s] - 8*zeta[2]) + 
        G[0, 1, 1, x]*(((3*I)/2)*Pi - 3*zeta[2]) + G[1, 0, 1, x]*
         ((-I/2)*Pi + zeta[2]) + G[1, 0, 0, x]*(-3/4 + I*Pi - Log[mu2/s] + 
          2*zeta[2]) + G[1, 0, x]*(((-3*I)/4)*Pi - I*Pi*Log[mu2/s] + 
          4*zeta[2] - zeta[3]) + (5/4 - (5*I)*Pi)*zeta[3] + 
        G[0, 1, x]*((-2*I)*Pi + zeta[2]/2 + Log[mu2/s]*
           ((-I)*Pi + 2*zeta[2]) + zeta[3]) + G[0, 0, x]*
         (-33/8 + ((11*I)/4)*Pi - Log[mu2/s]^2 - (11*zeta[2])/2 + 
          Log[mu2/s]*(-7/2 + (2*I)*Pi + 4*zeta[2]) + 7*zeta[3]) + 
        zeta[2]*(((-5*I)/4)*Pi + 14*zeta[3]) + 
        G[0, x]*(((-33*I)/8)*Pi - I*Pi*Log[mu2/s]^2 + (61/4 + ((5*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(((-7*I)/2)*Pi + 8*zeta[2] - 2*zeta[3]) - 
          (3*zeta[3])/2 - 10*zeta[4]) - (59*zeta[4])/8 + 
        (17*G[1, x]*zeta[4])/4 + (17*Log[mu2/s]*zeta[4])/2 + 6*zeta[5])/
       (1 - x) + x*(G[0, 0, 0, 0, 0, x] + (33*G[0, 0, 0, 1, 1, x])/2 + 
        6*G[0, 0, 1, 0, 0, x] - (9*G[0, 0, 1, 0, 1, x])/2 - 
        (9*G[0, 0, 1, 1, 0, x])/2 - (49*G[0, 0, 1, 1, 1, x])/2 + 
        7*G[0, 1, 0, 0, 0, x] - 3*G[0, 1, 0, 0, 1, x] - 
        3*G[0, 1, 0, 1, 0, x] - (21*G[0, 1, 0, 1, 1, x])/2 - 
        3*G[0, 1, 1, 0, 0, x] - (3*G[0, 1, 1, 0, 1, x])/2 - 
        (3*G[0, 1, 1, 1, 0, x])/2 + (51*G[0, 1, 1, 1, 1, x])/2 + 
        6*G[1, 0, 0, 0, 0, x] - 3*G[1, 0, 0, 0, 1, x] - 
        3*G[1, 0, 0, 1, 0, x] - 33*G[1, 0, 0, 1, 1, x] - 
        4*G[1, 0, 1, 0, 0, x] + G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] + 
        45*G[1, 0, 1, 1, 1, x] - (11*G[1, 1, 0, 0, 0, x])/2 + 
        G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 + 
        (59*G[1, 1, 0, 1, 1, x])/2 - 4*G[1, 1, 1, 0, 0, x] + 
        7*G[1, 1, 1, 0, 1, x] + 7*G[1, 1, 1, 1, 0, x] - 
        45*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(-15/4 + (10*I)*Pi - 
          14*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-13/2 + (33*I)*Pi - 
          13*Log[mu2/s]) + G[0, 0, 0, 0, x]*(17 - (5*I)*Pi - 6*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(-19/4 - I*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(-19/4 + (26*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(-7/4 + (2*I)*Pi - Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-23/2 + (3*I)*Pi - Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-17/4 - I*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-17/4 - (34*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-3/4 - (2*I)*Pi + (5*Log[mu2/s])/2) + 
        G[0, 0, 1, 0, x]*(-2 + (4*I)*Pi + (5*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, x]*(-3/4 - (11*I)*Pi + (5*Log[mu2/s])/2) + 
        G[0, 0, 0, 1, x]*(-2 + (19*I)*Pi + (5*Log[mu2/s])/2) + 
        G[1, 1, 0, 0, x]*(8 + 5*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (15/4 - (18*I)*Pi + 11*Log[mu2/s]) + G[1, 1, 1, 1, x]*
         (73/4 - (25*I)*Pi + 13*Log[mu2/s]) + G[0, 0, 1, x]*
         (91/8 + (4*I)*Pi + (9/4 + (10*I)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/4 - (53*zeta[2])/4) + G[1, 1, 0, x]*
         (3/4 + ((11*I)/2)*Pi + (9/4 + (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 - 13*zeta[2]) + G[1, 1, 1, x]*(-16 + (7*I)*Pi + 
          (-13/2 + (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 13*zeta[2]) + 
        G[0, 0, 0, x]*(-213/8 + ((17*I)/2)*Pi + (-13/2 + (2*I)*Pi)*
           Log[mu2/s] + (11*Log[mu2/s]^2)/4 + (3*zeta[2])/4) - 
        Log[mu2/s]^3*zeta[2] + G[1, 0, 1, x]*(3/4 - ((17*I)/2)*Pi + 
          (9/4 - (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 5*zeta[2]) + 
        G[1, 0, 0, x]*(29/2 - (4*I)*Pi + (2 - (2*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 + 9*zeta[2]) + G[0, 1, 0, x]*
         (91/8 - (10*I)*Pi + (9/4 - (2*I)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + G[0, 1, 1, x]*
         (31/8 - ((5*I)/2)*Pi + (2 - (10*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (91*zeta[2])/4) + G[0, 1, x]*
         (-333/16 + ((39*I)/4)*Pi - (5*Log[mu2/s]^2)/8 + Log[mu2/s]^3/3 + 
          (11/8 + I*Pi)*zeta[2] + Log[mu2/s]*(-11/2 + (3*I)*Pi + 5*zeta[2]) - 
          (53*zeta[3])/3) + Log[mu2/s]^2*((15*zeta[2])/8 - zeta[3]/4) + 
        (-25/8 - (20*I)*Pi)*zeta[3] + G[0, 0, x]*(333/16 - ((39*I)/4)*Pi + 
          (5*Log[mu2/s]^2)/8 - Log[mu2/s]^3/3 + Log[mu2/s]*
           (11/2 - (3*I)*Pi - (15*zeta[2])/2) + (43/8 - (5*I)*Pi)*zeta[2] + 
          (8*zeta[3])/3) + G[1, 0, x]*(-333/16 + ((39*I)/4)*Pi + 
          (-11/2 + (3*I)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/8 + 
          Log[mu2/s]^3/3 + (101/8 + (2*I)*Pi)*zeta[2] + (17*zeta[3])/6) + 
        zeta[2]*(999/16 - ((117*I)/4)*Pi + (27*zeta[3])/4) + 
        G[1, 1, x]*(333/16 - ((39*I)/4)*Pi + (5*Log[mu2/s]^2)/8 - 
          Log[mu2/s]^3/3 + Log[mu2/s]*(11/2 - (3*I)*Pi - (13*zeta[2])/2) + 
          (127/8 + (2*I)*Pi)*zeta[2] + (35*zeta[3])/3) + 
        Log[mu2/s]*((33/2 - (9*I)*Pi)*zeta[2] + (1/4 - (12*I)*Pi)*zeta[3] - 
          (169*zeta[4])/4) + G[0, x]*((-47/2 + ((29*I)/2)*Pi)*zeta[2] + 
          3*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*((-27/4 + (2*I)*Pi)*zeta[2] - 
            (7*zeta[3])/2) - (63*zeta[3])/4 - (3*zeta[4])/4) + 
        (-705/16 - ((199*I)/4)*Pi)*zeta[4] + 
        G[1, x]*((-103/8 - I*Pi)*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/4 + 
          (13 + (18*I)*Pi)*zeta[3] + Log[mu2/s]*((-27/4 - (2*I)*Pi)*zeta[2] + 
            4*zeta[3]) + (513*zeta[4])/8) + (27*zeta[5])/2))/Nc^2 + 
    (Nf*((-29*G[0, 0, 0, 1, x])/3 + (-29/3 - (40*I)*Pi)*G[0, 0, 1, 0, x] - 
       2*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 1, x] + (-10 + (48*I)*Pi)*
        G[0, 1, 1, 0, x] + (13*G[0, 1, 1, 1, x])/3 - 5*G[1, 0, 0, 1, x] + 
       (-5 + (16*I)*Pi)*G[1, 0, 1, 0, x] - 9*G[1, 0, 1, 1, x] - 
       (77*G[1, 1, 0, 1, x])/3 + (-77/3 - (24*I)*Pi)*G[1, 1, 1, 0, x] + 
       57*G[1, 1, 1, 1, x] + 56*G[0, 0, 0, 0, 0, x] - 
       40*G[0, 0, 1, 0, 0, x] - 64*G[0, 1, 0, 0, 0, x] + 
       48*G[0, 1, 1, 0, 0, x] - 32*G[1, 0, 0, 0, 0, x] + 
       16*G[1, 0, 1, 0, 0, x] + 40*G[1, 1, 0, 0, 0, x] - 
       24*G[1, 1, 1, 0, 0, x] + G[1, 1, 1, x]*(-475/9 - ((20*I)/3)*Pi - 
         38*Log[mu2/s]) + G[1, 1, 0, 0, x]*(79/3 + (24*I)*Pi - 
         16*Log[mu2/s]) + G[0, 0, 0, 0, x]*(184/3 + (40*I)*Pi - 
         16*Log[mu2/s]) + G[0, 1, 1, x]*(323/18 + ((5*I)/3)*Pi + 
         (22*Log[mu2/s])/3) + G[0, 0, 1, x]*(-7 - ((10*I)/3)*Pi + 
         (25*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(-29 - (16*I)*Pi + 
         16*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-25/3 - (48*I)*Pi + 
         16*Log[mu2/s]) + G[1, 0, 1, x]*(63/2 + ((25*I)/3)*Pi + 
         (67*Log[mu2/s])/3) + G[1, 0, 0, x]*(169/9 - ((74*I)/3)*Pi + 
         (28/3 + (16*I)*Pi)*Log[mu2/s] - 32*zeta[2]) + 
       G[0, 1, 0, x]*(-7 - (10*I)*Pi + (25/3 + (16*I)*Pi)*Log[mu2/s] - 
         16*zeta[2]) + (57*Log[mu2/s]^2*zeta[2])/2 + 
       G[0, 0, 0, x]*(-593/18 + ((35*I)/3)*Pi + (-40 - (16*I)*Pi)*
          Log[mu2/s] + 8*zeta[2]) + G[1, 1, 0, x]*(63/2 + (23*I)*Pi + 
         (67/3 - (16*I)*Pi)*Log[mu2/s] + 40*zeta[2]) + 
       ((12*I)*Pi*G[0, 1, x] + 12*G[0, 1, 1, x] + (10*I)*Pi*G[1, 0, 0, x] + 
         10*G[1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 
         14*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 
         24*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-14 - 4*Log[mu2/s]) + 
         G[1, 1, 0, x]*(-14 - (10*I)*Pi - 4*Log[mu2/s]) + 
         G[1, 1, 1, x]*(32 + 16*Log[mu2/s]) + G[1, 1, x]*(-23 + (2*I)*Pi + 
           (-16 + (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 36*zeta[2]) + 
         G[1, 0, x]*((-14*I)*Pi - (4*I)*Pi*Log[mu2/s] - 18*zeta[2]) + 
         G[1, x]*((-23*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + (90 + (28*I)*Pi)*
            zeta[2] + Log[mu2/s]*((-16*I)*Pi + 36*zeta[2])))/x^3 + 
       G[0, 0, x]*(-2167/108 - ((493*I)/18)*Pi + (19*Log[mu2/s]^2)/2 + 
         (359/6 + (40*I)*Pi)*zeta[2] + Log[mu2/s]*(113/9 - ((38*I)/3)*Pi + 
           16*zeta[2]) - 56*zeta[3]) + zeta[2]*(2381/36 - ((61*I)/6)*Pi - 
         40*zeta[3]) + G[1, 1, x]*(4445/108 + ((191*I)/18)*Pi + 
         (287/9 + ((10*I)/3)*Pi)*Log[mu2/s] + (19*Log[mu2/s]^2)/2 + 
         (259/6 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (335*zeta[3])/9 + 
       G[1, 0, x]*(-1139/108 + ((505*I)/18)*Pi - (19*Log[mu2/s]^2)/2 + 
         Log[mu2/s]*(-200/9 + ((38*I)/3)*Pi - 16*zeta[2]) + 
         (-17/6 - (16*I)*Pi)*zeta[2] + 32*zeta[3]) + 
       G[0, 1, x]*(-1139/108 - ((203*I)/18)*Pi + (-200/9 - ((10*I)/3)*Pi)*
          Log[mu2/s] - (19*Log[mu2/s]^2)/2 + (257/6 - (48*I)*Pi)*zeta[2] + 
         48*zeta[3]) + G[1, x]*(-8915/108 - ((107*I)/18)*Pi - 
         (11*Log[mu2/s]^2)/2 + (-299/6 - (28*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-329/9 - ((4*I)/3)*Pi + (-53 + (16*I)*Pi)*zeta[2] - 
           16*zeta[3]) + (5/3 + (16*I)*Pi)*zeta[3] - 98*zeta[4]) + 
       G[0, x]*(8915/108 + ((107*I)/18)*Pi + (11*Log[mu2/s]^2)/2 + 
         (-3 + (5*I)*Pi)*zeta[2] + (-103/3 - (40*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(329/9 + ((4*I)/3)*Pi + (-23 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) - 70*zeta[4]) + (2339/162 + ((1583*I)/18)*Pi - 
         (193*G[0, 0, 0, 0, x])/3 + 14*G[0, 0, 0, 1, x] + 
         14*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + (26*G[0, 1, 0, 0, x])/3 + 
         (44*G[0, 1, 0, 1, x])/3 + (44*G[0, 1, 1, 0, x])/3 - 
         24*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] + (82*G[1, 0, 0, 1, x])/3 + 
         (82*G[1, 0, 1, 0, x])/3 - (74*G[1, 0, 1, 1, x])/3 - 
         (92*G[1, 1, 0, 0, x])/3 + (64*G[1, 1, 0, 1, x])/3 + 
         (64*G[1, 1, 1, 0, x])/3 - 36*G[1, 1, 1, 1, x] + 
         G[1, 0, 1, x]*(-101/9 - (12*I)*Pi - (44*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(-101/9 - (24*I)*Pi - (44*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(2 + (4*I)*Pi - 12*Log[mu2/s]) + 
         G[0, 1, 0, x]*(2 + ((34*I)/3)*Pi - 12*Log[mu2/s]) + 
         G[1, 0, 0, x]*(79/9 + ((80*I)/3)*Pi - (20*Log[mu2/s])/3) + 
         (109*Log[mu2/s]^3)/108 + (11*Log[mu2/s]^4)/72 + 
         G[0, 1, 1, x]*(32 - ((4*I)/3)*Pi + 8*Log[mu2/s]) + 
         G[1, 1, 1, x]*(24 + ((28*I)/3)*Pi + 24*Log[mu2/s]) + 
         G[0, 0, 0, x]*(-403/18 - (14*I)*Pi + (109*Log[mu2/s])/3) + 
         G[0, 0, x]*(3757/27 + ((31*I)/3)*Pi + (553/18 + (12*I)*Pi)*
            Log[mu2/s] - (37*Log[mu2/s]^2)/6 - (377*zeta[2])/6) + 
         G[1, 1, x]*(-485/9 - ((161*I)/9)*Pi + (-92/3 - ((8*I)/3)*Pi)*
            Log[mu2/s] - 6*Log[mu2/s]^2 - (185*zeta[2])/3) + 
         G[0, 1, x]*(-403/6 + (22*I)*Pi + (-12 + (4*I)*Pi)*Log[mu2/s] + 
           4*Log[mu2/s]^2 - (164*zeta[2])/3) + G[1, 0, x]*
          (-403/6 - ((130*I)/9)*Pi + (-12 - ((40*I)/3)*Pi)*Log[mu2/s] + 
           4*Log[mu2/s]^2 - (130*zeta[2])/3) + Log[mu2/s]^2*
          (527/108 + (6*I)*Pi - (149*zeta[2])/12) + 
         (841/108 - ((386*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
          (695/54 + ((118*I)/3)*Pi + (-1109/36 + ((4*I)/3)*Pi)*zeta[2] - 
           (302*zeta[3])/9) + G[1, x]*(29221/108 + ((7*I)/18)*Pi + 
           (56/3 - (2*I)*Pi)*Log[mu2/s]^2 + (281/9 + ((119*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*(1093/9 - ((16*I)/3)*Pi + (164*zeta[2])/3) - 
           12*zeta[3]) + (-751/54 - ((68*I)/3)*Pi)*zeta[3] + 
         G[0, x]*(-21113/108 - ((179*I)/9)*Pi + (-565/36 - (4*I)*Pi)*
            Log[mu2/s]^2 - (11*Log[mu2/s]^3)/18 + (2213/36 + ((20*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*(-4961/54 - ((38*I)/3)*Pi + 
             (317*zeta[2])/6) + (518*zeta[3])/9) - (3277*zeta[4])/48)/x + 
       (-7625/216 - ((1583*I)/9)*Pi - 6*G[0, 0, 1, x] + (-6 + ((8*I)/3)*Pi)*
          G[0, 1, 0, x] + (-24 - ((8*I)/3)*Pi)*G[0, 1, 1, x] - 
         (11*G[0, 0, 0, 0, x])/3 + (16*G[0, 1, 0, 0, x])/3 - 
         (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 + 
         8*G[1, 0, 0, 0, x] - (49*G[1, 0, 0, 1, x])/3 - (49*G[1, 0, 1, 0, x])/
          3 + (47*G[1, 0, 1, 1, x])/3 + (59*G[1, 1, 0, 0, x])/3 - 
         (52*G[1, 1, 0, 1, x])/3 - (52*G[1, 1, 1, 0, x])/3 + 
         36*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-48 - ((16*I)/3)*Pi - 
           24*Log[mu2/s]) + G[1, 0, 0, x]*(-118/9 - ((41*I)/3)*Pi - 
           (16*Log[mu2/s])/3) - (151*Log[mu2/s]^3)/108 - 
         (11*Log[mu2/s]^4)/72 + G[0, 0, 0, x]*(151/18 + (11*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(167/9 + (8*I)*Pi + (26*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(167/9 + (11*I)*Pi + (26*Log[mu2/s])/3) + 
         Log[mu2/s]^2*(-863/108 - (12*I)*Pi + (5*zeta[2])/12) + 
         G[0, 0, x]*(-863/54 - (6*I)*Pi - (151*Log[mu2/s])/18 - 
           (11*Log[mu2/s]^2)/6 + (5*zeta[2])/6) + 
         (12725/108 + ((560*I)/9)*Pi)*zeta[2] + G[0, 1, x]*
          (128/3 - (18*I)*Pi + 12*Log[mu2/s] + (8*zeta[2])/3) + 
         G[1, 0, x]*(128/3 + ((157*I)/9)*Pi + (12 + ((10*I)/3)*Pi)*
            Log[mu2/s] + (109*zeta[2])/3) + G[1, 1, x]*
          (141/2 + ((59*I)/9)*Pi + (36 - ((10*I)/3)*Pi)*Log[mu2/s] + 
           6*Log[mu2/s]^2 + (182*zeta[2])/3) + 
         G[1, x]*(-1583/9 + ((69*I)/2)*Pi + (-12 + (6*I)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(-236/3 + (24*I)*Pi - (170*zeta[2])/3) + 
           (-977/9 - ((122*I)/3)*Pi)*zeta[2]) + Log[mu2/s]*
          (-25 - ((236*I)/3)*Pi + (1439/36 + ((32*I)/3)*Pi)*zeta[2] - 
           (22*zeta[3])/9) + (-287/54 + ((104*I)/3)*Pi)*zeta[3] + 
         G[0, x]*(25 + ((128*I)/3)*Pi + (151*Log[mu2/s]^2)/36 + 
           (11*Log[mu2/s]^3)/18 + Log[mu2/s]*(863/54 + (12*I)*Pi - 
             (5*zeta[2])/6) + (-791/36 - ((32*I)/3)*Pi)*zeta[2] + 
           (22*zeta[3])/9) - (107*zeta[4])/48)/x^2 + (398/3 + (34*I)*Pi)*
        zeta[4] + Log[mu2/s]*((242/3 - (6*I)*Pi)*zeta[2] + 
         (31 + (16*I)*Pi)*zeta[3] + 112*zeta[4]) - 48*zeta[5] + 
       ((-12*I)*Pi*G[1, 1, 0, x] + 14*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + (68*G[1, 0, 0, 0, x])/3 + (2*G[1, 0, 0, 1, x])/
          3 + (2*G[1, 0, 1, 0, x])/3 - 12*G[1, 1, 0, 0, x] - 
         56*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 1, x] + 
         40*G[0, 0, 0, 1, 0, x] - 24*G[0, 0, 0, 1, 1, x] + 
         16*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] - 
         32*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, x] + 
         24*G[0, 1, 0, 0, 1, x] + 24*G[0, 1, 0, 1, 0, x] - 
         24*G[0, 1, 0, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] + 
         8*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, x]*(-16/3 - 16*Log[mu2/s]) + 
         G[0, 0, 1, 0, x]*(-16/3 - 16*Log[mu2/s]) + G[0, 0, 0, 0, x]*
          (-86/3 + 16*Log[mu2/s]) + G[0, 0, 1, 1, x]*(16/3 + 16*Log[mu2/s]) + 
         G[0, 0, 0, x]*(391/9 - ((38*I)/3)*Pi + (64*Log[mu2/s])/3 - 
           80*zeta[2]) + G[0, 0, 1, x]*(59/18 + ((4*I)/3)*Pi + 
           (4*Log[mu2/s])/3 - 72*zeta[2]) + G[0, 1, 0, x]*
          (59/18 + ((40*I)/3)*Pi + (4*Log[mu2/s])/3 - 64*zeta[2]) + 
         G[0, 1, 1, x]*((-2*I)*Pi - 24*zeta[2]) + G[1, 0, 1, x]*
          (((2*I)/3)*Pi + 8*zeta[2]) + G[1, 0, 0, x]*(-24 + ((34*I)/3)*Pi - 
           12*Log[mu2/s] + 16*zeta[2]) + G[1, 0, x]*((-24*I)*Pi - 
           (12*I)*Pi*Log[mu2/s] + (106*zeta[2])/3 - 8*zeta[3]) + 
         (-491/18 + ((4*I)/3)*Pi)*zeta[3] + G[0, 1, x]*(((59*I)/18)*Pi + 
           (14*zeta[2])/3 + Log[mu2/s]*(((4*I)/3)*Pi + 16*zeta[2]) + 
           8*zeta[3]) + G[0, 0, x]*(-136/3 + ((373*I)/18)*Pi - 
           6*Log[mu2/s]^2 - (53*zeta[2])/3 + Log[mu2/s]*
            (-26 + ((32*I)/3)*Pi + 32*zeta[2]) + 56*zeta[3]) + 
         zeta[2]*(((491*I)/18)*Pi + 112*zeta[3]) + 
         G[0, x]*(((-136*I)/3)*Pi - (6*I)*Pi*Log[mu2/s]^2 + 
           (1381/18 - (I/3)*Pi)*zeta[2] + Log[mu2/s]*((-26*I)*Pi + 
             (104*zeta[2])/3 - 16*zeta[3]) + (14*zeta[3])/3 - 80*zeta[4]) - 
         (157*zeta[4])/3 + G[1, x]*(((38*I)/3)*Pi*zeta[2] - (38*zeta[3])/3 + 
           34*zeta[4]) + Log[mu2/s]*(((40*I)/3)*Pi*zeta[2] - (40*zeta[3])/3 + 
           68*zeta[4]) + 48*zeta[5])/(1 - x) + 
       x*((38*G[0, 0, 0, 1, x])/3 + (38/3 + (40*I)*Pi)*G[0, 0, 1, 0, x] - 
         G[0, 0, 1, 1, x] + 11*G[0, 1, 0, 1, x] + (11 - (48*I)*Pi)*
          G[0, 1, 1, 0, x] - (37*G[0, 1, 1, 1, x])/3 + 9*G[1, 0, 0, 1, x] + 
         (9 - (16*I)*Pi)*G[1, 0, 1, 0, x] + (41*G[1, 1, 0, 1, x])/3 + 
         (41/3 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 33*G[1, 1, 1, 1, x] - 
         56*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 1, 0, 0, x] + 
         64*G[0, 1, 0, 0, 0, x] - 48*G[0, 1, 1, 0, 0, x] + 
         32*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 1, 0, 0, x] - 
         40*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 1, 0, 0, x] + 
         G[1, 0, 0, 0, x]*(-15 + (16*I)*Pi - 16*Log[mu2/s]) + 
         G[0, 1, 0, 0, x]*(-20/3 + (48*I)*Pi - 16*Log[mu2/s]) + 
         G[1, 0, 1, x]*(-161/6 - ((10*I)/3)*Pi - (37*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(-59/3 + ((4*I)/3)*Pi - (31*Log[mu2/s])/3) + 
         G[0, 1, 1, x]*(-11/18 - ((2*I)/3)*Pi + (2*Log[mu2/s])/3) + 
         G[1, 1, 0, 0, x]*(8/3 - (24*I)*Pi + 16*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(-82/3 - (40*I)*Pi + 16*Log[mu2/s]) + 
         G[1, 1, 1, x]*(424/9 + ((8*I)/3)*Pi + 22*Log[mu2/s]) + 
         G[1, 1, 0, x]*(-161/6 + (4*I)*Pi + (-37/3 + (16*I)*Pi)*Log[mu2/s] - 
           40*zeta[2]) + G[0, 0, 0, x]*(719/18 + ((16*I)/3)*Pi + 
           (20 + (16*I)*Pi)*Log[mu2/s] - 8*zeta[2]) - 
         (33*Log[mu2/s]^2*zeta[2])/2 + G[0, 1, 0, x]*(-59/3 - (6*I)*Pi + 
           (-31/3 - (16*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + 
         G[1, 0, 0, x]*(59/9 - ((10*I)/3)*Pi + (8/3 - (16*I)*Pi)*Log[mu2/s] + 
           32*zeta[2]) + G[0, 1, x]*(4427/108 + ((59*I)/18)*Pi + 
           (212/9 + ((4*I)/3)*Pi)*Log[mu2/s] + (11*Log[mu2/s]^2)/2 + 
           (-245/6 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
         G[1, 0, x]*(4427/108 + ((59*I)/18)*Pi + (11*Log[mu2/s]^2)/2 + 
           (-199/6 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*(212/9 + ((4*I)/3)*Pi + 
             16*zeta[2]) - 32*zeta[3]) + (-236/9 - (10*I)*Pi)*zeta[3] + 
         G[1, 1, x]*(-4427/108 - ((59*I)/18)*Pi + (-212/9 - ((4*I)/3)*Pi)*
            Log[mu2/s] - (11*Log[mu2/s]^2)/2 + (-181/6 - (24*I)*Pi)*zeta[2] + 
           24*zeta[3]) + zeta[2]*(-4427/36 - ((59*I)/6)*Pi + 40*zeta[3]) + 
         G[0, 0, x]*(-4427/108 - ((59*I)/18)*Pi - (11*Log[mu2/s]^2)/2 + 
           Log[mu2/s]*(-212/9 - ((4*I)/3)*Pi - 16*zeta[2]) + 
           (-209/6 - (40*I)*Pi)*zeta[2] + 56*zeta[3]) + 
         Log[mu2/s]*((-212/3 - (4*I)*Pi)*zeta[2] + (-13 - (16*I)*Pi)*
            zeta[3] - 112*zeta[4]) + (-629/12 - (34*I)*Pi)*zeta[4] + 
         G[0, x]*((397/6 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*
            ((33 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (13/3 + (40*I)*Pi)*
            zeta[3] + 70*zeta[4]) + G[1, x]*((220/3 - (2*I)*Pi)*zeta[2] + 
           (64/3 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*
            ((35 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 98*zeta[4]) + 
         48*zeta[5])))/Nc + Nc^2*(-5*G[0, 0, 0, 0, 0, x] + 
      9*G[0, 0, 0, 0, 1, x] + 9*G[0, 0, 0, 1, 0, x] - 
      (11*G[0, 0, 0, 1, 1, x])/2 + 10*G[0, 0, 1, 0, 0, x] - 
      (13*G[0, 0, 1, 0, 1, x])/2 - (13*G[0, 0, 1, 1, 0, x])/2 + 
      (3*G[0, 0, 1, 1, 1, x])/2 + 8*G[0, 1, 0, 0, 0, x] - 
      3*G[0, 1, 0, 0, 1, x] - 3*G[0, 1, 0, 1, 0, x] - 
      (7*G[0, 1, 0, 1, 1, x])/2 + G[0, 1, 1, 0, 0, x] - 
      (15*G[0, 1, 1, 0, 1, x])/2 - (15*G[0, 1, 1, 1, 0, x])/2 + 
      (19*G[0, 1, 1, 1, 1, x])/2 + 9*G[1, 0, 0, 0, 0, x] - 
      4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] - G[1, 0, 0, 1, 1, x] - 
      3*G[1, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 
      G[1, 0, 1, 1, 1, x] - (3*G[1, 1, 0, 0, 0, x])/2 - 
      (7*G[1, 1, 0, 0, 1, x])/2 - (7*G[1, 1, 0, 1, 0, x])/2 + 
      (5*G[1, 1, 0, 1, 1, x])/2 - 8*G[1, 1, 1, 0, 0, x] + 
      7*G[1, 1, 1, 0, 1, x] + 7*G[1, 1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(335/4 - 13*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (-27/4 - 5*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-4 - 5*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(319/6 - 4*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (-77/6 - (7*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*
       (-77/6 - (7*Log[mu2/s])/2) + G[0, 1, 1, 1, x]*
       (-169/12 - 2*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-145/4 + Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-145/4 + Log[mu2/s]) + G[1, 0, 1, 1, x]*
       (-35 + Log[mu2/s]) + G[0, 0, 1, 1, x]*(19/4 + 5*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(31/4 + 5*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (31/4 + 5*Log[mu2/s]) + G[1, 1, 0, 0, x]*(9 + 5*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-49/12 + (13*Log[mu2/s])/2) + 
      G[0, 1, 1, 0, x]*(-49/12 + (13*Log[mu2/s])/2) + 
      G[1, 1, 1, x]*(-3953/36 - (95*Log[mu2/s])/2 + 6*Log[mu2/s]^2 - 
        (17*zeta[2])/2) + G[0, 0, 0, x]*(-421/24 - (121*Log[mu2/s])/3 + 
        (15*Log[mu2/s]^2)/4 - (17*zeta[2])/4) + G[1, 1, 0, x]*
       (403/9 + (109*Log[mu2/s])/4 - 3*Log[mu2/s]^2 + zeta[2]/2) - 
      3*Log[mu2/s]^3*zeta[2] + G[1, 0, 1, x]*(403/9 + (109*Log[mu2/s])/4 - 
        3*Log[mu2/s]^2 + (9*zeta[2])/2) + G[1, 0, 0, x]*
       (-Log[mu2/s] + (13*zeta[2])/2) + G[0, 1, 0, x]*
       (-503/72 + (97*Log[mu2/s])/12 - (3*Log[mu2/s]^2)/4 + (37*zeta[2])/4) + 
      G[0, 0, 1, x]*(-503/72 + (97*Log[mu2/s])/12 - (3*Log[mu2/s]^2)/4 + 
        (39*zeta[2])/4) + G[0, 1, 1, x]*(3727/72 + (109*Log[mu2/s])/6 - 
        (9*Log[mu2/s]^2)/4 + (55*zeta[2])/4) + 
      G[1, 1, x]*(62875/432 + (81*Log[mu2/s]^2)/8 - Log[mu2/s]^3 + 
        Log[mu2/s]*(2341/36 - (11*zeta[2])/2) + (1421*zeta[2])/24) + 
      G[0, 1, x]*(-32623/432 - (105*Log[mu2/s]^2)/8 + Log[mu2/s]^3 + 
        Log[mu2/s]*(-403/9 - 11*zeta[2]) + (673*zeta[2])/24 - 4*zeta[3]) + 
      Log[mu2/s]^2*((333*zeta[2])/8 - (3*zeta[3])/4) + 
      G[1, 0, x]*(-32623/432 - (105*Log[mu2/s]^2)/8 + Log[mu2/s]^3 + 
        Log[mu2/s]*(-403/9 - 8*zeta[2]) + (69*zeta[2])/8 + zeta[3]/2) + 
      (139*zeta[3])/72 + G[0, 0, x]*(2371/432 + (129*Log[mu2/s]^2)/8 - 
        Log[mu2/s]^3 + Log[mu2/s]*(883/36 - (5*zeta[2])/2) + 
        (359*zeta[2])/8 + 2*zeta[3]) + zeta[2]*(29921/144 + (69*zeta[3])/4) + 
      G[0, x]*(65287/432 - Log[mu2/s]^3 - (2569*zeta[2])/72 + 
        Log[mu2/s]^2*(81/8 + (9*zeta[2])/2) + Log[mu2/s]*
         (2521/36 - (557*zeta[2])/12 - (3*zeta[3])/2) + (157*zeta[3])/12 - 
        (27*zeta[4])/4) + G[1, x]*(-65287/432 + Log[mu2/s]^3 - 
        (2827*zeta[2])/36 + Log[mu2/s]^2*(-81/8 + (27*zeta[2])/4) - 
        (121*zeta[3])/6 + Log[mu2/s]*(-2521/36 - (769*zeta[2])/12 + 
          3*zeta[3]) - (27*zeta[4])/8) + (4073*zeta[4])/48 + 
      (-118841/2592 - (181*G[0, 0, 0, 0, x])/6 + (35*G[0, 0, 0, 1, x])/3 + 
        (35*G[0, 0, 1, 0, x])/3 - 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 
        (23*G[0, 1, 0, 1, x])/3 + (23*G[0, 1, 1, 0, x])/3 - 
        (35*G[0, 1, 1, 1, x])/3 - 11*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
        12*G[1, 0, 1, 0, x] - (22*G[1, 0, 1, 1, x])/3 + G[0, 1, 1, 0, 0, x] - 
        G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + G[0, 1, 1, 1, 1, x] - 
        3*G[1, 0, 1, 0, 0, x] + 3*G[1, 0, 1, 0, 1, x] + 
        3*G[1, 0, 1, 1, 0, x] - 3*G[1, 0, 1, 1, 1, x] - 
        4*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
        2*G[1, 1, 0, 1, 0, x] - 3*G[1, 1, 1, 0, 0, x] + 
        5*G[1, 1, 1, 0, 1, x] + 5*G[1, 1, 1, 1, 0, x] - 
        7*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, x]*(-65/12 - (29*Log[mu2/s])/3) + 
        G[1, 1, 0, 1, x]*(7/3 - 2*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (7/3 - 2*Log[mu2/s]) + (43*Log[mu2/s]^3)/216 - 
        (11*Log[mu2/s]^4)/48 + G[1, 1, 1, 1, x]*(-15 + 2*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(7/3 + 2*Log[mu2/s]) + G[0, 0, 0, x]*
         (-251/18 + (37*Log[mu2/s])/2) + G[0, 0, x]*(10961/216 + 
          (697*Log[mu2/s])/36 - (53*Log[mu2/s]^2)/12 - (107*zeta[2])/4) + 
        G[1, 1, 1, x]*(41/9 + (38*Log[mu2/s])/3 - 10*zeta[2]) + 
        Log[mu2/s]^2*(13/27 - (75*zeta[2])/8) + G[1, 1, 0, x]*
         (179/18 - (14*Log[mu2/s])/3 - 9*zeta[2]) + G[1, 0, 1, x]*
         (179/18 - (14*Log[mu2/s])/3 - 8*zeta[2]) + G[1, 0, 0, x]*
         (-73/9 - Log[mu2/s] - 3*zeta[2]) + (403*zeta[2])/24 + 
        G[0, 1, 0, x]*(-65/12 - (29*Log[mu2/s])/3 + zeta[2]) + 
        G[0, 1, 1, x]*(29/4 + 4*Log[mu2/s] + 2*zeta[2]) + 
        Log[mu2/s]*(-7931/648 - (173*zeta[2])/24 - (19*zeta[3])/3) + 
        G[0, 1, x]*(-2699/216 - (11*Log[mu2/s])/6 + (17*Log[mu2/s]^2)/6 - 
          (55*zeta[2])/2 - zeta[3]) + (1067*zeta[3])/108 + 
        G[1, 0, x]*(-2699/216 + (17*Log[mu2/s]^2)/6 - (191*zeta[2])/6 + 
          Log[mu2/s]*(-11/6 + 2*zeta[2]) + zeta[3]) + 
        G[1, 1, x]*(-595/24 - 4*Log[mu2/s]^2 - (50*zeta[2])/3 + 
          Log[mu2/s]*(-29/2 + 4*zeta[2]) + 7*zeta[3]) + 
        G[0, x]*(-73541/1296 - (631*Log[mu2/s]^2)/72 + (19*Log[mu2/s]^3)/36 + 
          (1253*zeta[2])/72 + Log[mu2/s]*(-153/4 + (101*zeta[2])/4) + 
          (181*zeta[3])/9) + G[1, x]*(29801/432 + (49*Log[mu2/s]^2)/6 + 
          (7*Log[mu2/s]^3)/18 - (329*zeta[2])/18 + Log[mu2/s]*
           (4027/108 + (39*zeta[2])/2 - 2*zeta[3]) - (28*zeta[3])/9 - 
          (23*zeta[4])/4) + (61*zeta[4])/32)/x + 
      Log[mu2/s]*((811*zeta[2])/6 + (73*zeta[3])/12 + (27*zeta[4])/4) + 
      (22943/108 + (23*G[0, 0, 0, 0, x])/3 - (14*G[0, 0, 0, 1, x])/3 - 
        (14*G[0, 0, 1, 0, x])/3 - 2*G[0, 1, 0, 0, x] - (8*G[0, 1, 0, 1, x])/
         3 - (8*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 + 
        2*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
        (4*G[1, 0, 1, 1, x])/3 - G[0, 1, 1, 0, 0, x] + G[0, 1, 1, 0, 1, x] + 
        G[0, 1, 1, 1, 0, x] - G[0, 1, 1, 1, 1, x] + 3*G[1, 0, 1, 0, 0, x] - 
        3*G[1, 0, 1, 0, 1, x] - 3*G[1, 0, 1, 1, 0, x] + 
        3*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, x] - 
        2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
        3*G[1, 1, 1, 0, 0, x] - 5*G[1, 1, 1, 0, 1, x] - 
        5*G[1, 1, 1, 1, 0, x] + 7*G[1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, x]*(-187/18 - 3*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (-19/3 - 2*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-1 - 2*Log[mu2/s]) - 
        (101*Log[mu2/s]^3)/108 - (11*Log[mu2/s]^4)/24 + 
        G[1, 1, 0, 1, x]*(11/3 + 2*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (11/3 + 2*Log[mu2/s]) + G[0, 0, 1, x]*(16/3 + (14*Log[mu2/s])/3) + 
        G[0, 1, 0, x]*(16/3 + (14*Log[mu2/s])/3 - zeta[2]) - (34*zeta[2])/3 - 
        2*G[0, 1, 1, x]*zeta[2] + G[1, 0, 0, x]*(28/9 + 2*Log[mu2/s] + 
          3*zeta[2]) + Log[mu2/s]^2*(350/27 + (21*zeta[2])/4) + 
        G[1, 0, 1, x]*(20/9 + (8*Log[mu2/s])/3 + 8*zeta[2]) + 
        G[0, 0, x]*(908/27 + (91*Log[mu2/s])/18 - (5*Log[mu2/s]^2)/6 + 
          (17*zeta[2])/2) + G[1, 1, 0, x]*(20/9 + (8*Log[mu2/s])/3 + 
          9*zeta[2]) + G[1, 1, 1, x]*(-20/9 - (8*Log[mu2/s])/3 + 
          10*zeta[2]) + G[1, 1, x]*((-10*zeta[2])/3 - 4*Log[mu2/s]*zeta[2] - 
          7*zeta[3]) + G[0, x]*(-7645/81 + (5*Log[mu2/s]^2)/36 + 
          (19*Log[mu2/s]^3)/18 + Log[mu2/s]*(-268/9 - (19*zeta[2])/2) - 
          (121*zeta[2])/36 - (52*zeta[3])/9) + G[1, 0, x]*
         (-104/27 - (7*Log[mu2/s]^2)/3 + Log[mu2/s]*(-16/3 - 2*zeta[2]) + 
          (16*zeta[2])/3 - zeta[3]) - (643*zeta[3])/54 + 
        G[0, 1, x]*(-104/27 - (16*Log[mu2/s])/3 - (7*Log[mu2/s]^2)/3 + 
          9*zeta[2] + zeta[3]) + Log[mu2/s]*(7645/81 + (17*zeta[2])/4 + 
          (22*zeta[3])/3) + (5*zeta[4])/16 + G[1, x]*((8*Log[mu2/s]^2)/3 + 
          (7*Log[mu2/s]^3)/9 - (68*zeta[2])/9 + (7*zeta[3])/9 + 
          Log[mu2/s]*(104/27 - 9*zeta[2] + 2*zeta[3]) + (23*zeta[4])/4))/
       x^2 - (11*zeta[5])/2 + x*(5*G[0, 0, 0, 0, 0, x] - 
        9*G[0, 0, 0, 0, 1, x] - 9*G[0, 0, 0, 1, 0, x] + 
        (11*G[0, 0, 0, 1, 1, x])/2 - 10*G[0, 0, 1, 0, 0, x] + 
        (13*G[0, 0, 1, 0, 1, x])/2 + (13*G[0, 0, 1, 1, 0, x])/2 - 
        (3*G[0, 0, 1, 1, 1, x])/2 - 8*G[0, 1, 0, 0, 0, x] + 
        3*G[0, 1, 0, 0, 1, x] + 3*G[0, 1, 0, 1, 0, x] + 
        (7*G[0, 1, 0, 1, 1, x])/2 - G[0, 1, 1, 0, 0, x] + 
        (15*G[0, 1, 1, 0, 1, x])/2 + (15*G[0, 1, 1, 1, 0, x])/2 - 
        (19*G[0, 1, 1, 1, 1, x])/2 - 9*G[1, 0, 0, 0, 0, x] + 
        4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 1, x] + 
        3*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
        2*G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] + (3*G[1, 1, 0, 0, 0, x])/
         2 + (7*G[1, 1, 0, 0, 1, x])/2 + (7*G[1, 1, 0, 1, 0, x])/2 - 
        (5*G[1, 1, 0, 1, 1, x])/2 + 8*G[1, 1, 1, 0, 0, x] - 
        7*G[1, 1, 1, 0, 1, x] - 7*G[1, 1, 1, 1, 0, x] - 
        6*G[1, 1, 1, 1, 1, x] + G[0, 1, 0, 1, x]*(193/12 - 
          (13*Log[mu2/s])/2) + G[0, 1, 1, 0, x]*(193/12 - 
          (13*Log[mu2/s])/2) + G[0, 0, 1, 1, x]*(-31/4 - 5*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-5 - 5*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (49/4 - 5*Log[mu2/s]) + G[1, 0, 1, 0, x]*(49/4 - 5*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(19/2 - Log[mu2/s]) + G[1, 1, 0, 1, x]*
         (107/4 - Log[mu2/s]) + G[1, 1, 1, 0, x]*(107/4 - Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-185/12 + 2*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (173/6 + (7*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*
         (173/6 + (7*Log[mu2/s])/2) + G[0, 0, 0, 0, x]*
         (-215/3 + 4*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-49/4 + 5*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(5 + 5*Log[mu2/s]) + G[1, 1, 1, 1, x]*
         (-281/4 + 13*Log[mu2/s]) + G[0, 1, 1, x]*(-913/72 - 
          (2*Log[mu2/s])/3 + (9*Log[mu2/s]^2)/4 - (55*zeta[2])/4) + 
        G[0, 0, 1, x]*(-2611/72 - (253*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 - 
          (39*zeta[2])/4) + G[0, 1, 0, x]*(-2611/72 - (253*Log[mu2/s])/12 + 
          (3*Log[mu2/s]^2)/4 - (37*zeta[2])/4) + G[1, 0, 0, x]*
         (5 - (13*zeta[2])/2) + G[1, 0, 1, x]*(-971/18 - (87*Log[mu2/s])/4 + 
          3*Log[mu2/s]^2 - (9*zeta[2])/2) + G[1, 1, 0, x]*
         (-971/18 - (87*Log[mu2/s])/4 + 3*Log[mu2/s]^2 - zeta[2]/2) + 
        3*Log[mu2/s]^3*zeta[2] + G[0, 0, 0, x]*(2045/24 + 
          (257*Log[mu2/s])/6 - (15*Log[mu2/s]^2)/4 + (17*zeta[2])/4) + 
        G[1, 1, 1, x]*(926/9 + (87*Log[mu2/s])/2 - 6*Log[mu2/s]^2 + 
          (17*zeta[2])/2) + G[1, 1, x]*(-38821/432 - (87*Log[mu2/s]^2)/8 + 
          Log[mu2/s]^3 - (1463*zeta[2])/24 + Log[mu2/s]*
           (-881/18 + (11*zeta[2])/2)) + zeta[2]*(-38821/144 - 
          (69*zeta[3])/4) + G[0, 0, x]*(-38821/432 - (87*Log[mu2/s]^2)/8 + 
          Log[mu2/s]^3 - (557*zeta[2])/8 + Log[mu2/s]*(-881/18 + 
            (5*zeta[2])/2) - 2*zeta[3]) + G[1, 0, x]*(38821/432 + 
          (87*Log[mu2/s]^2)/8 - Log[mu2/s]^3 - (443*zeta[2])/8 + 
          Log[mu2/s]*(881/18 + 8*zeta[2]) - zeta[3]/2) + 
        Log[mu2/s]^2*((-261*zeta[2])/8 + (3*zeta[3])/4) - (2971*zeta[3])/72 + 
        G[0, 1, x]*(38821/432 + (87*Log[mu2/s]^2)/8 - Log[mu2/s]^3 - 
          (1579*zeta[2])/24 + Log[mu2/s]*(881/18 + 11*zeta[2]) + 4*zeta[3]) + 
        Log[mu2/s]*((-881*zeta[2])/6 - (253*zeta[3])/12 - (27*zeta[4])/4) - 
        (3485*zeta[4])/48 + G[1, x]*((10379*zeta[2])/72 - 
          (27*Log[mu2/s]^2*zeta[2])/4 + Log[mu2/s]*((775*zeta[2])/12 - 
            3*zeta[3]) + (83*zeta[3])/3 + (27*zeta[4])/8) + 
        G[0, x]*((4553*zeta[2])/36 - (9*Log[mu2/s]^2*zeta[2])/2 + 
          (161*zeta[3])/12 + Log[mu2/s]*((767*zeta[2])/12 + (3*zeta[3])/2) + 
          (27*zeta[4])/4) + (11*zeta[5])/2) + 
      (-70*G[0, 0, 0, 0, 0, x] + 50*G[0, 0, 0, 0, 1, x] + 
        50*G[0, 0, 0, 1, 0, x] - 30*G[0, 0, 0, 1, 1, x] + 
        20*G[0, 0, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 0, x] - 
        40*G[0, 0, 1, 1, 1, x] - 30*G[0, 1, 0, 0, 0, x] + 
        30*G[0, 1, 0, 0, 1, x] + 30*G[0, 1, 0, 1, 0, x] - 
        30*G[0, 1, 0, 1, 1, x] + 10*G[1, 0, 0, 0, 0, x] - 
        10*G[1, 0, 0, 0, 1, x] - 10*G[1, 0, 0, 1, 0, x] + 
        10*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, x]*(-14/3 - 20*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-14/3 - 20*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (14/3 + 20*Log[mu2/s]) + G[0, 0, 1, 1, x]*(14/3 + 20*Log[mu2/s]) - 
        100*G[0, 0, 0, x]*zeta[2] - 90*G[0, 0, 1, x]*zeta[2] - 
        80*G[0, 1, 0, x]*zeta[2] - 30*G[0, 1, 1, x]*zeta[2] + 
        20*G[1, 0, 0, x]*zeta[2] + 10*G[1, 0, 1, x]*zeta[2] - 
        10*G[1, 0, x]*zeta[3] + 140*zeta[2]*zeta[3] + 
        G[0, 1, x]*((14*zeta[2])/3 + 20*Log[mu2/s]*zeta[2] + 10*zeta[3]) + 
        G[0, 0, x]*((28*zeta[2])/3 + 40*Log[mu2/s]*zeta[2] + 70*zeta[3]) + 
        G[0, x]*((-14*zeta[3])/3 - 20*Log[mu2/s]*zeta[3] - 100*zeta[4]) + 
        (119*zeta[4])/6 + (85*G[1, x]*zeta[4])/2 + 85*Log[mu2/s]*zeta[4] + 
        60*zeta[5])/(1 - x))), -139/18 - ((11*I)/6)*Pi + (3*G[0, x])/2 - 
  (3*G[1, x])/2 + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])/(1 - x) + 
  (3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
  ((-3*I)*Pi*G[1, x] - 3*G[1, 1, x])/x^3 + (3*G[1, 1, x])/2 + 
  Nf^2*((-10/27 + (2*G[0, x])/9 - (2*Log[mu2/s])/9)/x^2 + 
    (10/27 - (2*G[0, x])/9 + (2*Log[mu2/s])/9)/x) + 
  (-11/6 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
  x*(-G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 - 
    (3*zeta[2])/2) + (-4/3 - (3*I)*Pi + (-3 + ((13*I)/2)*Pi)*G[1, x] - 
    G[0, 0, x]/3 + (13*G[1, 1, x])/2 + G[0, x]*(1/2 + Log[mu2/s]/3) - 
    Log[mu2/s]/2 - Log[mu2/s]^2/6 + zeta[2]/6)/x^2 + 
  (163/18 + ((17*I)/6)*Pi + (9/2 - ((7*I)/2)*Pi)*G[1, x] - G[0, 0, x]/6 + 
    G[0, 1, x] + G[1, 0, x] - (9*G[1, 1, x])/2 + 
    G[0, x]*(-4 + (I/2)*Pi - Log[mu2/s]/3) + (7/3 - I*Pi)*Log[mu2/s] - 
    Log[mu2/s]^2/3 + zeta[2]/3)/x + zeta[2] + 
  (-17/8 - ((3*I)/4)*Pi - (3*G[1, x])/2 + (3*G[0, 0, x])/2 + 
    (I*Pi*G[0, x] + G[0, 0, x])/(1 - x) - (3*G[0, 1, x])/2 - 
    (3*G[1, 0, x])/2 + ((-3*I)*Pi*G[1, x] - 3*G[1, 1, x])/x^3 + 
    (3*G[1, 1, x])/2 + ((-3*I)*Pi + (-3 + ((13*I)/2)*Pi)*G[1, x] + 
      (13*G[1, 1, x])/2)/x^2 + G[0, x]*(3/2 + (I/2)*Pi + Log[mu2/s]/2) - 
    (3*Log[mu2/s])/4 - Log[mu2/s]^2/4 + 
    (17/8 + ((19*I)/4)*Pi + (9/2 - ((7*I)/2)*Pi)*G[1, x] + G[0, 1, x] + 
      G[1, 0, x] - (9*G[1, 1, x])/2 + G[0, x]*(-1/2 + (I/2)*Pi - 
        Log[mu2/s]/2) + (3*Log[mu2/s])/4 + Log[mu2/s]^2/4 - (13*zeta[2])/4)/
     x + x*(-G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 - 
      (3*zeta[2])/2) + (19*zeta[2])/4)/Nc^2 + 
  (Nf*(19/18 + (I/3)*Pi + 3*G[0, x] - 3*G[1, x] + 
     ((-3*I)*Pi*G[0, x] - 3*G[0, 0, x])/(1 - x) + 5*G[0, 0, x] - 
     5*G[0, 1, x] - 5*G[1, 0, x] + ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])/x^3 + 
     5*G[1, 1, x] + Log[mu2/s]/3 + x*(-3*G[0, 0, x] + 3*G[0, 1, x] + 
       3*G[1, 0, x] - 3*G[1, 1, x] - 9*zeta[2]) + 
     (-26/9 + ((8*I)/3)*Pi + (9 - I*Pi)*G[1, x] - (13*G[0, 0, x])/3 + 
       2*G[0, 1, x] + 2*G[1, 0, x] - 3*G[1, 1, x] + 
       G[0, x]*(-11/2 - (2*I)*Pi + Log[mu2/s]/3) - (5*Log[mu2/s])/6 - 
       Log[mu2/s]^2/6 - (35*zeta[2])/6)/x + 
     (11/6 - (6*I)*Pi + (-6 + (3*I)*Pi)*G[1, x] + G[0, 0, x]/3 + 
       3*G[1, 1, x] + G[0, x]*(-1/2 - Log[mu2/s]/3) + Log[mu2/s]/2 + 
       Log[mu2/s]^2/6 - zeta[2]/6)/x^2 + 15*zeta[2]))/Nc + 
  Nc*Nf*(37/18 + (I/3)*Pi + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])/(1 - x) + 
    Log[mu2/s]/3 + (-254/27 + ((5*I)/3)*Pi + (2*G[0, 0, x])/3 + 
      G[0, x]*(53/18 + (I/3)*Pi - Log[mu2/s]/3) + (-23/18 + ((2*I)/3)*Pi)*
       Log[mu2/s] + Log[mu2/s]^2/2 - (5*zeta[2])/2)/x + 
    (397/54 + G[0, 0, x]/3 + G[0, x]*(-17/18 + ((2*I)/3)*Pi + Log[mu2/s]/3) + 
      (17/18 - ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (5*zeta[2])/2)/
     x^2) + Nc^2*(-475/72 - ((13*I)/12)*Pi + 
    ((-5*I)*Pi*G[0, x] - 5*G[0, 0, x])/(1 - x) + 
    G[0, x]*((-I/2)*Pi - Log[mu2/s]/2) + (-13/12 + I*Pi)*Log[mu2/s] + 
    (3*Log[mu2/s]^2)/4 + (-175/27 - G[0, 0, x]/3 + 
      G[0, x]*(13/18 - ((2*I)/3)*Pi - Log[mu2/s]/3) + 
      (-13/18 + ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - (5*zeta[2])/2)/
     x^2 - (15*zeta[2])/4 + (2825/216 - ((47*I)/12)*Pi - (7*G[0, 0, x])/6 + 
      G[0, x]*(-103/18 - (I/3)*Pi + (5*Log[mu2/s])/6) + 
      (65/36 - ((5*I)/3)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/4 + 
      (25*zeta[2])/4)/x) + e*(-4501/108 - ((172*I)/9)*Pi + 
    (-15/2 - I*Pi)*G[0, 0, 0, x] + (5 - (6*I)*Pi)*G[0, 0, 1, x] + 
    (5 + I*Pi)*G[0, 1, 0, x] + (-9 + (6*I)*Pi)*G[0, 1, 1, x] + 
    (-3/2 + I*Pi)*G[1, 0, 0, x] + (4 + (6*I)*Pi)*G[1, 0, 1, x] + 
    (4 - I*Pi)*G[1, 1, 0, x] - (6*I)*Pi*G[1, 1, 1, x] - G[0, 0, 0, 0, x] - 
    6*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] + 6*G[0, 1, 1, 1, x] + 
    G[1, 0, 0, 0, x] + 6*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 
    6*G[1, 1, 1, 1, x] + (-7/4 + (2*I)*Pi)*Log[mu2/s]^2 + 
    (2*Log[mu2/s]^3)/3 + 
    Nf^2*((166/81 + (2*G[0, 0, x])/3 + G[0, x]*(-14/9 - (2*Log[mu2/s])/3) + 
        (14*Log[mu2/s])/9 + Log[mu2/s]^2/3 - zeta[2]/9)/x + 
      (-166/81 - (2*G[0, 0, x])/3 + G[0, x]*(14/9 + (2*Log[mu2/s])/3) - 
        (14*Log[mu2/s])/9 - Log[mu2/s]^2/3 + zeta[2]/9)/x^2) + 
    G[0, 1, x]*(-39/4 - (7*I)*Pi - 3*Log[mu2/s] - 6*zeta[2]) + 
    Log[mu2/s]*(-172/9 - ((7*I)/2)*Pi - 4*zeta[2]) + 
    G[1, 0, x]*(-39/4 - (I/2)*Pi - 3*Log[mu2/s] - zeta[2]) + 
    (247/6 - (2*I)*Pi)*zeta[2] + G[0, 0, x]*(45/4 + (I/2)*Pi + 3*Log[mu2/s] + 
      zeta[2]) + G[1, 1, x]*(33/4 + (7*I)*Pi + 3*Log[mu2/s] + 6*zeta[2]) + 
    ((-6*I)*Pi*G[0, 1, x] - 6*G[0, 1, 1, x] + 12*G[1, 1, 1, x] + 
      G[1, 1, x]*(-21/2 + (6*I)*Pi - 6*Log[mu2/s]) + 
      G[1, x]*(((-21*I)/2)*Pi - (6*I)*Pi*Log[mu2/s] + 18*zeta[2]))/x^3 + 
    G[1, x]*(-33/4 - ((9*I)/2)*Pi - 3*Log[mu2/s] + (-18 + I*Pi)*zeta[2] - 
      zeta[3]) + (-56/9 - ((33*I)/2)*Pi + (11*I)*Pi*G[0, 1, x] + 
      (4*G[0, 0, 0, x])/3 + 11*G[0, 1, 1, x] + 5*G[1, 0, 1, x] + 
      (5 + I*Pi)*G[1, 1, 0, x] - 32*G[1, 1, 1, x] + 7*G[1, 1, 0, 0, x] - 
      6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
      G[0, 0, x]*(-43/18 - (4*Log[mu2/s])/3) - (43*Log[mu2/s]^2)/36 - 
      (2*Log[mu2/s]^3)/9 + G[0, x]*(4 + (43*Log[mu2/s])/18 + 
        (2*Log[mu2/s]^2)/3 - zeta[2]/3) + Log[mu2/s]*
       (-4 - (6*I)*Pi + zeta[2]/3) + (673*zeta[2])/36 + 
      G[1, 0, x]*((5*I)*Pi + 5*zeta[2]) + G[1, 1, x]*(139/4 - (14*I)*Pi + 
        13*Log[mu2/s] + 12*zeta[2]) + G[1, x]*(-33/2 + ((115*I)/4)*Pi + 
        (-6 + (13*I)*Pi)*Log[mu2/s] + (-50 - I*Pi)*zeta[2] - 5*zeta[3]) + 
      (7*zeta[3])/9)/x^2 + (61/6 + (7*I)*Pi)*zeta[3] + 
    G[0, x]*(33/4 + ((9*I)/2)*Pi + 3*Log[mu2/s] + (-14 - I*Pi)*zeta[2] + 
      zeta[3]) + (5173/108 + ((563*I)/36)*Pi + (7*G[0, 0, 0, x])/6 - 
      3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] - (3*G[0, 1, 1, x])/2 + 
      (15*G[1, 0, 0, x])/2 - (23*G[1, 0, 1, x])/2 + 
      (-23/2 - I*Pi)*G[1, 1, 0, x] + 24*G[1, 1, 1, x] - 7*G[1, 1, 0, 0, x] + 
      6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + 
      G[0, 0, x]*(223/18 - ((3*I)/2)*Pi + Log[mu2/s]/3) + 
      (53/18 - ((3*I)/2)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + 
      G[0, 1, x]*(19/2 - ((5*I)/2)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, x]*(-135/4 + ((7*I)/2)*Pi - 9*Log[mu2/s] - 12*zeta[2]) + 
      G[1, 0, x]*(19/2 - (2*I)*Pi + 2*Log[mu2/s] - 5*zeta[2]) + 
      Log[mu2/s]*(208/9 + ((11*I)/3)*Pi + (2*zeta[2])/3) + 
      (-430/9 + I*Pi)*zeta[2] + G[0, x]*(-290/9 + ((32*I)/3)*Pi + 
        (-101/9 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 + (28*zeta[2])/3) - 
      (53*zeta[3])/18 + G[1, x]*(99/4 - ((61*I)/4)*Pi + 
        (9 - (7*I)*Pi)*Log[mu2/s] + (53 + I*Pi)*zeta[2] + 5*zeta[3]))/x + 
    x*((5/2 + I*Pi)*G[0, 0, 0, x] + (-4 + (6*I)*Pi)*G[0, 0, 1, x] + 
      (-4 - I*Pi)*G[0, 1, 0, x] + (11/2 - (6*I)*Pi)*G[0, 1, 1, x] + 
      (-1 - I*Pi)*G[1, 0, 0, x] + (5/2 - (6*I)*Pi)*G[1, 0, 1, x] + 
      (5/2 + I*Pi)*G[1, 1, 0, x] + (-4 + (6*I)*Pi)*G[1, 1, 1, x] + 
      G[0, 0, 0, 0, x] + 6*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 
      6*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] - 6*G[1, 0, 1, 1, x] + 
      G[1, 1, 0, 0, x] + 6*G[1, 1, 1, 1, x] + 
      G[1, 1, x]*(5/4 - ((5*I)/2)*Pi - Log[mu2/s] - 6*zeta[2]) + 
      G[0, 0, x]*(5/4 - ((5*I)/2)*Pi - Log[mu2/s] - zeta[2]) + 
      (15/4 - ((15*I)/2)*Pi)*zeta[2] - 3*Log[mu2/s]*zeta[2] + 
      G[1, 0, x]*(-5/4 + ((5*I)/2)*Pi + Log[mu2/s] + zeta[2]) + 
      G[0, 1, x]*(-5/4 + ((5*I)/2)*Pi + Log[mu2/s] + 6*zeta[2]) + 
      G[0, x]*((11/2 + I*Pi)*zeta[2] - zeta[3]) + (-3 - (7*I)*Pi)*zeta[3] + 
      G[1, x]*((-1 - I*Pi)*zeta[2] + zeta[3]) - (47*zeta[4])/2) + 
    (47*zeta[4])/2 + ((-4*I)*Pi*G[1, 0, x] + (43/3 - (2*I)*Pi)*
       G[0, 0, 0, x] + (-3/2 - I*Pi)*G[0, 0, 1, x] - (3*G[0, 1, 0, x])/2 - 
      4*G[1, 0, 0, x] - G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
      G[0, 0, 1, 0, x] + ((5*I)/2)*Pi*zeta[2] + 
      G[0, 1, x]*(((-3*I)/2)*Pi + 2*zeta[2]) + 
      G[0, 0, x]*(-629/36 + (7*I)*Pi + (-35/6 + I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (7*zeta[2])/2) + G[0, x]*(((-629*I)/36)*Pi + 
        (I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-35*I)/6)*Pi - 6*zeta[2]) + 
        (107/6 - ((5*I)/2)*Pi)*zeta[2] - zeta[3]) + (-5/2 - I*Pi)*zeta[3] + 
      7*zeta[4])/(1 - x) + (-143/16 - ((23*I)/4)*Pi + 
      (-17/2 - I*Pi)*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
      (2 + I*Pi)*G[0, 1, 0, x] + 3*G[0, 1, 1, x] + 
      (11/2 + I*Pi)*G[1, 0, 0, x] + G[1, 0, 1, x] + 
      (1 - I*Pi)*G[1, 1, 0, x] - 6*G[1, 1, 1, x] - G[0, 0, 0, 0, x] + 
      G[0, 1, 0, 0, x] + G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + 
      G[0, 1, x]*(-15/4 + (2*I)*Pi - 3*Log[mu2/s]) + 
      (-13/8 - (I/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/3 + 
      G[1, 1, x]*(21/4 - (2*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 0, x]*(-15/4 + ((7*I)/2)*Pi - 3*Log[mu2/s] - zeta[2]) + 
      (163/8 - ((29*I)/4)*Pi)*zeta[2] + G[0, 0, x]*(9/4 - ((7*I)/2)*Pi + 
        3*Log[mu2/s] + zeta[2]) + Log[mu2/s]*(-23/4 - ((9*I)/4)*Pi + 
        (19*zeta[2])/2) + (((-33*I)/2)*Pi + (11*I)*Pi*G[0, 1, x] - 
        I*Pi*G[1, 0, x] + 11*G[0, 1, 1, x] - G[1, 0, 1, x] - G[1, 1, 0, x] - 
        26*G[1, 1, 1, x] - (6*I)*Pi*Log[mu2/s] + G[1, 1, x]*
         (115/4 - (14*I)*Pi + 13*Log[mu2/s]) + 
        G[1, x]*(-33/2 + ((91*I)/4)*Pi + (-6 + (13*I)*Pi)*Log[mu2/s] - 
          32*zeta[2]) + 18*zeta[2])/x^2 + 
      ((-6*I)*Pi*G[0, 1, x] - 6*G[0, 1, 1, x] + 12*G[1, 1, 1, x] + 
        G[1, 1, x]*(-21/2 + (6*I)*Pi - 6*Log[mu2/s]) + 
        G[1, x]*(((-21*I)/2)*Pi - (6*I)*Pi*Log[mu2/s] + 18*zeta[2]))/x^3 + 
      G[1, x]*(-33/4 - ((3*I)/2)*Pi - 3*Log[mu2/s] + (-3 + I*Pi)*zeta[2] - 
        zeta[3]) + (143/16 + ((207*I)/8)*Pi + G[0, 0, 0, x]/2 - 
        3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] - (3*G[0, 1, 1, x])/2 + 
        (3*G[1, 0, 0, x])/2 + G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 + 
        18*G[1, 1, 1, x] + G[1, 1, x]*(-87/4 + ((19*I)/2)*Pi - 
          9*Log[mu2/s]) + (13*Log[mu2/s]^2)/8 + Log[mu2/s]^3/3 + 
        G[0, 0, x]*(2 - ((3*I)/2)*Pi + Log[mu2/s]) + 
        G[0, 1, x]*(7/2 - ((5*I)/2)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, x]*(7/2 + (4*I)*Pi + 2*Log[mu2/s]) + 
        Log[mu2/s]*(23/4 + ((19*I)/2)*Pi - (13*zeta[2])/2) + 
        (-293/8 - ((3*I)/2)*Pi)*zeta[2] + G[0, x]*(-37/8 + ((11*I)/4)*Pi + 
          (-11/4 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 6*zeta[2]) + 
        G[1, x]*(99/4 - ((37*I)/4)*Pi + (9 - (7*I)*Pi)*Log[mu2/s] + 
          11*zeta[2]) + zeta[3]/3)/x + (25/6 + I*Pi)*zeta[3] + 
      G[0, x]*(33/4 + ((5*I)/2)*Pi + (4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (-39/4 - I*Pi)*zeta[2] + zeta[3]) + 
      ((2*I)*Pi*G[1, 0, x] + (3/2 + (5*I)*Pi)*G[0, 0, 1, x] + 
        (3/2 + (I/2)*Pi)*G[0, 1, 0, x] + 2*G[1, 0, 0, x] - G[0, 0, 0, 0, x] - 
        G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 
        G[0, 1, 0, 0, x]/2 + G[0, 0, 0, x]*(-19/4 - (I/2)*Pi + 
          (3*Log[mu2/s])/2) + G[0, 1, x]*(((3*I)/2)*Pi - 4*zeta[2]) + 
        G[0, 0, x]*(25/8 - (2*I)*Pi + (5/4 + I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (3*zeta[2])/4) - (I/2)*Pi*zeta[2] + 
        G[0, x]*(((25*I)/8)*Pi + ((5*I)/4)*Pi*Log[mu2/s] - 
          (I/4)*Pi*Log[mu2/s]^2 + (-15/2 - ((3*I)/4)*Pi)*zeta[2] - 
          2*zeta[3]) + (1/2 + (4*I)*Pi)*zeta[3] - 8*zeta[4])/(1 - x) + 
      x*((5/2 + I*Pi)*G[0, 0, 0, x] - G[0, 0, 1, x] + 
        (-1 - I*Pi)*G[0, 1, 0, x] - G[0, 1, 1, x]/2 + 
        (-1 - I*Pi)*G[1, 0, 0, x] - G[1, 0, 1, x]/2 + 
        (-1/2 + I*Pi)*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + G[0, 0, 0, 0, x] - 
        G[0, 1, 0, 0, x] - G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
        G[1, 1, x]*(-7/4 + (I/2)*Pi - Log[mu2/s]) + 
        G[0, 1, x]*(7/4 - (I/2)*Pi + Log[mu2/s]) + 
        G[0, 0, x]*(-7/4 + (I/2)*Pi - Log[mu2/s] - zeta[2]) + 
        (-21/4 + ((3*I)/2)*Pi)*zeta[2] - 3*Log[mu2/s]*zeta[2] + 
        G[1, 0, x]*(7/4 - (I/2)*Pi + Log[mu2/s] + zeta[2]) + 
        G[0, x]*((5/2 + I*Pi)*zeta[2] - zeta[3]) - I*Pi*zeta[3] + 
        G[1, x]*((2 - I*Pi)*zeta[2] + zeta[3]) - 7*zeta[4]) + 7*zeta[4])/
     Nc^2 + Nc^2*(-16807/432 - ((553*I)/36)*Pi + (-9 - (10*I)*Pi)*
       G[0, 0, 0, x] + (10*I)*Pi*G[0, 1, 0, x] + (9 + (10*I)*Pi)*
       G[1, 0, 0, x] - (10*I)*Pi*G[1, 1, 0, x] - 10*G[0, 0, 0, 0, x] + 
      10*G[0, 1, 0, 0, x] + 10*G[1, 0, 0, 0, x] - 10*G[1, 1, 0, 0, x] + 
      (-1/8 + ((9*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
      Log[mu2/s]*(-553/36 - ((5*I)/4)*Pi - (27*zeta[2])/2) + 
      G[1, 0, x]*((9*I)*Pi - 10*zeta[2]) + (331/24 - ((55*I)/4)*Pi)*zeta[2] + 
      G[0, 0, x]*((-9*I)*Pi + 10*zeta[2]) + 
      G[1, x]*((10*I)*Pi*zeta[2] - 10*zeta[3]) + (7 + (10*I)*Pi)*zeta[3] + 
      (108877/1296 - ((1337*I)/72)*Pi + 5*G[0, 0, 0, x] - 
        (5*G[1, 0, 0, x])/3 - I*Pi*G[1, 1, 0, x] - G[1, 1, 0, 0, x] + 
        G[0, 0, x]*(283/18 + I*Pi - 4*Log[mu2/s]) + (-1/8 - ((5*I)/2)*Pi)*
         Log[mu2/s]^2 - (5*Log[mu2/s]^3)/3 + 
        G[0, x]*(-3515/72 + ((157*I)/36)*Pi + (-409/36 + I*Pi)*Log[mu2/s] + 
          (5*Log[mu2/s]^2)/2 - (8*zeta[2])/3) + (1645/72 + ((35*I)/6)*Pi)*
         zeta[2] + G[1, 0, x]*(((-5*I)/3)*Pi + zeta[2]) + 
        Log[mu2/s]*(121/4 - ((209*I)/18)*Pi + (25*zeta[2])/2) + 
        G[1, x]*(I*Pi*zeta[2] - zeta[3]) + (25*zeta[3])/6)/x + 
      G[0, x]*((-I)*Pi + (-1 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (59/4 - (10*I)*Pi)*zeta[2] + 10*zeta[3]) + 
      (-7307/162 + (-55/18 + (2*I)*Pi)*G[0, 0, x] + 2*G[0, 0, 0, x] - 
        (4*G[1, 0, 0, x])/3 + I*Pi*G[1, 1, 0, x] + G[1, 1, 0, 0, x] + 
        (1/4 + I*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-134/9 + ((16*I)/9)*Pi - 5*zeta[2]) + 
        G[1, 0, x]*(((-4*I)/3)*Pi - zeta[2]) + (-83/36 - (I/3)*Pi)*zeta[2] + 
        G[0, x]*(134/9 - ((16*I)/9)*Pi + (23/18 - (2*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 + (14*zeta[2])/3) - (11*zeta[3])/3 + 
        G[1, x]*((-I)*Pi*zeta[2] + zeta[3]))/x^2 + 
      x*((10*I)*Pi*G[0, 0, 0, x] - (10*I)*Pi*G[0, 1, 0, x] - 
        (10*I)*Pi*G[1, 0, 0, x] + (10*I)*Pi*G[1, 1, 0, x] + 
        10*G[0, 0, 0, 0, x] - 10*G[0, 1, 0, 0, x] - 10*G[1, 0, 0, 0, x] + 
        10*G[1, 1, 0, 0, x] - 10*G[0, 0, x]*zeta[2] + 10*G[1, 0, x]*zeta[2] + 
        G[0, x]*((10*I)*Pi*zeta[2] - 10*zeta[3]) - (10*I)*Pi*zeta[3] + 
        G[1, x]*((-10*I)*Pi*zeta[2] + 10*zeta[3]) - 70*zeta[4]) + 
      ((-10*I)*Pi*G[1, 0, x] - (I/2)*Pi*G[0, 1, 0, x] - 10*G[1, 0, 0, x] - 
        G[0, 1, 0, 0, x]/2 + G[0, 0, 0, x]*(253/12 - ((3*I)/2)*Pi - 
          (3*Log[mu2/s])/2) + (10*I)*Pi*zeta[2] + 
        G[0, 0, x]*(-1723/72 + (10*I)*Pi - (133*Log[mu2/s])/12 + 
          (3*Log[mu2/s]^2)/4 + (17*zeta[2])/4) + (-10 + I*Pi)*zeta[3] + 
        G[0, x]*(((-1723*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-133*I)/12)*Pi - 6*zeta[2]) + (103/3 - ((7*I)/4)*Pi)*
           zeta[2] + zeta[3]) - (3*zeta[4])/2)/(1 - x) + 70*zeta[4]) + 
    Nc*Nf*(1357/108 + ((43*I)/9)*Pi + (4 + (4*I)*Pi)*G[0, 0, 0, x] - 
      (4*I)*Pi*G[0, 1, 0, x] + (-4 - (4*I)*Pi)*G[1, 0, 0, x] + 
      (4*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, x] - 
      4*G[1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, x] + (43/9 + I*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 + G[0, 0, x]*((4*I)*Pi - 4*zeta[2]) + 
      (-49/6 + (4*I)*Pi)*zeta[2] + G[1, 0, x]*((-4*I)*Pi + 4*zeta[2]) + 
      G[0, x]*((-4 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
      (-11083/162 + ((155*I)/18)*Pi + ((5*I)/3)*Pi*G[1, 0, x] - 
        3*G[0, 0, 0, x] + (5*G[1, 0, 0, x])/3 + (-1/12 + I*Pi)*Log[mu2/s]^2 + 
        (2*Log[mu2/s]^3)/3 + G[0, 0, x]*(-139/18 - I*Pi + 2*Log[mu2/s]) + 
        Log[mu2/s]*(-409/18 + ((52*I)/9)*Pi - 5*zeta[2]) + 
        G[0, x]*(94/3 - ((16*I)/9)*Pi + (107*Log[mu2/s])/18 - Log[mu2/s]^2 - 
          zeta[2]/3) + (-319/36 - ((10*I)/3)*Pi)*zeta[2] - (8*zeta[3])/3)/x + 
      (-4 - (4*I)*Pi)*zeta[3] + G[1, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) + 
      ((4*I)*Pi*G[1, 0, x] - (25*G[0, 0, 0, x])/3 + 4*G[1, 0, 0, x] + 
        G[0, 0, x]*(169/18 - (4*I)*Pi + (13*Log[mu2/s])/3) + 
        G[0, x]*(((169*I)/18)*Pi + ((13*I)/3)*Pi*Log[mu2/s] - 
          (40*zeta[2])/3) - (4*I)*Pi*zeta[2] + 4*zeta[3])/(1 - x) + 
      (18095/324 + (73/18 - (2*I)*Pi)*G[0, 0, x] + ((4*I)/3)*Pi*G[1, 0, x] - 
        2*G[0, 0, 0, x] + (4*G[1, 0, 0, x])/3 + (-5/12 - I*Pi)*Log[mu2/s]^2 - 
        (2*Log[mu2/s]^3)/3 + G[0, x]*(-323/18 + ((22*I)/9)*Pi + 
          (-29/18 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - (14*zeta[2])/3) + 
        (133/36 + (I/3)*Pi)*zeta[2] + Log[mu2/s]*(323/18 - ((22*I)/9)*Pi + 
          5*zeta[2]) + (17*zeta[3])/3)/x^2 - 28*zeta[4] + 
      x*((-4*I)*Pi*G[0, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
        (4*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
        4*G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 
        4*G[1, 1, 0, 0, x] + 4*G[0, 0, x]*zeta[2] - 4*G[1, 0, x]*zeta[2] + 
        G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + (4*I)*Pi*zeta[3] + 
        G[0, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) + 28*zeta[4])) + 
    (Nf*(583/108 + ((25*I)/9)*Pi + (-62/3 - (8*I)*Pi)*G[0, 0, 0, x] + 
       (13*G[0, 0, 1, x])/3 + (13/3 + (8*I)*Pi)*G[0, 1, 0, x] + 
       4*G[0, 1, 1, x] + (14/3 + (8*I)*Pi)*G[1, 0, 0, x] + 
       (35*G[1, 0, 1, x])/3 + (35/3 - (8*I)*Pi)*G[1, 1, 0, x] - 
       20*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 8*G[0, 1, 0, 0, x] + 
       8*G[1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, x] + 
       G[0, 1, x]*(-38/3 - ((5*I)/3)*Pi - 10*Log[mu2/s]) + Log[mu2/s]^2/2 + 
       G[1, 1, x]*(18 + ((5*I)/3)*Pi + 10*Log[mu2/s]) + 
       G[1, 0, x]*(-38/3 + ((19*I)/3)*Pi - 10*Log[mu2/s] - 8*zeta[2]) + 
       (83/2 - (3*I)*Pi)*zeta[2] + G[0, 0, x]*(22/3 - ((19*I)/3)*Pi + 
         10*Log[mu2/s] + 8*zeta[2]) + Log[mu2/s]*(25/9 + I*Pi + 30*zeta[2]) + 
       ((-2*I)*Pi*G[1, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         8*G[1, 1, 1, x] + G[1, 1, x]*(-8 + (2*I)*Pi - 4*Log[mu2/s]) + 
         G[1, x]*((-8*I)*Pi - (4*I)*Pi*Log[mu2/s] + 18*zeta[2]))/x^3 + 
       (-839/54 + ((323*I)/18)*Pi + (64*G[0, 0, 0, x])/3 - 6*G[0, 0, 1, x] - 
         6*G[0, 1, 0, x] + 4*G[0, 1, 1, x] - (10*G[1, 0, 0, x])/3 - 
         (22*G[1, 0, 1, x])/3 - (22*G[1, 1, 0, x])/3 + 12*G[1, 1, 1, x] + 
         G[0, 0, x]*(155/18 + (6*I)*Pi - (28*Log[mu2/s])/3) + 
         G[1, 1, x]*(-15 - ((4*I)/3)*Pi - 6*Log[mu2/s]) - 
         (67*Log[mu2/s]^2)/36 - (2*Log[mu2/s]^3)/9 + 
         G[0, 1, x]*(-17/3 + (2*I)*Pi + 4*Log[mu2/s]) + 
         G[1, 0, x]*(-17/3 - ((20*I)/3)*Pi + 4*Log[mu2/s]) + 
         Log[mu2/s]*(-149/18 + ((16*I)/3)*Pi - (35*zeta[2])/3) + 
         (-383/36 + ((2*I)/3)*Pi)*zeta[2] + G[0, x]*(-295/9 - (6*I)*Pi + 
           (-161/18 - (4*I)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/3 + 
           (77*zeta[2])/3) + G[1, x]*(59 - ((8*I)/3)*Pi + 
           (18 - (2*I)*Pi)*Log[mu2/s] + (82*zeta[2])/3) - (173*zeta[3])/9)/
        x + G[1, x]*(-59/3 - ((2*I)/3)*Pi - 6*Log[mu2/s] + 
         (-83/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (47/3 + (8*I)*Pi)*
        zeta[3] + (365/36 - ((118*I)/3)*Pi + 6*G[0, 1, x] + 
         (6 + ((5*I)/3)*Pi)*G[1, 0, x] - (4*G[0, 0, 0, x])/3 - 
         (8*G[1, 0, 0, x])/3 + (13*G[1, 0, 1, x])/3 + (13*G[1, 1, 0, x])/3 - 
         12*G[1, 1, 1, x] + (49*Log[mu2/s]^2)/36 + (2*Log[mu2/s]^3)/9 + 
         G[0, 0, x]*(49/18 + (4*Log[mu2/s])/3) + G[1, 1, x]*
          (18 - ((5*I)/3)*Pi + 6*Log[mu2/s]) + G[1, x]*(-118/3 + (12*I)*Pi + 
           (-12 + (6*I)*Pi)*Log[mu2/s] - (85*zeta[2])/3) + 
         Log[mu2/s]*(11/2 - (12*I)*Pi - zeta[2]/3) + 
         G[0, x]*(-11/2 + (6*I)*Pi - (49*Log[mu2/s])/18 - (2*Log[mu2/s]^2)/
            3 + zeta[2]/3) + (581/36 + ((16*I)/3)*Pi)*zeta[2] + 
         (11*zeta[3])/9)/x^2 + G[0, x]*(59/3 + ((2*I)/3)*Pi + 6*Log[mu2/s] + 
         (-37/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       x*((32/3 + (8*I)*Pi)*G[0, 0, 0, x] - (16*G[0, 0, 1, x])/3 + 
         (-16/3 - (8*I)*Pi)*G[0, 1, 0, x] + (4/3 - (8*I)*Pi)*G[1, 0, 0, x] - 
         (20*G[1, 0, 1, x])/3 + (-20/3 + (8*I)*Pi)*G[1, 1, 0, x] + 
         12*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 8*G[0, 1, 0, 0, x] - 
         8*G[1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, x] + G[1, 1, x]*
          (-13 - ((2*I)/3)*Pi - 6*Log[mu2/s]) + G[0, 1, x]*
          (13 + ((2*I)/3)*Pi + 6*Log[mu2/s]) + G[0, 0, x]*
          (-13 - ((2*I)/3)*Pi - 6*Log[mu2/s] - 8*zeta[2]) + 
         (-39 - (2*I)*Pi)*zeta[2] - 18*Log[mu2/s]*zeta[2] + 
         G[1, 0, x]*(13 + ((2*I)/3)*Pi + 6*Log[mu2/s] + 8*zeta[2]) + 
         G[0, x]*((52/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
         (-20/3 - (8*I)*Pi)*zeta[3] + G[1, x]*((56/3 - (8*I)*Pi)*zeta[2] + 
           8*zeta[3]) - 56*zeta[4]) + 56*zeta[4] + 
       ((-6*I)*Pi*G[1, 0, x] + (31*G[0, 0, 0, x])/3 + (2*G[0, 0, 1, x])/3 + 
         (2*G[0, 1, 0, x])/3 - 6*G[1, 0, 0, x] + 8*G[0, 0, 0, 0, x] - 
         8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 
         ((20*I)/3)*Pi*zeta[2] + G[0, 1, x]*(((2*I)/3)*Pi + 8*zeta[2]) + 
         G[0, 0, x]*(-215/18 + ((16*I)/3)*Pi - (17*Log[mu2/s])/3 + 
           16*zeta[2]) + G[0, x]*(((-215*I)/18)*Pi - ((17*I)/3)*Pi*
            Log[mu2/s] + 16*zeta[2] - 8*zeta[3]) - (20*zeta[3])/3 + 
         34*zeta[4])/(1 - x)))/Nc) + 
  e^2*(-108949/648 - ((4897*I)/54)*Pi + (-14 - (18*I)*Pi)*G[0, 0, 0, 1, x] + 
    (-14 - (5*I)*Pi)*G[0, 0, 1, 0, x] + (-16 + (12*I)*Pi)*G[0, 1, 0, 1, x] + 
    (-16 + (6*I)*Pi)*G[0, 1, 1, 0, x] + (-21/2 + (36*I)*Pi)*
     G[1, 0, 0, 1, x] + (-21/2 + (2*I)*Pi)*G[1, 0, 1, 0, x] + 
    (-7 - (30*I)*Pi)*G[1, 1, 0, 1, x] + (-7 - (3*I)*Pi)*G[1, 1, 1, 0, x] + 
    7*G[0, 0, 0, 0, 0, x] - 18*G[0, 0, 0, 1, 1, x] - 5*G[0, 0, 1, 0, 0, x] + 
    30*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 0, 1, 1, x] + 
    6*G[0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
    36*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 0, x] - 48*G[1, 0, 1, 1, 1, x] + 
    5*G[1, 1, 0, 0, 0, x] - 30*G[1, 1, 0, 1, 1, x] - 3*G[1, 1, 1, 0, 0, x] + 
    42*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, x]*(-57/2 + (18*I)*Pi - 
      12*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-26 + (30*I)*Pi - 12*Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*(11 + (3*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(34 + (5*I)*Pi - 2*Log[mu2/s]) + 
    (-29/36 + ((11*I)/6)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/24 + 
    G[1, 0, 0, 0, x]*(5/2 - (2*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*((-6*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(68 - (12*I)*Pi + 12*Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(34 - (36*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 1, 1, x]*(-345/4 + (34*I)*Pi + (-18 + (12*I)*Pi)*Log[mu2/s] - 
      24*zeta[2]) + G[1, 0, 1, x]*(145/4 + ((63*I)/2)*Pi + 
      (8 + (12*I)*Pi)*Log[mu2/s] - 12*zeta[2]) + 
    Log[mu2/s]^2*(-341/18 - ((29*I)/12)*Pi - (35*zeta[2])/4) + 
    G[1, 0, 0, x]*(-26 - (11*I)*Pi + (-3 + (2*I)*Pi)*Log[mu2/s] - 
      4*zeta[2]) + G[0, 1, 0, x]*(73/2 - (6*I)*Pi + 
      (10 + (2*I)*Pi)*Log[mu2/s] - 2*zeta[2]) + 
    G[0, 0, 0, x]*(-189/4 + (5*I)*Pi + (-15 - (2*I)*Pi)*Log[mu2/s] + 
      zeta[2]) + G[1, 1, 0, x]*(145/4 + (12*I)*Pi + 
      (8 - (2*I)*Pi)*Log[mu2/s] + 5*zeta[2]) + 
    G[1, 1, 1, x]*(14 - (33*I)*Pi - (12*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
    G[0, 0, 1, x]*(73/2 - ((65*I)/2)*Pi + (10 - (12*I)*Pi)*Log[mu2/s] + 
      30*zeta[2]) + ((-12*I)*Pi*G[0, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, x] - 
      12*G[0, 0, 1, 1, x] + 24*G[0, 1, 1, 1, x] + 12*G[1, 0, 1, 1, x] - 
      36*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-21 + (12*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 1, x]*(42 - (12*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, x]*(-139/4 + (21*I)*Pi + (-21 + (12*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 33*zeta[2]) + G[0, 1, x]*((-21*I)*Pi - 
        (12*I)*Pi*Log[mu2/s] + 36*zeta[2]) + 
      G[1, x]*(((-139*I)/4)*Pi - (6*I)*Pi*Log[mu2/s]^2 + 
        (63 + (15*I)*Pi)*zeta[2] + Log[mu2/s]*((-21*I)*Pi + 36*zeta[2])))/
     x^3 + Nf^2*((598/81 - (14*G[0, 0, 0, x])/9 + (53*Log[mu2/s]^2)/27 + 
        (7*Log[mu2/s]^3)/27 + G[0, 0, x]*(106/27 + (14*Log[mu2/s])/9) + 
        Log[mu2/s]*(502/81 - zeta[2]/3) + G[0, x]*(-502/81 - 
          (106*Log[mu2/s])/27 - (7*Log[mu2/s]^2)/9 + zeta[2]/3) - 
        (7*zeta[2])/9 - (14*zeta[3])/27)/x + 
      (-598/81 + (14*G[0, 0, 0, x])/9 + G[0, 0, x]*(-106/27 - 
          (14*Log[mu2/s])/9) - (53*Log[mu2/s]^2)/27 - (7*Log[mu2/s]^3)/27 + 
        G[0, x]*(502/81 + (106*Log[mu2/s])/27 + (7*Log[mu2/s]^2)/9 - 
          zeta[2]/3) + Log[mu2/s]*(-502/81 + zeta[2]/3) + (7*zeta[2])/9 + 
        (14*zeta[3])/27)/x^2) + G[1, 1, x]*(293/8 + ((267*I)/4)*Pi + 
      3*Log[mu2/s]^2 + (23/2 + (3*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(33/2 + (14*I)*Pi + 12*zeta[2]) - 15*zeta[3]) + 
    G[0, 0, x]*(717/8 + ((47*I)/4)*Pi + 3*Log[mu2/s]^2 + 
      (57/2 + (5*I)*Pi)*zeta[2] + Log[mu2/s]*(45/2 + I*Pi + 2*zeta[2]) - 
      7*zeta[3]) + zeta[2]*(22165/72 + ((145*I)/3)*Pi - 5*zeta[3]) + 
    (1009/9 + ((49*I)/3)*Pi)*zeta[3] + G[1, 0, x]*(-505/8 - ((37*I)/4)*Pi - 
      3*Log[mu2/s]^2 + Log[mu2/s]*(-39/2 - I*Pi - 2*zeta[2]) + 
      (85/2 - (2*I)*Pi)*zeta[2] + 4*zeta[3]) + 
    G[0, 1, x]*(-505/8 - ((277*I)/4)*Pi - 3*Log[mu2/s]^2 + 
      Log[mu2/s]*(-39/2 - (14*I)*Pi - 12*zeta[2]) + (65 - (6*I)*Pi)*zeta[2] + 
      18*zeta[3]) + G[1, x]*(-271/8 - (43*I)*Pi - 3*Log[mu2/s]^2 + 
      (-119 - (15*I)*Pi)*zeta[2] + Log[mu2/s]*(-33/2 - (9*I)*Pi + 
        (-36 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (3/2 - (16*I)*Pi)*zeta[3] - 
      (247*zeta[4])/4) + G[0, x]*(271/8 + (43*I)*Pi + 3*Log[mu2/s]^2 + 
      (-589/4 - I*Pi)*zeta[2] + (-25 - (5*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(33/2 + (9*I)*Pi + (-28 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) - 
      (35*zeta[4])/4) + (-544/27 - ((271*I)/4)*Pi + (20*I)*Pi*G[0, 0, 1, x] - 
      (11*G[0, 0, 0, 0, x])/3 + 20*G[0, 0, 1, 1, x] + 5*G[0, 1, 0, 1, x] + 
      (5 + I*Pi)*G[0, 1, 1, 0, x] - 50*G[0, 1, 1, 1, x] - 
      15*G[1, 0, 0, 1, x] + (-15 - (3*I)*Pi)*G[1, 0, 1, 0, x] - 
      17*G[1, 0, 1, 1, x] + 7*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 
      6*G[0, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, x] - 
      21*G[1, 0, 1, 0, 0, x] + 18*G[1, 0, 1, 0, 1, x] + 
      18*G[1, 0, 1, 1, 0, x] - 18*G[1, 0, 1, 1, 1, x] - 
      28*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
      12*G[1, 1, 0, 1, 0, x] - 15*G[1, 1, 1, 0, 0, x] + 
      30*G[1, 1, 1, 0, 1, x] + 30*G[1, 1, 1, 1, 0, x] - 
      42*G[1, 1, 1, 1, 1, x] + G[1, 1, 0, 1, x]*(-37 - 12*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-37 + (3*I)*Pi - 12*Log[mu2/s]) - 
      (127*Log[mu2/s]^3)/108 - (11*Log[mu2/s]^4)/72 + 
      G[0, 0, 0, x]*(127/18 + (11*Log[mu2/s])/3) + G[1, 1, 1, 1, x]*
       (122 + 12*Log[mu2/s]) + G[1, 1, 0, 0, x]*(40 - (2*I)*Pi + 
        14*Log[mu2/s]) + G[1, 1, 0, x]*(75/2 + (13*I)*Pi + 
        (10 + (2*I)*Pi)*Log[mu2/s] - 61*zeta[2]) + 
      G[1, 1, 1, x]*(-168 + (21*I)*Pi - 64*Log[mu2/s] - 60*zeta[2]) + 
      G[1, 0, 1, x]*(75/2 - (22*I)*Pi + 10*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 0, 0, x]*((-15*I)*Pi - 15*zeta[2]) + 
      Log[mu2/s]^2*(-152/27 - (6*I)*Pi + (5*zeta[2])/12) + 
      G[0, 0, x]*(-304/27 - (127*Log[mu2/s])/18 - (11*Log[mu2/s]^2)/6 + 
        (5*zeta[2])/6) + (2753/27 + (15*I)*Pi)*zeta[2] + 
      G[0, 1, 0, x]*((5*I)*Pi + 5*zeta[2]) + G[0, 1, 1, x]*
       (89/2 - (23*I)*Pi + 22*Log[mu2/s] + 12*zeta[2]) + 
      G[0, 1, x]*(((89*I)/2)*Pi + (22*I)*Pi*Log[mu2/s] + 
        (-77 - I*Pi)*zeta[2] - 5*zeta[3]) + 
      G[0, x]*(46/3 + (127*Log[mu2/s]^2)/36 + (11*Log[mu2/s]^3)/18 + 
        Log[mu2/s]*(304/27 - (5*zeta[2])/6) - (59*zeta[2])/36 - 
        (14*zeta[3])/9) + (175*zeta[3])/54 + 
      Log[mu2/s]*(-46/3 - (33*I)*Pi + (1355*zeta[2])/36 + (14*zeta[3])/9) + 
      G[1, 0, x]*(((75*I)/2)*Pi + (29 + I*Pi)*zeta[2] + 
        Log[mu2/s]*((10*I)*Pi + 10*zeta[2]) + 5*zeta[3]) + 
      G[1, 1, x]*(1365/8 - (61*I)*Pi + 13*Log[mu2/s]^2 + 
        (325/2 - (3*I)*Pi)*zeta[2] + Log[mu2/s]*(139/2 - (28*I)*Pi + 
          24*zeta[2]) + 45*zeta[3]) + G[1, x]*(-271/4 + ((1101*I)/8)*Pi + 
        (-6 + (13*I)*Pi)*Log[mu2/s]^2 + (-262 - ((129*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-33 + ((115*I)/2)*Pi + (-100 - (2*I)*Pi)*zeta[2] - 
          10*zeta[3]) + (-13 + I*Pi)*zeta[3] - (85*zeta[4])/4) + 
      (37*zeta[4])/48)/x^2 + (1931/16 + ((197*I)/4)*Pi)*zeta[4] + 
    Log[mu2/s]*(-4897/54 - ((341*I)/9)*Pi + (307/4 - ((15*I)/2)*Pi)*zeta[2] + 
      (61/3 + (14*I)*Pi)*zeta[3] + 47*zeta[4]) + 
    (122005/648 + ((13583*I)/216)*Pi - (29*G[0, 0, 0, 0, x])/6 + 
      7*G[0, 0, 0, 1, x] + 7*G[0, 0, 1, 0, x] + G[0, 0, 1, 1, x]/2 - 
      (43*G[0, 1, 0, 0, x])/2 + (39*G[0, 1, 0, 1, x])/2 + 
      (39/2 - I*Pi)*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 
      (69*G[1, 0, 0, 0, x])/2 + (53*G[1, 0, 0, 1, x])/2 + 
      (53/2 + (3*I)*Pi)*G[1, 0, 1, 0, x] + (7*G[1, 0, 1, 1, x])/2 - 
      7*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] - 
      6*G[0, 1, 1, 1, 1, x] + 21*G[1, 0, 1, 0, 0, x] - 
      18*G[1, 0, 1, 0, 1, x] - 18*G[1, 0, 1, 1, 0, x] + 
      18*G[1, 0, 1, 1, 1, x] + 28*G[1, 1, 0, 0, 0, x] - 
      12*G[1, 1, 0, 0, 1, x] - 12*G[1, 1, 0, 1, 0, x] + 
      15*G[1, 1, 1, 0, 0, x] - 30*G[1, 1, 1, 0, 1, x] - 
      30*G[1, 1, 1, 1, 0, x] + 42*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 0, x]*(-33 + (2*I)*Pi - 14*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-98 - 12*Log[mu2/s]) + G[0, 0, 1, x]*
       (-55/2 + ((3*I)/2)*Pi - 6*Log[mu2/s]) + (107/54 - ((7*I)/6)*Pi)*
       Log[mu2/s]^3 - (11*Log[mu2/s]^4)/36 + G[0, 0, 0, x]*
       (-523/18 + ((7*I)/2)*Pi + (4*Log[mu2/s])/3) + 
      G[1, 1, 0, 1, x]*(47 + 12*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (47 - (3*I)*Pi + 12*Log[mu2/s]) + G[0, 0, x]*
       (2065/27 - ((83*I)/3)*Pi + (260/9 - (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/3 - (85*zeta[2])/3) + G[0, 1, 1, x]*
       (2 + (I/2)*Pi - 3*Log[mu2/s] - 12*zeta[2]) + 
      G[0, 1, 0, x]*(-55/2 - (8*I)*Pi - 6*Log[mu2/s] - 5*zeta[2]) + 
      Log[mu2/s]^2*(1327/54 + ((8*I)/3)*Pi + (5*zeta[2])/6) + 
      (-38903/108 - ((323*I)/6)*Pi)*zeta[2] + G[1, 0, 0, x]*
       (227/3 + (7*I)*Pi + 15*Log[mu2/s] + 15*zeta[2]) + 
      G[1, 0, 1, x]*(-371/4 + (7*I)*Pi - 23*Log[mu2/s] + 48*zeta[2]) + 
      G[1, 1, 1, x]*(158 - (3*I)*Pi + 48*Log[mu2/s] + 60*zeta[2]) + 
      G[1, 1, 0, x]*(-371/4 - (9*I)*Pi + (-23 - (2*I)*Pi)*Log[mu2/s] + 
        61*zeta[2]) + G[1, 1, x]*(-1619/8 - ((9*I)/4)*Pi - 9*Log[mu2/s]^2 + 
        Log[mu2/s]*(-135/2 + (7*I)*Pi - 24*zeta[2]) + (-135 + (3*I)*Pi)*
         zeta[2] - 45*zeta[3]) + Log[mu2/s]*(5725/54 + ((491*I)/18)*Pi + 
        (-1741/18 + ((5*I)/2)*Pi)*zeta[2] - (53*zeta[3])/9) + 
      G[1, 0, x]*(299/4 + ((23*I)/12)*Pi + 2*Log[mu2/s]^2 + 
        Log[mu2/s]*(19 - (4*I)*Pi - 10*zeta[2]) + (-161/2 - I*Pi)*zeta[2] - 
        5*zeta[3]) + (-941/27 + ((37*I)/3)*Pi)*zeta[3] + 
      G[0, 1, x]*(299/4 - ((13*I)/2)*Pi + (19 - (5*I)*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 + (-37 + I*Pi)*zeta[2] + 5*zeta[3]) + 
      G[0, x]*(-7817/54 + ((2875*I)/36)*Pi + (-221/18 + ((5*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/18 + (1201/18 - ((3*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1927/27 + ((70*I)/3)*Pi + (113*zeta[2])/6) + 
        (110*zeta[3])/9) - (103*zeta[4])/3 + 
      G[1, x]*(813/8 - ((625*I)/8)*Pi + (9 - (7*I)*Pi)*Log[mu2/s]^2 + 
        (1457/4 + (41*I)*Pi)*zeta[2] + (26 - I*Pi)*zeta[3] + 
        Log[mu2/s]*(99/2 - ((61*I)/2)*Pi + (106 + (2*I)*Pi)*zeta[2] + 
          10*zeta[3]) + (85*zeta[4])/4))/x - 18*zeta[5] + 
    ((-8*I)*Pi*G[1, 1, 0, x] + (-39/2 + I*Pi)*G[0, 0, 1, 1, x] + 
      (13/2 - (3*I)*Pi)*G[0, 1, 0, 0, x] + (9*G[0, 1, 0, 1, x])/2 + 
      (9/2 - I*Pi)*G[0, 1, 1, 0, x] + (67/3 - (2*I)*Pi)*G[1, 0, 0, 0, x] + 
      (-3/2 - I*Pi)*G[1, 0, 0, 1, x] - (3*G[1, 0, 1, 0, x])/2 - 
      8*G[1, 1, 0, 0, x] + 6*G[0, 0, 0, 0, 0, x] + 5*G[0, 0, 0, 0, 1, x] + 
      5*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 1, x] + G[0, 0, 1, 0, 1, x] + 
      G[0, 0, 1, 1, 0, x] - 3*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] - 
      G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] + 
      G[0, 0, 1, 0, x]*(7/2 - I*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(7/2 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-160/3 + (9*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, x]*(353/4 - ((35*I)/2)*Pi + (97/3 - (6*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 13*zeta[2]) + G[0, 1, 1, x]*(((9*I)/2)*Pi - 
        2*zeta[2]) + G[0, 0, 1, x]*(-49/4 - (19*I)*Pi + 
        (-3 - (2*I)*Pi)*Log[mu2/s] - zeta[2]) + G[1, 0, 1, x]*
       (((-3*I)/2)*Pi + 2*zeta[2]) + G[1, 0, 0, x]*(-863/36 + (11*I)*Pi + 
        (-59/6 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[0, 1, 0, x]*(-49/4 + (8*I)*Pi - 3*Log[mu2/s] + 6*zeta[2]) + 
      zeta[2]*(((211*I)/18)*Pi - (7*zeta[3])/2) + 
      G[1, 0, x]*(((-863*I)/36)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-59*I)/6)*Pi - 6*zeta[2]) + (179/6 - ((5*I)/2)*Pi)*
         zeta[2] - zeta[3]) + Log[mu2/s]^2*((-I/2)*Pi*zeta[2] + zeta[3]/2) + 
      G[0, 0, x]*(-17999/216 + ((353*I)/9)*Pi + (-25/4 + I*Pi)*Log[mu2/s]^2 + 
        (2*Log[mu2/s]^3)/3 + (-505/12 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-331/9 + ((101*I)/6)*Pi + 13*zeta[2]) + (2*zeta[3])/3) + 
      (-211/18 - ((47*I)/2)*Pi)*zeta[3] + G[0, 1, x]*(((-49*I)/4)*Pi + 
        (14 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*((-3*I)*Pi + 4*zeta[2]) + 
        3*zeta[3]) + (-1045/24 + ((11*I)/2)*Pi)*zeta[4] + 
      G[1, x]*(((13*I)/2)*Pi*zeta[2] + (-13/2 - I*Pi)*zeta[3] + 7*zeta[4]) + 
      G[0, x]*(((-17999*I)/216)*Pi + ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((-25*I)/4)*Pi - (21*zeta[2])/2) + 
        (2329/18 + ((89*I)/12)*Pi)*zeta[2] + Log[mu2/s]*(((-331*I)/9)*Pi + 
          (211/6 - (8*I)*Pi)*zeta[2] - 2*zeta[3]) + (40/3 - ((4*I)/3)*Pi)*
         zeta[3] + (27*zeta[4])/2) + Log[mu2/s]*(((41*I)/6)*Pi*zeta[2] + 
        (-41/6 - I*Pi)*zeta[3] + 29*zeta[4]) + 7*zeta[5])/(1 - x) + 
    x*((14 + (18*I)*Pi)*G[0, 0, 0, 1, x] + (14 + (5*I)*Pi)*G[0, 0, 1, 0, x] + 
      (-9/2 - (12*I)*Pi)*G[0, 1, 0, 1, x] + (-9/2 - (6*I)*Pi)*
       G[0, 1, 1, 0, x] + (-2 - (36*I)*Pi)*G[1, 0, 0, 1, x] + 
      (-2 - (2*I)*Pi)*G[1, 0, 1, 0, x] + (-3 + (30*I)*Pi)*G[1, 1, 0, 1, x] + 
      (-3 + (3*I)*Pi)*G[1, 1, 1, 0, x] - 7*G[0, 0, 0, 0, 0, x] + 
      18*G[0, 0, 0, 1, 1, x] + 5*G[0, 0, 1, 0, 0, x] - 
      30*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] - 
      12*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 0, 0, x] + 
      24*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
      36*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + 
      48*G[1, 0, 1, 1, 1, x] - 5*G[1, 1, 0, 0, 0, x] + 
      30*G[1, 1, 0, 1, 1, x] + 3*G[1, 1, 1, 0, 0, x] - 
      42*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(-26 + (12*I)*Pi - 
        12*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-65/2 + (36*I)*Pi - 
        12*Log[mu2/s]) + G[1, 0, 0, 0, x]*(19/2 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(8 + (6*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-5 - (3*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-17 - (5*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(16 - (18*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(38 - (30*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-75/4 + (22*I)*Pi + (-8 + (12*I)*Pi)*Log[mu2/s] - 
        30*zeta[2]) + G[1, 1, 1, x]*(-46 + (27*I)*Pi + 
        (-8 + (12*I)*Pi)*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 1, 0, x]*(47/2 - (3*I)*Pi + (5 + (2*I)*Pi)*Log[mu2/s] - 
        5*zeta[2]) + G[0, 0, 0, x]*(-15/4 + (2*I)*Pi + 
        (5 + (2*I)*Pi)*Log[mu2/s] - zeta[2]) - 3*Log[mu2/s]^2*zeta[2] + 
      G[0, 1, 0, x]*(-75/4 - ((9*I)/2)*Pi + (-8 - (2*I)*Pi)*Log[mu2/s] + 
        2*zeta[2]) + G[1, 0, 0, x]*(-1 + ((11*I)/2)*Pi + 
        (-2 - (2*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
      G[1, 0, 1, x]*(47/2 - ((59*I)/2)*Pi + (5 - (12*I)*Pi)*Log[mu2/s] + 
        12*zeta[2]) + G[0, 1, 1, x]*(165/4 - ((39*I)/2)*Pi + 
        (11 - (12*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
      G[0, 1, x]*(-239/8 + (20*I)*Pi + Log[mu2/s]^2 + 
        (11 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*(-5/2 + (5*I)*Pi + 12*zeta[2]) - 
        18*zeta[3]) + G[1, 0, x]*(-239/8 + (20*I)*Pi + Log[mu2/s]^2 + 
        (-15 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*(-5/2 + (5*I)*Pi + 2*zeta[2]) - 
        4*zeta[3]) + (-71/4 - ((73*I)/2)*Pi)*zeta[3] + 
      zeta[2]*(717/8 - (60*I)*Pi + 5*zeta[3]) + 
      G[0, 0, x]*(239/8 - (20*I)*Pi - Log[mu2/s]^2 + 
        Log[mu2/s]*(5/2 - (5*I)*Pi - 2*zeta[2]) + (-3/2 - (5*I)*Pi)*zeta[2] + 
        7*zeta[3]) + G[1, 1, x]*(239/8 - (20*I)*Pi - Log[mu2/s]^2 + 
        Log[mu2/s]*(5/2 - (5*I)*Pi - 12*zeta[2]) + (-8 - (3*I)*Pi)*zeta[2] + 
        15*zeta[3]) + Log[mu2/s]*((15/2 - (15*I)*Pi)*zeta[2] + 
        (-6 - (14*I)*Pi)*zeta[3] - 47*zeta[4]) + (-161/8 - ((197*I)/4)*Pi)*
       zeta[4] + G[0, x]*((14 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((11 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (11/2 + (5*I)*Pi)*zeta[3] + (35*zeta[4])/4) + 
      G[1, x]*((-113/4 + ((21*I)/2)*Pi)*zeta[2] + (7/2 + (16*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-2 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + (247*zeta[4])/4) + 
      18*zeta[5]) + Nc*Nf*(35569/648 + ((1429*I)/54)*Pi + 
      (20*I)*Pi*G[0, 0, 1, 0, x] - (24*I)*Pi*G[0, 1, 1, 0, x] - 
      (8*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, x] - 
      28*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 1, 0, 0, x] + 
      32*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 1, 0, 0, x] + 
      16*G[1, 0, 0, 0, 0, x] - 8*G[1, 0, 1, 0, 0, x] - 
      20*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, x] + 
      G[1, 0, 0, 0, x]*(61/3 + (8*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(25/3 + (24*I)*Pi - 8*Log[mu2/s]) + 
      (46/9 + ((7*I)/6)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/18 + 
      G[1, 1, 0, 0, x]*(-37/3 - (12*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-49/3 - (20*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 0, x]*(((-37*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 20*zeta[2]) + 
      G[0, 0, 0, x]*(55/3 - ((25*I)/3)*Pi + (8 + (8*I)*Pi)*Log[mu2/s] - 
        4*zeta[2]) + G[0, 1, 0, x]*(((25*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 
        8*zeta[2]) + G[1, 0, 0, x]*(-55/3 + ((37*I)/3)*Pi + 
        (-8 - (8*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + 
      G[0, 1, x]*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
      G[1, 0, x]*(((-55*I)/3)*Pi + (59/3 + (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-8*I)*Pi + 8*zeta[2]) - 16*zeta[3]) + 
      (-127/9 + ((25*I)/3)*Pi)*zeta[3] + G[1, 1, x]*((-12*I)*Pi*zeta[2] + 
        12*zeta[3]) + zeta[2]*(-1057/18 + ((85*I)/6)*Pi + 20*zeta[3]) + 
      G[0, 0, x]*(((55*I)/3)*Pi + Log[mu2/s]*((8*I)*Pi - 8*zeta[2]) + 
        (-47/3 - (20*I)*Pi)*zeta[2] + 28*zeta[3]) + 
      Log[mu2/s]*(1429/54 + ((92*I)/9)*Pi + (-35/2 + (8*I)*Pi)*zeta[2] + 
        (-8 - (8*I)*Pi)*zeta[3] - 56*zeta[4]) + (-140/3 - (17*I)*Pi)*
       zeta[4] + (179465/648 - ((8*I)/3)*Pi*G[0, 1, 0, x] + 
        ((8*I)/3)*Pi*G[1, 1, 0, x] + (23*G[0, 0, 0, 0, x])/3 - 
        (8*G[0, 1, 0, 0, x])/3 - (20*G[1, 0, 0, 0, x])/3 + 
        (8*G[1, 1, 0, 0, x])/3 + G[0, 0, 0, x]*(-251/18 + ((14*I)/3)*Pi - 
          3*Log[mu2/s]) + (-145/108 - ((7*I)/9)*Pi)*Log[mu2/s]^3 - 
        (11*Log[mu2/s]^4)/24 + G[1, 0, 0, x]*(32/9 - (4*I)*Pi + 
          (8*Log[mu2/s])/3) + G[1, 0, x]*(((32*I)/9)*Pi + 
          ((8*I)/3)*Pi*Log[mu2/s] - (16*zeta[2])/3) + 
        (-475/36 + ((11*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
         (1603/108 - ((11*I)/3)*Pi + (21*zeta[2])/4) + 
        G[0, 0, x]*(761/18 - ((22*I)/3)*Pi + (119/18 - ((14*I)/3)*Pi)*
           Log[mu2/s] - (5*Log[mu2/s]^2)/6 + (17*zeta[2])/2) + 
        G[0, x]*(-9704/81 + ((170*I)/27)*Pi + (13/36 + ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + (19*Log[mu2/s]^3)/18 + Log[mu2/s]*
           (-1943/54 + ((22*I)/3)*Pi - (19*zeta[2])/2) + 
          (-205/36 - I*Pi)*zeta[2] - (88*zeta[3])/9) + 
        (31/54 + ((14*I)/9)*Pi)*zeta[3] + G[1, x]*(((-8*I)/3)*Pi*zeta[2] + 
          (8*zeta[3])/3) + Log[mu2/s]*(9704/81 - ((170*I)/27)*Pi + 
          (83/12 + I*Pi)*zeta[2] + (34*zeta[3])/3) + (53*zeta[4])/16)/x^2 + 
      (-35839/108 + ((3527*I)/108)*Pi - ((13*I)/3)*Pi*G[0, 1, 0, x] + 
        ((19*I)/3)*Pi*G[1, 1, 0, x] + (28*G[0, 0, 0, 0, x])/3 - 
        (13*G[0, 1, 0, 0, x])/3 - (25*G[1, 0, 0, 0, x])/3 + 
        (19*G[1, 1, 0, 0, x])/3 + G[0, 0, 0, x]*(293/18 + ((7*I)/3)*Pi - 
          7*Log[mu2/s]) + (103/108 + ((7*I)/9)*Pi)*Log[mu2/s]^3 + 
        (11*Log[mu2/s]^4)/24 + G[1, 0, 0, x]*(16/9 - (5*I)*Pi + 
          (10*Log[mu2/s])/3) + G[1, 0, x]*(((16*I)/9)*Pi + 
          ((10*I)/3)*Pi*Log[mu2/s] - (29*zeta[2])/3) + 
        Log[mu2/s]^2*(-2155/108 + (7*I)*Pi - (21*zeta[2])/4) + 
        (-509/36 - ((122*I)/9)*Pi)*zeta[2] + G[0, 0, x]*(-664/9 + (2*I)*Pi + 
          (-257/18 - ((4*I)/3)*Pi)*Log[mu2/s] + (17*Log[mu2/s]^2)/6 + 
          (11*zeta[2])/2) + Log[mu2/s]*(-23695/162 + ((635*I)/27)*Pi + 
          (-205/12 - (7*I)*Pi)*zeta[2] - (16*zeta[3])/3) + 
        G[0, x]*(57971/324 - ((559*I)/54)*Pi + (149/36 - (I/3)*Pi)*
           Log[mu2/s]^2 - (19*Log[mu2/s]^3)/18 + Log[mu2/s]*
           (3425/54 - (6*I)*Pi - zeta[2]/2) + (-161/36 + (3*I)*Pi)*zeta[2] - 
          (20*zeta[3])/9) + (227/54 - ((68*I)/9)*Pi)*zeta[3] + 
        G[1, x]*(((-19*I)/3)*Pi*zeta[2] + (19*zeta[3])/3) + (399*zeta[4])/16)/
       x + G[0, x]*((-29/3 - ((25*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*((-8 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
        (49/3 + (20*I)*Pi)*zeta[3] + 35*zeta[4]) + 
      G[1, x]*(((37*I)/3)*Pi*zeta[2] + (-37/3 - (8*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-8*I)*Pi*zeta[2] + 8*zeta[3]) + 49*zeta[4]) + 
      (((-28*I)/3)*Pi*G[0, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] + 
        (80*G[0, 0, 0, 0, x])/3 - (28*G[0, 1, 0, 0, x])/3 - 
        (49*G[1, 0, 0, 0, x])/3 + 8*G[1, 1, 0, 0, x] + 
        G[0, 0, 0, x]*(-209/6 + ((28*I)/3)*Pi - (52*Log[mu2/s])/3) + 
        G[1, 0, 0, x]*(283/18 - (8*I)*Pi + (25*Log[mu2/s])/3) + 
        G[1, 0, x]*(((283*I)/18)*Pi + ((25*I)/3)*Pi*Log[mu2/s] - 
          (76*zeta[2])/3) - ((283*I)/18)*Pi*zeta[2] + 
        G[0, 0, x]*(3823/108 - ((283*I)/18)*Pi + (172/9 - ((25*I)/3)*Pi)*
           Log[mu2/s] + (9*Log[mu2/s]^2)/2 + (45*zeta[2])/2) + 
        G[0, x]*(((3823*I)/108)*Pi + ((9*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((172*I)/9)*Pi - (83*zeta[2])/3) + 
          (-1093/18 - ((11*I)/6)*Pi)*zeta[2] - (17*zeta[3])/3) + 
        (283/18 + ((8*I)/3)*Pi)*zeta[3] + G[1, x]*((-8*I)*Pi*zeta[2] + 
          8*zeta[3]) + Log[mu2/s]*(((-25*I)/3)*Pi*zeta[2] + (25*zeta[3])/3) + 
        (161*zeta[4])/3)/(1 - x) + x*((-20*I)*Pi*G[0, 0, 1, 0, x] + 
        (24*I)*Pi*G[0, 1, 1, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, x] - 
        (12*I)*Pi*G[1, 1, 1, 0, x] + 28*G[0, 0, 0, 0, 0, x] - 
        20*G[0, 0, 1, 0, 0, x] - 32*G[0, 1, 0, 0, 0, x] + 
        24*G[0, 1, 1, 0, 0, x] - 16*G[1, 0, 0, 0, 0, x] + 
        8*G[1, 0, 1, 0, 0, x] + 20*G[1, 1, 0, 0, 0, x] - 
        12*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(-5/3 + (12*I)*Pi - 
          8*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-5/3 + (20*I)*Pi - 
          8*Log[mu2/s]) + G[1, 0, 0, 0, x]*(5/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(5/3 - (24*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 0, 0, x]*(((5*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
        G[0, 1, 0, x]*(((5*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 8*zeta[2]) + 
        G[0, 0, 0, x]*(((-5*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
        G[1, 1, 0, x]*(((-5*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
        G[0, 0, x]*((5/3 + (20*I)*Pi)*zeta[2] + 8*Log[mu2/s]*zeta[2] - 
          28*zeta[3]) + G[1, 1, x]*((12*I)*Pi*zeta[2] - 12*zeta[3]) + 
        ((5*I)/3)*Pi*zeta[3] - 20*zeta[2]*zeta[3] + 
        G[1, 0, x]*((-5/3 - (8*I)*Pi)*zeta[2] - 8*Log[mu2/s]*zeta[2] + 
          16*zeta[3]) + G[0, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
        G[1, x]*(((5*I)/3)*Pi*zeta[2] + Log[mu2/s]*((8*I)*Pi*zeta[2] - 
            8*zeta[3]) + (-5/3 + (8*I)*Pi)*zeta[3] - 49*zeta[4]) + 
        G[0, x]*(((-5*I)/3)*Pi*zeta[2] + (5/3 - (20*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-8*I)*Pi*zeta[2] + 8*zeta[3]) - 35*zeta[4]) + 
        (35/3 + (17*I)*Pi)*zeta[4] + Log[mu2/s]*((8*I)*Pi*zeta[3] + 
          56*zeta[4]) - 24*zeta[5]) + 24*zeta[5]) + 
    (-909/32 - ((167*I)/8)*Pi - 2*G[0, 0, 0, 1, x] + 
      (-2 - (5*I)*Pi)*G[0, 0, 1, 0, x] + (13*G[0, 0, 1, 1, x])/2 - 
      4*G[0, 1, 0, 1, x] + (-4 + (6*I)*Pi)*G[0, 1, 1, 0, x] - 
      6*G[0, 1, 1, 1, x] - (3*G[1, 0, 0, 1, x])/2 + 
      (-3/2 + (2*I)*Pi)*G[1, 0, 1, 0, x] - 13*G[1, 0, 1, 1, x] + 
      2*G[1, 1, 0, 1, x] + (2 - (3*I)*Pi)*G[1, 1, 1, 0, x] + 
      18*G[1, 1, 1, 1, x] + 7*G[0, 0, 0, 0, 0, x] - 5*G[0, 0, 1, 0, 0, x] - 
      8*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 1, 0, 0, x] - 4*G[1, 0, 0, 0, 0, x] + 
      2*G[1, 0, 1, 0, 0, x] + 5*G[1, 1, 0, 0, 0, x] - 3*G[1, 1, 1, 0, 0, x] + 
      G[1, 1, 1, x]*(-15 + (8*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(4 + (3*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(25 + (5*I)*Pi - 2*Log[mu2/s]) + 
      (-37/24 - (I/3)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/48 + 
      G[1, 0, 0, 0, x]*(-25/2 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-11 - (6*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-15/4 - ((25*I)/2)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-1/2 + ((17*I)/2)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 1, x]*(67/4 - (4*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, 0, x]*(30 - (3*I)*Pi + (11 + (2*I)*Pi)*Log[mu2/s] - 
        4*zeta[2]) + G[0, 1, 0, x]*(-1/2 - (11*I)*Pi + 
        (4 + (2*I)*Pi)*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 0, 0, x]*(-93/4 + (6*I)*Pi + (-17 - (2*I)*Pi)*Log[mu2/s] + 
        zeta[2]) + G[1, 1, 0, x]*(-15/4 + (8*I)*Pi + (2 - (2*I)*Pi)*
         Log[mu2/s] + 5*zeta[2]) + Log[mu2/s]^2*(-15/2 - ((25*I)/8)*Pi + 
        (83*zeta[2])/8) + ((-12*I)*Pi*G[0, 0, 1, x] + 
        (12*I)*Pi*G[1, 0, 1, x] - 12*G[0, 0, 1, 1, x] + 24*G[0, 1, 1, 1, x] + 
        12*G[1, 0, 1, 1, x] - 36*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*
         (-21 + (12*I)*Pi - 12*Log[mu2/s]) + G[1, 1, 1, x]*
         (42 - (12*I)*Pi + 24*Log[mu2/s]) + G[1, 1, x]*(-139/4 + (21*I)*Pi + 
          (-21 + (12*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 33*zeta[2]) + 
        G[0, 1, x]*((-21*I)*Pi - (12*I)*Pi*Log[mu2/s] + 36*zeta[2]) + 
        G[1, x]*(((-139*I)/4)*Pi - (6*I)*Pi*Log[mu2/s]^2 + 
          (63 + (15*I)*Pi)*zeta[2] + Log[mu2/s]*((-21*I)*Pi + 36*zeta[2])))/
       x^3 + G[0, 0, x]*(-99/8 - ((77*I)/4)*Pi + 3*Log[mu2/s]^2 + 
        (55/2 + (5*I)*Pi)*zeta[2] + Log[mu2/s]*(9/2 - (7*I)*Pi + 2*zeta[2]) - 
        7*zeta[3]) + zeta[2]*(71/2 - ((259*I)/8)*Pi - 5*zeta[3]) + 
      G[1, 1, x]*(21/8 - ((33*I)/4)*Pi + (21/2 - (4*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + (13/2 + (3*I)*Pi)*zeta[2] - 3*zeta[3]) + 
      (-47/12 - ((113*I)/6)*Pi)*zeta[3] + G[1, 0, x]*(39/8 + ((75*I)/4)*Pi - 
        3*Log[mu2/s]^2 + Log[mu2/s]*(-15/2 + (7*I)*Pi - 2*zeta[2]) + 
        (-39/2 - (2*I)*Pi)*zeta[2] + 4*zeta[3]) + 
      G[0, 1, x]*(39/8 + ((35*I)/4)*Pi + (-15/2 + (4*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + (1 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      (((-271*I)/4)*Pi + (20*I)*Pi*G[0, 0, 1, x] - I*Pi*G[0, 1, 0, x] + 
        (3*I)*Pi*G[1, 0, 0, x] + 20*G[0, 0, 1, 1, x] - G[0, 1, 0, 1, x] - 
        G[0, 1, 1, 0, x] - 44*G[0, 1, 1, 1, x] + 3*G[1, 0, 0, 1, x] + 
        3*G[1, 0, 1, 0, x] - 23*G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 0, x] + 
        4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] + 78*G[1, 1, 1, 1, x] + 
        G[1, 1, 1, x]*(-103 + (30*I)*Pi - 52*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-13/2 - I*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, x]*(-13/2 - (22*I)*Pi - 2*Log[mu2/s]) - 
        (6*I)*Pi*Log[mu2/s]^2 + G[0, 1, 1, x]*(77/2 - (23*I)*Pi + 
          22*Log[mu2/s]) + G[0, 1, x]*(((77*I)/2)*Pi + (22*I)*Pi*Log[mu2/s] - 
          59*zeta[2]) + G[1, 0, x]*(((-13*I)/2)*Pi - (2*I)*Pi*Log[mu2/s] - 
          4*zeta[2]) + (99 + (15*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-33*I)*Pi + 36*zeta[2]) + G[1, 1, x]*
         (821/8 - (52*I)*Pi + (115/2 - (28*I)*Pi)*Log[mu2/s] + 
          13*Log[mu2/s]^2 + (113*zeta[2])/2) + 
        G[1, x]*(-271/4 + ((557*I)/8)*Pi + (-6 + (13*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(-33 + ((91*I)/2)*Pi - 64*zeta[2]) + 
          (-94 - ((41*I)/2)*Pi)*zeta[2] + 2*zeta[3]))/x^2 + 
      G[1, x]*(-271/8 - (9*I)*Pi - 3*Log[mu2/s]^2 + (24 - (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-33/2 - (3*I)*Pi + (-6 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (31/2 + (2*I)*Pi)*zeta[3] - (49*zeta[4])/4) + 
      G[0, x]*(271/8 + (11*I)*Pi + (9/2 + ((7*I)/4)*Pi)*Log[mu2/s]^2 + 
        (7*Log[mu2/s]^3)/12 + (-71/4 + ((35*I)/4)*Pi)*zeta[2] + 
        (-79/6 - (5*I)*Pi)*zeta[3] + Log[mu2/s]*(37/2 + (6*I)*Pi + 
          (-85/4 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) - (35*zeta[4])/4) + 
      (1965/32 + ((17*I)/4)*Pi)*zeta[4] + Log[mu2/s]*(-167/8 - (13*I)*Pi + 
        (347/8 - ((29*I)/2)*Pi)*zeta[2] + (25/3 + (2*I)*Pi)*zeta[3] + 
        14*zeta[4]) + (909/32 + ((1645*I)/16)*Pi - 3*G[0, 0, 0, 0, x] + 
        7*G[0, 0, 0, 1, x] + 7*G[0, 0, 1, 0, x] + G[0, 0, 1, 1, x]/2 - 
        (7*G[0, 1, 0, 0, x])/2 + (15*G[0, 1, 0, 1, x])/2 + 
        (15*G[0, 1, 1, 0, x])/2 + 2*G[0, 1, 1, 1, x] - (23*G[1, 0, 0, 0, x])/
         2 - (7*G[1, 0, 0, 1, x])/2 - (7*G[1, 0, 1, 0, x])/2 + 
        (7*G[1, 0, 1, 1, x])/2 + 14*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
        6*G[1, 1, 1, 0, x] - 54*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*
         (-19/2 + ((3*I)/2)*Pi - 6*Log[mu2/s]) + G[0, 1, 0, x]*
         (-19/2 - (2*I)*Pi - 6*Log[mu2/s]) + G[0, 1, 1, x]*
         (2 + ((13*I)/2)*Pi - 3*Log[mu2/s]) + G[0, 0, 0, x]*
         (-5 + ((7*I)/2)*Pi - Log[mu2/s]/2) + (37*Log[mu2/s]^3)/24 + 
        (11*Log[mu2/s]^4)/48 + G[1, 0, 1, x]*(29/4 + I*Pi + Log[mu2/s]) + 
        G[1, 1, 0, x]*(29/4 + (9*I)*Pi + Log[mu2/s]) + 
        G[1, 0, 0, x]*(27/4 - (12*I)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 1, x]*(69 - (24*I)*Pi + 36*Log[mu2/s]) + 
        G[0, 1, x]*(27/4 - (I/2)*Pi + (7 - (5*I)*Pi)*Log[mu2/s] + 
          2*Log[mu2/s]^2 - 19*zeta[2]) + G[1, 0, x]*(27/4 + (21*I)*Pi + 
          (7 + (8*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - (27*zeta[2])/2) + 
        G[0, 0, x]*(61/8 - ((31*I)/4)*Pi + (27/4 - (3*I)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/4 - (45*zeta[2])/4) + G[1, 1, x]*
         (-531/8 + ((131*I)/4)*Pi + (-87/2 + (19*I)*Pi)*Log[mu2/s] - 
          9*Log[mu2/s]^2 - 11*zeta[2]) + Log[mu2/s]^2*(15/2 + ((19*I)/2)*Pi - 
          (53*zeta[2])/8) + (-611/4 - ((45*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(167/8 + ((207*I)/4)*Pi + (-589/8 - (3*I)*Pi)*zeta[2] + 
          (2*zeta[3])/3) + (41/12 + (3*I)*Pi)*zeta[3] + 
        G[0, x]*(-315/16 + ((13*I)/8)*Pi + (-33/8 + I*Pi)*Log[mu2/s]^2 - 
          (11*Log[mu2/s]^3)/12 + (113/8 + I*Pi)*zeta[2] + 
          Log[mu2/s]*(-51/4 + ((11*I)/2)*Pi + (49*zeta[2])/4) + 
          (7*zeta[3])/3) + G[1, x]*(813/8 - ((81*I)/8)*Pi + 
          (9 - (7*I)*Pi)*Log[mu2/s]^2 + (-51/4 - (19*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(99/2 - ((37*I)/2)*Pi + 22*zeta[2]) + 15*zeta[3]) + 
        (495*zeta[4])/32)/x - 6*zeta[5] + 
      x*(2*G[0, 0, 0, 1, x] + (2 + (5*I)*Pi)*G[0, 0, 1, 0, x] - 
        G[0, 0, 1, 1, x] + (3*G[0, 1, 0, 1, x])/2 + (3/2 - (6*I)*Pi)*
         G[0, 1, 1, 0, x] + G[1, 0, 0, 1, x] + (1 - (2*I)*Pi)*
         G[1, 0, 1, 0, x] + (5*G[1, 0, 1, 1, x])/2 + 
        (3*I)*Pi*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] - 
        7*G[0, 0, 0, 0, 0, x] + 5*G[0, 0, 1, 0, 0, x] + 
        8*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 1, 0, 0, x] + 
        4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, x] - 
        5*G[1, 1, 0, 0, 0, x] + 3*G[1, 1, 1, 0, 0, x] + 
        G[0, 0, 1, x]*(-11/4 - I*Pi - 2*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (-1/2 + (2*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (1 + (6*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 1, x]*(-11/4 + (I/2)*Pi - 
          Log[mu2/s]) + G[1, 0, 1, x]*(-3/2 + ((5*I)/2)*Pi - Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(2 - (3*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-7 - (5*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 1, x]*(7 - (2*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-3/2 + I*Pi + (-1 + (2*I)*Pi)*Log[mu2/s] - 
          5*zeta[2]) + G[0, 0, 0, x]*(33/4 + (5 + (2*I)*Pi)*Log[mu2/s] - 
          zeta[2]) - 3*Log[mu2/s]^2*zeta[2] + G[0, 1, 0, x]*
         (-11/4 + (I/2)*Pi + (-2 - (2*I)*Pi)*Log[mu2/s] + 2*zeta[2]) + 
        G[1, 0, 0, x]*(-4 - ((3*I)/2)*Pi + (-2 - (2*I)*Pi)*Log[mu2/s] + 
          4*zeta[2]) + G[0, 1, x]*(33/8 - (2*I)*Pi + (7/2 - I*Pi)*
           Log[mu2/s] + Log[mu2/s]^2 + (-3 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
        G[1, 0, x]*(33/8 - (2*I)*Pi + Log[mu2/s]^2 + (1 + (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(7/2 - I*Pi + 2*zeta[2]) - 4*zeta[3]) + 
        (5/4 + ((7*I)/2)*Pi)*zeta[3] + G[1, 1, x]*(-33/8 + (2*I)*Pi + 
          (-7/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2 + (-3 - (3*I)*Pi)*zeta[2] + 
          3*zeta[3]) + zeta[2]*(-99/8 + (6*I)*Pi + 5*zeta[3]) + 
        G[0, 0, x]*(-33/8 + (2*I)*Pi - Log[mu2/s]^2 + 
          Log[mu2/s]*(-7/2 + I*Pi - 2*zeta[2]) + (-17/2 - (5*I)*Pi)*zeta[2] + 
          7*zeta[3]) + Log[mu2/s]*((-21/2 + (3*I)*Pi)*zeta[2] - 
          (2*I)*Pi*zeta[3] - 14*zeta[4]) + (-119/8 - ((17*I)/4)*Pi)*zeta[4] + 
        G[0, x]*((7 - (2*I)*Pi)*zeta[2] + Log[mu2/s]*
           ((5 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (-3/2 + (5*I)*Pi)*zeta[3] + 
          (35*zeta[4])/4) + G[1, x]*((23/4 - ((5*I)/2)*Pi)*zeta[2] + 
          (3/2 - (2*I)*Pi)*zeta[3] + Log[mu2/s]*((4 - (2*I)*Pi)*zeta[2] + 
            2*zeta[3]) + (49*zeta[4])/4) + 6*zeta[5]) + 
      ((4*I)*Pi*G[1, 1, 0, x] + (-9/2 - (18*I)*Pi)*G[0, 1, 0, 1, x] + 
        (-9/2 + ((5*I)/2)*Pi)*G[0, 1, 1, 0, x] + (3/2 + (5*I)*Pi)*
         G[1, 0, 0, 1, x] + (3/2 + (I/2)*Pi)*G[1, 0, 1, 0, x] + 
        4*G[1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x] + 5*G[0, 0, 0, 0, 1, x] + 
        5*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] - 
        G[0, 0, 1, 0, 0, x] + G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - 
        24*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] - 
        18*G[0, 1, 0, 1, 1, x] + (5*G[0, 1, 1, 0, 0, x])/2 - 
        G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] + 
        6*G[1, 0, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x]/2 + 
        G[0, 0, 0, 0, x]*(17 - 6*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-17/2 - (2*I)*Pi - 2*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (-17/2 + (19*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (-35/4 - (I/2)*Pi + (3*Log[mu2/s])/2) + G[0, 1, 0, 0, x]*
         (1 - (I/2)*Pi + (3*Log[mu2/s])/2) + G[0, 0, 1, 1, x]*
         (19/2 - (11*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 1, x]*
         (39/4 + (4*I)*Pi + (3 + (10*I)*Pi)*Log[mu2/s] - 43*zeta[2]) + 
        G[0, 1, 0, x]*(39/4 - (I/2)*Pi + (3 + ((3*I)/2)*Pi)*Log[mu2/s] - 
          (17*zeta[2])/2) + G[1, 0, 1, x]*(((3*I)/2)*Pi - 4*zeta[2]) + 
        G[1, 0, 0, x]*(53/8 - (4*I)*Pi + (13/4 + I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (3*zeta[2])/4) + G[0, 0, 0, x]*
         (-213/8 + (2*I)*Pi + (-13/2 - ((5*I)/2)*Pi)*Log[mu2/s] + 
          (11*Log[mu2/s]^2)/4 - (3*zeta[2])/4) + G[0, 1, 1, x]*
         (((-9*I)/2)*Pi + 16*zeta[2]) + zeta[2]*(((25*I)/8)*Pi - 
          (203*zeta[3])/4) + G[1, 0, x]*(((53*I)/8)*Pi + 
          ((13*I)/4)*Pi*Log[mu2/s] - (I/4)*Pi*Log[mu2/s]^2 + 
          (-27/2 - ((3*I)/4)*Pi)*zeta[2] - 2*zeta[3]) + 
        Log[mu2/s]^2*((I/4)*Pi*zeta[2] - zeta[3]/4) + (-25/8 + ((9*I)/2)*Pi)*
         zeta[3] + G[0, 0, x]*(333/16 - ((91*I)/8)*Pi + (5/8 + ((7*I)/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/3 + Log[mu2/s]*(11/2 - ((9*I)/4)*Pi - 
            (9*zeta[2])/2) + (181/8 - ((9*I)/4)*Pi)*zeta[2] + 
          (8*zeta[3])/3) + G[0, 1, x]*(((39*I)/4)*Pi + 
          Log[mu2/s]*((3*I)*Pi - 8*zeta[2]) + (6 - ((27*I)/2)*Pi)*zeta[2] + 
          (37*zeta[3])/2) + Log[mu2/s]*((-I/4)*Pi*zeta[2] + 
          (1/4 + (8*I)*Pi)*zeta[3] - 16*zeta[4]) + 
        G[1, x]*(((-5*I)/2)*Pi*zeta[2] + (5/2 + (4*I)*Pi)*zeta[3] - 
          8*zeta[4]) + (585/8 + ((135*I)/8)*Pi)*zeta[4] + 
        G[0, x]*(((333*I)/16)*Pi - (I/3)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((5*I)/8)*Pi + (3*zeta[2])/4) + 
          (-281/8 - ((77*I)/8)*Pi)*zeta[2] + Log[mu2/s]*(((11*I)/2)*Pi + 
            (-51/4 - (2*I)*Pi)*zeta[2] - (7*zeta[3])/2) + 
          (-63/4 - ((5*I)/6)*Pi)*zeta[3] + (69*zeta[4])/8) + (27*zeta[5])/2)/
       (1 - x))/Nc^2 + (Nf*(13519/648 + ((655*I)/54)*Pi - 
       (29*G[0, 0, 0, 1, x])/3 + (-29/3 - (40*I)*Pi)*G[0, 0, 1, 0, x] - 
       (7*G[0, 0, 1, 1, x])/3 - (31*G[0, 1, 0, 1, x])/3 + 
       (-31/3 + (48*I)*Pi)*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 
       (16*G[1, 0, 0, 1, x])/3 + (-16/3 + (16*I)*Pi)*G[1, 0, 1, 0, x] - 
       (29*G[1, 0, 1, 1, x])/3 - (80*G[1, 1, 0, 1, x])/3 + 
       (-80/3 - (24*I)*Pi)*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] + 
       56*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 1, 0, 0, x] - 
       64*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 1, 0, 0, x] - 
       32*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, x] + 
       40*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 1, 0, 0, x] + 
       G[1, 1, 1, x]*(-60 - ((20*I)/3)*Pi - 40*Log[mu2/s]) + 
       G[1, 1, 0, 0, x]*(79/3 + (24*I)*Pi - 16*Log[mu2/s]) + 
       G[0, 0, 0, 0, x]*(188/3 + (40*I)*Pi - 16*Log[mu2/s]) + 
       (7*Log[mu2/s]^3)/18 + G[0, 1, 1, x]*(59/3 + ((5*I)/3)*Pi + 
         8*Log[mu2/s]) + G[0, 0, 1, x]*(-101/18 - ((10*I)/3)*Pi + 
         (26*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(-86/3 - (16*I)*Pi + 
         16*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-25/3 - (48*I)*Pi + 
         16*Log[mu2/s]) + G[1, 0, 1, x]*(623/18 + ((25*I)/3)*Pi + 
         (70*Log[mu2/s])/3) + G[1, 0, 0, x]*(169/9 - ((74*I)/3)*Pi + 
         (28/3 + (16*I)*Pi)*Log[mu2/s] - 32*zeta[2]) + 
       G[0, 1, 0, x]*(-101/18 - (10*I)*Pi + (26/3 + (16*I)*Pi)*Log[mu2/s] - 
         16*zeta[2]) + G[0, 0, 0, x]*(-328/9 + ((35*I)/3)*Pi + 
         (-124/3 - (16*I)*Pi)*Log[mu2/s] + 8*zeta[2]) + 
       Log[mu2/s]^2*(28/9 + ((7*I)/6)*Pi + 30*zeta[2]) + 
       G[1, 1, 0, x]*(623/18 + (23*I)*Pi + (70/3 - (16*I)*Pi)*Log[mu2/s] + 
         40*zeta[2]) + ((12*I)*Pi*G[0, 1, x] + 12*G[0, 1, 1, x] + 
         (10*I)*Pi*G[1, 0, 0, x] + 10*G[1, 0, 0, 1, x] + 
         10*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 14*G[1, 1, 0, 0, x] + 
         8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + 
         G[1, 0, 1, x]*(-14 - 4*Log[mu2/s]) + G[1, 1, 0, x]*
          (-14 - (10*I)*Pi - 4*Log[mu2/s]) + G[1, 1, 1, x]*
          (32 + 16*Log[mu2/s]) + G[1, 1, x]*(-23 + (2*I)*Pi + 
           (-16 + (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 36*zeta[2]) + 
         G[1, 0, x]*((-14*I)*Pi - (4*I)*Pi*Log[mu2/s] - 18*zeta[2]) + 
         G[1, x]*((-23*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + (90 + (28*I)*Pi)*
            zeta[2] + Log[mu2/s]*((-16*I)*Pi + 36*zeta[2])))/x^3 + 
       G[0, 0, x]*(-151/9 - ((493*I)/18)*Pi + 10*Log[mu2/s]^2 + 
         (182/3 + (40*I)*Pi)*zeta[2] + Log[mu2/s]*(44/3 - ((38*I)/3)*Pi + 
           16*zeta[2]) - 56*zeta[3]) + zeta[2]*(563/9 - (13*I)*Pi - 
         40*zeta[3]) + G[1, 1, x]*(50 + ((191*I)/18)*Pi + 
         (36 + ((10*I)/3)*Pi)*Log[mu2/s] + 10*Log[mu2/s]^2 + 
         (136/3 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (71*zeta[3])/2 + 
       G[1, 0, x]*(-299/18 + ((505*I)/18)*Pi - 10*Log[mu2/s]^2 + 
         Log[mu2/s]*(-76/3 + ((38*I)/3)*Pi - 16*zeta[2]) + 
         (-5/3 - (16*I)*Pi)*zeta[2] + 32*zeta[3]) + 
       G[0, 1, x]*(-299/18 - ((203*I)/18)*Pi + (-76/3 - ((10*I)/3)*Pi)*
          Log[mu2/s] - 10*Log[mu2/s]^2 + (131/3 - (48*I)*Pi)*zeta[2] + 
         48*zeta[3]) + G[1, x]*(-1583/18 - ((107*I)/18)*Pi - 6*Log[mu2/s]^2 + 
         (-1031/18 - (28*I)*Pi)*zeta[2] + Log[mu2/s]*(-118/3 - ((4*I)/3)*Pi + 
           (-166/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
         (5/3 + (16*I)*Pi)*zeta[3] - 98*zeta[4]) + 
       (-18197/324 + ((8771*I)/108)*Pi - (215*G[0, 0, 0, 0, x])/3 + 
         14*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 
         (26*G[0, 1, 0, 0, x])/3 + (44*G[0, 1, 0, 1, x])/3 + 
         (44*G[0, 1, 1, 0, x])/3 - 24*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] + 
         (82*G[1, 0, 0, 1, x])/3 + (82*G[1, 0, 1, 0, x])/3 - 
         (74*G[1, 0, 1, 1, x])/3 - (92*G[1, 1, 0, 0, x])/3 + 
         (64*G[1, 1, 0, 1, x])/3 + (64*G[1, 1, 1, 0, x])/3 - 
         36*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-107/9 - (12*I)*Pi - 
           (44*Log[mu2/s])/3) + G[1, 1, 0, x]*(-107/9 - (24*I)*Pi - 
           (44*Log[mu2/s])/3) + G[0, 0, 1, x]*(5/3 + (4*I)*Pi - 
           12*Log[mu2/s]) + G[0, 1, 0, x]*(5/3 + ((34*I)/3)*Pi - 
           12*Log[mu2/s]) + G[1, 0, 0, x]*(82/9 + ((80*I)/3)*Pi - 
           (20*Log[mu2/s])/3) - (193*Log[mu2/s]^3)/108 - 
         (11*Log[mu2/s]^4)/72 + G[0, 1, 1, x]*(95/3 - ((4*I)/3)*Pi + 
           8*Log[mu2/s]) + G[1, 1, 1, x]*(24 + ((28*I)/3)*Pi + 
           24*Log[mu2/s]) + G[0, 0, 0, x]*(-101/18 - (14*I)*Pi + 
           (131*Log[mu2/s])/3) + G[1, 1, x]*(-313/6 - ((161*I)/9)*Pi + 
           (-30 - ((8*I)/3)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
           (185*zeta[2])/3) + G[0, 0, x]*(2894/27 + (10*I)*Pi + 
           (251/18 + (12*I)*Pi)*Log[mu2/s] - (59*Log[mu2/s]^2)/6 - 
           (367*zeta[2])/6) + G[0, 1, x]*(-589/9 + (22*I)*Pi + 
           (-34/3 + (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 
           (164*zeta[2])/3) + G[1, 0, x]*(-589/9 - ((127*I)/9)*Pi + 
           (-34/3 - ((40*I)/3)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 
           (130*zeta[2])/3) + Log[mu2/s]^2*(-1199/108 + ((16*I)/3)*Pi - 
           (139*zeta[2])/12) + (3521/108 - ((374*I)/9)*Pi)*zeta[2] + 
         Log[mu2/s]*(-2005/54 + ((323*I)/9)*Pi + (-751/36 + ((4*I)/3)*Pi)*
            zeta[2] - (346*zeta[3])/9) + G[1, x]*(1583/6 + ((7*I)/18)*Pi + 
           (18 - (2*I)*Pi)*Log[mu2/s]^2 + (299/9 + ((119*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(118 - ((16*I)/3)*Pi + (164*zeta[2])/3) - 12*zeta[3]) + 
         (-1325/54 - ((68*I)/3)*Pi)*zeta[3] + G[0, x]*(-15713/108 - 
           ((109*I)/6)*Pi + (-263/36 - (4*I)*Pi)*Log[mu2/s]^2 + 
           (11*Log[mu2/s]^3)/18 + (1891/36 + ((20*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(-3235/54 - (12*I)*Pi + (307*zeta[2])/6) + 
           (562*zeta[3])/9) - (3491*zeta[4])/48)/x + 
       G[0, x]*(1583/18 + ((107*I)/18)*Pi + 6*Log[mu2/s]^2 + 
         (-151/18 + (5*I)*Pi)*zeta[2] + (-104/3 - (40*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(118/3 + ((4*I)/3)*Pi + (-74/3 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) - 70*zeta[4]) + (1591/12 + (34*I)*Pi)*zeta[4] + 
       (7625/216 - ((1583*I)/9)*Pi - 6*G[0, 0, 1, x] + (-6 + ((8*I)/3)*Pi)*
          G[0, 1, 0, x] + (-24 - ((8*I)/3)*Pi)*G[0, 1, 1, x] + 
         (11*G[0, 0, 0, 0, x])/3 + (16*G[0, 1, 0, 0, x])/3 - 
         (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 + 
         8*G[1, 0, 0, 0, x] - (49*G[1, 0, 0, 1, x])/3 - (49*G[1, 0, 1, 0, x])/
          3 + (47*G[1, 0, 1, 1, x])/3 + (59*G[1, 1, 0, 0, x])/3 - 
         (52*G[1, 1, 0, 1, x])/3 - (52*G[1, 1, 1, 0, x])/3 + 
         36*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-48 - ((16*I)/3)*Pi - 
           24*Log[mu2/s]) + G[1, 0, 0, x]*(-118/9 - ((41*I)/3)*Pi - 
           (16*Log[mu2/s])/3) + G[0, 0, 0, x]*(-151/18 - (11*Log[mu2/s])/3) + 
         (151*Log[mu2/s]^3)/108 + (11*Log[mu2/s]^4)/72 + 
         G[1, 0, 1, x]*(167/9 + (8*I)*Pi + (26*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(167/9 + (11*I)*Pi + (26*Log[mu2/s])/3) + 
         G[0, 0, x]*(863/54 - (6*I)*Pi + (151*Log[mu2/s])/18 + 
           (11*Log[mu2/s]^2)/6 - (5*zeta[2])/6) + Log[mu2/s]^2*
          (863/108 - (12*I)*Pi - (5*zeta[2])/12) + 
         (10603/108 + ((560*I)/9)*Pi)*zeta[2] + G[0, 1, x]*
          (128/3 - (18*I)*Pi + 12*Log[mu2/s] + (8*zeta[2])/3) + 
         G[1, 0, x]*(128/3 + ((157*I)/9)*Pi + (12 + ((10*I)/3)*Pi)*
            Log[mu2/s] + (109*zeta[2])/3) + G[1, 1, x]*
          (141/2 + ((59*I)/9)*Pi + (36 - ((10*I)/3)*Pi)*Log[mu2/s] + 
           6*Log[mu2/s]^2 + (182*zeta[2])/3) + 
         G[1, x]*(-1583/9 + ((69*I)/2)*Pi + (-12 + (6*I)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(-236/3 + (24*I)*Pi - (170*zeta[2])/3) + 
           (-977/9 - ((122*I)/3)*Pi)*zeta[2]) + 
         G[0, x]*(-25 + ((128*I)/3)*Pi - (151*Log[mu2/s]^2)/36 - 
           (11*Log[mu2/s]^3)/18 + Log[mu2/s]*(-863/54 + (12*I)*Pi + 
             (5*zeta[2])/6) + (-505/36 - ((32*I)/3)*Pi)*zeta[2] - 
           (22*zeta[3])/9) + (287/54 + ((104*I)/3)*Pi)*zeta[3] + 
         Log[mu2/s]*(25 - ((236*I)/3)*Pi + (1153/36 + ((32*I)/3)*Pi)*
            zeta[2] + (22*zeta[3])/9) + (107*zeta[4])/48)/x^2 + 
       Log[mu2/s]*(655/54 + ((56*I)/9)*Pi + (491/6 - (6*I)*Pi)*zeta[2] + 
         (94/3 + (16*I)*Pi)*zeta[3] + 112*zeta[4]) - 48*zeta[5] + 
       ((-12*I)*Pi*G[1, 1, 0, x] + 14*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + (67*G[1, 0, 0, 0, x])/3 + (2*G[1, 0, 0, 1, x])/
          3 + (2*G[1, 0, 1, 0, x])/3 - 12*G[1, 1, 0, 0, x] - 
         56*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 1, x] + 
         40*G[0, 0, 0, 1, 0, x] - 24*G[0, 0, 0, 1, 1, x] + 
         16*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] - 
         32*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, x] + 
         24*G[0, 1, 0, 0, 1, x] + 24*G[0, 1, 0, 1, 0, x] - 
         24*G[0, 1, 0, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] + 
         8*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, x]*(-16/3 - 16*Log[mu2/s]) + 
         G[0, 0, 1, 0, x]*(-16/3 - 16*Log[mu2/s]) + G[0, 0, 0, 0, x]*
          (-82/3 + 16*Log[mu2/s]) + G[0, 0, 1, 1, x]*(16/3 + 16*Log[mu2/s]) + 
         G[0, 0, 0, x]*(719/18 - ((38*I)/3)*Pi + 20*Log[mu2/s] - 
           80*zeta[2]) + G[0, 0, 1, x]*(59/18 + ((4*I)/3)*Pi + 
           (4*Log[mu2/s])/3 - 72*zeta[2]) + G[0, 1, 0, x]*
          (59/18 + ((40*I)/3)*Pi + (4*Log[mu2/s])/3 - 64*zeta[2]) + 
         G[0, 1, 1, x]*((-2*I)*Pi - 24*zeta[2]) + G[1, 0, 1, x]*
          (((2*I)/3)*Pi + 8*zeta[2]) + G[1, 0, 0, x]*(-413/18 + 
           ((34*I)/3)*Pi - (35*Log[mu2/s])/3 + 16*zeta[2]) + 
         G[1, 0, x]*(((-413*I)/18)*Pi - ((35*I)/3)*Pi*Log[mu2/s] + 
           34*zeta[2] - 8*zeta[3]) + (-236/9 + ((4*I)/3)*Pi)*zeta[3] + 
         G[0, 1, x]*(((59*I)/18)*Pi + (14*zeta[2])/3 + 
           Log[mu2/s]*(((4*I)/3)*Pi + 16*zeta[2]) + 8*zeta[3]) + 
         G[0, 0, x]*(-4427/108 + ((59*I)/3)*Pi - (11*Log[mu2/s]^2)/2 - 
           (95*zeta[2])/6 + Log[mu2/s]*(-212/9 + ((31*I)/3)*Pi + 
             32*zeta[2]) + 56*zeta[3]) + zeta[2]*(((236*I)/9)*Pi + 
           112*zeta[3]) + G[0, x]*(((-4427*I)/108)*Pi - ((11*I)/2)*Pi*
            Log[mu2/s]^2 + (68 - ((3*I)/2)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-212*I)/9)*Pi + 31*zeta[2] - 16*zeta[3]) + 
           (13*zeta[3])/3 - 80*zeta[4]) - (146*zeta[4])/3 + 
         G[1, x]*(((38*I)/3)*Pi*zeta[2] - (38*zeta[3])/3 + 34*zeta[4]) + 
         Log[mu2/s]*((13*I)*Pi*zeta[2] - 13*zeta[3] + 68*zeta[4]) + 
         48*zeta[5])/(1 - x) + x*((-2 - ((2*I)/3)*Pi)*G[0, 1, 1, x] + 
         (38*G[0, 0, 0, 1, x])/3 + (38/3 + (40*I)*Pi)*G[0, 0, 1, 0, x] - 
         (2*G[0, 0, 1, 1, x])/3 + (34*G[0, 1, 0, 1, x])/3 + 
         (34/3 - (48*I)*Pi)*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 
         (28*G[1, 0, 0, 1, x])/3 + (28/3 - (16*I)*Pi)*G[1, 0, 1, 0, x] + 
         (2*G[1, 0, 1, 1, x])/3 + (44*G[1, 1, 0, 1, x])/3 + 
         (44/3 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] - 
         56*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 1, 0, 0, x] + 
         64*G[0, 1, 0, 0, 0, x] - 48*G[0, 1, 1, 0, 0, x] + 
         32*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 1, 0, 0, x] - 
         40*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 1, 0, 0, x] + 
         G[1, 0, 0, 0, x]*(-46/3 + (16*I)*Pi - 16*Log[mu2/s]) + 
         G[0, 1, 0, 0, x]*(-20/3 + (48*I)*Pi - 16*Log[mu2/s]) + 
         G[1, 0, 1, x]*(-527/18 - ((10*I)/3)*Pi - (40*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(-373/18 + ((4*I)/3)*Pi - (32*Log[mu2/s])/3) + 
         G[1, 1, 0, 0, x]*(8/3 - (24*I)*Pi + 16*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(-86/3 - (40*I)*Pi + 16*Log[mu2/s]) + 
         G[1, 1, 1, x]*(52 + ((8*I)/3)*Pi + 24*Log[mu2/s]) + 
         G[1, 1, 0, x]*(-527/18 + (4*I)*Pi + (-40/3 + (16*I)*Pi)*Log[mu2/s] - 
           40*zeta[2]) + G[0, 0, 0, x]*(391/9 + ((16*I)/3)*Pi + 
           (64/3 + (16*I)*Pi)*Log[mu2/s] - 8*zeta[2]) - 
         18*Log[mu2/s]^2*zeta[2] + G[0, 1, 0, x]*(-373/18 - (6*I)*Pi + 
           (-32/3 - (16*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + 
         G[1, 0, 0, x]*(59/9 - ((10*I)/3)*Pi + (8/3 - (16*I)*Pi)*Log[mu2/s] + 
           32*zeta[2]) + G[0, 1, x]*(136/3 + ((59*I)/18)*Pi + 
           (26 + ((4*I)/3)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
           (-125/3 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
         G[1, 0, x]*(136/3 + ((59*I)/18)*Pi + 6*Log[mu2/s]^2 + 
           (-103/3 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*(26 + ((4*I)/3)*Pi + 
             16*zeta[2]) - 32*zeta[3]) + (-491/18 - (10*I)*Pi)*zeta[3] + 
         G[1, 1, x]*(-136/3 - ((59*I)/18)*Pi + (-26 - ((4*I)/3)*Pi)*
            Log[mu2/s] - 6*Log[mu2/s]^2 + (-97/3 - (24*I)*Pi)*zeta[2] + 
           24*zeta[3]) + zeta[2]*(-136 - ((59*I)/6)*Pi + 40*zeta[3]) + 
         G[0, 0, x]*(-136/3 - ((59*I)/18)*Pi - 6*Log[mu2/s]^2 + 
           Log[mu2/s]*(-26 - ((4*I)/3)*Pi - 16*zeta[2]) + 
           (-107/3 - (40*I)*Pi)*zeta[2] + 56*zeta[3]) + 
         Log[mu2/s]*((-78 - (4*I)*Pi)*zeta[2] + (-40/3 - (16*I)*Pi)*zeta[3] - 
           112*zeta[4]) + (-157/3 - (34*I)*Pi)*zeta[4] + 
         G[0, x]*((1273/18 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*
            ((104/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (14/3 + (40*I)*Pi)*
            zeta[3] + 70*zeta[4]) + G[1, x]*((1427/18 - (2*I)*Pi)*zeta[2] + 
           (64/3 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*((112/3 - (16*I)*Pi)*
              zeta[2] + 16*zeta[3]) + 98*zeta[4]) + 48*zeta[5])))/Nc + 
    Nc^2*(-431791/2592 - ((17743*I)/216)*Pi - (50*I)*Pi*G[0, 0, 1, 0, x] + 
      (60*I)*Pi*G[0, 1, 1, 0, x] + (20*I)*Pi*G[1, 0, 1, 0, x] - 
      (30*I)*Pi*G[1, 1, 1, 0, x] + 70*G[0, 0, 0, 0, 0, x] - 
      50*G[0, 0, 1, 0, 0, x] - 80*G[0, 1, 0, 0, 0, x] + 
      60*G[0, 1, 1, 0, 0, x] - 40*G[1, 0, 0, 0, 0, x] + 
      20*G[1, 0, 1, 0, 0, x] + 50*G[1, 1, 0, 0, 0, x] - 
      30*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(82/3 + (30*I)*Pi - 
        20*Log[mu2/s]) + G[0, 0, 0, 0, x]*(109/3 + (50*I)*Pi - 
        20*Log[mu2/s]) + (53/72 + ((13*I)/6)*Pi)*Log[mu2/s]^3 + 
      (11*Log[mu2/s]^4)/16 + G[1, 0, 0, 0, x]*(-139/3 - (20*I)*Pi + 
        20*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-52/3 - (60*I)*Pi + 
        20*Log[mu2/s]) + G[1, 0, 0, x]*(130/3 - ((85*I)/3)*Pi + 
        (18 + (20*I)*Pi)*Log[mu2/s] - 40*zeta[2]) + 
      G[0, 1, 0, x]*(((-52*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 20*zeta[2]) + 
      Log[mu2/s]^2*(-121/9 + ((17*I)/24)*Pi - (153*zeta[2])/8) + 
      G[0, 0, 0, x]*(-130/3 + ((55*I)/3)*Pi + (-18 - (20*I)*Pi)*Log[mu2/s] + 
        10*zeta[2]) + G[1, 1, 0, x]*(((82*I)/3)*Pi - (20*I)*Pi*Log[mu2/s] + 
        50*zeta[2]) + G[0, 0, x]*(((-130*I)/3)*Pi + (98/3 + (50*I)*Pi)*
         zeta[2] + Log[mu2/s]*((-18*I)*Pi + 20*zeta[2]) - 70*zeta[3]) + 
      zeta[2]*(10729/72 - ((1015*I)/24)*Pi - 50*zeta[3]) + 
      G[1, 1, x]*((30*I)*Pi*zeta[2] - 30*zeta[3]) + 
      (1489/36 - ((133*I)/6)*Pi)*zeta[3] + G[1, 0, x]*
       (((130*I)/3)*Pi + Log[mu2/s]*((18*I)*Pi - 20*zeta[2]) + 
        (-128/3 - (20*I)*Pi)*zeta[2] + 40*zeta[3]) + 
      G[0, 1, x]*((-60*I)*Pi*zeta[2] + 60*zeta[3]) + 
      G[1, x]*(((-82*I)/3)*Pi*zeta[2] + Log[mu2/s]*((20*I)*Pi*zeta[2] - 
          20*zeta[3]) + (82/3 + (20*I)*Pi)*zeta[3] - (245*zeta[4])/2) + 
      G[0, x]*((-2*I)*Pi + (-3/2 - ((7*I)/4)*Pi)*Log[mu2/s]^2 - 
        (7*Log[mu2/s]^3)/12 + (205/6 + ((259*I)/12)*Pi)*zeta[2] + 
        (-217/6 - (50*I)*Pi)*zeta[3] + Log[mu2/s]*(-2 - (3*I)*Pi + 
          (125/4 - (20*I)*Pi)*zeta[2] + 20*zeta[3]) - (175*zeta[4])/2) + 
      (982423/2592 - ((29801*I)/432)*Pi - (89*G[0, 0, 0, 0, x])/6 + 
        (13*G[0, 1, 0, 0, x])/3 - I*Pi*G[0, 1, 1, 0, x] + 
        (28*G[1, 0, 0, 0, x])/3 + (3*I)*Pi*G[1, 0, 1, 0, x] - 
        (3*I)*Pi*G[1, 1, 1, 0, x] - G[0, 1, 1, 0, 0, x] + 
        3*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
        3*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(-46/3 + (2*I)*Pi - 
          2*Log[mu2/s]) + (-361/216 - ((35*I)/18)*Pi)*Log[mu2/s]^3 - 
        (55*Log[mu2/s]^4)/48 + G[0, 0, 0, x]*(-625/18 - ((7*I)/3)*Pi + 
          (25*Log[mu2/s])/2) + G[0, 0, x]*(25489/216 - ((21*I)/4)*Pi + 
          (1061/36 + (I/3)*Pi)*Log[mu2/s] - (73*Log[mu2/s]^2)/12 - 
          (15*zeta[2])/4) + G[1, 0, 0, x]*(257/36 + (6*I)*Pi - 
          (10*Log[mu2/s])/3 - 3*zeta[2]) + (137/2 + ((173*I)/9)*Pi)*zeta[2] + 
        G[0, 1, 0, x]*(((13*I)/3)*Pi + zeta[2]) + G[1, 1, 0, x]*
         (((-46*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 7*zeta[2]) + 
        Log[mu2/s]^2*(713/27 - ((27*I)/2)*Pi + (105*zeta[2])/8) + 
        G[1, 1, x]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + 
        G[0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + (-1505/108 + ((152*I)/9)*Pi)*
         zeta[3] + G[1, 0, x]*(((257*I)/36)*Pi + (50/3 - I*Pi)*zeta[2] + 
          Log[mu2/s]*(((-10*I)/3)*Pi + 2*zeta[2]) + zeta[3]) + 
        Log[mu2/s]*(114389/648 - ((4859*I)/108)*Pi + 
          (1075/24 + ((25*I)/2)*Pi)*zeta[2] + (25*zeta[3])/3) + 
        G[0, x]*(-318181/1296 + ((4363*I)/216)*Pi + (-611/72 + ((11*I)/6)*Pi)*
           Log[mu2/s]^2 + (95*Log[mu2/s]^3)/36 + Log[mu2/s]*
           (-3521/36 + ((25*I)/2)*Pi - (23*zeta[2])/4) + 
          (-797/72 - ((11*I)/2)*Pi)*zeta[2] + (77*zeta[3])/9) + 
        G[1, x]*(((46*I)/3)*Pi*zeta[2] + Log[mu2/s]*((2*I)*Pi*zeta[2] - 
            2*zeta[3]) + (-46/3 - I*Pi)*zeta[3] - (53*zeta[4])/4) - 
        (1359*zeta[4])/32)/x + (15427/96 + ((85*I)/2)*Pi)*zeta[4] + 
      Log[mu2/s]*(-17743/216 - ((260*I)/9)*Pi + (155/8 - (31*I)*Pi)*zeta[2] + 
        (14 + (20*I)*Pi)*zeta[3] + 140*zeta[4]) + 
      (-22943/108 - (23*G[0, 0, 0, 0, x])/3 + (8*G[0, 1, 0, 0, x])/3 + 
        I*Pi*G[0, 1, 1, 0, x] + (20*G[1, 0, 0, 0, x])/3 - 
        (3*I)*Pi*G[1, 0, 1, 0, x] + (3*I)*Pi*G[1, 1, 1, 0, x] + 
        G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
        3*G[1, 1, 1, 0, 0, x] + (101/108 + ((7*I)/9)*Pi)*Log[mu2/s]^3 + 
        (11*Log[mu2/s]^4)/24 + G[1, 1, 0, 0, x]*(7/3 - (2*I)*Pi + 
          2*Log[mu2/s]) + G[0, 0, 0, x]*(187/18 - ((14*I)/3)*Pi + 
          3*Log[mu2/s]) + G[0, 0, x]*(-908/27 + ((16*I)/3)*Pi + 
          (-91/18 + ((14*I)/3)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/6 - 
          (17*zeta[2])/2) + G[1, 1, 0, x]*(((7*I)/3)*Pi + 
          (2*I)*Pi*Log[mu2/s] - 7*zeta[2]) + Log[mu2/s]^2*
         (-350/27 + ((8*I)/3)*Pi - (21*zeta[2])/4) + 
        G[0, 1, 0, x]*(((8*I)/3)*Pi - zeta[2]) + (34/3 - ((8*I)/9)*Pi)*
         zeta[2] + G[1, 0, 0, x]*(-20/9 + (4*I)*Pi - (8*Log[mu2/s])/3 + 
          3*zeta[2]) + Log[mu2/s]*(-7645/81 + ((104*I)/27)*Pi + 
          (-17/4 - I*Pi)*zeta[2] - (22*zeta[3])/3) + 
        G[1, 0, x]*(((-20*I)/9)*Pi + Log[mu2/s]*(((-8*I)/3)*Pi - 2*zeta[2]) + 
          (1/3 + I*Pi)*zeta[2] - zeta[3]) + (643/54 - ((14*I)/9)*Pi)*
         zeta[3] + G[0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
        G[1, 1, x]*((-3*I)*Pi*zeta[2] + 3*zeta[3]) + 
        G[0, x]*(7645/81 - ((104*I)/27)*Pi + (-5/36 - ((7*I)/3)*Pi)*
           Log[mu2/s]^2 - (19*Log[mu2/s]^3)/18 + (121/36 + I*Pi)*zeta[2] + 
          Log[mu2/s]*(268/9 - ((16*I)/3)*Pi + (19*zeta[2])/2) + 
          (52*zeta[3])/9) - (5*zeta[4])/16 + G[1, x]*(((-7*I)/3)*Pi*zeta[2] + 
          (7/3 + I*Pi)*zeta[3] + Log[mu2/s]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
          (53*zeta[4])/4))/x^2 - 60*zeta[5] + 
      ((-20*I)*Pi*G[1, 1, 0, x] + I*Pi*G[0, 0, 1, 0, x] - 
        ((7*I)/2)*Pi*G[0, 1, 1, 0, x] - (I/2)*Pi*G[1, 0, 1, 0, x] - 
        20*G[1, 1, 0, 0, x] + 5*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] - 
        G[0, 1, 0, 0, 0, x] - (7*G[0, 1, 1, 0, 0, x])/2 - 
        G[1, 0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x]*(493/12 - ((3*I)/2)*Pi - 
          (3*Log[mu2/s])/2) + G[0, 1, 0, 0, x]*(143/6 - ((5*I)/2)*Pi - 
          (3*Log[mu2/s])/2) + G[0, 0, 0, 0, x]*(-215/3 + (9*I)*Pi + 
          4*Log[mu2/s]) + G[0, 0, 0, x]*(2045/24 - ((173*I)/6)*Pi + 
          (257/6 - ((7*I)/2)*Pi)*Log[mu2/s] - (15*Log[mu2/s]^2)/4 - 
          (49*zeta[2])/4) + G[1, 0, 0, x]*(-2971/72 + (20*I)*Pi - 
          (253*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 + (17*zeta[2])/4) + 
        G[0, 1, 0, x]*(((143*I)/6)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + 
          (29*zeta[2])/2) + zeta[2]*(((2971*I)/72)*Pi - (99*zeta[3])/4) + 
        G[0, 1, x]*(((7*I)/2)*Pi*zeta[2] - (7*zeta[3])/2) + 
        G[0, 0, x]*(-38821/432 + ((2611*I)/72)*Pi + (-87/8 - ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3 + (-371/8 + ((25*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-881/18 + ((253*I)/12)*Pi + (35*zeta[2])/2) - 
          2*zeta[3]) + Log[mu2/s]^2*(((-3*I)/4)*Pi*zeta[2] + (3*zeta[3])/4) + 
        (-2971/72 - ((23*I)/3)*Pi)*zeta[3] + G[1, 0, x]*(((-2971*I)/72)*Pi + 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-253*I)/12)*Pi - 
            6*zeta[2]) + (193/3 - ((7*I)/4)*Pi)*zeta[2] + zeta[3]) + 
        G[1, x]*((20*I)*Pi*zeta[2] + (-20 + I*Pi)*zeta[3] - (3*zeta[4])/2) + 
        (-1625/12 + ((5*I)/8)*Pi)*zeta[4] + G[0, x]*(((-38821*I)/432)*Pi + 
          I*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((-87*I)/8)*Pi - 
            (45*zeta[2])/4) + (11845/72 + ((65*I)/24)*Pi)*zeta[2] + 
          (161/12 - (I/2)*Pi)*zeta[3] + Log[mu2/s]*(((-881*I)/18)*Pi + 
            (791/12 - (6*I)*Pi)*zeta[2] + (3*zeta[3])/2) + (39*zeta[4])/8) + 
        Log[mu2/s]*(((253*I)/12)*Pi*zeta[2] + (-253/12 + (3*I)*Pi)*zeta[3] + 
          12*zeta[4]) + (11*zeta[5])/2)/(1 - x) + 
      x*((50*I)*Pi*G[0, 0, 1, 0, x] - (60*I)*Pi*G[0, 1, 1, 0, x] - 
        (20*I)*Pi*G[1, 0, 1, 0, x] + (30*I)*Pi*G[1, 1, 1, 0, x] - 
        70*G[0, 0, 0, 0, 0, x] + 50*G[0, 0, 1, 0, 0, x] + 
        80*G[0, 1, 0, 0, 0, x] - 60*G[0, 1, 1, 0, 0, x] + 
        40*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 1, 0, 0, x] - 
        50*G[1, 1, 0, 0, 0, x] + 30*G[1, 1, 1, 0, 0, x] + 
        G[1, 0, 0, 0, x]*(-14/3 + (20*I)*Pi - 20*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-14/3 + (60*I)*Pi - 20*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(14/3 - (30*I)*Pi + 20*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(14/3 - (50*I)*Pi + 20*Log[mu2/s]) + 
        G[1, 1, 0, x]*(((14*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 50*zeta[2]) + 
        G[0, 0, 0, x]*(((14*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 10*zeta[2]) + 
        G[0, 1, 0, x]*(((-14*I)/3)*Pi - (20*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
        G[1, 0, 0, x]*(((-14*I)/3)*Pi - (20*I)*Pi*Log[mu2/s] + 40*zeta[2]) + 
        G[0, 1, x]*((60*I)*Pi*zeta[2] - 60*zeta[3]) + 
        G[1, 0, x]*((14/3 + (20*I)*Pi)*zeta[2] + 20*Log[mu2/s]*zeta[2] - 
          40*zeta[3]) - ((14*I)/3)*Pi*zeta[3] + 50*zeta[2]*zeta[3] + 
        G[1, 1, x]*((-30*I)*Pi*zeta[2] + 30*zeta[3]) + 
        G[0, 0, x]*((-14/3 - (50*I)*Pi)*zeta[2] - 20*Log[mu2/s]*zeta[2] + 
          70*zeta[3]) + Log[mu2/s]*((-20*I)*Pi*zeta[3] - 140*zeta[4]) + 
        (-98/3 - ((85*I)/2)*Pi)*zeta[4] + G[0, x]*(((14*I)/3)*Pi*zeta[2] + 
          Log[mu2/s]*((20*I)*Pi*zeta[2] - 20*zeta[3]) + (-14/3 + (50*I)*Pi)*
           zeta[3] + (175*zeta[4])/2) + G[1, x]*(((-14*I)/3)*Pi*zeta[2] + 
          (14/3 - (20*I)*Pi)*zeta[3] + Log[mu2/s]*((-20*I)*Pi*zeta[2] + 
            20*zeta[3]) + (245*zeta[4])/2) + 60*zeta[5]))), 
 (G[0, 0, x]/4 - G[0, 1, x]/4 - G[1, 0, x]/4 + 
    ((2*I)*Pi + (2 - (3*I)*Pi)*G[1, x] - 3*G[1, 1, x])/x^2 + G[1, 1, x]/4 + 
    ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])/x^3 + 
    G[0, x]*(-1 - (I/2)*Pi - Log[mu2/s]/2) + 
    G[1, x]*(1 + (I/2)*Pi + Log[mu2/s]/2) + 
    ((-I)*Pi - G[0, 0, x]/2 - G[0, 1, x]/4 - G[1, 0, x]/4 + 
      (3*G[1, 1, x])/4 + G[1, x]*(-3 - Log[mu2/s]/2) + (I/2)*Pi*Log[mu2/s] + 
      G[0, x]*(2 + (I/4)*Pi + Log[mu2/s]) - (3*zeta[2])/4)/x + (3*zeta[2])/4)/
   Nc + Nc*((((-5*I)/2)*Pi*G[0, x] - (5*G[0, 0, x])/2)/(1 - x) + 
    (17*G[0, 0, x])/4 - (17*G[0, 1, x])/4 - (17*G[1, 0, x])/4 + 
    ((-I)*Pi*G[1, x] - G[1, 1, x])/x^3 + (17*G[1, 1, x])/4 + 
    G[0, x]*(3/2 - (I/2)*Pi - Log[mu2/s]/2) + 
    G[1, x]*(-3/2 + (I/2)*Pi + Log[mu2/s]/2) + 
    ((-3*I)*Pi - (I/3)*Pi*G[0, x] - G[0, 1, x]/3 - G[1, 0, x]/3 + 
      (3*G[1, 1, x])/2 + G[1, x]*(-3 + ((3*I)/2)*Pi + Log[mu2/s]/3) + 
      (I/3)*Pi*Log[mu2/s])/x^2 + x*((-5*G[0, 0, x])/2 + (5*G[0, 1, x])/2 + 
      (5*G[1, 0, x])/2 - (5*G[1, 1, x])/2 - (15*zeta[2])/2) + 
    (((3*I)/2)*Pi - (7*G[0, 0, x])/2 + (19*G[0, 1, x])/12 + 
      (19*G[1, 0, x])/12 - (9*G[1, 1, x])/4 + 
      G[1, x]*(9/2 - ((3*I)/2)*Pi - (5*Log[mu2/s])/6) + (I/6)*Pi*Log[mu2/s] + 
      G[0, x]*(-3 - ((11*I)/12)*Pi + Log[mu2/s]) - (21*zeta[2])/4)/x + 
    (51*zeta[2])/4) + Nf*(-G[0, x] + G[1, x] - (3*G[0, 0, x])/2 + 
    (I*Pi*G[0, x] + G[0, 0, x])/(1 - x) + (3*G[0, 1, x])/2 + 
    (3*G[1, 0, x])/2 - (3*G[1, 1, x])/2 + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])/
     x^3 + ((2*I)*Pi + (I/3)*Pi*G[0, x] + G[0, 1, x]/3 + G[1, 0, x]/3 - 
      3*G[1, 1, x] + G[1, x]*(2 - (3*I)*Pi - Log[mu2/s]/3) - 
      (I/3)*Pi*Log[mu2/s])/x^2 - (9*zeta[2])/2 + 
    ((-I)*Pi + (2 + (I/6)*Pi)*G[0, x] + G[0, 0, x] - (5*G[0, 1, x])/6 - 
      (5*G[1, 0, x])/6 + (3*G[1, 1, x])/2 + 
      G[1, x]*(-3 + I*Pi + Log[mu2/s]/3) + (I/3)*Pi*Log[mu2/s] + 
      (3*zeta[2])/2)/x + x*(G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
      G[1, 1, x] + 3*zeta[2])) + 
  (Nf*((-3*G[0, x])/2 + (3*G[1, x])/2 - (5*G[0, 0, x])/2 + 
     (((3*I)/2)*Pi*G[0, x] + (3*G[0, 0, x])/2)/(1 - x) + (5*G[0, 1, x])/2 + 
     (5*G[1, 0, x])/2 + ((3*I)*Pi + (3 - ((3*I)/2)*Pi)*G[1, x] - 
       (3*G[1, 1, x])/2)/x^2 - (5*G[1, 1, x])/2 + (I*Pi*G[1, x] + G[1, 1, x])/
      x^3 - (15*zeta[2])/2 + (((-3*I)/2)*Pi + (3 + I*Pi)*G[0, x] + 
       (-9/2 + (I/2)*Pi)*G[1, x] + 2*G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
       (3*G[1, 1, x])/2 + 3*zeta[2])/x + 
     x*((3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
       (3*G[1, 1, x])/2 + (9*zeta[2])/2)))/Nc^2 + 
  e*(((-1 - ((3*I)/2)*Pi)*G[1, 1, 1, x] - G[0, 0, 0, 0, x] + 
      G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 0, x] + 
      G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
      (3*G[1, 0, 0, 0, x])/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
      G[1, 0, 1, 1, x]/2 + 3*G[1, 1, 0, 0, x] - (3*G[1, 1, 0, 1, x])/2 - 
      (3*G[1, 1, 1, 0, x])/2 + G[0, 0, 1, x]*(13/4 - (I/2)*Pi - Log[mu2/s]) + 
      G[0, 1, 0, x]*(13/4 - I*Pi - Log[mu2/s]) + 
      G[1, 0, 0, x]*(-9/2 - (2*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 1, x]*(-15/4 + (I/2)*Pi + Log[mu2/s]/2) + 
      G[1, 0, 1, x]*(2 + ((3*I)/2)*Pi + Log[mu2/s]/2) + 
      G[1, 1, 0, x]*(2 + (2*I)*Pi + Log[mu2/s]/2) + 
      G[0, 0, 0, x]*(-5/4 + I*Pi + (3*Log[mu2/s])/2) + 
      ((4*I)*Pi*G[0, 1, x] + 4*G[0, 1, 1, x] - 8*G[1, 1, 1, x] + 
        G[1, 1, x]*(11/2 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[1, x]*(((11*I)/2)*Pi + (4*I)*Pi*Log[mu2/s] - 12*zeta[2]))/x^3 + 
      G[0, 0, x]*(17/4 + ((7*I)/2)*Pi + (3/2 + (I/2)*Pi)*Log[mu2/s] - 
        4*zeta[2]) + G[0, 1, x]*(-7/2 - ((3*I)/2)*Pi + 
        (-1 - (I/2)*Pi)*Log[mu2/s] - (3*zeta[2])/2) + 
      (9 + (6*I)*Pi)*zeta[2] + (3/2 + ((3*I)/2)*Pi)*Log[mu2/s]*zeta[2] + 
      G[1, 1, x]*(11/4 + ((3*I)/2)*Pi + (1/2 + (I/2)*Pi)*Log[mu2/s] + 
        (3*zeta[2])/2) + G[1, 0, x]*(-7/2 - ((7*I)/2)*Pi + 
        (-1 - (I/2)*Pi)*Log[mu2/s] + (5*zeta[2])/2) + 
      (((19*I)/2)*Pi - (6*I)*Pi*G[0, 1, x] - 6*G[0, 1, 1, x] + 
        (51*G[1, 1, 1, x])/4 + G[1, 1, x]*(-49/4 + ((27*I)/4)*Pi - 
          6*Log[mu2/s]) + (4*I)*Pi*Log[mu2/s] - 12*zeta[2] + 
        G[1, x]*(19/2 - ((33*I)/4)*Pi + (4 - (6*I)*Pi)*Log[mu2/s] + 
          (33*zeta[2])/2))/x^2 + (((-19*I)/4)*Pi + (3/4 + ((11*I)/2)*Pi)*
         G[0, 1, x] + (3/4 - I*Pi)*G[1, 0, x] + (3*G[0, 0, 0, x])/2 + 
        (3*G[0, 0, 1, x])/4 + (3*G[0, 1, 0, x])/4 + (19*G[0, 1, 1, x])/4 + 
        (3*G[1, 0, 0, x])/4 - (7*G[1, 0, 1, x])/4 - (7*G[1, 1, 0, x])/4 - 
        (13*G[1, 1, 1, x])/4 + G[0, 0, x]*(-15/2 - ((3*I)/4)*Pi - 
          3*Log[mu2/s]) + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        G[1, 1, x]*(9/2 - ((7*I)/2)*Pi + (3*Log[mu2/s])/2) + 
        G[0, x]*(19/2 - ((3*I)/4)*Pi + 6*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
          (17*zeta[2])/4) + Log[mu2/s]*((-I)*Pi - (3*zeta[2])/2) + 
        (15/4 - ((5*I)/2)*Pi)*zeta[2] + G[1, x]*(-57/4 - ((7*I)/4)*Pi - 
          7*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (25*zeta[2])/4) - 5*zeta[3])/
       x + G[0, x]*(-19/4 - ((9*I)/4)*Pi - (3*Log[mu2/s]^2)/4 - 
        (19*zeta[2])/4 + Log[mu2/s]*(-3 - I*Pi + (3*zeta[2])/2) - 
        3*zeta[3]) + (7/4 + (I/2)*Pi)*zeta[3] + 
      G[1, x]*(19/4 + ((9*I)/4)*Pi + (3 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (-12 - (3*I)*Pi)*zeta[2] + 2*zeta[3]) + 
      ((-I/2)*Pi*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] - 
        (I/2)*Pi*G[1, 1, 0, x] + G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
        G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/2 - 
        G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 - G[1, 0, 0, 0, x] + 
        G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 0, x]/2 + 
        G[0, 0, 0, x]*(1/2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[1, 0, 0, x]*(1/2 + Log[mu2/s]/2) + G[0, 1, 0, x]*
         (-1/4 - (I/2)*Pi + Log[mu2/s]/2) + G[0, 0, 1, x]*
         (-1/4 + (I/2)*Pi + Log[mu2/s]/2) + G[1, 0, x]*
         ((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[0, 1, x]*((-I/4)*Pi + (I/2)*Pi*Log[mu2/s] - (5*zeta[2])/2) - 
        ((3*I)/4)*Pi*zeta[2] + G[0, 0, x]*(-1/2 + (I/4)*Pi - 
          I*Pi*Log[mu2/s] + zeta[2]) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        (3/4 + ((7*I)/2)*Pi)*zeta[3] + G[0, x]*((-I/2)*Pi - zeta[2]/4 + 
          3*zeta[3]) - (13*zeta[4])/8)/(1 - x) - (77*zeta[4])/8 + 
      x*((-1/2 + ((3*I)/2)*Pi)*G[1, 1, 1, x] + G[0, 0, 0, 0, x] - 
        G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 0, x] - 
        G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
        (3*G[1, 0, 0, 0, x])/2 - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - 
        G[1, 0, 1, 1, x]/2 - 3*G[1, 1, 0, 0, x] + (3*G[1, 1, 0, 1, x])/2 + 
        (3*G[1, 1, 1, 0, x])/2 + G[0, 0, 0, x]*(1/2 - I*Pi - 
          (3*Log[mu2/s])/2) + G[0, 1, 1, x]*((-I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 0, 1, x]*(3/4 - ((3*I)/2)*Pi - Log[mu2/s]/2) + 
        G[1, 1, 0, x]*(3/4 - (2*I)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 1, x]*(-1/4 + (I/2)*Pi + Log[mu2/s]) + 
        G[0, 1, 0, x]*(-1/4 + I*Pi + Log[mu2/s]) + G[1, 0, 0, x]*
         (-1 + (2*I)*Pi + Log[mu2/s]) + G[1, 0, x]*(1/2 - (I/4)*Pi + 
          (I/2)*Pi*Log[mu2/s] - (5*zeta[2])/2) + G[1, 1, x]*
         (-1/2 + (I/4)*Pi - (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        (-3/2 + ((3*I)/4)*Pi)*zeta[2] - ((3*I)/2)*Pi*Log[mu2/s]*zeta[2] + 
        G[0, 1, x]*(1/2 - (I/4)*Pi + (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[0, 0, x]*(-1/2 + (I/4)*Pi - (I/2)*Pi*Log[mu2/s] + 4*zeta[2]) + 
        G[1, x]*((-5/4 + (3*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (3/4 - (I/2)*Pi)*zeta[3] + G[0, x]*(-zeta[2]/4 - 
          (3*Log[mu2/s]*zeta[2])/2 + 3*zeta[3]) + (77*zeta[4])/8))/Nc + 
    Nf*((13/2 + (2*I)*Pi)*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 + 
      (-3/2 - (2*I)*Pi)*G[0, 1, 0, x] - (3*G[0, 1, 1, x])/2 + 
      (-2 - (2*I)*Pi)*G[1, 0, 0, x] - 3*G[1, 0, 1, x] + 
      (-3 + (2*I)*Pi)*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] - 
      2*G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] + 
      G[1, 1, x]*(-19/3 - 3*Log[mu2/s]) + G[0, 1, x]*(13/3 + 3*Log[mu2/s]) + 
      ((4*I)*Pi*G[0, 1, x] + 4*G[0, 1, 1, x] - 8*G[1, 1, 1, x] + 
        G[1, 1, x]*(25/3 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[1, x]*(((25*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 12*zeta[2]))/x^3 + 
      G[0, 0, x]*(-7/3 + (2*I)*Pi - 3*Log[mu2/s] - 2*zeta[2]) + 
      (-15 + (2*I)*Pi)*zeta[2] - 9*Log[mu2/s]*zeta[2] + 
      G[1, 0, x]*(13/3 - (2*I)*Pi + 3*Log[mu2/s] + 2*zeta[2]) + 
      (((37*I)/3)*Pi - I*Pi*G[0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
        6*G[0, 1, 1, x] + G[1, 0, 0, x]/3 - (2*G[1, 0, 1, x])/3 - 
        (2*G[1, 1, 0, x])/3 + (79*G[1, 1, 1, x])/6 + 
        G[1, 1, x]*(-33/2 + ((13*I)/2)*Pi - 6*Log[mu2/s]) + 
        ((25*I)/9)*Pi*Log[mu2/s] - (I/2)*Pi*Log[mu2/s]^2 + 
        G[1, 0, x]*(11/9 + ((2*I)/3)*Pi + Log[mu2/s]) + 
        G[0, 1, x]*(11/9 - (6*I)*Pi + Log[mu2/s]) + 
        G[0, x]*(((11*I)/9)*Pi + I*Pi*Log[mu2/s]) + (-12 + (I/6)*Pi)*
         zeta[2] + G[1, x]*(37/3 - ((25*I)/2)*Pi + (25/9 - (6*I)*Pi)*
           Log[mu2/s] - Log[mu2/s]^2/2 + (115*zeta[2])/6))/x^2 + 
      G[0, x]*(-37/6 - 2*Log[mu2/s] + (4 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (-7/2 - (2*I)*Pi)*zeta[3] + G[1, x]*(37/6 + 2*Log[mu2/s] + 
        (15/2 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
      (((-37*I)/6)*Pi - 5*G[0, 0, 0, x] + (5*G[0, 0, 1, x])/2 + 
        (5*G[0, 1, 0, x])/2 + (3*G[0, 1, 1, x])/2 + (7*G[1, 0, 0, x])/6 + 
        (5*G[1, 0, 1, x])/3 + (5*G[1, 1, 0, x])/3 - (43*G[1, 1, 1, x])/6 + 
        G[1, 0, x]*(-25/18 + ((5*I)/6)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, x]*(-25/18 + (2*I)*Pi - 2*Log[mu2/s]) + 
        (I/2)*Pi*Log[mu2/s]^2 + G[0, 0, x]*(-11/3 - (I/2)*Pi + 
          2*Log[mu2/s]) + G[1, 1, x]*(31/3 - ((5*I)/2)*Pi + 3*Log[mu2/s]) + 
        G[1, x]*(-37/2 + ((25*I)/6)*Pi + (-43/9 + (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 - (32*zeta[2])/3) + G[0, x]*(37/3 - ((19*I)/18)*Pi + 
          4*Log[mu2/s] - (13*zeta[2])/2) + (21/2 - ((5*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-7*I)/9)*Pi + 3*zeta[2]) + 3*zeta[3])/x + 
      ((2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 2*G[1, 0, 0, x] - 
        2*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
        2*G[0, 0, 1, 1, x] + G[0, 0, x]*(25/6 - (2*I)*Pi + 2*Log[mu2/s] - 
          4*zeta[2]) - (2*I)*Pi*zeta[2] - 2*G[0, 1, x]*zeta[2] + 2*zeta[3] + 
        G[0, x]*(((25*I)/6)*Pi + (2*I)*Pi*Log[mu2/s] - 6*zeta[2] + 
          2*zeta[3]) - (17*zeta[4])/2)/(1 - x) - 14*zeta[4] + 
      x*((-4 - (2*I)*Pi)*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
        (2 + (2*I)*Pi)*G[0, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, x] + 
        2*G[1, 0, 1, x] + (2 - (2*I)*Pi)*G[1, 1, 0, x] - 4*G[1, 1, 1, x] - 
        2*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
        2*G[1, 1, 0, 0, x] + G[0, 1, x]*(-25/6 - 2*Log[mu2/s]) + 
        G[1, 1, x]*(25/6 + 2*Log[mu2/s]) + G[1, 0, x]*(-25/6 - 2*Log[mu2/s] - 
          2*zeta[2]) + (25*zeta[2])/2 + 6*Log[mu2/s]*zeta[2] + 
        G[0, 0, x]*(25/6 + 2*Log[mu2/s] + 2*zeta[2]) + 
        G[1, x]*((-6 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (2 + (2*I)*Pi)*zeta[3] + G[0, x]*((-6 - (2*I)*Pi)*zeta[2] + 
          2*zeta[3]) + 14*zeta[4])) + 
    (Nf*((31/3 + (4*I)*Pi)*G[0, 0, 0, x] - (13*G[0, 0, 1, x])/6 + 
       (-13/6 - (4*I)*Pi)*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 
       (-7/3 - (4*I)*Pi)*G[1, 0, 0, x] - (35*G[1, 0, 1, x])/6 + 
       (-35/6 + (4*I)*Pi)*G[1, 1, 0, x] + 10*G[1, 1, 1, x] + 
       4*G[0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, x] - 4*G[1, 0, 0, 0, x] + 
       4*G[1, 1, 0, 0, x] + G[1, 1, x]*(-9 - ((5*I)/6)*Pi - 5*Log[mu2/s]) + 
       G[0, 1, x]*(19/3 + ((5*I)/6)*Pi + 5*Log[mu2/s]) + 
       (I*Pi*G[1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
         G[1, 1, x]*(4 - I*Pi + 2*Log[mu2/s]) + 
         G[1, x]*((4*I)*Pi + (2*I)*Pi*Log[mu2/s] - 9*zeta[2]))/x^3 + 
       G[0, 0, x]*(-11/3 + ((19*I)/6)*Pi - 5*Log[mu2/s] - 4*zeta[2]) + 
       (-67/3 + ((3*I)/2)*Pi)*zeta[2] - 15*Log[mu2/s]*zeta[2] + 
       G[1, 0, x]*(19/3 - ((19*I)/6)*Pi + 5*Log[mu2/s] + 4*zeta[2]) + 
       (((59*I)/3)*Pi - (3*I)*Pi*G[0, x] - 3*G[0, 1, x] + 
         (-3 - ((5*I)/6)*Pi)*G[1, 0, x] + (4*G[1, 0, 0, x])/3 - 
         (13*G[1, 0, 1, x])/6 - (13*G[1, 1, 0, x])/6 + 6*G[1, 1, 1, x] + 
         G[1, 1, x]*(-9 + ((5*I)/6)*Pi - 3*Log[mu2/s]) + 
         (6*I)*Pi*Log[mu2/s] + (-9 - ((8*I)/3)*Pi)*zeta[2] + 
         G[1, x]*(59/3 - (6*I)*Pi + (6 - (3*I)*Pi)*Log[mu2/s] + 
           (85*zeta[2])/6))/x^2 + G[0, x]*(-59/6 - (I/3)*Pi - 3*Log[mu2/s] + 
         (37/6 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + (-47/6 - (4*I)*Pi)*
        zeta[3] + G[1, x]*(59/6 + (I/3)*Pi + 3*Log[mu2/s] + 
         (83/6 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
       (((-59*I)/6)*Pi - 10*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 
         3*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + (5*G[1, 0, 0, x])/3 + 
         (11*G[1, 0, 1, x])/3 + (11*G[1, 1, 0, x])/3 - 6*G[1, 1, 1, x] + 
         G[0, 1, x]*(17/6 - I*Pi - 2*Log[mu2/s]) + G[1, 0, x]*
          (17/6 + ((10*I)/3)*Pi - 2*Log[mu2/s]) + G[1, 1, x]*
          (15/2 + ((2*I)/3)*Pi + 3*Log[mu2/s]) + G[0, 0, x]*
          (-17/3 - (3*I)*Pi + 4*Log[mu2/s]) + G[1, x]*(-59/2 + ((4*I)/3)*Pi + 
           (-9 + I*Pi)*Log[mu2/s] - (41*zeta[2])/3) + 
         G[0, x]*(59/3 + ((19*I)/6)*Pi + (6 + (2*I)*Pi)*Log[mu2/s] - 
           13*zeta[2]) + (43/6 - (I/3)*Pi)*zeta[2] + 
         Log[mu2/s]*((-3*I)*Pi + 6*zeta[2]) + 9*zeta[3])/x + 
       ((3*I)*Pi*G[1, 0, x] - (16*G[0, 0, 0, x])/3 - G[0, 0, 1, x]/3 - 
         G[0, 1, 0, x]/3 + 3*G[1, 0, 0, x] - 4*G[0, 0, 0, 0, x] + 
         4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] + 
         G[0, 0, x]*(13/2 - ((8*I)/3)*Pi + 3*Log[mu2/s] - 8*zeta[2]) + 
         G[0, 1, x]*((-I/3)*Pi - 4*zeta[2]) - ((10*I)/3)*Pi*zeta[2] + 
         (10*zeta[3])/3 + G[0, x]*(((13*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 
           (26*zeta[2])/3 + 4*zeta[3]) - 17*zeta[4])/(1 - x) - 28*zeta[4] + 
       x*((-16/3 - (4*I)*Pi)*G[0, 0, 0, x] + (8*G[0, 0, 1, x])/3 + 
         (8/3 + (4*I)*Pi)*G[0, 1, 0, x] + (-2/3 + (4*I)*Pi)*G[1, 0, 0, x] + 
         (10*G[1, 0, 1, x])/3 + (10/3 - (4*I)*Pi)*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] + 
         4*G[1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, x] + G[0, 1, x]*
          (-13/2 - (I/3)*Pi - 3*Log[mu2/s]) + G[1, 1, x]*(13/2 + (I/3)*Pi + 
           3*Log[mu2/s]) + G[1, 0, x]*(-13/2 - (I/3)*Pi - 3*Log[mu2/s] - 
           4*zeta[2]) + (39/2 + I*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] + 
         G[0, 0, x]*(13/2 + (I/3)*Pi + 3*Log[mu2/s] + 4*zeta[2]) + 
         G[1, x]*((-28/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
         (10/3 + (4*I)*Pi)*zeta[3] + G[0, x]*((-26/3 - (4*I)*Pi)*zeta[2] + 
           4*zeta[3]) + 28*zeta[4])))/Nc^2 + 
    Nc*((-17 - ((3*I)/2)*Pi)*G[1, 1, 1, x] - 16*G[0, 0, 0, 0, x] + 
      G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 14*G[0, 1, 0, 0, x] + 
      G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] + 
      (27*G[1, 0, 0, 0, x])/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
      G[1, 0, 1, 1, x]/2 - 12*G[1, 1, 0, 0, x] - (3*G[1, 1, 0, 1, x])/2 - 
      (3*G[1, 1, 1, 0, x])/2 + G[0, 0, 1, x]*(-79/12 - (I/2)*Pi - 
        Log[mu2/s]) + G[1, 0, 0, x]*(-1/6 + (13*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 0, x]*(-79/12 + (14*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 1, x]*(35/4 + (I/2)*Pi + Log[mu2/s]/2) + 
      G[1, 0, 1, x]*(46/3 + ((3*I)/2)*Pi + Log[mu2/s]/2) + 
      G[1, 1, 0, x]*(46/3 - (13*I)*Pi + Log[mu2/s]/2) + 
      G[0, 0, 0, x]*(-109/12 - (14*I)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 0, x]*(-7/6 + ((37*I)/6)*Pi + (-9 - (I/2)*Pi)*Log[mu2/s] - 
        (25*zeta[2])/2) + G[0, 1, x]*(-7/6 - ((41*I)/6)*Pi + 
        (-9 - (I/2)*Pi)*Log[mu2/s] - (3*zeta[2])/2) + 
      (22/3 + (7*I)*Pi)*zeta[2] + (51/2 + ((3*I)/2)*Pi)*Log[mu2/s]*zeta[2] + 
      G[1, 1, x]*(7/12 + ((41*I)/6)*Pi + (17/2 + (I/2)*Pi)*Log[mu2/s] + 
        (3*zeta[2])/2) + G[0, 0, x]*(7/4 - ((37*I)/6)*Pi + 
        (19/2 + (I/2)*Pi)*Log[mu2/s] + 11*zeta[2]) + 
      (((-35*I)/2)*Pi + I*Pi*G[0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] - 
        (5*G[1, 0, 0, x])/3 + (17*G[1, 0, 1, x])/6 + (17*G[1, 1, 0, x])/6 - 
        (77*G[1, 1, 1, x])/12 + G[0, 1, x]*(19/9 - Log[mu2/s]) + 
        G[1, 0, x]*(19/9 + (I/6)*Pi - Log[mu2/s]) - ((46*I)/9)*Pi*
         Log[mu2/s] + (I/2)*Pi*Log[mu2/s]^2 + G[1, 1, x]*
         (35/4 - ((7*I)/12)*Pi + 3*Log[mu2/s]) + 
        G[0, x]*(((19*I)/9)*Pi - I*Pi*Log[mu2/s]) + 
        G[1, x]*(-35/2 + ((23*I)/4)*Pi + (-46/9 + (3*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 - (101*zeta[2])/6) + (9 + ((5*I)/2)*Pi)*zeta[2])/
       x^2 + ((-I)*Pi*G[1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 
        4*G[1, 1, 1, x] + G[1, 1, x]*(-23/6 + I*Pi - 2*Log[mu2/s]) + 
        G[1, x]*(((-23*I)/6)*Pi - (2*I)*Pi*Log[mu2/s] + 9*zeta[2]))/x^3 + 
      (((35*I)/4)*Pi + (33*G[0, 0, 0, x])/2 - (19*G[0, 0, 1, x])/4 - 
        (19*G[0, 1, 0, x])/4 + (21*G[0, 1, 1, x])/4 - (25*G[1, 0, 0, x])/12 - 
        (85*G[1, 0, 1, x])/12 - (85*G[1, 1, 0, x])/12 + 
        (119*G[1, 1, 1, x])/12 + G[0, 0, x]*(29/6 + ((11*I)/4)*Pi - 
          9*Log[mu2/s]) + G[1, 1, x]*(-4/3 - ((5*I)/3)*Pi - 
          (9*Log[mu2/s])/2) + (I/4)*Pi*Log[mu2/s]^2 + 
        G[0, 1, x]*(-91/36 + ((9*I)/2)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, x]*(-91/36 - ((31*I)/6)*Pi + 4*Log[mu2/s]) + 
        Log[mu2/s]*(((28*I)/9)*Pi - (21*zeta[2])/2) + (-113/12 - (I/2)*Pi)*
         zeta[2] + G[0, x]*(-35/2 - ((61*I)/36)*Pi + (-4 - (2*I)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (61*zeta[2])/4) + 
        G[1, x]*(105/4 + ((13*I)/4)*Pi + (64/9 - (3*I)*Pi)*Log[mu2/s] - 
          (5*Log[mu2/s]^2)/4 + (367*zeta[2])/12) - 17*zeta[3])/x + 
      G[1, x]*(-35/4 - ((31*I)/12)*Pi + (-2 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (-173/6 + (12*I)*Pi)*zeta[2] - 13*zeta[3]) + 
      (211/12 + ((31*I)/2)*Pi)*zeta[3] + G[0, x]*(35/4 + ((31*I)/12)*Pi - 
        (3*Log[mu2/s]^2)/4 + (199/12 - (15*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(2 - I*Pi + (3*zeta[2])/2) + 12*zeta[3]) + 
      x*((19/2 + ((3*I)/2)*Pi)*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] - 
        G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - 14*G[0, 1, 0, 0, x] - 
        G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] - 
        (27*G[1, 0, 0, 0, x])/2 - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - 
        G[1, 0, 1, 1, x]/2 + 12*G[1, 1, 0, 0, x] + (3*G[1, 1, 0, 1, x])/2 + 
        (3*G[1, 1, 1, 0, x])/2 + G[0, 0, 0, x]*(5/6 + (14*I)*Pi - 
          (3*Log[mu2/s])/2) + G[0, 1, 1, x]*((-I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 0, 1, x]*(-109/12 - ((3*I)/2)*Pi - Log[mu2/s]/2) + 
        G[1, 1, 0, x]*(-109/12 + (13*I)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 1, x]*(-5/12 + (I/2)*Pi + Log[mu2/s]) + 
        G[1, 0, 0, x]*(26/3 - (13*I)*Pi + Log[mu2/s]) + 
        G[0, 1, 0, x]*(-5/12 - (14*I)*Pi + Log[mu2/s]) + 
        G[0, 0, x]*(-25/6 - ((55*I)/12)*Pi + (-5 - (I/2)*Pi)*Log[mu2/s] - 
          11*zeta[2]) + G[1, 1, x]*(-25/6 - ((55*I)/12)*Pi + 
          (-5 - (I/2)*Pi)*Log[mu2/s] - (3*zeta[2])/2) + 
        (-25/2 - ((55*I)/4)*Pi)*zeta[2] + (-15 - ((3*I)/2)*Pi)*Log[mu2/s]*
         zeta[2] + G[0, 1, x]*(25/6 + ((55*I)/12)*Pi + (5 + (I/2)*Pi)*
           Log[mu2/s] + (3*zeta[2])/2) + G[1, 0, x]*(25/6 + ((55*I)/12)*Pi + 
          (5 + (I/2)*Pi)*Log[mu2/s] + (25*zeta[2])/2) + 
        G[0, x]*((119/12 + (15*I)*Pi)*zeta[2] - (3*Log[mu2/s]*zeta[2])/2 - 
          12*zeta[3]) + (-109/12 - ((31*I)/2)*Pi)*zeta[3] + 
        G[1, x]*((223/12 - (12*I)*Pi)*zeta[2] + 13*zeta[3]) - 
        (763*zeta[4])/8) + (763*zeta[4])/8 + 
      ((-I/2)*Pi*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] - 
        (I/2)*Pi*G[1, 1, 0, x] + 16*G[0, 0, 0, 0, x] - 14*G[0, 0, 0, 1, x] - 
        14*G[0, 0, 1, 0, x] + 14*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/2 - 
        G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 - G[1, 0, 0, 0, x] + 
        G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 0, x]/2 + 
        G[0, 0, 0, x]*(5/6 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[1, 0, 0, x]*(-9/2 + Log[mu2/s]/2) + G[0, 1, 0, x]*
         (55/12 - (I/2)*Pi + Log[mu2/s]/2) + G[0, 0, 1, x]*
         (55/12 + (I/2)*Pi + Log[mu2/s]/2) + G[1, 0, x]*
         (((-9*I)/2)*Pi + (I/2)*Pi*Log[mu2/s] - 3*zeta[2]) + 
        ((109*I)/12)*Pi*zeta[2] + G[0, 1, x]*(((55*I)/12)*Pi + 
          (I/2)*Pi*Log[mu2/s] + (25*zeta[2])/2) + 
        G[0, 0, x]*(-25/6 + ((5*I)/12)*Pi + (-5 - I*Pi)*Log[mu2/s] + 
          31*zeta[2]) + G[0, x]*(((-25*I)/6)*Pi - (5*I)*Pi*Log[mu2/s] + 
          (119*zeta[2])/12 - 12*zeta[3]) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        (-109/12 + ((7*I)/2)*Pi)*zeta[3] + (497*zeta[4])/8)/(1 - x))) + 
  e^2*(((-5*G[0, 0, 1, 1, x])/2 + (63/4 - ((5*I)/2)*Pi)*G[1, 0, 1, 1, x] + 
      (1 + (7*I)*Pi)*G[1, 1, 1, 1, x] + G[0, 0, 0, 0, 0, x]/2 - 
      G[0, 0, 0, 1, 1, x] + 7*G[0, 0, 1, 0, 0, x] - (9*G[0, 0, 1, 0, 1, x])/
       2 - (9*G[0, 0, 1, 1, 0, x])/2 + (9*G[0, 0, 1, 1, 1, x])/2 + 
      11*G[0, 1, 0, 0, 0, x] - (7*G[0, 1, 0, 0, 1, x])/2 - 
      (7*G[0, 1, 0, 1, 0, x])/2 - 2*G[0, 1, 0, 1, 1, x] - 
      (13*G[0, 1, 1, 0, 0, x])/2 - G[0, 1, 1, 0, 1, x] - 
      G[0, 1, 1, 1, 0, x] + (9*G[0, 1, 1, 1, 1, x])/2 + 
      11*G[1, 0, 0, 0, 0, x] - (5*G[1, 0, 0, 0, 1, x])/2 - 
      (5*G[1, 0, 0, 1, 0, x])/2 + (5*G[1, 0, 0, 1, 1, x])/2 - 
      (17*G[1, 0, 1, 0, 0, x])/2 + G[1, 0, 1, 0, 1, x]/2 + 
      G[1, 0, 1, 1, 0, x]/2 - 3*G[1, 0, 1, 1, 1, x] - 9*G[1, 1, 0, 0, 0, x] + 
      G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 - 2*G[1, 1, 0, 1, 1, x] - 
      2*G[1, 1, 1, 0, 0, x] + 7*G[1, 1, 1, 0, 1, x] + 7*G[1, 1, 1, 1, 0, x] + 
      G[0, 0, 0, 0, x]*(35/4 - ((11*I)/2)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-10 + I*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(-10 - ((11*I)/2)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(16 + (I/2)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(29/2 + ((11*I)/2)*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(1/4 + ((13*I)/2)*Pi - Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-49/4 + (2*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-49/4 - (6*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-21/4 + ((3*I)/2)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 1, 0, 1, x]*(-23/4 - (3*I)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 1, 1, 0, x]*(-23/4 - (5*I)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 0, 1, 0, x]*(-21/4 + (5*I)*Pi + (5*Log[mu2/s])/2) + 
      G[1, 1, 0, 0, x]*(51/4 - ((3*I)/2)*Pi + 7*Log[mu2/s]) + 
      G[1, 1, 0, x]*(71/8 + ((31*I)/4)*Pi + (5 + ((9*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 - (73*zeta[2])/4) + G[1, 0, 1, x]*
       (71/8 + ((17*I)/2)*Pi + (5 + ((7*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 - (39*zeta[2])/4) + G[1, 1, 1, x]*
       (-23/2 - (11*I)*Pi + (-2 - (4*I)*Pi)*Log[mu2/s] - (9*zeta[2])/2) + 
      (3/2 + ((9*I)/4)*Pi)*Log[mu2/s]^2*zeta[2] + 
      G[0, 1, 1, x]*(-103/4 + ((15*I)/4)*Pi + (-13/2 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (7*zeta[2])/4) + G[0, 0, 0, x]*
       (-45/2 + I*Pi + (-5/2 + I*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + 
        (11*zeta[2])/4) + G[0, 1, 0, x]*(249/8 + (11/2 - ((3*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + 
      G[0, 0, 1, x]*(249/8 - ((9*I)/4)*Pi + (11/2 - (I/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + 14*zeta[2]) + G[1, 0, 0, x]*
       (-81/4 - ((31*I)/4)*Pi + (-10 - (4*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + 14*zeta[2]) + G[1, 0, x]*
       (-201/8 - ((155*I)/8)*Pi + (-5/4 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
        (70 + ((43*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-8 - ((15*I)/2)*Pi + 
          (7*zeta[2])/2)) + ((8*I)*Pi*G[0, 0, 1, x] - 
        (8*I)*Pi*G[1, 0, 1, x] + 8*G[0, 0, 1, 1, x] - 16*G[0, 1, 1, 1, x] - 
        8*G[1, 0, 1, 1, x] + 24*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
         (-22 + (8*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 1, x]*
         (11 - (8*I)*Pi + 8*Log[mu2/s]) + G[0, 1, x]*((11*I)*Pi + 
          (8*I)*Pi*Log[mu2/s] - 24*zeta[2]) + G[1, 1, x]*
         (67/4 - (11*I)*Pi + (11 - (8*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
          22*zeta[2]) + G[1, x]*(((67*I)/4)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((11*I)*Pi - 24*zeta[2]) + (-33 - (10*I)*Pi)*zeta[2]))/
       x^3 + (((143*I)/4)*Pi - (12*I)*Pi*G[0, 0, 1, x] + 
        ((59*I)/4)*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] - 
        12*G[0, 0, 1, 1, x] + (99*G[0, 1, 1, 1, x])/4 + 
        (59*G[1, 0, 1, 1, x])/4 - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] - 
        (159*G[1, 1, 1, 1, x])/4 + G[0, 1, 1, x]*(-33/2 + ((51*I)/4)*Pi - 
          12*Log[mu2/s]) + (4*I)*Pi*Log[mu2/s]^2 + G[1, 1, 1, x]*
         (171/4 - ((61*I)/4)*Pi + (51*Log[mu2/s])/2) + 
        G[1, 1, x]*(-353/8 + ((73*I)/4)*Pi + (-49/2 + ((27*I)/2)*Pi)*
           Log[mu2/s] - 6*Log[mu2/s]^2 - (127*zeta[2])/4) + 
        Log[mu2/s]*((19*I)*Pi - 24*zeta[2]) + (-57 - (10*I)*Pi)*zeta[2] + 
        2*G[1, 0, x]*zeta[2] + G[0, 1, x]*(((-33*I)/2)*Pi - 
          (12*I)*Pi*Log[mu2/s] + (69*zeta[2])/2) + 
        G[1, x]*(143/4 - ((201*I)/8)*Pi + (4 - (6*I)*Pi)*Log[mu2/s]^2 + 
          (44 + ((29*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(19 - ((33*I)/2)*Pi + 
            33*zeta[2]) - (19*zeta[3])/2))/x^2 + 
      G[0, 1, x]*(-201/8 - ((21*I)/8)*Pi + (-5/4 - ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-8 - ((7*I)/2)*Pi - (9*zeta[2])/2) + 
        (91/4 + ((31*I)/4)*Pi)*zeta[2] - (11*zeta[3])/2) + 
      (25/8 + I*Pi)*zeta[3] + G[1, 1, x]*(27 + ((23*I)/8)*Pi + 
        (1/2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + (55/2 + ((5*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(11/2 + (4*I)*Pi + 3*zeta[2]) + (7*zeta[3])/2) + 
      G[0, 0, x]*(93/4 + ((153*I)/8)*Pi + (2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(21/2 + (7*I)*Pi - 11*zeta[2]) + (-37/2 - ((19*I)/4)*Pi)*
         zeta[2] + (13*zeta[3])/2) + zeta[2]*(559/8 + ((187*I)/8)*Pi + 
        21*zeta[3]) + Log[mu2/s]*((18 + ((27*I)/2)*Pi)*zeta[2] + 
        (7/2 + ((3*I)/2)*Pi)*zeta[3] - (77*zeta[4])/4) + 
      (-1813/16 + ((33*I)/4)*Pi)*zeta[4] + G[0, x]*(-143/8 - ((107*I)/8)*Pi - 
        (7*Log[mu2/s]^3)/12 + (-481/8 - ((5*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-7/2 - I*Pi + (9*zeta[2])/4) + 
        Log[mu2/s]*(-23/2 - ((9*I)/2)*Pi + (-25/4 - ((3*I)/2)*Pi)*zeta[2] - 
          (11*zeta[3])/2) + (-119/6 - ((11*I)/2)*Pi)*zeta[3] + 
        (53*zeta[4])/8) + (((-143*I)/8)*Pi - (5*G[0, 0, 0, 0, x])/2 - 
        (7*G[0, 0, 0, 1, x])/4 - (7*G[0, 0, 1, 0, x])/4 + 
        (47*G[0, 0, 1, 1, x])/4 - (7*G[0, 1, 0, 0, x])/4 - 
        2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - (77*G[0, 1, 1, 1, x])/4 - 
        (7*G[1, 0, 0, 0, x])/4 + (37*G[1, 0, 0, 1, x])/4 + 
        (37*G[1, 0, 1, 0, x])/4 - (39*G[1, 0, 1, 1, x])/2 - 
        12*G[1, 1, 0, 0, x] + (33*G[1, 1, 0, 1, x])/4 + 
        (33*G[1, 1, 1, 0, x])/4 + (49*G[1, 1, 1, 1, x])/4 + 
        G[1, 1, 1, x]*(-8 + (14*I)*Pi - (13*Log[mu2/s])/2) + 
        G[1, 1, 0, x]*(-47/4 - ((29*I)/4)*Pi - (7*Log[mu2/s])/2) + 
        G[1, 0, 1, x]*(-47/4 - ((55*I)/4)*Pi - (7*Log[mu2/s])/2) + 
        ((7*I)/12)*Pi*Log[mu2/s]^3 + G[0, 1, 0, x]*(-1/4 - ((11*I)/4)*Pi + 
          Log[mu2/s]) + G[1, 0, 0, x]*(-1/4 + ((17*I)/2)*Pi + Log[mu2/s]) + 
        G[0, 0, 1, x]*(-1/4 + (11*I)*Pi + Log[mu2/s]) + 
        G[0, 0, 0, x]*(39/2 + ((7*I)/4)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, x]*(77/4 - ((47*I)/4)*Pi + (19*Log[mu2/s])/2) + 
        G[0, 1, x]*(13/4 + ((43*I)/2)*Pi + (5/2 + (11*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/4 - (99*zeta[2])/4) + G[1, 0, x]*
         (13/4 - ((19*I)/2)*Pi + (5/2 - (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/4 - 23*zeta[2]) + G[1, 1, x]*(71/8 - ((43*I)/4)*Pi + 
          (9 - (7*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (39*zeta[2])/4) + 
        Log[mu2/s]^2*((-I/2)*Pi - (3*zeta[2])/2) + (95/4 + ((5*I)/4)*Pi)*
         zeta[2] + G[0, 0, x]*(-59/2 + (I/4)*Pi + (-19 - I*Pi)*Log[mu2/s] - 
          4*Log[mu2/s]^2 + (57*zeta[2])/4) + Log[mu2/s]*
         (((-15*I)/2)*Pi + (15/2 - ((21*I)/4)*Pi)*zeta[2] - 10*zeta[3]) + 
        G[0, x]*(143/4 - ((13*I)/4)*Pi + (7 - (I/4)*Pi)*Log[mu2/s]^2 + 
          (7*Log[mu2/s]^3)/6 + Log[mu2/s]*(23 - ((5*I)/2)*Pi - 9*zeta[2]) + 
          (-13/4 + ((9*I)/4)*Pi)*zeta[2] - (4*zeta[3])/3) + 
        (-43/2 - ((17*I)/3)*Pi)*zeta[3] + G[1, x]*(-429/8 - ((147*I)/8)*Pi - 
          (15*Log[mu2/s]^2)/2 - (7*Log[mu2/s]^3)/12 + (51 + ((69*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*(-61/2 - ((7*I)/2)*Pi + (51*zeta[2])/4) + 
          (91*zeta[3])/6) + (235*zeta[4])/16)/x + 
      G[1, x]*(143/8 + ((107*I)/8)*Pi + (7/2 + I*Pi)*Log[mu2/s]^2 + 
        (7*Log[mu2/s]^3)/12 + (-575/8 - (19*I)*Pi)*zeta[2] + 
        (-17/3 - (5*I)*Pi)*zeta[3] + Log[mu2/s]*(23/2 + ((9*I)/2)*Pi + 
          (-103/4 - ((15*I)/2)*Pi)*zeta[2] + 4*zeta[3]) + (71*zeta[4])/4) + 
      (((3*I)/2)*Pi*G[0, 1, 1, 1, x] - (3*I)*Pi*G[1, 0, 1, 1, x] + 
        (-1 + (I/2)*Pi)*G[1, 1, 0, 0, x] + (I/2)*Pi*G[1, 1, 0, 1, x] - 
        I*Pi*G[1, 1, 1, 0, x] - G[0, 0, 0, 0, 0, x]/2 - 
        (11*G[0, 0, 0, 0, 1, x])/2 - (11*G[0, 0, 0, 1, 0, x])/2 + 
        3*G[0, 0, 0, 1, 1, x] + (3*G[0, 0, 1, 0, 0, x])/2 - 
        G[0, 0, 1, 0, 1, x]/2 - G[0, 0, 1, 1, 0, x]/2 + 
        (7*G[0, 0, 1, 1, 1, x])/2 + (11*G[0, 1, 0, 0, 0, x])/2 - 
        2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] + G[0, 1, 0, 1, 1, x] - 
        (5*G[0, 1, 1, 0, 0, x])/2 + (3*G[0, 1, 1, 0, 1, x])/2 + 
        (3*G[0, 1, 1, 1, 0, x])/2 + (11*G[1, 0, 0, 0, 0, x])/2 - 
        G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] + (5*G[1, 0, 0, 1, 1, x])/
         2 + (3*G[1, 0, 1, 0, 0, x])/2 - 3*G[1, 0, 1, 0, 1, x] - 
        3*G[1, 0, 1, 1, 0, x] + G[1, 1, 0, 0, 1, x]/2 + 
        G[1, 1, 0, 1, 0, x]/2 - G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*
         (-5/2 - (9*Log[mu2/s])/2) + G[0, 1, 0, 0, x]*
         (-6 + I*Pi - (5*Log[mu2/s])/2) + G[0, 0, 1, 1, x]*
         (-11 + I*Pi - 2*Log[mu2/s]) + G[0, 1, 0, 1, x]*
         (9/4 - (2*I)*Pi - Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (9/4 - (2*I)*Pi - Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (39/4 - ((3*I)/2)*Pi + Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (39/4 + (2*I)*Pi + Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (5/4 + (3*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*(5/4 + (3*I)*Pi + 
          (3*Log[mu2/s])/2) + G[0, 0, 0, 0, x]*(-15/2 + 6*Log[mu2/s]) + 
        G[1, 1, 0, x]*((-I)*Pi - (3*zeta[2])/2) + G[0, 1, 1, x]*
         (((9*I)/4)*Pi - I*Pi*Log[mu2/s] + 2*zeta[2]) + 
        G[1, 0, 1, x]*(((5*I)/4)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 2*zeta[2]) + 
        G[0, 0, 0, x]*(51/4 + ((7*I)/4)*Pi + (-1/2 + ((5*I)/2)*Pi)*
           Log[mu2/s] - (9*Log[mu2/s]^2)/4 + (13*zeta[2])/4) + 
        G[0, 0, 1, x]*(-43/8 - ((5*I)/4)*Pi + (I/2)*Pi*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (23*zeta[2])/4) + G[1, 0, 0, x]*
         (9/4 + (I/4)*Pi + (3/2 - ((3*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (35*zeta[2])/4) + G[0, 1, 0, x]*
         (-43/8 - ((15*I)/4)*Pi - (2*I)*Pi*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
          (57*zeta[2])/4) + zeta[2]*(((-61*I)/8)*Pi - (21*zeta[3])/2) + 
        G[0, 0, x]*(-17/2 + ((51*I)/8)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (-35/2 + ((11*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-1 - (I/2)*Pi + 
            5*zeta[2]) - (13*zeta[3])/2) + G[0, 1, x]*(((-43*I)/8)*Pi + 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + (-75/4 - ((3*I)/4)*Pi)*zeta[2] - 
          (13*Log[mu2/s]*zeta[2])/2 - (9*zeta[3])/2) + 
        G[1, 1, x]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
        (61/8 + ((31*I)/4)*Pi)*zeta[3] + G[1, 0, x]*(((9*I)/4)*Pi + 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((3*I)/2)*Pi - 
            (15*zeta[2])/2) + (-37/4 - ((17*I)/4)*Pi)*zeta[2] + zeta[3]) + 
        G[0, x]*(((-17*I)/2)*Pi + (41/8 + (4*I)*Pi)*zeta[2] + 
          (41/2 - ((13*I)/2)*Pi)*zeta[3] + Log[mu2/s]*((-I)*Pi + 
            (-1/2 + (I/2)*Pi)*zeta[2] + (11*zeta[3])/2) - (53*zeta[4])/8) + 
        Log[mu2/s]*(((-3*I)/2)*Pi*zeta[2] + (3/2 + (7*I)*Pi)*zeta[3] - 
          (13*zeta[4])/4) + (-223/4 + ((159*I)/8)*Pi)*zeta[4] + 
        G[1, x]*(((9*I)/4)*Pi*zeta[2] + Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - 
            (3*zeta[3])/2) + (-9/4 + ((17*I)/2)*Pi)*zeta[3] + 
          (101*zeta[4])/8) - zeta[5]/2)/(1 - x) + 
      x*((-5/2 + ((5*I)/2)*Pi)*G[1, 0, 1, 1, x] + (5/2 - (7*I)*Pi)*
         G[1, 1, 1, 1, x] - G[0, 0, 0, 0, 0, x]/2 + G[0, 0, 0, 1, 1, x] - 
        7*G[0, 0, 1, 0, 0, x] + (9*G[0, 0, 1, 0, 1, x])/2 + 
        (9*G[0, 0, 1, 1, 0, x])/2 - (9*G[0, 0, 1, 1, 1, x])/2 - 
        11*G[0, 1, 0, 0, 0, x] + (7*G[0, 1, 0, 0, 1, x])/2 + 
        (7*G[0, 1, 0, 1, 0, x])/2 + 2*G[0, 1, 0, 1, 1, x] + 
        (13*G[0, 1, 1, 0, 0, x])/2 + G[0, 1, 1, 0, 1, x] + 
        G[0, 1, 1, 1, 0, x] - (9*G[0, 1, 1, 1, 1, x])/2 - 
        11*G[1, 0, 0, 0, 0, x] + (5*G[1, 0, 0, 0, 1, x])/2 + 
        (5*G[1, 0, 0, 1, 0, x])/2 - (5*G[1, 0, 0, 1, 1, x])/2 + 
        (17*G[1, 0, 1, 0, 0, x])/2 - G[1, 0, 1, 0, 1, x]/2 - 
        G[1, 0, 1, 1, 0, x]/2 + 3*G[1, 0, 1, 1, 1, x] + 
        9*G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x]/2 - 
        G[1, 1, 0, 1, 0, x]/2 + 2*G[1, 1, 0, 1, 1, x] + 
        2*G[1, 1, 1, 0, 0, x] - 7*G[1, 1, 1, 0, 1, x] - 
        7*G[1, 1, 1, 1, 0, x] + G[1, 1, 0, 0, x]*(-15 + ((3*I)/2)*Pi - 
          7*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-7/4 - ((3*I)/2)*Pi - 
          (5*Log[mu2/s])/2) + G[0, 1, 0, 1, x]*(-5/2 + (3*I)*Pi - 
          (5*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*(-7/4 - (5*I)*Pi - 
          (5*Log[mu2/s])/2) + G[0, 1, 1, 0, x]*(-5/2 + (5*I)*Pi - 
          (5*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*(3/2 - (2*I)*Pi - 
          2*Log[mu2/s]) + G[1, 0, 1, 0, x]*(3/2 + (6*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(14 - ((13*I)/2)*Pi + Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(2 - (I/2)*Pi + 3*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(21/2 - ((11*I)/2)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(3/4 - I*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(3/4 + ((11*I)/2)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-15/2 + ((11*I)/2)*Pi + 6*Log[mu2/s]) + 
        G[0, 0, 1, x]*(-51/8 - ((5*I)/4)*Pi + (1/2 + (I/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 - 14*zeta[2]) + G[1, 0, 0, x]*
         (-14 + (11*I)*Pi + (-1 + (4*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
          14*zeta[2]) + G[0, 1, 0, x]*(-51/8 + (12*I)*Pi + 
          (1/2 + ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
          (21*zeta[2])/2) + G[0, 0, 0, x]*(51/4 - ((39*I)/4)*Pi + 
          (-1/2 - I*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/4 - (11*zeta[2])/4) + 
        G[0, 1, 1, x]*((-I)*Pi + (-1/2 - I*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (7*zeta[2])/4) - ((9*I)/4)*Pi*Log[mu2/s]^2*
         zeta[2] + G[1, 1, 1, x]*(-5/4 + ((9*I)/4)*Pi + (-1 + (4*I)*Pi)*
           Log[mu2/s] + (9*zeta[2])/2) + G[1, 0, 1, x]*
         (61/8 + (1 - ((7*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
          (39*zeta[2])/4) + G[1, 1, 0, x]*(61/8 - ((53*I)/4)*Pi + 
          (1 - ((9*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
          (73*zeta[2])/4) + G[1, 0, x]*(17/2 - ((43*I)/8)*Pi + 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(1 - (7*zeta[2])/2) + 
          (-53/4 - ((43*I)/4)*Pi)*zeta[2]) + 
        zeta[2]*(-51/2 + ((129*I)/8)*Pi - 21*zeta[3]) + 
        G[0, 0, x]*(-17/2 + ((43*I)/8)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (31/2 + ((19*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-1 + 11*zeta[2]) - 
          (13*zeta[3])/2) + G[1, 1, x]*(-17/2 + ((43*I)/8)*Pi - 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-1 - 3*zeta[2]) + 
          (-6 - ((5*I)/4)*Pi)*zeta[2] - (7*zeta[3])/2) + 
        (61/8 + ((57*I)/4)*Pi)*zeta[3] + G[0, 1, x]*(17/2 - ((43*I)/8)*Pi + 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + (39/4 - ((31*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(1 + (9*zeta[2])/2) + (11*zeta[3])/2) + 
        G[1, x]*((-71/8 + ((29*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           ((-5/2 + ((15*I)/2)*Pi)*zeta[2] - 4*zeta[3]) + 
          (-79/4 + (5*I)*Pi)*zeta[3] - (71*zeta[4])/4) + 
        G[0, x]*((41/8 - ((43*I)/4)*Pi)*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/
           4 + (41/2 + ((11*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
           ((-2 + ((3*I)/2)*Pi)*zeta[2] + (11*zeta[3])/2) - (53*zeta[4])/8) + 
        (649/8 - ((33*I)/4)*Pi)*zeta[4] + Log[mu2/s]*(-3*zeta[2] + 
          (3/2 - ((3*I)/2)*Pi)*zeta[3] + (77*zeta[4])/4) - zeta[5]/2) + 
      zeta[5]/2)/Nc + Nf*((19*G[0, 0, 0, 1, x])/6 + (19/6 + (10*I)*Pi)*
       G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x]/6 + 3*G[0, 1, 0, 1, x] + 
      (3 - (12*I)*Pi)*G[0, 1, 1, 0, x] + (4*G[1, 0, 0, 1, x])/3 + 
      (4/3 - (4*I)*Pi)*G[1, 0, 1, 0, x] + (14*G[1, 0, 1, 1, x])/3 + 
      6*G[1, 1, 0, 1, x] + (6 + (6*I)*Pi)*G[1, 1, 1, 0, x] - 
      18*G[1, 1, 1, 1, x] - 14*G[0, 0, 0, 0, 0, x] + 10*G[0, 0, 1, 0, 0, x] + 
      16*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 1, 0, 0, x] + 
      8*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 1, 0, 0, x] - 
      10*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 1, 0, 0, x] + 
      G[1, 0, 1, x]*(-26/3 - 6*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (53/6 + (4*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 0, x]*
       (25/6 + (12*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 1, x]*
       (-23/3 - 3*Log[mu2/s]) + G[0, 0, 1, x]*(-2/3 - 3*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-37/6 - (6*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-61/3 - (10*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, x]*(21 + 12*Log[mu2/s]) + G[1, 1, 0, x]*
       (-26/3 - ((37*I)/6)*Pi + (-6 + (4*I)*Pi)*Log[mu2/s] - 10*zeta[2]) + 
      G[0, 0, 0, x]*(29/2 - ((25*I)/6)*Pi + (13 + (4*I)*Pi)*Log[mu2/s] - 
        2*zeta[2]) - 9*Log[mu2/s]^2*zeta[2] + G[0, 1, 0, x]*
       (-2/3 + ((25*I)/6)*Pi + (-3 - (4*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
      G[1, 0, 0, x]*(-55/6 + ((37*I)/6)*Pi + (-4 - (4*I)*Pi)*Log[mu2/s] + 
        8*zeta[2]) + ((8*I)*Pi*G[0, 0, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
        8*G[0, 0, 1, 1, x] - 16*G[0, 1, 1, 1, x] - 8*G[1, 0, 1, 1, x] + 
        24*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-100/3 + (8*I)*Pi - 
          16*Log[mu2/s]) + G[0, 1, 1, x]*(50/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 1, x]*(((50*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 24*zeta[2]) + 
        G[1, 1, x]*(523/18 - ((50*I)/3)*Pi + (50/3 - (8*I)*Pi)*Log[mu2/s] + 
          4*Log[mu2/s]^2 + 22*zeta[2]) + G[1, x]*(((523*I)/18)*Pi + 
          (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((50*I)/3)*Pi - 24*zeta[2]) + 
          (-50 - (10*I)*Pi)*zeta[2]))/x^3 + G[0, 1, x]*
       (455/36 + (I/3)*Pi + (26*Log[mu2/s])/3 + 3*Log[mu2/s]^2 + 
        (-32/3 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + 
      G[1, 0, x]*(455/36 - ((55*I)/6)*Pi + 3*Log[mu2/s]^2 + 
        (8/3 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*(26/3 - (4*I)*Pi + 4*zeta[2]) - 
        8*zeta[3]) + (-47/6 + ((25*I)/6)*Pi)*zeta[3] + 
      G[1, 1, x]*(-899/36 - (I/3)*Pi - (38*Log[mu2/s])/3 - 3*Log[mu2/s]^2 + 
        (-71/6 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      zeta[2]*(-191/4 + ((55*I)/6)*Pi + 10*zeta[3]) + 
      G[0, 0, x]*(-11/36 + ((55*I)/6)*Pi - 3*Log[mu2/s]^2 + 
        Log[mu2/s]*(-14/3 + (4*I)*Pi - 4*zeta[2]) + (-56/3 - (10*I)*Pi)*
         zeta[2] + 14*zeta[3]) + (((967*I)/18)*Pi + 
        ((7*I)/3)*Pi*G[0, 0, 0, x] + (7*G[0, 0, 0, 1, x])/3 + 
        (7*G[0, 0, 1, 0, x])/3 - 12*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/3 + 
        (4*G[0, 1, 0, 1, x])/3 + (4*G[0, 1, 1, 0, x])/3 + 
        (139*G[0, 1, 1, 1, x])/6 - (13*G[1, 0, 0, 0, x])/3 + 
        2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + (71*G[1, 0, 1, 1, x])/6 + 
        2*G[1, 1, 0, 0, x] + (2*G[1, 1, 0, 1, x])/3 + (2*G[1, 1, 1, 0, x])/
         3 - (81*G[1, 1, 1, 1, x])/2 + G[0, 1, 1, x]*(-25 + ((25*I)/2)*Pi - 
          12*Log[mu2/s]) + G[0, 1, 0, x]*(-11/3 - ((4*I)/3)*Pi - 
          (7*Log[mu2/s])/3) + G[0, 0, 1, x]*(-11/3 - (12*I)*Pi - 
          (7*Log[mu2/s])/3) + G[1, 1, 0, x]*(-16/9 + ((4*I)/3)*Pi - 
          (4*Log[mu2/s])/3) + G[1, 0, 1, x]*(-16/9 + ((25*I)/2)*Pi - 
          (4*Log[mu2/s])/3) + G[1, 0, 0, x]*(-1/9 - (2*I)*Pi + 
          Log[mu2/s]/3) + ((13*I)/6)*Pi*Log[mu2/s]^2 - 
        ((7*I)/18)*Pi*Log[mu2/s]^3 + G[1, 1, 1, x]*(1103/18 - ((27*I)/2)*Pi + 
          (79*Log[mu2/s])/3) + G[0, 0, x]*(((-11*I)/3)*Pi - 
          ((7*I)/3)*Pi*Log[mu2/s]) + G[1, 1, x]*(-273/4 + ((53*I)/2)*Pi + 
          (-33 + (13*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - (221*zeta[2])/6) + 
        G[1, 0, x]*(85/27 + ((16*I)/9)*Pi + (11/3 + ((4*I)/3)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/6 - (47*zeta[2])/6) + 
        (-74 - ((169*I)/18)*Pi)*zeta[2] + G[0, 1, x]*(85/27 - (25*I)*Pi + 
          (11/3 - (12*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/6 + 
          (61*zeta[2])/2) + Log[mu2/s]*(((581*I)/27)*Pi + 
          (-24 + (I/2)*Pi)*zeta[2]) + G[0, x]*(((85*I)/27)*Pi + 
          ((11*I)/3)*Pi*Log[mu2/s] + ((7*I)/6)*Pi*Log[mu2/s]^2 - 
          (I/2)*Pi*zeta[2]) + ((7*I)/9)*Pi*zeta[3] + 
        G[1, x]*(967/18 - ((523*I)/12)*Pi + (13/6 - (6*I)*Pi)*Log[mu2/s]^2 - 
          (7*Log[mu2/s]^3)/18 + (1367/18 + ((38*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(581/27 - (25*I)*Pi + (77*zeta[2])/2) + (22*zeta[3])/9))/
       x^2 + Log[mu2/s]*((-30 + (4*I)*Pi)*zeta[2] + (-7 - (4*I)*Pi)*zeta[3] - 
        28*zeta[4]) + (-427/12 - ((17*I)/2)*Pi)*zeta[4] + 
      (((-967*I)/36)*Pi + 17*G[0, 0, 0, 0, x] - (35*G[0, 0, 0, 1, x])/6 - 
        (35*G[0, 0, 1, 0, x])/6 + (9*G[0, 0, 1, 1, x])/2 - 
        (19*G[0, 1, 0, 0, x])/6 - (13*G[0, 1, 0, 1, x])/3 - 
        (13*G[0, 1, 1, 0, x])/3 - (19*G[0, 1, 1, 1, x])/6 + 
        (5*G[1, 0, 0, 0, x])/6 - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
        (11*G[1, 0, 1, 1, x])/6 + (5*G[1, 1, 0, 0, x])/2 - 
        (8*G[1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 0, x])/3 + 
        (45*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(-581/18 + ((11*I)/2)*Pi - 
          (43*Log[mu2/s])/3) + G[0, 0, 0, x]*(7/3 + ((7*I)/6)*Pi - 
          10*Log[mu2/s]) + ((7*I)/18)*Pi*Log[mu2/s]^3 + 
        G[1, 0, 0, x]*(47/18 - ((5*I)/2)*Pi + (8*Log[mu2/s])/3) + 
        G[0, 1, 1, x]*(11/2 - ((9*I)/2)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 0, x]*(19/9 + ((19*I)/6)*Pi + (10*Log[mu2/s])/3) + 
        G[1, 0, 1, x]*(19/9 - ((9*I)/2)*Pi + (10*Log[mu2/s])/3) + 
        G[0, 1, 0, x]*(37/6 - ((13*I)/6)*Pi + (16*Log[mu2/s])/3) + 
        G[0, 0, 1, x]*(37/6 + (4*I)*Pi + (16*Log[mu2/s])/3) + 
        (48 + ((14*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*((-I/6)*Pi + 3*zeta[2]) + 
        G[0, 1, x]*(-7/27 + ((23*I)/3)*Pi + (-4 + (4*I)*Pi)*Log[mu2/s] - 
          (13*Log[mu2/s]^2)/6 + (7*zeta[2])/2) + G[1, 0, x]*
         (-7/27 + ((13*I)/18)*Pi + (-4 + ((5*I)/3)*Pi)*Log[mu2/s] - 
          (13*Log[mu2/s]^2)/6 + (71*zeta[2])/6) + 
        G[0, 0, x]*(-274/9 + ((7*I)/6)*Pi + (-22/3 - ((2*I)/3)*Pi)*
           Log[mu2/s] + 2*Log[mu2/s]^2 + (31*zeta[2])/2) + 
        G[1, 1, x]*(1751/36 - ((19*I)/2)*Pi + (62/3 - (5*I)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + (67*zeta[2])/3) + 
        G[0, x]*(967/18 - ((163*I)/27)*Pi + (4 - (I/6)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(74/3 - ((10*I)/3)*Pi - 13*zeta[2]) + 
          (-89/6 + ((3*I)/2)*Pi)*zeta[2] - 12*zeta[3]) + 
        G[1, x]*(-967/12 + ((523*I)/36)*Pi + (-25/6 + (2*I)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/18 + Log[mu2/s]*
           (-914/27 + ((25*I)/3)*Pi - (43*zeta[2])/2) + 
          (-250/9 - ((43*I)/6)*Pi)*zeta[2] + (5*zeta[3])/9) + 
        (1 - ((34*I)/9)*Pi)*zeta[3] + Log[mu2/s]*(((-248*I)/27)*Pi + 
          (21 - ((7*I)/2)*Pi)*zeta[2] + 6*zeta[3]) + (121*zeta[4])/8)/x + 
      G[0, x]*(-967/36 - 2*Log[mu2/s]^2 + (37/6 - ((25*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(-37/3 + (8 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
        (47/6 + (10*I)*Pi)*zeta[3] + (35*zeta[4])/2) + 
      G[1, x]*(967/36 + 2*Log[mu2/s]^2 + (17 + ((37*I)/6)*Pi)*zeta[2] + 
        (-4/3 - (4*I)*Pi)*zeta[3] + Log[mu2/s]*(37/3 + (15 - (4*I)*Pi)*
           zeta[2] + 4*zeta[3]) + (49*zeta[4])/2) + 
      ((4*I)*Pi*G[1, 1, 0, x] - (14*G[0, 1, 0, 0, x])/3 - 
        8*G[1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, x] + 14*G[0, 0, 0, 0, 0, x] - 
        10*G[0, 0, 0, 0, 1, x] - 10*G[0, 0, 0, 1, 0, x] + 
        6*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 1, x] - 
        4*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] + 
        6*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
        6*G[0, 1, 0, 1, 0, x] + 6*G[0, 1, 0, 1, 1, x] - 
        2*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
        2*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 1, x]*(-5/6 - 4*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (71/6 - 4*Log[mu2/s]) + G[0, 0, 0, 1, x]*(5/6 + 4*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(5/6 + 4*Log[mu2/s]) + G[1, 0, 0, x]*
         (22/3 - (4*I)*Pi + 4*Log[mu2/s] - 4*zeta[2]) + 
        18*G[0, 0, 1, x]*zeta[2] + 6*G[0, 1, 1, x]*zeta[2] - 
        2*G[1, 0, 1, x]*zeta[2] + G[0, 1, 0, x]*(((-14*I)/3)*Pi + 
          16*zeta[2]) + G[0, 0, 0, x]*(-47/3 + ((14*I)/3)*Pi - 8*Log[mu2/s] + 
          20*zeta[2]) + zeta[2]*(((-22*I)/3)*Pi - 28*zeta[3]) + 
        G[0, 0, x]*(559/36 - ((22*I)/3)*Pi + 2*Log[mu2/s]^2 + 
          Log[mu2/s]*(25/3 - (4*I)*Pi - 8*zeta[2]) + (26*zeta[2])/3 - 
          14*zeta[3]) + G[0, 1, x]*((-5*zeta[2])/6 - 4*Log[mu2/s]*zeta[2] - 
          2*zeta[3]) + (22/3 + ((4*I)/3)*Pi)*zeta[3] + 
        G[1, 0, x]*(((22*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 12*zeta[2] + 
          2*zeta[3]) + Log[mu2/s]*((-4*I)*Pi*zeta[2] + 4*zeta[3] - 
          17*zeta[4]) + G[1, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3] - 
          (17*zeta[4])/2) + (515*zeta[4])/24 + 
        G[0, x]*(((559*I)/36)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
          (-26 - (I/3)*Pi)*zeta[2] - (11*zeta[3])/6 + 
          Log[mu2/s]*(((25*I)/3)*Pi - 12*zeta[2] + 4*zeta[3]) + 20*zeta[4]) - 
        12*zeta[5])/(1 - x) + x*(G[0, 1, 1, x] - (14*G[0, 0, 0, 1, x])/3 + 
        (-14/3 - (10*I)*Pi)*G[0, 0, 1, 0, x] + (2*G[0, 0, 1, 1, x])/3 - 
        4*G[0, 1, 0, 1, x] + (-4 + (12*I)*Pi)*G[0, 1, 1, 0, x] + 
        4*G[0, 1, 1, 1, x] - (10*G[1, 0, 0, 1, x])/3 + 
        (-10/3 + (4*I)*Pi)*G[1, 0, 1, 0, x] - (2*G[1, 0, 1, 1, x])/3 - 
        4*G[1, 1, 0, 1, x] + (-4 - (6*I)*Pi)*G[1, 1, 1, 0, x] + 
        12*G[1, 1, 1, 1, x] + 14*G[0, 0, 0, 0, 0, x] - 
        10*G[0, 0, 1, 0, 0, x] - 16*G[0, 1, 0, 0, 0, x] + 
        12*G[0, 1, 1, 0, 0, x] - 8*G[1, 0, 0, 0, 0, x] + 
        4*G[1, 0, 1, 0, 0, x] + 10*G[1, 1, 0, 0, 0, x] - 
        6*G[1, 1, 1, 0, 0, x] + G[1, 1, 1, x]*(-50/3 - 8*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-5/6 + (6*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(71/6 + (10*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 1, x]*(22/3 + 4*Log[mu2/s]) + G[1, 0, 1, x]*
         (25/3 + 4*Log[mu2/s]) + G[1, 0, 0, 0, x]*(25/6 - (4*I)*Pi + 
          4*Log[mu2/s]) + G[0, 1, 0, 0, x]*(5/6 - (12*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, 0, x]*(((5*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] - 8*zeta[2]) + 
        G[0, 1, 0, x]*(22/3 + ((5*I)/6)*Pi + (4 + (4*I)*Pi)*Log[mu2/s] - 
          4*zeta[2]) + 6*Log[mu2/s]^2*zeta[2] + G[0, 0, 0, x]*
         (-47/3 - ((5*I)/6)*Pi + (-8 - (4*I)*Pi)*Log[mu2/s] + 2*zeta[2]) + 
        G[1, 1, 0, x]*(25/3 - ((5*I)/6)*Pi + (4 - (4*I)*Pi)*Log[mu2/s] + 
          10*zeta[2]) + G[0, 0, x]*(559/36 + 2*Log[mu2/s]^2 + 
          (79/6 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*(25/3 + 4*zeta[2]) - 
          14*zeta[3]) + zeta[2]*(559/12 - 10*zeta[3]) + 
        G[1, 1, x]*(559/36 + (25*Log[mu2/s])/3 + 2*Log[mu2/s]^2 + 
          (31/3 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + (22/3 + ((5*I)/6)*Pi)*
         zeta[3] + G[1, 0, x]*(-559/36 - 2*Log[mu2/s]^2 + 
          Log[mu2/s]*(-25/3 - 4*zeta[2]) + (65/6 - (4*I)*Pi)*zeta[2] + 
          8*zeta[3]) + G[0, 1, x]*(-559/36 - (25*Log[mu2/s])/3 - 
          2*Log[mu2/s]^2 + (41/3 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
        G[1, x]*((-24 + ((5*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
           ((-12 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + (-37/6 + (4*I)*Pi)*
           zeta[3] - (49*zeta[4])/2) + G[0, x]*
         ((-23 - ((5*I)/6)*Pi)*zeta[2] + (-11/6 - (10*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-12 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) - 
          (35*zeta[4])/2) + (95/6 + ((17*I)/2)*Pi)*zeta[4] + 
        Log[mu2/s]*(25*zeta[2] + (4 + (4*I)*Pi)*zeta[3] + 28*zeta[4]) - 
        12*zeta[5]) + 12*zeta[5]) + 
    (Nf*((29*G[0, 0, 0, 1, x])/6 + (29/6 + (20*I)*Pi)*G[0, 0, 1, 0, x] + 
       (7*G[0, 0, 1, 1, x])/6 + (31*G[0, 1, 0, 1, x])/6 + 
       (31/6 - (24*I)*Pi)*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] + 
       (8*G[1, 0, 0, 1, x])/3 + (8/3 - (8*I)*Pi)*G[1, 0, 1, 0, x] + 
       (29*G[1, 0, 1, 1, x])/6 + (40*G[1, 1, 0, 1, x])/3 + 
       (40/3 + (12*I)*Pi)*G[1, 1, 1, 0, x] - 30*G[1, 1, 1, 1, x] - 
       28*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 1, 0, 0, x] + 
       32*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 1, 0, 0, x] + 
       16*G[1, 0, 0, 0, 0, x] - 8*G[1, 0, 1, 0, 0, x] - 
       20*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, x] + 
       G[1, 0, 1, x]*(-623/36 - ((25*I)/6)*Pi - (35*Log[mu2/s])/3) + 
       G[1, 0, 0, 0, x]*(43/3 + (8*I)*Pi - 8*Log[mu2/s]) + 
       G[0, 1, 0, 0, x]*(25/6 + (24*I)*Pi - 8*Log[mu2/s]) + 
       G[0, 0, 1, x]*(101/36 + ((5*I)/3)*Pi - (13*Log[mu2/s])/3) + 
       G[0, 1, 1, x]*(-59/6 - ((5*I)/6)*Pi - 4*Log[mu2/s]) + 
       G[1, 1, 0, 0, x]*(-79/6 - (12*I)*Pi + 8*Log[mu2/s]) + 
       G[0, 0, 0, 0, x]*(-94/3 - (20*I)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 1, x]*(30 + ((10*I)/3)*Pi + 20*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-623/36 - ((23*I)/2)*Pi + (-35/3 + (8*I)*Pi)*
          Log[mu2/s] - 20*zeta[2]) + G[0, 0, 0, x]*(164/9 - ((35*I)/6)*Pi + 
         (62/3 + (8*I)*Pi)*Log[mu2/s] - 4*zeta[2]) - 
       15*Log[mu2/s]^2*zeta[2] + G[0, 1, 0, x]*(101/36 + (5*I)*Pi + 
         (-13/3 - (8*I)*Pi)*Log[mu2/s] + 8*zeta[2]) + 
       G[1, 0, 0, x]*(-169/18 + ((37*I)/3)*Pi + (-14/3 - (8*I)*Pi)*
          Log[mu2/s] + 16*zeta[2]) + ((-6*I)*Pi*G[0, 1, x] - 
         6*G[0, 1, 1, x] - (5*I)*Pi*G[1, 0, 0, x] - 5*G[1, 0, 0, 1, x] - 
         5*G[1, 0, 1, 0, x] + 3*G[1, 0, 1, 1, x] + 7*G[1, 1, 0, 0, x] - 
         4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] + 
         G[1, 1, 1, x]*(-16 - 8*Log[mu2/s]) + G[1, 0, 1, x]*
          (7 + 2*Log[mu2/s]) + G[1, 1, 0, x]*(7 + (5*I)*Pi + 2*Log[mu2/s]) + 
         G[1, 0, x]*((7*I)*Pi + (2*I)*Pi*Log[mu2/s] + 9*zeta[2]) + 
         G[1, 1, x]*(23/2 - I*Pi + (8 - (2*I)*Pi)*Log[mu2/s] + 
           2*Log[mu2/s]^2 + 18*zeta[2]) + G[1, x]*(((23*I)/2)*Pi + 
           (2*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((8*I)*Pi - 18*zeta[2]) + 
           (-45 - (14*I)*Pi)*zeta[2]))/x^3 + G[0, 1, x]*
        (299/36 + ((203*I)/36)*Pi + (38/3 + ((5*I)/3)*Pi)*Log[mu2/s] + 
         5*Log[mu2/s]^2 + (-131/6 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
       G[1, 0, x]*(299/36 - ((505*I)/36)*Pi + 5*Log[mu2/s]^2 + 
         (5/6 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*(38/3 - ((19*I)/3)*Pi + 
           8*zeta[2]) - 16*zeta[3]) - (689*zeta[3])/36 + 
       G[1, 1, x]*(-25 - ((191*I)/36)*Pi + (-18 - ((5*I)/3)*Pi)*Log[mu2/s] - 
         5*Log[mu2/s]^2 + (-68/3 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
       zeta[2]*(-1487/36 + ((61*I)/12)*Pi + 20*zeta[3]) + 
       G[0, 0, x]*(151/18 + ((493*I)/36)*Pi - 5*Log[mu2/s]^2 + 
         Log[mu2/s]*(-22/3 + ((19*I)/3)*Pi - 8*zeta[2]) + 
         (-91/3 - (20*I)*Pi)*zeta[2] + 28*zeta[3]) + 
       (((1583*I)/18)*Pi + (3*I)*Pi*G[0, 0, x] + 3*G[0, 0, 1, x] + 
         (3 - ((4*I)/3)*Pi)*G[0, 1, 0, x] + (12 + ((4*I)/3)*Pi)*
          G[0, 1, 1, x] - (8*G[0, 1, 0, 0, x])/3 + (4*G[0, 1, 0, 1, x])/3 + 
         (4*G[0, 1, 1, 0, x])/3 - 4*G[1, 0, 0, 0, x] + (49*G[1, 0, 0, 1, x])/
          6 + (49*G[1, 0, 1, 0, x])/6 - (47*G[1, 0, 1, 1, x])/6 - 
         (59*G[1, 1, 0, 0, x])/6 + (26*G[1, 1, 0, 1, x])/3 + 
         (26*G[1, 1, 1, 0, x])/3 - 18*G[1, 1, 1, 1, x] + 
         G[1, 0, 1, x]*(-167/18 - (4*I)*Pi - (13*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(-167/18 - ((11*I)/2)*Pi - (13*Log[mu2/s])/3) + 
         (6*I)*Pi*Log[mu2/s]^2 + G[1, 0, 0, x]*(59/9 + ((41*I)/6)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 1, 1, x]*(24 + ((8*I)/3)*Pi + 
           12*Log[mu2/s]) + G[1, 1, x]*(-141/4 - ((59*I)/18)*Pi + 
           (-18 + ((5*I)/3)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
           (91*zeta[2])/3) + G[1, 0, x]*(-64/3 - ((157*I)/18)*Pi + 
           (-6 - ((5*I)/3)*Pi)*Log[mu2/s] - (109*zeta[2])/6) + 
         G[0, 1, x]*(-64/3 + (9*I)*Pi - 6*Log[mu2/s] - (4*zeta[2])/3) + 
         (-54 - ((280*I)/9)*Pi)*zeta[2] + Log[mu2/s]*(((118*I)/3)*Pi + 
           (-18 - ((16*I)/3)*Pi)*zeta[2]) + G[0, x]*(((-64*I)/3)*Pi - 
           (6*I)*Pi*Log[mu2/s] + (9 + ((16*I)/3)*Pi)*zeta[2]) + 
         G[1, x]*(1583/18 - ((69*I)/4)*Pi + (6 - (3*I)*Pi)*Log[mu2/s]^2 + 
           (977/18 + ((61*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(118/3 - (12*I)*Pi + 
             (85*zeta[2])/3)) - ((52*I)/3)*Pi*zeta[3])/x^2 + 
       Log[mu2/s]*((-134/3 + (3*I)*Pi)*zeta[2] + (-47/3 - (8*I)*Pi)*zeta[3] - 
         56*zeta[4]) + (-1591/24 - (17*I)*Pi)*zeta[4] + 
       G[0, x]*(-1583/36 - ((107*I)/36)*Pi - 3*Log[mu2/s]^2 + 
         (151/36 - ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-59/3 - ((2*I)/3)*Pi + 
           (37/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (52/3 + (20*I)*Pi)*
          zeta[3] + 35*zeta[4]) + (((-1583*I)/36)*Pi + 34*G[0, 0, 0, 0, x] - 
         7*G[0, 0, 0, 1, x] - 7*G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x] - 
         (13*G[0, 1, 0, 0, x])/3 - (22*G[0, 1, 0, 1, x])/3 - 
         (22*G[0, 1, 1, 0, x])/3 + 12*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] - 
         (41*G[1, 0, 0, 1, x])/3 - (41*G[1, 0, 1, 0, x])/3 + 
         (37*G[1, 0, 1, 1, x])/3 + (46*G[1, 1, 0, 0, x])/3 - 
         (32*G[1, 1, 0, 1, x])/3 - (32*G[1, 1, 1, 0, x])/3 + 
         18*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(7 + (7*I)*Pi - 20*Log[mu2/s]) + 
         G[1, 1, 1, x]*(-12 - ((14*I)/3)*Pi - 12*Log[mu2/s]) + 
         G[0, 1, 1, x]*(-95/6 + ((2*I)/3)*Pi - 4*Log[mu2/s]) + 
         G[1, 0, 0, x]*(-79/18 - ((40*I)/3)*Pi + (10*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(-5/6 - (2*I)*Pi + 6*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-5/6 - ((17*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[1, 0, 1, x]*(107/18 + (6*I)*Pi + (22*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(107/18 + (12*I)*Pi + (22*Log[mu2/s])/3) + 
         (-115/18 + ((193*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
          ((-3*I)*Pi + 6*zeta[2]) + G[1, 0, x]*(589/18 + ((65*I)/9)*Pi + 
           (17/3 + ((20*I)/3)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 
           (65*zeta[2])/3) + G[0, 1, x]*(589/18 - (11*I)*Pi + 
           (17/3 - (2*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + (82*zeta[2])/3) + 
         G[1, 1, x]*(313/12 + ((161*I)/18)*Pi + (15 + ((4*I)/3)*Pi)*
            Log[mu2/s] + 3*Log[mu2/s]^2 + (185*zeta[2])/6) + 
         G[0, 0, x]*(-559/9 - ((31*I)/6)*Pi + (-34/3 - (6*I)*Pi)*Log[mu2/s] + 
           4*Log[mu2/s]^2 + 31*zeta[2]) + G[0, x]*(1583/18 + 
           ((179*I)/18)*Pi + (6 + (2*I)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(118/3 + ((19*I)/3)*Pi - 26*zeta[2]) + 
           (-175/6 - ((10*I)/3)*Pi)*zeta[2] - 30*zeta[3]) + 
         (11 + ((34*I)/3)*Pi)*zeta[3] + G[1, x]*(-1583/12 - ((7*I)/36)*Pi + 
           (-9 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-59 + ((8*I)/3)*Pi - 
             (82*zeta[2])/3) + (-299/18 - ((119*I)/6)*Pi)*zeta[2] + 
           6*zeta[3]) + Log[mu2/s]*(((-59*I)/3)*Pi + (43/3 - ((2*I)/3)*Pi)*
            zeta[2] + 18*zeta[3]) + (141*zeta[4])/4)/x + 
       G[1, x]*(1583/36 + ((107*I)/36)*Pi + 3*Log[mu2/s]^2 + 
         (1031/36 + (14*I)*Pi)*zeta[2] + (-5/6 - (8*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(59/3 + ((2*I)/3)*Pi + (83/3 - (8*I)*Pi)*zeta[2] + 
           8*zeta[3]) + 49*zeta[4]) + ((6*I)*Pi*G[1, 1, 0, x] - 
         7*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
         (34*G[1, 0, 0, 0, x])/3 - G[1, 0, 0, 1, x]/3 - G[1, 0, 1, 0, x]/3 + 
         6*G[1, 1, 0, 0, x] + 28*G[0, 0, 0, 0, 0, x] - 
         20*G[0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 1, 0, x] + 
         12*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 1, x] - 
         8*G[0, 0, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 1, x] + 
         12*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
         12*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
         4*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
         4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
         G[0, 0, 1, 1, x]*(-8/3 - 8*Log[mu2/s]) + G[0, 0, 0, 0, x]*
          (43/3 - 8*Log[mu2/s]) + G[0, 0, 0, 1, x]*(8/3 + 8*Log[mu2/s]) + 
         G[0, 0, 1, 0, x]*(8/3 + 8*Log[mu2/s]) + G[1, 0, 0, x]*
          (12 - ((17*I)/3)*Pi + 6*Log[mu2/s] - 8*zeta[2]) + 
         G[1, 0, 1, x]*((-I/3)*Pi - 4*zeta[2]) + G[0, 1, 1, x]*
          (I*Pi + 12*zeta[2]) + G[0, 1, 0, x]*(-59/36 - ((20*I)/3)*Pi - 
           (2*Log[mu2/s])/3 + 32*zeta[2]) + G[0, 0, 1, x]*
          (-59/36 - ((2*I)/3)*Pi - (2*Log[mu2/s])/3 + 36*zeta[2]) + 
         G[0, 0, 0, x]*(-391/18 + ((19*I)/3)*Pi - (32*Log[mu2/s])/3 + 
           40*zeta[2]) + zeta[2]*(((-491*I)/36)*Pi - 56*zeta[3]) + 
         G[0, 0, x]*(68/3 - ((373*I)/36)*Pi + 3*Log[mu2/s]^2 + 
           Log[mu2/s]*(13 - ((16*I)/3)*Pi - 16*zeta[2]) + (53*zeta[2])/6 - 
           28*zeta[3]) + G[0, 1, x]*(((-59*I)/36)*Pi + 
           Log[mu2/s]*(((-2*I)/3)*Pi - 8*zeta[2]) - (7*zeta[2])/3 - 
           4*zeta[3]) + (491/36 - ((2*I)/3)*Pi)*zeta[3] + 
         G[1, 0, x]*((12*I)*Pi + (6*I)*Pi*Log[mu2/s] - (53*zeta[2])/3 + 
           4*zeta[3]) + Log[mu2/s]*(((-20*I)/3)*Pi*zeta[2] + (20*zeta[3])/3 - 
           34*zeta[4]) + G[1, x]*(((-19*I)/3)*Pi*zeta[2] + (19*zeta[3])/3 - 
           17*zeta[4]) + (157*zeta[4])/6 + G[0, x]*(((68*I)/3)*Pi + 
           (3*I)*Pi*Log[mu2/s]^2 + (-1381/36 + (I/6)*Pi)*zeta[2] - 
           (7*zeta[3])/3 + Log[mu2/s]*((13*I)*Pi - (52*zeta[2])/3 + 
             8*zeta[3]) + 40*zeta[4]) - 24*zeta[5])/(1 - x) + 
       x*((1 + (I/3)*Pi)*G[0, 1, 1, x] - (19*G[0, 0, 0, 1, x])/3 + 
         (-19/3 - (20*I)*Pi)*G[0, 0, 1, 0, x] + G[0, 0, 1, 1, x]/3 - 
         (17*G[0, 1, 0, 1, x])/3 + (-17/3 + (24*I)*Pi)*G[0, 1, 1, 0, x] + 
         6*G[0, 1, 1, 1, x] - (14*G[1, 0, 0, 1, x])/3 + (-14/3 + (8*I)*Pi)*
          G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x]/3 - (22*G[1, 1, 0, 1, x])/3 + 
         (-22/3 - (12*I)*Pi)*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + 
         28*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 1, 0, 0, x] - 
         32*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 1, 0, 0, x] - 
         16*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 1, 0, 0, x] + 
         20*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 
         G[1, 1, 1, x]*(-26 - ((4*I)/3)*Pi - 12*Log[mu2/s]) + 
         G[1, 1, 0, 0, x]*(-4/3 + (12*I)*Pi - 8*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(43/3 + (20*I)*Pi - 8*Log[mu2/s]) + 
         G[0, 0, 1, x]*(373/36 - ((2*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(527/36 + ((5*I)/3)*Pi + (20*Log[mu2/s])/3) + 
         G[1, 0, 0, 0, x]*(23/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
         G[0, 1, 0, 0, x]*(10/3 - (24*I)*Pi + 8*Log[mu2/s]) + 
         G[1, 0, 0, x]*(-59/18 + ((5*I)/3)*Pi + (-4/3 + (8*I)*Pi)*
            Log[mu2/s] - 16*zeta[2]) + G[0, 1, 0, x]*(373/36 + (3*I)*Pi + 
           (16/3 + (8*I)*Pi)*Log[mu2/s] - 8*zeta[2]) + 
         9*Log[mu2/s]^2*zeta[2] + G[0, 0, 0, x]*(-391/18 - ((8*I)/3)*Pi + 
           (-32/3 - (8*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
         G[1, 1, 0, x]*(527/36 - (2*I)*Pi + (20/3 - (8*I)*Pi)*Log[mu2/s] + 
           20*zeta[2]) + G[0, 0, x]*(68/3 + ((59*I)/36)*Pi + 3*Log[mu2/s]^2 + 
           (107/6 + (20*I)*Pi)*zeta[2] + Log[mu2/s]*(13 + ((2*I)/3)*Pi + 
             8*zeta[2]) - 28*zeta[3]) + zeta[2]*(68 + ((59*I)/12)*Pi - 
           20*zeta[3]) + G[1, 1, x]*(68/3 + ((59*I)/36)*Pi + 
           (13 + ((2*I)/3)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
           (97/6 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + (491/36 + (5*I)*Pi)*
          zeta[3] + G[1, 0, x]*(-68/3 - ((59*I)/36)*Pi - 3*Log[mu2/s]^2 + 
           Log[mu2/s]*(-13 - ((2*I)/3)*Pi - 8*zeta[2]) + (103/6 - (8*I)*Pi)*
            zeta[2] + 16*zeta[3]) + G[0, 1, x]*(-68/3 - ((59*I)/36)*Pi + 
           (-13 - ((2*I)/3)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 
           (125/6 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
         G[1, x]*((-1427/36 + I*Pi)*zeta[2] + Log[mu2/s]*
            ((-56/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (-32/3 + (8*I)*Pi)*
            zeta[3] - 49*zeta[4]) + G[0, x]*((-1273/36 - (4*I)*Pi)*zeta[2] + 
           (-7/3 - (20*I)*Pi)*zeta[3] + Log[mu2/s]*((-52/3 - (8*I)*Pi)*
              zeta[2] + 8*zeta[3]) - 35*zeta[4]) + (157/6 + (17*I)*Pi)*
          zeta[4] + Log[mu2/s]*((39 + (2*I)*Pi)*zeta[2] + (20/3 + (8*I)*Pi)*
            zeta[3] + 56*zeta[4]) - 24*zeta[5]) + 24*zeta[5]))/Nc^2 + 
    Nc*(-5*G[0, 0, 1, 1, x] + (-77/4 - ((5*I)/2)*Pi)*G[1, 0, 1, 1, x] + 
      (49 + (7*I)*Pi)*G[1, 1, 1, 1, x] + (211*G[0, 0, 0, 0, 0, x])/2 - 
      G[0, 0, 0, 1, 1, x] - 68*G[0, 0, 1, 0, 0, x] - 
      (9*G[0, 0, 1, 0, 1, x])/2 - (9*G[0, 0, 1, 1, 0, x])/2 + 
      (9*G[0, 0, 1, 1, 1, x])/2 - 109*G[0, 1, 0, 0, 0, x] - 
      (7*G[0, 1, 0, 0, 1, x])/2 - (7*G[0, 1, 0, 1, 0, x])/2 - 
      2*G[0, 1, 0, 1, 1, x] + (167*G[0, 1, 1, 0, 0, x])/2 - 
      G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + (9*G[0, 1, 1, 1, 1, x])/2 - 
      49*G[1, 0, 0, 0, 0, x] - (5*G[1, 0, 0, 0, 1, x])/2 - 
      (5*G[1, 0, 0, 1, 0, x])/2 + (5*G[1, 0, 0, 1, 1, x])/2 + 
      (43*G[1, 0, 1, 0, 0, x])/2 + G[1, 0, 1, 0, 1, x]/2 + 
      G[1, 0, 1, 1, 0, x]/2 - 3*G[1, 0, 1, 1, 1, x] + 
      66*G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x]/2 + 
      G[1, 1, 0, 1, 0, x]/2 - 2*G[1, 1, 0, 1, 1, x] - 
      47*G[1, 1, 1, 0, 0, x] + 7*G[1, 1, 1, 0, 1, x] + 
      7*G[1, 1, 1, 1, 0, x] + G[0, 0, 0, 0, x]*(59/12 + ((139*I)/2)*Pi - 
        36*Log[mu2/s]) + G[1, 1, 0, 0, x]*(493/12 + ((87*I)/2)*Pi - 
        23*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-275/6 - ((11*I)/2)*Pi - 
        4*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-275/6 - (44*I)*Pi - 
        4*Log[mu2/s]) + G[0, 1, 1, 1, x]*(-18 + (I/2)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(85/4 + (2*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(85/4 + (24*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(31/4 + ((3*I)/2)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 1, 0, 1, x]*(85/12 - (3*I)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 0, 1, 0, x]*(31/4 - (70*I)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 1, 1, 0, x]*(85/12 + (85*I)*Pi + (5*Log[mu2/s])/2) + 
      G[1, 0, 0, 0, x]*(-313/6 - ((49*I)/2)*Pi + 27*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(227/12 - ((167*I)/2)*Pi + 29*Log[mu2/s]) + 
      G[1, 0, 0, x]*(215/36 - ((129*I)/4)*Pi + (-4/3 + (26*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 46*zeta[2]) + 
      G[0, 1, 0, x]*(-5899/72 + ((71*I)/6)*Pi + (-85/6 + ((57*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (39*zeta[2])/2) + 
      G[1, 0, 1, x]*(2899/72 + ((101*I)/3)*Pi + (95/3 + ((7*I)/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (39*zeta[2])/4) + 
      G[1, 1, 1, x]*(6 - ((185*I)/6)*Pi + (-34 - (4*I)*Pi)*Log[mu2/s] - 
        (9*zeta[2])/2) + (51/2 + ((9*I)/4)*Pi)*Log[mu2/s]^2*zeta[2] + 
      G[0, 1, 1, x]*(133/4 + ((91*I)/12)*Pi + (37/2 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (7*zeta[2])/4) + G[0, 0, 1, x]*
       (-5899/72 - ((137*I)/12)*Pi + (-85/6 - (I/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + 14*zeta[2]) + G[0, 0, 0, x]*
       (343/9 - ((11*I)/2)*Pi + (-109/6 - (29*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/4 + (71*zeta[2])/4) + G[1, 1, 0, x]*
       (2899/72 + ((323*I)/12)*Pi + (95/3 - ((51*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (227*zeta[2])/4) + 
      (((13*I)/3)*Pi*G[0, 1, x] + (13*G[0, 1, 1, x])/3 + 
        (5*I)*Pi*G[1, 0, 0, x] + 5*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 0, x] - 
        3*G[1, 0, 1, 1, x] - 7*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
        4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*
         (-6 - 2*Log[mu2/s]) + G[1, 1, 0, x]*(-6 - (5*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 1, 1, x]*(46/3 + 8*Log[mu2/s]) + G[1, 1, x]*
         (-413/36 + ((5*I)/3)*Pi + (-23/3 + (2*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - 18*zeta[2]) + G[1, 0, x]*((-6*I)*Pi - 
          (2*I)*Pi*Log[mu2/s] - 9*zeta[2]) + G[1, x]*(((-413*I)/36)*Pi - 
          (2*I)*Pi*Log[mu2/s]^2 + (41 + (14*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-23*I)/3)*Pi + 18*zeta[2])))/x^3 + 
      G[0, 0, x]*(-529/12 - ((2759*I)/72)*Pi + (10 + ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + (67/2 + ((281*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(11/2 - ((37*I)/3)*Pi + 19*zeta[2]) - (197*zeta[3])/2) + 
      zeta[2]*(-13601/72 + ((227*I)/8)*Pi - 54*zeta[3]) + 
      G[1, 1, x]*(-829/9 + ((3415*I)/72)*Pi + (17/2 + ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + (67/2 + ((185*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(7/6 + ((44*I)/3)*Pi + 3*zeta[2]) - (83*zeta[3])/2) + 
      (3133/72 + ((130*I)/3)*Pi)*zeta[3] + G[1, 0, x]*
       (4903/72 + ((3089*I)/72)*Pi + (-37/4 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-10/3 + ((71*I)/6)*Pi - (53*zeta[2])/2) + 
        (-67 - ((77*I)/4)*Pi)*zeta[2] + 60*zeta[3]) + 
      G[0, 1, x]*(4903/72 - ((3745*I)/72)*Pi + (-37/4 - ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-10/3 - ((85*I)/6)*Pi - (9*zeta[2])/2) + 
        (65/4 - ((329*I)/4)*Pi)*zeta[2] + (169*zeta[3])/2) + 
      (((-887*I)/12)*Pi - ((7*I)/3)*Pi*G[0, 0, 0, x] + 
        (-19/2 - ((13*I)/12)*Pi)*G[0, 1, 1, x] - (7*G[0, 0, 0, 1, x])/3 - 
        (7*G[0, 0, 1, 0, x])/3 + 3*G[0, 1, 0, 0, x] - (8*G[0, 1, 0, 1, x])/
         3 - (8*G[0, 1, 1, 0, x])/3 + (19*G[0, 1, 1, 1, x])/12 + 
        (25*G[1, 0, 0, 0, x])/3 - (61*G[1, 0, 0, 1, x])/6 - 
        (61*G[1, 0, 1, 0, x])/6 + (31*G[1, 0, 1, 1, x])/4 + 
        (47*G[1, 1, 0, 0, x])/6 - (53*G[1, 1, 0, 1, x])/6 - 
        (53*G[1, 1, 1, 0, x])/6 + (75*G[1, 1, 1, 1, x])/4 + 
        G[1, 1, 1, x]*(-787/36 - ((35*I)/12)*Pi - (77*Log[mu2/s])/6) + 
        G[1, 0, 0, x]*(-43/9 - ((29*I)/6)*Pi - 3*Log[mu2/s]) - 
        ((14*I)/3)*Pi*Log[mu2/s]^2 + ((7*I)/18)*Pi*Log[mu2/s]^3 + 
        G[0, 0, 1, x]*(-1/3 + (7*Log[mu2/s])/3) + G[0, 1, 0, x]*
         (-1/3 + ((8*I)/3)*Pi + (7*Log[mu2/s])/3) + G[1, 0, 1, x]*
         (74/9 + ((13*I)/4)*Pi + (17*Log[mu2/s])/3) + 
        G[1, 1, 0, x]*(74/9 + ((14*I)/3)*Pi + (17*Log[mu2/s])/3) + 
        G[0, 0, x]*((-I/3)*Pi + ((7*I)/3)*Pi*Log[mu2/s]) + 
        (50 + (28*I)*Pi)*zeta[2] + G[0, 1, x]*(443/27 - ((13*I)/2)*Pi + 
          (10*Log[mu2/s])/3 - (7*Log[mu2/s]^2)/6 + (16*zeta[2])/3) + 
        G[1, 0, x]*(443/27 + ((61*I)/9)*Pi + (10/3 + (I/3)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/6 + 25*zeta[2]) + G[1, 1, x]*
         (271/8 + ((139*I)/36)*Pi + (35/2 - ((7*I)/6)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + (389*zeta[2])/12) + 
        G[0, x]*(((443*I)/27)*Pi + ((10*I)/3)*Pi*Log[mu2/s] - 
          ((7*I)/6)*Pi*Log[mu2/s]^2 + (-9 - ((29*I)/6)*Pi)*zeta[2]) + 
        Log[mu2/s]*(((-893*I)/27)*Pi + (18 + ((29*I)/6)*Pi)*zeta[2]) + 
        G[1, x]*(-887/12 + ((413*I)/24)*Pi + (-14/3 + (3*I)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/18 + Log[mu2/s]*
           (-893/27 + ((23*I)/2)*Pi - (203*zeta[2])/6) + (-503/9 - (20*I)*Pi)*
           zeta[2] + zeta[3]/18) + ((149*I)/9)*Pi*zeta[3])/x^2 + 
      G[1, x]*(-887/24 - ((2845*I)/72)*Pi + (-3/2 + I*Pi)*Log[mu2/s]^2 + 
        (7*Log[mu2/s]^3)/12 + (473/72 - ((325*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(-31/2 - ((31*I)/6)*Pi + (-713/12 + ((45*I)/2)*Pi)*
           zeta[2] - 26*zeta[3]) + (-17 + (25*I)*Pi)*zeta[3] - 166*zeta[4]) + 
      G[0, x]*(887/24 + ((2845*I)/72)*Pi - (7*Log[mu2/s]^3)/12 + 
        (12667/72 - ((349*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
         (3/2 - I*Pi + (9*zeta[2])/4) + (-9 - ((161*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(31/2 + ((31*I)/6)*Pi + (437/12 - ((63*I)/2)*Pi)*zeta[2] + 
          (49*zeta[3])/2) - (997*zeta[4])/8) + 
      (((887*I)/24)*Pi - (107*G[0, 0, 0, 0, x])/2 + (133*G[0, 0, 0, 1, x])/
         12 + (133*G[0, 0, 1, 0, x])/12 + (33*G[0, 0, 1, 1, x])/4 + 
        (23*G[0, 1, 0, 0, x])/4 + (29*G[0, 1, 0, 1, x])/3 + 
        (29*G[0, 1, 1, 0, x])/3 - (337*G[0, 1, 1, 1, x])/12 + 
        (5*G[1, 0, 0, 0, x])/12 + (347*G[1, 0, 0, 1, x])/12 + 
        (347*G[1, 0, 1, 0, x])/12 - 27*G[1, 0, 1, 1, x] - 
        (179*G[1, 1, 0, 0, x])/6 + (241*G[1, 1, 0, 1, x])/12 + 
        (241*G[1, 1, 1, 0, x])/12 - (113*G[1, 1, 1, 1, x])/4 + 
        G[1, 0, 1, x]*(-629/36 - ((49*I)/4)*Pi - (85*Log[mu2/s])/6) + 
        G[1, 1, 0, x]*(-629/36 - ((287*I)/12)*Pi - (85*Log[mu2/s])/6) + 
        G[0, 1, 0, x]*(-1/12 + ((61*I)/12)*Pi - (31*Log[mu2/s])/3) + 
        G[0, 0, 1, x]*(-1/12 + (9*I)*Pi - (31*Log[mu2/s])/3) + 
        G[1, 0, 0, x]*(157/36 + ((73*I)/3)*Pi - 5*Log[mu2/s]) + 
        ((7*I)/36)*Pi*Log[mu2/s]^3 + G[0, 1, 1, x]*(637/12 - ((95*I)/12)*Pi + 
          (21*Log[mu2/s])/2) + G[1, 1, 1, x]*(-259/18 + ((35*I)/3)*Pi + 
          (119*Log[mu2/s])/6) + G[0, 0, 0, x]*(-29/6 - ((77*I)/12)*Pi + 
          36*Log[mu2/s]) + G[1, 1, x]*(3779/72 - ((1243*I)/36)*Pi + 
          (-8/3 - ((10*I)/3)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - 
          (719*zeta[2])/12) + G[0, 1, x]*(-2999/108 + ((299*I)/6)*Pi + 
          (-19/6 + (9*I)*Pi)*Log[mu2/s] + (53*Log[mu2/s]^2)/12 - 
          (667*zeta[2])/12) + G[1, 0, x]*(-2999/108 - ((293*I)/18)*Pi + 
          (-19/6 - ((31*I)/3)*Pi)*Log[mu2/s] + (53*Log[mu2/s]^2)/12 - 
          (107*zeta[2])/2) + G[0, 0, x]*(967/18 + ((3*I)/4)*Pi + 
          (17/3 + ((17*I)/3)*Pi)*Log[mu2/s] - 10*Log[mu2/s]^2 - 
          (129*zeta[2])/4) + Log[mu2/s]^2*(((19*I)/6)*Pi - (21*zeta[2])/2) + 
        (-7/36 - ((101*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((949*I)/54)*Pi + 
          (-113/6 - ((13*I)/12)*Pi)*zeta[2] - 34*zeta[3]) + 
        G[1, x]*(887/8 + ((1759*I)/24)*Pi + (37/6 - (3*I)*Pi)*Log[mu2/s]^2 - 
          (35*Log[mu2/s]^3)/36 + (275/9 + ((183*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(2623/54 + ((13*I)/2)*Pi + (739*zeta[2])/12) - 
          (61*zeta[3])/18) + (-19/2 - ((119*I)/9)*Pi)*zeta[3] + 
        G[0, x]*(-887/12 - ((545*I)/108)*Pi + (-3 - ((25*I)/12)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + (73/4 + ((49*I)/12)*Pi)*
           zeta[2] + Log[mu2/s]*(-31 - ((7*I)/2)*Pi + 30*zeta[2]) + 
          (122*zeta[3])/3) - (571*zeta[4])/16)/x + (5055/16 + (72*I)*Pi)*
       zeta[4] + Log[mu2/s]*((44/3 + ((31*I)/2)*Pi)*zeta[2] + 
        (211/6 + ((63*I)/2)*Pi)*zeta[3] + (763*zeta[4])/4) - 
      (179*zeta[5])/2 + (((3*I)/2)*Pi*G[0, 1, 1, 1, x] - 
        (3*I)*Pi*G[1, 0, 1, 1, x] + (-11 + (I/2)*Pi)*G[1, 1, 0, 0, x] + 
        (I/2)*Pi*G[1, 1, 0, 1, x] - I*Pi*G[1, 1, 1, 0, x] - 
        (211*G[0, 0, 0, 0, 0, x])/2 + (139*G[0, 0, 0, 0, 1, x])/2 + 
        (139*G[0, 0, 0, 1, 0, x])/2 - 42*G[0, 0, 0, 1, 1, x] + 
        (3*G[0, 0, 1, 0, 0, x])/2 + (59*G[0, 0, 1, 0, 1, x])/2 + 
        (59*G[0, 0, 1, 1, 0, x])/2 - (113*G[0, 0, 1, 1, 1, x])/2 - 
        (79*G[0, 1, 0, 0, 0, x])/2 + 43*G[0, 1, 0, 0, 1, x] + 
        43*G[0, 1, 0, 1, 0, x] - 44*G[0, 1, 0, 1, 1, x] - 
        (5*G[0, 1, 1, 0, 0, x])/2 + (3*G[0, 1, 1, 0, 1, x])/2 + 
        (3*G[0, 1, 1, 1, 0, x])/2 + (41*G[1, 0, 0, 0, 0, x])/2 - 
        16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
        (35*G[1, 0, 0, 1, 1, x])/2 + (3*G[1, 0, 1, 0, 0, x])/2 - 
        3*G[1, 0, 1, 0, 1, x] - 3*G[1, 0, 1, 1, 0, x] + 
        G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 - G[1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 1, x]*(-113/4 - ((3*I)/2)*Pi - 29*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-113/4 + (2*I)*Pi - 29*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(47/6 - (9*Log[mu2/s])/2) + G[0, 1, 0, 0, x]*
         (79/6 + I*Pi - (5*Log[mu2/s])/2) + G[0, 1, 0, 1, x]*
         (-49/4 - (2*I)*Pi - Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (-49/4 - (2*I)*Pi - Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (73/12 + (3*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*(73/12 + (3*I)*Pi + 
          (3*Log[mu2/s])/2) + G[0, 0, 1, 1, x]*(51/2 + I*Pi + 
          28*Log[mu2/s]) + G[0, 0, 0, 0, x]*(131/6 + 36*Log[mu2/s]) + 
        G[0, 0, 0, x]*(-1285/36 - ((25*I)/4)*Pi + (1/6 + ((5*I)/2)*Pi)*
           Log[mu2/s] - (9*Log[mu2/s]^2)/4 - (587*zeta[2])/4) + 
        G[0, 0, 1, x]*(2029/72 + ((83*I)/12)*Pi + (29/3 + (I/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (517*zeta[2])/4) + 
        G[0, 1, 0, x]*(2029/72 + ((127*I)/12)*Pi + (29/3 - (2*I)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (423*zeta[2])/4) + 
        G[0, 1, 1, x]*(((-49*I)/4)*Pi - I*Pi*Log[mu2/s] - 43*zeta[2]) + 
        G[1, 1, 0, x]*((-11*I)*Pi - (3*zeta[2])/2) + 
        G[1, 0, 1, x]*(((73*I)/12)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 
          17*zeta[2]) + G[1, 0, 0, x]*(-127/12 + ((65*I)/12)*Pi + 
          (-17/2 - ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
          (155*zeta[2])/4) + G[1, 0, x]*(((-127*I)/12)*Pi + 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-17*I)/2)*Pi - 
            (15*zeta[2])/2) + (191/12 - ((17*I)/4)*Pi)*zeta[2] - 
          14*zeta[3]) + G[1, 1, x]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
        (-2791/72 + ((319*I)/12)*Pi)*zeta[3] + G[0, 1, x]*
         (((2029*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (191/12 - ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((29*I)/3)*Pi + 
            (47*zeta[2])/2) + (21*zeta[3])/2) + G[0, 0, x]*
         (155/9 - ((1141*I)/72)*Pi + (-5 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
          (113/2 + ((11*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-25/3 - (I/6)*Pi + 
            65*zeta[2]) + (197*zeta[3])/2) + zeta[2]*(((2791*I)/72)*Pi + 
          (399*zeta[3])/2) + G[0, x]*(((155*I)/9)*Pi - 
          (5*I)*Pi*Log[mu2/s]^2 + (-643/72 - ((37*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-25*I)/3)*Pi + (119/6 + (I/2)*Pi)*zeta[2] - 
            (49*zeta[3])/2) + (-34/3 - ((13*I)/2)*Pi)*zeta[3] - 
          (1253*zeta[4])/8) + (559/8 + ((159*I)/8)*Pi)*zeta[4] + 
        G[1, x]*(((205*I)/12)*Pi*zeta[2] + Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - 
            (3*zeta[3])/2) + (-205/12 + ((17*I)/2)*Pi)*zeta[3] + 
          (611*zeta[4])/8) + Log[mu2/s]*(((109*I)/6)*Pi*zeta[2] + 
          (-109/6 + (7*I)*Pi)*zeta[3] + (497*zeta[4])/4) + (179*zeta[5])/2)/
       (1 - x) + x*(G[0, 0, 1, 1, x]/2 + (-3 + ((5*I)/2)*Pi)*
         G[1, 0, 1, 1, x] + (-55/2 - (7*I)*Pi)*G[1, 1, 1, 1, x] - 
        (211*G[0, 0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, 1, x] + 
        68*G[0, 0, 1, 0, 0, x] + (9*G[0, 0, 1, 0, 1, x])/2 + 
        (9*G[0, 0, 1, 1, 0, x])/2 - (9*G[0, 0, 1, 1, 1, x])/2 + 
        109*G[0, 1, 0, 0, 0, x] + (7*G[0, 1, 0, 0, 1, x])/2 + 
        (7*G[0, 1, 0, 1, 0, x])/2 + 2*G[0, 1, 0, 1, 1, x] - 
        (167*G[0, 1, 1, 0, 0, x])/2 + G[0, 1, 1, 0, 1, x] + 
        G[0, 1, 1, 1, 0, x] - (9*G[0, 1, 1, 1, 1, x])/2 + 
        49*G[1, 0, 0, 0, 0, x] + (5*G[1, 0, 0, 0, 1, x])/2 + 
        (5*G[1, 0, 0, 1, 0, x])/2 - (5*G[1, 0, 0, 1, 1, x])/2 - 
        (43*G[1, 0, 1, 0, 0, x])/2 - G[1, 0, 1, 0, 1, x]/2 - 
        G[1, 0, 1, 1, 0, x]/2 + 3*G[1, 0, 1, 1, 1, x] - 
        66*G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x]/2 - 
        G[1, 1, 0, 1, 0, x]/2 + 2*G[1, 1, 0, 1, 1, x] + 
        47*G[1, 1, 1, 0, 0, x] - 7*G[1, 1, 1, 0, 1, x] - 
        7*G[1, 1, 1, 1, 0, x] + G[0, 1, 0, 0, x]*(-211/6 + ((167*I)/2)*Pi - 
          29*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-179/6 + ((49*I)/2)*Pi - 
          27*Log[mu2/s]) + G[0, 0, 0, 1, x]*(25/4 - ((3*I)/2)*Pi - 
          (5*Log[mu2/s])/2) + G[0, 1, 0, 1, x]*(25/6 + (3*I)*Pi - 
          (5*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*(25/4 + (70*I)*Pi - 
          (5*Log[mu2/s])/2) + G[0, 1, 1, 0, x]*(25/6 - (85*I)*Pi - 
          (5*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*(-1 - (2*I)*Pi - 
          2*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-1 - (24*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-8 - (I/2)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(343/12 + ((11*I)/2)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(343/12 + (44*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(31/6 - ((87*I)/2)*Pi + 23*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(131/6 - ((139*I)/2)*Pi + 36*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-2503/72 + ((181*I)/12)*Pi + (-56/3 + ((51*I)/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (227*zeta[2])/4) + 
        G[0, 0, 0, x]*(-1285/36 + ((113*I)/4)*Pi + (1/6 + (29*I)*Pi)*
           Log[mu2/s] - (9*Log[mu2/s]^2)/4 - (71*zeta[2])/4) + 
        G[0, 0, 1, x]*(1141/72 + ((83*I)/12)*Pi + (1/6 + (I/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 14*zeta[2]) + 
        G[0, 1, 1, x]*(4 - ((13*I)/3)*Pi + (-1/2 - I*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (7*zeta[2])/4) + (-15 - ((9*I)/4)*Pi)*
         Log[mu2/s]^2*zeta[2] + G[1, 1, 1, x]*(179/12 + ((241*I)/12)*Pi + 
          (19 + (4*I)*Pi)*Log[mu2/s] + (9*zeta[2])/2) + 
        G[1, 0, 1, x]*(-2503/72 - ((68*I)/3)*Pi + (-56/3 - ((7*I)/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (39*zeta[2])/4) + 
        G[0, 1, 0, x]*(1141/72 - ((185*I)/6)*Pi + (1/6 - ((57*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (39*zeta[2])/2) + 
        G[1, 0, 0, x]*(983/18 - ((25*I)/2)*Pi + (55/3 - (26*I)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 46*zeta[2]) + 
        G[0, 1, x]*(-155/9 + ((2029*I)/72)*Pi + (5 + ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + (-159/4 + ((329*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(25/3 + ((29*I)/3)*Pi + (9*zeta[2])/2) - 
          (169*zeta[3])/2) + G[1, 0, x]*(-155/9 + ((2029*I)/72)*Pi + 
          (5 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + (-99/4 + ((77*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(25/3 + ((29*I)/3)*Pi + (53*zeta[2])/2) - 60*zeta[3]) + 
        (-2791/72 - ((673*I)/12)*Pi)*zeta[3] + G[1, 1, x]*
         (155/9 - ((2029*I)/72)*Pi + (-5 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(-25/3 - ((29*I)/3)*Pi - 3*zeta[2]) + 
          (-31 - ((185*I)/4)*Pi)*zeta[2] + (83*zeta[3])/2) + 
        zeta[2]*(155/3 - ((2029*I)/24)*Pi + 54*zeta[3]) + 
        G[0, 0, x]*(155/9 - ((2029*I)/72)*Pi + (-5 - ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-25/3 - ((29*I)/3)*Pi - 19*zeta[2]) + 
          (-37/2 - ((281*I)/4)*Pi)*zeta[2] + (197*zeta[3])/2) + 
        Log[mu2/s]*((-25 - (29*I)*Pi)*zeta[2] + (-109/6 - ((63*I)/2)*Pi)*
           zeta[3] - (763*zeta[4])/4) + (-613/4 - (72*I)*Pi)*zeta[4] + 
        G[0, x]*((221/72 + ((559*I)/12)*Pi)*zeta[2] - 
          (9*Log[mu2/s]^2*zeta[2])/4 + Log[mu2/s]*((55/3 + ((63*I)/2)*Pi)*
             zeta[2] - (49*zeta[3])/2) + (-34/3 + ((161*I)/2)*Pi)*zeta[3] + 
          (997*zeta[4])/8) + G[1, x]*((3865/72 + ((2*I)/3)*Pi)*zeta[2] + 
          (559/12 - (25*I)*Pi)*zeta[3] + Log[mu2/s]*
           ((223/6 - ((45*I)/2)*Pi)*zeta[2] + 26*zeta[3]) + 166*zeta[4]) + 
        (179*zeta[5])/2)))}


==> anc/qgqg_-+++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^3*((-100/243 - (8*G[0, 0, x])/27 + G[0, x]*(40/81 + (8*Log[mu2/s])/27) - 
      (40*Log[mu2/s])/81 - (4*Log[mu2/s]^2)/27)/x^2 + 
    (100/243 + (8*G[0, 0, x])/27 + G[0, x]*(-40/81 - (8*Log[mu2/s])/27) + 
      (40*Log[mu2/s])/81 + (4*Log[mu2/s]^2)/27)/x) + 
  (-7*G[0, 0, 0, 0, x] + (21*G[0, 0, 0, 1, x])/2 + (21*G[0, 0, 1, 0, x])/2 - 
    (37*G[0, 0, 1, 1, x])/2 + (31*G[0, 1, 0, 0, x])/2 - 
    (35*G[0, 1, 0, 1, x])/2 - (35*G[0, 1, 1, 0, x])/2 + 35*G[0, 1, 1, 1, x] + 
    (13*G[1, 0, 0, 0, x])/2 - 23*G[1, 0, 0, 1, x] - 23*G[1, 0, 1, 0, x] + 
    44*G[1, 0, 1, 1, x] - 21*G[1, 1, 0, 0, x] + 36*G[1, 1, 0, 1, x] + 
    36*G[1, 1, 1, 0, x] - (133*G[1, 1, 1, 1, x])/2 + 
    G[0, 0, 0, x]*(431/12 - (7*I)*Pi - (21*Log[mu2/s])/2) + 
    G[1, 1, 1, x]*(361/6 - ((79*I)/2)*Pi - 9*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-469/12 + ((35*I)/2)*Pi + (5*Log[mu2/s])/2) + 
    G[0, 1, 1, x]*(-73/4 + (20*I)*Pi + (5*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(-469/12 + ((47*I)/2)*Pi + (5*Log[mu2/s])/2) + 
    G[0, 1, 0, x]*(-59/6 + (2*I)*Pi + 4*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-59/6 - (4*I)*Pi + 4*Log[mu2/s]) + 
    G[1, 0, 0, x]*(20 - ((25*I)/2)*Pi + 4*Log[mu2/s]) + 
    G[1, 1, x]*(187/72 + ((71*I)/3)*Pi + (31/12 + (5*I)*Pi)*Log[mu2/s] + 
      (23*Log[mu2/s]^2)/4 - (161*zeta[2])/4) + 
    G[0, 0, x]*(-3341/72 + ((32*I)/3)*Pi + (-185/12 + I*Pi)*Log[mu2/s] + 
      (15*Log[mu2/s]^2)/4 - (47*zeta[2])/4) + (-871/8 + (14*I)*Pi)*zeta[2] + 
    (-113/4 + (3*I)*Pi)*Log[mu2/s]*zeta[2] + (45*Log[mu2/s]^2*zeta[2])/4 + 
    G[0, 1, x]*(1577/72 - ((65*I)/3)*Pi + (77/12 - (3*I)*Pi)*Log[mu2/s] - 
      (19*Log[mu2/s]^2)/4 + (7*zeta[2])/4) + 
    G[1, 0, x]*(1577/72 - ((38*I)/3)*Pi + (77/12 - (3*I)*Pi)*Log[mu2/s] - 
      (19*Log[mu2/s]^2)/4 + (129*zeta[2])/4) + 
    ((12*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 0, 0, x] - 24*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + G[1, x]*(-535/36 + ((82*I)/3)*Pi + 
      (-5/2 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(17/6 + (4*I)*Pi - 
        21*zeta[2]) + (103/2 - (51*I)*Pi)*zeta[2] - (7*zeta[3])/2) + 
    G[0, x]*(535/36 - ((82*I)/3)*Pi + (5/2 - I*Pi)*Log[mu2/s]^2 + 
      (285/4 - ((15*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-17/6 - (4*I)*Pi + 
        (3*zeta[2])/2) - (7*zeta[3])/2) + (-125/6 + ((19*I)/2)*Pi)*zeta[3] + 
    ((6*I)*Pi*G[0, 0, 1, x] + (6*I)*Pi*G[0, 1, 0, x] + 
      (-26 + (12*I)*Pi)*G[0, 1, 1, x] + (18*I)*Pi*G[1, 0, 0, x] + 
      (281/6 + (2*I)*Pi)*G[1, 0, 1, x] + (281/6 + (90*I)*Pi)*G[1, 1, 0, x] + 
      6*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 
      6*G[0, 1, 1, 1, x] + 18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 
      16*G[1, 0, 1, 1, x] + 203*G[1, 1, 0, 0, x] - 113*G[1, 1, 0, 1, x] - 
      113*G[1, 1, 1, 0, x] + 101*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(36 - (6*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, x]*(((281*I)/6)*Pi - 55*zeta[2]) + 
      G[0, 1, x]*((-26*I)*Pi - 48*zeta[2]) + 
      G[1, 1, x]*(-137/2 + ((365*I)/6)*Pi + (-22 + (12*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 215*zeta[2]) + G[1, x]*(((-137*I)/2)*Pi + 
        (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-22*I)*Pi - 48*zeta[2]) + 
        (-889/6 - (87*I)*Pi)*zeta[2] + zeta[3]))/x^3 + 
    Nf^2*((46*G[0, 0, 0, x])/3 - (28*G[0, 0, 1, x])/3 - 
      (28*G[0, 1, 0, x])/3 + (10*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/3 - 
      (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 + (20*G[1, 1, 1, x])/3 + 
      G[1, 1, x]*(-172/9 - ((2*I)/3)*Pi - (20*Log[mu2/s])/3) + 
      G[0, 0, x]*(-100/9 - ((2*I)/3)*Pi - (20*Log[mu2/s])/3) + 
      G[0, 1, x]*(136/9 + ((2*I)/3)*Pi + (20*Log[mu2/s])/3) + 
      G[1, 0, x]*(136/9 + ((2*I)/3)*Pi + (20*Log[mu2/s])/3) + 
      (((-8*I)/3)*Pi*G[0, 1, x] - (8*G[0, 1, 1, x])/3 - (8*G[1, 1, 1, x])/3 + 
        G[1, 1, x]*(52/9 + (8*Log[mu2/s])/3) + 
        G[1, x]*(((52*I)/9)*Pi + ((8*I)/3)*Pi*Log[mu2/s] - 8*zeta[2]))/x^3 + 
      (-154/3 - (2*I)*Pi)*zeta[2] - 20*Log[mu2/s]*zeta[2] + 
      G[1, x]*(38/3 + 4*Log[mu2/s] + (32*zeta[2])/3) + 
      G[0, x]*(-38/3 - 4*Log[mu2/s] + (58*zeta[2])/3) - 4*zeta[3] + 
      (9071/1944 + ((76*I)/3)*Pi + (-16/3 + (4*I)*Pi)*G[0, 1, x] + 
        (-16/3 + ((4*I)/3)*Pi)*G[1, 0, x] - (8*G[0, 0, 0, x])/9 + 
        4*G[0, 1, 1, x] + (8*G[1, 0, 0, x])/3 - (4*G[1, 0, 1, x])/3 - 
        (4*G[1, 1, 0, x])/3 + 4*G[1, 1, 1, x] + G[1, 1, x]*
         (-34/3 - ((4*I)/3)*Pi - 4*Log[mu2/s]) + G[0, 0, x]*
         (47/27 + (8*Log[mu2/s])/9) + (47*Log[mu2/s]^2)/54 + 
        (4*Log[mu2/s]^3)/27 + G[0, x]*(-497/162 - ((16*I)/3)*Pi - 
          (47*Log[mu2/s])/27 - (4*Log[mu2/s]^2)/9 - zeta[2]/9) + 
        Log[mu2/s]*(497/162 + (8*I)*Pi + zeta[2]/9) + 
        (-455/54 - ((16*I)/3)*Pi)*zeta[2] + G[1, x]*(76/3 - ((26*I)/3)*Pi + 
          (8 - (4*I)*Pi)*Log[mu2/s] + (40*zeta[2])/3) + (37*zeta[3])/27)/
       x^2 + ((2*I)*Pi*G[1, 0, x] - 10*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + 
        G[0, 0, x]*(32/3 - (6*I)*Pi + 4*Log[mu2/s]) + 
        G[0, x]*(((32*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 6*zeta[2]) - 
        (2*I)*Pi*zeta[2] + 2*zeta[3])/(1 - x) + 
      x*(-10*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
        2*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 4*G[1, 1, 1, x] + 
        G[0, 1, x]*(-32/3 - 4*Log[mu2/s]) + G[1, 0, x]*
         (-32/3 - 4*Log[mu2/s]) + G[0, 0, x]*(32/3 + 4*Log[mu2/s]) + 
        G[1, 1, x]*(32/3 + 4*Log[mu2/s]) + 32*zeta[2] - 12*G[0, x]*zeta[2] - 
        6*G[1, x]*zeta[2] + 12*Log[mu2/s]*zeta[2] + 2*zeta[3]) + 
      (-4199/1944 - ((38*I)/3)*Pi - (88*G[0, 0, 0, x])/9 + 
        (8*G[0, 0, 1, x])/3 + (8*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 + 
        2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
        G[1, 0, x]*(8/9 - ((2*I)/3)*Pi - (8*Log[mu2/s])/3) + 
        G[0, 1, x]*(8/9 - ((8*I)/3)*Pi - (8*Log[mu2/s])/3) - 
        (35*Log[mu2/s]^2)/54 - (4*Log[mu2/s]^3)/27 + 
        G[1, 1, x]*(130/9 + (2*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, x]*(-23/27 - ((8*I)/3)*Pi + (40*Log[mu2/s])/9) + 
        G[0, x]*(4601/162 + ((88*I)/9)*Pi + (263/27 + ((8*I)/3)*Pi)*
           Log[mu2/s] + (4*Log[mu2/s]^2)/9 - (95*zeta[2])/9) + 
        G[1, x]*(-1064/27 + ((26*I)/9)*Pi + (-112/9 + ((4*I)/3)*Pi)*
           Log[mu2/s] - 10*zeta[2]) + (1175/54 + ((16*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-269/162 - (4*I)*Pi + (71*zeta[2])/9) + (71*zeta[3])/27)/
       x) + ((25/3 + (8*I)*Pi)*G[0, 0, 0, x] + (6*I)*Pi*G[0, 1, 1, x] - 
      (3*I)*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] + 8*G[0, 0, 0, 1, x] + 
      8*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 0, x] + 
      6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] - 
      3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] + 
      G[0, 1, 0, x]*(-31/6 - (2*I)*Pi - Log[mu2/s]) + 
      G[0, 0, 1, x]*(-31/6 - (3*I)*Pi - Log[mu2/s]) + 
      G[1, 0, 0, x]*(-1/2 - (8*I)*Pi - Log[mu2/s]) + 
      G[0, 0, x]*(-607/36 - (I/2)*Pi - (11*Log[mu2/s])/3 + Log[mu2/s]^2/2 - 
        (61*zeta[2])/2) + G[0, 1, x]*(((-31*I)/6)*Pi - I*Pi*Log[mu2/s] - 
        21*zeta[2]) - ((14*I)/3)*Pi*zeta[2] + 
      G[1, 0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 30*zeta[2]) + 
      (14/3 - (18*I)*Pi)*zeta[3] + G[1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
      G[0, x]*(((-607*I)/36)*Pi - ((11*I)/3)*Pi*Log[mu2/s] + 
        (I/2)*Pi*Log[mu2/s]^2 + (95/3 + ((21*I)/2)*Pi)*zeta[2] + 7*zeta[3]) - 
      (615*zeta[4])/4)/(1 - x) + x*(-31*G[0, 0, 0, 0, x] + 
      16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] + 3*G[0, 0, 1, 1, x] + 
      9*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 
      11*G[0, 1, 1, 1, x] + 15*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 
      3*G[1, 0, 1, 0, x] - 13*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 
      4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 13*G[1, 1, 1, 1, x] + 
      G[0, 1, 0, x]*(53/6 + (4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-25/6 + (8*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(53/6 + (15*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-13/3 - (6*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 1, x]*(-52/3 - (13*I)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, x]*(-13/3 - (17*I)*Pi - Log[mu2/s]) + 
      G[1, 1, 1, x]*(77/6 + (15*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-1/3 - (6*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 0, x]*(-1003/36 + ((34*I)/3)*Pi + (17*Log[mu2/s])/6 - 
        (5*Log[mu2/s]^2)/2 - (47*zeta[2])/2) + 
      G[1, 1, x]*(-1003/36 + ((34*I)/3)*Pi + (17*Log[mu2/s])/6 - 
        (5*Log[mu2/s]^2)/2 - (11*zeta[2])/2) + (-1003/12 + (34*I)*Pi)*
       zeta[2] + (17*Log[mu2/s]*zeta[2])/2 - (15*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 1, x]*(1003/36 - ((34*I)/3)*Pi - (17*Log[mu2/s])/6 + 
        (5*Log[mu2/s]^2)/2 + (5*zeta[2])/2) + 
      G[1, 0, x]*(1003/36 - ((34*I)/3)*Pi - (17*Log[mu2/s])/6 + 
        (5*Log[mu2/s]^2)/2 + (5*zeta[2])/2) + 
      G[0, x]*((-40/3 - (2*I)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] - 
        4*zeta[3]) + (13 - (15*I)*Pi)*zeta[3] + 
      G[1, x]*((-1/6 + (8*I)*Pi)*zeta[2] + 6*Log[mu2/s]*zeta[2] + 
        9*zeta[3]) - 90*zeta[4]) + (274493/5184 + ((277*I)/4)*Pi - 
      (5*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
      22*G[0, 0, 1, 1, x] + 3*G[0, 1, 0, 0, x] + 15*G[0, 1, 0, 1, x] + 
      15*G[0, 1, 1, 0, x] - 41*G[0, 1, 1, 1, x] + 26*G[1, 0, 0, 1, x] + 
      26*G[1, 0, 1, 0, x] - 61*G[1, 0, 1, 1, x] + 80*G[1, 1, 0, 0, x] - 
      126*G[1, 1, 0, 1, x] - 126*G[1, 1, 1, 0, x] + 161*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(41 - (29*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 1, x]*(643/4 - (38*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(643/4 - (49*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-203/12 + (16*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-203/12 + (21*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-183 + (24*I)*Pi - 2*Log[mu2/s]) - 
      (11*Log[mu2/s]^3)/72 - (17*Log[mu2/s]^4)/48 + 
      G[0, 0, 0, x]*(10/3 + I*Pi + (5*Log[mu2/s])/2) + 
      G[1, 1, 1, x]*(-2023/12 + (50*I)*Pi + 15*Log[mu2/s]) + 
      G[0, 0, x]*(2587/24 - ((59*I)/6)*Pi + (15/4 - (2*I)*Pi)*Log[mu2/s] - 
        (5*Log[mu2/s]^2)/4 - (295*zeta[2])/12) + 
      Log[mu2/s]^2*(91/18 - ((3*I)/2)*Pi - (175*zeta[2])/24) + 
      (45073/144 + ((13*I)/6)*Pi)*zeta[2] + G[0, 1, x]*
       (-649/9 + ((51*I)/2)*Pi + (17/12 - (2*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (25*zeta[2])/2) + 
      G[1, 0, x]*(-649/9 - ((125*I)/6)*Pi + (17/12 - (2*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (165*zeta[2])/2) + 
      G[1, 1, x]*(553/72 - (21*I)*Pi + (-79/6 + (5*I)*Pi)*Log[mu2/s] - 
        (7*Log[mu2/s]^2)/2 + (375*zeta[2])/2) + 
      G[1, x]*(8591/72 - ((1733*I)/36)*Pi + (29/24 - (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + Log[mu2/s]*(391/24 - ((28*I)/3)*Pi - zeta[2]/2) + 
        (-7883/24 + ((161*I)/2)*Pi)*zeta[2] - 76*zeta[3]) + 
      Log[mu2/s]*(722/27 + (11*I)*Pi + (835/24 - (3*I)*Pi)*zeta[2] - 
        (3*zeta[3])/2) + (901/18 - (2*I)*Pi)*zeta[3] + 
      G[0, x]*(-16591/216 + ((365*I)/18)*Pi + (-9/4 + (3*I)*Pi)*
         Log[mu2/s]^2 + (11*Log[mu2/s]^3)/12 + Log[mu2/s]*
         (-1109/72 + ((2*I)/3)*Pi - (71*zeta[2])/12) + (-757/12 - (15*I)*Pi)*
         zeta[2] + (3*zeta[3])/2) - (6557*zeta[4])/96)/x + 
    (85/32 - ((388*I)/3)*Pi + (18 - (2*I)*Pi)*G[0, 0, 1, x] + 
      (18 - (2*I)*Pi)*G[0, 1, 0, x] + (1/3 + (13*I)*Pi)*G[0, 1, 1, x] + 
      (203 - (32*I)*Pi)*G[1, 0, 0, x] + (-1009/6 + (23*I)*Pi)*G[1, 0, 1, x] + 
      (-1009/6 - ((115*I)/2)*Pi)*G[1, 1, 0, x] + G[0, 0, 0, 0, x] - 
      2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
      15*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, x] + 
      55*G[1, 0, 1, 1, x] - 275*G[1, 1, 0, 0, x] + (435*G[1, 1, 0, 1, x])/2 + 
      (435*G[1, 1, 1, 0, x])/2 - 210*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(71 - ((27*I)/2)*Pi - 21*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-3/2 - Log[mu2/s]) + Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
      G[1, 1, x]*(2867/36 - ((449*I)/6)*Pi + (67/3 - (26*I)*Pi)*Log[mu2/s] - 
        (5*Log[mu2/s]^2)/2 - (745*zeta[2])/2) + 
      G[1, 0, x]*(209/6 + ((209*I)/6)*Pi - 30*zeta[2]) + 
      G[0, 1, x]*(209/6 + ((55*I)/3)*Pi - 18*zeta[2]) + 
      G[0, 0, x]*(25/12 + (18*I)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - 
        zeta[2]/6) + Log[mu2/s]^2*(25/24 + (3*I)*Pi - zeta[2]/12) + 
      (-1673/12 - (87*I)*Pi)*zeta[2] + Log[mu2/s]*(15/8 - (22*I)*Pi - 
        (189*zeta[2])/4 - 2*zeta[3]) - (3*zeta[3])/2 + 
      G[0, x]*(-15/8 + ((209*I)/6)*Pi - (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/6 + 
        Log[mu2/s]*(-25/12 + zeta[2]/6) - (223*zeta[2])/4 + 2*zeta[3]) + 
      G[1, x]*(-388/3 + ((3329*I)/36)*Pi + (3 - ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
        (873/2 + (44*I)*Pi)*zeta[2] + Log[mu2/s]*(-22 + ((85*I)/3)*Pi + 
          72*zeta[2]) + 72*zeta[3]) - (83*zeta[4])/48)/x^2 + 
    (115*zeta[4])/4 + x^2*(6*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
      6*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 
      6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 
      6*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
      6*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
      6*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 6*G[0, 0, x]*zeta[2] - 
      6*G[0, 1, x]*zeta[2] - 6*G[1, 0, x]*zeta[2] + 6*G[1, 1, x]*zeta[2] + 
      (45*zeta[4])/2))/Nc + Nc^2*Nf*((-41*G[0, 0, 1, x])/6 - 
    (41*G[0, 1, 0, x])/6 - G[1, 0, 0, x] + 5*G[0, 0, 0, 0, x] + 
    4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] + 
    10*G[0, 1, 0, 0, x] - 10*G[0, 1, 0, 1, x] - 10*G[0, 1, 1, 0, x] + 
    G[0, 1, 1, 1, x] + (7*G[1, 0, 0, 0, x])/2 - (7*G[1, 0, 0, 1, x])/2 - 
    (7*G[1, 0, 1, 0, x])/2 - (11*G[1, 0, 1, 1, x])/2 - 9*G[1, 1, 0, 1, x] - 
    9*G[1, 1, 1, 0, x] + 27*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(124/3 - 18*Log[mu2/s]) + G[0, 0, 0, x]*
     (37 - 9*Log[mu2/s]) + G[1, 0, 1, x]*(-139/6 + 9*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-139/6 + 9*Log[mu2/s]) + G[0, 1, 1, x]*
     (-52/3 + 9*Log[mu2/s]) - (1331*zeta[2])/6 - (157*Log[mu2/s]*zeta[2])/2 + 
    (27*Log[mu2/s]^2*zeta[2])/2 + G[0, 0, x]*(-419/9 - (181*Log[mu2/s])/6 + 
      (9*Log[mu2/s]^2)/2 + (13*zeta[2])/2) + 
    G[1, 0, x]*(584/9 + (145*Log[mu2/s])/6 - (9*Log[mu2/s]^2)/2 + 
      (23*zeta[2])/2) + G[1, 1, x]*(-749/9 - (109*Log[mu2/s])/6 + 
      (9*Log[mu2/s]^2)/2 + 17*zeta[2]) + 
    G[0, 1, x]*(584/9 + (145*Log[mu2/s])/6 - (9*Log[mu2/s]^2)/2 + 
      (41*zeta[2])/2) + G[1, x]*(242/3 - 3*Log[mu2/s]^2 + 
      Log[mu2/s]*(55/3 - 18*zeta[2]) + (337*zeta[2])/6 - (25*zeta[3])/2) + 
    zeta[3]/6 + G[0, x]*(-242/3 + 3*Log[mu2/s]^2 + 
      Log[mu2/s]*(-55/3 - 9*zeta[2]) + (239*zeta[2])/6 + 3*zeta[3]) + 
    (14*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 14*G[1, 1, 1, 0, x] + 
      14*G[1, 1, 1, 1, x] + 14*G[1, 0, x]*zeta[2] + 28*G[1, 1, x]*zeta[2] - 
      14*G[1, x]*zeta[3])/x^3 + (-58*G[0, 0, 0, 0, x] + 58*G[0, 0, 0, 1, x] + 
      58*G[0, 0, 1, 0, x] - 58*G[0, 0, 1, 1, x] - 116*G[0, 0, x]*zeta[2] - 
      58*G[0, 1, x]*zeta[2] + 58*G[0, x]*zeta[3] - (493*zeta[4])/2)/(1 - x) + 
    (419365/2592 - 9*G[0, 0, 0, 0, x] + 5*G[0, 0, 0, 1, x] + 
      5*G[0, 0, 1, 0, x] - (13*G[0, 0, 1, 1, x])/3 - 4*G[0, 1, 0, 0, x] + 
      (14*G[0, 1, 0, 1, x])/3 + (14*G[0, 1, 1, 0, x])/3 + G[0, 1, 1, 1, x] + 
      (31*G[1, 0, 0, 0, x])/6 - (9*G[1, 0, 0, 1, x])/2 - 
      (9*G[1, 0, 1, 0, x])/2 + (61*G[1, 0, 1, 1, x])/6 + 
      (31*G[1, 1, 0, 0, x])/3 - (14*G[1, 1, 0, 1, x])/3 - 
      (14*G[1, 1, 1, 0, x])/3 - (4*G[1, 1, 1, 1, x])/3 + 
      G[0, 1, 1, x]*(-169/6 - (17*Log[mu2/s])/3) + 
      G[1, 0, 1, x]*(581/18 - (17*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(581/18 - (17*Log[mu2/s])/3) + 
      G[1, 0, 0, x]*(-187/9 - (2*Log[mu2/s])/3) + 
      G[0, 0, 1, x]*(119/3 - (2*Log[mu2/s])/3) + 
      G[0, 1, 0, x]*(119/3 - (2*Log[mu2/s])/3) - (53*Log[mu2/s]^3)/36 + 
      (3*Log[mu2/s]^4)/8 + G[0, 0, 0, x]*(-52 + 4*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-307/9 + 6*Log[mu2/s]) + 
      G[0, 1, x]*(-491/27 - (23*Log[mu2/s])/2 + (19*Log[mu2/s]^2)/6 - 
        (97*zeta[2])/6) + G[0, 0, x]*(-137/108 + (37*Log[mu2/s])/3 - 
        (5*Log[mu2/s]^2)/3 - (47*zeta[2])/3) + Log[mu2/s]^2*
       (-709/72 - (29*zeta[2])/4) + (16729*zeta[2])/108 + 
      G[1, 0, x]*(-491/27 - (23*Log[mu2/s])/2 + (19*Log[mu2/s]^2)/6 + 
        (101*zeta[2])/6) + G[1, 1, x]*(323/18 + (11*Log[mu2/s])/6 - 
        Log[mu2/s]^2/6 + 18*zeta[2]) + G[1, x]*(-8557/162 + 
        (29*Log[mu2/s]^2)/6 - Log[mu2/s]^3 - (213*zeta[2])/2 + 
        Log[mu2/s]*(13/54 + (29*zeta[2])/3) - (25*zeta[3])/2) + 
      (1025*zeta[3])/18 + Log[mu2/s]*(211/8 + (1399*zeta[2])/36 + 
        3*zeta[3]) + G[0, x]*(17137/648 - (5*Log[mu2/s]^2)/12 - 
        Log[mu2/s]^3/2 - (4093*zeta[2])/36 + Log[mu2/s]*
         (2101/108 + (29*zeta[2])/6) + (11*zeta[3])/3) - (1199*zeta[4])/16)/
     x + x*((185*G[0, 0, 1, x])/6 + (185*G[0, 1, 0, x])/6 + 
      (26*G[1, 0, 0, x])/3 - G[0, 0, 0, 0, x] - 5*G[0, 0, 0, 1, x] - 
      5*G[0, 0, 1, 0, x] + 5*G[0, 0, 1, 1, x] - 9*G[0, 1, 0, 0, x] + 
      9*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] - 3*G[0, 1, 1, 1, x] - 
      5*G[1, 0, 0, 0, x] + 5*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 0, x] + 
      G[1, 0, 1, 1, x] + 3*G[1, 1, 0, 0, x] + 3*G[1, 1, 0, 1, x] + 
      3*G[1, 1, 1, 0, x] - 15*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(-25/2 - 6*Log[mu2/s]) + G[1, 0, 1, x]*
       (29/3 - 6*Log[mu2/s]) + G[1, 1, 0, x]*(29/3 - 6*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-295/6 + 6*Log[mu2/s]) + G[1, 1, 1, x]*
       (-28 + 12*Log[mu2/s]) + G[0, 1, x]*(-129/2 - (55*Log[mu2/s])/3 + 
        3*Log[mu2/s]^2 - 16*zeta[2]) + G[1, 0, x]*
       (-129/2 - (55*Log[mu2/s])/3 + 3*Log[mu2/s]^2 - 10*zeta[2]) + 
      G[1, 1, x]*(129/2 + (55*Log[mu2/s])/3 - 3*Log[mu2/s]^2 - 8*zeta[2]) + 
      G[0, 0, x]*(129/2 + (55*Log[mu2/s])/3 - 3*Log[mu2/s]^2 - 2*zeta[2]) + 
      (387*zeta[2])/2 + 55*Log[mu2/s]*zeta[2] - 9*Log[mu2/s]^2*zeta[2] + 
      G[0, x]*((-214*zeta[2])/3 + 6*Log[mu2/s]*zeta[2] - 2*zeta[3]) + 
      (133*zeta[3])/6 + G[1, x]*((-301*zeta[2])/6 + 12*Log[mu2/s]*zeta[2] + 
        8*zeta[3]) - (63*zeta[4])/4) + (321*zeta[4])/8 + 
    (-69935/288 + (178*G[1, 1, 1, x])/9 - G[0, 0, 0, 0, x] + 
      2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - (8*G[0, 0, 1, 1, x])/3 + 
      2*G[0, 1, 0, 0, x] - (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 - 
      (11*G[1, 0, 0, 0, x])/3 + 3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] - 
      (17*G[1, 0, 1, 1, x])/3 - (82*G[1, 1, 0, 0, x])/3 + 
      (74*G[1, 1, 0, 1, x])/3 + (74*G[1, 1, 1, 0, x])/3 - 
      (74*G[1, 1, 1, 1, x])/3 + G[0, 0, 0, x]*(43/6 - Log[mu2/s]) + 
      G[0, 0, 1, x]*(-20/3 + (2*Log[mu2/s])/3) + 
      G[0, 1, 0, x]*(-20/3 + (2*Log[mu2/s])/3) + 
      G[1, 0, 0, x]*(118/9 + (2*Log[mu2/s])/3) + (8*G[0, 1, 1, x]*Log[mu2/s])/
       3 + (77*Log[mu2/s]^3)/36 - (3*Log[mu2/s]^4)/8 + 
      G[1, 0, 1, x]*(-178/9 + (8*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(-178/9 + (8*Log[mu2/s])/3) + 
      G[1, 1, x]*((-4*Log[mu2/s]^2)/3 - 55*zeta[2]) + 
      G[1, 0, x]*(551/27 + (20*Log[mu2/s])/3 - (5*Log[mu2/s]^2)/3 - 
        (97*zeta[2])/3) + G[0, 0, x]*(-1801/108 - Log[mu2/s]/2 + 
        Log[mu2/s]^2/6 - (11*zeta[2])/6) - (8515*zeta[2])/108 + 
      Log[mu2/s]^2*(869/72 + (11*zeta[2])/4) + 
      G[0, 1, x]*(551/27 + (20*Log[mu2/s])/3 - (5*Log[mu2/s]^2)/3 + 
        (11*zeta[2])/3) + Log[mu2/s]*(-10373/216 - (655*zeta[2])/36 - 
        3*zeta[3]) - (214*zeta[3])/9 + G[0, x]*(34799/648 - 
        (37*Log[mu2/s]^2)/12 + Log[mu2/s]^3/2 + Log[mu2/s]*
         (-403/108 - (11*zeta[2])/6) + (1159*zeta[2])/36 + (7*zeta[3])/3) + 
      G[1, x]*(-460/81 - (10*Log[mu2/s]^2)/3 + Log[mu2/s]^3 + 
        Log[mu2/s]*(-551/27 - (11*zeta[2])/3) + (136*zeta[2])/3 + 
        31*zeta[3]) + (373*zeta[4])/16)/x^2) + 
  ((-6 + (12*I)*Pi)*G[1, 1, 1, x] - 14*G[0, 0, 0, 0, x] + 
    9*G[0, 0, 0, 1, x] + 9*G[0, 0, 1, 0, x] + 7*G[0, 0, 1, 1, x] + 
    2*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
    15*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
    4*G[1, 0, 1, 0, x] - 18*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 
    9*G[1, 1, 0, 1, x] - 9*G[1, 1, 1, 0, x] + 21*G[1, 1, 1, 1, x] + 
    G[0, 1, 0, x]*(-25/3 - I*Pi - 4*Log[mu2/s]) + 
    G[1, 0, 0, x]*(67/6 - I*Pi - 4*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-25/3 + (12*I)*Pi - 4*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-97/12 + I*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-97/12 - (12*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 1, 1, x]*(281/12 - (12*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 0, x]*(17/4 + I*Pi + 6*Log[mu2/s]) + 
    G[0, 0, x]*(-635/24 - ((61*I)/12)*Pi - Log[mu2/s] - Log[mu2/s]^2 - 
      17*zeta[2]) + G[1, 1, x]*(-347/24 - ((205*I)/12)*Pi - 3*Log[mu2/s] - 
      Log[mu2/s]^2 - zeta[2]) + G[1, 0, x]*(491/24 + ((61*I)/12)*Pi + 
      2*Log[mu2/s] + Log[mu2/s]^2 - zeta[2]) + (-539/8 - ((57*I)/4)*Pi)*
     zeta[2] - 9*Log[mu2/s]*zeta[2] - 3*Log[mu2/s]^2*zeta[2] + 
    G[0, 1, x]*(491/24 + ((205*I)/12)*Pi + 2*Log[mu2/s] + Log[mu2/s]^2 + 
      4*zeta[2]) + ((3*I)*Pi*G[0, 0, 0, x] + 3*G[0, 0, 0, 0, x] - 
      6*G[0, 0, x]*zeta[2])/(1 - x)^2 + 
    ((-3*I)*Pi*G[0, 0, 1, x] + (9*I)*Pi*G[0, 1, 0, x] + 
      (7*I)*Pi*G[1, 0, 0, x] + (-21 + (9*I)*Pi)*G[1, 1, 1, x] - 
      3*G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] - 
      12*G[0, 1, 1, 1, x] + 7*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] - 
      10*G[1, 0, 1, 1, x] + 112*G[1, 1, 0, 0, x] - 105*G[1, 1, 0, 1, x] - 
      105*G[1, 1, 1, 0, x] + 114*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(25/2 + 3*Log[mu2/s]) + G[1, 0, 1, x]*
       (51/2 + 3*Log[mu2/s]) + G[1, 1, 0, x]*(51/2 + (10*I)*Pi + 
        3*Log[mu2/s]) + G[0, 1, x]*(((25*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 
        36*zeta[2]) + G[1, 0, x]*(((51*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] + 
        43*zeta[2]) + G[1, 1, x]*(73/12 - (9*Log[mu2/s])/2 - 
        (3*Log[mu2/s]^2)/2 + (403*zeta[2])/2) + 
      G[1, x]*(((73*I)/12)*Pi - ((9*I)/2)*Pi*Log[mu2/s] - 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (-71 - ((5*I)/2)*Pi)*zeta[2] - 
        73*zeta[3]))/x^3 + G[0, x]*(281/24 - ((15*I)/2)*Pi - Log[mu2/s]^2/2 + 
      (107/4 + I*Pi)*zeta[2] + Log[mu2/s]*(-3/2 + 6*zeta[2]) - zeta[3]) + 
    (-37/2 - (13*I)*Pi)*zeta[3] + G[1, x]*(-281/24 + ((15*I)/2)*Pi + 
      (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + (77/2 - I*Pi)*zeta[2] + 
      4*zeta[3]) + (((-251*I)/12)*Pi + (7*I)*Pi*G[0, 0, x] + 
      (7 + ((5*I)/2)*Pi)*G[0, 0, 1, x] + (7 - (8*I)*Pi)*G[0, 1, 0, x] + 
      (112 - (7*I)*Pi)*G[1, 0, 0, x] + (545/4 - (21*I)*Pi)*G[1, 1, 1, x] + 
      (5*G[0, 0, 1, 1, x])/2 - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
      30*G[0, 1, 1, 1, x] - 7*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] + 
      (49*G[1, 0, 1, 1, x])/2 - 173*G[1, 1, 0, 0, x] + 
      (361*G[1, 1, 0, 1, x])/2 + (361*G[1, 1, 1, 0, x])/2 - 
      (403*G[1, 1, 1, 1, x])/2 + G[1, 1, 0, x]*(-1525/12 + (5*I)*Pi - 
        (5*Log[mu2/s])/2) + G[1, 0, 1, x]*(-1525/12 + (15*I)*Pi - 
        (5*Log[mu2/s])/2) + G[0, 1, 1, x]*(-155/6 + ((39*I)/2)*Pi - 
        (5*Log[mu2/s])/2) - ((9*I)/2)*Pi*Log[mu2/s] - 
      ((3*I)/2)*Pi*Log[mu2/s]^2 + G[1, 1, x]*(-104/3 + ((155*I)/12)*Pi + 
        (15*Log[mu2/s])/4 + (5*Log[mu2/s]^2)/4 - (1359*zeta[2])/4) + 
      G[1, 0, x]*(55/2 - ((145*I)/12)*Pi + (3 - ((5*I)/2)*Pi)*Log[mu2/s] - 
        137*zeta[2]) + G[0, 1, x]*(55/2 - ((95*I)/6)*Pi + 
        (3 - ((5*I)/2)*Pi)*Log[mu2/s] - (15*zeta[2])/2) + 
      (-150 - ((5*I)/2)*Pi)*zeta[2] + G[0, x]*(((55*I)/2)*Pi + 
        (3*I)*Pi*Log[mu2/s] + 43*zeta[2]) - 73*zeta[3] + 
      G[1, x]*(-251/12 - ((35*I)/3)*Pi + (-9/2 + ((15*I)/4)*Pi)*Log[mu2/s] + 
        (-3/2 + ((5*I)/4)*Pi)*Log[mu2/s]^2 + (1043/4 - ((39*I)/4)*Pi)*
         zeta[2] + 140*zeta[3]))/x^2 + 
    (1937/192 + (13*I)*Pi - G[0, 0, 0, x]/4 + (-489/4 + ((25*I)/2)*Pi)*
       G[1, 1, 1, x] - G[0, 0, 0, 0, x]/2 + G[0, 0, 0, 1, x]/2 + 
      G[0, 0, 1, 0, x]/2 + (27*G[0, 0, 1, 1, x])/2 + 2*G[0, 1, 0, 0, x] + 
      (9*G[0, 1, 0, 1, x])/2 + (9*G[0, 1, 1, 0, x])/2 - 16*G[0, 1, 1, 1, x] + 
      (3*G[1, 0, 0, 0, x])/2 + (5*G[1, 0, 0, 1, x])/2 + 
      (5*G[1, 0, 1, 0, x])/2 - (27*G[1, 0, 1, 1, x])/2 + 
      63*G[1, 1, 0, 0, x] - (141*G[1, 1, 0, 1, x])/2 - 
      (141*G[1, 1, 1, 0, x])/2 + 83*G[1, 1, 1, 1, x] + 
      G[1, 1, 0, x]*(1433/12 - ((17*I)/2)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, x]*(1433/12 - (12*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 1, x]*(20/3 - ((25*I)/2)*Pi - Log[mu2/s]) + 
      (3*Log[mu2/s]^3)/8 + Log[mu2/s]^4/16 + G[1, 0, 0, x]*
       (-225/2 + (5*I)*Pi + Log[mu2/s]) + G[0, 1, 0, x]*
       (-5/4 + ((15*I)/2)*Pi + Log[mu2/s]) + G[0, 0, 1, x]*
       (-5/4 + (15*I)*Pi + Log[mu2/s]) + G[0, 0, x]*(113/2 - (I/2)*Pi + 
        (1 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - (35*zeta[2])/2) + 
      G[0, 1, x]*(-1535/24 + ((41*I)/12)*Pi + (-2 - (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 + zeta[2]/4) + Log[mu2/s]^2*(13/8 + ((3*I)/4)*Pi + 
        (5*zeta[2])/8) + (4177/16 - ((51*I)/4)*Pi)*zeta[2] + 
      G[1, 0, x]*(-1535/24 + ((59*I)/12)*Pi + (-2 - (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 + (263*zeta[2])/4) + G[1, 1, x]*
       (233/4 - ((4*I)/3)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + 
        (261*zeta[2])/2) + G[0, x]*(-157/8 - ((31*I)/3)*Pi + 
        (-1 - (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/4 + 
        Log[mu2/s]*(-23/8 - (3*I)*Pi - (5*zeta[2])/4) + 
        (-237/2 - ((13*I)/2)*Pi)*zeta[2]) + 
      G[1, x]*(237/8 - ((23*I)/6)*Pi + (15/8 + ((3*I)/4)*Pi)*Log[mu2/s] + 
        (5/8 + (I/4)*Pi)*Log[mu2/s]^2 + (-1919/8 + ((45*I)/4)*Pi)*zeta[2] - 
        66*zeta[3]) + Log[mu2/s]*(3 + ((9*I)/4)*Pi + (27*zeta[2])/8 - 
        3*zeta[3]) + (349/4 - (6*I)*Pi)*zeta[3] - (1559*zeta[4])/32)/x + 
    ((31/12 + ((3*I)/2)*Pi)*G[0, 0, 1, x] + (31/12 + I*Pi)*G[0, 1, 0, x] + 
      I*Pi*G[0, 1, 1, x] + (-11/12 - ((3*I)/2)*Pi)*G[1, 0, 0, x] + 
      8*G[0, 0, 0, 0, x] - (9*G[0, 0, 0, 1, x])/2 - (9*G[0, 0, 1, 0, x])/2 + 
      6*G[0, 0, 1, 1, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
      (3*G[1, 0, 0, 0, x])/2 + G[0, 0, 0, x]*(3/2 + (5*I)*Pi + 
        (3*Log[mu2/s])/2) + G[0, 0, x]*(-11/3 + ((10*I)/3)*Pi + 
        (-3/4 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 - (25*zeta[2])/4) + 
      G[0, 1, x]*(((31*I)/12)*Pi - zeta[2]) + ((7*I)/2)*Pi*zeta[2] + 
      G[1, 0, x]*(((-11*I)/12)*Pi + 3*zeta[2]) + 
      G[0, x]*(((-11*I)/3)*Pi - ((3*I)/4)*Pi*Log[mu2/s] - 
        (I/4)*Pi*Log[mu2/s]^2 + (-21/2 - ((5*I)/4)*Pi)*zeta[2] - 7*zeta[3]) + 
      (-7/2 - (3*I)*Pi)*zeta[3] - zeta[4]/2)/(1 - x) - 58*zeta[4] + 
    x*((61/4 - ((25*I)/2)*Pi)*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 
      (5*G[0, 0, 0, 1, x])/2 - (5*G[0, 0, 1, 0, x])/2 - 12*G[0, 0, 1, 1, x] - 
      2*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + 
      14*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] - (3*G[1, 0, 0, 1, x])/2 - 
      (3*G[1, 0, 1, 0, x])/2 + 15*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] + 
      (5*G[1, 1, 0, 1, x])/2 + (5*G[1, 1, 1, 0, x])/2 - 15*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(-3/4 + (I/2)*Pi - 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-37/4 + (I/2)*Pi - Log[mu2/s]) + 
      G[0, 1, 1, x]*(-51/4 + ((25*I)/2)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, x]*(-37/4 + ((25*I)/2)*Pi - Log[mu2/s]) + 
      G[1, 0, 0, x]*(13/4 - (I/2)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(27/4 - (I/2)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(27/4 - ((25*I)/2)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, x]*(389/24 - ((15*I)/2)*Pi - (3*Log[mu2/s])/2 - 
        Log[mu2/s]^2/2 - (21*zeta[2])/2) + (-389/8 + ((45*I)/2)*Pi)*zeta[2] + 
      (9*Log[mu2/s]*zeta[2])/2 + (3*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 0, x]*(389/24 - ((15*I)/2)*Pi - (3*Log[mu2/s])/2 - 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, x]*
       (-389/24 + ((15*I)/2)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + 
        (7*zeta[2])/2) + G[1, 1, x]*(-389/24 + ((15*I)/2)*Pi + 
        (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + (21*zeta[2])/2) + 
      G[0, x]*((-17/4 + (I/2)*Pi)*zeta[2] - 3*Log[mu2/s]*zeta[2] - 
        (3*zeta[3])/2) + G[1, x]*((47/4 - (I/2)*Pi)*zeta[2] + zeta[3]/2) + 
      (7/2 + (12*I)*Pi)*zeta[3] + 32*zeta[4]))/Nc^3 + 
  (Nf*((23 - ((81*I)/2)*Pi)*G[0, 0, 1, x] + (23 - ((47*I)/2)*Pi)*
      G[0, 1, 0, x] + (2/3 + (13*I)*Pi)*G[1, 0, 0, x] + 46*G[0, 0, 0, 0, x] - 
     (5*G[0, 0, 0, 1, x])/2 - (5*G[0, 0, 1, 0, x])/2 - 38*G[0, 0, 1, 1, x] - 
     21*G[0, 1, 0, 0, x] - (5*G[0, 1, 0, 1, x])/2 - (5*G[0, 1, 1, 0, x])/2 + 
     27*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 
     3*G[1, 0, 1, 0, x] - 13*G[1, 0, 1, 1, x] - 7*G[1, 1, 0, 0, x] - 
     26*G[1, 1, 0, 1, x] - 26*G[1, 1, 1, 0, x] + 58*G[1, 1, 1, 1, x] + 
     G[1, 1, 1, x]*(-1 + (2*I)*Pi - 30*Log[mu2/s]) + 
     G[0, 0, 0, x]*(-79/3 + ((57*I)/2)*Pi - 15*Log[mu2/s]) + 
     G[1, 0, 1, x]*(41/3 - I*Pi + 15*Log[mu2/s]) + 
     G[1, 1, 0, x]*(41/3 - (18*I)*Pi + 15*Log[mu2/s]) + 
     G[0, 1, 1, x]*(-140/3 + ((79*I)/2)*Pi + 15*Log[mu2/s]) + 
     G[0, 1, x]*(-571/9 - ((221*I)/6)*Pi + (-79/6 + (10*I)*Pi)*Log[mu2/s] - 
       (5*Log[mu2/s]^2)/2 - 36*zeta[2]) + (297/2 - ((9*I)/2)*Pi)*zeta[2] + 
     (61/2 - (30*I)*Pi)*Log[mu2/s]*zeta[2] + (15*Log[mu2/s]^2*zeta[2])/2 + 
     G[1, 0, x]*(-571/9 + ((7*I)/6)*Pi + (-79/6 + (10*I)*Pi)*Log[mu2/s] - 
       (5*Log[mu2/s]^2)/2 + 4*zeta[2]) + G[0, 0, x]*(965/18 + ((5*I)/6)*Pi + 
       (25/6 - (10*I)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/2 + (71*zeta[2])/2) + 
     G[1, 1, x]*(1319/18 + ((209*I)/6)*Pi + (133/6 - (10*I)*Pi)*Log[mu2/s] + 
       (5*Log[mu2/s]^2)/2 + (197*zeta[2])/2) + 
     ((24*I)*Pi*G[1, 1, 1, x] + 24*G[1, 1, 1, 1, x] - 48*G[1, 1, x]*zeta[2])/
      x^4 + ((-2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, x] + 
       (2*I)*Pi*G[1, 0, 0, x] - 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 
       2*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 22*G[1, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 98*G[1, 1, 1, 1, x] + 
       G[0, 1, 1, x]*(37/3 - (12*I)*Pi + 2*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-353/3 + (12*I)*Pi + 2*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-353/3 - (16*I)*Pi + 2*Log[mu2/s]) + 
       G[1, 1, 1, x]*(502/3 - (82*I)*Pi + 12*Log[mu2/s]) + 
       G[1, 0, x]*(((-353*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 4*zeta[2]) + 
       G[0, 1, x]*(((37*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
       G[1, 1, x]*(-155 + ((152*I)/3)*Pi + (1 + (12*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2 + 97*zeta[2]) + G[1, x]*((-155*I)*Pi - 
         I*Pi*Log[mu2/s]^2 + Log[mu2/s]*(I*Pi - 24*zeta[2]) + 
         (706/3 - (3*I)*Pi)*zeta[2] - 56*zeta[3]))/x^3 + 
     G[0, x]*(1165/18 - (4*I)*Pi + (3*Log[mu2/s]^2)/2 + 
       Log[mu2/s]*(35/6 - (6*I)*Pi - 15*zeta[2]) + (-134/3 + (65*I)*Pi)*
        zeta[2] - (25*zeta[3])/2) + (91/3 - ((47*I)/2)*Pi)*zeta[3] + 
     G[1, x]*(-1165/18 + (4*I)*Pi - (3*Log[mu2/s]^2)/2 + 
       Log[mu2/s]*(-35/6 + (6*I)*Pi - 30*zeta[2]) + (-286/3 + ((119*I)/2)*Pi)*
        zeta[2] + 35*zeta[3]) + x*((-77/6 + ((97*I)/2)*Pi)*G[0, 0, 1, x] + 
       (-77/6 + ((17*I)/2)*Pi)*G[0, 1, 0, x] + (77/6 - ((15*I)/2)*Pi)*
        G[1, 0, 0, x] - 14*G[0, 0, 0, 0, x] - (11*G[0, 0, 0, 1, x])/2 - 
       (11*G[0, 0, 1, 0, x])/2 + 54*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] + 
       (23*G[0, 1, 0, 1, x])/2 + (23*G[0, 1, 1, 0, x])/2 - 
       49*G[0, 1, 1, 1, x] - 13*G[1, 0, 0, 0, x] + (11*G[1, 0, 0, 1, x])/2 + 
       (11*G[1, 0, 1, 0, x])/2 - 27*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 
       (13*G[1, 1, 0, 1, x])/2 + (13*G[1, 1, 1, 0, x])/2 + 
       4*G[1, 1, 1, 1, x] + G[1, 1, 0, x]*(-20/3 + ((19*I)/2)*Pi - 
         9*Log[mu2/s]) + G[1, 0, 1, x]*(-20/3 - ((61*I)/2)*Pi - 
         9*Log[mu2/s]) + G[0, 1, 1, x]*(19 - ((93*I)/2)*Pi - 9*Log[mu2/s]) + 
       G[0, 0, 0, x]*(20/3 - ((21*I)/2)*Pi + 9*Log[mu2/s]) + 
       G[1, 1, 1, x]*(1/2 + ((57*I)/2)*Pi + 18*Log[mu2/s]) + 
       G[1, 1, x]*(-541/18 - (12*I)*Pi + (-35/6 + (6*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 - (135*zeta[2])/2) + 
       G[0, 0, x]*(-541/18 - (12*I)*Pi + (-35/6 + (6*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 - (39*zeta[2])/2) + (-541/6 - (36*I)*Pi)*
        zeta[2] + (-35/2 + (18*I)*Pi)*Log[mu2/s]*zeta[2] - 
       (9*Log[mu2/s]^2*zeta[2])/2 + G[1, 0, x]*(541/18 + (12*I)*Pi + 
         (35/6 - (6*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + 
       G[0, 1, x]*(541/18 + (12*I)*Pi + (35/6 - (6*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (63*zeta[2])/2) + 
       G[0, x]*((97/3 - ((53*I)/2)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] - 
         (25*zeta[3])/2) + (-77/3 - (24*I)*Pi)*zeta[3] + 
       G[1, x]*((157/6 - ((55*I)/2)*Pi)*zeta[2] + 18*Log[mu2/s]*zeta[2] + 
         (7*zeta[3])/2) - (225*zeta[4])/2) - (97*zeta[4])/4 + 
     ((-4*I)*Pi*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 1, x] - 
       (3*I)*Pi*G[1, 1, 0, x] - 18*G[0, 0, 0, 0, x] - (21*G[0, 0, 0, 1, x])/
        2 - (21*G[0, 0, 1, 0, x])/2 + 20*G[0, 0, 1, 1, x] - 
       8*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
       6*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 
       3*G[1, 1, 0, 0, x] + G[0, 1, 0, x]*(-12 - (6*I)*Pi + 6*Log[mu2/s]) + 
       G[1, 0, 0, x]*(41/3 + (12*I)*Pi + 6*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-12 + ((31*I)/2)*Pi + 6*Log[mu2/s]) + 
       G[0, 0, 0, x]*(130/3 - ((39*I)/2)*Pi + 9*Log[mu2/s]) + 
       G[1, 0, x]*(((41*I)/3)*Pi + (6*I)*Pi*Log[mu2/s] - 81*zeta[2]) + 
       G[0, 1, x]*((-12*I)*Pi + (6*I)*Pi*Log[mu2/s] - 31*zeta[2]) - 
       ((77*I)/3)*Pi*zeta[2] + G[0, 0, x]*(70/9 + ((55*I)/2)*Pi + 
         (-23/6 + (12*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
         (77*zeta[2])/2) + G[1, x]*((15*I)*Pi*zeta[2] - 15*zeta[3]) + 
       (77/3 + ((141*I)/2)*Pi)*zeta[3] + G[0, x]*(((70*I)/9)*Pi - 
         ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-23*I)/6)*Pi - 
           36*zeta[2]) + (-52/3 - ((39*I)/2)*Pi)*zeta[2] + (61*zeta[3])/2) + 
       (457*zeta[4])/4)/(1 - x) + (-185/32 - (53*I)*Pi + 
       (-2 + (15*I)*Pi)*G[0, 0, 1, x] + (-2 + (5*I)*Pi)*G[0, 1, 0, x] + 
       (-34 + (19*I)*Pi)*G[1, 0, 0, x] - G[0, 0, 0, 0, x] + 
       15*G[0, 0, 1, 1, x] + 5*G[0, 1, 0, 1, x] + 5*G[0, 1, 1, 0, x] - 
       40*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 
       7*G[1, 0, 1, 0, x] - 70*G[1, 0, 1, 1, x] + 21*G[1, 1, 0, 0, x] - 
       36*G[1, 1, 0, 1, x] - 36*G[1, 1, 1, 0, x] + 190*G[1, 1, 1, 1, x] + 
       G[1, 1, 1, x]*(-871/3 + (136*I)*Pi - 18*Log[mu2/s]) + 
       G[1, 1, 0, x]*(877/6 - (18*I)*Pi - 3*Log[mu2/s]) + 
       G[0, 1, 1, x]*(35/2 - (38*I)*Pi - 3*Log[mu2/s]) + 
       G[1, 0, 1, x]*(877/6 - (66*I)*Pi - 3*Log[mu2/s]) - Log[mu2/s]^3/4 - 
       Log[mu2/s]^4/24 + G[0, 0, 0, x]*(3/2 + Log[mu2/s]) + 
       G[1, 1, x]*(3658/9 - (119*I)*Pi + (151/6 - (18*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (115*zeta[2])/2) + Log[mu2/s]^2*
        (-31/24 - (3*I)*Pi + zeta[2]/12) + G[0, 0, x]*(-31/12 - (2*I)*Pi - 
         (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + zeta[2]/6) + 
       (995/6 - I*Pi)*zeta[2] + G[1, 0, x]*(-347/3 + ((709*I)/6)*Pi + 
         (6 - (3*I)*Pi)*Log[mu2/s] + 12*zeta[2]) + 
       G[0, 1, x]*(-347/3 + ((43*I)/2)*Pi + (6 - (3*I)*Pi)*Log[mu2/s] + 
         58*zeta[2]) + G[0, x]*(21/8 - ((347*I)/3)*Pi + (3*Log[mu2/s]^2)/4 + 
         Log[mu2/s]^3/6 + Log[mu2/s]*(31/12 + (6*I)*Pi - zeta[2]/6) + 
         (179*zeta[2])/4 - 2*zeta[3]) + (-107/2 + (8*I)*Pi)*zeta[3] + 
       Log[mu2/s]*(-21/8 - (5*I)*Pi - (291*zeta[2])/4 + 2*zeta[3]) + 
       G[1, x]*(-53 + ((2572*I)/9)*Pi + (-3 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
         (-947/3 + ((121*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
          (-5 + ((151*I)/6)*Pi + 36*zeta[2]) + 108*zeta[3]) + 
       (5843*zeta[4])/48)/x^2 + (31979/2592 + ((131*I)/3)*Pi - 
       7*G[0, 0, 0, 0, x] - 14*G[0, 0, 0, 1, x] - 14*G[0, 0, 1, 0, x] + 
       5*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 0, x] - 31*G[0, 1, 0, 1, x] - 
       31*G[0, 1, 1, 0, x] + 76*G[0, 1, 1, 1, x] - 34*G[1, 0, 0, 0, x] - 
       12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 102*G[1, 0, 1, 1, x] + 
       10*G[1, 1, 0, 0, x] + (103*G[1, 1, 0, 1, x])/2 + 
       (103*G[1, 1, 1, 0, x])/2 - 178*G[1, 1, 1, 1, x] + 
       G[0, 1, 1, x]*(107/6 + (40*I)*Pi - 5*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-77/2 + ((113*I)/2)*Pi - 5*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-77/2 + (85*I)*Pi - 5*Log[mu2/s]) + Log[mu2/s]^3/36 + 
       Log[mu2/s]^4/24 + G[0, 0, 1, x]*(-88/3 - (5*I)*Pi + 4*Log[mu2/s]) + 
       G[0, 1, 0, x]*(-88/3 - (9*I)*Pi + 4*Log[mu2/s]) + 
       G[1, 0, 0, x]*(71/3 - (42*I)*Pi + 4*Log[mu2/s]) + 
       G[0, 0, 0, x]*(133/6 - (10*I)*Pi + 11*Log[mu2/s]) + 
       G[1, 1, 1, x]*(731/6 - ((217*I)/2)*Pi + 18*Log[mu2/s]) + 
       G[1, 1, x]*(-2651/9 + ((83*I)/2)*Pi + (-251/6 + (10*I)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (45*zeta[2])/2) + 
       G[0, 1, x]*(1351/9 - ((31*I)/6)*Pi + (19/3 + I*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2 - 19*zeta[2]) + G[1, 0, x]*(1351/9 - ((17*I)/2)*Pi + 
         (19/3 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 11*zeta[2]) + 
       Log[mu2/s]^2*(-19/72 + ((3*I)/2)*Pi - (37*zeta[2])/12) + 
       G[0, 0, x]*(-65/12 + (I/3)*Pi + (15/2 + (12*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 - zeta[2]/6) + (-5093/18 + (I/2)*Pi)*zeta[2] + 
       G[1, x]*(2191/18 - ((1189*I)/9)*Pi + (37/3 - ((157*I)/6)*Pi)*
          Log[mu2/s] + (14/3 - (I/2)*Pi)*Log[mu2/s]^2 + (350/3 - (104*I)*Pi)*
          zeta[2] - 76*zeta[3]) + Log[mu2/s]*(-409/216 + ((5*I)/2)*Pi + 
         (307/12 + (12*I)*Pi)*zeta[2] - 2*zeta[3]) + (679/9 + (92*I)*Pi)*
        zeta[3] + G[0, x]*(-16451/216 + ((2437*I)/18)*Pi + 
         (-13/4 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
         Log[mu2/s]*(-335/36 + ((22*I)/3)*Pi - (107*zeta[2])/6) + 
         (403/12 - (57*I)*Pi)*zeta[2] + 10*zeta[3]) + (7789*zeta[4])/48)/x))/
   Nc^2 + Nf*((107/2 + (27*I)*Pi)*G[0, 1, 1, x] + 
    (211/3 + (15*I)*Pi)*G[1, 0, 1, x] + (211/3 - (151*I)*Pi)*G[1, 1, 0, x] - 
    139*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] - 
    41*G[0, 0, 1, 1, x] + 122*G[0, 1, 0, 0, x] + 13*G[0, 1, 0, 1, x] + 
    13*G[0, 1, 1, 0, x] + 14*G[0, 1, 1, 1, x] + (279*G[1, 0, 0, 0, x])/2 + 
    (11*G[1, 0, 0, 1, x])/2 + (11*G[1, 0, 1, 0, x])/2 + 
    (19*G[1, 0, 1, 1, x])/2 - 136*G[1, 1, 0, 0, x] - 15*G[1, 1, 0, 1, x] - 
    15*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
    G[0, 0, 1, x]*(-49/2 - (43*I)*Pi - 12*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-49/2 + (123*I)*Pi - 12*Log[mu2/s]) + 
    G[1, 0, 0, x]*(72 + (133*I)*Pi - 12*Log[mu2/s]) + 
    G[1, 1, 1, x]*(-289/3 + I*Pi + 12*Log[mu2/s]) + 
    G[0, 0, 0, x]*(-725/6 - (105*I)*Pi + 24*Log[mu2/s]) + 
    G[1, 0, x]*(-580/9 + ((350*I)/3)*Pi + (-77/3 + (6*I)*Pi)*Log[mu2/s] + 
      9*Log[mu2/s]^2 - 142*zeta[2]) + G[0, 1, x]*(-580/9 + ((10*I)/3)*Pi + 
      (-77/3 + (6*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 - 66*zeta[2]) + 
    (785/3 - ((392*I)/3)*Pi)*zeta[2] + (68 - (18*I)*Pi)*Log[mu2/s]*zeta[2] - 
    27*Log[mu2/s]^2*zeta[2] + G[1, 1, x]*(1577/18 - ((22*I)/3)*Pi + 
      (56/3 - (6*I)*Pi)*Log[mu2/s] - 9*Log[mu2/s]^2 + (109*zeta[2])/2) + 
    G[0, 0, x]*(743/18 - ((338*I)/3)*Pi + (98/3 - (6*I)*Pi)*Log[mu2/s] - 
      9*Log[mu2/s]^2 + 113*zeta[2]) + ((-24*I)*Pi*G[1, 1, 1, x] - 
      24*G[1, 1, 1, 1, x] + 48*G[1, 1, x]*zeta[2])/x^4 + 
    G[1, x]*(-1471/18 + ((34*I)/3)*Pi + (11*Log[mu2/s]^2)/2 + 
      (-367/3 + (179*I)*Pi)*zeta[2] + Log[mu2/s]*(-71/6 + (4*I)*Pi + 
        12*zeta[2]) - (193*zeta[3])/2) + (647/6 + (154*I)*Pi)*zeta[3] + 
    G[0, x]*(1471/18 - ((34*I)/3)*Pi - (11*Log[mu2/s]^2)/2 + 
      (599/6 - (95*I)*Pi)*zeta[2] + Log[mu2/s]*(71/6 - (4*I)*Pi + 
        24*zeta[2]) + 126*zeta[3]) + ((2*I)*Pi*G[0, 0, 1, x] - 
      (6*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, x] + 2*G[0, 0, 1, 1, x] - 
      6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 44*G[0, 1, 1, 1, x] + 
      2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 
      52*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 
      4*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-95/3 + (12*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(47 + (36*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-95/3 + (44*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 1, x]*(148/3 + (10*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, x]*(-235/9 + (10*I)*Pi + (-23/3 + (16*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 75*zeta[2]) + G[0, 1, x]*
       ((47*I)*Pi - (2*I)*Pi*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 0, x]*(((-95*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] - 30*zeta[2]) + 
      G[1, x]*(((-235*I)/9)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-23*I)/3)*Pi - 48*zeta[2]) + (176/3 - (67*I)*Pi)*
         zeta[2] + 30*zeta[3]))/x^3 + 
    x*(125*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] + 
      12*G[0, 0, 1, 1, x] - 104*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
      8*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] - 114*G[1, 0, 0, 0, x] - 
      6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 9*G[1, 0, 1, 1, x] + 
      107*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 10*G[1, 1, 1, 0, x] - 
      10*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(76/3 + (100*I)*Pi - 
        15*Log[mu2/s]) + G[1, 1, 1, x]*(54 - (6*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-233/6 + (2*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 1, x]*(-5 - (6*I)*Pi - Log[mu2/s]) + 
      G[1, 1, 0, x]*(-233/6 + (116*I)*Pi - Log[mu2/s]) + 
      G[0, 0, 1, x]*(-61/6 + (10*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-61/6 - (104*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 0, x]*(71/3 - (112*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, x]*(-500/9 + ((10*I)/3)*Pi + (-71/6 + (4*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 - (189*zeta[2])/2) + 
      G[1, 1, x]*(-500/9 + ((10*I)/3)*Pi + (-71/6 + (4*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 - (43*zeta[2])/2) + (-500/3 + (10*I)*Pi)*
       zeta[2] + (-71/2 + (12*I)*Pi)*Log[mu2/s]*zeta[2] + 
      (33*Log[mu2/s]^2*zeta[2])/2 + G[0, 1, x]*(500/9 - ((10*I)/3)*Pi + 
        (71/6 - (4*I)*Pi)*Log[mu2/s] - (11*Log[mu2/s]^2)/2 + 
        (67*zeta[2])/2) + G[1, 0, x]*(500/9 - ((10*I)/3)*Pi + 
        (71/6 - (4*I)*Pi)*Log[mu2/s] - (11*Log[mu2/s]^2)/2 + 
        (249*zeta[2])/2) + G[0, x]*((355/6 + (92*I)*Pi)*zeta[2] - 
        15*Log[mu2/s]*zeta[2] - 111*zeta[3]) + (-203/6 - (106*I)*Pi)*
       zeta[3] + G[1, x]*((527/6 - (128*I)*Pi)*zeta[2] - 
        6*Log[mu2/s]*zeta[2] + 92*zeta[3]) - (2875*zeta[4])/4) + 
    (-59555/972 - ((625*I)/3)*Pi + (52*G[0, 0, 0, x])/9 - 
      2*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
      (109*G[0, 0, 1, 1, x])/3 + 2*G[0, 1, 0, 0, x] + 
      (43*G[0, 1, 0, 1, x])/3 + (43*G[0, 1, 1, 0, x])/3 - 
      76*G[0, 1, 1, 1, x] + (85*G[1, 0, 0, 0, x])/3 - 
      (28*G[1, 0, 0, 1, x])/3 - (28*G[1, 0, 1, 0, x])/3 - 
      (55*G[1, 0, 1, 1, x])/3 - (251*G[1, 1, 0, 0, x])/3 + 
      4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] + 55*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-214/3 + (41*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-4 + ((43*I)/3)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(82/3 + (17*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-4 + ((109*I)/3)*Pi - 2*Log[mu2/s]) + Log[mu2/s]^3/27 + 
      Log[mu2/s]^4/4 + G[1, 0, 1, x]*(127/2 - (22*I)*Pi + 
        (17*Log[mu2/s])/3) + G[0, 1, 1, x]*(-75/2 - (56*I)*Pi + 
        (17*Log[mu2/s])/3) + G[1, 1, 0, x]*(127/2 - (74*I)*Pi + 
        (17*Log[mu2/s])/3) + (12335/108 - ((107*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-131/27 + (9*I)*Pi + (17*zeta[2])/6) + 
      G[0, 0, x]*(-460/27 - (2*I)*Pi - (34*Log[mu2/s])/9 + Log[mu2/s]^2 + 
        (19*zeta[2])/3) + G[0, 1, x]*(-38/3 - ((91*I)/2)*Pi + 
        (-4 + ((17*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + (29*zeta[2])/3) + 
      G[1, 0, x]*(-38/3 + ((521*I)/6)*Pi + (-4 + ((17*I)/3)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + (35*zeta[2])/3) + G[1, 1, x]*(2525/18 - ((5*I)/3)*Pi + 
        (37/6 - (24*I)*Pi)*Log[mu2/s] - (35*Log[mu2/s]^2)/6 + 
        (79*zeta[2])/2) + G[1, x]*(-625/3 + ((1673*I)/18)*Pi + 
        (8 - ((35*I)/6)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/3 + 
        (-156 + ((731*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (-104/3 + ((109*I)/6)*Pi + (217*zeta[2])/3) - (89*zeta[3])/3) + 
      G[0, x]*(4339/162 - ((49*I)/3)*Pi + (8*Log[mu2/s]^2)/9 - 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(361/27 - (6*I)*Pi - 6*zeta[2]) - 
        (491*zeta[2])/18 - zeta[3]/3) + Log[mu2/s]*(-4339/162 - (31*I)*Pi - 
        (913*zeta[2])/18 + zeta[3]/3) + (-841/54 + (56*I)*Pi)*zeta[3] - 
      (1133*zeta[4])/8)/x^2 + (10487/972 + ((707*I)/6)*Pi + 
      (185/3 - (22*I)*Pi)*G[1, 1, 1, x] + 44*G[0, 0, 0, 0, x] - 
      19*G[0, 0, 0, 1, x] - 19*G[0, 0, 1, 0, x] + (194*G[0, 0, 1, 1, x])/3 - 
      24*G[0, 1, 0, 0, x] - (34*G[0, 1, 0, 1, x])/3 - 
      (34*G[0, 1, 1, 0, x])/3 + 15*G[0, 1, 1, 1, x] - 
      (269*G[1, 0, 0, 0, x])/6 + (29*G[1, 0, 0, 1, x])/6 + 
      (29*G[1, 0, 1, 0, x])/6 - (73*G[1, 0, 1, 1, x])/6 + 
      (191*G[1, 1, 0, 0, x])/3 + 7*G[1, 1, 0, 1, x] + 7*G[1, 1, 1, 0, x] - 
      29*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(2665/18 + (10*I)*Pi - 
        15*Log[mu2/s]) + G[0, 1, 1, x]*(218/3 + I*Pi - (8*Log[mu2/s])/3) + 
      G[1, 0, 1, x]*(-190/3 - (10*I)*Pi - (8*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(-190/3 + (68*I)*Pi - (8*Log[mu2/s])/3) + 
      (11*Log[mu2/s]^3)/27 - Log[mu2/s]^4/4 + G[0, 1, 0, x]*
       (-41 - ((94*I)/3)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, x]*
       (-248/3 - (36*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, x]*
       (-41 + ((149*I)/3)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, x]*(-1322/9 - ((13*I)/3)*Pi + (-8/3 + (10*I)*Pi)*Log[mu2/s] + 
        (19*Log[mu2/s]^2)/3 - (91*zeta[2])/2) + (-25949/108 + ((249*I)/2)*Pi)*
       zeta[2] + Log[mu2/s]^2*(95/27 - ((9*I)/2)*Pi + (23*zeta[2])/3) + 
      G[0, 0, x]*(4847/54 + ((221*I)/3)*Pi - (601*Log[mu2/s])/18 + 
        (11*Log[mu2/s]^2)/2 + (49*zeta[2])/6) + 
      G[0, 1, x]*(158/9 + ((95*I)/2)*Pi + (95/6 - ((23*I)/3)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (227*zeta[2])/6) + 
      G[1, 0, x]*(158/9 - ((781*I)/6)*Pi + (95/6 - ((23*I)/3)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/2 + (251*zeta[2])/6) + 
      G[0, x]*(-32239/162 + ((1217*I)/18)*Pi + (82/9 + (3*I)*Pi)*
         Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (-1072/27 + ((2*I)/3)*Pi - 15*zeta[2]) + (784/9 + (5*I)*Pi)*
         zeta[2] - (77*zeta[3])/3) + Log[mu2/s]*(509/81 + ((31*I)/2)*Pi + 
        (-61/9 + (6*I)*Pi)*zeta[2] - zeta[3]/3) + (-6767/54 - (48*I)*Pi)*
       zeta[3] + G[1, x]*(2795/9 - ((487*I)/6)*Pi + (-89/6 + ((17*I)/6)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/3 + Log[mu2/s]*(289/6 - ((33*I)/2)*Pi - 
          (91*zeta[2])/3) + (1229/6 - ((671*I)/6)*Pi)*zeta[2] + 
        (61*zeta[3])/6) - (203*zeta[4])/2)/x + (6965*zeta[4])/8 + 
    ((-4*I)*Pi*G[1, 0, 1, x] + (9*I)*Pi*G[1, 1, 0, x] + 98*G[0, 0, 0, 0, x] - 
      93*G[0, 0, 0, 1, x] - 93*G[0, 0, 1, 0, x] + 130*G[0, 0, 1, 1, x] - 
      2*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
      4*G[1, 0, 1, 0, x] + 9*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
       (293/6 - (4*I)*Pi - 9*Log[mu2/s]) + G[1, 0, 0, x]*
       (-109/3 - (2*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, x]*
       (7/3 - (4*I)*Pi - 2*Log[mu2/s]) + G[0, 0, 1, x]*
       (7/3 + (35*I)*Pi - 2*Log[mu2/s]) + ((116*I)/3)*Pi*zeta[2] + 
      G[1, 0, x]*(((-109*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 15*zeta[2]) + 
      G[0, 1, x]*(((7*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 72*zeta[2]) + 
      G[0, 0, x]*(-1375/18 + ((103*I)/3)*Pi + (-101/6 - (2*I)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/2 + (409*zeta[2])/2) + 
      G[0, x]*(((-1375*I)/18)*Pi + ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-101*I)/6)*Pi - 24*zeta[2]) + (28 - ((7*I)/2)*Pi)*
         zeta[2] - 102*zeta[3]) + (-116/3 + (24*I)*Pi)*zeta[3] + 
      G[1, x]*((-13*I)*Pi*zeta[2] + 13*zeta[3]) + (1161*zeta[4])/4)/
     (1 - x)) + Nc^3*(6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 15*G[1, 0, 0, x] - 
    2*G[0, 0, 0, 0, x] - (35*G[0, 0, 0, 1, x])/2 - (35*G[0, 0, 1, 0, x])/2 + 
    (35*G[0, 0, 1, 1, x])/2 - 30*G[0, 1, 0, 0, x] + 30*G[0, 1, 0, 1, x] + 
    30*G[0, 1, 1, 0, x] - (21*G[0, 1, 1, 1, x])/2 - (35*G[1, 0, 0, 0, x])/2 + 
    (35*G[1, 0, 0, 1, x])/2 + (35*G[1, 0, 1, 0, x])/2 + 2*G[1, 0, 1, 1, x] + 
    12*G[1, 1, 0, 0, x] + (15*G[1, 1, 0, 1, x])/2 + (15*G[1, 1, 1, 0, x])/2 - 
    (93*G[1, 1, 1, 1, x])/2 + G[0, 1, 1, x]*(323/12 - (39*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(575/12 - (39*Log[mu2/s])/2) + 
    G[1, 1, 0, x]*(575/12 - (39*Log[mu2/s])/2) + 
    G[0, 0, 0, x]*(-647/12 + (39*Log[mu2/s])/2) + 
    G[1, 1, 1, x]*(-395/6 + 39*Log[mu2/s]) + 
    G[0, 1, x]*(-931/8 - (395*Log[mu2/s])/12 + (39*Log[mu2/s]^2)/4 - 
      (209*zeta[2])/4) + G[1, 0, x]*(-931/8 - (395*Log[mu2/s])/12 + 
      (39*Log[mu2/s]^2)/4 - (131*zeta[2])/4) + 
    G[1, 1, x]*(3493/24 + (215*Log[mu2/s])/12 - (39*Log[mu2/s]^2)/4 - 
      (91*zeta[2])/4) + G[0, 0, x]*(2093/24 + (575*Log[mu2/s])/12 - 
      (39*Log[mu2/s]^2)/4 - (19*zeta[2])/4) + (9631*zeta[2])/24 + 
    (455*Log[mu2/s]*zeta[2])/4 - (117*Log[mu2/s]^2*zeta[2])/4 + 
    G[0, x]*(415/3 - (15*Log[mu2/s]^2)/2 - (809*zeta[2])/12 + 
      Log[mu2/s]*(175/6 + (39*zeta[2])/2) - 7*zeta[3]) + 6*zeta[3] + 
    G[1, x]*(-415/3 + (15*Log[mu2/s]^2)/2 - (328*zeta[2])/3 + 
      Log[mu2/s]*(-175/6 + 39*zeta[2]) + 25*zeta[3]) + 
    (-34*G[1, 1, 0, 0, x] + 34*G[1, 1, 0, 1, x] + 34*G[1, 1, 1, 0, x] - 
      34*G[1, 1, 1, 1, x] - 34*G[1, 0, x]*zeta[2] - 68*G[1, 1, x]*zeta[2] + 
      34*G[1, x]*zeta[3])/x^3 + (1496117/7776 - (350*G[1, 1, 1, x])/9 + 
      G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
      (8*G[0, 0, 1, 1, x])/3 - 2*G[0, 1, 0, 0, x] + (8*G[0, 1, 0, 1, x])/3 + 
      (8*G[0, 1, 1, 0, x])/3 + (8*G[1, 0, 0, 0, x])/3 - 2*G[1, 0, 0, 1, x] - 
      2*G[1, 0, 1, 0, x] + (14*G[1, 0, 1, 1, x])/3 + 
      (226*G[1, 1, 0, 0, x])/3 - (218*G[1, 1, 0, 1, x])/3 - 
      (218*G[1, 1, 1, 0, x])/3 + (218*G[1, 1, 1, 1, x])/3 + 
      G[1, 0, 1, x]*(350/9 - (8*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(350/9 - (8*Log[mu2/s])/3) + 
      G[1, 0, 0, x]*(-302/9 - (2*Log[mu2/s])/3) + 
      G[0, 0, 1, x]*(16/3 - (2*Log[mu2/s])/3) + G[0, 1, 0, x]*
       (16/3 - (2*Log[mu2/s])/3) + G[0, 0, 0, x]*(-35/6 + Log[mu2/s]) - 
      (8*G[0, 1, 1, x]*Log[mu2/s])/3 - (61*Log[mu2/s]^3)/36 + 
      (3*Log[mu2/s]^4)/8 + G[0, 1, x]*(-484/27 - (16*Log[mu2/s])/3 + 
        (5*Log[mu2/s]^2)/3 - (11*zeta[2])/3) + Log[mu2/s]^2*
       (-2449/216 - (11*zeta[2])/4) + (2495*zeta[2])/27 + 
      G[0, 0, x]*(1423/108 + Log[mu2/s]/2 - Log[mu2/s]^2/6 + 
        (11*zeta[2])/6) + G[1, 0, x]*(-484/27 - (16*Log[mu2/s])/3 + 
        (5*Log[mu2/s]^2)/3 + (235*zeta[2])/3) + 
      G[1, 1, x]*((4*Log[mu2/s]^2)/3 + 150*zeta[2]) + 
      G[1, x]*(404/81 + (8*Log[mu2/s]^2)/3 - Log[mu2/s]^3 - (248*zeta[2])/3 + 
        Log[mu2/s]*(484/27 + (11*zeta[2])/3) - 78*zeta[3]) + 
      G[0, x]*(-8363/216 + (29*Log[mu2/s]^2)/12 - Log[mu2/s]^3/2 - 
        (1763*zeta[2])/36 + Log[mu2/s]*(19/4 + (11*zeta[2])/6) - 
        (7*zeta[3])/3) + (371*zeta[3])/9 + Log[mu2/s]*
       (21857/648 + (539*zeta[2])/36 + 3*zeta[3]) - (265*zeta[4])/16)/x^2 - 
    (321*zeta[4])/8 + x*((-157*G[0, 0, 1, x])/3 - (157*G[0, 1, 0, x])/3 - 
      14*G[1, 0, 0, x] + 15*G[0, 0, 0, 1, x] + 15*G[0, 0, 1, 0, x] - 
      15*G[0, 0, 1, 1, x] + 25*G[0, 1, 0, 0, x] - 25*G[0, 1, 0, 1, x] - 
      25*G[0, 1, 1, 0, x] + 10*G[0, 1, 1, 1, x] + 15*G[1, 0, 0, 0, x] - 
      15*G[1, 0, 0, 1, x] - 15*G[1, 0, 1, 0, x] - 10*G[1, 1, 0, 0, x] - 
      5*G[1, 1, 0, 1, x] - 5*G[1, 1, 1, 0, x] + 35*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(133/3 - 30*Log[mu2/s]) + G[0, 0, 0, x]*
       (163/2 - 15*Log[mu2/s]) + G[1, 0, 1, x]*(-91/6 + 15*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-91/6 + 15*Log[mu2/s]) + G[0, 1, 1, x]*
       (139/6 + 15*Log[mu2/s]) - 345*zeta[2] - (175*Log[mu2/s]*zeta[2])/2 + 
      (45*Log[mu2/s]^2*zeta[2])/2 + G[0, 0, x]*(-115 - (175*Log[mu2/s])/6 + 
        (15*Log[mu2/s]^2)/2 + (5*zeta[2])/2) + 
      G[1, 1, x]*(-115 - (175*Log[mu2/s])/6 + (15*Log[mu2/s]^2)/2 + 
        (35*zeta[2])/2) + G[1, 0, x]*(115 + (175*Log[mu2/s])/6 - 
        (15*Log[mu2/s]^2)/2 + (55*zeta[2])/2) + 
      G[0, 1, x]*(115 + (175*Log[mu2/s])/6 - (15*Log[mu2/s]^2)/2 + 
        (85*zeta[2])/2) + G[1, x]*((248*zeta[2])/3 - 30*Log[mu2/s]*zeta[2] - 
        20*zeta[3]) - (115*zeta[3])/3 + G[0, x]*((719*zeta[2])/6 - 
        15*Log[mu2/s]*zeta[2] + 5*zeta[3]) + 30*zeta[4]) + 
    (-744559/15552 + (17*G[0, 0, 0, 0, x])/2 - 3*G[0, 0, 0, 1, x] - 
      3*G[0, 0, 1, 0, x] + (10*G[0, 0, 1, 1, x])/3 + 7*G[0, 1, 0, 0, x] - 
      (20*G[0, 1, 0, 1, x])/3 - (20*G[0, 1, 1, 0, x])/3 + 
      2*G[0, 1, 1, 1, x] - (2*G[1, 0, 0, 0, x])/3 + G[1, 0, 0, 1, x] + 
      G[1, 0, 1, 0, x] - (17*G[1, 0, 1, 1, x])/3 - (127*G[1, 1, 0, 0, x])/3 + 
      (113*G[1, 1, 0, 1, x])/3 + (113*G[1, 1, 1, 0, x])/3 - 
      (77*G[1, 1, 1, 1, x])/3 + G[1, 1, 1, x]*(2291/36 - 12*Log[mu2/s]) + 
      G[0, 0, 0, x]*(111/2 - (11*Log[mu2/s])/2) + 
      G[0, 0, 1, x]*(-145/4 - Log[mu2/s]/3) + G[0, 1, 0, x]*
       (-145/4 - Log[mu2/s]/3) + G[1, 0, 0, x]*(563/9 - Log[mu2/s]/3) - 
      (61*Log[mu2/s]^3)/72 + (3*Log[mu2/s]^4)/16 + 
      G[1, 0, 1, x]*(-2435/36 + (14*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(-2435/36 + (14*Log[mu2/s])/3) + 
      G[0, 1, 1, x]*(187/6 + (14*Log[mu2/s])/3) + 
      G[1, 1, x]*(-829/24 + 4*Log[mu2/s] + (11*Log[mu2/s]^2)/3 - 
        78*zeta[2]) + G[1, 0, x]*(485/54 + (61*Log[mu2/s])/12 - 
        (13*Log[mu2/s]^2)/6 - (251*zeta[2])/6) - (78131*zeta[2])/432 + 
      Log[mu2/s]^2*(-53/54 + (61*zeta[2])/8) + 
      G[0, 0, x]*(3157/216 - (77*Log[mu2/s])/4 + (35*Log[mu2/s]^2)/12 + 
        (191*zeta[2])/12) + G[0, 1, x]*(485/54 + (61*Log[mu2/s])/12 - 
        (13*Log[mu2/s]^2)/6 + (115*zeta[2])/6) + 
      G[0, x]*(-767/8 + (85*Log[mu2/s]^2)/12 - Log[mu2/s]^3/4 + 
        Log[mu2/s]*(-1699/72 - (61*zeta[2])/12) + (5267*zeta[2])/36 - 
        (31*zeta[3])/6) - (773*zeta[3])/9 + Log[mu2/s]*
       (-221/162 - (1981*zeta[2])/72 + (3*zeta[3])/2) + 
      G[1, x]*(63011/648 - (109*Log[mu2/s]^2)/24 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(5521/216 - (61*zeta[2])/6) + (1421*zeta[2])/8 + 
        37*zeta[3]) + (2119*zeta[4])/32)/x + 
    (82*G[0, 0, 0, 0, x] - 82*G[0, 0, 0, 1, x] - 82*G[0, 0, 1, 0, x] + 
      82*G[0, 0, 1, 1, x] + 164*G[0, 0, x]*zeta[2] + 82*G[0, 1, x]*zeta[2] - 
      82*G[0, x]*zeta[3] + (697*zeta[4])/2)/(1 - x)) + 
  Nc*(-108*G[0, 0, 0, 0, x] + (47*G[0, 0, 0, 1, x])/2 + 
    (47*G[0, 0, 1, 0, x])/2 - 80*G[0, 0, 1, 1, x] + (5*G[0, 1, 0, 0, x])/2 + 
    83*G[0, 1, 0, 1, x] + 83*G[0, 1, 1, 0, x] - (45*G[0, 1, 1, 1, x])/2 - 
    39*G[1, 0, 0, 0, x] + (43*G[1, 0, 0, 1, x])/2 + (43*G[1, 0, 1, 0, x])/2 + 
    137*G[1, 0, 1, 1, x] + 76*G[1, 1, 0, 0, x] - (119*G[1, 1, 0, 1, x])/2 - 
    (119*G[1, 1, 1, 0, x])/2 - 103*G[1, 1, 1, 1, x] + 
    G[0, 1, 1, x]*(195/4 + ((31*I)/2)*Pi - 45*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-115/12 - ((57*I)/2)*Pi - 45*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-115/12 + ((227*I)/2)*Pi - 45*Log[mu2/s]) + 
    G[0, 0, 0, x]*(265/4 - ((199*I)/2)*Pi - 15*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-119/6 + ((25*I)/2)*Pi + 30*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-239/6 - ((53*I)/2)*Pi + 30*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-239/6 + ((231*I)/2)*Pi + 30*Log[mu2/s]) + 
    G[1, 1, 1, x]*(11/3 - ((205*I)/2)*Pi + 60*Log[mu2/s]) + 
    G[0, 1, x]*(763/24 + ((41*I)/12)*Pi + (-11/2 - (19*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 - 254*zeta[2]) + G[0, 0, x]*(-761/8 + ((467*I)/12)*Pi + 
      (25/2 + (17*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - (269*zeta[2])/2) + 
    (-881/24 - ((415*I)/12)*Pi)*zeta[2] + (111/2 + (51*I)*Pi)*Log[mu2/s]*
     zeta[2] + 3*Log[mu2/s]^2*zeta[2] + 
    G[1, 0, x]*(763/24 - ((419*I)/12)*Pi + (-11/2 - (19*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 + 35*zeta[2]) + G[1, 1, x]*(757/24 - ((89*I)/12)*Pi + 
      (-3/2 + (21*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 148*zeta[2]) + 
    ((9*I)*Pi*G[0, 0, 0, x] + 9*G[0, 0, 0, 0, x] - 18*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((48*I)*Pi*G[1, 1, 1, x] + 48*G[1, 1, 1, 1, x] - 
      96*G[1, 1, x]*zeta[2])/x^4 + G[1, x]*(-3575/72 + ((265*I)/6)*Pi + 
      (1/2 + I*Pi)*Log[mu2/s]^2 + (73/6 - ((145*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-115/6 - (6*I)*Pi + 48*zeta[2]) - (35*zeta[3])/2) + 
    G[0, x]*(3575/72 - ((265*I)/6)*Pi + (-1/2 - I*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(115/6 + (6*I)*Pi - 3*zeta[2]) + (-47/12 - ((377*I)/2)*Pi)*
       zeta[2] - 16*zeta[3]) + (-496/3 + (240*I)*Pi)*zeta[3] + 
    ((9*I)*Pi*G[0, 0, 1, x] - (3*I)*Pi*G[0, 1, 0, x] + 
      (11*I)*Pi*G[1, 0, 0, x] + 9*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 1, x] - 
      3*G[0, 1, 1, 0, x] - 30*G[0, 1, 1, 1, x] + 11*G[1, 0, 0, 1, x] + 
      11*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 29*G[1, 1, 0, 0, x] + 
      45*G[1, 1, 0, 1, x] + 45*G[1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-206/3 - (49*I)*Pi - 30*Log[mu2/s]) + 
      G[1, 0, 1, x]*(53 + (2*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(53 + (13*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-77/2 - (36*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, x]*((53*I)*Pi - (3*I)*Pi*Log[mu2/s] - 84*zeta[2]) + 
      G[1, 1, x]*(-331/12 - ((199*I)/6)*Pi + (-35/2 - (24*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (167*zeta[2])/2) + 
      G[0, 1, x]*(((-77*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] + 84*zeta[2]) + 
      G[1, x]*(((-331*I)/12)*Pi + ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        (95/6 + ((37*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-35*I)/2)*Pi + 
          24*zeta[2]) + 12*zeta[3]))/x^3 + 
    Nf^2*((-28*G[0, 0, 0, x])/3 + (16*G[0, 0, 1, x])/3 + 
      (16*G[0, 1, 0, x])/3 - (4*G[0, 1, 1, x])/3 + 2*G[1, 0, 0, x] + 
      2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
      G[0, 1, x]*(-193/18 - 4*Log[mu2/s]) + G[1, 0, x]*
       (-193/18 - 4*Log[mu2/s]) + G[0, 0, x]*(145/18 + 4*Log[mu2/s]) + 
      G[1, 1, x]*(241/18 + 4*Log[mu2/s]) + G[0, x]*(47/6 + (8*Log[mu2/s])/3 - 
        (38*zeta[2])/3) + G[1, x]*(-47/6 - (8*Log[mu2/s])/3 - 
        (28*zeta[2])/3) + (217*zeta[2])/6 + 12*Log[mu2/s]*zeta[2] + 
      x*((20*G[0, 0, 0, x])/3 - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 
        (4*G[0, 1, 1, x])/3 - (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
        G[0, 0, x]*(-13/2 - (8*Log[mu2/s])/3) + G[1, 1, x]*
         (-13/2 - (8*Log[mu2/s])/3) + G[0, 1, x]*(13/2 + (8*Log[mu2/s])/3) + 
        G[1, 0, x]*(13/2 + (8*Log[mu2/s])/3) - (39*zeta[2])/2 + 
        8*G[0, x]*zeta[2] + 4*G[1, x]*zeta[2] - 8*Log[mu2/s]*zeta[2] - 
        (4*zeta[3])/3) + (10*zeta[3])/3 + (22765/648 + (89*G[0, 0, x])/27 - 
        (4*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 - 
        (32*G[1, 0, 0, x])/9 + (44*G[1, 0, 1, x])/9 + (44*G[1, 1, 0, x])/9 - 
        (44*G[1, 1, 1, x])/9 + 8*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
        8*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 
        G[0, 1, x]*(-40/27 - (4*Log[mu2/s])/3) + Log[mu2/s]^2/6 - 
        (4*Log[mu2/s]^3)/9 + G[0, x]*(-2143/162 - (49*Log[mu2/s])/27 + 
          (2*Log[mu2/s]^2)/3 - (65*zeta[2])/9) + (469*zeta[2])/54 + 
        16*G[1, 1, x]*zeta[2] + Log[mu2/s]*(677/54 + (29*zeta[2])/9) + 
        G[1, 0, x]*(-40/27 - (4*Log[mu2/s])/3 + 8*zeta[2]) + 
        G[1, x]*(56/81 + (40*Log[mu2/s])/27 + (2*Log[mu2/s]^2)/3 - 
          (32*zeta[2])/3 - 8*zeta[3]) + (59*zeta[3])/9)/x^2 + 
      (-4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
        4*G[1, 1, 1, 1, x] - 4*G[1, 0, x]*zeta[2] - 8*G[1, 1, x]*zeta[2] + 
        4*G[1, x]*zeta[3])/x^3 + (-671/24 + 4*G[0, 0, 0, x] - 
        (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 + (38*G[1, 0, 0, x])/9 - 
        (62*G[1, 0, 1, x])/9 - (62*G[1, 1, 0, x])/9 + (74*G[1, 1, 1, x])/9 - 
        4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
        4*G[1, 1, 1, 1, x] + G[0, 0, x]*(-131/27 - (4*Log[mu2/s])/3) + 
        Log[mu2/s]^2/18 + (4*Log[mu2/s]^3)/9 + G[0, 1, x]*
         (154/27 + (8*Log[mu2/s])/3) + G[1, 1, x]*(-58/9 - (4*Log[mu2/s])/3 - 
          8*zeta[2]) + Log[mu2/s]*(-529/54 - (65*zeta[2])/9) + 
        G[1, 0, x]*(154/27 + (8*Log[mu2/s])/3 - 4*zeta[2]) - 
        (1405*zeta[2])/54 + G[0, x]*(437/81 - (23*Log[mu2/s])/27 - 
          (2*Log[mu2/s]^2)/3 + (107*zeta[2])/9) - (77*zeta[3])/9 + 
        G[1, x]*(713/162 + (20*Log[mu2/s])/27 - (2*Log[mu2/s]^2)/3 + 
          16*zeta[2] + 4*zeta[3]))/x) + 
    (1911959/15552 + ((409*I)/12)*Pi - (11*G[0, 0, 0, 0, x])/2 + 
      (71*G[0, 0, 0, 1, x])/2 + (71*G[0, 0, 1, 0, x])/2 + 
      (1247*G[0, 0, 1, 1, x])/6 - 26*G[0, 1, 0, 0, x] - 
      (37*G[0, 1, 0, 1, x])/6 - (37*G[0, 1, 1, 0, x])/6 - 
      142*G[0, 1, 1, 1, x] + (275*G[1, 0, 0, 0, x])/6 + 
      (139*G[1, 0, 0, 1, x])/6 + (139*G[1, 0, 1, 0, x])/6 - 
      (1643*G[1, 0, 1, 1, x])/6 - (407*G[1, 1, 0, 0, x])/3 + 
      123*G[1, 1, 0, 1, x] + 123*G[1, 1, 1, 0, x] + 82*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-1229/12 + (178*I)*Pi - 27*Log[mu2/s]) + 
      G[1, 0, 0, x]*(697/6 + (49*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-119/12 - ((313*I)/6)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-119/12 + ((670*I)/3)*Pi - 20*Log[mu2/s]) - 
      (569*Log[mu2/s]^3)/216 + (7*Log[mu2/s]^4)/16 + 
      G[0, 0, 0, x]*(683/36 + (33*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-491/4 + (38*Log[mu2/s])/3) + 
      G[0, 1, 1, x]*(1465/6 - ((271*I)/2)*Pi + (38*Log[mu2/s])/3) + 
      G[1, 0, 1, x]*(-491/4 - (238*I)*Pi + (38*Log[mu2/s])/3) + 
      G[1, 1, x]*(5579/18 - ((359*I)/2)*Pi + (137/3 - (19*I)*Pi)*Log[mu2/s] - 
        (7*Log[mu2/s]^2)/3 - 381*zeta[2]) + G[1, 0, x]*
       (-10871/72 - ((103*I)/4)*Pi + (-115/6 + ((7*I)/6)*Pi)*Log[mu2/s] + 
        (17*Log[mu2/s]^2)/4 - (1993*zeta[2])/12) + 
      G[0, 0, x]*(329/54 + (4*I)*Pi + (-91/18 - (16*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (319*zeta[2])/6) + Log[mu2/s]^2*
       (-2231/216 - ((9*I)/4)*Pi - (151*zeta[2])/24) + 
      (96277/432 - ((1153*I)/12)*Pi)*zeta[2] + 
      G[0, 1, x]*(-10871/72 + ((2581*I)/12)*Pi + (-115/6 + ((7*I)/6)*Pi)*
         Log[mu2/s] + (17*Log[mu2/s]^2)/4 + (1901*zeta[2])/12) + 
      (-33433/108 - (400*I)*Pi)*zeta[3] + 
      G[0, x]*(-56983/648 - ((2881*I)/18)*Pi + (71/18 + ((7*I)/2)*Pi)*
         Log[mu2/s]^2 - (5*Log[mu2/s]^3)/12 + (2951/18 + ((269*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(-3275/216 - ((49*I)/3)*Pi + (113*zeta[2])/4) + 
        (11*zeta[3])/3) + Log[mu2/s]*(5335/162 + ((35*I)/4)*Pi + 
        (-2159/72 - (21*I)*Pi)*zeta[2] + (13*zeta[3])/3) + 
      G[1, x]*(19243/216 + ((7327*I)/36)*Pi + (41/24 - ((25*I)/12)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + (7585/24 + ((997*I)/12)*Pi)*
         zeta[2] + Log[mu2/s]*(3209/72 + ((359*I)/12)*Pi + (52*zeta[2])/3) + 
        (346*zeta[3])/3) - (42321*zeta[4])/32)/x + 
    ((21*I)*Pi*G[0, 1, 1, x] - (23*I)*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] + 
      139*G[0, 0, 0, 0, x] - 65*G[0, 0, 0, 1, x] - 65*G[0, 0, 1, 0, x] + 
      80*G[0, 0, 1, 1, x] - 9*G[0, 1, 0, 0, x] + 21*G[0, 1, 0, 1, x] + 
      21*G[0, 1, 1, 0, x] + (35*G[1, 0, 0, 0, x])/2 - 23*G[1, 0, 0, 1, x] - 
      23*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] + G[0, 1, 0, x]*
       (249/4 + I*Pi - 11*Log[mu2/s]) + G[0, 0, 1, x]*
       (249/4 + (4*I)*Pi - 11*Log[mu2/s]) + G[1, 0, 0, x]*
       (-151/12 - ((33*I)/2)*Pi - 11*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-247/3 + ((145*I)/2)*Pi - (3*Log[mu2/s])/2) + 
      ((449*I)/6)*Pi*zeta[2] + G[0, 0, x]*(1559/36 - (23*I)*Pi + 
        (-35/12 - (11*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
        (23*zeta[2])/4) + G[0, 1, x]*(((249*I)/4)*Pi - (11*I)*Pi*Log[mu2/s] + 
        55*zeta[2]) + G[1, 0, x]*(((-151*I)/12)*Pi - (11*I)*Pi*Log[mu2/s] + 
        147*zeta[2]) + G[0, x]*(((1559*I)/36)*Pi + ((3*I)/4)*Pi*
         Log[mu2/s]^2 + (-233/2 + ((247*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-35*I)/12)*Pi + 60*zeta[2]) - (191*zeta[3])/2) + 
      (-449/6 - ((161*I)/2)*Pi)*zeta[3] + G[1, x]*((-22*I)*Pi*zeta[2] + 
        22*zeta[3]) - (571*zeta[4])/4)/(1 - x) + (3721*zeta[4])/8 + 
    x^2*(6*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 
      6*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
      6*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] + 
      6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] + 
      6*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 
      6*G[1, 1, 1, 1, x] + 6*G[0, 0, x]*zeta[2] - 6*G[0, 1, x]*zeta[2] - 
      6*G[1, 0, x]*zeta[2] + 6*G[1, 1, x]*zeta[2] + (45*zeta[4])/2) + 
    x*(-168*G[0, 0, 0, 0, x] + 103*G[0, 0, 0, 1, x] + 103*G[0, 0, 1, 0, x] - 
      74*G[0, 0, 1, 1, x] + 153*G[0, 1, 0, 0, x] - 85*G[0, 1, 0, 1, x] - 
      85*G[0, 1, 1, 0, x] + 53*G[0, 1, 1, 1, x] + 166*G[1, 0, 0, 0, x] - 
      58*G[1, 0, 0, 1, x] - 58*G[1, 0, 1, 0, x] - 14*G[1, 0, 1, 1, x] - 
      127*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] + 
      59*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(147/4 + (33*I)*Pi - 
        42*Log[mu2/s]) + G[0, 0, 1, x]*(-745/12 + (9*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-745/12 + (48*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-1559/12 + (88*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 0, x]*(1745/12 - (56*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-85/4 - I*Pi + 31*Log[mu2/s]) + 
      G[1, 0, 1, x]*(559/12 - (41*I)*Pi + 31*Log[mu2/s]) + 
      G[1, 1, 0, x]*(559/12 - (80*I)*Pi + 31*Log[mu2/s]) + 
      G[1, 0, x]*(8699/72 - ((385*I)/6)*Pi + (115/6 + (10*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (37*zeta[2])/2) + G[0, 0, x]*
       (-8699/72 + ((385*I)/6)*Pi + (-115/6 - (10*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + (-8699/24 + ((385*I)/2)*Pi)*
       zeta[2] + (-115/2 - (30*I)*Pi)*Log[mu2/s]*zeta[2] + 
      (3*Log[mu2/s]^2*zeta[2])/2 + G[1, 1, x]*(-8699/72 + ((385*I)/6)*Pi + 
        (-115/6 - (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (9*zeta[2])/2) + 
      G[0, 1, x]*(8699/72 - ((385*I)/6)*Pi + (115/6 + (10*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + (177*zeta[2])/2) + 
      G[1, x]*((-373/12 + (112*I)*Pi)*zeta[2] - 42*Log[mu2/s]*zeta[2] - 
        77*zeta[3]) + (407/6 - I*Pi)*zeta[3] + 
      G[0, x]*((931/12 - (16*I)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] + 
        96*zeta[3]) + (617*zeta[4])/4) + 
    (53987/1944 - ((1117*I)/12)*Pi - (44*G[0, 0, 0, x])/9 + 
      2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
      (1331*G[0, 0, 1, 1, x])/6 - 2*G[0, 1, 0, 0, x] + 
      (98*G[0, 1, 0, 1, x])/3 + (98*G[0, 1, 1, 0, x])/3 + 
      149*G[0, 1, 1, 1, x] - (4*G[1, 0, 0, 0, x])/3 - 
      (137*G[1, 0, 0, 1, x])/3 - (137*G[1, 0, 1, 0, x])/3 + 
      (1013*G[1, 0, 1, 1, x])/6 + (506*G[1, 1, 0, 0, x])/3 - 
      111*G[1, 1, 0, 1, x] - 111*G[1, 1, 1, 0, x] - (47*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, 0, x]*(193/4 + ((115*I)/2)*Pi - Log[mu2/s]/6) + 
      G[1, 0, 1, x]*(193/4 + (123*I)*Pi - Log[mu2/s]/6) + 
      G[0, 1, 1, x]*(-983/6 + ((363*I)/2)*Pi - Log[mu2/s]/6) - 
      (5*Log[mu2/s]^3)/27 - Log[mu2/s]^4/4 + G[0, 1, 0, x]*
       (13 + ((98*I)/3)*Pi + 2*Log[mu2/s]) + G[1, 0, 0, x]*
       (-27 - (45*I)*Pi + 2*Log[mu2/s]) + G[0, 0, 1, x]*
       (13 - ((1331*I)/6)*Pi + 2*Log[mu2/s]) + G[1, 1, 1, x]*
       (1717/12 - ((203*I)/2)*Pi + 33*Log[mu2/s]) + 
      G[0, 1, x]*(109/3 - ((935*I)/6)*Pi + (-5 - (I/6)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - (1429*zeta[2])/6) + G[0, 0, x]*(386/27 + (11*I)*Pi + 
        (26*Log[mu2/s])/9 - Log[mu2/s]^2 - (19*zeta[2])/3) + 
      Log[mu2/s]^2*(121/27 + ((9*I)/2)*Pi - (17*zeta[2])/6) + 
      (10067/108 + ((37*I)/2)*Pi)*zeta[2] + G[1, 0, x]*
       (109/3 + ((65*I)/4)*Pi + (-5 - (I/6)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 
        (610*zeta[2])/3) + G[1, 1, x]*(-7291/36 + ((2039*I)/12)*Pi + 
        (-257/12 + (28*I)*Pi)*Log[mu2/s] - (29*Log[mu2/s]^2)/12 + 
        (889*zeta[2])/4) + G[1, x]*(-1117/12 - ((6517*I)/36)*Pi + 
        (11/2 - ((29*I)/12)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
        Log[mu2/s]*(-89/6 - ((185*I)/12)*Pi - (109*zeta[2])/3) + 
        (-2887/12 - ((1795*I)/12)*Pi)*zeta[2] - (97*zeta[3])/3) + 
      Log[mu2/s]*(1678/81 - ((35*I)/2)*Pi + (1343*zeta[2])/18 - zeta[3]/3) + 
      G[0, x]*(-1678/81 + (39*I)*Pi - (4*Log[mu2/s]^2)/9 + 
        (2*Log[mu2/s]^3)/3 - (2423*zeta[2])/18 + Log[mu2/s]*
         (-314/27 - (3*I)*Pi + 6*zeta[2]) + zeta[3]/3) + (15995*zeta[3])/54 + 
      (3427*zeta[4])/8)/x^2), 
 Nf^3*((-100/243 - (8*G[0, 0, x])/27 + G[0, x]*(40/81 + (8*Log[mu2/s])/27) - 
      (40*Log[mu2/s])/81 - (4*Log[mu2/s]^2)/27)/x + 
    (100/243 + (8*G[0, 0, x])/27 + G[0, x]*(-40/81 - (8*Log[mu2/s])/27) + 
      (40*Log[mu2/s])/81 + (4*Log[mu2/s]^2)/27)/x^2) + 
  (Nf*(-8497/1296 + (4*I)*Pi - 6*G[0, 0, 0, 0, x] - (23*G[0, 0, 0, 1, x])/2 - 
     (23*G[0, 0, 1, 0, x])/2 - 40*G[0, 0, 1, 1, x] + 7*G[0, 1, 0, 0, x] + 
     (37*G[0, 1, 0, 1, x])/2 + (37*G[0, 1, 1, 0, x])/2 + 
     27*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] - 5*G[1, 0, 0, 1, x] - 
     5*G[1, 0, 1, 0, x] + 83*G[1, 0, 1, 1, x] - 23*G[1, 1, 0, 0, x] + 
     24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 96*G[1, 1, 1, 1, x] + 
     G[0, 1, 1, x]*(-10 + ((41*I)/2)*Pi - 25*Log[mu2/s]) + 
     G[1, 1, 0, x]*(-37 - (24*I)*Pi - 25*Log[mu2/s]) + 
     G[1, 0, 1, x]*(-37 + (53*I)*Pi - 25*Log[mu2/s]) + 
     G[0, 0, 0, x]*(-142/3 - ((65*I)/2)*Pi - 15*Log[mu2/s]) + 
     (2*Log[mu2/s]^3)/9 + G[1, 0, 0, x]*(194/3 + (11*I)*Pi + 20*Log[mu2/s]) + 
     G[0, 0, 1, x]*(44/3 - ((63*I)/2)*Pi + 20*Log[mu2/s]) + 
     G[0, 1, 0, x]*(44/3 + ((91*I)/2)*Pi + 20*Log[mu2/s]) + 
     G[1, 1, 1, x]*(112/3 - (42*I)*Pi + 30*Log[mu2/s]) + 
     G[0, 1, x]*(47/2 + ((49*I)/6)*Pi + (7/2 - (10*I)*Pi)*Log[mu2/s] - 
       (5*Log[mu2/s]^2)/2 - 65*zeta[2]) + 
     G[0, 0, x]*(-70/3 - ((199*I)/6)*Pi + (-1/2 + (10*I)*Pi)*Log[mu2/s] + 
       (5*Log[mu2/s]^2)/2 - (25*zeta[2])/2) + 
     G[1, 1, x]*(-71/3 - ((37*I)/6)*Pi + (-13/2 + (10*I)*Pi)*Log[mu2/s] + 
       (5*Log[mu2/s]^2)/2 - (7*zeta[2])/2) + (-107/9 - ((287*I)/3)*Pi)*
      zeta[2] + G[1, 0, x]*(47/2 + ((187*I)/6)*Pi + (7/2 - (10*I)*Pi)*
        Log[mu2/s] - (5*Log[mu2/s]^2)/2 + 3*zeta[2]) + 
     Log[mu2/s]^2*(14/9 + (I/6)*Pi + (15*zeta[2])/2) + 
     Log[mu2/s]*(122/27 + ((3*I)/2)*Pi + (50/3 + (30*I)*Pi)*zeta[2]) + 
     ((-24*I)*Pi*G[1, 1, 1, x] - 24*G[1, 1, 1, 1, x] + 48*G[1, 1, x]*zeta[2])/
      x^4 + G[0, x]*(238/27 + ((19*I)/18)*Pi + Log[mu2/s]^2 + 
       Log[mu2/s]*(8/9 + (5*I)*Pi - 15*zeta[2]) + (-56/3 - (67*I)*Pi)*
        zeta[2] - (27*zeta[3])/2) + (-941/18 + ((219*I)/2)*Pi)*zeta[3] + 
     G[1, x]*(-28/3 - ((8*I)/3)*Pi - (3*Log[mu2/s]^2)/2 + 
       (110/3 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-5/2 - (6*I)*Pi + 
         30*zeta[2]) + 13*zeta[3]) + ((-2*I)*Pi*G[0, 0, 1, x] - 
       (2*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 2*G[0, 0, 1, 1, x] - 
       2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
       2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] - 
       22*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] + 
       38*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(158/3 + (38*I)*Pi - 
         12*Log[mu2/s]) + G[1, 1, 0, x]*(-353/3 - (8*I)*Pi + 2*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-353/3 - (12*I)*Pi + 2*Log[mu2/s]) + 
       G[0, 1, 1, x]*(37/3 + (12*I)*Pi + 2*Log[mu2/s]) + 
       G[1, 1, x]*(-155 - (64*I)*Pi + (1 - (12*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2 - 63*zeta[2]) + G[0, 1, x]*(((37*I)/3)*Pi + 
         (2*I)*Pi*Log[mu2/s] - 24*zeta[2]) + G[1, 0, x]*
        (((-353*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 20*zeta[2]) + 
       G[1, x]*((-155*I)*Pi - I*Pi*Log[mu2/s]^2 + (1394/3 + (13*I)*Pi)*
          zeta[2] + Log[mu2/s]*(I*Pi + 24*zeta[2]) + 56*zeta[3]))/x^3 + 
     ((4*I)*Pi*G[0, 1, 1, x] - (12*I)*Pi*G[1, 0, 1, x] - 
       (3*I)*Pi*G[1, 1, 0, x] - 14*G[0, 0, 0, 0, x] + (21*G[0, 0, 0, 1, x])/
        2 + (21*G[0, 0, 1, 0, x])/2 + 44*G[0, 0, 1, 1, x] + 
       8*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
       18*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
       3*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(-41/3 - 6*Log[mu2/s]) + 
       G[0, 1, 0, x]*(12 + (6*I)*Pi - 6*Log[mu2/s]) + 
       G[0, 0, 1, x]*(12 + ((97*I)/2)*Pi - 6*Log[mu2/s]) + 
       G[0, 0, 0, x]*(20/3 + ((11*I)/2)*Pi + 9*Log[mu2/s]) + 
       G[0, 0, x]*(-541/18 + ((77*I)/6)*Pi - (35*Log[mu2/s])/6 - 
         (3*Log[mu2/s]^2)/2 - (99*zeta[2])/2) + 
       G[0, 1, x]*((12*I)*Pi - (6*I)*Pi*Log[mu2/s] - 33*zeta[2]) + 
       ((77*I)/3)*Pi*zeta[2] + G[1, 0, x]*(((-41*I)/3)*Pi - 
         (6*I)*Pi*Log[mu2/s] + 63*zeta[2]) + 
       G[0, x]*(((-541*I)/18)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
         (-74/3 + ((33*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-35*I)/6)*Pi + 
           36*zeta[2]) - (25*zeta[3])/2) + (-77/3 + ((23*I)/2)*Pi)*zeta[3] + 
       G[1, x]*((-9*I)*Pi*zeta[2] + 9*zeta[3]) - (1035*zeta[4])/4)/(1 - x) + 
     (2009/2592 - ((283*I)/18)*Pi - 9*G[0, 0, 0, 0, x] + 
       10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] + 21*G[0, 0, 1, 1, x] - 
       22*G[0, 1, 0, 0, x] - 3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 
       44*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 14*G[1, 1, 0, 0, x] + 
       (33*G[1, 1, 0, 1, x])/2 + (33*G[1, 1, 1, 0, x])/2 - 
       28*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(29/2 - ((59*I)/2)*Pi - 
         18*Log[mu2/s]) + G[1, 0, 0, x]*(44/3 - (2*I)*Pi - 12*Log[mu2/s]) + 
       G[0, 0, 1, x]*(11/3 + (19*I)*Pi - 12*Log[mu2/s]) + 
       G[0, 1, 0, x]*(11/3 - (37*I)*Pi - 12*Log[mu2/s]) - 
       (17*Log[mu2/s]^3)/36 - Log[mu2/s]^4/24 + G[1, 0, 1, x]*
        (-219/2 - (9*I)*Pi + 11*Log[mu2/s]) + G[1, 1, 0, x]*
        (-219/2 + ((83*I)/2)*Pi + 11*Log[mu2/s]) + 
       G[0, 1, 1, x]*(181/2 + (52*I)*Pi + 11*Log[mu2/s]) + 
       G[0, 0, 0, x]*(151/6 + (14*I)*Pi + 13*Log[mu2/s]) + 
       G[0, 1, x]*(1727/18 + ((449*I)/6)*Pi + (-58/3 + I*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2 - 67*zeta[2]) + G[1, 0, x]*(1727/18 - ((685*I)/6)*Pi + 
         (-58/3 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 25*zeta[2]) + 
       G[0, 0, x]*(-127/12 + ((100*I)/3)*Pi + (9/2 - (4*I)*Pi)*Log[mu2/s] - 
         (5*Log[mu2/s]^2)/2 - (143*zeta[2])/6) + Log[mu2/s]^2*
        (-205/72 + ((4*I)/3)*Pi - (35*zeta[2])/12) + 
       G[1, 1, x]*(-129 - ((115*I)/2)*Pi + (75/2 - (10*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 - zeta[2]/2) + (-8969/18 + ((172*I)/3)*Pi)*
        zeta[2] + (-284/9 - (100*I)*Pi)*zeta[3] + 
       Log[mu2/s]*(-1543/216 - ((7*I)/3)*Pi + (-503/12 - (12*I)*Pi)*zeta[2] + 
         2*zeta[3]) + G[0, x]*(-15317/216 + ((731*I)/9)*Pi + 
         (-7/4 - I*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/6 + (1501/12 + (59*I)*Pi)*
          zeta[2] + Log[mu2/s]*(-149/36 - ((55*I)/3)*Pi + (179*zeta[2])/6) + 
         6*zeta[3]) + G[1, x]*(187/3 - ((230*I)/9)*Pi + 
         (15/2 + ((163*I)/6)*Pi)*Log[mu2/s] + (9/2 - (I/2)*Pi)*Log[mu2/s]^2 + 
         (565/2 - (41*I)*Pi)*zeta[2] + 20*zeta[3]) - (9325*zeta[4])/48)/x + 
     (185/32 - (53*I)*Pi + (-2 - (9*I)*Pi)*G[0, 0, 1, x] + 
       (-2 + I*Pi)*G[0, 1, 0, x] + (-34 - (13*I)*Pi)*G[1, 0, 0, x] + 
       G[0, 0, 0, 0, x] - 9*G[0, 0, 1, 1, x] + G[0, 1, 0, 1, x] + 
       G[0, 1, 1, 0, x] - 60*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 
       25*G[1, 0, 0, 1, x] - 25*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] + 
       33*G[1, 1, 0, 0, x] - 36*G[1, 1, 0, 1, x] - 36*G[1, 1, 1, 0, x] + 
       40*G[1, 1, 1, 1, x] + G[1, 1, 0, x]*(1385/6 - (6*I)*Pi - 
         3*Log[mu2/s]) + G[1, 0, 1, x]*(1385/6 - (18*I)*Pi - 3*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-125/2 - (62*I)*Pi - 3*Log[mu2/s]) + 
       G[0, 0, 0, x]*(-3/2 - Log[mu2/s]) + Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
       G[1, 1, 1, x]*(-83 + (22*I)*Pi + 18*Log[mu2/s]) + 
       G[0, 0, x]*(31/12 - (2*I)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - 
         zeta[2]/6) + Log[mu2/s]^2*(31/24 - (3*I)*Pi - zeta[2]/12) + 
       (3349/6 + (15*I)*Pi)*zeta[2] + G[1, 1, x]*(2699/9 + ((359*I)/3)*Pi + 
         (-169/6 + (18*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
         (29*zeta[2])/2) + G[1, 0, x]*(-347/3 + ((1217*I)/6)*Pi + 
         (6 - (3*I)*Pi)*Log[mu2/s] + 132*zeta[2]) + 
       G[0, 1, x]*(-347/3 - ((117*I)/2)*Pi + (6 - (3*I)*Pi)*Log[mu2/s] + 
         142*zeta[2]) + G[1, x]*(-53 + ((1613*I)/9)*Pi + 
         (-3 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-5 - ((169*I)/6)*Pi - 
           36*zeta[2]) + (-2309/3 - ((31*I)/2)*Pi)*zeta[2] - 60*zeta[3]) + 
       Log[mu2/s]*(21/8 - (5*I)*Pi + (291*zeta[2])/4 - 2*zeta[3]) + 
       (107/2 + (8*I)*Pi)*zeta[3] + G[0, x]*(-21/8 - ((347*I)/3)*Pi - 
         (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/6 + Log[mu2/s]*
          (-31/12 + (6*I)*Pi + zeta[2]/6) - (275*zeta[2])/4 + 2*zeta[3]) - 
       (5843*zeta[4])/48)/x^2 + x*(-18*G[0, 0, 0, 0, x] + 
       (39*G[0, 0, 0, 1, x])/2 + (39*G[0, 0, 1, 0, x])/2 + 
       8*G[0, 0, 1, 1, x] + 17*G[0, 1, 0, 0, x] - (27*G[0, 1, 0, 1, x])/2 - 
       (27*G[0, 1, 1, 0, x])/2 - 19*G[0, 1, 1, 1, x] + 15*G[1, 0, 0, 0, x] + 
       (9*G[1, 0, 0, 1, x])/2 + (9*G[1, 0, 1, 0, x])/2 - 
       53*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] - (33*G[1, 1, 0, 1, x])/2 - 
       (33*G[1, 1, 1, 0, x])/2 + 70*G[1, 1, 1, 1, x] + 
       G[1, 1, 1, x]*(-43/2 + ((71*I)/2)*Pi - 18*Log[mu2/s]) + 
       G[1, 0, 0, x]*(-319/6 + ((15*I)/2)*Pi - 12*Log[mu2/s]) + 
       G[0, 1, 0, x]*(-55/2 - ((17*I)/2)*Pi - 12*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-55/2 + ((31*I)/2)*Pi - 12*Log[mu2/s]) + 
       G[0, 0, 0, x]*(130/3 + ((21*I)/2)*Pi + 9*Log[mu2/s]) + 
       G[1, 1, 0, x]*(112/3 - ((19*I)/2)*Pi + 15*Log[mu2/s]) + 
       G[0, 1, 1, x]*(35/3 - ((35*I)/2)*Pi + 15*Log[mu2/s]) + 
       G[1, 0, 1, x]*(112/3 - ((67*I)/2)*Pi + 15*Log[mu2/s]) + 
       G[1, 0, x]*(-70/9 - (12*I)*Pi + (23/6 + (6*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (41*zeta[2])/2) + (70/3 + (36*I)*Pi)*zeta[2] + 
       (-23/2 - (18*I)*Pi)*Log[mu2/s]*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/2 + 
       G[0, 0, x]*(70/9 + (12*I)*Pi + (-23/6 - (6*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 + (5*zeta[2])/2) + 
       G[1, 1, x]*(70/9 + (12*I)*Pi + (-23/6 - (6*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
       G[0, 1, x]*(-70/9 - (12*I)*Pi + (23/6 + (6*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (63*zeta[2])/2) + 
       G[1, x]*((-283/6 + ((55*I)/2)*Pi)*zeta[2] - 18*Log[mu2/s]*zeta[2] - 
         (31*zeta[3])/2) + (77/3 - (40*I)*Pi)*zeta[3] + 
       G[0, x]*((53/3 + ((53*I)/2)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] + 
         (61*zeta[3])/2) - (79*zeta[4])/2) + (739*zeta[4])/4))/Nc^2 + 
  Nc^3*(-749225/5184 - ((7799*I)/216)*Pi + (-309/4 - ((179*I)/2)*Pi)*
     G[0, 0, 0, x] + ((179*I)/2)*Pi*G[0, 1, 0, x] + 
    (309/4 + (89*I)*Pi)*G[1, 0, 0, x] - (89*I)*Pi*G[1, 1, 0, x] - 
    (179*G[0, 0, 0, 0, x])/2 + (179*G[0, 1, 0, 0, x])/2 + 
    89*G[1, 0, 0, 0, x] - 89*G[1, 1, 0, 0, x] + (61/24 - ((3*I)/2)*Pi)*
     Log[mu2/s]^3 - (9*Log[mu2/s]^4)/16 + 
    G[1, 0, x]*(((309*I)/4)*Pi - 89*zeta[2]) + (2903/144 - ((2147*I)/24)*Pi)*
     zeta[2] + Log[mu2/s]^2*(887/72 + ((45*I)/8)*Pi + (81*zeta[2])/8) + 
    G[0, 0, x]*(((-309*I)/4)*Pi - I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + 
      92*zeta[2]) + ((-34*I)*Pi*G[1, 1, 0, x] - 34*G[1, 1, 0, 0, x] + 
      34*G[1, 0, x]*zeta[2] + G[1, x]*((34*I)*Pi*zeta[2] - 34*zeta[3]))/x^3 + 
    G[1, x]*((89*I)*Pi*zeta[2] - 89*zeta[3]) + 
    Log[mu2/s]*(-6991/216 + ((1031*I)/72)*Pi + (-851/24 + ((11*I)/2)*Pi)*
       zeta[2] - (9*zeta[3])/2) + (77 + (87*I)*Pi)*zeta[3] + 
    G[0, x]*(-101/27 - ((743*I)/72)*Pi + (-2 + ((7*I)/4)*Pi)*Log[mu2/s]^2 + 
      (3*Log[mu2/s]^3)/4 + Log[mu2/s]*(-743/72 - (4*I)*Pi - (35*zeta[2])/4) + 
      (94 - ((371*I)/4)*Pi)*zeta[2] + (183*zeta[3])/2) + 
    x*((82*I)*Pi*G[0, 0, 0, x] - (82*I)*Pi*G[0, 1, 0, x] - 
      (82*I)*Pi*G[1, 0, 0, x] + (82*I)*Pi*G[1, 1, 0, x] + 
      82*G[0, 0, 0, 0, x] - 82*G[0, 1, 0, 0, x] - 82*G[1, 0, 0, 0, x] + 
      82*G[1, 1, 0, 0, x] - 82*G[0, 0, x]*zeta[2] + 82*G[1, 0, x]*zeta[2] + 
      G[0, x]*((82*I)*Pi*zeta[2] - 82*zeta[3]) - (82*I)*Pi*zeta[3] + 
      G[1, x]*((-82*I)*Pi*zeta[2] + 82*zeta[3]) - 574*zeta[4]) + 
    (5239909/15552 - ((69475*I)/648)*Pi - (10*I)*Pi*G[0, 1, 0, x] + 
      (-757/36 - ((35*I)/3)*Pi)*G[1, 0, 0, x] + ((58*I)/3)*Pi*G[1, 1, 0, x] + 
      (21*G[0, 0, 0, 0, x])/2 - 10*G[0, 1, 0, 0, x] - 
      (35*G[1, 0, 0, 0, x])/3 + (58*G[1, 1, 0, 0, x])/3 + 
      G[0, 0, 0, x]*(263/6 + (7*I)*Pi - (7*Log[mu2/s])/2) + 
      (-305/72 + ((5*I)/2)*Pi)*Log[mu2/s]^3 + (15*Log[mu2/s]^4)/16 + 
      Log[mu2/s]^2*(-2555/108 - ((19*I)/24)*Pi - (135*zeta[2])/8) + 
      G[0, 0, x]*(8849/216 + ((307*I)/12)*Pi + (-73/4 + ((5*I)/3)*Pi)*
         Log[mu2/s] + (31*Log[mu2/s]^2)/12 - (77*zeta[2])/12) + 
      (46475/432 + ((125*I)/8)*Pi)*zeta[2] + 
      G[1, 0, x]*(((-757*I)/36)*Pi + 4*zeta[2]) + 
      G[0, x]*(-37435/216 + ((1451*I)/54)*Pi + (143/12 - ((7*I)/6)*Pi)*
         Log[mu2/s]^2 - (5*Log[mu2/s]^3)/4 + Log[mu2/s]*
         (-1015/72 + ((67*I)/12)*Pi + (7*zeta[2])/12) + 
        (-1625/36 + ((61*I)/6)*Pi)*zeta[2] - (59*zeta[3])/6) + 
      (-31/9 - ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (21415/324 - ((13265*I)/216)*Pi + (-689/72 - ((55*I)/6)*Pi)*zeta[2] + 
        (15*zeta[3])/2) + G[1, x]*(((-58*I)/3)*Pi*zeta[2] + (58*zeta[3])/3) - 
      (1581*zeta[4])/32)/x + (19443*zeta[4])/32 + 
    ((-10*I)*Pi*G[0, 1, 0, x] - (115*G[1, 0, 0, x])/3 + 
      (15*I)*Pi*G[1, 1, 0, x] - 10*G[0, 1, 0, 0, x] + 15*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(163/2 - (15*I)*Pi - 15*Log[mu2/s]) + 
      G[1, 0, x]*(((-115*I)/3)*Pi - 15*zeta[2]) + ((115*I)/3)*Pi*zeta[2] + 
      G[0, 0, x]*(-115 + ((157*I)/3)*Pi - (175*Log[mu2/s])/6 + 
        (15*Log[mu2/s]^2)/2 + (95*zeta[2])/2) + (-115/3 + (5*I)*Pi)*zeta[3] + 
      G[0, x]*((-115*I)*Pi + ((15*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-175*I)/6)*Pi - 60*zeta[2]) + (151/3 - ((25*I)/2)*Pi)*
         zeta[2] + 5*zeta[3]) + G[1, x]*((-15*I)*Pi*zeta[2] + 15*zeta[3]) + 
      (45*zeta[4])/4)/(1 - x) + (-1496117/7776 + ((404*I)/81)*Pi + 
      (-350/9 + ((14*I)/3)*Pi)*G[1, 0, 0, x] + ((74*I)/3)*Pi*G[1, 1, 0, x] - 
      G[0, 0, 0, 0, x] + (14*G[1, 0, 0, 0, x])/3 + (74*G[1, 1, 0, 0, x])/3 + 
      G[0, 0, 0, x]*(35/6 - (2*I)*Pi - Log[mu2/s]) + 
      (61/36 - I*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + 
      G[1, 0, x]*(((-350*I)/9)*Pi - 34*zeta[2]) + (-2495/27 + (34*I)*Pi)*
       zeta[2] + G[0, 0, x]*(-1423/108 + ((16*I)/3)*Pi + 
        (-1/2 - ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/6 + (37*zeta[2])/6) + 
      Log[mu2/s]^2*(2449/216 + ((8*I)/3)*Pi + (27*zeta[2])/4) + 
      Log[mu2/s]*(-21857/648 + ((484*I)/27)*Pi + (-539/36 + ((11*I)/3)*Pi)*
         zeta[2] - 3*zeta[3]) + (-371/9 - ((2*I)/3)*Pi)*zeta[3] + 
      G[0, x]*(8363/216 - ((484*I)/27)*Pi + (-29/12 + ((5*I)/3)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + Log[mu2/s]*(-19/4 - ((16*I)/3)*Pi - 
          (59*zeta[2])/6) + (1763/36 - ((11*I)/3)*Pi)*zeta[2] + 
        (7*zeta[3])/3) + G[1, x]*(((-74*I)/3)*Pi*zeta[2] + (74*zeta[3])/3) + 
      (265*zeta[4])/16)/x^2) + 
  (-1937/192 - (3*I)*Pi + (77/2 - ((55*I)/2)*Pi)*G[1, 1, 1, x] - 
    (5*G[0, 0, 0, 0, x])/2 + (19*G[0, 0, 0, 1, x])/2 + 
    (19*G[0, 0, 1, 0, x])/2 - 28*G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 0, x] - 
    (41*G[0, 1, 0, 1, x])/2 - (41*G[0, 1, 1, 0, x])/2 + 46*G[0, 1, 1, 1, x] + 
    5*G[1, 0, 0, 0, x] - (29*G[1, 0, 0, 1, x])/2 - (29*G[1, 0, 1, 0, x])/2 + 
    35*G[1, 0, 1, 1, x] - 18*G[1, 1, 0, 0, x] + 32*G[1, 1, 0, 1, x] + 
    32*G[1, 1, 1, 0, x] - (119*G[1, 1, 1, 1, x])/2 + 
    G[0, 0, 0, x]*(-19/4 + ((5*I)/2)*Pi - (9*Log[mu2/s])/2) + 
    G[1, 1, 0, x]*(-53/2 + ((25*I)/2)*Pi - (3*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(-53/2 + (19*I)*Pi - (3*Log[mu2/s])/2) + 
    G[0, 1, 1, x]*(-95/4 + (24*I)*Pi - (3*Log[mu2/s])/2) - 
    (3*Log[mu2/s]^3)/8 - Log[mu2/s]^4/16 + G[1, 0, 0, x]*
     (37/2 - ((13*I)/2)*Pi + 3*Log[mu2/s]) + 
    G[0, 1, 0, x]*(49/4 - ((17*I)/2)*Pi + 3*Log[mu2/s]) + 
    G[0, 0, 1, x]*(49/4 - ((31*I)/2)*Pi + 3*Log[mu2/s]) + 
    G[1, 1, x]*(-11/6 + ((57*I)/4)*Pi + (9*Log[mu2/s])/4 + 
      (3*Log[mu2/s]^2)/4 - (77*zeta[2])/4) + 
    G[0, 1, x]*(6 - ((49*I)/4)*Pi - (3*Log[mu2/s])/4 - (3*Log[mu2/s]^2)/4 - 
      (3*zeta[2])/4) + (-57/16 + ((269*I)/8)*Pi)*zeta[2] + 
    G[0, 0, x]*(-61/6 + ((27*I)/4)*Pi + (-3/4 - I*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
    G[1, 0, x]*(6 - ((35*I)/4)*Pi - (3*Log[mu2/s])/4 - (3*Log[mu2/s]^2)/4 + 
      (9*zeta[2])/4) + Log[mu2/s]^2*(-13/8 - ((3*I)/8)*Pi + (19*zeta[2])/8) + 
    G[1, x]*(-95/12 + ((23*I)/12)*Pi - (9*Log[mu2/s])/4 - 
      (3*Log[mu2/s]^2)/4 + (69/2 - (18*I)*Pi)*zeta[2] - 7*zeta[3]) + 
    (17/4 + ((5*I)/2)*Pi)*zeta[3] + Log[mu2/s]*(-3 - ((9*I)/8)*Pi + 
      (45*zeta[2])/8 + 3*zeta[3]) + G[0, x]*(95/12 + ((5*I)/24)*Pi + 
      (3/2 + (I/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/4 + 
      Log[mu2/s]*(35/8 + ((3*I)/2)*Pi - (19*zeta[2])/4) + 
      (17/4 + ((25*I)/4)*Pi)*zeta[2] + (19*zeta[3])/2) + 
    (((-251*I)/12)*Pi + (7*I)*Pi*G[0, 0, x] + (7 + ((13*I)/2)*Pi)*
       G[0, 0, 1, x] + (7 - (19*I)*Pi)*G[0, 1, 0, x] + 
      (112 - (14*I)*Pi)*G[1, 0, 0, x] + (179/2 - ((81*I)/2)*Pi)*
       G[1, 1, 1, x] + (13*G[0, 0, 1, 1, x])/2 - 19*G[0, 1, 0, 1, x] - 
      19*G[0, 1, 1, 0, x] + 45*G[0, 1, 1, 1, x] - 14*G[1, 0, 0, 1, x] - 
      14*G[1, 0, 1, 0, x] + (71*G[1, 0, 1, 1, x])/2 - 163*G[1, 1, 0, 0, x] + 
      81*G[1, 1, 0, 1, x] + 81*G[1, 1, 1, 0, x] - (243*G[1, 1, 1, 1, x])/2 + 
      G[1, 0, 1, x]*(-893/12 + (15*I)*Pi - (13*Log[mu2/s])/2) + 
      G[0, 1, 1, x]*(-95/3 + ((39*I)/2)*Pi - (13*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-893/12 - ((177*I)/2)*Pi - (13*Log[mu2/s])/2) - 
      ((9*I)/2)*Pi*Log[mu2/s] - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      G[1, 1, x]*(-355/12 + ((149*I)/6)*Pi + (39*Log[mu2/s])/4 + 
        (13*Log[mu2/s]^2)/4 - (475*zeta[2])/4) + 
      G[0, x]*(((55*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 103*zeta[2]) + 
      (12 - ((151*I)/2)*Pi)*zeta[2] + G[0, 1, x]*(55/2 - ((65*I)/3)*Pi + 
        (3 - ((13*I)/2)*Pi)*Log[mu2/s] + (75*zeta[2])/2) + 
      G[1, 0, x]*(55/2 + ((487*I)/12)*Pi + (3 - ((13*I)/2)*Pi)*Log[mu2/s] + 
        115*zeta[2]) + G[1, x]*(-251/12 - ((79*I)/12)*Pi + 
        (-9/2 + ((39*I)/4)*Pi)*Log[mu2/s] + (-3/2 + ((13*I)/4)*Pi)*
         Log[mu2/s]^2 + (535/4 + ((283*I)/4)*Pi)*zeta[2] - 79*zeta[3]) + 
      73*zeta[3])/x^2 + ((-3*I)*Pi*G[0, 0, 1, x] + (9*I)*Pi*G[0, 1, 0, x] + 
      (7*I)*Pi*G[1, 0, 0, x] + (-29 + (9*I)*Pi)*G[1, 1, 1, x] - 
      3*G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] - 
      12*G[0, 1, 1, 1, x] + 7*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] - 
      10*G[1, 0, 1, 1, x] + 112*G[1, 1, 0, 0, x] - 32*G[1, 1, 0, 1, x] - 
      32*G[1, 1, 1, 0, x] + 41*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(25/2 + 3*Log[mu2/s]) + G[1, 0, 1, x]*
       (51/2 + 3*Log[mu2/s]) + G[1, 1, 0, x]*(51/2 + (83*I)*Pi + 
        3*Log[mu2/s]) + G[1, 0, x]*(((51*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 
        103*zeta[2]) + G[0, 1, x]*(((25*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 
        36*zeta[2]) + G[1, 1, x]*(73/12 - (8*I)*Pi - (9*Log[mu2/s])/2 - 
        (3*Log[mu2/s]^2)/2 + (111*zeta[2])/2) + 
      G[1, x]*(((73*I)/12)*Pi - ((9*I)/2)*Pi*Log[mu2/s] - 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (-55 - ((151*I)/2)*Pi)*zeta[2] + 
        73*zeta[3]))/x^3 + (1937/192 + ((293*I)/24)*Pi + 
      (-1/4 - (I/2)*Pi)*G[0, 0, 0, x] + (-191/2 + ((113*I)/2)*Pi)*
       G[1, 1, 1, x] - G[0, 0, 0, 0, x]/2 + 13*G[0, 0, 1, 1, x] - 
      (3*G[0, 1, 0, 0, x])/2 + (41*G[0, 1, 0, 1, x])/2 + 
      (41*G[0, 1, 1, 0, x])/2 - 66*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 
      14*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] - 51*G[1, 0, 1, 1, x] + 
      59*G[1, 1, 0, 0, x] - 72*G[1, 1, 0, 1, x] - 72*G[1, 1, 1, 0, x] + 
      (257*G[1, 1, 1, 1, x])/2 + G[1, 0, 0, x]*(-449/4 + (11*I)*Pi - 
        2*Log[mu2/s]) + G[0, 0, 1, x]*(-27/2 + (11*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-27/2 + (17*I)*Pi - 2*Log[mu2/s]) + (3*Log[mu2/s]^3)/8 + 
      Log[mu2/s]^4/16 + G[1, 1, 0, x]*(295/4 - ((17*I)/2)*Pi + 
        (9*Log[mu2/s])/2) + G[1, 0, 1, x]*(295/4 - ((65*I)/2)*Pi + 
        (9*Log[mu2/s])/2) + G[0, 1, 1, x]*(103/4 - (41*I)*Pi + 
        (9*Log[mu2/s])/2) + G[0, 0, x]*(113/2 - ((51*I)/4)*Pi + 
        (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 7*zeta[2]) + 
      Log[mu2/s]^2*(13/8 + ((19*I)/8)*Pi - (13*zeta[2])/8) + 
      G[1, 0, x]*(-134/3 - ((83*I)/2)*Pi + (-3 + ((7*I)/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 - zeta[2]) + (425/16 + ((277*I)/8)*Pi)*zeta[2] + 
      G[0, 1, x]*(-134/3 + ((37*I)/4)*Pi + (-3 + ((7*I)/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + 5*zeta[2]) + G[1, 1, x]*(29 - ((57*I)/2)*Pi - 
        (27*Log[mu2/s])/4 - (9*Log[mu2/s]^2)/4 + (305*zeta[2])/4) + 
      G[0, x]*(-157/8 + ((215*I)/24)*Pi + (-1 + (I/4)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/4 + (269/4 - ((17*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-23/8 - (4*I)*Pi + (13*zeta[2])/4)) + 
      Log[mu2/s]*(3 + ((57*I)/8)*Pi - (27*zeta[2])/8 - 3*zeta[3]) + 
      (-235/4 + (3*I)*Pi)*zeta[3] + G[1, x]*(173/6 - ((107*I)/12)*Pi + 
        (27/4 - ((21*I)/4)*Pi)*Log[mu2/s] + (9/4 - ((7*I)/4)*Pi)*
         Log[mu2/s]^2 + (-401/4 + ((97*I)/4)*Pi)*zeta[2] + 8*zeta[3]) - 
      (1499*zeta[4])/32)/x + x^2*(-3*G[0, 0, 0, 0, x] + 3*G[0, 0, 0, 1, x] + 
      3*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] + 3*G[0, 1, 0, 0, x] - 
      3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 
      3*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] + 
      3*G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 0, x] + 3*G[1, 1, 0, 1, x] + 
      3*G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 3*G[0, 0, x]*zeta[2] + 
      3*G[0, 1, x]*zeta[2] + 3*G[1, 0, x]*zeta[2] - 3*G[1, 1, x]*zeta[2] - 
      (45*zeta[4])/4) + x*((-7/2 + ((5*I)/2)*Pi)*G[1, 1, 1, x] + 
      14*G[0, 0, 0, 0, x] - 11*G[0, 0, 0, 1, x] - 11*G[0, 0, 1, 0, x] + 
      (27*G[0, 0, 1, 1, x])/2 - (31*G[0, 1, 0, 0, x])/2 + 
      13*G[0, 1, 0, 1, x] + 13*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 
      14*G[1, 0, 0, 0, x] + (21*G[1, 0, 0, 1, x])/2 + 
      (21*G[1, 0, 1, 0, x])/2 - (25*G[1, 0, 1, 1, x])/2 + 
      15*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
      (29*G[1, 1, 1, 1, x])/2 + G[0, 0, 1, x]*(-10/3 + ((3*I)/2)*Pi - 
        Log[mu2/s]) + G[0, 1, 0, x]*(-10/3 - ((7*I)/2)*Pi - Log[mu2/s]) + 
      G[1, 0, 0, x]*(1/6 - ((9*I)/2)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, x]*(5/3 - ((3*I)/2)*Pi + Log[mu2/s]/2) + 
      G[0, 1, 1, x]*(31/6 - ((5*I)/2)*Pi + Log[mu2/s]/2) + 
      G[1, 1, 0, x]*(5/3 + ((7*I)/2)*Pi + Log[mu2/s]/2) + 
      G[0, 0, 0, x]*(3/2 + ((9*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[0, 1, x]*(11/3 + ((31*I)/12)*Pi + (3*Log[mu2/s])/4 + Log[mu2/s]^2/4 - 
        (43*zeta[2])/4) + G[1, 0, x]*(11/3 + ((31*I)/12)*Pi + 
        (3*Log[mu2/s])/4 + Log[mu2/s]^2/4 - (17*zeta[2])/4) + 
      (-11 - ((31*I)/4)*Pi)*zeta[2] - (9*Log[mu2/s]*zeta[2])/4 - 
      (3*Log[mu2/s]^2*zeta[2])/4 + G[0, 0, x]*(-11/3 - ((31*I)/12)*Pi - 
        (3*Log[mu2/s])/4 - Log[mu2/s]^2/4 + (17*zeta[2])/4) + 
      G[1, 1, x]*(-11/3 - ((31*I)/12)*Pi - (3*Log[mu2/s])/4 - 
        Log[mu2/s]^2/4 + (37*zeta[2])/4) + 
      G[0, x]*((5 + ((7*I)/2)*Pi)*zeta[2] + (3*Log[mu2/s]*zeta[2])/2 - 
        7*zeta[3]) + (-7/2 - (4*I)*Pi)*zeta[3] + 
      G[1, x]*(((-7*I)/2)*Pi*zeta[2] + 7*zeta[3]) - (49*zeta[4])/8) + 
    (607*zeta[4])/32 + ((-15/2 - ((25*I)/2)*Pi)*G[0, 0, 1, x] + 
      (-15/2 - I*Pi)*G[0, 1, 0, x] + (-4 - (2*I)*Pi)*G[1, 0, 0, x] + 
      I*Pi*G[1, 1, 0, x] + 6*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x]/2 - 
      G[0, 0, 1, 0, x]/2 - 12*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 
      2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
       (-3/4 + ((5*I)/2)*Pi - 3*Log[mu2/s]) - ((7*I)/2)*Pi*zeta[2] + 
      G[1, 0, x]*((-4*I)*Pi + 3*zeta[2]) + G[0, 0, x]*
       (-389/24 - ((27*I)/4)*Pi + (3/2 - (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (7*zeta[2])/2) + G[0, 1, x]*(((-15*I)/2)*Pi + 
        13*zeta[2]) + G[0, x]*(((-389*I)/24)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 
        (I/2)*Pi*Log[mu2/s]^2 + (34 + ((3*I)/2)*Pi)*zeta[2] - 
        (3*zeta[3])/2) + (7/2 - ((27*I)/2)*Pi)*zeta[3] + 
      G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + (113*zeta[4])/4)/(1 - x))/Nc^3 + 
  (-288263/5184 - ((199*I)/8)*Pi + (-183/4 + ((59*I)/2)*Pi)*G[0, 0, 0, x] + 
    (43*G[0, 0, 0, 0, x])/2 + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
    40*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 0, x] - 31*G[0, 1, 0, 1, x] - 
    31*G[0, 1, 1, 0, x] + 65*G[0, 1, 1, 1, x] - 10*G[1, 0, 0, 0, x] - 
    (9*G[1, 0, 0, 1, x])/2 - (9*G[1, 0, 1, 0, x])/2 + 20*G[1, 0, 1, 1, x] + 
    (17*G[1, 1, 0, 0, x])/2 + (29*G[1, 1, 0, 1, x])/2 + 
    (29*G[1, 1, 1, 0, x])/2 - 32*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(110/3 - ((41*I)/2)*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 0, x]*(841/12 - ((31*I)/2)*Pi - Log[mu2/s]) + 
    G[0, 0, 1, x]*(89/3 - (33*I)*Pi - Log[mu2/s]) + 
    G[0, 1, 0, x]*(89/3 - (39*I)*Pi - Log[mu2/s]) + 
    (-7/72 + (I/2)*Pi)*Log[mu2/s]^3 + (5*Log[mu2/s]^4)/16 + 
    G[1, 0, 1, x]*(-59 + ((35*I)/2)*Pi + 2*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-59 + (25*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 1, 1, x]*(-7/3 + (36*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, x]*(131/12 + ((49*I)/12)*Pi + (-7 + (6*I)*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/2 - (23*zeta[2])/2) + 
    Log[mu2/s]^2*(-439/72 + ((41*I)/24)*Pi - (49*zeta[2])/8) + 
    (-1399/144 - ((617*I)/24)*Pi)*zeta[2] + 
    G[0, 1, x]*(131/12 + ((61*I)/3)*Pi + (-7 + (6*I)*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/2 + 6*zeta[2]) + G[0, 0, x]*(-75/4 - ((61*I)/12)*Pi + 
      (11 - (3*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 8*zeta[2]) + 
    G[1, 1, x]*(-37/12 - ((58*I)/3)*Pi + (3 - (8*I)*Pi)*Log[mu2/s] - 
      (7*Log[mu2/s]^2)/2 + (67*zeta[2])/2) + 
    ((-6*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 0, 0, x] + 12*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((6*I)*Pi*G[0, 0, 1, x] + (6*I)*Pi*G[0, 1, 0, x] + 
      (-26 - (18*I)*Pi)*G[0, 1, 1, x] + (18*I)*Pi*G[1, 0, 0, x] + 
      (281/6 - (8*I)*Pi)*G[1, 0, 1, x] + (281/6 + (89*I)*Pi)*G[1, 1, 0, x] + 
      6*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 
      24*G[0, 1, 1, 1, x] + 18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 
      26*G[1, 0, 1, 1, x] + 203*G[1, 1, 0, 0, x] - 114*G[1, 1, 0, 1, x] - 
      114*G[1, 1, 1, 0, x] + 182*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-113/3 + (44*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, x]*(((281*I)/6)*Pi - 53*zeta[2]) + 
      G[0, 1, x]*((-26*I)*Pi + 12*zeta[2]) + 
      G[1, 1, x]*(-137/2 - ((77*I)/6)*Pi + (-22 - (18*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 217*zeta[2]) + G[1, x]*(((-137*I)/2)*Pi + 
        (3*I)*Pi*Log[mu2/s]^2 + (-5/6 - (56*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-22*I)*Pi + 12*zeta[2]) - zeta[3]))/x^3 + 
    G[0, x]*(6893/108 + ((899*I)/72)*Pi + (1/2 - ((3*I)/4)*Pi)*Log[mu2/s]^2 - 
      (3*Log[mu2/s]^3)/4 + Log[mu2/s]*(1463/72 + (5*I)*Pi - (13*zeta[2])/4) + 
      (-77/2 + ((183*I)/4)*Pi)*zeta[2] - 3*zeta[3]) + 
    (-817/18 - (25*I)*Pi)*zeta[3] + Log[mu2/s]*(-6181/216 - ((23*I)/8)*Pi + 
      (455/24 - ((25*I)/2)*Pi)*zeta[2] + (7*zeta[3])/2) + 
    G[1, x]*(-721/12 - ((19*I)/6)*Pi + (3/2 - I*Pi)*Log[mu2/s]^2 + 
      (217/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-11 - I*Pi + 9*zeta[2]) + 
      4*zeta[3]) + Nf^2*(-203/81 - ((38*I)/27)*Pi + (46*G[0, 0, 0, x])/3 - 
      (28*G[0, 0, 1, x])/3 - (28*G[0, 1, 0, x])/3 + (10*G[0, 1, 1, x])/3 - 
      (16*G[1, 0, 0, x])/3 - (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 + 
      (20*G[1, 1, 1, x])/3 + G[1, 1, x]*(-172/9 - ((2*I)/3)*Pi - 
        (20*Log[mu2/s])/3) + G[0, 0, x]*(-100/9 - ((2*I)/3)*Pi - 
        (20*Log[mu2/s])/3) - (2*Log[mu2/s]^2)/9 + 
      G[0, 1, x]*(136/9 + ((2*I)/3)*Pi + (20*Log[mu2/s])/3) + 
      G[1, 0, x]*(136/9 + ((2*I)/3)*Pi + (20*Log[mu2/s])/3) + 
      (((-8*I)/3)*Pi*G[0, 1, x] - (8*G[0, 1, 1, x])/3 - (8*G[1, 1, 1, x])/3 + 
        G[1, 1, x]*(52/9 + (8*Log[mu2/s])/3) + 
        G[1, x]*(((52*I)/9)*Pi + ((8*I)/3)*Pi*Log[mu2/s] - 8*zeta[2]))/x^3 + 
      Log[mu2/s]*(-38/27 - ((4*I)/9)*Pi - 20*zeta[2]) + 
      (-50 - (2*I)*Pi)*zeta[2] + G[1, x]*(38/3 + 4*Log[mu2/s] + 
        (32*zeta[2])/3) + G[0, x]*(-38/3 - 4*Log[mu2/s] + (58*zeta[2])/3) + 
      (-9071/1944 + ((76*I)/3)*Pi + (-16/3 + (4*I)*Pi)*G[0, 1, x] + 
        (-16/3 + ((4*I)/3)*Pi)*G[1, 0, x] + (8*G[0, 0, 0, x])/9 + 
        4*G[0, 1, 1, x] + (8*G[1, 0, 0, x])/3 - (4*G[1, 0, 1, x])/3 - 
        (4*G[1, 1, 0, x])/3 + 4*G[1, 1, 1, x] + G[1, 1, x]*
         (-34/3 - ((4*I)/3)*Pi - 4*Log[mu2/s]) + G[0, 0, x]*
         (-47/27 - (8*Log[mu2/s])/9) - (47*Log[mu2/s]^2)/54 - 
        (4*Log[mu2/s]^3)/27 + Log[mu2/s]*(-497/162 + (8*I)*Pi - zeta[2]/9) + 
        G[0, x]*(497/162 - ((16*I)/3)*Pi + (47*Log[mu2/s])/27 + 
          (4*Log[mu2/s]^2)/9 + zeta[2]/9) + (-409/54 - ((16*I)/3)*Pi)*
         zeta[2] + G[1, x]*(76/3 - ((26*I)/3)*Pi + (8 - (4*I)*Pi)*
           Log[mu2/s] + (40*zeta[2])/3) - (37*zeta[3])/27)/x^2 - 4*zeta[3] + 
      ((2*I)*Pi*G[1, 0, x] - 10*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + 
        G[0, 0, x]*(32/3 - (6*I)*Pi + 4*Log[mu2/s]) + 
        G[0, x]*(((32*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 6*zeta[2]) - 
        (2*I)*Pi*zeta[2] + 2*zeta[3])/(1 - x) + 
      x*(-10*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - 
        2*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - 4*G[1, 1, 1, x] + 
        G[0, 1, x]*(-32/3 - 4*Log[mu2/s]) + G[1, 0, x]*
         (-32/3 - 4*Log[mu2/s]) + G[0, 0, x]*(32/3 + 4*Log[mu2/s]) + 
        G[1, 1, x]*(32/3 + 4*Log[mu2/s]) + 32*zeta[2] - 12*G[0, x]*zeta[2] - 
        6*G[1, x]*zeta[2] + 12*Log[mu2/s]*zeta[2] + 2*zeta[3]) + 
      (13943/1944 - ((304*I)/27)*Pi - (104*G[0, 0, 0, x])/9 + 
        (8*G[0, 0, 1, x])/3 + (8*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 + 
        2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
        G[1, 0, x]*(8/9 - ((2*I)/3)*Pi - (8*Log[mu2/s])/3) + 
        G[0, 1, x]*(8/9 - ((8*I)/3)*Pi - (8*Log[mu2/s])/3) + 
        (59*Log[mu2/s]^2)/54 + (4*Log[mu2/s]^3)/27 + 
        G[1, 1, x]*(14 + (2*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, x]*(71/27 - ((8*I)/3)*Pi + (56*Log[mu2/s])/9) + 
        G[0, x]*(3607/162 + ((88*I)/9)*Pi + (169/27 + ((8*I)/3)*Pi)*
           Log[mu2/s] - (4*Log[mu2/s]^2)/9 - (97*zeta[2])/9) + 
        G[1, x]*(-38 + ((26*I)/9)*Pi + (-12 + ((4*I)/3)*Pi)*Log[mu2/s] - 
          10*zeta[2]) + (1057/54 + ((16*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(725/162 - ((32*I)/9)*Pi + (73*zeta[2])/9) + 
        (145*zeta[3])/27)/x) + (302033/5184 + ((10033*I)/72)*Pi - 
      G[0, 0, 0, 0, x]/2 - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + 
      34*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] + 29*G[0, 1, 0, 1, x] + 
      29*G[0, 1, 1, 0, x] - 97*G[0, 1, 1, 1, x] + 13*G[1, 0, 0, 1, x] + 
      13*G[1, 0, 1, 0, x] - 62*G[1, 0, 1, 1, x] + 138*G[1, 1, 0, 0, x] - 
      149*G[1, 1, 0, 1, x] - 149*G[1, 1, 1, 0, x] + 226*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-369/2 + (68*I)*Pi - 9*Log[mu2/s]) + 
      G[0, 0, 0, x]*(1/3 - I*Pi + Log[mu2/s]/2) + (25/72 - (I/2)*Pi)*
       Log[mu2/s]^3 - (13*Log[mu2/s]^4)/48 + G[1, 1, 0, x]*
       (1297/6 - (9*I)*Pi + 2*Log[mu2/s]) + G[1, 0, 0, x]*
       (-2761/12 + (15*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 0, x]*
       (-157/6 + (28*I)*Pi + 2*Log[mu2/s]) + G[0, 0, 1, x]*
       (-157/6 + (35*I)*Pi + 2*Log[mu2/s]) + G[1, 0, 1, x]*
       (1297/6 - (47*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 1, x]*
       (11 - (66*I)*Pi + 2*Log[mu2/s]) + G[0, 0, x]*
       (2687/24 - ((229*I)/12)*Pi + (27/4 + (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 - (371*zeta[2])/12) + (16495/144 + ((375*I)/8)*Pi)*
       zeta[2] + Log[mu2/s]^2*(257/36 - ((173*I)/24)*Pi + (253*zeta[2])/24) + 
      G[0, 1, x]*(-1619/18 - ((95*I)/6)*Pi + (-2/3 - (2*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 27*zeta[2]) + G[1, 0, x]*
       (-1619/18 - ((175*I)/12)*Pi + (-2/3 - (2*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 89*zeta[2]) + G[1, 1, x]*(-47/4 + ((68*I)/3)*Pi + 
        (-9 + (6*I)*Pi)*Log[mu2/s] + (13*Log[mu2/s]^2)/2 + (417*zeta[2])/2) + 
      G[1, x]*(2273/12 - ((2473*I)/36)*Pi + (-9/2 + ((7*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(33 - ((56*I)/3)*Pi - 39*zeta[2]) + 
        (-775/2 + ((11*I)/2)*Pi)*zeta[2] - 71*zeta[3]) + 
      Log[mu2/s]*(3293/108 + ((665*I)/24)*Pi + (403/24 + ((19*I)/2)*Pi)*
         zeta[2] - (11*zeta[3])/2) + (847/18 + (2*I)*Pi)*zeta[3] + 
      G[0, x]*(-17401/216 + ((22*I)/9)*Pi + (-15/4 - ((3*I)/2)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/12 + (-391/12 - ((19*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(-1409/72 - ((17*I)/12)*Pi + 
          (113*zeta[2])/12) + (11*zeta[3])/2) - (12649*zeta[4])/96)/x + 
    x^2*(-12*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 
      12*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
      12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] - 
      12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 
      12*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
      12*G[1, 1, 1, 1, x] - 12*G[0, 0, x]*zeta[2] + 12*G[0, 1, x]*zeta[2] + 
      12*G[1, 0, x]*zeta[2] - 12*G[1, 1, x]*zeta[2] - 45*zeta[4]) - 
    (899*zeta[4])/32 + (-85/32 - ((388*I)/3)*Pi + (18 - (16*I)*Pi)*
       G[0, 0, 1, x] + (18 - (16*I)*Pi)*G[0, 1, 0, x] + 
      (125/3 + (65*I)*Pi)*G[0, 1, 1, x] + (203 - (22*I)*Pi)*G[1, 0, 0, x] + 
      (-580/3 + (45*I)*Pi)*G[1, 0, 1, x] + (-580/3 - ((167*I)/2)*Pi)*
       G[1, 1, 0, x] - G[0, 0, 0, 0, x] - 16*G[0, 0, 1, 1, x] - 
      16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + 81*G[0, 1, 1, 1, x] - 
      22*G[1, 0, 0, 1, x] - 22*G[1, 0, 1, 0, x] + 67*G[1, 0, 1, 1, x] - 
      334*G[1, 1, 0, 0, x] + (501*G[1, 1, 0, 1, x])/2 + 
      (501*G[1, 1, 1, 0, x])/2 - 382*G[1, 1, 1, 1, x] - Log[mu2/s]^3/4 - 
      Log[mu2/s]^4/24 + G[0, 0, 0, x]*(3/2 + Log[mu2/s]) + 
      G[1, 1, 1, x]*(172 - ((191*I)/2)*Pi + 36*Log[mu2/s]) + 
      G[1, 1, x]*(3607/36 + ((31*I)/3)*Pi + (95/3 + (23*I)*Pi)*Log[mu2/s] - 
        (13*Log[mu2/s]^2)/2 - (899*zeta[2])/2) + 
      G[0, 1, x]*(209/6 + ((179*I)/3)*Pi - 66*zeta[2]) + 
      G[1, 0, x]*(209/6 + ((29*I)/3)*Pi - 63*zeta[2]) + 
      Log[mu2/s]^2*(-25/24 + (3*I)*Pi + zeta[2]/12) + 
      G[0, 0, x]*(-25/12 + (18*I)*Pi - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + 
        zeta[2]/6) + (749/12 - (56*I)*Pi)*zeta[2] + 
      G[0, x]*(15/8 + ((209*I)/6)*Pi + (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/6 + 
        Log[mu2/s]*(25/12 - zeta[2]/6) - (209*zeta[2])/4 - 2*zeta[3]) + 
      (3*zeta[3])/2 + Log[mu2/s]*(-15/8 - (22*I)*Pi + (45*zeta[2])/4 + 
        2*zeta[3]) + G[1, x]*(-388/3 + ((4069*I)/36)*Pi + 
        (3 - ((13*I)/2)*Pi)*Log[mu2/s]^2 + (232 + (55*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-22 + ((113*I)/3)*Pi + 6*zeta[2]) + 75*zeta[3]) + 
      (83*zeta[4])/48)/x^2 + ((-34/3 + (15*I)*Pi)*G[0, 0, 1, x] + 
      (-34/3 + (11*I)*Pi)*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, x] + 
      (5/3 + (9*I)*Pi)*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] - 
      (3*I)*Pi*G[1, 1, 0, x] - 19*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 
      6*G[0, 0, 1, 0, x] + 9*G[0, 0, 1, 1, x] + 13*G[0, 1, 0, 0, x] - 
      2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 7*G[1, 0, 0, 0, x] + 
      2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 3*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(-1/3 - (4*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 0, x]*(-1003/36 - ((53*I)/6)*Pi + (17/6 + (4*I)*Pi)*Log[mu2/s] - 
        (5*Log[mu2/s]^2)/2 - (59*zeta[2])/2) + 
      G[1, 0, x]*(((5*I)/3)*Pi - 21*zeta[2]) + 
      G[0, 1, x]*(((-34*I)/3)*Pi - 15*zeta[2]) - (13*I)*Pi*zeta[2] + 
      G[1, x]*((5*I)*Pi*zeta[2] - 5*zeta[3]) + 
      G[0, x]*(((-1003*I)/36)*Pi - ((5*I)/2)*Pi*Log[mu2/s]^2 + 
        (116/3 - ((23*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((17*I)/6)*Pi + 
          12*zeta[2]) - 4*zeta[3]) + (13 + (11*I)*Pi)*zeta[3] + 30*zeta[4])/
     (1 - x) + x*((25/3 - (8*I)*Pi)*G[0, 0, 0, x] + 
      (1/2 - (3*I)*Pi)*G[0, 0, 1, x] + (1/2 + (13*I)*Pi)*G[0, 1, 0, x] + 
      (-28/3 - (2*I)*Pi)*G[0, 1, 1, x] + (-25/6 + (4*I)*Pi)*G[1, 0, 0, x] + 
      (-14/3 + (7*I)*Pi)*G[1, 0, 1, x] + (-14/3 - (9*I)*Pi)*G[1, 1, 0, x] + 
      (27/2 - (2*I)*Pi)*G[1, 1, 1, x] + 24*G[0, 0, 0, 0, x] - 
      32*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] + 29*G[0, 0, 1, 1, x] - 
      17*G[0, 1, 0, 0, x] + 30*G[0, 1, 0, 1, x] + 30*G[0, 1, 1, 0, x] - 
      32*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] + 24*G[1, 0, 0, 1, x] + 
      24*G[1, 0, 1, 0, x] - 17*G[1, 0, 1, 1, x] + 11*G[1, 1, 0, 0, x] - 
      20*G[1, 1, 0, 1, x] - 20*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + 
      G[1, 0, x]*(607/36 - ((31*I)/6)*Pi + (11/3 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (65*zeta[2])/2) + G[0, 1, x]*
       (607/36 - ((31*I)/6)*Pi + (11/3 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (53*zeta[2])/2) + (-607/12 + ((31*I)/2)*Pi)*zeta[2] + 
      (-11 + (3*I)*Pi)*Log[mu2/s]*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 1, x]*(-607/36 + ((31*I)/6)*Pi + (-11/3 + I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (29*zeta[2])/2) + G[0, 0, x]*
       (-607/36 + ((31*I)/6)*Pi + (-11/3 + I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (77*zeta[2])/2) + 
      G[1, x]*((53/6 + (5*I)*Pi)*zeta[2] - 9*zeta[3]) + 
      (14/3 + (25*I)*Pi)*zeta[3] + G[0, x]*((11/3 - (17*I)*Pi)*zeta[2] + 
        7*zeta[3]) + 180*zeta[4]))/Nc + 
  Nf*(1363/27 + ((41*I)/2)*Pi - 126*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
    G[0, 0, 1, 0, x] - 87*G[0, 0, 1, 1, x] + 105*G[0, 1, 0, 0, x] + 
    11*G[0, 1, 0, 1, x] + 11*G[0, 1, 1, 0, x] + 84*G[0, 1, 1, 1, x] + 
    124*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
    85*G[1, 0, 1, 1, x] - 122*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 
    6*G[1, 1, 1, 0, x] - 101*G[1, 1, 1, 1, x] + 
    G[1, 0, 1, x]*(55/2 + (79*I)*Pi - 7*Log[mu2/s]) + 
    G[0, 1, 1, x]*(-131/6 + (88*I)*Pi - 7*Log[mu2/s]) + 
    G[1, 1, 0, x]*(55/2 - (123*I)*Pi - 7*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-10/3 - (90*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-10/3 + (112*I)*Pi - 4*Log[mu2/s]) + 
    G[1, 0, 0, x]*(78 + (121*I)*Pi - 4*Log[mu2/s]) - (4*Log[mu2/s]^3)/9 + 
    G[0, 0, 0, x]*(-643/6 - (110*I)*Pi + 15*Log[mu2/s]) + 
    G[1, 1, 1, x]*(8/3 - (77*I)*Pi + 18*Log[mu2/s]) + 
    G[1, 0, x]*(-328/9 + ((238*I)/3)*Pi + (-157/6 + (4*I)*Pi)*Log[mu2/s] + 
      (15*Log[mu2/s]^2)/2 - (269*zeta[2])/2) + 
    G[0, 1, x]*(-328/9 - ((154*I)/3)*Pi + (-157/6 + (4*I)*Pi)*Log[mu2/s] + 
      (15*Log[mu2/s]^2)/2 - (239*zeta[2])/2) + 
    Log[mu2/s]^2*(4/3 - ((4*I)/3)*Pi - (45*zeta[2])/2) + 
    (1745/9 - ((113*I)/3)*Pi)*zeta[2] + G[1, 1, x]*(989/18 + ((148*I)/3)*Pi + 
      (115/6 - (4*I)*Pi)*Log[mu2/s] - (15*Log[mu2/s]^2)/2 + 
      (167*zeta[2])/2) + G[0, 0, x]*(323/18 - ((232*I)/3)*Pi + 
      (199/6 - (4*I)*Pi)*Log[mu2/s] - (15*Log[mu2/s]^2)/2 + 
      (227*zeta[2])/2) + Log[mu2/s]*(41/2 + ((5*I)/3)*Pi + 
      (181/2 - (12*I)*Pi)*zeta[2]) + ((24*I)*Pi*G[1, 1, 1, x] + 
      24*G[1, 1, 1, 1, x] - 48*G[1, 1, x]*zeta[2])/x^4 + 
    ((2*I)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[0, 1, 0, x] + 
      (2*I)*Pi*G[1, 0, 0, x] + 2*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 
      6*G[0, 1, 1, 0, x] - 28*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 
      2*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] + 52*G[1, 1, 0, 0, x] - 
      36*G[1, 1, 0, 1, x] - 36*G[1, 1, 1, 0, x] + 58*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-10 - (2*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-95/3 - (12*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-95/3 + (14*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(47 - (36*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, x]*(((-95*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 30*zeta[2]) + 
      G[0, 1, x]*((47*I)*Pi - (2*I)*Pi*Log[mu2/s] + 96*zeta[2]) + 
      G[1, 1, x]*(-235/9 - ((148*I)/3)*Pi + (-23/3 - (20*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 141*zeta[2]) + G[1, x]*(((-235*I)/9)*Pi + 
        (3*I)*Pi*Log[mu2/s]^2 + (532/3 - I*Pi)*zeta[2] + 
        Log[mu2/s]*(((-23*I)/3)*Pi + 24*zeta[2]) - 30*zeta[3]))/x^3 + 
    G[1, x]*(-181/2 + (3*I)*Pi + (9*Log[mu2/s]^2)/2 + 
      (-535/6 + (134*I)*Pi)*zeta[2] + Log[mu2/s]*(-31/2 + (2*I)*Pi + 
        18*zeta[2]) - 94*zeta[3]) + (950/9 + (193*I)*Pi)*zeta[3] + 
    G[0, x]*(181/2 - (4*I)*Pi - (9*Log[mu2/s]^2)/2 + 
      (239/3 - (101*I)*Pi)*zeta[2] + Log[mu2/s]*(29/2 - (2*I)*Pi + 
        15*zeta[2]) + 113*zeta[3]) + 
    x*(98*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
      29*G[0, 0, 1, 1, x] - 87*G[0, 1, 0, 0, x] - 10*G[0, 1, 0, 1, x] - 
      10*G[0, 1, 1, 0, x] - 28*G[0, 1, 1, 1, x] - 93*G[1, 0, 0, 0, x] - 
      8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 26*G[1, 0, 1, 1, x] + 
      96*G[1, 1, 0, 0, x] + 39*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(100/3 + (27*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 0, x]*(293/6 + (93*I)*Pi - 9*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-103/3 + (35*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-103/3 - (95*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(13/3 - (99*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-113/6 - (29*I)*Pi + 5*Log[mu2/s]) + 
      G[0, 1, 1, x]*(119/6 - (33*I)*Pi + 5*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-113/6 + (101*I)*Pi + 5*Log[mu2/s]) + 
      G[0, 0, x]*(-1375/18 - ((7*I)/3)*Pi + (-101/6 + (2*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (197*zeta[2])/2) + 
      G[1, 1, x]*(-1375/18 - ((7*I)/3)*Pi + (-101/6 + (2*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (59*zeta[2])/2) + (-1375/6 - (7*I)*Pi)*zeta[2] + 
      (-101/2 + (6*I)*Pi)*Log[mu2/s]*zeta[2] + (27*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 1, x]*(1375/18 + ((7*I)/3)*Pi + (101/6 - (2*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (107*zeta[2])/2) + 
      G[1, 0, x]*(1375/18 + ((7*I)/3)*Pi + (101/6 - (2*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (233*zeta[2])/2) + 
      G[0, x]*((175/2 + (89*I)*Pi)*zeta[2] - 9*Log[mu2/s]*zeta[2] - 
        102*zeta[3]) + (-116/3 - (126*I)*Pi)*zeta[3] + 
      G[1, x]*((72 - (107*I)*Pi)*zeta[2] - 12*Log[mu2/s]*zeta[2] + 
        89*zeta[3]) - 756*zeta[4]) + (-108623/972 + ((955*I)/9)*Pi + 
      (-209/3 + ((385*I)/3)*Pi)*G[0, 0, 1, x] + (-209/3 - ((47*I)/3)*Pi)*
       G[0, 1, 0, x] + (-272/3 - ((137*I)/6)*Pi)*G[1, 0, 0, x] + 
      40*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] + 
      (415*G[0, 0, 1, 1, x])/3 - 5*G[0, 1, 0, 0, x] - 
      (32*G[0, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 0, x])/3 - 
      116*G[0, 1, 1, 1, x] - (221*G[1, 0, 0, 0, x])/6 + 14*G[1, 0, 0, 1, x] + 
      14*G[1, 0, 1, 0, x] - (377*G[1, 0, 1, 1, x])/3 + 
      (415*G[1, 1, 0, 0, x])/6 - (140*G[1, 1, 0, 1, x])/3 - 
      (140*G[1, 1, 1, 0, x])/3 + (545*G[1, 1, 1, 1, x])/3 + 
      G[1, 1, 1, x]*(-136 + (117*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 0, 0, x]*(2873/18 + (15*I)*Pi - 15*Log[mu2/s]) + 
      (13/27 + (I/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
      G[1, 1, 0, x]*(41/6 + ((157*I)/6)*Pi + (11*Log[mu2/s])/3) + 
      G[1, 0, 1, x]*(41/6 - (108*I)*Pi + (11*Log[mu2/s])/3) + 
      G[0, 1, 1, x]*(935/6 - (123*I)*Pi + (11*Log[mu2/s])/3) + 
      G[1, 1, x]*(89/6 - ((350*I)/3)*Pi + (25/2 - (8*I)*Pi)*Log[mu2/s] + 
        (19*Log[mu2/s]^2)/6 - (75*zeta[2])/2) + (-14401/108 - ((71*I)/6)*Pi)*
       zeta[2] + G[0, 0, x]*(3007/54 + (49*I)*Pi - (737*Log[mu2/s])/18 + 
        (15*Log[mu2/s]^2)/2 + (35*zeta[2])/6) + 
      Log[mu2/s]^2*(-167/27 - ((7*I)/6)*Pi + (71*zeta[2])/6) + 
      G[1, 0, x]*(-629/18 - ((145*I)/2)*Pi + (34/3 - ((7*I)/3)*Pi)*
         Log[mu2/s] - 3*Log[mu2/s]^2 + (107*zeta[2])/2) + 
      G[0, 1, x]*(-629/18 + ((195*I)/2)*Pi + (34/3 - ((7*I)/3)*Pi)*
         Log[mu2/s] - 3*Log[mu2/s]^2 + 168*zeta[2]) + 
      G[0, x]*(-23561/162 + ((70*I)/9)*Pi + (98/9 + ((5*I)/2)*Pi)*
         Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (-350/27 - ((47*I)/6)*Pi - 24*zeta[2]) + (1513/18 + ((5*I)/6)*Pi)*
         zeta[2] - (79*zeta[3])/3) + G[1, x]*(1793/6 + ((475*I)/18)*Pi + 
        (-27/2 + (I/6)*Pi)*Log[mu2/s]^2 + (1055/6 - ((76*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(93/2 - ((19*I)/6)*Pi + 6*zeta[2]) - (89*zeta[3])/6) + 
      Log[mu2/s]*(-3830/81 + ((127*I)/6)*Pi + (-553/18 + ((17*I)/3)*Pi)*
         zeta[2] + zeta[3]/3) + (-8449/54 - (90*I)*Pi)*zeta[3] - 366*zeta[4])/
     x + (3959*zeta[4])/4 + (59555/972 - ((625*I)/3)*Pi + 
      (-52/9 + (2*I)*Pi)*G[0, 0, 0, x] + (-2 - ((127*I)/3)*Pi)*
       G[0, 0, 1, x] + (-2 + ((11*I)/3)*Pi)*G[0, 1, 0, x] + 
      (88/3 + ((10*I)/3)*Pi)*G[1, 0, 0, x] + 2*G[0, 0, 0, 0, x] - 
      (127*G[0, 0, 1, 1, x])/3 + (11*G[0, 1, 0, 1, x])/3 + 
      (11*G[0, 1, 1, 0, x])/3 + 90*G[0, 1, 1, 1, x] + 
      (79*G[1, 0, 0, 0, x])/3 - 23*G[1, 0, 0, 1, x] - 23*G[1, 0, 1, 0, x] + 
      (236*G[1, 0, 1, 1, x])/3 - (296*G[1, 1, 0, 0, x])/3 + 
      (230*G[1, 1, 0, 1, x])/3 + (230*G[1, 1, 1, 0, x])/3 - 
      (605*G[1, 1, 1, 1, x])/3 + G[1, 1, 0, x]*(97/6 - ((65*I)/3)*Pi + 
        Log[mu2/s]/3) + G[1, 0, 1, x]*(97/6 + (56*I)*Pi + Log[mu2/s]/3) + 
      G[0, 1, 1, x]*(-175/2 + (94*I)*Pi + Log[mu2/s]/3) + 
      (-1/27 - (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/4 + 
      G[1, 1, 1, x]*(110 - (89*I)*Pi + 36*Log[mu2/s]) + 
      G[0, 1, x]*(-49/3 - ((191*I)/2)*Pi + (-6 + (I/3)*Pi)*Log[mu2/s] - 
        158*zeta[2]) + G[1, 1, x]*(589/18 + (119*I)*Pi + 
        (-43/6 + (30*I)*Pi)*Log[mu2/s] - (19*Log[mu2/s]^2)/6 - 
        (219*zeta[2])/2) + G[1, 0, x]*(-49/3 + ((79*I)/2)*Pi + 
        (-6 + (I/3)*Pi)*Log[mu2/s] - 21*zeta[2]) + 
      G[0, 0, x]*(460/27 - (4*I)*Pi + (34/9 - (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - (19*zeta[2])/3) + Log[mu2/s]^2*
       (131/27 + (8*I)*Pi - (17*zeta[2])/6) + (18337/108 + ((91*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]*(4339/162 - ((104*I)/3)*Pi + 
        (-383/18 + (I/3)*Pi)*zeta[2] - zeta[3]/3) + 
      G[0, x]*(-4339/162 - ((38*I)/3)*Pi + (-8/9 + I*Pi)*Log[mu2/s]^2 + 
        (2*Log[mu2/s]^3)/3 + (1355/18 - (I/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-361/27 - (4*I)*Pi + 6*zeta[2]) + zeta[3]/3) + 
      (841/54 + (56*I)*Pi)*zeta[3] + G[1, x]*(-625/3 - ((263*I)/18)*Pi + 
        (9 - ((19*I)/6)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-31 + ((29*I)/6)*Pi - 
          36*zeta[2]) + (-218 - ((67*I)/6)*Pi)*zeta[2] + (181*zeta[3])/3) + 
      (1133*zeta[4])/8)/x^2 + ((-8*I)*Pi*G[1, 0, 1, x] + 
      (11*I)*Pi*G[1, 1, 0, x] + 125*G[0, 0, 0, 0, x] - 100*G[0, 0, 0, 1, x] - 
      100*G[0, 0, 1, 0, x] + 114*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 
      4*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 
      11*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(76/3 + (10*I)*Pi - 
        15*Log[mu2/s]) + G[1, 0, 0, x]*(-223/6 - (8*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-10/3 - (10*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-10/3 + (10*I)*Pi - 4*Log[mu2/s]) + 
      ((203*I)/6)*Pi*zeta[2] + G[1, 0, x]*(((-223*I)/6)*Pi - 
        (4*I)*Pi*Log[mu2/s] + 45*zeta[2]) + G[0, 1, x]*
       (((-10*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 118*zeta[2]) + 
      G[0, 0, x]*(-500/9 + ((61*I)/6)*Pi + (-71/6 - (8*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 + (423*zeta[2])/2) + 
      G[0, x]*(((-500*I)/9)*Pi + ((11*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-71*I)/6)*Pi - 12*zeta[2]) + (445/6 + ((19*I)/2)*Pi)*
         zeta[2] - 111*zeta[3]) + (-203/6 - (5*I)*Pi)*zeta[3] + 
      G[1, x]*((-19*I)*Pi*zeta[2] + 19*zeta[3]) + (1355*zeta[4])/4)/
     (1 - x)) + Nc^2*Nf*(105025/1296 + ((133*I)/6)*Pi + 
    (57 + (64*I)*Pi)*G[0, 0, 0, x] - (65*I)*Pi*G[0, 1, 0, x] + 
    (-57 - (64*I)*Pi)*G[1, 0, 0, x] + (65*I)*Pi*G[1, 1, 0, x] + 
    64*G[0, 0, 0, 0, x] - 65*G[0, 1, 0, 0, x] - 64*G[1, 0, 0, 0, x] + 
    65*G[1, 1, 0, 0, x] + (-20/9 - ((3*I)/2)*Pi)*Log[mu2/s]^2 - 
    (2*Log[mu2/s]^3)/3 + G[0, 0, x]*((57*I)*Pi - 63*zeta[2]) + 
    (-901/18 + ((359*I)/6)*Pi)*zeta[2] + 
    Log[mu2/s]*(1169/54 - ((11*I)/6)*Pi + (53*zeta[2])/6) + 
    G[1, 0, x]*((-57*I)*Pi + 63*zeta[2]) + 
    G[0, x]*(14/27 + ((47*I)/18)*Pi + (47/18 + I*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 + (-61 + (65*I)*Pi)*zeta[2] - 65*zeta[3]) + 
    (-111/2 - (65*I)*Pi)*zeta[3] + G[1, x]*((-65*I)*Pi*zeta[2] + 
      65*zeta[3]) + ((14*I)*Pi*G[1, 1, 0, x] + 14*G[1, 1, 0, 0, x] - 
      14*G[1, 0, x]*zeta[2] + G[1, x]*((-14*I)*Pi*zeta[2] + 14*zeta[3]))/
     x^3 + (69935/288 - ((460*I)/81)*Pi + (178/9 - ((17*I)/3)*Pi)*
       G[1, 0, 0, x] - ((35*I)/3)*Pi*G[1, 1, 0, x] + G[0, 0, 0, 0, x] - 
      (17*G[1, 0, 0, 0, x])/3 - (35*G[1, 1, 0, 0, x])/3 + 
      (-77/36 + I*Pi)*Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + 
      G[0, 0, 0, x]*(-43/6 + (2*I)*Pi + Log[mu2/s]) + 
      Log[mu2/s]^2*(-869/72 - ((10*I)/3)*Pi - (27*zeta[2])/4) + 
      G[0, 0, x]*(1801/108 - ((20*I)/3)*Pi + (1/2 + ((2*I)/3)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2/6 - (37*zeta[2])/6) + 
      (8515/108 - (14*I)*Pi)*zeta[2] + G[1, 0, x]*(((178*I)/9)*Pi + 
        23*zeta[2]) + G[1, x]*(((35*I)/3)*Pi*zeta[2] - (35*zeta[3])/3) + 
      G[0, x]*(-34799/648 + ((551*I)/27)*Pi + (37/12 - ((5*I)/3)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + (-1159/36 + ((11*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(403/108 + ((20*I)/3)*Pi + (59*zeta[2])/6) - 
        (7*zeta[3])/3) + (214/9 + ((2*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(10373/216 - ((551*I)/27)*Pi + (655/36 - ((11*I)/3)*Pi)*
         zeta[2] + 3*zeta[3]) - (373*zeta[4])/16)/x^2 + 
    ((4*I)*Pi*G[0, 1, 0, x] + (133*G[1, 0, 0, x])/6 - 
      (6*I)*Pi*G[1, 1, 0, x] - G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] - 
      6*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(-295/6 + (5*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, x]*(129/2 - ((185*I)/6)*Pi + (55*Log[mu2/s])/3 - 
        3*Log[mu2/s]^2 - 17*zeta[2]) - ((133*I)/6)*Pi*zeta[2] + 
      G[1, 0, x]*(((133*I)/6)*Pi + 6*zeta[2]) + 
      G[1, x]*((6*I)*Pi*zeta[2] - 6*zeta[3]) + 
      G[0, x]*(((129*I)/2)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
        (-203/6 + (5*I)*Pi)*zeta[2] + Log[mu2/s]*(((55*I)/3)*Pi + 
          24*zeta[2]) - 2*zeta[3]) + (133/6 - (2*I)*Pi)*zeta[3] - 
      (9*zeta[4])/2)/(1 - x) - (1815*zeta[4])/4 + 
    (-839465/2592 + ((10397*I)/162)*Pi + (9*I)*Pi*G[0, 1, 0, x] + 
      (188/9 + ((67*I)/6)*Pi)*G[1, 0, 0, x] - ((77*I)/6)*Pi*G[1, 1, 0, x] - 
      11*G[0, 0, 0, 0, x] + 9*G[0, 1, 0, 0, x] + (67*G[1, 0, 0, 0, x])/6 - 
      (77*G[1, 1, 0, 0, x])/6 + (101/36 - I*Pi)*Log[mu2/s]^3 - 
      (3*Log[mu2/s]^4)/8 + G[0, 0, 0, x]*(-113/3 - (9*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, x]*(((188*I)/9)*Pi - (19*zeta[2])/2) + 
      (-6115/108 - ((41*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*
       (343/24 + ((11*I)/6)*Pi + (27*zeta[2])/4) + 
      G[0, 0, x]*(-3739/108 - ((79*I)/3)*Pi + (34/3 - ((2*I)/3)*Pi)*
         Log[mu2/s] - (4*Log[mu2/s]^2)/3 + (29*zeta[2])/3) + 
      G[1, x]*(((77*I)/6)*Pi*zeta[2] - (77*zeta[3])/6) + 
      Log[mu2/s]*(-15049/216 + ((2191*I)/54)*Pi + (-109/36 + ((11*I)/3)*Pi)*
         zeta[2] - 3*zeta[3]) + (169/18 + ((16*I)/3)*Pi)*zeta[3] + 
      G[0, x]*(86735/648 - ((611*I)/27)*Pi + (-79/12 + (I/6)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + (1267/36 - ((49*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(1295/108 - ((11*I)/6)*Pi + (13*zeta[2])/6) + 
        (25*zeta[3])/3) + (1047*zeta[4])/16)/x + 
    x*((-58*I)*Pi*G[0, 0, 0, x] + (58*I)*Pi*G[0, 1, 0, x] + 
      (58*I)*Pi*G[1, 0, 0, x] - (58*I)*Pi*G[1, 1, 0, x] - 
      58*G[0, 0, 0, 0, x] + 58*G[0, 1, 0, 0, x] + 58*G[1, 0, 0, 0, x] - 
      58*G[1, 1, 0, 0, x] + 58*G[0, 0, x]*zeta[2] - 58*G[1, 0, x]*zeta[2] + 
      G[1, x]*((58*I)*Pi*zeta[2] - 58*zeta[3]) + (58*I)*Pi*zeta[3] + 
      G[0, x]*((-58*I)*Pi*zeta[2] + 58*zeta[3]) + 406*zeta[4])) + 
  Nc*(-781285/5184 - ((2897*I)/54)*Pi + (251*G[0, 0, 0, 0, x])/2 - 
    41*G[0, 0, 0, 1, x] - 41*G[0, 0, 1, 0, x] + 64*G[0, 0, 1, 1, x] - 
    (35*G[0, 1, 0, 0, x])/2 - 81*G[0, 1, 0, 1, x] - 81*G[0, 1, 1, 0, x] + 
    66*G[0, 1, 1, 1, x] + 53*G[1, 0, 0, 0, x] - 38*G[1, 0, 0, 1, x] - 
    38*G[1, 0, 1, 0, x] - 86*G[1, 0, 1, 1, x] - (169*G[1, 1, 0, 0, x])/2 + 
    (167*G[1, 1, 0, 1, x])/2 + (167*G[1, 1, 1, 0, x])/2 + 
    (65*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(103/6 + (65*I)*Pi - 
      51*Log[mu2/s]) + G[0, 0, 1, x]*(1141/12 + (3*I)*Pi - 20*Log[mu2/s]) + 
    G[1, 0, 0, x]*(117/2 - (5*I)*Pi - 20*Log[mu2/s]) + 
    G[0, 1, 0, x]*(1141/12 - ((237*I)/2)*Pi - 20*Log[mu2/s]) + 
    (203/72 - I*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/16 + 
    G[0, 0, 0, x]*(-1721/12 + (89*I)*Pi + (9*Log[mu2/s])/2) + 
    G[0, 1, 1, x]*(-1213/12 + ((41*I)/2)*Pi + (71*Log[mu2/s])/2) + 
    G[1, 1, 0, x]*(-32/3 + ((69*I)/2)*Pi + (71*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(-32/3 - ((177*I)/2)*Pi + (71*Log[mu2/s])/2) + 
    G[1, 1, x]*(1099/12 + ((109*I)/4)*Pi + (83/4 - (24*I)*Pi)*Log[mu2/s] - 
      (17*Log[mu2/s]^2)/4 - (501*zeta[2])/4) + 
    G[1, 0, x]*(-1463/12 + ((379*I)/12)*Pi + (-65/4 + (22*I)*Pi)*Log[mu2/s] + 
      (13*Log[mu2/s]^2)/4 - (141*zeta[2])/4) + (47449/144 + ((817*I)/24)*Pi)*
     zeta[2] + Log[mu2/s]^2*(421/72 + ((185*I)/24)*Pi + (13*zeta[2])/8) + 
    G[0, 0, x]*(609/4 - ((439*I)/12)*Pi + (47/4 - (19*I)*Pi)*Log[mu2/s] - 
      (7*Log[mu2/s]^2)/4 + (703*zeta[2])/4) + 
    G[0, 1, x]*(-1463/12 - ((89*I)/4)*Pi + (-65/4 + (22*I)*Pi)*Log[mu2/s] + 
      (13*Log[mu2/s]^2)/4 + (845*zeta[2])/4) + 
    ((-6*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 0, 0, x] + 12*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((-48*I)*Pi*G[1, 1, 1, x] - 48*G[1, 1, 1, 1, x] + 
      96*G[1, 1, x]*zeta[2])/x^4 + ((9*I)*Pi*G[0, 0, 1, x] - 
      (3*I)*Pi*G[0, 1, 0, x] + (11*I)*Pi*G[1, 0, 0, x] + 9*G[0, 0, 1, 1, x] - 
      3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 36*G[0, 1, 1, 1, x] + 
      11*G[1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] - 
      29*G[1, 1, 0, 0, x] - 15*G[1, 1, 0, 1, x] - 15*G[1, 1, 1, 0, x] + 
      76*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(53 - (8*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-77/2 + (30*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(53 - (47*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 1, 1, x]*(161/3 + (73*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, x]*(-331/12 + ((535*I)/6)*Pi + (-35/2 + (18*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (313*zeta[2])/2) + 
      G[0, 1, x]*(((-77*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 0, x]*((53*I)*Pi - (3*I)*Pi*Log[mu2/s] + 36*zeta[2]) + 
      G[1, x]*(((-331*I)/12)*Pi + ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-35*I)/2)*Pi - 60*zeta[2]) + (-1373/6 + ((73*I)/2)*Pi)*
         zeta[2] - 12*zeta[3]))/x^3 + Log[mu2/s]*
     (-2897/54 + ((761*I)/72)*Pi + (-177/8 - (55*I)*Pi)*zeta[2] - 
      4*zeta[3]) + (6685/36 - (234*I)*Pi)*zeta[3] + 
    G[0, x]*(59 + ((911*I)/24)*Pi + (-3 + ((3*I)/4)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/4 + Log[mu2/s]*(61/8 - ((21*I)/2)*Pi - (29*zeta[2])/4) + 
      (-327/4 + ((763*I)/4)*Pi)*zeta[2] + (23*zeta[3])/2) + 
    G[1, x]*(-59 - ((469*I)/12)*Pi + (9/4 - I*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-35/4 + (9*I)*Pi - 39*zeta[2]) + (-101/2 + (63*I)*Pi)*
       zeta[2] + 15*zeta[3]) + Nf^2*(-581/81 - ((74*I)/27)*Pi + 
      (-74/27 - ((4*I)/9)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/9 + 2*zeta[2] + 
      ((-4*I)*Pi*G[1, 1, 0, x] - 4*G[1, 1, 0, 0, x] + 4*G[1, 0, x]*zeta[2] + 
        G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]))/x^3 + 
      (((-4*I)/3)*Pi*G[1, 0, x] + (20*G[0, 0, 0, x])/3 - 
        (4*G[1, 0, 0, x])/3 + G[0, 0, x]*(-13/2 + (4*I)*Pi - 
          (8*Log[mu2/s])/3) + ((4*I)/3)*Pi*zeta[2] + 
        G[0, x]*(((-13*I)/2)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 4*zeta[2]) - 
        (4*zeta[3])/3)/(1 - x) + (27413/648 - ((937*I)/162)*Pi + 
        ((26*I)/9)*Pi*G[1, 0, x] + (4*G[0, 0, 0, x])/3 + 
        (26*G[1, 0, 0, x])/9 + G[0, 0, x]*(47/27 - (4*Log[mu2/s])/3) + 
        (7/18 - ((2*I)/3)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + 
        G[0, x]*(-1706/81 - ((74*I)/27)*Pi - (121*Log[mu2/s])/27 + 
          (2*Log[mu2/s]^2)/3 - (23*zeta[2])/9) + (577/54 - (2*I)*Pi)*
         zeta[2] + Log[mu2/s]*(275/18 - ((100*I)/27)*Pi + (29*zeta[2])/9) + 
        (41*zeta[3])/9)/x + (-22765/648 + ((56*I)/81)*Pi + 
        (-89/27 + ((4*I)/3)*Pi)*G[0, 0, x] + (4*G[0, 0, 0, x])/3 - 
        (44*G[1, 0, 0, x])/9 + (4*I)*Pi*G[1, 1, 0, x] + 4*G[1, 1, 0, 0, x] + 
        (-1/6 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + 
        G[1, 0, x]*(((-44*I)/9)*Pi - 4*zeta[2]) + 
        Log[mu2/s]*(-677/54 + ((40*I)/27)*Pi - (29*zeta[2])/9) + 
        (-469/54 + (4*I)*Pi)*zeta[2] + G[0, x]*(2143/162 - ((40*I)/27)*Pi + 
          (49/27 - ((4*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 
          (65*zeta[2])/9) - (59*zeta[3])/9 + G[1, x]*((-4*I)*Pi*zeta[2] + 
          4*zeta[3]))/x^2) + (-53987/1944 - ((1117*I)/12)*Pi + 
      (44/9 - (2*I)*Pi)*G[0, 0, 0, x] + (11 + ((1169*I)/6)*Pi)*
       G[0, 0, 1, x] + (11 - ((71*I)/3)*Pi)*G[0, 1, 0, x] + 
      (-29 + ((38*I)/3)*Pi)*G[1, 0, 0, x] - 2*G[0, 0, 0, 0, x] + 
      (1169*G[0, 0, 1, 1, x])/6 - (71*G[0, 1, 0, 1, x])/3 - 
      (71*G[0, 1, 1, 0, x])/3 - 116*G[0, 1, 1, 1, x] + 
      (2*G[1, 0, 0, 0, x])/3 + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 
      (577*G[1, 0, 1, 1, x])/6 - (247*G[1, 1, 0, 0, x])/3 + 
      (539*G[1, 1, 0, 1, x])/6 + (539*G[1, 1, 1, 0, x])/6 - 
      (209*G[1, 1, 1, 1, x])/6 + G[1, 1, 1, x]*(-295/2 + (37*I)*Pi - 
        18*Log[mu2/s]) + (5/27 + (I/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
      G[1, 1, 0, x]*(-733/4 + ((50*I)/3)*Pi + (55*Log[mu2/s])/6) + 
      G[1, 0, 1, x]*(-733/4 - (75*I)*Pi + (55*Log[mu2/s])/6) + 
      G[0, 1, 1, x]*(790/3 - ((261*I)/2)*Pi + (55*Log[mu2/s])/6) + 
      G[1, 0, x]*(39 - ((861*I)/4)*Pi + (-3 + ((55*I)/6)*Pi)*Log[mu2/s] - 
        178*zeta[2]) + G[1, 1, x]*(4361/18 - ((1613*I)/6)*Pi + 
        (743/12 - (31*I)*Pi)*Log[mu2/s] - (133*Log[mu2/s]^2)/12 - 
        (423*zeta[2])/4) + (-23999/108 + ((73*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-121/27 + ((11*I)/2)*Pi + (17*zeta[2])/6) + 
      G[0, 0, x]*(-386/27 + (13*I)*Pi + (-26/9 + (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + (19*zeta[2])/3) + G[0, 1, x]*(39 + ((814*I)/3)*Pi + 
        (-3 + ((55*I)/6)*Pi)*Log[mu2/s] + (201*zeta[2])/2) + 
      G[0, x]*(1678/81 + ((109*I)/3)*Pi + (4/9 - I*Pi)*Log[mu2/s]^2 - 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(314/27 - (5*I)*Pi - 6*zeta[2]) + 
        (1559/18 + (I/3)*Pi)*zeta[2] - zeta[3]/3) + 
      Log[mu2/s]*(-1678/81 - ((89*I)/6)*Pi + (-1991/18 - (I/3)*Pi)*zeta[2] + 
        zeta[3]/3) - (15995*zeta[3])/54 + 
      G[1, x]*(-1117/12 + ((2374*I)/9)*Pi + (9/2 - ((133*I)/12)*Pi)*
         Log[mu2/s]^2 + (6635/12 + ((671*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]*(-35/2 + ((815*I)/12)*Pi + 114*zeta[2]) + 
        (11*zeta[3])/3) - (3427*zeta[4])/8)/x^2 + 
    x*(157*G[0, 0, 0, 0, x] - (181*G[0, 0, 0, 1, x])/2 - 
      (181*G[0, 0, 1, 0, x])/2 + (167*G[0, 0, 1, 1, x])/2 - 
      (293*G[0, 1, 0, 0, x])/2 + (161*G[0, 1, 0, 1, x])/2 + 
      (161*G[0, 1, 1, 0, x])/2 - 74*G[0, 1, 1, 1, x] - 173*G[1, 0, 0, 0, x] + 
      63*G[1, 0, 0, 1, x] + 63*G[1, 0, 1, 0, x] - (25*G[1, 0, 1, 1, x])/2 + 
      141*G[1, 1, 0, 0, x] - (63*G[1, 1, 0, 1, x])/2 - 
      (63*G[1, 1, 1, 0, x])/2 - (37*G[1, 1, 1, 1, x])/2 + 
      G[0, 1, 1, x]*(109/3 - (14*I)*Pi - (41*Log[mu2/s])/2) + 
      G[1, 0, 1, x]*(-77/2 + (30*I)*Pi - (41*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-77/2 + (89*I)*Pi - (41*Log[mu2/s])/2) + 
      G[0, 0, 0, x]*(-247/3 + (65*I)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 0, 1, x]*(23 + (4*I)*Pi + 11*Log[mu2/s]) + 
      G[0, 1, 0, x]*(23 - (55*I)*Pi + 11*Log[mu2/s]) + 
      G[1, 0, 0, x]*(587/6 - (99*I)*Pi + 11*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-125/6 - (20*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 1, x]*(-1559/36 + ((249*I)/4)*Pi + (35/12 - (11*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (267*zeta[2])/4) + 
      G[0, 0, x]*(1559/36 - ((249*I)/4)*Pi + (-35/12 + (11*I)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (79*zeta[2])/4) + 
      G[1, 1, x]*(1559/36 - ((249*I)/4)*Pi + (-35/12 + (11*I)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + 
      (1559/12 - ((747*I)/4)*Pi)*zeta[2] + (-35/4 + (33*I)*Pi)*Log[mu2/s]*
       zeta[2] + (9*Log[mu2/s]^2*zeta[2])/4 + 
      G[1, 0, x]*(-1559/36 + ((249*I)/4)*Pi + (35/12 - (11*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (103*zeta[2])/4) + 
      G[0, x]*((-15/2 + (21*I)*Pi)*zeta[2] - (3*Log[mu2/s]*zeta[2])/2 - 
        (191*zeta[3])/2) + (-449/6 - (15*I)*Pi)*zeta[3] + 
      G[1, x]*((54 - (123*I)*Pi)*zeta[2] + 30*Log[mu2/s]*zeta[2] + 
        (147*zeta[3])/2) - (1757*zeta[4])/8) + 
    x^2*(-9*G[0, 0, 0, 0, x] + 9*G[0, 0, 0, 1, x] + 9*G[0, 0, 1, 0, x] - 
      9*G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 0, x] - 9*G[0, 1, 0, 1, x] - 
      9*G[0, 1, 1, 0, x] + 9*G[0, 1, 1, 1, x] + 9*G[1, 0, 0, 0, x] - 
      9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] + 9*G[1, 0, 1, 1, x] - 
      9*G[1, 1, 0, 0, x] + 9*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 0, x] - 
      9*G[1, 1, 1, 1, x] - 9*G[0, 0, x]*zeta[2] + 9*G[0, 1, x]*zeta[2] + 
      9*G[1, 0, x]*zeta[2] - 9*G[1, 1, x]*zeta[2] - (135*zeta[4])/4) - 
    (11839*zeta[4])/32 + ((-18*I)*Pi*G[0, 1, 1, x] + 
      (22*I)*Pi*G[1, 0, 1, x] + (3*I)*Pi*G[1, 1, 0, x] - 
      156*G[0, 0, 0, 0, x] + 56*G[0, 0, 0, 1, x] + 56*G[0, 0, 1, 0, x] - 
      57*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 18*G[0, 1, 0, 1, x] - 
      18*G[0, 1, 1, 0, x] - 7*G[1, 0, 0, 0, x] + 22*G[1, 0, 0, 1, x] + 
      22*G[1, 0, 1, 0, x] + 3*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(1745/12 - (91*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-385/6 - (2*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-385/6 + (9*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, 0, x]*(11/3 + (25*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, x]*(((11*I)/3)*Pi + (10*I)*Pi*Log[mu2/s] - 159*zeta[2]) + 
      G[0, 1, x]*(((-385*I)/6)*Pi + (10*I)*Pi*Log[mu2/s] - 65*zeta[2]) - 
      ((407*I)/6)*Pi*zeta[2] + G[0, 0, x]*(-8699/72 + ((745*I)/12)*Pi + 
        (-115/6 + (20*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (49*zeta[2])/2) + 
      G[1, x]*((19*I)*Pi*zeta[2] - 19*zeta[3]) + (407/6 + (97*I)*Pi)*
       zeta[3] + G[0, x]*(((-8699*I)/72)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-115*I)/6)*Pi - 84*zeta[2]) + (424/3 - ((135*I)/2)*Pi)*
         zeta[2] + 96*zeta[3]) + 143*zeta[4])/(1 - x) + 
    (2775751/15552 + ((20969*I)/216)*Pi - (3*G[0, 0, 0, 0, x])/2 - 
      33*G[0, 0, 0, 1, x] - 33*G[0, 0, 1, 0, x] - (529*G[0, 0, 1, 1, x])/3 + 
      (57*G[0, 1, 0, 0, x])/2 + (127*G[0, 1, 0, 1, x])/6 + 
      (127*G[0, 1, 1, 0, x])/6 + 78*G[0, 1, 1, 1, x] - 
      (134*G[1, 0, 0, 0, x])/3 + 9*G[1, 0, 0, 1, x] + 9*G[1, 0, 1, 0, x] + 
      (587*G[1, 0, 1, 1, x])/3 + (292*G[1, 1, 0, 0, x])/3 - 
      (851*G[1, 1, 0, 1, x])/6 - (851*G[1, 1, 1, 0, x])/6 + 
      (11*G[1, 1, 1, 1, x])/6 + G[1, 1, 0, x]*(2033/12 - ((185*I)/3)*Pi - 
        (103*Log[mu2/s])/6) + G[0, 1, 1, x]*(-2501/12 + (82*I)*Pi - 
        (103*Log[mu2/s])/6) + G[1, 0, 1, x]*(2033/12 + ((375*I)/2)*Pi - 
        (103*Log[mu2/s])/6) + (-649/216 + ((2*I)/3)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/16 + G[0, 0, 0, x]*(331/36 - ((63*I)/2)*Pi + 
        3*Log[mu2/s]) + G[1, 0, 0, x]*(-865/12 - ((59*I)/3)*Pi + 
        16*Log[mu2/s]) + G[0, 1, 0, x]*(-26 + ((197*I)/3)*Pi + 
        16*Log[mu2/s]) + G[0, 0, 1, x]*(-26 - ((580*I)/3)*Pi + 
        16*Log[mu2/s]) + G[1, 1, 1, x]*(195/2 - (113*I)*Pi + 27*Log[mu2/s]) + 
      G[0, 1, x]*(1477/18 - ((2545*I)/12)*Pi + (67/3 - ((49*I)/6)*Pi)*
         Log[mu2/s] - (7*Log[mu2/s]^2)/2 - 93*zeta[2]) + 
      Log[mu2/s]^2*(-295/216 - ((305*I)/24)*Pi - (17*zeta[2])/24) + 
      (-45739/432 + ((367*I)/8)*Pi)*zeta[2] + 
      G[0, 0, x]*(1873/54 - ((193*I)/12)*Pi + (13/18 + (16*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (95*zeta[2])/3) + 
      G[1, 0, x]*(1477/18 + ((359*I)/3)*Pi + (67/3 - ((49*I)/6)*Pi)*
         Log[mu2/s] - (7*Log[mu2/s]^2)/2 + 145*zeta[2]) + 
      G[1, 1, x]*(-4195/12 + ((614*I)/3)*Pi + (-249/4 + (30*I)*Pi)*
         Log[mu2/s] + (121*Log[mu2/s]^2)/12 + (1265*zeta[2])/4) + 
      G[1, x]*(1825/12 - ((4343*I)/18)*Pi + (-27/4 + ((79*I)/12)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(105/4 - ((641*I)/12)*Pi - 57*zeta[2]) + 
        (-4999/12 - ((119*I)/12)*Pi)*zeta[2] - (284*zeta[3])/3) + 
      (30547/108 + (408*I)*Pi)*zeta[3] + Log[mu2/s]*
       (12047/162 - ((1073*I)/72)*Pi + (5867/72 + ((67*I)/3)*Pi)*zeta[2] + 
        (11*zeta[3])/3) + G[0, x]*(-83831/648 + ((5639*I)/72)*Pi + 
        (55/18 - ((9*I)/4)*Pi)*Log[mu2/s]^2 + (11*Log[mu2/s]^3)/12 + 
        Log[mu2/s]*(-8299/216 + ((175*I)/6)*Pi - (85*zeta[2])/4) + 
        (-4807/36 - ((1681*I)/12)*Pi)*zeta[2] + (13*zeta[3])/3) + 
      (40475*zeta[4])/32)/x), -13*G[0, 0, 0, 0, x] + (3*G[0, 0, 0, 1, x])/4 + 
  (3*G[0, 0, 1, 0, x])/4 + (45*G[0, 0, 1, 1, x])/4 + 5*G[0, 1, 0, 0, x] + 
  8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - (79*G[0, 1, 1, 1, x])/4 + 
  (27*G[1, 0, 0, 0, x])/2 - (7*G[1, 0, 0, 1, x])/2 - (7*G[1, 0, 1, 0, x])/2 - 
  (29*G[1, 0, 1, 1, x])/4 - (11*G[1, 1, 0, 0, x])/4 - 8*G[1, 1, 0, 1, x] - 
  8*G[1, 1, 1, 0, x] + (37*G[1, 1, 1, 1, x])/2 + 
  G[1, 1, 1, x]*(-271/12 + (6*I)*Pi - (9*Log[mu2/s])/2) + 
  G[0, 0, 0, x]*(15/4 - ((55*I)/4)*Pi - (3*Log[mu2/s])/2) + 
  G[1, 0, 0, x]*(-361/12 + ((19*I)/2)*Pi - Log[mu2/s]/2) + 
  G[0, 0, 1, x]*(-3/4 + ((23*I)/2)*Pi - Log[mu2/s]/2) + 
  G[0, 1, 0, x]*(-3/4 + ((25*I)/2)*Pi - Log[mu2/s]/2) + 
  G[1, 0, 1, x]*(289/12 - ((33*I)/4)*Pi + (5*Log[mu2/s])/2) + 
  G[1, 1, 0, x]*(289/12 - ((33*I)/4)*Pi + (5*Log[mu2/s])/2) + 
  G[0, 1, 1, x]*(9/4 - ((37*I)/4)*Pi + (5*Log[mu2/s])/2) + 
  G[0, 1, x]*(-1501/72 - ((41*I)/6)*Pi + (-25/3 - (I/2)*Pi)*Log[mu2/s] - 
    (5*Log[mu2/s]^2)/4 - (29*zeta[2])/4) + (567/8 + ((95*I)/2)*Pi)*zeta[2] + 
  (47/2 + ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] + (21*Log[mu2/s]^2*zeta[2])/4 + 
  G[1, 0, x]*(-1501/72 - ((43*I)/3)*Pi + (-25/3 - (I/2)*Pi)*Log[mu2/s] - 
    (5*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + 
  G[1, 1, x]*(1171/72 + ((37*I)/3)*Pi + (65/6 + ((3*I)/2)*Pi)*Log[mu2/s] + 
    (7*Log[mu2/s]^2)/4 + 5*zeta[2]) + 
  G[0, 0, x]*(1831/72 + ((53*I)/6)*Pi + (35/6 - (I/2)*Pi)*Log[mu2/s] + 
    (3*Log[mu2/s]^2)/4 + (27*zeta[2])/4) + 
  ((-7*I)*Pi*G[0, 0, 1, x] - (3*I)*Pi*G[0, 1, 0, x] - I*Pi*G[1, 0, 0, x] - 
    7*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 
    5*G[0, 1, 1, 1, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + 
    3*G[1, 0, 1, 1, x] - 25*G[1, 1, 0, 0, x] + 13*G[1, 1, 0, 1, x] + 
    13*G[1, 1, 1, 0, x] - 20*G[1, 1, 1, 1, x] + 
    G[1, 0, 1, x]*(28/3 + (3*I)*Pi + Log[mu2/s]) + 
    G[0, 1, 1, x]*(41/2 + (3*I)*Pi + Log[mu2/s]) + 
    G[1, 1, 0, x]*(28/3 - (11*I)*Pi + Log[mu2/s]) + 
    G[1, 1, 1, x]*(-209/6 + (2*I)*Pi + 9*Log[mu2/s]) + 
    G[1, 0, x]*(((28*I)/3)*Pi + I*Pi*Log[mu2/s]) + 
    G[1, 1, x]*(2251/36 - ((46*I)/3)*Pi + (61/6 + (3*I)*Pi)*Log[mu2/s] - 
      (7*Log[mu2/s]^2)/2 - (105*zeta[2])/2) + 
    G[0, 1, x]*(((41*I)/2)*Pi + I*Pi*Log[mu2/s] + 6*zeta[2]) + 
    G[1, x]*(((2251*I)/36)*Pi - ((7*I)/2)*Pi*Log[mu2/s]^2 + 
      (-117/2 + ((23*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((61*I)/6)*Pi + 
        18*zeta[2])))/x^3 + (((2293*I)/36)*Pi - I*Pi*G[0, 0, 0, x] - 
    G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + (21*G[0, 0, 1, 1, x])/2 - 
    G[0, 1, 0, 0, x] + (9*G[0, 1, 0, 1, x])/2 + (9*G[0, 1, 1, 0, x])/2 - 
    (21*G[0, 1, 1, 1, x])/2 + (11*G[1, 0, 0, 0, x])/3 - 
    (5*G[1, 0, 0, 1, x])/6 - (5*G[1, 0, 1, 0, x])/6 - 
    (31*G[1, 0, 1, 1, x])/6 + (211*G[1, 1, 0, 0, x])/6 - 
    (71*G[1, 1, 0, 1, x])/3 - (71*G[1, 1, 1, 0, x])/3 + 
    (295*G[1, 1, 1, 1, x])/6 + G[1, 1, 1, x]*(97/3 + (6*I)*Pi - 
      (39*Log[mu2/s])/2) + G[0, 1, 1, x]*(-123/4 - ((15*I)/2)*Pi - 
      (3*Log[mu2/s])/2) + G[1, 0, 1, x]*(((-15*I)/2)*Pi - (3*Log[mu2/s])/2) + 
    G[1, 1, 0, x]*((10*I)*Pi - (3*Log[mu2/s])/2) - (4*I)*Pi*Log[mu2/s]^2 + 
    (I/6)*Pi*Log[mu2/s]^3 + G[1, 0, 0, x]*(-30 + ((23*I)/6)*Pi + 
      Log[mu2/s]) + G[0, 1, 0, x]*(-2 + ((9*I)/2)*Pi + Log[mu2/s]) + 
    G[0, 0, 1, x]*(-2 + ((21*I)/2)*Pi + Log[mu2/s]) + 
    G[0, 0, x]*((-2*I)*Pi + I*Pi*Log[mu2/s]) + 
    G[0, 1, x]*(9 - ((123*I)/4)*Pi + (2 - ((3*I)/2)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 - (17*zeta[2])/6) + (-105/2 + ((25*I)/2)*Pi)*zeta[2] + 
    G[1, 0, x]*(9 - (28*I)*Pi + (2 - ((3*I)/2)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 + (65*zeta[2])/6) + 
    G[1, 1, x]*(-2671/24 + ((277*I)/12)*Pi + (-37/4 - ((21*I)/2)*Pi)*
       Log[mu2/s] + (21*Log[mu2/s]^2)/4 + (1109*zeta[2])/12) + 
    Log[mu2/s]*(((17*I)/2)*Pi + (18 - (I/6)*Pi)*zeta[2]) + 
    G[0, x]*((9*I)*Pi + (2*I)*Pi*Log[mu2/s] - (I/2)*Pi*Log[mu2/s]^2 + 
      (I/6)*Pi*zeta[2]) + G[1, x]*(2293/36 - ((2251*I)/24)*Pi + 
      (-4 + ((21*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
      Log[mu2/s]*(17/2 - ((61*I)/4)*Pi - (91*zeta[2])/6) + 
      (625/12 - ((19*I)/4)*Pi)*zeta[2] - 7*zeta[3]))/x^2 + 
  G[0, x]*(-7939/216 - ((94*I)/9)*Pi + (-1/2 + I*Pi)*Log[mu2/s]^2 + 
    Log[mu2/s]^3/2 + Log[mu2/s]*(-541/36 - ((7*I)/2)*Pi - 4*zeta[2]) + 
    (49/12 - ((57*I)/4)*Pi)*zeta[2] - (31*zeta[3])/4) + 
  (113/6 + I*Pi)*zeta[3] + G[1, x]*(7939/216 + ((94*I)/9)*Pi + 
    (1/2 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
    Log[mu2/s]*(541/36 + ((7*I)/2)*Pi - 2*zeta[2]) + 
    (-727/12 + ((5*I)/2)*Pi)*zeta[2] + (15*zeta[3])/4) + 
  Nf^2*((-14*G[0, 0, 0, x])/3 + (8*G[0, 0, 1, x])/3 + (8*G[0, 1, 0, x])/3 - 
    (2*G[0, 1, 1, x])/3 + G[1, 0, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
    3*G[1, 1, 1, x] + G[0, 1, x]*(-193/36 - 2*Log[mu2/s]) + 
    G[1, 0, x]*(-193/36 - 2*Log[mu2/s]) + 
    G[0, 0, x]*(145/36 + 2*Log[mu2/s]) + G[1, 1, x]*(241/36 + 2*Log[mu2/s]) + 
    G[0, x]*(47/12 + (4*Log[mu2/s])/3 - (19*zeta[2])/3) + 
    G[1, x]*(-47/12 - (4*Log[mu2/s])/3 - (14*zeta[2])/3) + (217*zeta[2])/12 + 
    6*Log[mu2/s]*zeta[2] + (((-8*I)/3)*Pi*G[0, 1, x] - (8*G[0, 1, 1, x])/3 - 
      (2*I)*Pi*G[1, 1, 0, x] + (16*G[1, 1, 1, x])/3 - 4*G[1, 1, 0, 0, x] + 
      2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
      G[1, 1, x]*(-16/3 + ((8*I)/3)*Pi - (8*Log[mu2/s])/3 - 4*zeta[2]) + 
      G[1, x]*(((-16*I)/3)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 
        (8 + (2*I)*Pi)*zeta[2]))/x^3 + 
    (((-620*I)/81)*Pi + ((2*I)/3)*Pi*G[0, 0, x] + (2*G[0, 0, 1, x])/3 + 
      (2*G[0, 1, 0, x])/3 + 4*G[0, 1, 1, x] - (38*G[1, 0, 0, x])/9 + 
      (22*G[1, 0, 1, x])/9 + (22/9 + (2*I)*Pi)*G[1, 1, 0, x] - 
      (97*G[1, 1, 1, x])/9 + 6*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
      4*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
      G[0, 1, x]*(-20/27 + (4*I)*Pi - (2*Log[mu2/s])/3) - 
      ((52*I)/27)*Pi*Log[mu2/s] + (I/3)*Pi*Log[mu2/s]^2 + 
      G[0, x]*(((-20*I)/27)*Pi - ((2*I)/3)*Pi*Log[mu2/s]) + 
      (8 + (2*I)*Pi)*zeta[2] + G[1, 0, x]*(-20/27 - ((22*I)/9)*Pi - 
        (2*Log[mu2/s])/3 + 2*zeta[2]) + G[1, 1, x]*(32/3 - ((13*I)/3)*Pi + 
        4*Log[mu2/s] + 8*zeta[2]) + G[1, x]*(-620/81 + (8*I)*Pi + 
        (-52/27 + (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 + 
        (-50/3 - (2*I)*Pi)*zeta[2] - 2*zeta[3]))/x^2 + 
    x*((10*G[0, 0, 0, x])/3 - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
      (2*G[0, 1, 1, x])/3 - (4*G[1, 0, 0, x])/3 + (4*G[1, 1, 1, x])/3 + 
      G[0, 0, x]*(-13/4 - (4*Log[mu2/s])/3) + 
      G[1, 1, x]*(-13/4 - (4*Log[mu2/s])/3) + 
      G[0, 1, x]*(13/4 + (4*Log[mu2/s])/3) + 
      G[1, 0, x]*(13/4 + (4*Log[mu2/s])/3) - (39*zeta[2])/4 + 
      4*G[0, x]*zeta[2] + 2*G[1, x]*zeta[2] - 4*Log[mu2/s]*zeta[2] - 
      (2*zeta[3])/3) + (((-2*I)/3)*Pi*G[1, 0, x] + (10*G[0, 0, 0, x])/3 - 
      (2*G[1, 0, 0, x])/3 + G[0, 0, x]*(-13/4 + (2*I)*Pi - 
        (4*Log[mu2/s])/3) + ((2*I)/3)*Pi*zeta[2] + 
      G[0, x]*(((-13*I)/4)*Pi - ((4*I)/3)*Pi*Log[mu2/s] + 2*zeta[2]) - 
      (2*zeta[3])/3)/(1 - x) + (5*zeta[3])/3 + 
    (((1211*I)/324)*Pi + (8*G[0, 0, 0, x])/3 - (4*G[0, 0, 1, x])/3 - 
      (4*G[0, 1, 0, x])/3 - (4*G[0, 1, 1, x])/3 + (32*G[1, 0, 0, x])/9 - 
      (31*G[1, 0, 1, x])/9 - (31*G[1, 1, 0, x])/9 + (64*G[1, 1, 1, x])/9 - 
      2*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
      2*G[1, 1, 1, 1, x] + G[0, 0, x]*(-14/9 - (4*Log[mu2/s])/3) - 
      (I/3)*Pi*Log[mu2/s]^2 + G[0, 1, x]*(77/27 - ((4*I)/3)*Pi + 
        (4*Log[mu2/s])/3) + G[1, 1, x]*(-79/9 + ((5*I)/3)*Pi - 2*Log[mu2/s] - 
        4*zeta[2]) + Log[mu2/s]*(((16*I)/27)*Pi - 2*zeta[2]) + 
      G[1, 0, x]*(77/27 + ((13*I)/9)*Pi + (4*Log[mu2/s])/3 - 2*zeta[2]) + 
      (-43/3 - I*Pi)*zeta[2] + G[0, x]*(-47/6 - ((37*I)/27)*Pi - 
        (8*Log[mu2/s])/3 + (14*zeta[2])/3) - 2*zeta[3] + 
      G[1, x]*(3749/324 - ((8*I)/3)*Pi + (88/27 - ((4*I)/3)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/3 + (34*zeta[2])/3 + 2*zeta[3]))/x) + 
  x*((-22/3 + ((51*I)/4)*Pi)*G[0, 0, 0, x] + 16*G[0, 0, 0, 0, x] - 
    (13*G[0, 0, 0, 1, x])/4 - (13*G[0, 0, 1, 0, x])/4 - 6*G[0, 0, 1, 1, x] - 
    7*G[0, 1, 0, 0, x] - (11*G[0, 1, 0, 1, x])/4 - (11*G[0, 1, 1, 0, x])/4 + 
    9*G[0, 1, 1, 1, x] - 9*G[1, 0, 0, 0, x] + (7*G[1, 0, 0, 1, x])/4 + 
    (7*G[1, 0, 1, 0, x])/4 + 2*G[1, 0, 1, 1, x] + (17*G[1, 1, 0, 1, x])/4 + 
    (17*G[1, 1, 1, 0, x])/4 - 5*G[1, 1, 1, 1, x] + 
    G[1, 0, 1, x]*(-23/12 + ((11*I)/4)*Pi - Log[mu2/s]) + 
    G[1, 1, 0, x]*(-23/12 + ((13*I)/4)*Pi - Log[mu2/s]) + 
    G[0, 1, 1, x]*(41/6 + ((21*I)/4)*Pi - Log[mu2/s]) + 
    G[1, 0, 0, x]*(9 - ((27*I)/4)*Pi + Log[mu2/s]/2) + 
    G[0, 0, 1, x]*(1/4 - ((35*I)/4)*Pi + Log[mu2/s]/2) + 
    G[0, 1, 0, x]*(1/4 - ((37*I)/4)*Pi + Log[mu2/s]/2) + 
    G[1, 1, 1, x]*(-31/6 + ((3*I)/4)*Pi + (3*Log[mu2/s])/2) + 
    G[1, 0, x]*(-19/8 + ((65*I)/6)*Pi + (15/4 + (2*I)*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/4 - (13*zeta[2])/4) + 
    G[1, 1, x]*(19/8 - ((65*I)/6)*Pi + (-15/4 - (2*I)*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/4 - (5*zeta[2])/4) + 
    G[0, 1, x]*(-19/8 + ((65*I)/6)*Pi + (15/4 + (2*I)*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/4 - zeta[2]/4) + (57/8 - ((65*I)/2)*Pi)*zeta[2] + 
    (-45/4 - (6*I)*Pi)*Log[mu2/s]*zeta[2] - (15*Log[mu2/s]^2*zeta[2])/4 + 
    G[0, 0, x]*(19/8 - ((65*I)/6)*Pi + (-15/4 - (2*I)*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/4 + (19*zeta[2])/4) + 
    G[1, x]*((43/12 + ((11*I)/4)*Pi)*zeta[2] + (3*Log[mu2/s]*zeta[2])/2 - 
      (3*zeta[3])/4) + (-35/4 - (3*I)*Pi)*zeta[3] + 
    G[0, x]*((17/12 + ((61*I)/4)*Pi)*zeta[2] + (25*zeta[3])/4) - 
    (27*zeta[4])/2) + (11*zeta[4])/8 + 
  (((-5819*I)/216)*Pi - 6*G[0, 0, 0, 0, x] + (5*G[0, 0, 0, 1, x])/2 + 
    (5*G[0, 0, 1, 0, x])/2 - 8*G[0, 0, 1, 1, x] + (5*G[0, 1, 0, 0, x])/2 - 
    (13*G[0, 1, 0, 1, x])/2 - (13*G[0, 1, 1, 0, x])/2 + 
    (69*G[0, 1, 1, 1, x])/4 - (13*G[1, 0, 0, 0, x])/6 + 
    (13*G[1, 0, 0, 1, x])/3 + (13*G[1, 0, 1, 0, x])/3 + 
    (77*G[1, 0, 1, 1, x])/12 - (37*G[1, 1, 0, 0, x])/6 + 
    (173*G[1, 1, 0, 1, x])/12 + (173*G[1, 1, 1, 0, x])/12 - 
    (128*G[1, 1, 1, 1, x])/3 + G[1, 0, 0, x]*(57/2 - ((4*I)/3)*Pi - 
      (7*Log[mu2/s])/2) + G[0, 1, 0, x]*(1/2 - ((15*I)/2)*Pi - 
      (7*Log[mu2/s])/2) + G[0, 0, 1, x]*(1/2 - (9*I)*Pi - (7*Log[mu2/s])/2) + 
    G[1, 1, 0, x]*(-45/2 + ((25*I)/4)*Pi - 2*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-45/2 + ((35*I)/4)*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 1, x]*(8/3 + ((35*I)/4)*Pi - 2*Log[mu2/s]) - 
    ((2*I)/3)*Pi*Log[mu2/s]^3 + G[0, 0, 0, x]*(43/6 - (I/2)*Pi + 
      3*Log[mu2/s]) + G[1, 1, 1, x]*(121/4 - ((59*I)/4)*Pi + 
      (27*Log[mu2/s])/2) + G[1, 1, x]*(241/8 - (I/4)*Pi + 
      (-8 + (7*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/4 - (131*zeta[2])/3) + 
    G[1, 0, x]*(34/9 + ((61*I)/12)*Pi + (-11/12 - ((5*I)/2)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 - (65*zeta[2])/6) + 
    G[0, 0, x]*(-1001/18 + ((7*I)/2)*Pi + (-25/6 + ((3*I)/2)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - 5*zeta[2]) + Log[mu2/s]^2*(((9*I)/2)*Pi - 
      (3*zeta[2])/2) + (-571/12 - ((43*I)/12)*Pi)*zeta[2] + 
    G[0, 1, x]*(34/9 + ((9*I)/4)*Pi + (-11/12 - ((5*I)/2)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + (58*zeta[2])/3) + 
    Log[mu2/s]*(((235*I)/36)*Pi + (-85/4 + ((7*I)/6)*Pi)*zeta[2]) + 
    (-121/6 + ((3*I)/2)*Pi)*zeta[3] + G[0, x]*(7939/108 - ((196*I)/9)*Pi + 
      (1 - (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + (83/4 + ((17*I)/6)*Pi)*
       zeta[2] + Log[mu2/s]*(541/18 - ((37*I)/12)*Pi + (19*zeta[2])/2) + 
      3*zeta[3]) + G[1, x]*(-21697/216 + ((83*I)/8)*Pi + 
      (7/2 + (I/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
      Log[mu2/s]*(-847/36 - ((23*I)/12)*Pi - (7*zeta[2])/3) + 
      (707/12 - (11*I)*Pi)*zeta[2] + (11*zeta[3])/2) + (127*zeta[4])/4)/x + 
  ((-22/3 + ((13*I)/4)*Pi)*G[0, 0, 0, x] + ((3*I)/2)*Pi*G[0, 1, 1, x] + 
    (4*I)*Pi*G[1, 0, 1, x] - ((3*I)/2)*Pi*G[1, 1, 0, x] + 
    16*G[0, 0, 0, 0, x] - (51*G[0, 0, 0, 1, x])/4 - (51*G[0, 0, 1, 0, x])/4 + 
    2*G[0, 0, 1, 1, x] - 9*G[0, 1, 0, 0, x] + (3*G[0, 1, 0, 1, x])/2 + 
    (3*G[0, 1, 1, 0, x])/2 - 7*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
    4*G[1, 0, 1, 0, x] - (3*G[1, 1, 0, 0, x])/2 + 
    G[1, 0, 0, x]*(25/12 - I*Pi + 2*Log[mu2/s]) + 
    G[0, 1, 0, x]*(65/6 - ((11*I)/2)*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 1, x]*(65/6 - ((35*I)/4)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, x]*(((25*I)/12)*Pi + (2*I)*Pi*Log[mu2/s] - (33*zeta[2])/2) + 
    ((35*I)/4)*Pi*zeta[2] + G[0, 1, x]*(((65*I)/6)*Pi + (2*I)*Pi*Log[mu2/s] + 
      (3*zeta[2])/2) + G[0, 0, x]*(19/8 - (I/4)*Pi + 
      (-15/4 - (I/2)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/4 + (115*zeta[2])/4) + 
    G[1, x]*(((11*I)/2)*Pi*zeta[2] - (11*zeta[3])/2) + 
    (-35/4 + ((37*I)/4)*Pi)*zeta[3] + 
    G[0, x]*(((19*I)/8)*Pi - ((5*I)/4)*Pi*Log[mu2/s]^2 + 
      (-229/12 + ((29*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-15*I)/4)*Pi + 
        3*zeta[2]) + (25*zeta[3])/4) + (387*zeta[4])/8)/(1 - x) + 
  (Nf*((-23/2 + ((17*I)/2)*Pi)*G[1, 1, 1, x] - 10*G[0, 0, 0, 0, x] + 
     (7*G[0, 0, 0, 1, x])/2 + (7*G[0, 0, 1, 0, x])/2 + 
     (21*G[0, 0, 1, 1, x])/2 + (7*G[0, 1, 0, 0, x])/2 + G[0, 1, 0, 1, x]/2 + 
     G[0, 1, 1, 0, x]/2 - 12*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] + 
     (13*G[1, 0, 0, 1, x])/2 + (13*G[1, 0, 1, 0, x])/2 - 
     (35*G[1, 0, 1, 1, x])/2 + 6*G[1, 1, 0, 0, x] - 7*G[1, 1, 0, 1, x] - 
     7*G[1, 1, 1, 0, x] + (31*G[1, 1, 1, 1, x])/2 + 
     G[0, 1, 0, x]*(-211/12 - I*Pi - 5*Log[mu2/s]) + 
     G[1, 0, 0, x]*(-40/3 - ((3*I)/2)*Pi - 5*Log[mu2/s]) + 
     G[0, 0, 1, x]*(-211/12 + (9*I)*Pi - 5*Log[mu2/s]) + 
     G[1, 1, 0, x]*(67/6 + ((3*I)/2)*Pi + (5*Log[mu2/s])/2) + 
     G[1, 0, 1, x]*(67/6 - ((17*I)/2)*Pi + (5*Log[mu2/s])/2) + 
     G[0, 1, 1, x]*(233/12 - (9*I)*Pi + (5*Log[mu2/s])/2) + 
     G[0, 0, 0, x]*(73/4 + I*Pi + (15*Log[mu2/s])/2) + 
     G[1, 0, x]*(79/12 + (I/12)*Pi + (9*Log[mu2/s])/4 + (5*Log[mu2/s]^2)/4 - 
       (31*zeta[2])/4) + G[1, 1, x]*(-97/12 - ((49*I)/12)*Pi - 
       (15*Log[mu2/s])/4 - (5*Log[mu2/s]^2)/4 - (23*zeta[2])/4) + 
     G[0, 0, x]*(-61/12 - (I/12)*Pi - (3*Log[mu2/s])/4 - (5*Log[mu2/s]^2)/4 - 
       (23*zeta[2])/4) + (-81/2 - (I/4)*Pi)*zeta[2] - 
     (45*Log[mu2/s]*zeta[2])/4 - (15*Log[mu2/s]^2*zeta[2])/4 + 
     G[0, 1, x]*(79/12 + ((49*I)/12)*Pi + (9*Log[mu2/s])/4 + 
       (5*Log[mu2/s]^2)/4 + (35*zeta[2])/4) + 
     (I*Pi*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] - I*Pi*G[1, 0, 0, x] + 
       (1 - I*Pi)*G[1, 1, 1, x] + G[0, 0, 1, 1, x] + G[0, 1, 0, 1, x] + 
       G[0, 1, 1, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + 
       2*G[1, 0, 1, 1, x] + 11*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
       4*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*
        (-25/6 - Log[mu2/s]) + G[1, 0, 1, x]*(-7/6 - Log[mu2/s]) + 
       G[1, 1, 0, x]*(-7/6 + (6*I)*Pi - Log[mu2/s]) + 
       G[0, 1, x]*(((-25*I)/6)*Pi - I*Pi*Log[mu2/s]) + 
       G[1, 0, x]*(((-7*I)/6)*Pi - I*Pi*Log[mu2/s] + 6*zeta[2]) + 
       G[1, 1, x]*(13/3 + ((4*I)/3)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + 
         (31*zeta[2])/2) + G[1, x]*(((13*I)/3)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 
         (I/2)*Pi*Log[mu2/s]^2 + (-1 - ((5*I)/2)*Pi)*zeta[2]))/x^3 + 
     G[1, x]*(13/3 + ((3*I)/4)*Pi + (9*Log[mu2/s])/4 + (3*Log[mu2/s]^2)/4 + 
       (3/2 - (2*I)*Pi)*zeta[2] - 6*zeta[3]) + (1/4 - ((19*I)/2)*Pi)*
      zeta[3] + G[0, x]*(-13/3 - ((3*I)/4)*Pi - (3*Log[mu2/s]^2)/4 + 
       (105/4 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-9/4 + (15*zeta[2])/2) + 
       (13*zeta[3])/2) + (((46*I)/3)*Pi + I*Pi*G[0, 0, x] + 
       (1 - ((3*I)/2)*Pi)*G[0, 0, 1, x] + (1 - ((3*I)/2)*Pi)*G[0, 1, 0, x] + 
       (17 - ((3*I)/2)*Pi)*G[1, 0, 0, x] + (5/2 + ((5*I)/2)*Pi)*
        G[1, 1, 1, x] - (3*G[0, 0, 1, 1, x])/2 - (3*G[0, 1, 0, 1, x])/2 - 
       (3*G[0, 1, 1, 0, x])/2 - 2*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] + 
       (9*G[1, 0, 0, 1, x])/2 + (9*G[1, 0, 1, 0, x])/2 - 6*G[1, 0, 1, 1, x] - 
       (27*G[1, 1, 0, 0, x])/2 + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 
       (7*G[1, 1, 1, 1, x])/2 + ((9*I)/2)*Pi*Log[mu2/s] + 
       ((3*I)/2)*Pi*Log[mu2/s]^2 + G[1, 0, 1, x]*(-17/4 + (3*Log[mu2/s])/2) + 
       G[0, 1, 1, x]*(33/4 - (2*I)*Pi + (3*Log[mu2/s])/2) + 
       G[1, 1, 0, x]*(-17/4 - (6*I)*Pi + (3*Log[mu2/s])/2) + 
       G[1, 1, x]*(-53/6 - (4*I)*Pi - (9*Log[mu2/s])/4 - (3*Log[mu2/s]^2)/4 - 
         (113*zeta[2])/4) + G[1, 0, x]*(-13/6 + ((39*I)/4)*Pi + 
         (-3 + ((3*I)/2)*Pi)*Log[mu2/s] - 12*zeta[2]) + 
       (-7 - ((7*I)/2)*Pi)*zeta[2] + G[0, 1, x]*(-13/6 + ((25*I)/4)*Pi + 
         (-3 + ((3*I)/2)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
       G[0, x]*(((-13*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
       G[1, x]*(46/3 - ((13*I)/2)*Pi + (9/2 - ((9*I)/4)*Pi)*Log[mu2/s] + 
         (3/2 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + (24 + ((3*I)/4)*Pi)*zeta[2]) - 
       (4*I)*Pi*zeta[3])/x^2 - (57*zeta[4])/8 + 
     ((-3/4 - (4*I)*Pi)*G[0, 0, 1, x] - (3*G[0, 1, 0, x])/4 + 
       (-1 - (3*I)*Pi)*G[1, 0, 0, x] + ((3*I)/2)*Pi*G[1, 1, 0, x] + 
       8*G[0, 0, 0, 0, x] - 4*G[0, 0, 1, 1, x] - 3*G[1, 0, 0, 0, x] + 
       (3*G[1, 1, 0, 0, x])/2 + G[0, 0, 0, x]*(-49/4 + ((7*I)/2)*Pi - 
         (9*Log[mu2/s])/2) + (I/4)*Pi*zeta[2] + 
       G[0, 0, x]*(37/12 - ((43*I)/4)*Pi + (9/4 - (3*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/4 + (11*zeta[2])/4) + 
       G[0, 1, x]*(((-3*I)/4)*Pi + 4*zeta[2]) + 
       G[1, 0, x]*((-I)*Pi + (9*zeta[2])/2) + 
       G[0, x]*(((37*I)/12)*Pi + ((9*I)/4)*Pi*Log[mu2/s] + 
         ((3*I)/4)*Pi*Log[mu2/s]^2 + (63/4 + ((3*I)/4)*Pi)*zeta[2] - 
         (9*zeta[3])/2) + (-1/4 - ((17*I)/2)*Pi)*zeta[3] + 
       G[1, x]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + (25*zeta[4])/8)/
      (1 - x) + x*((8 - (4*I)*Pi)*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 
       (7*G[0, 0, 0, 1, x])/2 - (7*G[0, 0, 1, 0, x])/2 - 
       (7*G[0, 0, 1, 1, x])/2 - (7*G[0, 1, 0, 0, x])/2 + G[0, 1, 0, 1, x]/2 + 
       G[0, 1, 1, 0, x]/2 + 5*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x]/2 - 
       (5*G[1, 0, 0, 1, x])/2 - (5*G[1, 0, 1, 0, x])/2 + 8*G[1, 0, 1, 1, x] - 
       G[1, 1, 0, 0, x] + (5*G[1, 1, 0, 1, x])/2 + (5*G[1, 1, 1, 0, x])/2 - 
       (13*G[1, 1, 1, 1, x])/2 + G[0, 0, 0, x]*(-49/4 - (9*Log[mu2/s])/2) + 
       G[1, 1, 0, x]*(-19/2 - (3*Log[mu2/s])/2) + G[1, 0, 1, x]*
        (-19/2 + (4*I)*Pi - (3*Log[mu2/s])/2) + G[0, 1, 1, x]*
        (-37/4 + (4*I)*Pi - (3*Log[mu2/s])/2) + G[0, 1, 0, x]*
        (43/4 + 3*Log[mu2/s]) + G[1, 0, 0, x]*(11 + 3*Log[mu2/s]) + 
       G[0, 0, 1, x]*(43/4 - (4*I)*Pi + 3*Log[mu2/s]) + 
       G[0, 1, x]*(-37/12 - ((3*I)/4)*Pi - (9*Log[mu2/s])/4 - 
         (3*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + (37/4 + ((9*I)/4)*Pi)*
        zeta[2] + (27*Log[mu2/s]*zeta[2])/4 + (9*Log[mu2/s]^2*zeta[2])/4 + 
       G[1, 1, x]*(37/12 + ((3*I)/4)*Pi + (9*Log[mu2/s])/4 + 
         (3*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + 
       G[0, 0, x]*(37/12 + ((3*I)/4)*Pi + (9*Log[mu2/s])/4 + 
         (3*Log[mu2/s]^2)/4 + (17*zeta[2])/4) + 
       G[1, 0, x]*(-37/12 - ((3*I)/4)*Pi - (9*Log[mu2/s])/4 - 
         (3*Log[mu2/s]^2)/4 + (19*zeta[2])/4) + 
       G[0, x]*(-12*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 - (9*zeta[3])/2) + 
       (-1/4 + (4*I)*Pi)*zeta[3] + G[1, x]*((33*zeta[2])/4 + 3*zeta[3]) + 
       5*zeta[4]) + ((-11*I)*Pi - (6*I)*Pi*G[1, 1, 1, x] + 
       4*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - 
       (25*G[0, 0, 1, 1, x])/2 + G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x]/2 - 
       G[0, 1, 1, 0, x]/2 + 9*G[0, 1, 1, 1, x] + 7*G[1, 0, 0, 0, x] - 
       7*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] + (27*G[1, 0, 1, 1, x])/2 - 
       3*G[1, 1, 0, 0, x] + (5*G[1, 1, 0, 1, x])/2 + (5*G[1, 1, 1, 0, x])/2 - 
       (17*G[1, 1, 1, 1, x])/2 + G[0, 0, 0, x]*(-12 - I*Pi - 6*Log[mu2/s]) + 
       G[1, 1, 0, x]*(15/4 - (2*I)*Pi - (3*Log[mu2/s])/2) + 
       G[1, 0, 1, x]*(15/4 + (5*I)*Pi - (3*Log[mu2/s])/2) + 
       G[0, 1, 1, x]*(-73/4 + (7*I)*Pi - (3*Log[mu2/s])/2) + 
       G[1, 0, 0, x]*(-19/2 + (2*I)*Pi + 2*Log[mu2/s]) + 
       G[0, 1, 0, x]*(13/2 + ((5*I)/2)*Pi + 2*Log[mu2/s]) + 
       G[0, 0, 1, x]*(13/2 - ((19*I)/2)*Pi + 2*Log[mu2/s]) + 
       G[0, 1, x]*(-25/12 - ((35*I)/4)*Pi + (3 - (I/2)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 - (11*zeta[2])/2) + (109/2 - ((9*I)/4)*Pi)*zeta[2] + 
       Log[mu2/s]^2*(((-3*I)/4)*Pi + (3*zeta[2])/2) + 
       Log[mu2/s]*(((-9*I)/4)*Pi + (9*zeta[2])/2) + 
       G[0, 0, x]*(4 - ((17*I)/2)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2 + 6*zeta[2]) + G[1, 0, x]*(-25/12 - ((11*I)/4)*Pi + 
         (3 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 12*zeta[2]) + 
       G[1, 1, x]*(19/2 + (6*I)*Pi + (9*Log[mu2/s])/4 + (3*Log[mu2/s]^2)/4 + 
         (59*zeta[2])/4) + G[0, x]*(26/3 + ((77*I)/12)*Pi + 
         (3/2 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(9/2 + (3*I)*Pi - 
           3*zeta[2]) + (-16 - (I/2)*Pi)*zeta[2] - 4*zeta[3]) + 
       (2*I)*Pi*zeta[3] + G[1, x]*(-59/3 + ((2*I)/3)*Pi + 
         (-27/4 + ((3*I)/4)*Pi)*Log[mu2/s] + (-9/4 + (I/4)*Pi)*Log[mu2/s]^2 + 
         (-115/4 + ((19*I)/4)*Pi)*zeta[2] + 2*zeta[3]) + 8*zeta[4])/x))/
   Nc^3 + ((211/24 + (6*I)*Pi)*G[0, 0, 1, x] + (211/24 - (2*I)*Pi)*
     G[0, 1, 0, x] + (-107/12 - ((3*I)/4)*Pi)*G[1, 0, 0, x] + 
    (57*G[0, 0, 0, 0, x])/2 - (39*G[0, 0, 0, 1, x])/2 - 
    (39*G[0, 0, 1, 0, x])/2 + (51*G[0, 0, 1, 1, x])/2 - 
    (43*G[0, 1, 0, 0, x])/2 + (39*G[0, 1, 0, 1, x])/2 + 
    (39*G[0, 1, 1, 0, x])/2 - (69*G[0, 1, 1, 1, x])/2 - 
    (43*G[1, 0, 0, 0, x])/4 + 10*G[1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, x] - 
    (99*G[1, 0, 1, 1, x])/4 + (45*G[1, 1, 0, 0, x])/4 - 
    (35*G[1, 1, 0, 1, x])/2 - (35*G[1, 1, 1, 0, x])/2 + 
    (165*G[1, 1, 1, 1, x])/4 + G[1, 1, 1, x]*(-241/12 + ((77*I)/4)*Pi - 
      (9*Log[mu2/s])/2) + G[0, 0, 0, x]*(-45/8 + ((27*I)/4)*Pi - 
      (9*Log[mu2/s])/4) + G[1, 1, 0, x]*(8 - (4*I)*Pi + (9*Log[mu2/s])/4) + 
    G[1, 0, 1, x]*(8 - ((25*I)/2)*Pi + (9*Log[mu2/s])/4) + 
    G[0, 1, 1, x]*(25/24 - ((51*I)/4)*Pi + (9*Log[mu2/s])/4) + 
    G[0, 1, x]*(-159/16 + ((155*I)/24)*Pi + (-27/8 + I*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/8 - (23*zeta[2])/8) + 
    G[1, 0, x]*(-159/16 - ((103*I)/24)*Pi + (-27/8 + I*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/8 - (17*zeta[2])/8) + (947/48 - ((143*I)/8)*Pi)*
     zeta[2] + (9/8 - (6*I)*Pi)*Log[mu2/s]*zeta[2] + 
    (3*Log[mu2/s]^2*zeta[2])/8 + G[1, 1, x]*(419/48 - ((209*I)/24)*Pi + 
      (27/8 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/8 + (99*zeta[2])/8) + 
    G[0, 0, x]*(535/48 + ((157*I)/24)*Pi + (27*Log[mu2/s])/8 + 
      (9*Log[mu2/s]^2)/8 + (121*zeta[2])/8) + 
    (((-9*I)/2)*Pi*G[0, 0, 0, x] - (9*G[0, 0, 0, 0, x])/2 + 
      9*G[0, 0, x]*zeta[2])/(1 - x)^2 + 
    ((2*I)*Pi*G[0, 0, 1, x] - (18*I)*Pi*G[0, 1, 0, x] - 
      (2*I)*Pi*G[1, 0, 0, x] + 2*G[0, 0, 1, 1, x] - 18*G[0, 1, 0, 1, x] - 
      18*G[0, 1, 1, 0, x] + 29*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
      2*G[1, 0, 1, 0, x] + 13*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 
      44*G[1, 1, 0, 1, x] + 44*G[1, 1, 1, 0, x] - 60*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(-85/3 + (3*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-43/6 + (3*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-43/6 - (8*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 1, x]*(101/6 - (7*I)*Pi + 9*Log[mu2/s]) + 
      G[1, 1, x]*(23/12 + ((38*I)/3)*Pi + (3 + (3*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 103*zeta[2]) + G[1, 0, x]*(((-43*I)/6)*Pi - 
        (8*I)*Pi*Log[mu2/s] + 30*zeta[2]) + G[0, 1, x]*
       (((-85*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 78*zeta[2]) + 
      G[1, x]*(((23*I)/12)*Pi + I*Pi*Log[mu2/s]^2 + (25/2 + (16*I)*Pi)*
         zeta[2] + Log[mu2/s]*((3*I)*Pi + 18*zeta[2])))/x^3 + 
    (((67*I)/4)*Pi - (2*I)*Pi*G[0, 0, x] + (-2 - (3*I)*Pi)*G[0, 0, 1, x] + 
      (-2 + (27*I)*Pi)*G[0, 1, 0, x] + (-44 + (3*I)*Pi)*G[1, 0, 0, x] - 
      3*G[0, 0, 1, 1, x] + 27*G[0, 1, 0, 1, x] + 27*G[0, 1, 1, 0, x] - 
      (129*G[0, 1, 1, 1, x])/2 + 3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] - 
      35*G[1, 0, 1, 1, x] + 66*G[1, 1, 0, 0, x] - (345*G[1, 1, 0, 1, x])/4 - 
      (345*G[1, 1, 1, 0, x])/4 + (281*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, 1, x]*(-877/12 + ((139*I)/4)*Pi - (39*Log[mu2/s])/2) + 
      I*Pi*Log[mu2/s]^2 + G[1, 1, 0, x]*(167/4 - ((33*I)/4)*Pi + 
        12*Log[mu2/s]) + G[1, 0, 1, x]*(167/4 - (20*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, x]*(105/2 - ((51*I)/2)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, x]*(-139/6 + ((85*I)/2)*Pi + (-8 + (12*I)*Pi)*Log[mu2/s] - 
        75*zeta[2]) + G[1, 0, x]*(-139/6 - ((41*I)/4)*Pi + 
        (-8 + (12*I)*Pi)*Log[mu2/s] - (9*zeta[2])/2) + 
      (121/2 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*((3*I)*Pi + 18*zeta[2]) + 
      G[0, x]*(((-139*I)/6)*Pi - (8*I)*Pi*Log[mu2/s] + 30*zeta[2]) + 
      G[1, 1, x]*(415/24 - ((179*I)/6)*Pi + (3/2 - ((21*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 180*zeta[2]) + 
      G[1, x]*(67/4 - ((23*I)/8)*Pi + (1 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(3 - ((9*I)/2)*Pi - 15*zeta[2]) + (-721/12 + ((9*I)/4)*Pi)*
         zeta[2] - 15*zeta[3]))/x^2 + G[0, x]*(-173/24 - ((29*I)/12)*Pi + 
      (-5/4 - (I/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/4 + 
      Log[mu2/s]*(-29/8 - ((5*I)/2)*Pi - 2*zeta[2]) + 
      (-421/12 + ((29*I)/4)*Pi)*zeta[2] - (43*zeta[3])/4) + 
    (-97/24 - ((33*I)/4)*Pi)*zeta[3] + 
    Nf^2*((-23*G[0, 0, 0, x])/3 + (14*G[0, 0, 1, x])/3 + 
      (14*G[0, 1, 0, x])/3 - (5*G[0, 1, 1, x])/3 + (8*G[1, 0, 0, x])/3 + 
      G[1, 0, 1, x]/3 + G[1, 1, 0, x]/3 - (10*G[1, 1, 1, x])/3 + 
      G[0, 1, x]*(-68/9 - (I/3)*Pi - (10*Log[mu2/s])/3) + 
      G[1, 0, x]*(-68/9 - (I/3)*Pi - (10*Log[mu2/s])/3) + 
      G[0, 0, x]*(50/9 + (I/3)*Pi + (10*Log[mu2/s])/3) + 
      G[1, 1, x]*(86/9 + (I/3)*Pi + (10*Log[mu2/s])/3) + 
      G[0, x]*(19/3 + 2*Log[mu2/s] - (29*zeta[2])/3) + 
      G[1, x]*(-19/3 - 2*Log[mu2/s] - (16*zeta[2])/3) + 
      (77/3 + I*Pi)*zeta[2] + 10*Log[mu2/s]*zeta[2] + 
      (((-38*I)/3)*Pi + ((8*I)/3)*Pi*G[0, x] + (8/3 - (2*I)*Pi)*G[0, 1, x] + 
        (8/3 - ((2*I)/3)*Pi)*G[1, 0, x] - 2*G[0, 1, 1, x] - 
        (4*G[1, 0, 0, x])/3 + (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 - 
        2*G[1, 1, 1, x] - (4*I)*Pi*Log[mu2/s] + G[1, 1, x]*
         (17/3 + ((2*I)/3)*Pi + 2*Log[mu2/s]) + 
        G[1, x]*(-38/3 + ((13*I)/3)*Pi + (-4 + (2*I)*Pi)*Log[mu2/s] - 
          (20*zeta[2])/3) + (4 + ((8*I)/3)*Pi)*zeta[2])/x^2 + 
      (((4*I)/3)*Pi*G[0, 1, x] + (4*G[0, 1, 1, x])/3 + (4*G[1, 1, 1, x])/3 + 
        G[1, 1, x]*(-26/9 - (4*Log[mu2/s])/3) + 
        G[1, x]*(((-26*I)/9)*Pi - ((4*I)/3)*Pi*Log[mu2/s] + 4*zeta[2]))/x^3 + 
      (((19*I)/3)*Pi + (16*G[0, 0, 0, x])/3 - (4*G[0, 0, 1, x])/3 - 
        (4*G[0, 1, 0, x])/3 + (4*G[0, 1, 1, x])/3 - G[1, 0, 1, x] - 
        G[1, 1, 0, x] + 2*G[1, 1, 1, x] + G[0, 0, x]*(-4/9 + ((4*I)/3)*Pi - 
          (8*Log[mu2/s])/3) + G[1, 1, x]*(-7 - I*Pi - 2*Log[mu2/s]) + 
        G[1, 0, x]*(-4/9 + (I/3)*Pi + (4*Log[mu2/s])/3) + 
        G[0, 1, x]*(-4/9 + ((4*I)/3)*Pi + (4*Log[mu2/s])/3) + 
        Log[mu2/s]*((2*I)*Pi - 4*zeta[2]) + (-32/3 - ((8*I)/3)*Pi)*zeta[2] + 
        G[1, x]*(19 - ((13*I)/9)*Pi + (6 - ((2*I)/3)*Pi)*Log[mu2/s] + 
          5*zeta[2]) + G[0, x]*(-38/3 - ((44*I)/9)*Pi + (-4 - ((4*I)/3)*Pi)*
           Log[mu2/s] + (16*zeta[2])/3) - 2*zeta[3])/x + 
      x*(5*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] + 
        G[0, 1, 1, x] - 2*G[1, 0, 0, x] + 2*G[1, 1, 1, x] + 
        G[0, 0, x]*(-16/3 - 2*Log[mu2/s]) + G[1, 1, x]*
         (-16/3 - 2*Log[mu2/s]) + G[0, 1, x]*(16/3 + 2*Log[mu2/s]) + 
        G[1, 0, x]*(16/3 + 2*Log[mu2/s]) - 16*zeta[2] + 6*G[0, x]*zeta[2] + 
        3*G[1, x]*zeta[2] - 6*Log[mu2/s]*zeta[2] - zeta[3]) + 
      ((-I)*Pi*G[1, 0, x] + 5*G[0, 0, 0, x] - G[1, 0, 0, x] + 
        G[0, 0, x]*(-16/3 + (3*I)*Pi - 2*Log[mu2/s]) + I*Pi*zeta[2] + 
        G[0, x]*(((-16*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 3*zeta[2]) - zeta[3])/
       (1 - x) + 2*zeta[3]) + G[1, x]*(173/24 + ((29*I)/12)*Pi + 
      (5/4 + (I/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/4 + 
      Log[mu2/s]*(29/8 + ((5*I)/2)*Pi - (19*zeta[2])/4) + 
      (-631/24 + ((45*I)/4)*Pi)*zeta[2] + 12*zeta[3]) + 
    ((-I/4)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] - 
      (I/2)*Pi*G[1, 1, 0, x] - 25*G[0, 0, 0, 0, x] + 
      (53*G[0, 0, 0, 1, x])/4 + (53*G[0, 0, 1, 0, x])/4 - 
      (41*G[0, 0, 1, 1, x])/4 + (7*G[0, 1, 0, 0, x])/2 - G[0, 1, 0, 1, x]/4 - 
      G[0, 1, 1, 0, x]/4 + (33*G[1, 0, 0, 0, x])/4 - 2*G[1, 0, 0, 1, x] - 
      2*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 + G[0, 0, 1, x]*
       (11/24 + (2*I)*Pi - Log[mu2/s]) + G[0, 1, 0, x]*
       (11/24 + ((9*I)/4)*Pi - Log[mu2/s]) + G[1, 0, 0, x]*
       (-1/2 + ((21*I)/4)*Pi - Log[mu2/s]) + G[0, 0, 0, x]*
       (19/4 - ((41*I)/4)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s]) + 
      G[0, 0, x]*(20/3 + ((125*I)/24)*Pi + (I/2)*Pi*Log[mu2/s] - 
        (23*zeta[2])/2) + G[0, 1, x]*(((11*I)/24)*Pi - I*Pi*Log[mu2/s] - 
        (29*zeta[2])/4) + ((23*I)/24)*Pi*zeta[2] + (-23/24 - (I/2)*Pi)*
       zeta[3] + G[1, x]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
      G[0, x]*(((20*I)/3)*Pi + (-271/24 - ((3*I)/4)*Pi)*zeta[2] + 
        3*Log[mu2/s]*zeta[2] + (45*zeta[3])/4) - (625*zeta[4])/16)/(1 - x) + 
    (249*zeta[4])/16 + x^2*((9*G[0, 0, 0, 0, x])/2 - (9*G[0, 0, 0, 1, x])/2 - 
      (9*G[0, 0, 1, 0, x])/2 + (9*G[0, 0, 1, 1, x])/2 - 
      (9*G[0, 1, 0, 0, x])/2 + (9*G[0, 1, 0, 1, x])/2 + 
      (9*G[0, 1, 1, 0, x])/2 - (9*G[0, 1, 1, 1, x])/2 - 
      (9*G[1, 0, 0, 0, x])/2 + (9*G[1, 0, 0, 1, x])/2 + 
      (9*G[1, 0, 1, 0, x])/2 - (9*G[1, 0, 1, 1, x])/2 + 
      (9*G[1, 1, 0, 0, x])/2 - (9*G[1, 1, 0, 1, x])/2 - 
      (9*G[1, 1, 1, 0, x])/2 + (9*G[1, 1, 1, 1, x])/2 + 
      (9*G[0, 0, x]*zeta[2])/2 - (9*G[0, 1, x]*zeta[2])/2 - 
      (9*G[1, 0, x]*zeta[2])/2 + (9*G[1, 1, x]*zeta[2])/2 + 
      (135*zeta[4])/8) + x*(-34*G[0, 0, 0, 0, x] + (77*G[0, 0, 0, 1, x])/4 + 
      (77*G[0, 0, 1, 0, x])/4 - (67*G[0, 0, 1, 1, x])/4 + 
      29*G[0, 1, 0, 0, x] - (33*G[0, 1, 0, 1, x])/2 - 
      (33*G[0, 1, 1, 0, x])/2 + (65*G[0, 1, 1, 1, x])/4 + 
      (97*G[1, 0, 0, 0, x])/4 - (27*G[1, 0, 0, 1, x])/2 - 
      (27*G[1, 0, 1, 0, x])/2 + 15*G[1, 0, 1, 1, x] - 
      (87*G[1, 1, 0, 0, x])/4 + (53*G[1, 1, 0, 1, x])/4 + 
      (53*G[1, 1, 1, 0, x])/4 - 17*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(17/3 - ((3*I)/4)*Pi - Log[mu2/s]/2) + 
      G[1, 0, 1, x]*(113/24 + I*Pi - Log[mu2/s]/2) + 
      G[0, 0, 1, x]*(-125/24 + (2*I)*Pi - Log[mu2/s]/2) + 
      G[1, 1, 0, x]*(113/24 - (9*I)*Pi - Log[mu2/s]/2) + 
      G[1, 0, 0, x]*(-17/4 + ((41*I)/4)*Pi - Log[mu2/s]/2) + 
      G[0, 1, 0, x]*(-125/24 + (12*I)*Pi - Log[mu2/s]/2) + 
      G[1, 1, 1, x]*(-31/6 - ((9*I)/4)*Pi + (3*Log[mu2/s])/2) + 
      G[0, 0, 0, x]*(19/4 - ((53*I)/4)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 1, x]*(20/3 - ((11*I)/24)*Pi + I*Pi*Log[mu2/s] - 15*zeta[2]) + 
      G[0, 0, x]*(20/3 - ((11*I)/24)*Pi + I*Pi*Log[mu2/s] - 13*zeta[2]) + 
      (20 - ((11*I)/8)*Pi)*zeta[2] + (3*I)*Pi*Log[mu2/s]*zeta[2] + 
      G[1, 0, x]*(-20/3 + ((11*I)/24)*Pi - I*Pi*Log[mu2/s] + 
        (19*zeta[2])/4) + G[0, 1, x]*(-20/3 + ((11*I)/24)*Pi - 
        I*Pi*Log[mu2/s] + (63*zeta[2])/4) + 
      G[1, x]*((-101/24 + (6*I)*Pi)*zeta[2] + (3*Log[mu2/s]*zeta[2])/2 - 
        (51*zeta[3])/4) + (-23/24 + ((47*I)/4)*Pi)*zeta[3] + 
      G[0, x]*((137/24 - (15*I)*Pi)*zeta[2] + (3*Log[mu2/s]*zeta[2])/2 + 
        (45*zeta[3])/4) + (275*zeta[4])/16) + 
    (((-229*I)/24)*Pi + 2*G[0, 0, 0, 0, x] - (7*G[0, 0, 0, 1, x])/4 - 
      (7*G[0, 0, 1, 0, x])/4 - (59*G[0, 0, 1, 1, x])/4 - 
      (7*G[0, 1, 0, 0, x])/4 - 21*G[0, 1, 0, 1, x] - 21*G[0, 1, 1, 0, x] + 
      (231*G[0, 1, 1, 1, x])/4 - (7*G[1, 0, 0, 0, x])/4 - 
      6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + (149*G[1, 0, 1, 1, x])/4 - 
      (83*G[1, 1, 0, 0, x])/4 + (105*G[1, 1, 0, 1, x])/2 + 
      (105*G[1, 1, 1, 0, x])/2 - (437*G[1, 1, 1, 1, x])/4 + 
      G[1, 0, 1, x]*(-1129/24 + (25*I)*Pi - (25*Log[mu2/s])/4) + 
      G[1, 1, 0, x]*(-1129/24 + ((51*I)/2)*Pi - (25*Log[mu2/s])/4) + 
      G[0, 1, 1, x]*(-331/8 + ((61*I)/2)*Pi - (25*Log[mu2/s])/4) + 
      (I/4)*Pi*Log[mu2/s]^3 + G[0, 0, 0, x]*(7/4 + ((7*I)/4)*Pi + 
        (3*Log[mu2/s])/2) + G[1, 0, 0, x]*(93/2 - ((25*I)/4)*Pi + 
        (3*Log[mu2/s])/2) + G[0, 0, 1, x]*(9/2 - (15*I)*Pi + 
        (3*Log[mu2/s])/2) + G[0, 1, 0, x]*(9/2 - ((85*I)/4)*Pi + 
        (3*Log[mu2/s])/2) + G[1, 1, 1, x]*(163/2 - ((173*I)/4)*Pi + 
        (27*Log[mu2/s])/2) + G[1, 1, x]*(-1661/48 + ((319*I)/12)*Pi + 
        (-63/8 + (8*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/8 - 
        (631*zeta[2])/8) + G[1, 0, x]*(1793/48 + ((25*I)/3)*Pi + 
        (71/8 - (4*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/8 - 
        (149*zeta[2])/8) + Log[mu2/s]^2*((I/4)*Pi - (3*zeta[2])/8) + 
      (-4501/48 + ((43*I)/4)*Pi)*zeta[2] + G[0, 0, x]*
       (-285/8 - (I/2)*Pi + (-27/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 + 19*zeta[2]) + G[0, 1, x]*(1793/48 - (28*I)*Pi + 
        (71/8 - (4*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/8 + 
        (199*zeta[2])/8) + Log[mu2/s]*(((5*I)/8)*Pi + (-81/8 + ((5*I)/4)*Pi)*
         zeta[2]) + G[0, x]*(173/12 + ((431*I)/48)*Pi + 
        (5/2 - ((3*I)/8)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        (139/8 + ((87*I)/8)*Pi)*zeta[2] + Log[mu2/s]*(29/4 + ((57*I)/8)*Pi + 
          (19*zeta[2])/4) - zeta[3]) + (10 - (I/2)*Pi)*zeta[3] + 
      G[1, x]*(-575/24 - ((31*I)/8)*Pi - (9*Log[mu2/s]^2)/4 - 
        Log[mu2/s]^3/4 + Log[mu2/s]*(-53/8 - ((7*I)/2)*Pi + zeta[2]/4) + 
        (389/6 - ((69*I)/2)*Pi)*zeta[2] + (31*zeta[3])/2) + (347*zeta[4])/16)/
     x)/Nc^2 + (Nf*((-27*G[0, 0, 0, 0, x])/2 + (85*G[0, 0, 0, 1, x])/4 + 
     (85*G[0, 0, 1, 0, x])/4 + (97*G[0, 0, 1, 1, x])/2 - 
     11*G[0, 1, 0, 0, x] - (47*G[0, 1, 0, 1, x])/4 - 
     (47*G[0, 1, 1, 0, x])/4 - 45*G[0, 1, 1, 1, x] - 
     (101*G[1, 0, 0, 0, x])/4 + (5*G[1, 0, 0, 1, x])/4 + 
     (5*G[1, 0, 1, 0, x])/4 - (219*G[1, 0, 1, 1, x])/4 + 
     51*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
     (105*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(109/6 + ((51*I)/2)*Pi - 
       15*Log[mu2/s]) + G[0, 1, 0, x]*(-147/4 - ((143*I)/4)*Pi - 
       13*Log[mu2/s]) + G[1, 0, 0, x]*(-421/6 - (37*I)*Pi - 13*Log[mu2/s]) + 
     G[0, 0, 1, x]*(-147/4 + ((227*I)/4)*Pi - 13*Log[mu2/s]) + 
     G[0, 0, 0, x]*(583/6 + ((79*I)/4)*Pi + 12*Log[mu2/s]) + 
     G[1, 0, 1, x]*(21/4 - ((79*I)/2)*Pi + 14*Log[mu2/s]) + 
     G[0, 1, 1, x]*(107/6 - ((171*I)/4)*Pi + 14*Log[mu2/s]) + 
     G[1, 1, 0, x]*(21/4 + (53*I)*Pi + 14*Log[mu2/s]) + 
     G[0, 0, x]*(-583/36 + ((193*I)/4)*Pi + (-73/6 + (5*I)*Pi)*Log[mu2/s] + 
       3*Log[mu2/s]^2 - 65*zeta[2]) + G[1, 1, x]*(-2701/36 + ((49*I)/4)*Pi + 
       (-67/6 + (5*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - (185*zeta[2])/4) + 
     (-623/3 + ((417*I)/4)*Pi)*zeta[2] + (-103/2 + (15*I)*Pi)*Log[mu2/s]*
      zeta[2] + 9*Log[mu2/s]^2*zeta[2] + G[1, 0, x]*
      (821/18 - ((213*I)/4)*Pi + (35/3 - (5*I)*Pi)*Log[mu2/s] - 
       3*Log[mu2/s]^2 + (175*zeta[2])/4) + 
     G[0, 1, x]*(821/18 - ((29*I)/4)*Pi + (35/3 - (5*I)*Pi)*Log[mu2/s] - 
       3*Log[mu2/s]^2 + (285*zeta[2])/4) + 
     ((3*I)*Pi*G[0, 0, 1, x] - (5*I)*Pi*G[0, 1, 0, x] - I*Pi*G[1, 0, 0, x] + 
       3*G[0, 0, 1, 1, x] - 5*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] + 
       8*G[0, 1, 1, 1, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + 
       4*G[1, 0, 1, 1, x] + 9*G[1, 1, 0, 0, x] + 3*G[1, 1, 0, 1, x] + 
       3*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*
        (-99/2 - 3*Log[mu2/s]) + G[1, 0, 1, x]*(93/2 - 3*Log[mu2/s]) + 
       G[1, 1, 0, x]*(93/2 + (9*I)*Pi - 3*Log[mu2/s]) + 
       G[1, 1, 1, x]*(-31 + (5*I)*Pi + 6*Log[mu2/s]) + 
       G[1, 1, x]*(355/9 + ((65*I)/3)*Pi + (37/6 + (2*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 - (51*zeta[2])/2) + G[1, 0, x]*
        (((93*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
       G[0, 1, x]*(((-99*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
       G[1, x]*(((355*I)/9)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
         (-158 - ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((37*I)/6)*Pi + 
           12*zeta[2])))/x^3 + G[0, x]*(-5419/108 + ((199*I)/9)*Pi + 
       (9*Log[mu2/s]^2)/4 + (493/12 + ((37*I)/2)*Pi)*zeta[2] + 
       Log[mu2/s]*(-263/36 + (4*I)*Pi + 12*zeta[2]) - (115*zeta[3])/4) + 
     (-211/12 - ((357*I)/4)*Pi)*zeta[3] + 
     G[1, x]*(5419/108 - ((199*I)/9)*Pi - (9*Log[mu2/s]^2)/4 + 
       Log[mu2/s]*(263/36 - (4*I)*Pi - 15*zeta[2]) + 
       (725/12 - ((281*I)/4)*Pi)*zeta[2] + (45*zeta[3])/4) + 
     ((2*I)*Pi*G[0, 1, 1, x] + (6*I)*Pi*G[1, 0, 1, x] - 
       ((7*I)/2)*Pi*G[1, 1, 0, x] + (13*G[0, 0, 0, 0, x])/2 + 
       (77*G[0, 0, 0, 1, x])/4 + (77*G[0, 0, 1, 0, x])/4 - 
       46*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] - 17*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
       6*G[1, 0, 1, 0, x] - (7*G[1, 1, 0, 0, x])/2 + 
       G[0, 0, 0, x]*(-761/12 + ((73*I)/4)*Pi - (15*Log[mu2/s])/2) + 
       G[0, 1, 0, x]*(91/6 - I*Pi + 3*Log[mu2/s]) + 
       G[1, 0, 0, x]*(251/12 - (8*I)*Pi + 3*Log[mu2/s]) + 
       G[0, 0, 1, x]*(91/6 - ((95*I)/4)*Pi + 3*Log[mu2/s]) + 
       G[0, 0, x]*(140/3 - (38*I)*Pi + (41/4 - (8*I)*Pi)*Log[mu2/s] - 
         (7*Log[mu2/s]^2)/4 - (179*zeta[2])/4) + 
       G[0, 1, x]*(((91*I)/6)*Pi + (3*I)*Pi*Log[mu2/s] - (49*zeta[2])/2) + 
       G[1, 0, x]*(((251*I)/12)*Pi + (3*I)*Pi*Log[mu2/s] - (21*zeta[2])/2) - 
       ((23*I)/4)*Pi*zeta[2] + G[1, x]*(((19*I)/2)*Pi*zeta[2] - 
         (19*zeta[3])/2) + (23/4 - ((65*I)/4)*Pi)*zeta[3] + 
       G[0, x]*(((140*I)/3)*Pi - ((7*I)/4)*Pi*Log[mu2/s]^2 + 
         (-377/12 + ((45*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((41*I)/4)*Pi + 
           18*zeta[2]) + (111*zeta[3])/4) - (527*zeta[4])/8)/(1 - x) + 
     (((1115*I)/9)*Pi + I*Pi*G[0, 0, 0, x] + G[0, 0, 0, 1, x] + 
       G[0, 0, 1, 0, x] - (9*G[0, 0, 1, 1, x])/2 - 3*G[0, 1, 0, 0, x] + 
       (19*G[0, 1, 0, 1, x])/2 + (19*G[0, 1, 1, 0, x])/2 - 
       13*G[0, 1, 1, 1, x] - (44*G[1, 0, 0, 0, x])/3 + 
       (28*G[1, 0, 0, 1, x])/3 + (28*G[1, 0, 1, 0, x])/3 - 
       (149*G[1, 0, 1, 1, x])/6 - (11*G[1, 1, 0, 0, x])/3 - 
       (5*G[1, 1, 0, 1, x])/6 - (5*G[1, 1, 1, 0, x])/6 + 
       (22*G[1, 1, 1, 1, x])/3 + G[1, 1, 1, x]*(86/3 - ((5*I)/2)*Pi - 
         9*Log[mu2/s]) + G[0, 0, 1, x]*(8 - ((9*I)/2)*Pi - Log[mu2/s]) + 
       G[0, 1, 0, x]*(8 + ((11*I)/2)*Pi - Log[mu2/s]) + 
       G[1, 0, 0, x]*(52/3 - ((19*I)/3)*Pi - Log[mu2/s]) - 
       (4*I)*Pi*Log[mu2/s]^2 - (I/6)*Pi*Log[mu2/s]^3 + 
       G[1, 1, 0, x]*(-941/12 + (9*Log[mu2/s])/2) + 
       G[0, 1, 1, x]*(281/4 + I*Pi + (9*Log[mu2/s])/2) + 
       G[1, 0, 1, x]*(-941/12 - (11*I)*Pi + (9*Log[mu2/s])/2) + 
       G[0, 0, x]*((8*I)*Pi - I*Pi*Log[mu2/s]) + 
       G[0, 1, x]*(38/3 + ((297*I)/4)*Pi + (-4 + ((9*I)/2)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 - (217*zeta[2])/6) + G[1, 0, x]*
        (38/3 - ((781*I)/12)*Pi + (-4 + ((9*I)/2)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 - (88*zeta[2])/3) + (-86 + ((11*I)/6)*Pi)*zeta[2] + 
       G[1, 1, x]*(-527/6 - (47*I)*Pi + (11/4 - (3*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/4 + (217*zeta[2])/12) + 
       Log[mu2/s]*((16*I)*Pi + (36 + (I/6)*Pi)*zeta[2]) + 
       G[0, x]*(((38*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + (I/2)*Pi*Log[mu2/s]^2 + 
         (-12 + ((47*I)/6)*Pi)*zeta[2]) - (60*I)*Pi*zeta[3] + 
       G[1, x]*(1115/9 - ((355*I)/6)*Pi + (-4 + ((3*I)/4)*Pi)*Log[mu2/s]^2 - 
         Log[mu2/s]^3/6 + Log[mu2/s]*(16 - ((37*I)/4)*Pi - (107*zeta[2])/6) + 
         (1643/6 - ((39*I)/4)*Pi)*zeta[2] + zeta[3]) - 60*zeta[4])/x^2 - 
     (5839*zeta[4])/16 + (((-7961*I)/108)*Pi + 14*G[0, 0, 0, 0, x] - 
       (7*G[0, 0, 0, 1, x])/2 - (7*G[0, 0, 1, 0, x])/2 - 
       69*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/2 + 7*G[0, 1, 0, 1, x] + 
       7*G[0, 1, 1, 0, x] + 30*G[0, 1, 1, 1, x] + (73*G[1, 0, 0, 0, x])/6 - 
       (67*G[1, 0, 0, 1, x])/12 - (67*G[1, 0, 1, 0, x])/12 + 
       (655*G[1, 0, 1, 1, x])/12 - (307*G[1, 1, 0, 0, x])/12 + 
       (25*G[1, 1, 0, 1, x])/12 + (25*G[1, 1, 1, 0, x])/12 - 
       (88*G[1, 1, 1, 1, x])/3 + G[0, 0, 0, x]*(-135/2 + ((3*I)/2)*Pi - 
         9*Log[mu2/s]) + G[0, 1, 1, x]*(-71 + (30*I)*Pi - 7*Log[mu2/s]) + 
       G[1, 1, 0, x]*(69/2 - ((61*I)/2)*Pi - 7*Log[mu2/s]) + 
       G[1, 0, 1, x]*(69/2 + (42*I)*Pi - 7*Log[mu2/s]) + 
       (I/6)*Pi*Log[mu2/s]^3 + G[1, 0, 0, x]*(29/2 + ((175*I)/12)*Pi + 
         8*Log[mu2/s]) + G[0, 1, 0, x]*(143/6 + ((31*I)/2)*Pi + 
         8*Log[mu2/s]) + G[0, 0, 1, x]*(143/6 - ((129*I)/2)*Pi + 
         8*Log[mu2/s]) + G[1, 1, 1, x]*(11/4 - ((73*I)/4)*Pi + 
         9*Log[mu2/s]) + G[0, 1, x]*(21/2 - ((487*I)/12)*Pi + 
         (79/12 + ((5*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - 
         (505*zeta[2])/12) + G[1, 0, x]*(21/2 + ((667*I)/12)*Pi + 
         (79/12 + ((5*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - 
         (32*zeta[2])/3) + Log[mu2/s]^2*(((7*I)/4)*Pi - (15*zeta[2])/4) + 
       (545/4 - ((139*I)/4)*Pi)*zeta[2] + G[0, 0, x]*
        (-1097/18 - ((239*I)/6)*Pi + (23/6 - (6*I)*Pi)*Log[mu2/s] - 
         (5*Log[mu2/s]^2)/2 + 23*zeta[2]) + G[1, 1, x]*
        (307/4 + ((117*I)/4)*Pi + (-8 - I*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 + (467*zeta[2])/12) + 
       Log[mu2/s]*(((-313*I)/36)*Pi + (11/4 - ((37*I)/6)*Pi)*zeta[2]) + 
       G[1, x]*(-18799/108 + ((1151*I)/18)*Pi + (25/4 - (I/4)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]^3/6 + (-2117/12 + ((193*I)/4)*Pi)*
          zeta[2] + Log[mu2/s]*(-839/36 + ((133*I)/12)*Pi + (71*zeta[2])/6) - 
         2*zeta[3]) + (71/3 + (61*I)*Pi)*zeta[3] + 
       G[0, x]*(5419/54 - ((215*I)/6)*Pi + (-9/2 - ((7*I)/4)*Pi)*
          Log[mu2/s]^2 + (-613/12 + ((5*I)/12)*Pi)*zeta[2] + 
         Log[mu2/s]*(263/18 + ((17*I)/12)*Pi + (15*zeta[2])/2) + 2*zeta[3]) + 
       (769*zeta[4])/4)/x + x*((13*G[0, 0, 0, 0, x])/2 - 
       (73*G[0, 0, 0, 1, x])/4 - (73*G[0, 0, 1, 0, x])/4 - 
       (27*G[0, 0, 1, 1, x])/2 + 7*G[0, 1, 0, 0, x] + (37*G[0, 1, 0, 1, x])/
        4 + (37*G[0, 1, 1, 0, x])/4 + 18*G[0, 1, 1, 1, x] + 
       18*G[1, 0, 0, 0, x] + (9*G[1, 0, 0, 1, x])/4 + 
       (9*G[1, 0, 1, 0, x])/4 + 21*G[1, 0, 1, 1, x] - (65*G[1, 1, 0, 0, x])/
        2 + (31*G[1, 1, 0, 1, x])/4 + (31*G[1, 1, 1, 0, x])/4 - 
       (53*G[1, 1, 1, 1, x])/2 + G[1, 0, 1, x]*(-41/6 + ((59*I)/4)*Pi - 
         (17*Log[mu2/s])/2) + G[0, 1, 1, x]*(-151/12 + ((75*I)/4)*Pi - 
         (17*Log[mu2/s])/2) + G[1, 1, 0, x]*(-41/6 - ((133*I)/4)*Pi - 
         (17*Log[mu2/s])/2) + G[0, 0, 0, x]*(-761/12 - ((77*I)/4)*Pi - 
         (15*Log[mu2/s])/2) + G[0, 0, 1, x]*(38 - ((95*I)/4)*Pi + 
         8*Log[mu2/s]) + G[0, 1, 0, x]*(38 + ((97*I)/4)*Pi + 8*Log[mu2/s]) + 
       G[1, 0, 0, x]*(129/4 + ((113*I)/4)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 1, x]*(-223/12 - ((39*I)/4)*Pi + 9*Log[mu2/s]) + 
       G[1, 0, x]*(-140/3 + ((91*I)/6)*Pi + (-41/4 + (3*I)*Pi)*Log[mu2/s] + 
         (7*Log[mu2/s]^2)/4 - (151*zeta[2])/4) + 
       G[0, 1, x]*(-140/3 + ((91*I)/6)*Pi + (-41/4 + (3*I)*Pi)*Log[mu2/s] + 
         (7*Log[mu2/s]^2)/4 - (131*zeta[2])/4) + (140 - ((91*I)/2)*Pi)*
        zeta[2] + (123/4 - (9*I)*Pi)*Log[mu2/s]*zeta[2] - 
       (21*Log[mu2/s]^2*zeta[2])/4 + G[1, 1, x]*(140/3 - ((91*I)/6)*Pi + 
         (41/4 - (3*I)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/4 + 
         (59*zeta[2])/4) + G[0, 0, x]*(140/3 - ((91*I)/6)*Pi + 
         (41/4 - (3*I)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/4 + 
         (211*zeta[2])/4) + G[1, x]*((-73/3 + ((169*I)/4)*Pi)*zeta[2] + 
         9*Log[mu2/s]*zeta[2] - (73*zeta[3])/4) + (23/4 + (44*I)*Pi)*
        zeta[3] + G[0, x]*((-415/6 - ((61*I)/4)*Pi)*zeta[2] - 
         (15*Log[mu2/s]*zeta[2])/2 + (111*zeta[3])/4) + (1963*zeta[4])/8)))/
   Nc + Nc*Nf*((103/3 + ((11*I)/2)*Pi)*G[1, 1, 1, x] + 
    (235*G[0, 0, 0, 0, x])/2 - (47*G[0, 0, 0, 1, x])/2 - 
    (47*G[0, 0, 1, 0, x])/2 + 6*G[0, 0, 1, 1, x] - (161*G[0, 1, 0, 0, x])/2 - 
    5*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] + 14*G[0, 1, 1, 1, x] - 
    (309*G[1, 0, 0, 0, x])/4 - (9*G[1, 0, 0, 1, x])/4 - 
    (9*G[1, 0, 1, 0, x])/4 + (21*G[1, 0, 1, 1, x])/4 + 54*G[1, 1, 0, 0, x] + 
    17*G[1, 1, 0, 1, x] + 17*G[1, 1, 1, 0, x] - (23*G[1, 1, 1, 1, x])/2 + 
    G[0, 0, 0, x]*(25 + ((143*I)/2)*Pi - (45*Log[mu2/s])/2) + 
    G[0, 1, 1, x]*(-89/3 + ((3*I)/2)*Pi - (15*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(-277/6 - ((9*I)/2)*Pi - (15*Log[mu2/s])/2) + 
    G[1, 1, 0, x]*(-277/6 + ((127*I)/2)*Pi - (15*Log[mu2/s])/2) + 
    G[0, 0, 1, x]*(69/2 - ((5*I)/2)*Pi + 15*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-19/3 - ((129*I)/2)*Pi + 15*Log[mu2/s]) + 
    G[0, 1, 0, x]*(69/2 - ((141*I)/2)*Pi + 15*Log[mu2/s]) + 
    G[0, 0, x]*(-347/12 + ((421*I)/12)*Pi + (-293/12 - (3*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/4 - (77*zeta[2])/4) + 
    G[1, 1, x]*(-197/12 - ((105*I)/4)*Pi + (-173/12 - (3*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/4 - (29*zeta[2])/2) + (-977/12 - ((205*I)/12)*Pi)*
     zeta[2] + (-173/4 - (9*I)*Pi)*Log[mu2/s]*zeta[2] + 
    (27*Log[mu2/s]^2*zeta[2])/4 + G[0, 1, x]*(68/3 + ((97*I)/4)*Pi + 
      (233/12 + (3*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/4 + (65*zeta[2])/4) + 
    G[1, 0, x]*(68/3 - ((397*I)/12)*Pi + (233/12 + (3*I)*Pi)*Log[mu2/s] - 
      (9*Log[mu2/s]^2)/4 + (235*zeta[2])/4) + 
    ((-6*I)*Pi*G[0, 0, 1, x] + (10*I)*Pi*G[0, 1, 0, x] - 
      (2*I)*Pi*G[1, 0, 0, x] + (-32 + (2*I)*Pi)*G[1, 1, 1, x] - 
      6*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 
      16*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
      4*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 7*G[1, 1, 0, 1, x] - 
      7*G[1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*
       (-5 + 6*Log[mu2/s]) + G[0, 1, 1, x]*(35 + 6*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-5 - (13*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, x]*((35*I)*Pi + (6*I)*Pi*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 0, x]*((-5*I)*Pi + (6*I)*Pi*Log[mu2/s] - 12*zeta[2]) + 
      G[1, 1, x]*(463/9 - (24*I)*Pi + 13*Log[mu2/s] - 3*Log[mu2/s]^2 + 
        17*zeta[2]) + G[1, x]*(((463*I)/9)*Pi + (13*I)*Pi*Log[mu2/s] - 
        (3*I)*Pi*Log[mu2/s]^2 + (-24 + (8*I)*Pi)*zeta[2]))/x^3 + 
    G[0, x]*(-1985/54 - ((413*I)/36)*Pi + 2*Log[mu2/s]^2 + 
      Log[mu2/s]*(-47/9 - I*Pi - (45*zeta[2])/2) + (-535/6 + ((155*I)/2)*Pi)*
       zeta[2] - (115*zeta[3])/2) + (-121/2 - (74*I)*Pi)*zeta[3] + 
    G[1, x]*(1985/54 + ((413*I)/36)*Pi + (47/9 + I*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 + (301/6 - ((113*I)/2)*Pi)*zeta[2] + (233*zeta[3])/4) + 
    (((6187*I)/81)*Pi - (3*I)*Pi*G[0, 0, 0, x] + (979/18 - ((13*I)/6)*Pi)*
       G[1, 1, 1, x] - 3*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 0, x] + 
      9*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/3 - (49*G[0, 1, 0, 1, x])/3 - 
      (49*G[0, 1, 1, 0, x])/3 + (76*G[0, 1, 1, 1, x])/3 - 
      (10*G[1, 0, 0, 0, x])/3 + (19*G[1, 0, 0, 1, x])/6 + 
      (19*G[1, 0, 1, 0, x])/6 + (25*G[1, 0, 1, 1, x])/6 + 
      (101*G[1, 1, 0, 0, x])/6 + (71*G[1, 1, 0, 1, x])/6 + 
      (71*G[1, 1, 1, 0, x])/6 - 14*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(-113/2 - 9*Log[mu2/s]) + G[1, 0, 1, x]*
       (41/18 - ((5*I)/3)*Pi - 9*Log[mu2/s]) + G[1, 1, 0, x]*
       (41/18 + ((59*I)/3)*Pi - 9*Log[mu2/s]) - ((14*I)/3)*Pi*Log[mu2/s]^2 + 
      (I/2)*Pi*Log[mu2/s]^3 + G[1, 0, 0, x]*(-26/9 + ((17*I)/6)*Pi + 
        3*Log[mu2/s]) + G[0, 0, 1, x]*(-16/3 + (9*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-16/3 - ((41*I)/3)*Pi + 3*Log[mu2/s]) + 
      G[0, 0, x]*(((-16*I)/3)*Pi + (3*I)*Pi*Log[mu2/s]) + 
      G[1, 1, x]*(-583/6 + ((223*I)/6)*Pi - (39*Log[mu2/s])/2 + 
        (9*Log[mu2/s]^2)/2 - (89*zeta[2])/3) + (-60 - ((16*I)/3)*Pi)*
       zeta[2] + G[1, 0, x]*(785/54 + ((157*I)/18)*Pi + 
        (28/3 - (9*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (59*zeta[2])/3) + 
      G[0, 1, x]*(785/54 - ((105*I)/2)*Pi + (28/3 - (9*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (467*zeta[2])/6) + 
      G[0, x]*(((785*I)/54)*Pi + ((28*I)/3)*Pi*Log[mu2/s] - 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (-12 + ((11*I)/6)*Pi)*zeta[2]) + 
      Log[mu2/s]*(((295*I)/54)*Pi - ((11*I)/6)*Pi*zeta[2]) - 
      ((11*I)/3)*Pi*zeta[3] + G[1, x]*(6187/81 - ((463*I)/6)*Pi + 
        (-14/3 + ((9*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(295/54 - ((39*I)/2)*Pi - (11*zeta[2])/6) + 
        (36 - ((73*I)/6)*Pi)*zeta[2] + (5*zeta[3])/3))/x^2 + 
    ((-4*I)*Pi*G[1, 0, 1, x] - (3*I)*Pi*G[1, 1, 0, x] - 
      (193*G[0, 0, 0, 0, x])/2 + (127*G[0, 0, 0, 1, x])/2 + 
      (127*G[0, 0, 1, 0, x])/2 - 58*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] + 
      16*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
      3*G[1, 1, 0, 0, x] + G[0, 0, 1, x]*(-137/12 + ((7*I)/2)*Pi - 
        2*Log[mu2/s]) + G[0, 1, 0, x]*(-137/12 + (10*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(35/4 + (10*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, x]*(103/12 - (18*I)*Pi + 15*Log[mu2/s]) + 
      G[0, 0, x]*(27 + ((19*I)/3)*Pi + (55/6 + (10*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (273*zeta[2])/2) + 
      G[0, 1, x]*(((-137*I)/12)*Pi - (2*I)*Pi*Log[mu2/s] - 53*zeta[2]) - 
      ((121*I)/6)*Pi*zeta[2] + G[1, 0, x]*(((35*I)/4)*Pi - 
        (2*I)*Pi*Log[mu2/s] + 3*zeta[2]) + (121/6 - ((23*I)/2)*Pi)*zeta[3] + 
      G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[0, x]*((27*I)*Pi + ((55*I)/6)*Pi*Log[mu2/s] - 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (-143/6 - ((23*I)/2)*Pi)*zeta[2] + 
        (101*zeta[3])/2) - (925*zeta[4])/4)/(1 - x) + 
    (((-6419*I)/162)*Pi + (-625/18 - ((5*I)/6)*Pi)*G[1, 1, 1, x] - 
      42*G[0, 0, 0, 0, x] + (33*G[0, 0, 0, 1, x])/2 + 
      (33*G[0, 0, 1, 0, x])/2 - (25*G[0, 0, 1, 1, x])/2 + 
      (83*G[0, 1, 0, 0, x])/6 + (34*G[0, 1, 0, 1, x])/3 + 
      (34*G[0, 1, 1, 0, x])/3 - (89*G[0, 1, 1, 1, x])/6 + 
      (101*G[1, 0, 0, 0, x])/6 - (11*G[1, 0, 0, 1, x])/12 - 
      (11*G[1, 0, 1, 0, x])/12 - (11*G[1, 0, 1, 1, x])/12 - 
      (127*G[1, 1, 0, 0, x])/12 - (59*G[1, 1, 0, 1, x])/6 - 
      (59*G[1, 1, 1, 0, x])/6 + 9*G[1, 1, 1, 1, x] + 
      G[0, 0, 1, x]*(71/3 - (5*I)*Pi - 9*Log[mu2/s]) + 
      G[1, 0, 0, x]*(191/9 + ((83*I)/12)*Pi - 9*Log[mu2/s]) + 
      G[0, 1, 0, x]*(71/3 + ((97*I)/6)*Pi - 9*Log[mu2/s]) - 
      (I/2)*Pi*Log[mu2/s]^3 + G[0, 1, 1, x]*(-45/4 + (2*I)*Pi + 
        (11*Log[mu2/s])/2) + G[1, 0, 1, x]*(851/36 + ((11*I)/3)*Pi + 
        (11*Log[mu2/s])/2) + G[1, 1, 0, x]*(851/36 - ((179*I)/12)*Pi + 
        (11*Log[mu2/s])/2) + G[0, 0, 0, x]*(-403/6 - ((21*I)/2)*Pi + 
        15*Log[mu2/s]) + G[0, 1, x]*(-2341/108 - ((49*I)/6)*Pi + 
        (-247/12 + I*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 - 
        (553*zeta[2])/12) + G[0, 0, x]*(23/6 - (13*I)*Pi + 
        (61/2 + (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 29*zeta[2]) + 
      G[1, 0, x]*(-2341/108 + ((437*I)/18)*Pi + (-247/12 + I*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/4 - (29*zeta[2])/3) + Log[mu2/s]^2*
       (((8*I)/3)*Pi - (9*zeta[2])/4) + (1111/12 - ((71*I)/6)*Pi)*zeta[2] + 
      G[1, 1, x]*(1265/36 + ((2*I)/3)*Pi + (47/4 + I*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 + (103*zeta[2])/6) + 
      Log[mu2/s]*(((-13*I)/54)*Pi + (63/4 + ((29*I)/6)*Pi)*zeta[2]) + 
      G[1, x]*(-18329/162 + ((25*I)/9)*Pi + (20/3 - ((3*I)/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + (-73 + ((137*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]*(-577/54 + ((9*I)/2)*Pi + (11*zeta[2])/6) - 
        (26*zeta[3])/3) + (242/3 + ((32*I)/3)*Pi)*zeta[3] + 
      G[0, x]*(1985/27 - ((799*I)/108)*Pi + (-4 + ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + (-153/4 - ((169*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]*(94/9 + ((23*I)/12)*Pi + (15*zeta[2])/2) + 14*zeta[3]) - 
      (21*zeta[4])/4)/x - (6473*zeta[4])/16 + 
    x*((-22 - ((9*I)/2)*Pi)*G[1, 1, 1, x] - (193*G[0, 0, 0, 0, x])/2 + 
      18*G[0, 0, 0, 1, x] + 18*G[0, 0, 1, 0, x] - (9*G[0, 0, 1, 1, x])/2 + 
      (139*G[0, 1, 0, 0, x])/2 + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
      (17*G[0, 1, 1, 1, x])/2 + (131*G[1, 0, 0, 0, x])/2 + 
      2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - (9*G[1, 0, 1, 1, x])/2 - 
      (97*G[1, 1, 0, 0, x])/2 - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
      (15*G[1, 1, 1, 1, x])/2 + G[0, 0, 1, x]*(-19/3 + ((7*I)/2)*Pi - 
        10*Log[mu2/s]) + G[1, 0, 0, x]*(-53/2 + ((115*I)/2)*Pi - 
        10*Log[mu2/s]) + G[0, 1, 0, x]*(-19/3 + ((123*I)/2)*Pi - 
        10*Log[mu2/s]) + G[0, 1, 1, x]*(49/12 - ((3*I)/2)*Pi + 
        5*Log[mu2/s]) + G[1, 0, 1, x]*(97/4 + ((5*I)/2)*Pi + 5*Log[mu2/s]) + 
      G[1, 1, 0, x]*(97/4 - ((111*I)/2)*Pi + 5*Log[mu2/s]) + 
      G[0, 0, 0, x]*(103/12 - ((127*I)/2)*Pi + 15*Log[mu2/s]) + 
      G[1, 0, x]*(-27 - ((137*I)/12)*Pi + (-55/6 - (2*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - 54*zeta[2]) + G[0, 1, x]*
       (-27 - ((137*I)/12)*Pi + (-55/6 - (2*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - 10*zeta[2]) + (81 + ((137*I)/4)*Pi)*zeta[2] + 
      (55/2 + (6*I)*Pi)*Log[mu2/s]*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 1, x]*(27 + ((137*I)/12)*Pi + (55/6 + (2*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + 10*zeta[2]) + G[0, 0, x]*(27 + ((137*I)/12)*Pi + 
        (55/6 + (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 24*zeta[2]) + 
      G[1, x]*((-253/6 + ((99*I)/2)*Pi)*zeta[2] - (103*zeta[3])/2) + 
      (121/6 + (62*I)*Pi)*zeta[3] + G[0, x]*((-139/12 - ((135*I)/2)*Pi)*
         zeta[2] + 15*Log[mu2/s]*zeta[2] + (101*zeta[3])/2) + 
      (2965*zeta[4])/8)) + Nc^2*((-232/3 - ((85*I)/4)*Pi)*G[1, 1, 1, x] - 
    (621*G[0, 0, 0, 0, x])/2 + 72*G[0, 0, 0, 1, x] + 72*G[0, 0, 1, 0, x] - 
    (133*G[0, 0, 1, 1, x])/4 + (409*G[0, 1, 0, 0, x])/2 + 
    (23*G[0, 1, 0, 1, x])/4 + (23*G[0, 1, 1, 0, x])/4 - 
    (53*G[0, 1, 1, 1, x])/4 + (841*G[1, 0, 0, 0, x])/4 - G[1, 0, 0, 1, x] - 
    G[1, 0, 1, 0, x] - 9*G[1, 0, 1, 1, x] - 139*G[1, 1, 0, 0, x] - 
    42*G[1, 1, 0, 1, x] - 42*G[1, 1, 1, 0, x] + (83*G[1, 1, 1, 1, x])/4 + 
    G[0, 0, 1, x]*(-907/8 + (I/4)*Pi - (77*Log[mu2/s])/2) + 
    G[1, 0, 0, x]*(-69/2 + ((683*I)/4)*Pi - (77*Log[mu2/s])/2) + 
    G[0, 1, 0, x]*(-907/8 + ((687*I)/4)*Pi - (77*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(833/6 + ((37*I)/4)*Pi + (77*Log[mu2/s])/4) + 
    G[0, 1, 1, x]*(585/8 + ((47*I)/4)*Pi + (77*Log[mu2/s])/4) + 
    G[1, 1, 0, x]*(833/6 - ((647*I)/4)*Pi + (77*Log[mu2/s])/4) + 
    G[0, 0, 0, x]*(-293/24 - ((723*I)/4)*Pi + (231*Log[mu2/s])/4) + 
    G[1, 0, x]*(-5651/144 + ((1681*I)/24)*Pi + (-823/24 - ((9*I)/2)*Pi)*
       Log[mu2/s] + (59*Log[mu2/s]^2)/8 - (1195*zeta[2])/8) + 
    G[0, 1, x]*(-5651/144 - ((1789*I)/24)*Pi + (-823/24 - ((9*I)/2)*Pi)*
       Log[mu2/s] + (59*Log[mu2/s]^2)/8 - (505*zeta[2])/8) + 
    (6631/48 + ((2327*I)/24)*Pi)*zeta[2] + (595/8 + ((39*I)/2)*Pi)*Log[mu2/s]*
     zeta[2] - (153*Log[mu2/s]^2*zeta[2])/8 + 
    G[0, 0, x]*(9065/144 - ((1963*I)/24)*Pi + (1051/24 + ((5*I)/2)*Pi)*
       Log[mu2/s] - (67*Log[mu2/s]^2)/8 + (421*zeta[2])/8) + 
    G[1, 1, x]*(2237/144 + ((2071*I)/24)*Pi + (595/24 + ((13*I)/2)*Pi)*
       Log[mu2/s] - (51*Log[mu2/s]^2)/8 + (445*zeta[2])/8) + 
    (((9*I)/2)*Pi*G[0, 0, 0, x] + (9*G[0, 0, 0, 0, x])/2 - 
      9*G[0, 0, x]*zeta[2])/(1 - x)^2 + 
    ((3*I)*Pi*G[0, 0, 1, x] - (5*I)*Pi*G[0, 1, 0, x] + 
      (3*I)*Pi*G[1, 0, 0, x] + (59/3 + I*Pi)*G[1, 1, 1, x] + 
      3*G[0, 0, 1, 1, x] - 5*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] + 
      8*G[0, 1, 1, 1, x] + 3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] + 
      11*G[1, 1, 0, 0, x] + G[1, 1, 1, 1, x] + G[1, 0, 1, x]*
       (-79/6 - 3*Log[mu2/s]) + G[0, 1, 1, x]*(9/2 - 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-79/6 + (8*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, x]*(((-79*I)/6)*Pi - (3*I)*Pi*Log[mu2/s]) + 
      G[1, 1, x]*(-569/18 + ((2*I)/3)*Pi - (35*Log[mu2/s])/6 + 
        (3*Log[mu2/s]^2)/2 - (15*zeta[2])/2) + 
      G[0, 1, x]*(((9*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
      G[1, x]*(((-569*I)/18)*Pi - ((35*I)/6)*Pi*Log[mu2/s] + 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (57 - ((11*I)/2)*Pi)*zeta[2]))/x^3 + 
    G[1, x]*(-4765/108 - ((797*I)/36)*Pi + (17/4 - ((5*I)/4)*Pi)*
       Log[mu2/s]^2 - (3*Log[mu2/s]^3)/4 + (-1287/8 + (149*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(113/72 - I*Pi + (11*zeta[2])/4) - (583*zeta[3])/4) + 
    (4325/24 + ((337*I)/2)*Pi)*zeta[3] + 
    G[0, x]*(4765/108 + ((797*I)/36)*Pi + (-17/4 + ((5*I)/4)*Pi)*
       Log[mu2/s]^2 + (3*Log[mu2/s]^3)/4 + (551/2 - ((357*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-113/72 + I*Pi + 55*zeta[2]) + (607*zeta[3])/4) + 
    x*((539/12 + ((61*I)/4)*Pi)*G[1, 1, 1, x] + 269*G[0, 0, 0, 0, x] - 
      (251*G[0, 0, 0, 1, x])/4 - (251*G[0, 0, 1, 0, x])/4 + 
      (117*G[0, 0, 1, 1, x])/4 - 195*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 
      10*G[0, 1, 1, 0, x] + (9*G[0, 1, 1, 1, x])/4 - 
      (745*G[1, 0, 0, 0, x])/4 + (15*G[1, 0, 0, 1, x])/2 + 
      (15*G[1, 0, 1, 0, x])/2 - (3*G[1, 0, 1, 1, x])/2 + 
      (555*G[1, 1, 0, 0, x])/4 + (75*G[1, 1, 0, 1, x])/4 + 
      (75*G[1, 1, 1, 0, x])/4 - (7*G[1, 1, 1, 1, x])/2 + 
      G[0, 0, 0, x]*(-179/3 + ((675*I)/4)*Pi - (75*Log[mu2/s])/2) + 
      G[0, 1, 1, x]*(-39/4 - (I/4)*Pi - (25*Log[mu2/s])/2) + 
      G[1, 0, 1, x]*(-559/8 - ((13*I)/2)*Pi - (25*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-559/8 + (145*I)*Pi - (25*Log[mu2/s])/2) + 
      G[0, 0, 1, x]*(833/24 - ((17*I)/2)*Pi + 25*Log[mu2/s]) + 
      G[1, 0, 0, x]*(569/6 - ((615*I)/4)*Pi + 25*Log[mu2/s]) + 
      G[0, 1, 0, x]*(833/24 - (160*I)*Pi + 25*Log[mu2/s]) + 
      G[0, 0, x]*(-943/24 - ((949*I)/24)*Pi + (-175/12 - (5*I)*Pi)*
         Log[mu2/s] + (15*Log[mu2/s]^2)/4 - (195*zeta[2])/4) + 
      G[1, 1, x]*(-943/24 - ((949*I)/24)*Pi + (-175/12 - (5*I)*Pi)*
         Log[mu2/s] + (15*Log[mu2/s]^2)/4 - (73*zeta[2])/4) + 
      (-943/8 - ((949*I)/8)*Pi)*zeta[2] + (-175/4 - (15*I)*Pi)*Log[mu2/s]*
       zeta[2] + (45*Log[mu2/s]^2*zeta[2])/4 + 
      G[0, 1, x]*(943/24 + ((949*I)/24)*Pi + (175/12 + (5*I)*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/4 + 16*zeta[2]) + G[1, 0, x]*
       (943/24 + ((949*I)/24)*Pi + (175/12 + (5*I)*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/4 + (261*zeta[2])/2) + 
      G[0, x]*((11/24 + (175*I)*Pi)*zeta[2] - (75*Log[mu2/s]*zeta[2])/2 - 
        (535*zeta[3])/4) + (-481/8 - ((631*I)/4)*Pi)*zeta[3] + 
      G[1, x]*((2521/24 - (130*I)*Pi)*zeta[2] + (539*zeta[3])/4) - 
      (14723*zeta[4])/16) + (((-16291*I)/162)*Pi + (3*I)*Pi*G[0, 0, 0, x] + 
      (-823/36 - ((37*I)/12)*Pi)*G[1, 1, 1, x] + 3*G[0, 0, 0, 1, x] + 
      3*G[0, 0, 1, 0, x] - (9*G[0, 0, 1, 1, x])/2 - (11*G[0, 1, 0, 0, x])/3 + 
      (65*G[0, 1, 0, 1, x])/6 + (65*G[0, 1, 1, 0, x])/6 - 
      (28*G[0, 1, 1, 1, x])/3 + (43*G[1, 0, 0, 0, x])/3 - 
      (61*G[1, 0, 0, 1, x])/6 - (61*G[1, 0, 1, 0, x])/6 + 
      (17*G[1, 0, 1, 1, x])/6 - (113*G[1, 1, 0, 0, x])/6 - 
      (19*G[1, 1, 0, 1, x])/12 - (19*G[1, 1, 1, 0, x])/12 - 
      (3*G[1, 1, 1, 1, x])/2 + G[1, 0, 0, x]*(-89/9 + ((7*I)/6)*Pi - 
        3*Log[mu2/s]) + G[0, 1, 0, x]*(35/3 + ((25*I)/6)*Pi - 3*Log[mu2/s]) + 
      G[0, 0, 1, x]*(35/3 - ((9*I)/2)*Pi - 3*Log[mu2/s]) + 
      ((35*I)/6)*Pi*Log[mu2/s]^2 - (I/2)*Pi*Log[mu2/s]^3 + 
      G[1, 0, 1, x]*(1099/36 - ((17*I)/6)*Pi + (9*Log[mu2/s])/2) + 
      G[0, 1, 1, x]*(-27/4 + (6*I)*Pi + (9*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(1099/36 - ((191*I)/12)*Pi + (9*Log[mu2/s])/2) + 
      G[0, 0, x]*(((35*I)/3)*Pi - (3*I)*Pi*Log[mu2/s]) + 
      G[0, 1, x]*(-2077/54 - ((27*I)/4)*Pi + (-35/3 + ((9*I)/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (311*zeta[2])/6) + 
      (141 + ((245*I)/6)*Pi)*zeta[2] + G[1, 0, x]*
       (-2077/54 + ((323*I)/36)*Pi + (-35/3 + ((9*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (25*zeta[2])/3) + 
      G[1, 1, x]*(1133/12 + ((197*I)/12)*Pi + (35*Log[mu2/s])/4 - 
        (9*Log[mu2/s]^2)/4 + (257*zeta[2])/12) + 
      Log[mu2/s]*(((-461*I)/54)*Pi + ((11*I)/6)*Pi*zeta[2]) + 
      G[0, x]*(((-2077*I)/54)*Pi - ((35*I)/3)*Pi*Log[mu2/s] + 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + ((37*I)/6)*Pi*zeta[2]) - 
      ((13*I)/3)*Pi*zeta[3] + G[1, x]*(-16291/162 + ((569*I)/12)*Pi + 
        (35/6 - ((9*I)/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
        (-671/6 + ((73*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (-461/54 + ((35*I)/4)*Pi + (11*zeta[2])/6) + (7*zeta[3])/3) - 
      60*zeta[4])/x^2 + x^2*((-9*G[0, 0, 0, 0, x])/2 + 
      (9*G[0, 0, 0, 1, x])/2 + (9*G[0, 0, 1, 0, x])/2 - 
      (9*G[0, 0, 1, 1, x])/2 + (9*G[0, 1, 0, 0, x])/2 - 
      (9*G[0, 1, 0, 1, x])/2 - (9*G[0, 1, 1, 0, x])/2 + 
      (9*G[0, 1, 1, 1, x])/2 + (9*G[1, 0, 0, 0, x])/2 - 
      (9*G[1, 0, 0, 1, x])/2 - (9*G[1, 0, 1, 0, x])/2 + 
      (9*G[1, 0, 1, 1, x])/2 - (9*G[1, 1, 0, 0, x])/2 + 
      (9*G[1, 1, 0, 1, x])/2 + (9*G[1, 1, 1, 0, x])/2 - 
      (9*G[1, 1, 1, 1, x])/2 - (9*G[0, 0, x]*zeta[2])/2 + 
      (9*G[0, 1, x]*zeta[2])/2 + (9*G[1, 0, x]*zeta[2])/2 - 
      (9*G[1, 1, x]*zeta[2])/2 - (135*zeta[4])/8) + (15093*zeta[4])/16 + 
    (((18287*I)/324)*Pi + (641/18 + ((79*I)/12)*Pi)*G[1, 1, 1, x] + 
      92*G[0, 0, 0, 0, x] - (115*G[0, 0, 0, 1, x])/4 - 
      (115*G[0, 0, 1, 0, x])/4 + (131*G[0, 0, 1, 1, x])/4 - 
      (265*G[0, 1, 0, 0, x])/12 - (43*G[0, 1, 0, 1, x])/3 - 
      (43*G[0, 1, 1, 0, x])/3 + (28*G[0, 1, 1, 1, x])/3 - 
      (481*G[1, 0, 0, 0, x])/12 + (8*G[1, 0, 0, 1, x])/3 + 
      (8*G[1, 0, 1, 0, x])/3 + (7*G[1, 0, 1, 1, x])/6 + 
      (199*G[1, 1, 0, 0, x])/12 + (113*G[1, 1, 0, 1, x])/6 + 
      (113*G[1, 1, 1, 0, x])/6 - (49*G[1, 1, 1, 1, x])/4 + 
      G[0, 0, 0, x]*(575/4 + ((91*I)/4)*Pi - (81*Log[mu2/s])/2) + 
      G[1, 0, 1, x]*(-5441/72 - ((59*I)/12)*Pi - (35*Log[mu2/s])/4) + 
      G[0, 1, 1, x]*(2261/24 - ((55*I)/4)*Pi - (35*Log[mu2/s])/4) + 
      G[1, 1, 0, x]*(-5441/72 + ((80*I)/3)*Pi - (35*Log[mu2/s])/4) - 
      (I/4)*Pi*Log[mu2/s]^3 + G[0, 0, 1, x]*(-163/3 + (18*I)*Pi + 
        14*Log[mu2/s]) + G[0, 1, 0, x]*(-163/3 - ((269*I)/12)*Pi + 
        14*Log[mu2/s]) + G[1, 0, 0, x]*(-295/9 - ((281*I)/12)*Pi + 
        14*Log[mu2/s]) + G[1, 1, x]*(-5623/144 - ((637*I)/12)*Pi + 
        (-105/8 - (2*I)*Pi)*Log[mu2/s] + (27*Log[mu2/s]^2)/8 - 
        (1123*zeta[2])/24) + (-4045/16 + ((5*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(((-19*I)/12)*Pi + (63*zeta[2])/8) + 
      G[1, 0, x]*(26159/432 - ((2735*I)/36)*Pi + (259/8 - ((5*I)/2)*Pi)*
         Log[mu2/s] - (31*Log[mu2/s]^2)/8 + (619*zeta[2])/24) + 
      G[0, 0, x]*(-3407/72 + (31*I)*Pi + (-701/12 - (8*I)*Pi)*Log[mu2/s] + 
        (37*Log[mu2/s]^2)/4 + 44*zeta[2]) + G[0, 1, x]*
       (26159/432 + ((289*I)/4)*Pi + (259/8 - ((5*I)/2)*Pi)*Log[mu2/s] - 
        (31*Log[mu2/s]^2)/8 + (1775*zeta[2])/24) + 
      Log[mu2/s]*(((2183*I)/216)*Pi + (-245/8 - ((61*I)/12)*Pi)*zeta[2]) + 
      G[0, x]*(-4765/54 + ((7073*I)/432)*Pi + (17/2 + ((7*I)/8)*Pi)*
         Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (113/36 - ((217*I)/24)*Pi - (65*zeta[2])/4) + 
        (2501/24 + ((287*I)/24)*Pi)*zeta[2] - 36*zeta[3]) + 
      (-1441/6 - ((41*I)/3)*Pi)*zeta[3] + 
      G[1, x]*(46877/324 + ((1025*I)/36)*Pi + (-121/12 + ((13*I)/4)*Pi)*
         Log[mu2/s]^2 + (5*Log[mu2/s]^3)/4 + Log[mu2/s]*
         (1505/216 - ((11*I)/12)*Pi - (55*zeta[2])/12) + 
        (2855/12 - ((371*I)/12)*Pi)*zeta[2] + (47*zeta[3])/3) + 
      (25*zeta[4])/16)/x + (((15*I)/4)*Pi*G[0, 1, 1, x] + 
      (10*I)*Pi*G[1, 0, 1, x] + (9*I)*Pi*G[1, 1, 0, x] + 
      260*G[0, 0, 0, 0, x] - (675*G[0, 0, 0, 1, x])/4 - 
      (675*G[0, 0, 1, 0, x])/4 + (621*G[0, 0, 1, 1, x])/4 - 
      (73*G[0, 1, 0, 0, x])/2 + (15*G[0, 1, 0, 1, x])/4 + 
      (15*G[0, 1, 1, 0, x])/4 - (181*G[1, 0, 0, 0, x])/4 + 
      10*G[1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, x] + 9*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(-179/3 + ((215*I)/4)*Pi - (75*Log[mu2/s])/2) + 
      G[0, 0, 1, x]*(949/24 - ((17*I)/2)*Pi + 5*Log[mu2/s]) + 
      G[0, 1, 0, x]*(949/24 - ((111*I)/4)*Pi + 5*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-247/12 - ((121*I)/4)*Pi + 5*Log[mu2/s]) + 
      ((481*I)/8)*Pi*zeta[2] + G[1, 0, x]*(((-247*I)/12)*Pi + 
        (5*I)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
      G[0, 1, x]*(((949*I)/24)*Pi + (5*I)*Pi*Log[mu2/s] + (509*zeta[2])/4) + 
      G[0, 0, x]*(-943/24 - ((833*I)/24)*Pi + (-175/12 - (25*I)*Pi)*
         Log[mu2/s] + (15*Log[mu2/s]^2)/4 + (1389*zeta[2])/4) + 
      G[0, x]*(((-943*I)/24)*Pi - ((175*I)/12)*Pi*Log[mu2/s] + 
        ((15*I)/4)*Pi*Log[mu2/s]^2 + (713/24 + (36*I)*Pi)*zeta[2] - 
        (535*zeta[3])/4) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      (-481/8 + (24*I)*Pi)*zeta[3] + (8767*zeta[4])/16)/(1 - x))}


==> anc/qgqg_-++-_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{x^(-1), 1 - x^(-1), 0}


==> anc/qgqg_-++-_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x] + 
    (4 + G[0, 0, x] + G[0, x]*(-3/2 - Log[mu2/s]) + (3*Log[mu2/s])/2 + 
      Log[mu2/s]^2/2 - zeta[2]/2)/x - 3*zeta[2])/Nc + 
  Nc*(-G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x] - 3*zeta[2] + 
    (-3 + G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] - (3*Log[mu2/s])/2 + 
      2*G[1, x]*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
      G[0, x]*(3/2 + Log[mu2/s]) + (15*zeta[2])/2)/x) + 
  e*((2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
      G[1, 1, 0, x] + 2*G[1, 1, 1, x] + G[0, 0, x]*(-1 - Log[mu2/s]) + 
      G[1, 1, x]*(-1 - Log[mu2/s]) + G[0, 1, x]*(1 + Log[mu2/s]) + 
      G[1, 0, x]*(1 + Log[mu2/s]) + x*(-G[0, 0, x]/2 + G[0, 1, x]/2 + 
        G[1, 0, x]/2 - G[1, 1, x]/2 - (3*zeta[2])/2) - 3*zeta[2] - 
      3*Log[mu2/s]*zeta[2] + G[1, x]*(-1/2 + 3*zeta[2]) + 
      G[0, x]*(1/2 + 3*zeta[2]) + (8 - G[0, 0, 0, x] + (3*Log[mu2/s]^2)/4 + 
        Log[mu2/s]^3/6 + G[0, 0, x]*(3/2 + Log[mu2/s]) + 
        Log[mu2/s]*(4 - zeta[2]/2) + G[0, x]*(-4 - (3*Log[mu2/s])/2 - 
          Log[mu2/s]^2/2 + zeta[2]/2) - (3*zeta[2])/4 - (7*zeta[3])/3)/x - 
      zeta[3])/Nc + Nc*(2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
      G[1, 0, 1, x] - G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 
      G[0, 0, x]*(2 - Log[mu2/s]) + G[1, 1, x]*(2 - Log[mu2/s]) + 
      G[0, 1, x]*(-2 + Log[mu2/s]) + G[1, 0, x]*(-2 + Log[mu2/s]) + 
      x*(-G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 - 
        (3*zeta[2])/2) + 6*zeta[2] - 3*Log[mu2/s]*zeta[2] + 
      G[1, x]*(-1/2 + 3*zeta[2]) + G[0, x]*(1/2 + 3*zeta[2]) - zeta[3] + 
      (-6 - 3*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
        2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
        G[0, 0, x]*(-3/2 + Log[mu2/s]) - 2*G[0, 1, x]*Log[mu2/s] - 
        2*G[1, 0, x]*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/2 + 
        G[1, x]*(Log[mu2/s]^2 - 7*zeta[2]) + G[0, x]*(3 + (3*Log[mu2/s])/2 + 
          Log[mu2/s]^2/2 - (13*zeta[2])/2) + (3*zeta[2])/4 + 
        Log[mu2/s]*(-3 + (15*zeta[2])/2) + 9*zeta[3])/x)) + 
  e^2*((-3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
      G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
      G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
      G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
      G[0, 0, 1, x]*(-1 - Log[mu2/s]) + G[0, 1, 0, x]*(-1 - Log[mu2/s]) + 
      G[1, 0, 1, x]*(-1 - Log[mu2/s]) + G[1, 1, 0, x]*(-1 - Log[mu2/s]) + 
      G[0, 0, 0, x]*(2 + 2*Log[mu2/s]) + G[1, 1, 1, x]*(2 + 2*Log[mu2/s]) + 
      G[0, 1, x]*(3 + Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 0, x]*(3 + Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 0, x]*(-7/2 - Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[1, 1, x]*(-5/2 - Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) - 
      9*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/2 + 
      Log[mu2/s]*(-3*zeta[2] - zeta[3]) + 
      x*(G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - 
        G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] + 
        G[0, 0, x]*(-1/2 - Log[mu2/s]/2) + G[1, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 0, x]*(1/2 + Log[mu2/s]/2) - 
        (3*zeta[2])/2 + (3*G[0, x]*zeta[2])/2 + (3*G[1, x]*zeta[2])/2 - 
        (3*Log[mu2/s]*zeta[2])/2 - zeta[3]/2) - zeta[3] + 
      G[1, x]*(-1 + 3*zeta[2] + Log[mu2/s]*(-1/2 + 3*zeta[2]) + zeta[3]) + 
      G[0, x]*(1 + 3*zeta[2] + Log[mu2/s]*(1/2 + 3*zeta[2]) + zeta[3]) + 
      (16 + G[0, 0, 0, 0, x] + G[0, 0, 0, x]*(-3/2 - Log[mu2/s]) + 
        Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + G[0, 0, x]*(4 + (3*Log[mu2/s])/2 + 
          Log[mu2/s]^2/2 - zeta[2]/2) + Log[mu2/s]^2*(2 - zeta[2]/4) - 
        2*zeta[2] + Log[mu2/s]*(8 - (3*zeta[2])/4 - (7*zeta[3])/3) - 
        (7*zeta[3])/2 + G[0, x]*(-8 - (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(-4 + zeta[2]/2) + (3*zeta[2])/4 + (7*zeta[3])/3) - 
        (47*zeta[4])/16)/x + (3*zeta[4])/4)/Nc + 
    Nc*(-3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
      G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
      G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
      G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
      G[0, 0, 1, x]*(2 - Log[mu2/s]) + G[0, 1, 0, x]*(2 - Log[mu2/s]) + 
      G[1, 0, 1, x]*(2 - Log[mu2/s]) + G[1, 1, 0, x]*(2 - Log[mu2/s]) + 
      G[0, 0, 0, x]*(-4 + 2*Log[mu2/s]) + G[1, 1, 1, x]*(-4 + 2*Log[mu2/s]) + 
      G[0, 1, x]*(-4 - 2*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 0, x]*(-4 - 2*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 0, x]*(7/2 + 2*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[1, 1, x]*(9/2 + 2*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      12*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/2 + 
      Log[mu2/s]*(6*zeta[2] - zeta[3]) + x*(G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
        G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 + G[1, 1, 1, x] + 
        G[0, 0, x]*(-1/2 - Log[mu2/s]/2) + G[1, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 0, x]*(1/2 + Log[mu2/s]/2) - 
        (3*zeta[2])/2 + (3*G[0, x]*zeta[2])/2 + (3*G[1, x]*zeta[2])/2 - 
        (3*Log[mu2/s]*zeta[2])/2 - zeta[3]/2) + 2*zeta[3] + 
      G[1, x]*(-1 - 6*zeta[2] + Log[mu2/s]*(-1/2 + 3*zeta[2]) + zeta[3]) + 
      G[0, x]*(1 - 6*zeta[2] + Log[mu2/s]*(1/2 + 3*zeta[2]) + zeta[3]) + 
      (3*zeta[4])/4 + (-12 + 5*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
        2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
        2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
        2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
        4*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(3/2 - 3*Log[mu2/s]) + 
        2*G[0, 0, 1, x]*Log[mu2/s] + 2*G[0, 1, 0, x]*Log[mu2/s] + 
        2*G[1, 0, 1, x]*Log[mu2/s] + 2*G[1, 1, 0, x]*Log[mu2/s] - 
        2*G[1, 1, 1, x]*Log[mu2/s] - Log[mu2/s]^3/4 - Log[mu2/s]^4/8 + 
        (3*zeta[2])/2 + 6*G[1, 1, x]*zeta[2] + Log[mu2/s]^2*
         (-3/2 + (15*zeta[2])/4) + G[0, 0, x]*(-3 - (3*Log[mu2/s])/2 + 
          Log[mu2/s]^2/2 + (11*zeta[2])/2) + G[0, 1, x]*
         (-Log[mu2/s]^2 + 7*zeta[2]) + G[1, 0, x]*(-Log[mu2/s]^2 + 
          7*zeta[2]) + G[1, x]*(Log[mu2/s]^3/3 - 7*Log[mu2/s]*zeta[2] - 
          (20*zeta[3])/3) + G[0, x]*(6 + (3*Log[mu2/s]^2)/4 + 
          Log[mu2/s]^3/6 + Log[mu2/s]*(3 - (13*zeta[2])/2) - (3*zeta[2])/4 - 
          (13*zeta[3])/3) + (7*zeta[3])/2 + Log[mu2/s]*(-6 + (3*zeta[2])/4 + 
          9*zeta[3]) + (117*zeta[4])/16)/x)) + 
  e^3*((4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
      G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
      G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 
      G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
      2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
      G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
      G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
      G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 0, x]*(-3 - 3*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (-3 - 3*Log[mu2/s]) + G[0, 1, 1, 1, x]*(-1 - Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-1 - Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (1 + Log[mu2/s]) + G[0, 0, 1, 0, x]*(1 + Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(1 + Log[mu2/s]) + G[0, 1, 1, 0, x]*(1 + Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(1 + Log[mu2/s]) + G[1, 0, 1, 0, x]*(1 + Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(1 + Log[mu2/s]) + G[1, 1, 1, 0, x]*(1 + Log[mu2/s]) + 
      3*G[0, 1, 1, x]*zeta[2] + 3*G[1, 0, 0, x]*zeta[2] - 
      (Log[mu2/s]^3*zeta[2])/2 + G[1, 1, 1, x]*(11/2 + 2*Log[mu2/s] + 
        Log[mu2/s]^2 + 2*zeta[2]) + G[0, 0, 0, x]*(13/2 + 2*Log[mu2/s] + 
        Log[mu2/s]^2 + 2*zeta[2]) + G[0, 0, 1, x]*(-3 - Log[mu2/s] - 
        Log[mu2/s]^2/2 + (7*zeta[2])/2) + G[0, 1, 0, x]*
       (-3 - Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 0, 1, x]*(-3 - Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 1, 0, x]*(-3 - Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[0, 1, x]*(6 + Log[mu2/s]^2/2 + Log[mu2/s]^3/6 + 
        Log[mu2/s]*(3 - (7*zeta[2])/2) - (7*zeta[2])/2 - (10*zeta[3])/3) + 
      G[1, 0, x]*(6 + Log[mu2/s]^2/2 + Log[mu2/s]^3/6 + 
        Log[mu2/s]*(3 - (7*zeta[2])/2) - (7*zeta[2])/2 - (10*zeta[3])/3) + 
      Log[mu2/s]^2*((-3*zeta[2])/2 - zeta[3]/2) - 3*zeta[3] + 
      G[0, 0, x]*(-7 - Log[mu2/s]^2/2 - Log[mu2/s]^3/6 + 
        Log[mu2/s]*(-7/2 - (5*zeta[2])/2) - (5*zeta[2])/2 + (4*zeta[3])/3) + 
      G[1, 1, x]*(-5 - Log[mu2/s]^2/2 - Log[mu2/s]^3/6 + 
        Log[mu2/s]*(-5/2 - (5*zeta[2])/2) - (5*zeta[2])/2 + (4*zeta[3])/3) + 
      zeta[2]*(-18 + (15*zeta[3])/2) + G[1, x]*(-2 + (37*zeta[2])/4 + 
        Log[mu2/s]^2*(-1/4 + (3*zeta[2])/2) + zeta[3] + 
        Log[mu2/s]*(-1 + 3*zeta[2] + zeta[3]) - (3*zeta[4])/4) + 
      G[0, x]*(2 + (35*zeta[2])/4 + Log[mu2/s]^2*(1/4 + (3*zeta[2])/2) + 
        zeta[3] + Log[mu2/s]*(1 + 3*zeta[2] + zeta[3]) - (3*zeta[4])/4) + 
      x*((-3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 
        G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x]/2 - 
        G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
        G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - (3*G[1, 1, 1, 1, x])/2 + 
        G[0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + G[0, 1, 0, x]*
         (-1/2 - Log[mu2/s]/2) + G[1, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[0, 0, 0, x]*
         (1 + Log[mu2/s]) + G[1, 1, 1, x]*(1 + Log[mu2/s]) + 
        G[0, 1, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[1, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[0, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 - (5*zeta[2])/4) + 
        G[1, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 - (5*zeta[2])/4) - 
        3*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/4 + Log[mu2/s]*
         ((-3*zeta[2])/2 - zeta[3]/2) + G[0, x]*((3*zeta[2])/2 + 
          (3*Log[mu2/s]*zeta[2])/2 + zeta[3]/2) + 
        G[1, x]*((3*zeta[2])/2 + (3*Log[mu2/s]*zeta[2])/2 + zeta[3]/2) - 
        zeta[3]/2 + (3*zeta[4])/8) + Log[mu2/s]*(-9*zeta[2] - zeta[3] + 
        (3*zeta[4])/4) + (3*zeta[4])/4 + (32 - G[0, 0, 0, 0, 0, x] + 
        Log[mu2/s]^4/16 + Log[mu2/s]^5/120 + G[0, 0, 0, 0, x]*
         (3/2 + Log[mu2/s]) + Log[mu2/s]^3*(2/3 - zeta[2]/12) + 
        G[0, 0, 0, x]*(-4 - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + zeta[2]/2) + 
        G[0, 0, x]*(8 + (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/6 + 
          Log[mu2/s]*(4 - zeta[2]/2) - (3*zeta[2])/4 - (7*zeta[3])/3) + 
        Log[mu2/s]^2*(4 - (3*zeta[2])/8 - (7*zeta[3])/6) - (28*zeta[3])/3 + 
        zeta[2]*(-4 + (7*zeta[3])/6) + Log[mu2/s]*(16 - 2*zeta[2] - 
          (7*zeta[3])/2 - (47*zeta[4])/16) - (141*zeta[4])/32 + 
        G[0, x]*(-16 - Log[mu2/s]^3/4 - Log[mu2/s]^4/24 + 
          Log[mu2/s]^2*(-2 + zeta[2]/4) + 2*zeta[2] + (7*zeta[3])/2 + 
          Log[mu2/s]*(-8 + (3*zeta[2])/4 + (7*zeta[3])/3) + 
          (47*zeta[4])/16) - (31*zeta[5])/5)/x - zeta[5])/Nc + 
    Nc*(4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
      G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
      G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 
      G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
      2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - 
      G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 
      G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
      G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 0, x]*(6 - 3*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (6 - 3*Log[mu2/s]) + G[0, 1, 1, 1, x]*(2 - Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(2 - Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (-2 + Log[mu2/s]) + G[0, 0, 1, 0, x]*(-2 + Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-2 + Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (-2 + Log[mu2/s]) + G[1, 0, 0, 1, x]*(-2 + Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-2 + Log[mu2/s]) + G[1, 1, 0, 1, x]*
       (-2 + Log[mu2/s]) + G[1, 1, 1, 0, x]*(-2 + Log[mu2/s]) + 
      3*G[0, 1, 1, x]*zeta[2] + 3*G[1, 0, 0, x]*zeta[2] - 
      (Log[mu2/s]^3*zeta[2])/2 + G[1, 1, 1, x]*(-17/2 - 4*Log[mu2/s] + 
        Log[mu2/s]^2 + 2*zeta[2]) + G[0, 0, 0, x]*(-15/2 - 4*Log[mu2/s] + 
        Log[mu2/s]^2 + 2*zeta[2]) + G[0, 0, 1, x]*(4 + 2*Log[mu2/s] - 
        Log[mu2/s]^2/2 + (7*zeta[2])/2) + G[0, 1, 0, x]*
       (4 + 2*Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 0, 1, x]*(4 + 2*Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 1, 0, x]*(4 + 2*Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[0, 1, x]*(-8 - Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
        Log[mu2/s]*(-4 - (7*zeta[2])/2) + 7*zeta[2] - (10*zeta[3])/3) + 
      G[1, 0, x]*(-8 - Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
        Log[mu2/s]*(-4 - (7*zeta[2])/2) + 7*zeta[2] - (10*zeta[3])/3) + 
      Log[mu2/s]^2*(3*zeta[2] - zeta[3]/2) + 4*zeta[3] + 
      G[0, 0, x]*(7 + Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        Log[mu2/s]*(7/2 - (5*zeta[2])/2) + 5*zeta[2] + (4*zeta[3])/3) + 
      G[1, 1, x]*(9 + Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        Log[mu2/s]*(9/2 - (5*zeta[2])/2) + 5*zeta[2] + (4*zeta[3])/3) + 
      zeta[2]*(24 + (15*zeta[3])/2) + G[1, x]*(-2 - (47*zeta[2])/4 + 
        Log[mu2/s]^2*(-1/4 + (3*zeta[2])/2) - 2*zeta[3] + 
        Log[mu2/s]*(-1 - 6*zeta[2] + zeta[3]) - (3*zeta[4])/4) + 
      G[0, x]*(2 - (49*zeta[2])/4 + Log[mu2/s]^2*(1/4 + (3*zeta[2])/2) - 
        2*zeta[3] + Log[mu2/s]*(1 - 6*zeta[2] + zeta[3]) - (3*zeta[4])/4) + 
      x*((-3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 
        G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x]/2 - 
        G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
        G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - (3*G[1, 1, 1, 1, x])/2 + 
        G[0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + G[0, 1, 0, x]*
         (-1/2 - Log[mu2/s]/2) + G[1, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[0, 0, 0, x]*
         (1 + Log[mu2/s]) + G[1, 1, 1, x]*(1 + Log[mu2/s]) + 
        G[0, 1, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[1, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[0, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 - (5*zeta[2])/4) + 
        G[1, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 - (5*zeta[2])/4) - 
        3*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/4 + Log[mu2/s]*
         ((-3*zeta[2])/2 - zeta[3]/2) + G[0, x]*((3*zeta[2])/2 + 
          (3*Log[mu2/s]*zeta[2])/2 + zeta[3]/2) + 
        G[1, x]*((3*zeta[2])/2 + (3*Log[mu2/s]*zeta[2])/2 + zeta[3]/2) - 
        zeta[3]/2 + (3*zeta[4])/8) + Log[mu2/s]*(12*zeta[2] + 2*zeta[3] + 
        (3*zeta[4])/4) - (3*zeta[4])/2 - zeta[5] + 
      (-24 - 7*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
        2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
        2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
        2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
        2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
        2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
        4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
        2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
        2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
        2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
        2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
        2*G[1, 1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, 1, x] - 
        2*G[0, 0, 0, 1, x]*Log[mu2/s] - 2*G[0, 0, 1, 0, x]*Log[mu2/s] - 
        2*G[0, 1, 0, 1, x]*Log[mu2/s] - 2*G[0, 1, 1, 0, x]*Log[mu2/s] + 
        2*G[0, 1, 1, 1, x]*Log[mu2/s] + 2*G[1, 0, 0, 0, x]*Log[mu2/s] - 
        2*G[1, 0, 0, 1, x]*Log[mu2/s] - 2*G[1, 0, 1, 0, x]*Log[mu2/s] - 
        2*G[1, 1, 0, 1, x]*Log[mu2/s] - 2*G[1, 1, 1, 0, x]*Log[mu2/s] + 
        4*G[1, 1, 1, 1, x]*Log[mu2/s] - Log[mu2/s]^4/16 - Log[mu2/s]^5/40 + 
        G[0, 0, 0, 0, x]*(-3/2 + 5*Log[mu2/s]) + G[0, 0, 1, x]*
         (Log[mu2/s]^2 - 7*zeta[2]) + G[0, 1, 0, x]*(Log[mu2/s]^2 - 
          7*zeta[2]) + G[1, 0, 1, x]*(Log[mu2/s]^2 - 7*zeta[2]) + 
        G[1, 1, 0, x]*(Log[mu2/s]^2 - 7*zeta[2]) + G[1, 1, 1, x]*
         (-Log[mu2/s]^2 - 5*zeta[2]) + G[0, 0, 0, x]*(3 + (3*Log[mu2/s])/2 - 
          (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) - 6*G[0, 1, 1, x]*zeta[2] - 
        6*G[1, 0, 0, x]*zeta[2] + Log[mu2/s]^3*(-1/2 + (5*zeta[2])/4) + 
        zeta[2]*(3 - (37*zeta[3])/2) + G[0, 0, x]*(-6 - (3*Log[mu2/s]^2)/4 + 
          Log[mu2/s]^3/6 + (3*zeta[2])/4 + Log[mu2/s]*(-3 + (11*zeta[2])/2) - 
          zeta[3]/3) + 7*zeta[3] + G[1, 1, x]*(6*Log[mu2/s]*zeta[2] + 
          2*zeta[3]) + Log[mu2/s]^2*(-3 + (3*zeta[2])/8 + (9*zeta[3])/2) + 
        G[0, 1, x]*(-Log[mu2/s]^3/3 + 7*Log[mu2/s]*zeta[2] + 
          (20*zeta[3])/3) + G[1, 0, x]*(-Log[mu2/s]^3/3 + 
          7*Log[mu2/s]*zeta[2] + (20*zeta[3])/3) + 
        G[1, x]*(Log[mu2/s]^4/12 - (7*Log[mu2/s]^2*zeta[2])/2 - 
          (20*Log[mu2/s]*zeta[3])/3 - (35*zeta[4])/8) + 
        G[0, x]*(12 + Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
          Log[mu2/s]^2*(3/2 - (13*zeta[2])/4) - (3*zeta[2])/2 + 
          Log[mu2/s]*(6 - (3*zeta[2])/4 - (13*zeta[3])/3) - (7*zeta[3])/2 - 
          (23*zeta[4])/16) + (141*zeta[4])/32 + Log[mu2/s]*
         (-12 + (3*zeta[2])/2 + (7*zeta[3])/2 + (117*zeta[4])/16) + 
        (103*zeta[5])/5)/x)) + 
  e^4*(Nc*(-5*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 0, 1, x] + 
      G[0, 0, 0, 0, 1, 0, x] + G[0, 0, 0, 1, 0, 1, x] + 
      G[0, 0, 0, 1, 1, 0, x] - G[0, 0, 0, 1, 1, 1, x] - 
      G[0, 0, 1, 0, 0, 0, x] + G[0, 0, 1, 0, 0, 1, x] + 
      G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 1, 0, 1, x] + 
      G[0, 0, 1, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, 1, x] - 
      2*G[0, 1, 0, 0, 0, 0, x] + G[0, 1, 0, 0, 0, 1, x] + 
      G[0, 1, 0, 0, 1, 0, x] + G[0, 1, 0, 1, 0, 1, x] + 
      G[0, 1, 0, 1, 1, 0, x] - G[0, 1, 0, 1, 1, 1, x] - 
      G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, 1, x] + 
      G[0, 1, 1, 0, 1, 0, x] + G[0, 1, 1, 1, 0, 1, x] + 
      G[0, 1, 1, 1, 1, 0, x] - 3*G[0, 1, 1, 1, 1, 1, x] - 
      3*G[1, 0, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 0, 1, x] + 
      G[1, 0, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 0, 1, x] + 
      G[1, 0, 0, 1, 1, 0, x] - G[1, 0, 0, 1, 1, 1, x] - 
      G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 0, 0, 1, x] + 
      G[1, 0, 1, 0, 1, 0, x] + G[1, 0, 1, 1, 0, 1, x] + 
      G[1, 0, 1, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, 1, x] - 
      2*G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 0, 0, 1, x] + 
      G[1, 1, 0, 0, 1, 0, x] + G[1, 1, 0, 1, 0, 1, x] + 
      G[1, 1, 0, 1, 1, 0, x] - G[1, 1, 0, 1, 1, 1, x] - 
      G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, 1, x] + 
      G[1, 1, 1, 0, 1, 0, x] + G[1, 1, 1, 1, 0, 1, x] + 
      G[1, 1, 1, 1, 1, 0, x] - 5*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 0, 1, x]*(2 - Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (2 - Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(2 - Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(2 - Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (2 - Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(2 - Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(2 - Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (2 - Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(2 - Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(2 - Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (2 - Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(2 - Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(2 - Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (2 - Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(2 - Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(2 - Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-2 + Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-2 + Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-2 + Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-2 + Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(-4 + 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-4 + 2*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-8 + 4*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*(-8 + 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-4 - 2*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 0, 1, 0, x]*(-4 - 2*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 1, 0, 1, x]*(-4 - 2*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 1, 1, 0, x]*(-4 - 2*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 0, 0, 1, x]*(-4 - 2*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 0, 1, 0, x]*(-4 - 2*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 1, 0, 1, x]*(-4 - 2*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 1, 1, 0, x]*(-4 - 2*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 1, 1, 1, x]*(4 + 2*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[1, 0, 0, 0, x]*(4 + 2*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[0, 0, 0, 0, x]*(23/2 + 6*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
        (3*zeta[2])/2) + G[1, 1, 1, 1, x]*(25/2 + 6*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (3*zeta[2])/2) - 3*G[0, 0, 1, 1, x]*zeta[2] - 
      3*G[0, 1, 0, 0, x]*zeta[2] - 3*G[1, 0, 1, 1, x]*zeta[2] - 
      3*G[1, 1, 0, 0, x]*zeta[2] - (Log[mu2/s]^4*zeta[2])/8 + 
      zeta[2]*(48 - 15*zeta[3]) + G[1, 1, 1, x]*(-17 - 2*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 - 4*zeta[2] + Log[mu2/s]*(-17/2 + 2*zeta[2]) - 
        (11*zeta[3])/3) + G[0, 0, 0, x]*(-15 - 2*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 - 4*zeta[2] + Log[mu2/s]*(-15/2 + 2*zeta[2]) - 
        (11*zeta[3])/3) + Log[mu2/s]^3*(zeta[2] - zeta[3]/6) + 8*zeta[3] + 
      (7*zeta[3]^2)/3 + G[0, 1, 1, x]*(-6*zeta[2] + 3*Log[mu2/s]*zeta[2] + 
        zeta[3]) + G[1, 0, 0, x]*(-6*zeta[2] + 3*Log[mu2/s]*zeta[2] + 
        zeta[3]) + G[0, 0, 1, x]*(8 + Log[mu2/s]^2 - Log[mu2/s]^3/6 - 
        7*zeta[2] + Log[mu2/s]*(4 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
      G[0, 1, 0, x]*(8 + Log[mu2/s]^2 - Log[mu2/s]^3/6 - 7*zeta[2] + 
        Log[mu2/s]*(4 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
      G[1, 0, 1, x]*(8 + Log[mu2/s]^2 - Log[mu2/s]^3/6 - 7*zeta[2] + 
        Log[mu2/s]*(4 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
      G[1, 1, 0, x]*(8 + Log[mu2/s]^2 - Log[mu2/s]^3/6 - 7*zeta[2] + 
        Log[mu2/s]*(4 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
      G[0, 1, x]*(-16 - Log[mu2/s]^3/3 + Log[mu2/s]^4/24 + 
        Log[mu2/s]^2*(-2 - (7*zeta[2])/4) + 14*zeta[2] + 
        Log[mu2/s]*(-8 + 7*zeta[2] - (10*zeta[3])/3) + (20*zeta[3])/3 - 
        (35*zeta[4])/16) + G[1, 0, x]*(-16 - Log[mu2/s]^3/3 + 
        Log[mu2/s]^4/24 + Log[mu2/s]^2*(-2 - (7*zeta[2])/4) + 14*zeta[2] + 
        Log[mu2/s]*(-8 + 7*zeta[2] - (10*zeta[3])/3) + (20*zeta[3])/3 - 
        (35*zeta[4])/16) + Log[mu2/s]^2*(6*zeta[2] + zeta[3] + 
        (3*zeta[4])/8) - 3*zeta[4] + G[0, 0, x]*(14 + Log[mu2/s]^3/3 - 
        Log[mu2/s]^4/24 + Log[mu2/s]^2*(7/4 - (5*zeta[2])/4) + 
        (41*zeta[2])/4 - (8*zeta[3])/3 + Log[mu2/s]*(7 + 5*zeta[2] + 
          (4*zeta[3])/3) + (59*zeta[4])/16) + 
      G[1, 1, x]*(18 + Log[mu2/s]^3/3 - Log[mu2/s]^4/24 + 
        Log[mu2/s]^2*(9/4 - (5*zeta[2])/4) + (39*zeta[2])/4 - (8*zeta[3])/3 + 
        Log[mu2/s]*(9 + 5*zeta[2] + (4*zeta[3])/3) + (59*zeta[4])/16) + 
      Log[mu2/s]*(4*zeta[3] + zeta[2]*(24 + (15*zeta[3])/2) - (3*zeta[4])/2 - 
        zeta[5]) + x*(2*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x]/2 - 
        G[0, 0, 0, 1, 0, x]/2 - G[0, 0, 1, 0, 1, x]/2 - 
        G[0, 0, 1, 1, 0, x]/2 + G[0, 0, 1, 1, 1, x]/2 + 
        G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - 
        G[0, 1, 0, 1, 0, x]/2 - G[0, 1, 1, 0, 1, x]/2 - 
        G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x] - 
        G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
        G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + 
        G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - 
        G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
        G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + 
        2*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*(-3/2 - (3*Log[mu2/s])/2) + 
        G[1, 1, 1, 1, x]*(-3/2 - (3*Log[mu2/s])/2) + G[0, 1, 1, 1, x]*
         (-1/2 - Log[mu2/s]/2) + G[1, 0, 0, 0, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 0, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[0, 0, 1, 0, x]*
         (1/2 + Log[mu2/s]/2) + G[0, 1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + 
        G[0, 1, 1, 0, x]*(1/2 + Log[mu2/s]/2) + G[1, 0, 0, 1, x]*
         (1/2 + Log[mu2/s]/2) + G[1, 0, 1, 0, x]*(1/2 + Log[mu2/s]/2) + 
        G[1, 1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 1, 1, 0, x]*
         (1/2 + Log[mu2/s]/2) + (3*G[0, 1, 1, x]*zeta[2])/2 + 
        (3*G[1, 0, 0, x]*zeta[2])/2 - (Log[mu2/s]^3*zeta[2])/4 + 
        G[0, 0, 0, x]*(2 + Log[mu2/s] + Log[mu2/s]^2/2 + zeta[2]) + 
        G[1, 1, 1, x]*(2 + Log[mu2/s] + Log[mu2/s]^2/2 + zeta[2]) + 
        G[0, 0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[0, 1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[1, 0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[1, 1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[0, 1, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + 
          Log[mu2/s]*(1 - (7*zeta[2])/4) - (7*zeta[2])/4 - (5*zeta[3])/3) + 
        G[1, 0, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + 
          Log[mu2/s]*(1 - (7*zeta[2])/4) - (7*zeta[2])/4 - (5*zeta[3])/3) + 
        Log[mu2/s]^2*((-3*zeta[2])/4 - zeta[3]/4) + 
        G[0, 0, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + 
          Log[mu2/s]*(-1 - (5*zeta[2])/4) - (5*zeta[2])/4 + (2*zeta[3])/3) + 
        G[1, 1, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + 
          Log[mu2/s]*(-1 - (5*zeta[2])/4) - (5*zeta[2])/4 + (2*zeta[3])/3) - 
        zeta[3] + zeta[2]*(-6 + (15*zeta[3])/4) + 
        G[0, x]*(3*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((3*zeta[2])/2 + zeta[3]/2) + zeta[3]/2 - 
          (3*zeta[4])/8) + G[1, x]*(3*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((3*zeta[2])/2 + zeta[3]/2) + zeta[3]/2 - 
          (3*zeta[4])/8) + Log[mu2/s]*(-3*zeta[2] - zeta[3]/2 + 
          (3*zeta[4])/8) + (3*zeta[4])/8 - zeta[5]/2) + 2*zeta[5] + 
      G[0, x]*(4 + Log[mu2/s]^3*(1/12 + zeta[2]/2) + 
        zeta[2]*(-49/2 - (15*zeta[3])/2) + Log[mu2/s]^2*(1/2 - 3*zeta[2] + 
          zeta[3]/2) - (31*zeta[3])/6 + Log[mu2/s]*(2 - (49*zeta[2])/4 - 
          2*zeta[3] - (3*zeta[4])/4) + (3*zeta[4])/2 + zeta[5]) + 
      G[1, x]*(-4 + Log[mu2/s]^3*(-1/12 + zeta[2]/2) + 
        zeta[2]*(-47/2 - (15*zeta[3])/2) + Log[mu2/s]^2*(-1/2 - 3*zeta[2] + 
          zeta[3]/2) - (17*zeta[3])/6 + Log[mu2/s]*(-2 - (47*zeta[2])/4 - 
          2*zeta[3] - (3*zeta[4])/4) + (3*zeta[4])/2 + zeta[5]) + 
      (-48 + 9*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
        2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
        2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
        2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
        2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
        2*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
        4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
        2*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
        2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
        2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
        2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
        2*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
        6*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
        2*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
        2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] + 
        2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
        2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
        2*G[1, 0, 1, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, 1, x] + 
        4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
        2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
        2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
        2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
        2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
        2*G[1, 1, 1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, 0, 0, x]*(3/2 - 7*Log[mu2/s]) + 2*G[0, 0, 0, 0, 1, x]*
         Log[mu2/s] + 2*G[0, 0, 0, 1, 0, x]*Log[mu2/s] + 
        2*G[0, 0, 1, 0, 1, x]*Log[mu2/s] + 2*G[0, 0, 1, 1, 0, x]*Log[mu2/s] - 
        2*G[0, 0, 1, 1, 1, x]*Log[mu2/s] - 2*G[0, 1, 0, 0, 0, x]*Log[mu2/s] + 
        2*G[0, 1, 0, 0, 1, x]*Log[mu2/s] + 2*G[0, 1, 0, 1, 0, x]*Log[mu2/s] + 
        2*G[0, 1, 1, 0, 1, x]*Log[mu2/s] + 2*G[0, 1, 1, 1, 0, x]*Log[mu2/s] - 
        4*G[0, 1, 1, 1, 1, x]*Log[mu2/s] - 4*G[1, 0, 0, 0, 0, x]*Log[mu2/s] + 
        2*G[1, 0, 0, 0, 1, x]*Log[mu2/s] + 2*G[1, 0, 0, 1, 0, x]*Log[mu2/s] + 
        2*G[1, 0, 1, 0, 1, x]*Log[mu2/s] + 2*G[1, 0, 1, 1, 0, x]*Log[mu2/s] - 
        2*G[1, 0, 1, 1, 1, x]*Log[mu2/s] - 2*G[1, 1, 0, 0, 0, x]*Log[mu2/s] + 
        2*G[1, 1, 0, 0, 1, x]*Log[mu2/s] + 2*G[1, 1, 0, 1, 0, x]*Log[mu2/s] + 
        2*G[1, 1, 1, 0, 1, x]*Log[mu2/s] + 2*G[1, 1, 1, 1, 0, x]*Log[mu2/s] - 
        6*G[1, 1, 1, 1, 1, x]*Log[mu2/s] - Log[mu2/s]^5/80 - 
        Log[mu2/s]^6/240 + Log[mu2/s]^4*(-1/8 + (5*zeta[2])/16) + 
        6*G[0, 0, 1, 1, x]*zeta[2] + 6*G[0, 1, 0, 0, x]*zeta[2] + 
        6*G[1, 0, 1, 1, x]*zeta[2] + 6*G[1, 1, 0, 0, x]*zeta[2] + 
        G[0, 0, 0, 0, x]*(-3 - (3*Log[mu2/s])/2 + (5*Log[mu2/s]^2)/2 + 
          (7*zeta[2])/2) + G[1, 1, 1, 1, x]*(2*Log[mu2/s]^2 + 4*zeta[2]) + 
        G[0, 1, 1, 1, x]*(Log[mu2/s]^2 + 5*zeta[2]) + G[1, 0, 0, 0, x]*
         (Log[mu2/s]^2 + 5*zeta[2]) + G[0, 0, 0, 1, x]*(-Log[mu2/s]^2 + 
          7*zeta[2]) + G[0, 0, 1, 0, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[0, 1, 0, 1, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[0, 1, 1, 0, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[1, 0, 0, 1, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[1, 0, 1, 0, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[1, 1, 0, 1, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[1, 1, 1, 0, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[0, 0, 1, x]*(Log[mu2/s]^3/3 - 7*Log[mu2/s]*zeta[2] - 
          (20*zeta[3])/3) + G[0, 1, 0, x]*(Log[mu2/s]^3/3 - 
          7*Log[mu2/s]*zeta[2] - (20*zeta[3])/3) + G[1, 0, 1, x]*
         (Log[mu2/s]^3/3 - 7*Log[mu2/s]*zeta[2] - (20*zeta[3])/3) + 
        G[1, 1, 0, x]*(Log[mu2/s]^3/3 - 7*Log[mu2/s]*zeta[2] - 
          (20*zeta[3])/3) + G[0, 1, 1, x]*(-6*Log[mu2/s]*zeta[2] - 
          2*zeta[3]) + G[1, 0, 0, x]*(-6*Log[mu2/s]*zeta[2] - 2*zeta[3]) + 
        zeta[2]*(6 - (7*zeta[3])/4) + 14*zeta[3] - (77*zeta[3]^2)/6 + 
        Log[mu2/s]^3*(-1 + zeta[2]/8 + (3*zeta[3])/2) + 
        G[1, 1, 1, x]*(-Log[mu2/s]^3/3 - 5*Log[mu2/s]*zeta[2] + 
          (8*zeta[3])/3) + G[0, 0, 0, x]*(6 + (3*Log[mu2/s]^2)/4 - 
          Log[mu2/s]^3/2 + Log[mu2/s]*(3 - (9*zeta[2])/2) - (3*zeta[2])/4 + 
          5*zeta[3]) + G[0, 0, x]*(-12 - Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
          (3*zeta[2])/2 + Log[mu2/s]^2*(-3/2 + (11*zeta[2])/4) + 
          Log[mu2/s]*(-6 + (3*zeta[2])/4 - zeta[3]/3) + (7*zeta[3])/2 - 
          (71*zeta[4])/16) + G[1, 1, x]*(3*Log[mu2/s]^2*zeta[2] + 
          2*Log[mu2/s]*zeta[3] - (3*zeta[4])/2) + (141*zeta[4])/16 + 
        Log[mu2/s]^2*(-6 + (3*zeta[2])/4 + (7*zeta[3])/4 + 
          (117*zeta[4])/32) + G[0, 1, x]*(-Log[mu2/s]^4/12 + 
          (7*Log[mu2/s]^2*zeta[2])/2 + (20*Log[mu2/s]*zeta[3])/3 + 
          (35*zeta[4])/8) + G[1, 0, x]*(-Log[mu2/s]^4/12 + 
          (7*Log[mu2/s]^2*zeta[2])/2 + (20*Log[mu2/s]*zeta[3])/3 + 
          (35*zeta[4])/8) + G[1, x]*(Log[mu2/s]^5/60 - 
          (7*Log[mu2/s]^3*zeta[2])/6 - (10*Log[mu2/s]^2*zeta[3])/3 + 
          (52*zeta[2]*zeta[3])/3 - (35*Log[mu2/s]*zeta[4])/8 - 
          (72*zeta[5])/5) + G[0, x]*(24 + Log[mu2/s]^4/16 + 
          Log[mu2/s]^5/120 + Log[mu2/s]^3*(1/2 - (13*zeta[2])/12) + 
          Log[mu2/s]^2*(3 - (3*zeta[2])/8 - (13*zeta[3])/6) - 7*zeta[3] + 
          zeta[2]*(-3 + (97*zeta[3])/6) + Log[mu2/s]*(12 - (3*zeta[2])/2 - 
            (7*zeta[3])/2 - (23*zeta[4])/16) - (141*zeta[4])/32 - 
          (41*zeta[5])/5) + (93*zeta[5])/10 + Log[mu2/s]*
         (-24 + zeta[2]*(3 - (37*zeta[3])/2) + 7*zeta[3] + (141*zeta[4])/32 + 
          (103*zeta[5])/5) - (1005*zeta[6])/128)/x + (963*zeta[6])/64) + 
    (-5*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 0, 1, x] + 
      G[0, 0, 0, 0, 1, 0, x] + G[0, 0, 0, 1, 0, 1, x] + 
      G[0, 0, 0, 1, 1, 0, x] - G[0, 0, 0, 1, 1, 1, x] - 
      G[0, 0, 1, 0, 0, 0, x] + G[0, 0, 1, 0, 0, 1, x] + 
      G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 1, 0, 1, x] + 
      G[0, 0, 1, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, 1, x] - 
      2*G[0, 1, 0, 0, 0, 0, x] + G[0, 1, 0, 0, 0, 1, x] + 
      G[0, 1, 0, 0, 1, 0, x] + G[0, 1, 0, 1, 0, 1, x] + 
      G[0, 1, 0, 1, 1, 0, x] - G[0, 1, 0, 1, 1, 1, x] - 
      G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, 1, x] + 
      G[0, 1, 1, 0, 1, 0, x] + G[0, 1, 1, 1, 0, 1, x] + 
      G[0, 1, 1, 1, 1, 0, x] - 3*G[0, 1, 1, 1, 1, 1, x] - 
      3*G[1, 0, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 0, 1, x] + 
      G[1, 0, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 0, 1, x] + 
      G[1, 0, 0, 1, 1, 0, x] - G[1, 0, 0, 1, 1, 1, x] - 
      G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 0, 0, 1, x] + 
      G[1, 0, 1, 0, 1, 0, x] + G[1, 0, 1, 1, 0, 1, x] + 
      G[1, 0, 1, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, 1, x] - 
      2*G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 0, 0, 1, x] + 
      G[1, 1, 0, 0, 1, 0, x] + G[1, 1, 0, 1, 0, 1, x] + 
      G[1, 1, 0, 1, 1, 0, x] - G[1, 1, 0, 1, 1, 1, x] - 
      G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, 1, x] + 
      G[1, 1, 1, 0, 1, 0, x] + G[1, 1, 1, 1, 0, 1, x] + 
      G[1, 1, 1, 1, 1, 0, x] - 5*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 0, 1, x]*(-1 - Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-1 - Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-1 - Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-1 - Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-1 - Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-1 - Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-1 - Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-1 - Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-1 - Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-1 - Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-1 - Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-1 - Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-1 - Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-1 - Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(-1 - Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-1 - Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (1 + Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(1 + Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(1 + Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (1 + Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(2 + 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(2 + 2*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (4 + 4*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*(4 + 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(3 + Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 0, 1, 0, x]*(3 + Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 1, 0, 1, x]*(3 + Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 1, 1, 0, x]*(3 + Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 0, 0, 1, x]*(3 + Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 0, 1, 0, x]*(3 + Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 1, 0, 1, x]*(3 + Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 1, 1, 0, x]*(3 + Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 1, 1, 1, x]*(-3 - Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[1, 0, 0, 0, x]*(-3 - Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[0, 0, 0, 0, x]*(-19/2 - 3*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
        (3*zeta[2])/2) + G[1, 1, 1, 1, x]*(-17/2 - 3*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (3*zeta[2])/2) - 3*G[0, 0, 1, 1, x]*zeta[2] - 
      3*G[0, 1, 0, 0, x]*zeta[2] - 3*G[1, 0, 1, 1, x]*zeta[2] - 
      3*G[1, 1, 0, 0, x]*zeta[2] - (Log[mu2/s]^4*zeta[2])/8 + 
      G[1, 1, 1, x]*(11 + Log[mu2/s]^2 + Log[mu2/s]^3/3 + 2*zeta[2] + 
        Log[mu2/s]*(11/2 + 2*zeta[2]) - (11*zeta[3])/3) + 
      G[0, 0, 0, x]*(13 + Log[mu2/s]^2 + Log[mu2/s]^3/3 + 2*zeta[2] + 
        Log[mu2/s]*(13/2 + 2*zeta[2]) - (11*zeta[3])/3) + 
      Log[mu2/s]^3*(-zeta[2]/2 - zeta[3]/6) - 6*zeta[3] + (7*zeta[3]^2)/3 + 
      G[0, 1, 1, x]*(3*zeta[2] + 3*Log[mu2/s]*zeta[2] + zeta[3]) + 
      G[1, 0, 0, x]*(3*zeta[2] + 3*Log[mu2/s]*zeta[2] + zeta[3]) + 
      G[0, 0, 1, x]*(-6 - Log[mu2/s]^2/2 - Log[mu2/s]^3/6 + (7*zeta[2])/2 + 
        Log[mu2/s]*(-3 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
      G[0, 1, 0, x]*(-6 - Log[mu2/s]^2/2 - Log[mu2/s]^3/6 + (7*zeta[2])/2 + 
        Log[mu2/s]*(-3 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
      G[1, 0, 1, x]*(-6 - Log[mu2/s]^2/2 - Log[mu2/s]^3/6 + (7*zeta[2])/2 + 
        Log[mu2/s]*(-3 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
      G[1, 1, 0, x]*(-6 - Log[mu2/s]^2/2 - Log[mu2/s]^3/6 + (7*zeta[2])/2 + 
        Log[mu2/s]*(-3 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
      zeta[2]*(-36 + (15*zeta[3])/2) + G[0, 1, x]*(12 + Log[mu2/s]^3/6 + 
        Log[mu2/s]^4/24 + Log[mu2/s]^2*(3/2 - (7*zeta[2])/4) - 
        (21*zeta[2])/2 + Log[mu2/s]*(6 - (7*zeta[2])/2 - (10*zeta[3])/3) - 
        (10*zeta[3])/3 - (35*zeta[4])/16) + G[1, 0, x]*
       (12 + Log[mu2/s]^3/6 + Log[mu2/s]^4/24 + Log[mu2/s]^2*
         (3/2 - (7*zeta[2])/4) - (21*zeta[2])/2 + 
        Log[mu2/s]*(6 - (7*zeta[2])/2 - (10*zeta[3])/3) - (10*zeta[3])/3 - 
        (35*zeta[4])/16) + Log[mu2/s]^2*((-9*zeta[2])/2 - zeta[3]/2 + 
        (3*zeta[4])/8) + (9*zeta[4])/4 + G[0, 0, x]*(-14 - Log[mu2/s]^3/6 - 
        Log[mu2/s]^4/24 + Log[mu2/s]^2*(-7/4 - (5*zeta[2])/4) - 
        (29*zeta[2])/4 + (4*zeta[3])/3 + Log[mu2/s]*(-7 - (5*zeta[2])/2 + 
          (4*zeta[3])/3) + (59*zeta[4])/16) + 
      G[1, 1, x]*(-10 - Log[mu2/s]^3/6 - Log[mu2/s]^4/24 + 
        Log[mu2/s]^2*(-5/4 - (5*zeta[2])/4) - (31*zeta[2])/4 + 
        (4*zeta[3])/3 + Log[mu2/s]*(-5 - (5*zeta[2])/2 + (4*zeta[3])/3) + 
        (59*zeta[4])/16) + Log[mu2/s]*(-3*zeta[3] + 
        zeta[2]*(-18 + (15*zeta[3])/2) + (3*zeta[4])/4 - zeta[5]) + 
      x*(2*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x]/2 - 
        G[0, 0, 0, 1, 0, x]/2 - G[0, 0, 1, 0, 1, x]/2 - 
        G[0, 0, 1, 1, 0, x]/2 + G[0, 0, 1, 1, 1, x]/2 + 
        G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - 
        G[0, 1, 0, 1, 0, x]/2 - G[0, 1, 1, 0, 1, x]/2 - 
        G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x] - 
        G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
        G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + 
        G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - 
        G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
        G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + 
        2*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*(-3/2 - (3*Log[mu2/s])/2) + 
        G[1, 1, 1, 1, x]*(-3/2 - (3*Log[mu2/s])/2) + G[0, 1, 1, 1, x]*
         (-1/2 - Log[mu2/s]/2) + G[1, 0, 0, 0, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 0, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[0, 0, 1, 0, x]*
         (1/2 + Log[mu2/s]/2) + G[0, 1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + 
        G[0, 1, 1, 0, x]*(1/2 + Log[mu2/s]/2) + G[1, 0, 0, 1, x]*
         (1/2 + Log[mu2/s]/2) + G[1, 0, 1, 0, x]*(1/2 + Log[mu2/s]/2) + 
        G[1, 1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 1, 1, 0, x]*
         (1/2 + Log[mu2/s]/2) + (3*G[0, 1, 1, x]*zeta[2])/2 + 
        (3*G[1, 0, 0, x]*zeta[2])/2 - (Log[mu2/s]^3*zeta[2])/4 + 
        G[0, 0, 0, x]*(2 + Log[mu2/s] + Log[mu2/s]^2/2 + zeta[2]) + 
        G[1, 1, 1, x]*(2 + Log[mu2/s] + Log[mu2/s]^2/2 + zeta[2]) + 
        G[0, 0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[0, 1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[1, 0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[1, 1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[0, 1, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + 
          Log[mu2/s]*(1 - (7*zeta[2])/4) - (7*zeta[2])/4 - (5*zeta[3])/3) + 
        G[1, 0, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + 
          Log[mu2/s]*(1 - (7*zeta[2])/4) - (7*zeta[2])/4 - (5*zeta[3])/3) + 
        Log[mu2/s]^2*((-3*zeta[2])/4 - zeta[3]/4) + 
        G[0, 0, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + 
          Log[mu2/s]*(-1 - (5*zeta[2])/4) - (5*zeta[2])/4 + (2*zeta[3])/3) + 
        G[1, 1, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + 
          Log[mu2/s]*(-1 - (5*zeta[2])/4) - (5*zeta[2])/4 + (2*zeta[3])/3) - 
        zeta[3] + zeta[2]*(-6 + (15*zeta[3])/4) + 
        G[0, x]*(3*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((3*zeta[2])/2 + zeta[3]/2) + zeta[3]/2 - 
          (3*zeta[4])/8) + G[1, x]*(3*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((3*zeta[2])/2 + zeta[3]/2) + zeta[3]/2 - 
          (3*zeta[4])/8) + Log[mu2/s]*(-3*zeta[2] - zeta[3]/2 + 
          (3*zeta[4])/8) + (3*zeta[4])/8 - zeta[5]/2) - zeta[5] + 
      G[0, x]*(4 + Log[mu2/s]^3*(1/12 + zeta[2]/2) + 
        zeta[2]*(35/2 - (15*zeta[3])/2) + Log[mu2/s]^2*(1/2 + (3*zeta[2])/2 + 
          zeta[3]/2) + (11*zeta[3])/6 + Log[mu2/s]*(2 + (35*zeta[2])/4 + 
          zeta[3] - (3*zeta[4])/4) - (3*zeta[4])/4 + zeta[5]) + 
      G[1, x]*(-4 + Log[mu2/s]^3*(-1/12 + zeta[2]/2) + 
        zeta[2]*(37/2 - (15*zeta[3])/2) + Log[mu2/s]^2*
         (-1/2 + (3*zeta[2])/2 + zeta[3]/2) + (25*zeta[3])/6 + 
        Log[mu2/s]*(-2 + (37*zeta[2])/4 + zeta[3] - (3*zeta[4])/4) - 
        (3*zeta[4])/4 + zeta[5]) + (64 + G[0, 0, 0, 0, 0, 0, x] + 
        G[0, 0, 0, 0, 0, x]*(-3/2 - Log[mu2/s]) + Log[mu2/s]^5/80 + 
        Log[mu2/s]^6/720 + G[0, 0, 0, 0, x]*(4 + (3*Log[mu2/s])/2 + 
          Log[mu2/s]^2/2 - zeta[2]/2) + Log[mu2/s]^4*(1/6 - zeta[2]/48) + 
        Log[mu2/s]^3*(4/3 - zeta[2]/8 - (7*zeta[3])/18) - (56*zeta[3])/3 + 
        (49*zeta[3]^2)/18 + zeta[2]*(-8 + (7*zeta[3])/4) + 
        G[0, 0, 0, x]*(-8 - (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(-4 + zeta[2]/2) + (3*zeta[2])/4 + (7*zeta[3])/3) + 
        G[0, 0, x]*(16 + Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
          Log[mu2/s]^2*(2 - zeta[2]/4) - 2*zeta[2] + Log[mu2/s]*
           (8 - (3*zeta[2])/4 - (7*zeta[3])/3) - (7*zeta[3])/2 - 
          (47*zeta[4])/16) + Log[mu2/s]^2*(8 - zeta[2] - (7*zeta[3])/4 - 
          (47*zeta[4])/32) - (47*zeta[4])/4 + Log[mu2/s]*
         (32 - (28*zeta[3])/3 + zeta[2]*(-4 + (7*zeta[3])/6) - 
          (141*zeta[4])/32 - (31*zeta[5])/5) - (93*zeta[5])/10 + 
        G[0, x]*(-32 - Log[mu2/s]^4/16 - Log[mu2/s]^5/120 + 
          Log[mu2/s]^3*(-2/3 + zeta[2]/12) + zeta[2]*(4 - (7*zeta[3])/6) + 
          (28*zeta[3])/3 + Log[mu2/s]^2*(-4 + (3*zeta[2])/8 + 
            (7*zeta[3])/6) + (141*zeta[4])/32 + Log[mu2/s]*
           (-16 + 2*zeta[2] + (7*zeta[3])/2 + (47*zeta[4])/16) + 
          (31*zeta[5])/5) - (949*zeta[6])/128)/x + (963*zeta[6])/64)/Nc), 
 (7/2 + ((3*I)/2)*Pi + ((-I)*Pi*G[0, x] - G[0, 0, x])/(1 - x)^2 + 
    ((-I)*Pi + (-1 + (2*I)*Pi)*G[0, x] + 2*G[0, 0, x])/(1 - x) + 
    G[0, x]*((-I)*Pi - Log[mu2/s]) + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + 
    (-4 - G[0, 0, x] - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + 
      G[0, x]*(3/2 + Log[mu2/s]) + zeta[2]/2)/x - zeta[2]/2)/Nc + 
  Nc*(-7/2 - ((3*I)/2)*Pi + ((-I)*Pi + (-1 - I*Pi)*G[0, x] - G[0, 0, x])/
     (1 - x) + ((-I)*Pi*G[0, x] - G[0, 0, x])/(1 - x)^2 + 
    (-3/2 - (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
    G[0, x]*(I*Pi + Log[mu2/s]) + 
    (3 - G[0, 0, x] + G[0, x]*(-3/2 - (2*I)*Pi - Log[mu2/s]) + 
      (3/2 + (2*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (15*zeta[2])/2)/x + 
    (15*zeta[2])/2) + 
  e*(Nc*(-7 - ((7*I)/2)*Pi - I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - 
      G[0, 0, 0, x] + G[1, 0, 0, x] + (-3/4 - I*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/2 + G[0, x]*(I*Pi*Log[mu2/s] + Log[mu2/s]^2/2 - 
        (7*zeta[2])/2) + (21/4 + (2*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-7/2 - ((3*I)/2)*Pi + (15*zeta[2])/2) + 
      (6 - (2*I)*Pi*G[1, 0, x] + 3*G[0, 0, 0, x] - 2*G[1, 0, 0, x] + 
        G[0, 0, x]*(3/2 + (2*I)*Pi - Log[mu2/s]) + (3/4 + I*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + Log[mu2/s]*(3 - (15*zeta[2])/2) + 
        (-3/4 - I*Pi)*zeta[2] + G[0, x]*(-3 + (-3/2 - (2*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 + (13*zeta[2])/2) - 9*zeta[3])/x + 
      (((-3*I)/2)*Pi - I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] + 
        G[0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) - I*Pi*Log[mu2/s] + 
        (3 + I*Pi)*zeta[2] + G[0, x]*(-3/2 - ((3*I)/2)*Pi + 
          (-1 - I*Pi)*Log[mu2/s] + 3*zeta[2]) - zeta[3])/(1 - x) + 
      ((-I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] + 
        G[0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + I*Pi*zeta[2] + 
        G[0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) - zeta[3])/
       (1 - x)^2 + 8*zeta[3]) + (7 + ((7*I)/2)*Pi + I*Pi*G[0, 0, x] - 
      I*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x] + (3*Log[mu2/s]^2)/4 + 
      Log[mu2/s]^3/6 + Log[mu2/s]*(7/2 + ((3*I)/2)*Pi - zeta[2]/2) + 
      (-21/4 + I*Pi)*zeta[2] + G[0, x]*((-I)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + 
        (7*zeta[2])/2) + ((-I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 
        G[1, 0, 0, x] + G[0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        I*Pi*zeta[2] + G[0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) - 
        zeta[3])/(1 - x)^2 - (10*zeta[3])/3 + 
      (((-3*I)/2)*Pi + (2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 
        2*G[1, 0, 0, x] - I*Pi*Log[mu2/s] + G[0, 0, x]*(7/2 - (2*I)*Pi + 
          2*Log[mu2/s]) + G[0, x]*(-3/2 + ((5*I)/2)*Pi + 
          (-1 + (2*I)*Pi)*Log[mu2/s] - 6*zeta[2]) + (3 - (2*I)*Pi)*zeta[2] + 
        2*zeta[3])/(1 - x) + (-8 + G[0, 0, 0, x] + 
        G[0, 0, x]*(-3/2 - Log[mu2/s]) - (3*Log[mu2/s]^2)/4 - 
        Log[mu2/s]^3/6 + G[0, x]*(4 + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - 
          zeta[2]/2) + Log[mu2/s]*(-4 + zeta[2]/2) + (3*zeta[2])/4 + 
        (7*zeta[3])/3)/x)/Nc) + 
  e^2*(Nc*(-14 - (7*I)*Pi - I*Pi*G[0, 1, 0, x] + I*Pi*G[1, 1, 0, x] + 
      2*G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + 
      G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(I*Pi - Log[mu2/s]) + 
      (-1/4 - (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/8 + 
      G[1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[1, 0, x]*(I*Pi*Log[mu2/s] - 3*zeta[2]) + (49/4 + ((9*I)/4)*Pi)*
       zeta[2] + G[0, 0, x]*((-I)*Pi*Log[mu2/s] + 3*zeta[2]) + 
      Log[mu2/s]^2*(-7/4 - ((3*I)/4)*Pi + (15*zeta[2])/4) + 
      G[0, x]*((I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/6 - (I/2)*Pi*zeta[2] - 
        (7*Log[mu2/s]*zeta[2])/2 - (10*zeta[3])/3) + 
      (7/2 + ((14*I)/3)*Pi)*zeta[3] + G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      Log[mu2/s]*(-7 - ((7*I)/2)*Pi + (21/4 + (2*I)*Pi)*zeta[2] + 
        8*zeta[3]) + (12 + (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
        5*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 
        2*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*((2*I)*Pi - 2*Log[mu2/s]) + 
        (1/4 + (I/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/8 + 
        G[0, 0, 0, x]*(-3/2 - (2*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 0, x]*(3 + (3/2 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
          (11*zeta[2])/2) + Log[mu2/s]^2*(3/2 - (15*zeta[2])/4) - 
        (3*zeta[2])/2 + G[1, 0, x]*((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        Log[mu2/s]*(6 + (-3/4 - I*Pi)*zeta[2] - 9*zeta[3]) + 
        G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + (-7/2 - ((14*I)/3)*Pi)*
         zeta[3] + G[0, x]*(-6 + (-3/4 - I*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + (3/4 + I*Pi)*zeta[2] + Log[mu2/s]*
           (-3 + (13*zeta[2])/2) + (13*zeta[3])/3) - (117*zeta[4])/16)/x + 
      (I*Pi*G[0, 1, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
        G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + 
        G[1, 0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + G[0, 0, 0, x]*
         (1 - I*Pi + 2*Log[mu2/s]) + G[0, 0, x]*(-3/2 + (I/2)*Pi + 
          (-1/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        (I/2)*Pi*zeta[2] + G[1, 0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - zeta[3]/2 + 
        G[0, x]*(((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
          (3/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + 3*zeta[2]) + 
          zeta[3]) - (27*zeta[4])/4)/(1 - x)^2 + 
      ((-3*I)*Pi + I*Pi*G[0, 1, 0, x] - I*Pi*G[1, 1, 0, x] - 
        3*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
        G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) - 
        (I/2)*Pi*Log[mu2/s]^2 + G[0, 0, 0, x]*(2 - I*Pi + 2*Log[mu2/s]) + 
        G[0, 0, x]*(-1 + ((3*I)/2)*Pi + (-1/2 + I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (5*zeta[2])/2) + (9/2 + (3*I)*Pi)*zeta[2] + 
        G[1, 0, x]*(((-3*I)/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
        Log[mu2/s]*(((-3*I)/2)*Pi + (3 + I*Pi)*zeta[2] - zeta[3]) + 
        G[1, x]*(I*Pi*zeta[2] - zeta[3]) - (3*zeta[3])/2 + 
        G[0, x]*(-3 - ((5*I)/2)*Pi + (-1/2 - (I/2)*Pi)*Log[mu2/s]^2 + 
          (5 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-3/2 - ((3*I)/2)*Pi + 
            3*zeta[2]) + zeta[3]) - (27*zeta[4])/4)/(1 - x) + 
      (9*zeta[4])/16) + (14 + (7*I)*Pi + I*Pi*G[0, 1, 0, x] - 
      I*Pi*G[1, 1, 0, x] - 2*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
      2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + G[1, 0, 0, x]*
       (I*Pi - Log[mu2/s]) + Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
      G[0, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[0, 0, x]*(I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      Log[mu2/s]^2*(7/4 + ((3*I)/4)*Pi - zeta[2]/4) + 
      (-49/4 - ((9*I)/4)*Pi)*zeta[2] + G[1, 0, x]*((-I)*Pi*Log[mu2/s] + 
        3*zeta[2]) + Log[mu2/s]*(7 + ((7*I)/2)*Pi + (-21/4 + I*Pi)*zeta[2] - 
        (10*zeta[3])/3) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) - (7*zeta[3])/2 + 
      G[0, x]*((-I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 + (I/2)*Pi*zeta[2] + 
        (7*Log[mu2/s]*zeta[2])/2 + (10*zeta[3])/3) + 
      (I*Pi*G[0, 1, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
        G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + 
        G[1, 0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + G[0, 0, 0, x]*
         (1 - I*Pi + 2*Log[mu2/s]) + G[0, 0, x]*(-3/2 + (I/2)*Pi + 
          (-1/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        (I/2)*Pi*zeta[2] + G[1, 0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - zeta[3]/2 + 
        G[0, x]*(((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
          (3/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + 3*zeta[2]) + 
          zeta[3]) - (27*zeta[4])/4)/(1 - x)^2 - (155*zeta[4])/16 + 
      (-16 - G[0, 0, 0, 0, x] - Log[mu2/s]^3/4 - Log[mu2/s]^4/24 + 
        G[0, 0, 0, x]*(3/2 + Log[mu2/s]) + Log[mu2/s]^2*(-2 + zeta[2]/4) + 
        G[0, 0, x]*(-4 - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + zeta[2]/2) + 
        2*zeta[2] + G[0, x]*(8 + (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/6 + 
          Log[mu2/s]*(4 - zeta[2]/2) - (3*zeta[2])/4 - (7*zeta[3])/3) + 
        (7*zeta[3])/2 + Log[mu2/s]*(-8 + (3*zeta[2])/4 + (7*zeta[3])/3) + 
        (47*zeta[4])/16)/x + ((-3*I)*Pi - (2*I)*Pi*G[0, 1, 0, x] + 
        (2*I)*Pi*G[1, 1, 0, x] + 6*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
        4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
         (-6 + (2*I)*Pi - 4*Log[mu2/s]) - (I/2)*Pi*Log[mu2/s]^2 + 
        G[1, 0, 0, x]*(5/2 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, x]*(((5*I)/2)*Pi + (2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        (9/2 - I*Pi)*zeta[2] + G[0, 0, x]*(6 - ((5*I)/2)*Pi + 
          (7/2 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 5*zeta[2]) + 
        G[0, x]*(-3 + ((9*I)/2)*Pi + (-1/2 + I*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(-3/2 + ((5*I)/2)*Pi - 6*zeta[2]) + 
          (-7 - I*Pi)*zeta[2] - 2*zeta[3]) + (5*zeta[3])/2 + 
        Log[mu2/s]*(((-3*I)/2)*Pi + (3 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
        G[1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + (27*zeta[4])/2)/(1 - x))/
     Nc) + e^3*(Nc*(-28 - (14*I)*Pi + I*Pi*G[0, 0, 1, 0, x] - 
      I*Pi*G[0, 1, 1, 0, x] - I*Pi*G[1, 0, 1, 0, x] + I*Pi*G[1, 1, 1, 0, x] - 
      3*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 0, 0, x] - 
      G[0, 1, 1, 0, 0, x] + 3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 
      2*G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x] + 
      G[1, 0, 0, 0, x]*(I*Pi - 2*Log[mu2/s]) + G[0, 1, 0, 0, x]*
       (I*Pi - Log[mu2/s]) + (-1/16 - (I/12)*Pi)*Log[mu2/s]^4 - 
      Log[mu2/s]^5/40 + G[1, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*((-I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[0, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      Log[mu2/s]^3*(-7/12 - (I/4)*Pi + (5*zeta[2])/4) + 
      G[1, 0, 0, x]*((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[0, 1, 0, x]*((-I)*Pi*Log[mu2/s] + 3*zeta[2]) + 
      zeta[2]*(49/2 + ((21*I)/4)*Pi - 18*zeta[3]) + 
      G[0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + G[1, 0, x]*
       ((I/2)*Pi*Log[mu2/s]^2 - (I/2)*Pi*zeta[2] - 3*Log[mu2/s]*zeta[2] - 
        zeta[3]) + (49/6 + ((7*I)/2)*Pi)*zeta[3] + 
      G[1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[0, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 + (I/2)*Pi*zeta[2] + 
        3*Log[mu2/s]*zeta[2] + zeta[3]) + Log[mu2/s]^2*
       (-7/2 - ((7*I)/4)*Pi + (21/8 + I*Pi)*zeta[2] + 4*zeta[3]) + 
      G[0, x]*((I/6)*Pi*Log[mu2/s]^3 + Log[mu2/s]^4/24 - 
        (7*Log[mu2/s]^2*zeta[2])/4 + Log[mu2/s]*((-I/2)*Pi*zeta[2] - 
          (10*zeta[3])/3) - ((7*I)/3)*Pi*zeta[3] - (35*zeta[4])/16) + 
      Log[mu2/s]*(-14 - (7*I)*Pi + (49/4 + ((9*I)/4)*Pi)*zeta[2] + 
        (7/2 + ((14*I)/3)*Pi)*zeta[3] + (9*zeta[4])/16) + 
      (-219/32 + ((31*I)/8)*Pi)*zeta[4] + 
      G[1, x]*(Log[mu2/s]*((-I)*Pi*zeta[2] + zeta[3]) + (27*zeta[4])/4) + 
      (24 - (2*I)*Pi*G[0, 0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, 0, x] + 
        (2*I)*Pi*G[1, 0, 1, 0, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
        7*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, x] - 
        4*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, x] - 
        6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
        4*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 0, x]*(3/2 + (2*I)*Pi - 5*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*((2*I)*Pi - 2*Log[mu2/s]) + (1/16 + (I/12)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^5/40 + G[0, 1, 0, 0, x]*
         ((-2*I)*Pi + 2*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         ((-2*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, x]*((2*I)*Pi*Log[mu2/s] - 
          6*zeta[2]) + G[1, 0, 0, x]*((2*I)*Pi*Log[mu2/s] - Log[mu2/s]^2 - 
          5*zeta[2]) + Log[mu2/s]^3*(1/2 - (5*zeta[2])/4) + 
        G[0, 0, 0, x]*(-3 + (-3/2 - (2*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + G[1, 1, 0, x]*
         ((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + Log[mu2/s]^2*
         (3 + (-3/8 - (I/2)*Pi)*zeta[2] - (9*zeta[3])/2) + 
        G[1, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        G[0, 0, x]*(6 + (3/4 + I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(3 - (11*zeta[2])/2) + (-3/4 - I*Pi)*zeta[2] + 
          zeta[3]/3) - 7*zeta[3] + G[0, 1, x]*((-2*I)*Pi*zeta[2] + 
          2*zeta[3]) + G[1, 0, x]*((-I)*Pi*Log[mu2/s]^2 + I*Pi*zeta[2] + 
          6*Log[mu2/s]*zeta[2] + 2*zeta[3]) + zeta[2]*(-3 + (37*zeta[3])/2) + 
        G[1, x]*(Log[mu2/s]*((2*I)*Pi*zeta[2] - 2*zeta[3]) - 
          (27*zeta[4])/2) + Log[mu2/s]*(12 - (3*zeta[2])/2 + 
          (-7/2 - ((14*I)/3)*Pi)*zeta[3] - (117*zeta[4])/16) + 
        (-141/32 - ((47*I)/8)*Pi)*zeta[4] + 
        G[0, x]*(-12 + (-1/4 - (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
          (3*zeta[2])/2 + Log[mu2/s]^2*(-3/2 + (13*zeta[2])/4) + 
          (7/2 + ((14*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
           (-6 + (3/4 + I*Pi)*zeta[2] + (13*zeta[3])/3) + (23*zeta[4])/16) - 
        (103*zeta[5])/5)/x + ((-6*I)*Pi - I*Pi*G[0, 0, 1, 0, x] + 
        I*Pi*G[0, 1, 1, 0, x] + I*Pi*G[1, 0, 1, 0, x] - 
        I*Pi*G[1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
        2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 0, 0, 0, x] + 
        G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 0, x]*(-7/2 + I*Pi - 3*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) - (I/6)*Pi*Log[mu2/s]^3 + 
        G[0, 1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (3 - I*Pi + 2*Log[mu2/s]) + G[0, 1, 0, x]*(((3*I)/2)*Pi + 
          I*Pi*Log[mu2/s] - 3*zeta[2]) + G[1, 0, 0, x]*(-5/2 + ((3*I)/2)*Pi + 
          (-3/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        G[0, 0, 0, x]*(7/2 - ((3*I)/2)*Pi + (2 - I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + 2*zeta[2]) + G[1, 1, 0, x]*(((-3*I)/2)*Pi - 
          I*Pi*Log[mu2/s] + 3*zeta[2]) + G[1, 1, x]*(I*Pi*zeta[2] - 
          zeta[3]) + Log[mu2/s]^2*(((-3*I)/4)*Pi + (3/2 + (I/2)*Pi)*zeta[2] - 
          zeta[3]/2) + zeta[2]*(9 + ((19*I)/4)*Pi + zeta[3]/2) + 
        (-5/2 + ((7*I)/3)*Pi)*zeta[3] + G[0, 1, x]*((-I)*Pi*zeta[2] + 
          zeta[3]) + G[1, 0, x]*(((-5*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
          (9/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 3*zeta[2]) + 
          zeta[3]) + G[0, 0, x]*(-2 + ((5*I)/2)*Pi + (-1/4 + (I/2)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/6 + Log[mu2/s]*(-1 + ((3*I)/2)*Pi - 
            (5*zeta[2])/2) + (-17/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
        Log[mu2/s]*((-3*I)*Pi + (9/2 + (3*I)*Pi)*zeta[2] - (3*zeta[3])/2 - 
          (27*zeta[4])/4) + G[1, x]*(((3*I)/2)*Pi*zeta[2] + 
          Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - (3*zeta[3])/2 - 
          (27*zeta[4])/4) + G[0, x]*(-6 - (5*I)*Pi + (-1/6 - (I/6)*Pi)*
           Log[mu2/s]^3 + (33/4 + ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-3/4 - ((3*I)/4)*Pi + (3*zeta[2])/2) + 
          (23/6 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-3 - ((5*I)/2)*Pi + 
            (5 + (I/2)*Pi)*zeta[2] + zeta[3]) - (3*zeta[4])/4) + 
        (-141/8 - (2*I)*Pi)*zeta[4] - zeta[5])/(1 - x) + 
      ((-I)*Pi*G[0, 0, 1, 0, x] + I*Pi*G[0, 1, 1, 0, x] + 
        I*Pi*G[1, 0, 1, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 
        4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, x] + 
        G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 
        2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*
         (-3/2 + I*Pi - 3*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (-1/2 + I*Pi - Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (1/2 - I*Pi + Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (1 - I*Pi + 2*Log[mu2/s]) + G[0, 1, 0, x]*((I/2)*Pi + 
          I*Pi*Log[mu2/s] - 3*zeta[2]) + G[1, 0, 0, x]*(-3/2 + (I/2)*Pi + 
          (-1/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        G[0, 0, 0, x]*(3 - (I/2)*Pi + (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
          2*zeta[2]) + G[1, 1, 0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        zeta[2]*(((3*I)/2)*Pi + zeta[3]/2) - (3*zeta[3])/2 + 
        G[0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + G[1, 0, x]*
         (((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + (3/2 + (I/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + 3*zeta[2]) + zeta[3]) + 
        G[0, 0, x]*(-3 + ((3*I)/2)*Pi + (-1/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + Log[mu2/s]*(-3/2 + (I/2)*Pi - (5*zeta[2])/2) + 
          (-5/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
        Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - (27*zeta[4])/4) + 
        G[1, x]*((I/2)*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - 
          zeta[3]/2 - (27*zeta[4])/4) + G[0, x]*((-3*I)*Pi - 
          (I/6)*Pi*Log[mu2/s]^3 + (9/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/2) + (1/2 + ((7*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(((-3*I)/2)*Pi + (3/2 + (I/2)*Pi)*zeta[2] + 
            zeta[3]) - (3*zeta[4])/4) + (-27/8 - (2*I)*Pi)*zeta[4] - zeta[5])/
       (1 - x)^2 + (98*zeta[5])/5) + 
    (28 + (14*I)*Pi - I*Pi*G[0, 0, 1, 0, x] + I*Pi*G[0, 1, 1, 0, x] + 
      I*Pi*G[1, 0, 1, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 3*G[0, 0, 0, 0, 0, x] - 
      G[0, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
      3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - 
      G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*(I*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(I*Pi - Log[mu2/s]) + Log[mu2/s]^4/16 + 
      Log[mu2/s]^5/120 + G[0, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*((-I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      Log[mu2/s]^3*(7/12 + (I/4)*Pi - zeta[2]/12) + 
      G[0, 0, 0, x]*((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[1, 1, 0, x]*((-I)*Pi*Log[mu2/s] + 3*zeta[2]) + 
      Log[mu2/s]^2*(7/2 + ((7*I)/4)*Pi + (-21/8 + (I/2)*Pi)*zeta[2] - 
        (5*zeta[3])/3) + G[1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      G[0, 0, x]*((I/2)*Pi*Log[mu2/s]^2 - (I/2)*Pi*zeta[2] - 
        3*Log[mu2/s]*zeta[2] - zeta[3]) + (-49/6 - ((7*I)/2)*Pi)*zeta[3] + 
      G[0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 + (I/2)*Pi*zeta[2] + 
        3*Log[mu2/s]*zeta[2] + zeta[3]) + zeta[2]*(-49/2 - ((21*I)/4)*Pi + 
        (5*zeta[3])/3) + Log[mu2/s]*(14 + (7*I)*Pi + (-49/4 - ((9*I)/4)*Pi)*
         zeta[2] - (7*zeta[3])/2 - (155*zeta[4])/16) + 
      G[1, x]*(Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - (27*zeta[4])/4) + 
      (219/32 - (2*I)*Pi)*zeta[4] + G[0, x]*((-I/6)*Pi*Log[mu2/s]^3 - 
        Log[mu2/s]^4/24 + (7*Log[mu2/s]^2*zeta[2])/4 + ((7*I)/3)*Pi*zeta[3] + 
        Log[mu2/s]*((I/2)*Pi*zeta[2] + (10*zeta[3])/3) + (35*zeta[4])/16) + 
      ((-I)*Pi*G[0, 0, 1, 0, x] + I*Pi*G[0, 1, 1, 0, x] + 
        I*Pi*G[1, 0, 1, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 
        4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, x] + 
        G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 
        2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*
         (-3/2 + I*Pi - 3*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (-1/2 + I*Pi - Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (1/2 - I*Pi + Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (1 - I*Pi + 2*Log[mu2/s]) + G[0, 1, 0, x]*((I/2)*Pi + 
          I*Pi*Log[mu2/s] - 3*zeta[2]) + G[1, 0, 0, x]*(-3/2 + (I/2)*Pi + 
          (-1/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        G[0, 0, 0, x]*(3 - (I/2)*Pi + (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
          2*zeta[2]) + G[1, 1, 0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        zeta[2]*(((3*I)/2)*Pi + zeta[3]/2) - (3*zeta[3])/2 + 
        G[0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + G[1, 0, x]*
         (((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + (3/2 + (I/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + 3*zeta[2]) + zeta[3]) + 
        G[0, 0, x]*(-3 + ((3*I)/2)*Pi + (-1/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + Log[mu2/s]*(-3/2 + (I/2)*Pi - (5*zeta[2])/2) + 
          (-5/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
        Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - (27*zeta[4])/4) + 
        G[1, x]*((I/2)*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - 
          zeta[3]/2 - (27*zeta[4])/4) + G[0, x]*((-3*I)*Pi - 
          (I/6)*Pi*Log[mu2/s]^3 + (9/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/2) + (1/2 + ((7*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(((-3*I)/2)*Pi + (3/2 + (I/2)*Pi)*zeta[2] + 
            zeta[3]) - (3*zeta[4])/4) + (-27/8 - (2*I)*Pi)*zeta[4] - zeta[5])/
       (1 - x)^2 - (36*zeta[5])/5 + ((-6*I)*Pi + (2*I)*Pi*G[0, 0, 1, 0, x] - 
        (2*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
        (2*I)*Pi*G[1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, x] + 
        2*G[0, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 0, x] - 
        2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] - 
        2*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
        2*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-5 + (2*I)*Pi - 
          4*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-5/2 + (2*I)*Pi - 2*Log[mu2/s]) - 
        (I/6)*Pi*Log[mu2/s]^3 + G[1, 1, 0, 0, x]*(5/2 - (2*I)*Pi + 
          2*Log[mu2/s]) + G[0, 0, 0, 0, x]*(17/2 - (2*I)*Pi + 6*Log[mu2/s]) + 
        G[1, 1, 0, x]*(((5*I)/2)*Pi + (2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[0, 0, 0, x]*(-21/2 + ((5*I)/2)*Pi + (-6 + (2*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - 4*zeta[2]) + G[1, 0, 0, x]*(9/2 - ((5*I)/2)*Pi + 
          (5/2 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 5*zeta[2]) + 
        G[0, 1, 0, x]*(((-5*I)/2)*Pi - (2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        G[0, 0, x]*(12 - ((9*I)/2)*Pi + (7/4 - I*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/3 + (23/4 + I*Pi)*zeta[2] + Log[mu2/s]*
           (6 - ((5*I)/2)*Pi + 5*zeta[2]) - (8*zeta[3])/3) + 
        G[1, 0, x]*(((9*I)/2)*Pi + I*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((5*I)/2)*Pi - 6*zeta[2]) + (-15/2 - I*Pi)*zeta[2] - 
          2*zeta[3]) + G[0, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        zeta[2]*(9 - ((9*I)/4)*Pi - zeta[3]) + (9/2 + ((7*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(((-3*I)/4)*Pi + (3/2 - I*Pi)*zeta[2] + zeta[3]) + 
        G[1, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + (75/8 + (4*I)*Pi)*
         zeta[4] + G[0, x]*(-6 + (9*I)*Pi + (-1/6 + (I/3)*Pi)*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(-3/4 + ((5*I)/4)*Pi - 3*zeta[2]) + 
          (-51/4 - ((5*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-3 + ((9*I)/2)*Pi + 
            (-7 - I*Pi)*zeta[2] - 2*zeta[3]) + (-1/6 - ((14*I)/3)*Pi)*
           zeta[3] + (3*zeta[4])/2) + Log[mu2/s]*((-3*I)*Pi + 
          (9/2 - I*Pi)*zeta[2] + (5*zeta[3])/2 + (27*zeta[4])/2) + 
        G[1, x]*(((-5*I)/2)*Pi*zeta[2] + (5*zeta[3])/2 + 
          Log[mu2/s]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + (27*zeta[4])/2) + 
        2*zeta[5])/(1 - x) + (-32 + G[0, 0, 0, 0, 0, x] + 
        G[0, 0, 0, 0, x]*(-3/2 - Log[mu2/s]) - Log[mu2/s]^4/16 - 
        Log[mu2/s]^5/120 + G[0, 0, 0, x]*(4 + (3*Log[mu2/s])/2 + 
          Log[mu2/s]^2/2 - zeta[2]/2) + Log[mu2/s]^3*(-2/3 + zeta[2]/12) + 
        zeta[2]*(4 - (7*zeta[3])/6) + (28*zeta[3])/3 + 
        Log[mu2/s]^2*(-4 + (3*zeta[2])/8 + (7*zeta[3])/6) + 
        G[0, 0, x]*(-8 - (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(-4 + zeta[2]/2) + (3*zeta[2])/4 + (7*zeta[3])/3) + 
        G[0, x]*(16 + Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
          Log[mu2/s]^2*(2 - zeta[2]/4) - 2*zeta[2] + Log[mu2/s]*
           (8 - (3*zeta[2])/4 - (7*zeta[3])/3) - (7*zeta[3])/2 - 
          (47*zeta[4])/16) + (141*zeta[4])/32 + Log[mu2/s]*
         (-16 + 2*zeta[2] + (7*zeta[3])/2 + (47*zeta[4])/16) + 
        (31*zeta[5])/5)/x)/Nc) + 
  e^4*((56 + (28*I)*Pi + I*Pi*G[0, 0, 0, 1, 0, x] - 
      I*Pi*G[0, 0, 1, 1, 0, x] - I*Pi*G[0, 1, 0, 1, 0, x] + 
      I*Pi*G[0, 1, 1, 1, 0, x] - I*Pi*G[1, 0, 0, 1, 0, x] + 
      I*Pi*G[1, 0, 1, 1, 0, x] + I*Pi*G[1, 1, 0, 1, 0, x] - 
      I*Pi*G[1, 1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, 0, x] + 
      G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
      G[0, 0, 1, 1, 0, 0, x] + 3*G[0, 1, 0, 0, 0, 0, x] - 
      G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
      G[0, 1, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 0, x] - 
      G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
      G[1, 0, 1, 1, 0, 0, x] - 3*G[1, 1, 0, 0, 0, 0, x] + 
      G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
      G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*(I*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(I*Pi - 2*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (I*Pi - Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(I*Pi - Log[mu2/s]) + 
      Log[mu2/s]^5/80 + Log[mu2/s]^6/720 + G[0, 1, 1, 0, 0, x]*
       ((-I)*Pi + Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*((-I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*((-I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 0, 1, 0, x]*(I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 1, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[0, 0, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2 - 2*zeta[2]) + 
      Log[mu2/s]^4*(7/48 + (I/16)*Pi - zeta[2]/48) + 
      G[1, 0, 0, 0, x]*((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
      G[0, 1, 0, 0, x]*((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (5*zeta[2])/2) + G[0, 0, 1, 0, x]*((-I)*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 1, 1, 0, x]*((-I)*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 0, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
        (I/2)*Pi*zeta[2] + (5*Log[mu2/s]*zeta[2])/2 - (4*zeta[3])/3) + 
      G[0, 0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + G[1, 1, 1, x]*
       (I*Pi*zeta[2] - zeta[3]) + G[0, 1, 0, x]*((I/2)*Pi*Log[mu2/s]^2 - 
        (I/2)*Pi*zeta[2] - 3*Log[mu2/s]*zeta[2] - zeta[3]) + 
      Log[mu2/s]^3*(7/6 + ((7*I)/12)*Pi + (-7/8 + (I/6)*Pi)*zeta[2] - 
        (5*zeta[3])/9) + (-49/3 - ((49*I)/6)*Pi)*zeta[3] + 
      (91*zeta[3]^2)/18 + G[0, 1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 1, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 + (I/2)*Pi*zeta[2] + 
        3*Log[mu2/s]*zeta[2] + zeta[3]) + G[1, 0, 0, x]*
       ((I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 - (I/2)*Pi*zeta[2] - 
        (5*Log[mu2/s]*zeta[2])/2 + (4*zeta[3])/3) + 
      zeta[2]*(-49 - ((21*I)/2)*Pi + (49/4 - ((7*I)/3)*Pi)*zeta[3]) + 
      G[1, 1, x]*(Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - (27*zeta[4])/4) + 
      Log[mu2/s]^2*(7 + ((7*I)/2)*Pi + (-49/8 - ((9*I)/8)*Pi)*zeta[2] - 
        (7*zeta[3])/4 - (155*zeta[4])/32) + G[1, 0, x]*
       ((-I/6)*Pi*Log[mu2/s]^3 + (3*Log[mu2/s]^2*zeta[2])/2 + 
        ((7*I)/3)*Pi*zeta[3] + Log[mu2/s]*((I/2)*Pi*zeta[2] + zeta[3]) - 
        (3*zeta[4])/4) + G[0, 0, x]*((I/6)*Pi*Log[mu2/s]^3 - 
        (3*Log[mu2/s]^2*zeta[2])/2 + Log[mu2/s]*((-I/2)*Pi*zeta[2] - 
          zeta[3]) - ((7*I)/3)*Pi*zeta[3] + (3*zeta[4])/4) + 
      (511/32 - ((45*I)/32)*Pi)*zeta[4] + G[0, 1, x]*
       (Log[mu2/s]*((-I)*Pi*zeta[2] + zeta[3]) + (27*zeta[4])/4) + 
      Log[mu2/s]*(28 + (14*I)*Pi + (-49/6 - ((7*I)/2)*Pi)*zeta[3] + 
        zeta[2]*(-49/2 - ((21*I)/4)*Pi + (5*zeta[3])/3) + 
        (219/32 - (2*I)*Pi)*zeta[4] - (36*zeta[5])/5) + 
      G[1, x]*(Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        (zeta[2]*zeta[3])/2 - (2*I)*Pi*zeta[4] - (27*Log[mu2/s]*zeta[4])/4 - 
        zeta[5]) - (93*zeta[5])/10 + G[0, x]*((-I/24)*Pi*Log[mu2/s]^4 - 
        Log[mu2/s]^5/120 + (7*Log[mu2/s]^3*zeta[2])/12 - 
        (26*zeta[2]*zeta[3])/3 + Log[mu2/s]^2*((I/4)*Pi*zeta[2] + 
          (5*zeta[3])/3) + ((47*I)/16)*Pi*zeta[4] + 
        Log[mu2/s]*(((7*I)/3)*Pi*zeta[3] + (35*zeta[4])/16) + 
        (36*zeta[5])/5) + ((-12*I)*Pi - (2*I)*Pi*G[0, 0, 0, 1, 0, x] + 
        (2*I)*Pi*G[0, 0, 1, 1, 0, x] + (2*I)*Pi*G[0, 1, 0, 1, 0, x] - 
        (2*I)*Pi*G[0, 1, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, 0, x] - 
        (2*I)*Pi*G[1, 0, 1, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 
        (2*I)*Pi*G[1, 1, 1, 1, 0, x] + 10*G[0, 0, 0, 0, 0, 0, x] - 
        2*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
        2*G[0, 0, 1, 1, 0, 0, x] - 6*G[0, 1, 0, 0, 0, 0, x] + 
        2*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 0, x] - 
        2*G[0, 1, 1, 1, 0, 0, x] - 8*G[1, 0, 0, 0, 0, 0, x] + 
        2*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
        2*G[1, 0, 1, 1, 0, 0, x] + 6*G[1, 1, 0, 0, 0, 0, x] - 
        2*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 0, x] + 
        2*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(-11 + (2*I)*Pi - 
          8*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-5 + (2*I)*Pi - 
          4*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(-5/2 + (2*I)*Pi - 
          2*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-5/2 + (2*I)*Pi - 
          2*Log[mu2/s]) - (I/24)*Pi*Log[mu2/s]^4 + G[0, 0, 1, 0, 0, x]*
         (5/2 - (2*I)*Pi + 2*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (5/2 - (2*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (5 - (2*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (15/2 - (2*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (((5*I)/2)*Pi + (2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 1, 1, 0, x]*(((5*I)/2)*Pi + (2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[0, 1, 0, 0, x]*(-9/2 + ((5*I)/2)*Pi + (-5/2 + (2*I)*Pi)*
           Log[mu2/s] - Log[mu2/s]^2 - 5*zeta[2]) + G[1, 0, 0, 0, x]*
         (-9 + ((5*I)/2)*Pi + (-5 + (2*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 
          4*zeta[2]) + G[0, 0, 0, 0, x]*(15 - ((5*I)/2)*Pi + 
          (17/2 - (2*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 3*zeta[2]) + 
        G[1, 1, 0, 0, x]*(9/2 - ((5*I)/2)*Pi + (5/2 - (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + 5*zeta[2]) + G[0, 1, 1, 0, x]*(((-5*I)/2)*Pi - 
          (2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + G[1, 0, 1, 0, x]*
         (((-5*I)/2)*Pi - (2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        G[1, 0, 0, x]*(9 - ((9*I)/2)*Pi + (5/4 - I*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/3 + (25/4 + I*Pi)*zeta[2] + Log[mu2/s]*
           (9/2 - ((5*I)/2)*Pi + 5*zeta[2]) - (8*zeta[3])/3) + 
        G[1, 1, 0, x]*(((9*I)/2)*Pi + I*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((5*I)/2)*Pi - 6*zeta[2]) + (-15/2 - I*Pi)*zeta[2] - 
          2*zeta[3]) + G[0, 1, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        G[1, 0, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        Log[mu2/s]^3*((-I/4)*Pi + (1/2 - (I/3)*Pi)*zeta[2] + zeta[3]/3) + 
        (9 + ((7*I)/2)*Pi)*zeta[3] - (14*zeta[3]^2)/3 + 
        G[0, 0, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[1, 1, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[0, 1, 0, x]*(((-9*I)/2)*Pi - I*Pi*Log[mu2/s]^2 + 
          (15/2 + I*Pi)*zeta[2] + Log[mu2/s]*(((-5*I)/2)*Pi + 6*zeta[2]) + 
          2*zeta[3]) + G[0, 0, 0, x]*(-21 + ((9*I)/2)*Pi + 
          (-3 + I*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
          Log[mu2/s]*(-21/2 + ((5*I)/2)*Pi - 4*zeta[2]) + 
          (-9/2 - I*Pi)*zeta[2] + (22*zeta[3])/3) + 
        zeta[2]*(18 - ((9*I)/2)*Pi + (-33/4 + ((14*I)/3)*Pi)*zeta[3]) + 
        G[0, 1, x]*(((5*I)/2)*Pi*zeta[2] + Log[mu2/s]*((2*I)*Pi*zeta[2] - 
            2*zeta[3]) - (5*zeta[3])/2 - (27*zeta[4])/2) + 
        G[0, 0, x]*(24 - (9*I)*Pi + (7/12 - (I/3)*Pi)*Log[mu2/s]^3 + 
          Log[mu2/s]^4/12 + (21/2 + ((5*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(3 - ((5*I)/4)*Pi + (5*zeta[2])/2) + 
          Log[mu2/s]*(12 - ((9*I)/2)*Pi + (23/4 + I*Pi)*zeta[2] - 
            (8*zeta[3])/3) + (-17/3 + ((14*I)/3)*Pi)*zeta[3] - 
          (59*zeta[4])/8) + (153/8 + ((95*I)/16)*Pi)*zeta[4] + 
        G[1, 0, x]*((9*I)*Pi + (I/3)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           (((5*I)/4)*Pi - 3*zeta[2]) + (-27/2 - ((5*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((9*I)/2)*Pi + (-15/2 - I*Pi)*zeta[2] - 2*zeta[3]) + 
          (-5/2 - ((14*I)/3)*Pi)*zeta[3] + (3*zeta[4])/2) + 
        Log[mu2/s]^2*(((-3*I)/2)*Pi + (9/4 - (I/2)*Pi)*zeta[2] + 
          (5*zeta[3])/4 + (27*zeta[4])/4) + G[1, 1, x]*
         (((-5*I)/2)*Pi*zeta[2] + (5*zeta[3])/2 + Log[mu2/s]*
           ((-2*I)*Pi*zeta[2] + 2*zeta[3]) + (27*zeta[4])/2) + 
        G[0, x]*(-12 + (18*I)*Pi + (-1/24 + (I/12)*Pi)*Log[mu2/s]^4 + 
          Log[mu2/s]^3*(-1/4 + ((5*I)/12)*Pi - zeta[2]) + 
          Log[mu2/s]^2*(-3/2 + ((9*I)/4)*Pi + (-7/2 - (I/2)*Pi)*zeta[2] - 
            zeta[3]) + (-1 - ((35*I)/6)*Pi)*zeta[3] + 
          zeta[2]*(-51/2 - ((9*I)/4)*Pi + 15*zeta[3]) + 
          (77/16 - ((47*I)/8)*Pi)*zeta[4] + Log[mu2/s]*(-6 + (9*I)*Pi + 
            (-51/4 - ((5*I)/4)*Pi)*zeta[2] + (-1/6 - ((14*I)/3)*Pi)*zeta[3] + 
            (3*zeta[4])/2) - 2*zeta[5]) + (5*zeta[5])/2 + 
        Log[mu2/s]*((-6*I)*Pi + zeta[2]*(9 - ((9*I)/4)*Pi - zeta[3]) + 
          (9/2 + ((7*I)/3)*Pi)*zeta[3] + (75/8 + (4*I)*Pi)*zeta[4] + 
          2*zeta[5]) + G[1, x]*(zeta[2]*(((-9*I)/2)*Pi - zeta[3]) + 
          (9*zeta[3])/2 + Log[mu2/s]^2*((-I)*Pi*zeta[2] + zeta[3]) + 
          (135/8 + (4*I)*Pi)*zeta[4] + Log[mu2/s]*(((-5*I)/2)*Pi*zeta[2] + 
            (5*zeta[3])/2 + (27*zeta[4])/2) + 2*zeta[5]) - (135*zeta[6])/16)/
       (1 - x) - (409*zeta[6])/128 + (I*Pi*G[0, 0, 0, 1, 0, x] - 
        I*Pi*G[0, 0, 1, 1, 0, x] - I*Pi*G[0, 1, 0, 1, 0, x] + 
        I*Pi*G[0, 1, 1, 1, 0, x] - I*Pi*G[1, 0, 0, 1, 0, x] + 
        I*Pi*G[1, 0, 1, 1, 0, x] + I*Pi*G[1, 1, 0, 1, 0, x] - 
        I*Pi*G[1, 1, 1, 1, 0, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
        G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
        G[0, 0, 1, 1, 0, 0, x] + 3*G[0, 1, 0, 0, 0, 0, x] - 
        G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
        G[0, 1, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 0, x] - 
        G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
        G[1, 0, 1, 1, 0, 0, x] - 3*G[1, 1, 0, 0, 0, 0, x] + 
        G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
        G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*(-3/2 + I*Pi - 
          3*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-1 + I*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(1/2 - I*Pi + Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(1/2 - I*Pi + Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(1 - I*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(2 - I*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 0, 1, 0, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-3/2 + (I/2)*Pi + (-1/2 + I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[0, 0, 0, 0, x]*
         (-9/2 + (I/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
          (3*zeta[2])/2) + G[1, 0, 0, 0, x]*(3 - (I/2)*Pi + 
          (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
        G[0, 1, 0, 0, x]*(3/2 - (I/2)*Pi + (1/2 - I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 1, 0, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + G[1, 1, 1, 0, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
        G[0, 0, 0, x]*(6 - ((3*I)/2)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/3 + (1 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*
           (3 - (I/2)*Pi + 2*zeta[2]) - (11*zeta[3])/3) + 
        G[0, 1, 0, x]*(((3*I)/2)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((I/2)*Pi - 3*zeta[2]) + (-3/2 - (I/2)*Pi)*zeta[2] - 
          zeta[3]) + G[0, 0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        G[1, 1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + Log[mu2/s]^3*
         ((I/6)*Pi*zeta[2] - zeta[3]/6) - 3*zeta[3] + (7*zeta[3]^2)/3 + 
        G[0, 1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + G[1, 0, 1, x]*
         ((-I)*Pi*zeta[2] + zeta[3]) + G[1, 1, 0, x]*(((-3*I)/2)*Pi - 
          (I/2)*Pi*Log[mu2/s]^2 + (3/2 + (I/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + 3*zeta[2]) + zeta[3]) + 
        G[1, 0, 0, x]*(-3 + ((3*I)/2)*Pi + (-1/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + Log[mu2/s]*(-3/2 + (I/2)*Pi - (5*zeta[2])/2) + 
          (-5/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
        zeta[2]*((3*I)*Pi + (1/4 - ((7*I)/3)*Pi)*zeta[3]) + 
        G[1, 1, x]*((I/2)*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - 
          zeta[3]/2 - (27*zeta[4])/4) + Log[mu2/s]^2*((I/4)*Pi*zeta[2] - 
          zeta[3]/4 - (27*zeta[4])/8) + G[1, 0, x]*((-3*I)*Pi - 
          (I/6)*Pi*Log[mu2/s]^3 + (9/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/2) + (1/2 + ((7*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(((-3*I)/2)*Pi + (3/2 + (I/2)*Pi)*zeta[2] + 
            zeta[3]) - (3*zeta[4])/4) + (-81/8 - I*Pi)*zeta[4] + 
        G[0, 0, x]*(-6 + (3*I)*Pi + (-1/12 + (I/6)*Pi)*Log[mu2/s]^3 - 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(-3/4 + (I/4)*Pi - (5*zeta[2])/4) + 
          (-15/4 - (I/4)*Pi)*zeta[2] + (2/3 - ((7*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(-3 + ((3*I)/2)*Pi + (-5/4 - (I/2)*Pi)*zeta[2] + 
            (4*zeta[3])/3) + (59*zeta[4])/16) + G[0, 1, x]*
         ((-I/2)*Pi*zeta[2] + zeta[3]/2 + Log[mu2/s]*((-I)*Pi*zeta[2] + 
            zeta[3]) + (27*zeta[4])/4) + Log[mu2/s]*
         (zeta[2]*(((3*I)/2)*Pi + zeta[3]/2) - (3*zeta[3])/2 + 
          (-27/8 - (2*I)*Pi)*zeta[4] - zeta[5]) + 
        G[1, x]*(Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
          zeta[2]*(((3*I)/2)*Pi + zeta[3]/2) - (3*zeta[3])/2 + 
          Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - (27*zeta[4])/4) + 
          (-27/8 - (2*I)*Pi)*zeta[4] - zeta[5]) - zeta[5]/2 + 
        G[0, x]*((-6*I)*Pi - (I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*
           ((-I/12)*Pi + zeta[2]/2) + zeta[2]*(9 + ((3*I)/4)*Pi - 
            (15*zeta[3])/2) + Log[mu2/s]^2*(((-3*I)/4)*Pi + 
            (3/4 + (I/4)*Pi)*zeta[2] + zeta[3]/2) + (3/2 + ((7*I)/6)*Pi)*
           zeta[3] + Log[mu2/s]*((-3*I)*Pi + (9/2 + (I/4)*Pi)*zeta[2] + 
            (1/2 + ((7*I)/3)*Pi)*zeta[3] - (3*zeta[4])/4) + 
          (-3/8 + ((47*I)/16)*Pi)*zeta[4] + zeta[5]) + (135*zeta[6])/32)/
       (1 - x)^2 + (-64 - G[0, 0, 0, 0, 0, 0, x] - Log[mu2/s]^5/80 - 
        Log[mu2/s]^6/720 + G[0, 0, 0, 0, 0, x]*(3/2 + Log[mu2/s]) + 
        Log[mu2/s]^4*(-1/6 + zeta[2]/48) + G[0, 0, 0, 0, x]*
         (-4 - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + zeta[2]/2) + 
        G[0, 0, 0, x]*(8 + (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/6 + 
          Log[mu2/s]*(4 - zeta[2]/2) - (3*zeta[2])/4 - (7*zeta[3])/3) + 
        zeta[2]*(8 - (7*zeta[3])/4) + Log[mu2/s]^3*(-4/3 + zeta[2]/8 + 
          (7*zeta[3])/18) + (56*zeta[3])/3 - (49*zeta[3]^2)/18 + 
        (47*zeta[4])/4 + Log[mu2/s]^2*(-8 + zeta[2] + (7*zeta[3])/4 + 
          (47*zeta[4])/32) + G[0, 0, x]*(-16 - Log[mu2/s]^3/4 - 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(-2 + zeta[2]/4) + 2*zeta[2] + 
          (7*zeta[3])/2 + Log[mu2/s]*(-8 + (3*zeta[2])/4 + (7*zeta[3])/3) + 
          (47*zeta[4])/16) + G[0, x]*(32 + Log[mu2/s]^4/16 + 
          Log[mu2/s]^5/120 + Log[mu2/s]^3*(2/3 - zeta[2]/12) + 
          Log[mu2/s]^2*(4 - (3*zeta[2])/8 - (7*zeta[3])/6) - (28*zeta[3])/3 + 
          zeta[2]*(-4 + (7*zeta[3])/6) + Log[mu2/s]*(16 - 2*zeta[2] - 
            (7*zeta[3])/2 - (47*zeta[4])/16) - (141*zeta[4])/32 - 
          (31*zeta[5])/5) + (93*zeta[5])/10 + Log[mu2/s]*
         (-32 + zeta[2]*(4 - (7*zeta[3])/6) + (28*zeta[3])/3 + 
          (141*zeta[4])/32 + (31*zeta[5])/5) + (949*zeta[6])/128)/x)/Nc + 
    Nc*(-56 - (28*I)*Pi - I*Pi*G[0, 0, 0, 1, 0, x] + 
      I*Pi*G[0, 0, 1, 1, 0, x] + I*Pi*G[0, 1, 0, 1, 0, x] - 
      I*Pi*G[0, 1, 1, 1, 0, x] + I*Pi*G[1, 0, 0, 1, 0, x] - 
      I*Pi*G[1, 0, 1, 1, 0, x] - I*Pi*G[1, 1, 0, 1, 0, x] + 
      I*Pi*G[1, 1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, 0, x] - 
      G[0, 0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 0, x] + 
      G[0, 0, 1, 1, 0, 0, x] - 3*G[0, 1, 0, 0, 0, 0, x] + 
      G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 0, x] - 
      G[0, 1, 1, 1, 0, 0, x] - 4*G[1, 0, 0, 0, 0, 0, x] + 
      G[1, 0, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
      G[1, 0, 1, 1, 0, 0, x] + 3*G[1, 1, 0, 0, 0, 0, x] - 
      G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 0, x] + 
      G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(I*Pi - 3*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(I*Pi - 2*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (I*Pi - Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(I*Pi - Log[mu2/s]) + 
      (-1/80 - (I/60)*Pi)*Log[mu2/s]^5 - Log[mu2/s]^6/240 + 
      G[0, 0, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       ((-I)*Pi + Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       ((-I)*Pi + 2*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       ((-I)*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 0, x]*(I*Pi*Log[mu2/s] - 
        3*zeta[2]) + G[1, 1, 1, 0, x]*(I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[0, 1, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[1, 0, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2 - 2*zeta[2]) + 
      Log[mu2/s]^4*(-7/48 - (I/16)*Pi + (5*zeta[2])/16) + 
      G[0, 0, 0, 0, x]*((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
      G[1, 1, 0, 0, x]*((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (5*zeta[2])/2) + G[0, 1, 1, 0, x]*((-I)*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 0, 1, 0, x]*((-I)*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 0, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
        (I/2)*Pi*zeta[2] + (5*Log[mu2/s]*zeta[2])/2 - (4*zeta[3])/3) + 
      G[0, 1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + G[1, 0, 1, x]*
       (I*Pi*zeta[2] - zeta[3]) + G[1, 1, 0, x]*((I/2)*Pi*Log[mu2/s]^2 - 
        (I/2)*Pi*zeta[2] - 3*Log[mu2/s]*zeta[2] - zeta[3]) + 
      (49/3 + ((49*I)/6)*Pi)*zeta[3] - (21*zeta[3]^2)/2 + 
      G[0, 0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[0, 1, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 + (I/2)*Pi*zeta[2] + 
        3*Log[mu2/s]*zeta[2] + zeta[3]) + Log[mu2/s]^3*
       (-7/6 - ((7*I)/12)*Pi + (7/8 + (I/3)*Pi)*zeta[2] + (4*zeta[3])/3) + 
      G[0, 0, 0, x]*((I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 - 
        (I/2)*Pi*zeta[2] - (5*Log[mu2/s]*zeta[2])/2 + (4*zeta[3])/3) + 
      zeta[2]*(49 + ((21*I)/2)*Pi + (-49/4 - ((14*I)/3)*Pi)*zeta[3]) + 
      G[0, 1, x]*(Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - (27*zeta[4])/4) + 
      G[0, 0, x]*((-I/6)*Pi*Log[mu2/s]^3 + (3*Log[mu2/s]^2*zeta[2])/2 + 
        ((7*I)/3)*Pi*zeta[3] + Log[mu2/s]*((I/2)*Pi*zeta[2] + zeta[3]) - 
        (3*zeta[4])/4) + Log[mu2/s]^2*(-7 - ((7*I)/2)*Pi + 
        (49/8 + ((9*I)/8)*Pi)*zeta[2] + (7/4 + ((7*I)/3)*Pi)*zeta[3] + 
        (9*zeta[4])/32) + G[1, 0, x]*((I/6)*Pi*Log[mu2/s]^3 - 
        (3*Log[mu2/s]^2*zeta[2])/2 + Log[mu2/s]*((-I/2)*Pi*zeta[2] - 
          zeta[3]) - ((7*I)/3)*Pi*zeta[3] + (3*zeta[4])/4) + 
      (-511/32 + ((45*I)/32)*Pi)*zeta[4] + G[1, 1, x]*
       (Log[mu2/s]*((-I)*Pi*zeta[2] + zeta[3]) + (27*zeta[4])/4) + 
      G[0, x]*((I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^5/120 - 
        (7*Log[mu2/s]^3*zeta[2])/12 + Log[mu2/s]^2*((-I/4)*Pi*zeta[2] - 
          (5*zeta[3])/3) + (26*zeta[2]*zeta[3])/3 + 
        Log[mu2/s]*(((-7*I)/3)*Pi*zeta[3] - (35*zeta[4])/16) - 
        ((47*I)/16)*Pi*zeta[4] - (36*zeta[5])/5) + (93/10 + ((62*I)/5)*Pi)*
       zeta[5] + G[1, x]*(Log[mu2/s]^2*((-I/2)*Pi*zeta[2] + zeta[3]/2) - 
        (zeta[2]*zeta[3])/2 + (2*I)*Pi*zeta[4] + (27*Log[mu2/s]*zeta[4])/4 + 
        zeta[5]) + Log[mu2/s]*(-28 - (14*I)*Pi + 
        zeta[2]*(49/2 + ((21*I)/4)*Pi - 18*zeta[3]) + (49/6 + ((7*I)/2)*Pi)*
         zeta[3] + (-219/32 + ((31*I)/8)*Pi)*zeta[4] + (98*zeta[5])/5) - 
      (465*zeta[6])/128 + (I*Pi*G[0, 0, 0, 1, 0, x] - 
        I*Pi*G[0, 0, 1, 1, 0, x] - I*Pi*G[0, 1, 0, 1, 0, x] + 
        I*Pi*G[0, 1, 1, 1, 0, x] - I*Pi*G[1, 0, 0, 1, 0, x] + 
        I*Pi*G[1, 0, 1, 1, 0, x] + I*Pi*G[1, 1, 0, 1, 0, x] - 
        I*Pi*G[1, 1, 1, 1, 0, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
        G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
        G[0, 0, 1, 1, 0, 0, x] + 3*G[0, 1, 0, 0, 0, 0, x] - 
        G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
        G[0, 1, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 0, x] - 
        G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
        G[1, 0, 1, 1, 0, 0, x] - 3*G[1, 1, 0, 0, 0, 0, x] + 
        G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
        G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*(-3/2 + I*Pi - 
          3*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-1 + I*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(1/2 - I*Pi + Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(1/2 - I*Pi + Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(1 - I*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(2 - I*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 0, 1, 0, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-3/2 + (I/2)*Pi + (-1/2 + I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[0, 0, 0, 0, x]*
         (-9/2 + (I/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
          (3*zeta[2])/2) + G[1, 0, 0, 0, x]*(3 - (I/2)*Pi + 
          (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
        G[0, 1, 0, 0, x]*(3/2 - (I/2)*Pi + (1/2 - I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 1, 0, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + G[1, 1, 1, 0, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
        G[0, 0, 0, x]*(6 - ((3*I)/2)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/3 + (1 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*
           (3 - (I/2)*Pi + 2*zeta[2]) - (11*zeta[3])/3) + 
        G[0, 1, 0, x]*(((3*I)/2)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((I/2)*Pi - 3*zeta[2]) + (-3/2 - (I/2)*Pi)*zeta[2] - 
          zeta[3]) + G[0, 0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        G[1, 1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + Log[mu2/s]^3*
         ((I/6)*Pi*zeta[2] - zeta[3]/6) - 3*zeta[3] + (7*zeta[3]^2)/3 + 
        G[0, 1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + G[1, 0, 1, x]*
         ((-I)*Pi*zeta[2] + zeta[3]) + G[1, 1, 0, x]*(((-3*I)/2)*Pi - 
          (I/2)*Pi*Log[mu2/s]^2 + (3/2 + (I/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + 3*zeta[2]) + zeta[3]) + 
        G[1, 0, 0, x]*(-3 + ((3*I)/2)*Pi + (-1/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + Log[mu2/s]*(-3/2 + (I/2)*Pi - (5*zeta[2])/2) + 
          (-5/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
        zeta[2]*((3*I)*Pi + (1/4 - ((7*I)/3)*Pi)*zeta[3]) + 
        G[1, 1, x]*((I/2)*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - 
          zeta[3]/2 - (27*zeta[4])/4) + Log[mu2/s]^2*((I/4)*Pi*zeta[2] - 
          zeta[3]/4 - (27*zeta[4])/8) + G[1, 0, x]*((-3*I)*Pi - 
          (I/6)*Pi*Log[mu2/s]^3 + (9/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/2) + (1/2 + ((7*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(((-3*I)/2)*Pi + (3/2 + (I/2)*Pi)*zeta[2] + 
            zeta[3]) - (3*zeta[4])/4) + (-81/8 - I*Pi)*zeta[4] + 
        G[0, 0, x]*(-6 + (3*I)*Pi + (-1/12 + (I/6)*Pi)*Log[mu2/s]^3 - 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(-3/4 + (I/4)*Pi - (5*zeta[2])/4) + 
          (-15/4 - (I/4)*Pi)*zeta[2] + (2/3 - ((7*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(-3 + ((3*I)/2)*Pi + (-5/4 - (I/2)*Pi)*zeta[2] + 
            (4*zeta[3])/3) + (59*zeta[4])/16) + G[0, 1, x]*
         ((-I/2)*Pi*zeta[2] + zeta[3]/2 + Log[mu2/s]*((-I)*Pi*zeta[2] + 
            zeta[3]) + (27*zeta[4])/4) + Log[mu2/s]*
         (zeta[2]*(((3*I)/2)*Pi + zeta[3]/2) - (3*zeta[3])/2 + 
          (-27/8 - (2*I)*Pi)*zeta[4] - zeta[5]) + 
        G[1, x]*(Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
          zeta[2]*(((3*I)/2)*Pi + zeta[3]/2) - (3*zeta[3])/2 + 
          Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - (27*zeta[4])/4) + 
          (-27/8 - (2*I)*Pi)*zeta[4] - zeta[5]) - zeta[5]/2 + 
        G[0, x]*((-6*I)*Pi - (I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*
           ((-I/12)*Pi + zeta[2]/2) + zeta[2]*(9 + ((3*I)/4)*Pi - 
            (15*zeta[3])/2) + Log[mu2/s]^2*(((-3*I)/4)*Pi + 
            (3/4 + (I/4)*Pi)*zeta[2] + zeta[3]/2) + (3/2 + ((7*I)/6)*Pi)*
           zeta[3] + Log[mu2/s]*((-3*I)*Pi + (9/2 + (I/4)*Pi)*zeta[2] + 
            (1/2 + ((7*I)/3)*Pi)*zeta[3] - (3*zeta[4])/4) + 
          (-3/8 + ((47*I)/16)*Pi)*zeta[4] + zeta[5]) + (135*zeta[6])/32)/
       (1 - x)^2 + ((-12*I)*Pi + I*Pi*G[0, 0, 0, 1, 0, x] - 
        I*Pi*G[0, 0, 1, 1, 0, x] - I*Pi*G[0, 1, 0, 1, 0, x] + 
        I*Pi*G[0, 1, 1, 1, 0, x] - I*Pi*G[1, 0, 0, 1, 0, x] + 
        I*Pi*G[1, 0, 1, 1, 0, x] + I*Pi*G[1, 1, 0, 1, 0, x] - 
        I*Pi*G[1, 1, 1, 1, 0, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
        G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
        G[0, 0, 1, 1, 0, 0, x] + 3*G[0, 1, 0, 0, 0, 0, x] - 
        G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
        G[0, 1, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 0, x] - 
        G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
        G[1, 0, 1, 1, 0, 0, x] - 3*G[1, 1, 0, 0, 0, 0, x] + 
        G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
        G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*(-9/2 + I*Pi - 
          3*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-3 + I*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) - 
        (I/24)*Pi*Log[mu2/s]^4 + G[0, 1, 1, 0, 0, x]*(3/2 - I*Pi + 
          Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(3 - I*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(5 - I*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(((3*I)/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 0, 1, 0, x]*(((3*I)/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-5/2 + ((3*I)/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[0, 0, 0, 0, x]*
         (-6 + ((3*I)/2)*Pi + (-7/2 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
          (3*zeta[2])/2) + G[1, 0, 0, 0, x]*(5 - ((3*I)/2)*Pi + 
          (3 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
        G[0, 1, 0, 0, x]*(5/2 - ((3*I)/2)*Pi + (3/2 - I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 1, 0, x]*
         (((-3*I)/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
        G[1, 1, 1, 0, x]*(((-3*I)/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
        G[0, 0, 0, x]*(7 - ((5*I)/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/3 + (7/2 + (I/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(7/2 - ((3*I)/2)*Pi + 2*zeta[2]) - (11*zeta[3])/3) + 
        G[0, 1, 0, x]*(((5*I)/2)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((3*I)/2)*Pi - 3*zeta[2]) + (-9/2 - (I/2)*Pi)*zeta[2] - 
          zeta[3]) + G[0, 0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        G[1, 1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + Log[mu2/s]^3*
         ((-I/4)*Pi + (1/2 + (I/6)*Pi)*zeta[2] - zeta[3]/6) + 
        (-5 + ((7*I)/2)*Pi)*zeta[3] + (7*zeta[3]^2)/3 + 
        G[0, 1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + G[1, 0, 1, x]*
         ((-I)*Pi*zeta[2] + zeta[3]) + G[1, 1, 0, x]*(((-5*I)/2)*Pi - 
          (I/2)*Pi*Log[mu2/s]^2 + (9/2 + (I/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-3*I)/2)*Pi + 3*zeta[2]) + zeta[3]) + 
        G[1, 0, 0, x]*(-5 + ((5*I)/2)*Pi + (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + Log[mu2/s]*(-5/2 + ((3*I)/2)*Pi - (5*zeta[2])/2) + 
          (-15/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
        zeta[2]*(18 + ((19*I)/2)*Pi + (-25/4 - ((7*I)/3)*Pi)*zeta[3]) + 
        G[1, 1, x]*(((3*I)/2)*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - 
            zeta[3]) - (3*zeta[3])/2 - (27*zeta[4])/4) + 
        Log[mu2/s]^2*(((-3*I)/2)*Pi + (9/4 + ((3*I)/2)*Pi)*zeta[2] - 
          (3*zeta[3])/4 - (27*zeta[4])/8) + G[1, 0, x]*
         ((-5*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + (15/2 + ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(((-3*I)/4)*Pi + (3*zeta[2])/2) + (3/2 + ((7*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(((-5*I)/2)*Pi + (9/2 + (I/2)*Pi)*zeta[2] + 
            zeta[3]) - (3*zeta[4])/4) + (-225/8 - ((33*I)/16)*Pi)*zeta[4] + 
        G[0, 0, x]*(-4 + (5*I)*Pi + (-1/12 + (I/6)*Pi)*Log[mu2/s]^3 - 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(-1/2 + ((3*I)/4)*Pi - 
            (5*zeta[2])/4) + (-7 - ((3*I)/4)*Pi)*zeta[2] + 
          (-1/3 - ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-2 + ((5*I)/2)*Pi + 
            (-17/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + (59*zeta[4])/16) + 
        G[0, 1, x]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2 + 
          Log[mu2/s]*((-I)*Pi*zeta[2] + zeta[3]) + (27*zeta[4])/4) + 
        Log[mu2/s]*((-6*I)*Pi + zeta[2]*(9 + ((19*I)/4)*Pi + zeta[3]/2) + 
          (-5/2 + ((7*I)/3)*Pi)*zeta[3] + (-141/8 - (2*I)*Pi)*zeta[4] - 
          zeta[5]) + G[1, x]*(Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
          zeta[2]*(((5*I)/2)*Pi + zeta[3]/2) - (5*zeta[3])/2 + 
          Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2 - 
            (27*zeta[4])/4) + (-81/8 - (2*I)*Pi)*zeta[4] - zeta[5]) - 
        (3*zeta[5])/2 + G[0, x]*(-12 - (10*I)*Pi + (-1/24 - (I/24)*Pi)*
           Log[mu2/s]^4 + Log[mu2/s]^3*(-1/4 - (I/4)*Pi + zeta[2]/2) + 
          zeta[2]*(33/2 + ((5*I)/4)*Pi - (15*zeta[3])/2) + 
          Log[mu2/s]^2*(-3/2 - ((5*I)/4)*Pi + (5/2 + (I/4)*Pi)*zeta[2] + 
            zeta[3]/2) + (6 + ((7*I)/2)*Pi)*zeta[3] + 
          Log[mu2/s]*(-6 - (5*I)*Pi + (33/4 + ((3*I)/4)*Pi)*zeta[2] + 
            (23/6 + ((7*I)/3)*Pi)*zeta[3] - (3*zeta[4])/4) + 
          (29/16 + ((47*I)/16)*Pi)*zeta[4] + zeta[5]) + (135*zeta[6])/32)/
       (1 - x) + (48 + (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 
        (2*I)*Pi*G[0, 0, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, 0, x] + 
        (2*I)*Pi*G[0, 1, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, 0, x] + 
        (2*I)*Pi*G[1, 0, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, 0, x] - 
        (2*I)*Pi*G[1, 1, 1, 1, 0, x] - 9*G[0, 0, 0, 0, 0, 0, x] + 
        2*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
        2*G[0, 0, 1, 1, 0, 0, x] + 6*G[0, 1, 0, 0, 0, 0, x] - 
        2*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 0, x] + 
        2*G[0, 1, 1, 1, 0, 0, x] + 8*G[1, 0, 0, 0, 0, 0, x] - 
        2*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
        2*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 1, 0, 0, 0, 0, x] + 
        2*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
        2*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
         ((2*I)*Pi - 6*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         ((2*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + (1/80 + (I/60)*Pi)*Log[mu2/s]^5 + 
        Log[mu2/s]^6/240 + G[0, 1, 1, 0, 0, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*((-2*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(-3/2 - (2*I)*Pi + 7*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 0, 1, 0, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 1, 0, 0, x]*((2*I)*Pi*Log[mu2/s] - Log[mu2/s]^2 - 5*zeta[2]) + 
        G[0, 0, 0, 0, x]*(3 + (3/2 + (2*I)*Pi)*Log[mu2/s] - 
          (5*Log[mu2/s]^2)/2 - (7*zeta[2])/2) + Log[mu2/s]^4*
         (1/8 - (5*zeta[2])/16) + G[1, 0, 0, 0, x]*((-2*I)*Pi*Log[mu2/s] + 
          2*Log[mu2/s]^2 + 4*zeta[2]) + G[0, 1, 0, 0, x]*
         ((-2*I)*Pi*Log[mu2/s] + Log[mu2/s]^2 + 5*zeta[2]) + 
        G[0, 0, 1, 0, x]*((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        G[1, 1, 1, 0, x]*((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        G[0, 0, 0, x]*(-6 + (-3/4 - I*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
          (3/4 + I*Pi)*zeta[2] + Log[mu2/s]*(-3 + (9*zeta[2])/2) - 
          5*zeta[3]) + G[0, 0, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        G[1, 1, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        G[0, 1, 0, x]*(I*Pi*Log[mu2/s]^2 - I*Pi*zeta[2] - 
          6*Log[mu2/s]*zeta[2] - 2*zeta[3]) + Log[mu2/s]^3*
         (1 + (-1/8 - (I/6)*Pi)*zeta[2] - (3*zeta[3])/2) - 14*zeta[3] + 
        (77*zeta[3]^2)/6 + G[0, 1, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[1, 0, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[1, 1, 0, x]*((-I)*Pi*Log[mu2/s]^2 + I*Pi*zeta[2] + 
          6*Log[mu2/s]*zeta[2] + 2*zeta[3]) + G[1, 0, 0, x]*
         (I*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/3 - I*Pi*zeta[2] - 
          5*Log[mu2/s]*zeta[2] + (8*zeta[3])/3) + 
        zeta[2]*(-6 + (7/4 + ((7*I)/3)*Pi)*zeta[3]) + 
        G[1, 1, x]*(Log[mu2/s]*((2*I)*Pi*zeta[2] - 2*zeta[3]) - 
          (27*zeta[4])/2) + Log[mu2/s]^2*(6 - (3*zeta[2])/4 + 
          (-7/4 - ((7*I)/3)*Pi)*zeta[3] - (117*zeta[4])/32) + 
        G[1, 0, x]*((-I/3)*Pi*Log[mu2/s]^3 + 3*Log[mu2/s]^2*zeta[2] + 
          ((14*I)/3)*Pi*zeta[3] + Log[mu2/s]*(I*Pi*zeta[2] + 2*zeta[3]) - 
          (3*zeta[4])/2) - (141*zeta[4])/16 + G[0, 0, x]*
         (12 + (1/4 + (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
          Log[mu2/s]^2*(3/2 - (11*zeta[2])/4) - (3*zeta[2])/2 + 
          Log[mu2/s]*(6 + (-3/4 - I*Pi)*zeta[2] + zeta[3]/3) + 
          (-7/2 - ((14*I)/3)*Pi)*zeta[3] + (71*zeta[4])/16) + 
        G[0, 1, x]*(Log[mu2/s]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
          (27*zeta[4])/2) + Log[mu2/s]*(24 - 7*zeta[3] + 
          zeta[2]*(-3 + (37*zeta[3])/2) + (-141/32 - ((47*I)/8)*Pi)*zeta[4] - 
          (103*zeta[5])/5) + G[1, x]*(Log[mu2/s]^2*(I*Pi*zeta[2] - zeta[3]) + 
          zeta[2]*zeta[3] - (4*I)*Pi*zeta[4] - (27*Log[mu2/s]*zeta[4])/2 - 
          2*zeta[5]) + (-93/10 - ((62*I)/5)*Pi)*zeta[5] + 
        G[0, x]*(-24 + (-1/16 - (I/12)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/120 + 
          Log[mu2/s]^3*(-1/2 + (13*zeta[2])/12) + 
          zeta[2]*(3 - (97*zeta[3])/6) + 7*zeta[3] + Log[mu2/s]^2*
           (-3 + (3/8 + (I/2)*Pi)*zeta[2] + (13*zeta[3])/6) + 
          (141/32 + ((47*I)/8)*Pi)*zeta[4] + Log[mu2/s]*
           (-12 + (3*zeta[2])/2 + (7/2 + ((14*I)/3)*Pi)*zeta[3] + 
            (23*zeta[4])/16) + (41*zeta[5])/5) + (1005*zeta[6])/128)/x)), 
 (((-3*I)/2)*Pi*G[0, x] - (3*G[0, 0, x])/2)/(1 - x) + 
  G[1, x]*((-I)*Pi - Log[mu2/s]) + G[0, x]*(I*Pi + Log[mu2/s]) + 
  ((-I)*Pi*G[0, x] - G[0, 1, x] - G[1, 0, x] + I*Pi*Log[mu2/s] + 
    G[1, x]*Log[mu2/s])/x + e*((3/2 - I*Pi)*G[0, 0, x] + 
    (-3/2 - I*Pi)*G[0, 1, x] + (-3/2 + I*Pi)*G[1, 0, x] + 
    (3/2 + I*Pi)*G[1, 1, x] - G[0, 0, 0, x] - G[0, 1, 1, x] + G[1, 0, 0, x] + 
    G[1, 1, 1, x] + G[0, x]*(I*Pi*Log[mu2/s] + Log[mu2/s]^2/2 - 
      (7*zeta[2])/2) + (9/2 - I*Pi)*zeta[2] + 
    G[1, x]*((-I)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
    (I*Pi*G[0, 0, x] - (3*G[1, 1, x])/2 + G[0, 0, 1, x] + G[0, 1, 0, x] - 
      G[1, 0, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - G[1, 1, 1, x] + 
      G[1, 0, x]*((-I)*Pi - Log[mu2/s]) - I*Pi*G[0, x]*Log[mu2/s] - 
      G[0, 1, x]*Log[mu2/s] + (I/2)*Pi*Log[mu2/s]^2 + 
      G[1, x]*(((-3*I)/2)*Pi + Log[mu2/s]^2/2 - (7*zeta[2])/2) - 
      (I/2)*Pi*zeta[2])/x + (((-3*I)/2)*Pi*G[1, 0, x] + 3*G[0, 0, 0, x] - 
      (3*G[1, 0, 0, x])/2 + G[0, 0, x]*(-2 + ((3*I)/2)*Pi - 
        (3*Log[mu2/s])/2) + ((3*I)/2)*Pi*zeta[2] + 
      G[0, x]*((-2*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + (9*zeta[2])/2) - 
      (3*zeta[3])/2)/(1 - x) + zeta[3]) + 
  e^2*((3/2 - I*Pi)*G[0, 0, 1, x] + (3/2 - I*Pi)*G[0, 1, 0, x] + 
    (3/2 + I*Pi)*G[1, 0, 1, x] + (3/2 + I*Pi)*G[1, 1, 0, x] + 
    2*G[0, 0, 0, 0, x] - G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] + 
    2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + G[1, 0, 1, 1, x] + 
    G[1, 1, 0, 0, x] - 2*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*
     (-3 + I*Pi - Log[mu2/s]) + G[0, 1, 1, x]*(I*Pi - Log[mu2/s]) + 
    G[1, 1, 1, x]*(-3 - I*Pi + Log[mu2/s]) + 
    G[1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + 
    G[1, 0, x]*(-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
    G[1, 1, x]*(7/2 + (3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + (21*zeta[2])/2 + 
    G[0, 1, x]*(-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
    G[0, 0, x]*(7/2 + (3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
    G[0, x]*((I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
      (-9/2 - (I/2)*Pi)*zeta[2] - (7*Log[mu2/s]*zeta[2])/2 - 
      (10*zeta[3])/3) + (3*zeta[3])/2 + 
    Log[mu2/s]*((9/2 - I*Pi)*zeta[2] + zeta[3]) + 
    G[1, x]*((-I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
      (-9/2 + (I/2)*Pi)*zeta[2] + (7*Log[mu2/s]*zeta[2])/2 + 
      (10*zeta[3])/3) + ((-I)*Pi*G[0, 0, 0, x] - (3*G[0, 1, 1, x])/2 - 
      G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x] - 
      G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
      3*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
      G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
      2*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(3 - Log[mu2/s]) + 
      G[1, 0, 0, x]*(I*Pi - Log[mu2/s]) + I*Pi*G[0, 0, x]*Log[mu2/s] + 
      G[0, 0, 1, x]*Log[mu2/s] + G[1, 0, 1, x]*Log[mu2/s] + 
      (I/6)*Pi*Log[mu2/s]^3 + G[1, 1, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, x]*(I*Pi + Log[mu2/s]) - (I/2)*Pi*Log[mu2/s]*zeta[2] + 
      G[1, 1, x]*(-7/2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2 + 3*zeta[2]) + 
      G[0, 1, x]*(((-3*I)/2)*Pi - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 0, x]*((-I)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + (13*zeta[2])/2) + 
      G[0, x]*((-I/2)*Pi*Log[mu2/s]^2 + (I/2)*Pi*zeta[2]) + 
      G[1, x]*(((-7*I)/2)*Pi + Log[mu2/s]^3/6 + Log[mu2/s]*
         (((-3*I)/2)*Pi - (7*zeta[2])/2) + (9/2 + I*Pi)*zeta[2] - 
        (13*zeta[3])/3) - ((7*I)/3)*Pi*zeta[3])/x + 
    (((3*I)/2)*Pi*G[0, 1, 0, x] - ((3*I)/2)*Pi*G[1, 1, 0, x] - 
      (9*G[0, 0, 0, 0, x])/2 + (3*G[0, 1, 0, 0, x])/2 + 3*G[1, 0, 0, 0, x] - 
      (3*G[1, 1, 0, 0, x])/2 + G[1, 0, 0, x]*(-2 + ((3*I)/2)*Pi - 
        (3*Log[mu2/s])/2) + G[0, 0, 0, x]*(4 - ((3*I)/2)*Pi + 3*Log[mu2/s]) + 
      G[0, 0, x]*(-7/2 + (2*I)*Pi + (-2 + ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + (2*I)*Pi*zeta[2] + 
      G[1, 0, x]*((-2*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + (9*zeta[2])/2) + 
      G[1, x]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
      Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) - 2*zeta[3] + 
      G[0, x]*(((-7*I)/2)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        (6 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*((-2*I)*Pi + (9*zeta[2])/2) + 
        (3*zeta[3])/2) - (81*zeta[4])/8)/(1 - x) + (27*zeta[4])/4) + 
  e^3*((-3/2 - I*Pi)*G[0, 0, 0, 1, x] + (-3/2 + I*Pi)*G[0, 0, 1, 0, x] + 
    (-3/2 + I*Pi)*G[0, 1, 0, 1, x] + (-3/2 - I*Pi)*G[0, 1, 1, 0, x] + 
    (-3/2 + I*Pi)*G[1, 0, 0, 1, x] + (-3/2 - I*Pi)*G[1, 0, 1, 0, x] + 
    (-3/2 - I*Pi)*G[1, 1, 0, 1, x] + (-3/2 + I*Pi)*G[1, 1, 1, 0, x] - 
    3*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 1, 1, x] + G[0, 0, 1, 0, 0, x] + 
    2*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 1, 1, x] - 
    G[0, 1, 1, 0, 0, x] - 3*G[0, 1, 1, 1, 1, x] + 3*G[1, 0, 0, 0, 0, x] + 
    G[1, 0, 0, 1, 1, x] - G[1, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
    2*G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 1, 1, x] + G[1, 1, 1, 0, 0, x] + 
    3*G[1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, x]*(3/2 + I*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(9/2 + I*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(I*Pi - Log[mu2/s]) + G[0, 1, 0, 0, x]*
     (I*Pi - Log[mu2/s]) + G[1, 0, 1, 1, x]*((-I)*Pi + Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + G[0, 1, 1, 1, x]*
     (3/2 - I*Pi + 2*Log[mu2/s]) + G[0, 0, 0, 0, x]*
     (9/2 - I*Pi + 2*Log[mu2/s]) + G[1, 0, 1, x]*
     (7/2 + (3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
    G[1, 1, 0, x]*(7/2 + (3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
    G[0, 0, 0, x]*(-7 + (-3 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
      (5*zeta[2])/2) + G[0, 1, 1, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - 
      (5*zeta[2])/2) + G[1, 1, 1, x]*(-7 + (-3 - I*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[1, 0, 0, x]*
     ((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
    G[0, 0, 1, x]*(7/2 + (3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
    G[0, 1, 0, x]*(7/2 + (3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
    G[1, 0, x]*(-7 + (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-7/2 - 3*zeta[2]) + (21/4 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
    G[0, 1, x]*(-7 + (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
      (21/4 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-7/2 + 3*zeta[2]) - 
      zeta[3]) + zeta[2]*(21 - zeta[3]/2) + 
    Log[mu2/s]^2*((9/4 - (I/2)*Pi)*zeta[2] + zeta[3]/2) + (7*zeta[3])/2 + 
    G[1, 1, x]*(7 + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(7/2 - 3*zeta[2]) + (15/4 - ((5*I)/2)*Pi)*zeta[2] + 
      zeta[3]) + G[0, 0, x]*(7 + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
      (15/4 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(7/2 + 3*zeta[2]) + zeta[3]) + 
    G[0, x]*((I/6)*Pi*Log[mu2/s]^3 + Log[mu2/s]^4/24 - (21*zeta[2])/2 - 
      (7*Log[mu2/s]^2*zeta[2])/4 + Log[mu2/s]*((-9/2 - (I/2)*Pi)*zeta[2] - 
        (10*zeta[3])/3) + (-3/2 - ((7*I)/3)*Pi)*zeta[3] - (35*zeta[4])/16) + 
    (-9/8 + (2*I)*Pi)*zeta[4] + G[1, x]*((-I/6)*Pi*Log[mu2/s]^3 - 
      Log[mu2/s]^4/24 - (21*zeta[2])/2 + (7*Log[mu2/s]^2*zeta[2])/4 + 
      (-3/2 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*((-9/2 + (I/2)*Pi)*zeta[2] + 
        (10*zeta[3])/3) + (35*zeta[4])/16) + 
    Log[mu2/s]*((21*zeta[2])/2 + (3*zeta[3])/2 + (27*zeta[4])/4) + 
    (I*Pi*G[0, 0, 0, 0, x] - (3*G[0, 0, 1, 1, x])/2 + 
      (3*G[1, 0, 1, 1, x])/2 + G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] - 
      G[0, 0, 1, 0, 0, x] + G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - 
      G[0, 0, 1, 1, 1, x] - 3*G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + 
      G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 0, x] + G[0, 1, 1, 0, 1, x] + 
      G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 5*G[1, 0, 0, 0, 0, x] + 
      G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 0, x] + 
      G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] + 
      G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] - 
      G[1, 1, 1, 0, 0, x] + G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 
      3*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 0, x]*((-I)*Pi - Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*((-I)*Pi - Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (I*Pi - Log[mu2/s]) + G[1, 0, 1, 0, x]*(I*Pi - Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(I*Pi - Log[mu2/s]) - I*Pi*G[0, 0, 0, x]*Log[mu2/s] - 
      G[0, 0, 0, 1, x]*Log[mu2/s] - G[0, 1, 0, 1, x]*Log[mu2/s] - 
      G[1, 0, 0, 1, x]*Log[mu2/s] - G[1, 1, 0, 1, x]*Log[mu2/s] + 
      (I/24)*Pi*Log[mu2/s]^4 + G[0, 1, 1, 1, x]*(3 + Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (-9/2 + 2*Log[mu2/s]) + G[1, 0, 0, 0, x]*((-I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 0, x]*(I*Pi*Log[mu2/s] + Log[mu2/s]^2/2 - (13*zeta[2])/2) + 
      G[1, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - (11*zeta[2])/2) + 
      G[0, 0, 1, x]*(((-3*I)/2)*Pi + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 0, 1, x]*(((3*I)/2)*Pi + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 1, 1, x]*(-7/2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2 - 3*zeta[2]) + 
      G[1, 1, 1, x]*(7 - ((3*I)/2)*Pi + 3*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + G[1, 1, 0, x]*((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 - 
        zeta[2]/2) - (I/4)*Pi*Log[mu2/s]^2*zeta[2] + 
      G[0, 0, x]*((I/2)*Pi*Log[mu2/s]^2 - (I/2)*Pi*zeta[2]) + 
      G[1, 1, x]*(-7 + ((7*I)/2)*Pi - (3*Log[mu2/s]^2)/4 + 
        (-15/4 + I*Pi)*zeta[2] + Log[mu2/s]*(-7/2 + ((3*I)/2)*Pi + 
          3*zeta[2])) - ((7*I)/3)*Pi*Log[mu2/s]*zeta[3] + 
      G[1, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        (I/2)*Pi*zeta[2] + (13*Log[mu2/s]*zeta[2])/2 + (13*zeta[3])/3) + 
      G[0, 1, x]*(((-7*I)/2)*Pi - Log[mu2/s]^3/6 + (9/2 - I*Pi)*zeta[2] + 
        Log[mu2/s]*(((-3*I)/2)*Pi + (7*zeta[2])/2) + (13*zeta[3])/3) + 
      G[0, x]*((-I/6)*Pi*Log[mu2/s]^3 + (I/2)*Pi*Log[mu2/s]*zeta[2] + 
        ((7*I)/3)*Pi*zeta[3]) + G[1, x]*((-7*I)*Pi + Log[mu2/s]^4/24 + 
        Log[mu2/s]^2*(((-3*I)/4)*Pi - (7*zeta[2])/4) + (21/2 + ((9*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*(((-7*I)/2)*Pi + (9/2 + I*Pi)*zeta[2] - 
          (13*zeta[3])/3) - (143*zeta[4])/16) - ((47*I)/16)*Pi*zeta[4])/x + 
    (((-3*I)/2)*Pi*G[0, 0, 1, 0, x] + ((3*I)/2)*Pi*G[0, 1, 1, 0, x] + 
      ((3*I)/2)*Pi*G[1, 0, 1, 0, x] - ((3*I)/2)*Pi*G[1, 1, 1, 0, x] + 
      6*G[0, 0, 0, 0, 0, x] - (3*G[0, 0, 1, 0, 0, x])/2 - 
      3*G[0, 1, 0, 0, 0, x] + (3*G[0, 1, 1, 0, 0, x])/2 - 
      (9*G[1, 0, 0, 0, 0, x])/2 + (3*G[1, 0, 1, 0, 0, x])/2 + 
      3*G[1, 1, 0, 0, 0, x] - (3*G[1, 1, 1, 0, 0, x])/2 + 
      G[0, 0, 0, 0, x]*(-6 + ((3*I)/2)*Pi - (9*Log[mu2/s])/2) + 
      G[1, 1, 0, 0, x]*(-2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 1, 0, 0, x]*(2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 0, 0, 0, x]*(4 - ((3*I)/2)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 0, x]*((2*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (9*zeta[2])/2) + 
      G[1, 0, 0, x]*(-7/2 + (2*I)*Pi + (-2 + ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + G[0, 0, 0, x]*
       (7 - (2*I)*Pi + (4 - ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        3*zeta[2]) + G[1, 1, 0, x]*((-2*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + 
        (9*zeta[2])/2) + G[1, 1, x]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
      Log[mu2/s]^2*(((3*I)/4)*Pi*zeta[2] - (3*zeta[3])/4) + 
      zeta[2]*(((7*I)/2)*Pi + (3*zeta[3])/4) - (7*zeta[3])/2 + 
      G[0, 1, x]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
      G[1, 0, x]*(((-7*I)/2)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        (6 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*((-2*I)*Pi + (9*zeta[2])/2) + 
        (3*zeta[3])/2) + G[0, 0, x]*(-7 + ((7*I)/2)*Pi + 
        (-1 + ((3*I)/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/4 + 
        Log[mu2/s]*(-7/2 + (2*I)*Pi - (15*zeta[2])/4) + 
        (-5 - ((3*I)/4)*Pi)*zeta[2] + 2*zeta[3]) + 
      Log[mu2/s]*((2*I)*Pi*zeta[2] - 2*zeta[3] - (81*zeta[4])/8) + 
      G[1, x]*((2*I)*Pi*zeta[2] + Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - 
          (3*zeta[3])/2) - 2*zeta[3] - (81*zeta[4])/8) + 
      G[0, x]*((-7*I)*Pi - (I/4)*Pi*Log[mu2/s]^3 + (21/2 + I*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-I)*Pi + (9*zeta[2])/4) + (2 + ((7*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-7*I)/2)*Pi + (6 + ((3*I)/4)*Pi)*zeta[2] + 
          (3*zeta[3])/2) - (9*zeta[4])/8) + (-27/2 - (3*I)*Pi)*zeta[4] - 
      (3*zeta[5])/2)/(1 - x) + zeta[5]) + 
  e^4*((3/2 - I*Pi)*G[0, 0, 0, 0, 1, x] + (3/2 - I*Pi)*G[0, 0, 0, 1, 0, x] + 
    (3/2 + I*Pi)*G[0, 0, 1, 0, 1, x] + (3/2 + I*Pi)*G[0, 0, 1, 1, 0, x] + 
    (3/2 + I*Pi)*G[0, 1, 0, 0, 1, x] + (3/2 + I*Pi)*G[0, 1, 0, 1, 0, x] + 
    (3/2 - I*Pi)*G[0, 1, 1, 0, 1, x] + (3/2 - I*Pi)*G[0, 1, 1, 1, 0, x] + 
    (3/2 + I*Pi)*G[1, 0, 0, 0, 1, x] + (3/2 + I*Pi)*G[1, 0, 0, 1, 0, x] + 
    (3/2 - I*Pi)*G[1, 0, 1, 0, 1, x] + (3/2 - I*Pi)*G[1, 0, 1, 1, 0, x] + 
    (3/2 - I*Pi)*G[1, 1, 0, 0, 1, x] + (3/2 - I*Pi)*G[1, 1, 0, 1, 0, x] + 
    (3/2 + I*Pi)*G[1, 1, 1, 0, 1, x] + (3/2 + I*Pi)*G[1, 1, 1, 1, 0, x] + 
    4*G[0, 0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, 1, x] - 
    G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] - 
    2*G[0, 0, 1, 0, 0, 0, x] + G[0, 0, 1, 0, 1, 1, x] + 
    G[0, 0, 1, 1, 0, 0, x] - 3*G[0, 0, 1, 1, 1, 1, x] - 
    3*G[0, 1, 0, 0, 0, 0, x] + G[0, 1, 0, 0, 1, 1, x] + 
    G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] + 
    2*G[0, 1, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 1, 1, x] - 
    G[0, 1, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 1, 1, 1, x] - 
    4*G[1, 0, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, 1, x] + 
    G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 0, 1, 1, 1, x] + 
    2*G[1, 0, 1, 0, 0, 0, x] - G[1, 0, 1, 0, 1, 1, x] - 
    G[1, 0, 1, 1, 0, 0, x] + 3*G[1, 0, 1, 1, 1, 1, x] + 
    3*G[1, 1, 0, 0, 0, 0, x] - G[1, 1, 0, 0, 1, 1, x] - 
    G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] - 
    2*G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 1, 1, x] + 
    G[1, 1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, 1, 1, x] + 
    G[0, 0, 0, 0, 0, x]*(-6 + I*Pi - 3*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(-3 + I*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-3/2 + I*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-3/2 + I*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(I*Pi - Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (I*Pi - Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(I*Pi - Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(I*Pi - Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     ((-I)*Pi + Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*((-I)*Pi + Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*((-I)*Pi + Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     ((-I)*Pi + Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (-3/2 - I*Pi + 2*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-3/2 - I*Pi + 2*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
     (-6 - I*Pi + 3*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (-3 - I*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 0, x]*
     (-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
    G[0, 1, 0, 1, x]*(-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
    G[1, 0, 0, 1, x]*(-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
    G[1, 1, 1, 0, x]*(-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
    G[0, 0, 1, 1, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
    G[0, 1, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
    G[1, 0, 0, 0, x]*(7/2 + (3/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 
      2*zeta[2]) + G[1, 1, 1, 1, x]*(21/2 + (9/2 + I*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 - 2*zeta[2]) + G[0, 1, 1, 1, x]*
     (7/2 + (3/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
    G[0, 0, 0, 0, x]*(21/2 + (9/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
      2*zeta[2]) + G[1, 0, 1, 1, x]*((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 + 
      (5*zeta[2])/2) + G[1, 1, 0, 0, x]*((-I)*Pi*Log[mu2/s] + 
      Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 0, 1, x]*
     (-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
    G[0, 1, 1, 0, x]*(-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
    G[1, 0, 1, 0, x]*(-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
    G[1, 1, 0, 1, x]*(-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
    G[1, 0, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
      (-9/2 + (I/2)*Pi)*zeta[2] + (5*Log[mu2/s]*zeta[2])/2 - (4*zeta[3])/3) + 
    G[1, 1, 1, x]*(-14 + (-3/2 - (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
      (-3 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-7 + (5*zeta[2])/2) - 
      (4*zeta[3])/3) + G[1, 0, 1, x]*(7 + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(7/2 - 3*zeta[2]) + (-21/4 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
    G[1, 1, 0, x]*(7 + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(7/2 - 3*zeta[2]) + (-21/4 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
    Log[mu2/s]^3*((3/4 - (I/6)*Pi)*zeta[2] + zeta[3]/6) + 7*zeta[3] - 
    (7*zeta[3]^2)/3 + G[0, 0, 1, x]*(7 + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
      (-21/4 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(7/2 + 3*zeta[2]) + zeta[3]) + 
    G[0, 1, 0, x]*(7 + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
      (-21/4 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(7/2 + 3*zeta[2]) + zeta[3]) + 
    G[0, 0, 0, x]*(-14 + (-3/2 + (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
      Log[mu2/s]*(-7 - (5*zeta[2])/2) + (-3 - (I/2)*Pi)*zeta[2] + 
      (4*zeta[3])/3) + G[0, 1, 1, x]*((I/2)*Pi*Log[mu2/s]^2 - 
      Log[mu2/s]^3/6 + (-9/2 - (I/2)*Pi)*zeta[2] - (5*Log[mu2/s]*zeta[2])/2 + 
      (4*zeta[3])/3) + zeta[2]*(42 + (-45/4 + ((7*I)/3)*Pi)*zeta[3]) + 
    G[0, 1, x]*(-14 + (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 + (49*zeta[2])/4 + 
      Log[mu2/s]^2*(-7/4 + (3*zeta[2])/2) + Log[mu2/s]*
       (-7 + (21/4 + ((5*I)/2)*Pi)*zeta[2] - zeta[3]) + 
      (5 + ((7*I)/3)*Pi)*zeta[3] - (57*zeta[4])/4) + 
    G[0, 0, x]*(14 + (1/4 - (I/6)*Pi)*Log[mu2/s]^3 + (35*zeta[2])/4 + 
      Log[mu2/s]^2*(7/4 + (3*zeta[2])/2) + (-2 + ((7*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(7 + (15/4 + (I/2)*Pi)*zeta[2] + zeta[3]) - (3*zeta[4])/4) + 
    G[1, 0, x]*(-14 + (-1/4 + (I/6)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(-7/4 - (3*zeta[2])/2) + (49*zeta[2])/4 + 
      Log[mu2/s]*(-7 + (21/4 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
      (5 - ((7*I)/3)*Pi)*zeta[3] + (3*zeta[4])/4) - (21*zeta[4])/8 + 
    Log[mu2/s]^2*((21*zeta[2])/4 + (3*zeta[3])/4 + (27*zeta[4])/8) + 
    G[1, 1, x]*(14 + (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(7/4 - (3*zeta[2])/2) + (35*zeta[2])/4 + 
      (-2 - ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (7 + (15/4 - ((5*I)/2)*Pi)*zeta[2] + zeta[3]) + (57*zeta[4])/4) + 
    G[0, x]*((I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^5/120 - 
      (7*Log[mu2/s]^3*zeta[2])/12 + Log[mu2/s]^2*((-9/4 - (I/4)*Pi)*zeta[2] - 
        (5*zeta[3])/3) - (7*zeta[3])/2 + zeta[2]*(-21 + (26*zeta[3])/3) + 
      Log[mu2/s]*((-21*zeta[2])/2 + (-3/2 - ((7*I)/3)*Pi)*zeta[3] - 
        (35*zeta[4])/16) + (9/8 - ((47*I)/16)*Pi)*zeta[4] - (36*zeta[5])/5) + 
    (3*zeta[5])/2 + Log[mu2/s]*(zeta[2]*(21 - zeta[3]/2) + (7*zeta[3])/2 + 
      (-9/8 + (2*I)*Pi)*zeta[4] + zeta[5]) + 
    G[1, x]*((-I/24)*Pi*Log[mu2/s]^4 - Log[mu2/s]^5/120 + 
      (7*Log[mu2/s]^3*zeta[2])/12 + zeta[2]*(-21 - (26*zeta[3])/3) - 
      (7*zeta[3])/2 + Log[mu2/s]^2*((-9/4 + (I/4)*Pi)*zeta[2] + 
        (5*zeta[3])/3) + (9/8 + ((47*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*((-21*zeta[2])/2 + (-3/2 + ((7*I)/3)*Pi)*zeta[3] + 
        (35*zeta[4])/16) + (36*zeta[5])/5) + 
    ((-I)*Pi*G[0, 0, 0, 0, 0, x] - (3*G[0, 0, 0, 1, 1, x])/2 + 
      (3*G[0, 1, 0, 1, 1, x])/2 + (3*G[1, 0, 0, 1, 1, x])/2 - 
      (3*G[1, 1, 0, 1, 1, x])/2 - G[0, 0, 0, 0, 0, 1, x] - 
      G[0, 0, 0, 0, 1, 0, x] + G[0, 0, 0, 1, 0, 0, x] - 
      G[0, 0, 0, 1, 0, 1, x] - G[0, 0, 0, 1, 1, 0, x] + 
      G[0, 0, 0, 1, 1, 1, x] + 3*G[0, 0, 1, 0, 0, 0, x] - 
      G[0, 0, 1, 0, 0, 1, x] - G[0, 0, 1, 0, 1, 0, x] - 
      G[0, 0, 1, 1, 0, 0, x] - G[0, 0, 1, 1, 0, 1, x] - 
      G[0, 0, 1, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, 1, x] + 
      5*G[0, 1, 0, 0, 0, 0, x] - G[0, 1, 0, 0, 0, 1, x] - 
      G[0, 1, 0, 0, 1, 0, x] - G[0, 1, 0, 1, 0, 0, x] - 
      G[0, 1, 0, 1, 0, 1, x] - G[0, 1, 0, 1, 1, 0, x] + 
      G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 0, 0, x] - 
      G[0, 1, 1, 0, 0, 1, x] - G[0, 1, 1, 0, 1, 0, x] + 
      G[0, 1, 1, 1, 0, 0, x] - G[0, 1, 1, 1, 0, 1, x] - 
      G[0, 1, 1, 1, 1, 0, x] + 3*G[0, 1, 1, 1, 1, 1, x] + 
      7*G[1, 0, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 0, 1, x] - 
      G[1, 0, 0, 0, 1, 0, x] - G[1, 0, 0, 1, 0, 0, x] - 
      G[1, 0, 0, 1, 0, 1, x] - G[1, 0, 0, 1, 1, 0, x] + 
      G[1, 0, 0, 1, 1, 1, x] - G[1, 0, 1, 0, 0, 0, x] - 
      G[1, 0, 1, 0, 0, 1, x] - G[1, 0, 1, 0, 1, 0, x] + 
      G[1, 0, 1, 1, 0, 0, x] - G[1, 0, 1, 1, 0, 1, x] - 
      G[1, 0, 1, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, 1, x] - 
      G[1, 1, 0, 0, 0, 0, x] - G[1, 1, 0, 0, 0, 1, x] - 
      G[1, 1, 0, 0, 1, 0, x] + G[1, 1, 0, 1, 0, 0, x] - 
      G[1, 1, 0, 1, 0, 1, x] - G[1, 1, 0, 1, 1, 0, x] + 
      G[1, 1, 0, 1, 1, 1, x] + 3*G[1, 1, 1, 0, 0, 0, x] - 
      G[1, 1, 1, 0, 0, 1, x] - G[1, 1, 1, 0, 1, 0, x] - 
      G[1, 1, 1, 1, 0, 0, x] - G[1, 1, 1, 1, 0, 1, x] - 
      G[1, 1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 0, 0, x]*(I*Pi - 5*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (6 - 3*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(I*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-9/2 - 2*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-3 - Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(3 - Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(I*Pi - Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (I*Pi - Log[mu2/s]) + I*Pi*G[0, 0, 0, 0, x]*Log[mu2/s] + 
      G[0, 0, 0, 0, 1, x]*Log[mu2/s] + G[0, 0, 1, 0, 1, x]*Log[mu2/s] + 
      G[0, 1, 0, 0, 1, x]*Log[mu2/s] + G[0, 1, 1, 0, 1, x]*Log[mu2/s] + 
      G[1, 0, 0, 0, 1, x]*Log[mu2/s] + G[1, 0, 1, 0, 1, x]*Log[mu2/s] + 
      G[1, 1, 0, 0, 1, x]*Log[mu2/s] + G[1, 1, 1, 0, 1, x]*Log[mu2/s] + 
      (I/120)*Pi*Log[mu2/s]^5 + G[0, 0, 1, 1, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*((-I)*Pi + Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       ((-I)*Pi + Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       ((-I)*Pi + Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(I*Pi + Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (I*Pi + Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(I*Pi + Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(I*Pi + Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + zeta[2]/2) + 
      G[1, 0, 1, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + zeta[2]/2) + 
      G[1, 1, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + zeta[2]/2) - 
      (I/12)*Pi*Log[mu2/s]^3*zeta[2] + G[1, 1, 1, 1, x]*
       (-21/2 + ((3*I)/2)*Pi - (9*Log[mu2/s])/2 + Log[mu2/s]^2 + 2*zeta[2]) + 
      G[0, 1, 1, 1, x]*(7 - ((3*I)/2)*Pi + 3*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (5*zeta[2])/2) + G[0, 0, 1, 1, x]*(-7/2 + ((3*I)/2)*Pi - 
        (3*Log[mu2/s])/2 + 3*zeta[2]) + G[1, 0, 1, 1, x]*
       (7/2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2 + 3*zeta[2]) + 
      G[0, 0, 0, 1, x]*(((-3*I)/2)*Pi - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 1, 0, 1, x]*(((-3*I)/2)*Pi - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[0, 1, 0, 1, x]*(((3*I)/2)*Pi - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 0, 0, 1, x]*(((3*I)/2)*Pi - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 0, 0, 0, x]*((-I)*Pi*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        (9*zeta[2])/2) + G[0, 1, 0, 0, x]*((-I)*Pi*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (11*zeta[2])/2) + G[0, 0, 1, 0, x]*
       ((-I)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + (13*zeta[2])/2) + 
      G[1, 1, 1, 0, x]*((-I)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + 
        (13*zeta[2])/2) + G[0, 1, 1, x]*(-7 + ((7*I)/2)*Pi - 
        (3*Log[mu2/s]^2)/4 + Log[mu2/s]*(-7/2 + ((3*I)/2)*Pi - 3*zeta[2]) + 
        (-15/4 - I*Pi)*zeta[2]) + G[0, 0, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 + 
        (I/2)*Pi*zeta[2]) + G[0, 0, 1, x]*(((-7*I)/2)*Pi + Log[mu2/s]^3/6 + 
        Log[mu2/s]*(((-3*I)/2)*Pi - (7*zeta[2])/2) + (9/2 + I*Pi)*zeta[2] - 
        (13*zeta[3])/3) + G[0, 1, 0, x]*((I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]^3/6 - (I/2)*Pi*zeta[2] - (13*Log[mu2/s]*zeta[2])/2 - 
        (13*zeta[3])/3) + G[1, 0, 1, x]*(((7*I)/2)*Pi + Log[mu2/s]^3/6 + 
        Log[mu2/s]*(((3*I)/2)*Pi - (7*zeta[2])/2) + (-9/2 - I*Pi)*zeta[2] - 
        (7*zeta[3])/3) + G[1, 1, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]^3/6 + (I/2)*Pi*zeta[2] - (Log[mu2/s]*zeta[2])/2 - 
        (7*zeta[3])/3) + G[1, 1, 1, x]*(14 - ((7*I)/2)*Pi + 
        (3*Log[mu2/s]^2)/2 - Log[mu2/s]^3/6 + Log[mu2/s]*
         (7 - ((3*I)/2)*Pi - (5*zeta[2])/2) + (3 + I*Pi)*zeta[2] + 
        zeta[3]/3) + G[1, 0, 0, x]*((I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 - 
        (I/2)*Pi*zeta[2] - (11*Log[mu2/s]*zeta[2])/2 + zeta[3]/3) - 
      ((7*I)/6)*Pi*Log[mu2/s]^2*zeta[3] + ((7*I)/6)*Pi*zeta[2]*zeta[3] + 
      G[0, 0, x]*((I/6)*Pi*Log[mu2/s]^3 - (I/2)*Pi*Log[mu2/s]*zeta[2] - 
        ((7*I)/3)*Pi*zeta[3]) + G[1, 1, x]*(-14 + (7*I)*Pi - Log[mu2/s]^3/4 + 
        (-35/4 - ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(-7/4 + ((3*I)/4)*Pi + 
          (3*zeta[2])/2) + Log[mu2/s]*(-7 + ((7*I)/2)*Pi + 
          (-15/4 + I*Pi)*zeta[2]) + (7*zeta[3])/2 - (15*zeta[4])/2) - 
      ((47*I)/16)*Pi*Log[mu2/s]*zeta[4] + G[1, 0, x]*
       ((-I/6)*Pi*Log[mu2/s]^3 - Log[mu2/s]^4/24 + (13*Log[mu2/s]^2*zeta[2])/
         4 + ((7*I)/3)*Pi*zeta[3] + Log[mu2/s]*((I/2)*Pi*zeta[2] + 
          (13*zeta[3])/3) + (23*zeta[4])/16) + 
      G[0, 1, x]*((-7*I)*Pi - Log[mu2/s]^4/24 + (21/2 + ((9*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]^2*(((-3*I)/4)*Pi + (7*zeta[2])/4) + 
        Log[mu2/s]*(((-7*I)/2)*Pi + (9/2 - I*Pi)*zeta[2] + (13*zeta[3])/3) + 
        (143*zeta[4])/16) + G[0, x]*((-I/24)*Pi*Log[mu2/s]^4 + 
        (I/4)*Pi*Log[mu2/s]^2*zeta[2] + ((7*I)/3)*Pi*Log[mu2/s]*zeta[3] + 
        ((47*I)/16)*Pi*zeta[4]) + G[1, x]*((-14*I)*Pi + Log[mu2/s]^5/120 + 
        Log[mu2/s]^3*((-I/4)*Pi - (7*zeta[2])/12) + 
        Log[mu2/s]^2*(((-7*I)/4)*Pi + (9/4 + (I/2)*Pi)*zeta[2] - 
          (13*zeta[3])/6) + ((7*I)/2)*Pi*zeta[3] + 
        zeta[2]*(21 + ((21*I)/4)*Pi + (55*zeta[3])/6) + 
        Log[mu2/s]*((-7*I)*Pi + (21/2 + ((9*I)/4)*Pi)*zeta[2] - 
          (143*zeta[4])/16) + (-45/4 - (2*I)*Pi)*zeta[4] - (41*zeta[5])/5) - 
      ((31*I)/5)*Pi*zeta[5])/x - (135*zeta[6])/32 + 
    (((3*I)/2)*Pi*G[0, 0, 0, 1, 0, x] - ((3*I)/2)*Pi*G[0, 0, 1, 1, 0, x] - 
      ((3*I)/2)*Pi*G[0, 1, 0, 1, 0, x] + ((3*I)/2)*Pi*G[0, 1, 1, 1, 0, x] - 
      ((3*I)/2)*Pi*G[1, 0, 0, 1, 0, x] + ((3*I)/2)*Pi*G[1, 0, 1, 1, 0, x] + 
      ((3*I)/2)*Pi*G[1, 1, 0, 1, 0, x] - ((3*I)/2)*Pi*G[1, 1, 1, 1, 0, x] - 
      (15*G[0, 0, 0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, 0, 0, x])/2 + 
      3*G[0, 0, 1, 0, 0, 0, x] - (3*G[0, 0, 1, 1, 0, 0, x])/2 + 
      (9*G[0, 1, 0, 0, 0, 0, x])/2 - (3*G[0, 1, 0, 1, 0, 0, x])/2 - 
      3*G[0, 1, 1, 0, 0, 0, x] + (3*G[0, 1, 1, 1, 0, 0, x])/2 + 
      6*G[1, 0, 0, 0, 0, 0, x] - (3*G[1, 0, 0, 1, 0, 0, x])/2 - 
      3*G[1, 0, 1, 0, 0, 0, x] + (3*G[1, 0, 1, 1, 0, 0, x])/2 - 
      (9*G[1, 1, 0, 0, 0, 0, x])/2 + (3*G[1, 1, 0, 1, 0, 0, x])/2 + 
      3*G[1, 1, 1, 0, 0, 0, x] - (3*G[1, 1, 1, 1, 0, 0, x])/2 + 
      G[1, 0, 0, 0, 0, x]*(-6 + ((3*I)/2)*Pi - (9*Log[mu2/s])/2) + 
      G[0, 1, 0, 0, 0, x]*(-4 + ((3*I)/2)*Pi - 3*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) + 
      G[1, 1, 1, 0, 0, x]*(-2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 1, 1, 0, 0, x]*(2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 0, 1, 0, 0, x]*(2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 1, 0, 0, 0, x]*(4 - ((3*I)/2)*Pi + 3*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(8 - ((3*I)/2)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*((2*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (9*zeta[2])/2) + 
      G[1, 0, 1, 0, x]*((2*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (9*zeta[2])/2) + 
      G[1, 1, 0, 0, x]*(-7/2 + (2*I)*Pi + (-2 + ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + G[0, 0, 0, 0, x]*
       (-21/2 + (2*I)*Pi + (-6 + ((3*I)/2)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 - (9*zeta[2])/4) + G[1, 0, 0, 0, x]*
       (7 - (2*I)*Pi + (4 - ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        3*zeta[2]) + G[0, 1, 0, 0, x]*(7/2 - (2*I)*Pi + 
        (2 - ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
        (15*zeta[2])/4) + G[0, 0, 1, 0, x]*((-2*I)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s] + (9*zeta[2])/2) + G[1, 1, 1, 0, x]*
       ((-2*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + (9*zeta[2])/2) + 
      G[0, 0, 0, x]*(14 - ((7*I)/2)*Pi + (2 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + (4 + ((3*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(7 - (2*I)*Pi + 3*zeta[2]) - (11*zeta[3])/2) + 
      G[0, 1, 0, x]*(((7*I)/2)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((2*I)*Pi - (9*zeta[2])/2) + (-6 - ((3*I)/4)*Pi)*zeta[2] - 
        (3*zeta[3])/2) + G[0, 0, 1, x]*(((3*I)/2)*Pi*zeta[2] - 
        (3*zeta[3])/2) + G[1, 1, 1, x]*(((3*I)/2)*Pi*zeta[2] - 
        (3*zeta[3])/2) + Log[mu2/s]^3*((I/4)*Pi*zeta[2] - zeta[3]/4) - 
      7*zeta[3] + (7*zeta[3]^2)/2 + G[0, 1, 1, x]*(((-3*I)/2)*Pi*zeta[2] + 
        (3*zeta[3])/2) + G[1, 0, 1, x]*(((-3*I)/2)*Pi*zeta[2] + 
        (3*zeta[3])/2) + G[1, 1, 0, x]*(((-7*I)/2)*Pi - 
        ((3*I)/4)*Pi*Log[mu2/s]^2 + (6 + ((3*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*((-2*I)*Pi + (9*zeta[2])/2) + (3*zeta[3])/2) + 
      G[1, 0, 0, x]*(-7 + ((7*I)/2)*Pi + (-1 + ((3*I)/4)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/4 + Log[mu2/s]*(-7/2 + (2*I)*Pi - (15*zeta[2])/4) + 
        (-5 - ((3*I)/4)*Pi)*zeta[2] + 2*zeta[3]) + 
      zeta[2]*((7*I)*Pi + (1 - ((7*I)/2)*Pi)*zeta[3]) + 
      G[1, 1, x]*((2*I)*Pi*zeta[2] + Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - 
          (3*zeta[3])/2) - 2*zeta[3] - (81*zeta[4])/8) + 
      Log[mu2/s]^2*(I*Pi*zeta[2] - zeta[3] - (81*zeta[4])/16) + 
      G[1, 0, x]*((-7*I)*Pi - (I/4)*Pi*Log[mu2/s]^3 + (21/2 + I*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-I)*Pi + (9*zeta[2])/4) + (2 + ((7*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-7*I)/2)*Pi + (6 + ((3*I)/4)*Pi)*zeta[2] + 
          (3*zeta[3])/2) - (9*zeta[4])/8) + (-189/8 - (4*I)*Pi)*zeta[4] + 
      G[0, 0, x]*(-14 + (7*I)*Pi + (-1/3 + (I/4)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/16 + Log[mu2/s]^2*(-7/4 + I*Pi - (15*zeta[2])/8) + 
        (-35/4 - I*Pi)*zeta[2] + (8/3 - ((7*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(-7 + ((7*I)/2)*Pi + (-5 - ((3*I)/4)*Pi)*zeta[2] + 
          2*zeta[3]) + (177*zeta[4])/32) + G[0, 1, x]*
       ((-2*I)*Pi*zeta[2] + 2*zeta[3] + Log[mu2/s]*(((-3*I)/2)*Pi*zeta[2] + 
          (3*zeta[3])/2) + (81*zeta[4])/8) + 
      Log[mu2/s]*(zeta[2]*(((7*I)/2)*Pi + (3*zeta[3])/4) - (7*zeta[3])/2 + 
        (-27/2 - (3*I)*Pi)*zeta[4] - (3*zeta[5])/2) + 
      G[1, x]*(Log[mu2/s]^2*(((3*I)/4)*Pi*zeta[2] - (3*zeta[3])/4) + 
        zeta[2]*(((7*I)/2)*Pi + (3*zeta[3])/4) - (7*zeta[3])/2 + 
        Log[mu2/s]*((2*I)*Pi*zeta[2] - 2*zeta[3] - (81*zeta[4])/8) + 
        (-27/2 - (3*I)*Pi)*zeta[4] - (3*zeta[5])/2) - 2*zeta[5] + 
      G[0, x]*((-14*I)*Pi - (I/16)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*((-I/3)*Pi + (3*zeta[2])/4) + 
        zeta[2]*(21 + ((7*I)/4)*Pi - (45*zeta[3])/4) + 
        Log[mu2/s]^2*(((-7*I)/4)*Pi + (3 + ((3*I)/8)*Pi)*zeta[2] + 
          (3*zeta[3])/4) + (7/2 + ((14*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*((-7*I)*Pi + (21/2 + I*Pi)*zeta[2] + (2 + ((7*I)/2)*Pi)*
           zeta[3] - (9*zeta[4])/8) + (-3/2 + ((141*I)/32)*Pi)*zeta[4] + 
        (3*zeta[5])/2) + (405*zeta[6])/64)/(1 - x))}


==> anc/qgqg_-++-_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(((3*I)/2)*Pi*G[1, x] + (3*G[1, 1, x])/2)/x^2 + 
  (11/3 - (2*I)*Pi)*G[0, 0, 0, x] - 2*G[0, 0, 0, 0, x] - 2*G[0, 0, 1, 1, x] + 
  6*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 
  6*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
  2*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 1, x] + 
  2*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] + 
  G[1, 1, 1, x]*(22/3 + (12*I)*Pi - 6*Log[mu2/s]) + 
  G[1, 0, 0, x]*((-2*I)*Pi - 2*Log[mu2/s]) + 
  G[0, 1, 0, x]*(6 - (2*I)*Pi - 2*Log[mu2/s]) + 
  G[0, 0, 1, x]*(6 - (4*I)*Pi - 2*Log[mu2/s]) + 
  G[1, 0, 1, x]*(-29/3 + 4*Log[mu2/s]) + 
  G[1, 1, 0, x]*(-29/3 + (6*I)*Pi + 4*Log[mu2/s]) + 
  G[0, 1, 1, x]*(-11/3 - (8*I)*Pi + 4*Log[mu2/s]) + 
  G[1, 0, x]*(-1/18 - (6*I)*Pi + (11/3 + (4*I)*Pi)*Log[mu2/s] + 
    Log[mu2/s]^2 - 31*zeta[2]) + x*(-4*G[0, 0, x] + 4*G[0, 1, x] + 
    4*G[1, 0, x] - 4*G[1, 1, x] - 12*zeta[2]) + (1/6 + (6*I)*Pi)*zeta[2] - 
  11*Log[mu2/s]*zeta[2] + 3*Log[mu2/s]^2*zeta[2] + 
  G[1, 1, x]*(1/18 - (6*I)*Pi + (-11/3 - (8*I)*Pi)*Log[mu2/s] - 
    3*Log[mu2/s]^2 + 3*zeta[2]) + G[0, 1, x]*(-1/18 + (6*I)*Pi + 
    (11/3 + (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 15*zeta[2]) + 
  G[0, 0, x]*(1/18 + (6*I)*Pi - (11*Log[mu2/s])/3 + Log[mu2/s]^2 + 
    19*zeta[2]) + G[0, x]*(4 + (2*I)*Pi*Log[mu2/s]^2 + 
    (-79/3 - (14*I)*Pi)*zeta[2] - 24*Log[mu2/s]*zeta[2] - 2*zeta[3]) + 
  (-6 + (2*I)*Pi)*zeta[3] + G[1, x]*(-4 - (2*I)*Pi*Log[mu2/s]^2 + 
    (112/3 + (10*I)*Pi)*zeta[2] + 18*Log[mu2/s]*zeta[2] + 6*zeta[3]) + 
  (1/2 - ((3*I)/2)*Pi + (4 + (12*I)*Pi)*G[0, 0, 0, x] + 
    (14 + (6*I)*Pi)*G[0, 1, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 
    (6*I)*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + 16*G[0, 0, 0, 1, x] + 
    16*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
    6*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
    6*G[1, 0, 1, 0, x] + 6*G[1, 1, 0, 0, x] + 
    G[0, 0, 1, x]*(-14 - 6*Log[mu2/s]) + G[0, 1, 0, x]*(-14 - 6*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-2 - 6*Log[mu2/s]) + 
    G[0, 0, x]*(-13 - (10*I)*Pi - (6*I)*Pi*Log[mu2/s] - 44*zeta[2]) + 
    G[0, 1, x]*(6 - (6*I)*Pi*Log[mu2/s] - 4*zeta[2]) + 
    (-21 - (10*I)*Pi)*zeta[2] + G[1, 0, x]*(6 - (2*I)*Pi - 
      (6*I)*Pi*Log[mu2/s] + 36*zeta[2]) + (8 - (24*I)*Pi)*zeta[3] + 
    G[0, x]*(-3/2 - (7*I)*Pi + (62 + (24*I)*Pi)*zeta[2] + 
      36*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
    G[1, x]*((6*I)*Pi + (-10 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) - 
    134*zeta[4])/(1 - x) + ((-I)*Pi*G[1, 0, x] + G[0, 0, 0, x] + 
    (6 + (12*I)*Pi)*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - G[1, 0, 0, x] + 
    2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
    14*G[0, 0, 1, 1, x] + G[0, 1, x]*((6*I)*Pi - 10*zeta[2]) + 
    (7*I)*Pi*zeta[2] + G[0, 0, x]*(11/2 + (7*I)*Pi + 4*zeta[2]) + 
    G[0, x]*(((11*I)/2)*Pi - 31*zeta[2] - 2*zeta[3]) + 
    (-7 + (12*I)*Pi)*zeta[3] - (49*zeta[4])/2)/(1 - x)^2 + 
  (19139/648 + ((3*I)/2)*Pi - (11*G[0, 0, 0, x])/3 + 6*G[0, 0, 0, 0, x] - 
    6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
    6*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
    4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
    10*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 
    10*G[1, 1, 1, 0, x] - 10*G[1, 1, 1, 1, x] - 8*G[0, 1, 1, x]*Log[mu2/s] - 
    8*G[1, 0, 1, x]*Log[mu2/s] - 8*G[1, 1, 0, x]*Log[mu2/s] - 
    (43*Log[mu2/s]^3)/18 - (3*Log[mu2/s]^4)/4 + 
    G[1, 0, 0, x]*(6 + 6*Log[mu2/s]) + G[0, 0, 1, x]*
     (6 + (8*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 0, x]*
     (6 + (8*I)*Pi + 6*Log[mu2/s]) + G[1, 1, x]*(-3 + 4*Log[mu2/s]^2 - 
      26*zeta[2]) + G[0, 0, x]*(85/9 - (7*Log[mu2/s])/3 - 3*Log[mu2/s]^2 - 
      19*zeta[2]) + Log[mu2/s]^2*(-59/18 - (17*zeta[2])/2) + 
    (985*zeta[2])/36 + G[0, 1, x]*(-8 + (-6 - (8*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 + zeta[2]) + G[1, 0, x]*
     (-8 + (-6 - (8*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 27*zeta[2]) + 
    G[1, x]*(3/2 - (3*I)*Pi + (3 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
      Log[mu2/s]*(8 - zeta[2]) - (16*I)*Pi*zeta[2]) + 
    Log[mu2/s]*(373/27 + (29*zeta[2])/3 - zeta[3]) - (205*zeta[3])/18 + 
    G[0, x]*(-373/27 + (25*Log[mu2/s]^2)/6 + 2*Log[mu2/s]^3 - 
      (29*zeta[2])/3 + Log[mu2/s]*(-13/9 + 18*zeta[2]) + zeta[3]) - 
    (87*zeta[4])/8)/x + (137*zeta[4])/2 + 
  ((((3*I)/2)*Pi*G[1, x] + (3*G[1, 1, x])/2)/x^2 - 2*G[0, 0, 0, 0, x] + 
    G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + G[0, 0, 1, 1, x] - 
    2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
    3*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
    G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 
    3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
    G[0, 0, 1, x]*(3 - 2*Log[mu2/s]) + G[1, 0, 0, x]*
     (-3 - (2*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, x]*
     (3 - (2*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 1, x]*(-9/2 + Log[mu2/s]) + 
    G[1, 0, 1, x]*(3/2 + Log[mu2/s]) + G[1, 1, 0, x]*
     (3/2 + (2*I)*Pi + Log[mu2/s]) + G[0, 0, 0, x]*
     (-3/2 + (2*I)*Pi + 3*Log[mu2/s]) + 
    G[0, 0, x]*(-15/4 - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 - (9*zeta[2])/2) + 
    G[0, 1, x]*(15/4 + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - (7*zeta[2])/2) - 
    (45*zeta[2])/4 - (9*Log[mu2/s]*zeta[2])/2 - (3*Log[mu2/s]^2*zeta[2])/2 + 
    G[1, 0, x]*(15/4 + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + (3*zeta[2])/2) + 
    G[1, 1, x]*(-15/4 - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
    x*(2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 
      6*zeta[2]) + G[0, x]*(-2 + (-15/2 + (2*I)*Pi)*zeta[2] + 
      3*Log[mu2/s]*zeta[2] - 4*zeta[3]) + (6 - (2*I)*Pi)*zeta[3] + 
    G[1, x]*(2 + (-6 - (2*I)*Pi)*zeta[2] + 4*zeta[3]) + 
    (1/4 - ((3*I)/2)*Pi - (2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 
      2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 
      4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
      4*G[0, 0, 1, 1, x] + G[0, 0, x]*(-1 + (2*I)*Pi - 8*zeta[2]) + 
      (-3 + (2*I)*Pi)*zeta[2] + 2*G[1, x]*zeta[2] - 4*G[0, 1, x]*zeta[2] - 
      4*zeta[3] + G[0, x]*(-3/2 - I*Pi + 2*zeta[2] + 4*zeta[3]) - 17*zeta[4])/
     (1 - x) + (255/32 + ((3*I)/2)*Pi + (3/2 - (3*I)*Pi)*G[1, x] - 
      3*G[1, 1, x] + 3*G[0, 0, 0, 0, x] + G[0, 0, 0, x]*
       (-9/2 - 3*Log[mu2/s]) + (3*Log[mu2/s]^3)/4 + Log[mu2/s]^4/8 + 
      G[0, 0, x]*(25/4 + (9*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 - zeta[2]/2) + 
      Log[mu2/s]^2*(25/8 - zeta[2]/4) + (21*zeta[2])/4 + 
      Log[mu2/s]*(45/8 + (9*zeta[2])/4 - 6*zeta[3]) - (15*zeta[3])/2 + 
      G[0, x]*(-45/8 - (9*Log[mu2/s]^2)/4 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-25/4 + zeta[2]/2) - (9*zeta[2])/4 + 6*zeta[3]) - 
      (83*zeta[4])/16)/x - (59*zeta[4])/4 + 
    ((-I)*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x] + 
      2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
      2*G[0, 0, 1, 1, x] + I*Pi*zeta[2] + 2*G[0, 1, x]*zeta[2] + 
      G[0, 0, x]*(-1/2 + I*Pi + 4*zeta[2]) + 
      G[0, x]*((-I/2)*Pi - zeta[2] - 2*zeta[3]) - zeta[3] + (17*zeta[4])/2)/
     (1 - x)^2)/Nc^2 + Nc*Nf*((-2*G[0, 0, 0, x])/3 + (2*G[0, 1, 1, x])/3 + 
    (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 + 
    G[0, 1, x]*(71/9 - (2*Log[mu2/s])/3) + 
    G[1, 0, x]*(71/9 - (2*Log[mu2/s])/3) + 
    G[0, 0, x]*(-71/9 + (2*Log[mu2/s])/3) + 
    G[1, 1, x]*(-71/9 + (2*Log[mu2/s])/3) + G[1, x]*(4 - (4*zeta[2])/3) + 
    G[0, x]*(-4 - (2*zeta[2])/3) - (71*zeta[2])/3 + 2*Log[mu2/s]*zeta[2] + 
    x*(4*G[0, 0, x] - 4*G[0, 1, x] - 4*G[1, 0, x] + 4*G[1, 1, x] + 
      12*zeta[2]) + (863/216 + 2*G[0, 0, 0, x] - (4*G[0, 0, 1, x])/3 - 
      (4*G[0, 1, 0, x])/3 - (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + 
      (4*G[1, 1, 1, x])/3 + G[0, 0, x]*(-1/9 - (2*Log[mu2/s])/3) + 
      (13*Log[mu2/s]^2)/6 + Log[mu2/s]^3/3 + 
      G[0, 1, x]*(20/9 + (4*Log[mu2/s])/3) + 
      G[1, 0, x]*(20/9 + (4*Log[mu2/s])/3) + 
      Log[mu2/s]*(83/18 - (14*zeta[2])/3) - (127*zeta[2])/18 + 
      G[1, x]*(-56/27 - (20*Log[mu2/s])/9 - (2*Log[mu2/s]^2)/3 + 4*zeta[2]) + 
      G[0, x]*(-137/54 - (19*Log[mu2/s])/9 - Log[mu2/s]^2/3 + 
        (14*zeta[2])/3) - (7*zeta[3])/3)/x + 
    (-8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
      8*G[0, 0, 1, 1, x] - 16*G[0, 0, x]*zeta[2] - 8*G[0, 1, x]*zeta[2] + 
      8*G[0, x]*zeta[3] - 34*zeta[4])/(1 - x)^2 + 
    (-8*G[0, 0, 0, x] + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
      4*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
      4*G[0, 0, 1, 1, x] + 8*zeta[2] - 8*G[1, x]*zeta[2] + 
      8*G[0, 0, x]*zeta[2] + 4*G[0, 1, x]*zeta[2] + 
      G[0, x]*(-16*zeta[2] - 4*zeta[3]) + 8*zeta[3] + 17*zeta[4])/(1 - x)) + 
  (Nf*(-6*G[1, x] - (10*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + 
     (4*G[0, 1, 0, x])/3 + (2*G[0, 1, 1, x])/3 + (8*G[1, 0, 0, x])/3 - 
     (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 + 
     G[0, 1, x]*(-127/9 + ((4*I)/3)*Pi - (2*Log[mu2/s])/3) + 
     G[1, 0, x]*(-127/9 + ((4*I)/3)*Pi - (2*Log[mu2/s])/3) + 
     G[0, 0, x]*(127/9 - ((4*I)/3)*Pi + (2*Log[mu2/s])/3) + 
     G[1, 1, x]*(127/9 - ((4*I)/3)*Pi + (2*Log[mu2/s])/3) + 
     x*(-6*G[0, 0, x] + 6*G[0, 1, x] + 6*G[1, 0, x] - 6*G[1, 1, x] - 
       18*zeta[2]) + G[0, x]*(6 - 2*zeta[2]) + (127/3 - (4*I)*Pi)*zeta[2] + 
     2*Log[mu2/s]*zeta[2] + (-4085/648 + ((8*I)/3)*Pi - 
       ((4*I)/3)*Pi*G[1, 0, x] + (2 + ((4*I)/3)*Pi)*G[1, 1, x] + 
       (2*G[0, 0, 0, x])/3 - (8*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + 
       (4*G[1, 1, 0, x])/3 + G[0, 0, x]*(-19/9 - (2*Log[mu2/s])/3) - 
       (19*Log[mu2/s]^2)/18 - Log[mu2/s]^3/9 + 
       G[1, x]*(8/3 + (2*I)*Pi - (4*zeta[2])/3) + 
       Log[mu2/s]*(-209/54 - (2*zeta[2])/3) + 
       G[0, x]*(209/54 + (19*Log[mu2/s])/9 + Log[mu2/s]^2/3 + 
         (2*zeta[2])/3) + (-23/18 + ((16*I)/3)*Pi)*zeta[2] - zeta[3]/9)/x - 
     (4*zeta[3])/3 + (((-10*I)/3)*Pi + (4*G[1, 0, x])/3 + 
       (40*G[0, 0, 0, x])/3 - (44*G[0, 0, 1, x])/3 - (44*G[0, 1, 0, x])/3 + 
       16*G[0, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 
       G[0, 0, x]*(10/3 - ((4*I)/3)*Pi - 16*zeta[2]) + 
       G[0, 1, x]*(4/3 + ((4*I)/3)*Pi - 8*zeta[2]) + (-52/3 + ((4*I)/3)*Pi)*
        zeta[2] + G[1, x]*(((4*I)/3)*Pi + 16*zeta[2]) - (52*zeta[3])/3 + 
       G[0, x]*(-10/3 + ((14*I)/3)*Pi + (92*zeta[2])/3 + 8*zeta[3]) - 
       34*zeta[4])/(1 - x) + ((-8*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + 
       (4*G[0, 1, 0, x])/3 + 16*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 
       16*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] + ((4*I)/3)*Pi*zeta[2] + 
       G[0, 1, x]*(((4*I)/3)*Pi + 16*zeta[2]) + 
       G[0, 0, x]*(-2 - ((4*I)/3)*Pi + 32*zeta[2]) + 
       G[0, x]*((-2*I)*Pi - (4*zeta[2])/3 - 16*zeta[3]) - (4*zeta[3])/3 + 
       68*zeta[4])/(1 - x)^2))/Nc + 
  Nc^2*(-3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] + 3*G[1, 0, 0, x] + 
    3*G[0, 0, 0, 1, x] + 3*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] + 
    4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
    G[0, 1, 1, 1, x] + 3*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 
    3*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + 
    G[1, 1, 1, 0, x] + 5*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
     (22/3 - 6*Log[mu2/s]) + G[0, 0, 0, x]*(31/6 - 3*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-31/6 + 3*Log[mu2/s]) + G[1, 1, 0, x]*
     (-31/6 + 3*Log[mu2/s]) + G[0, 1, 1, x]*(5/6 + 3*Log[mu2/s]) + 
    x*(-10*G[0, 0, x] + 10*G[0, 1, x] + 10*G[1, 0, x] - 10*G[1, 1, x] - 
      30*zeta[2]) + G[0, 0, x]*(713/36 - (13*Log[mu2/s])/6 + 
      (3*Log[mu2/s]^2)/2 - zeta[2]/2) + 
    G[1, 1, x]*(713/36 - (13*Log[mu2/s])/6 + (3*Log[mu2/s]^2)/2 - 
      zeta[2]/2) + (713*zeta[2])/12 - (13*Log[mu2/s]*zeta[2])/2 + 
    (9*Log[mu2/s]^2*zeta[2])/2 + G[1, 0, x]*(-713/36 + (13*Log[mu2/s])/6 - 
      (3*Log[mu2/s]^2)/2 + (7*zeta[2])/2) + 
    G[0, 1, x]*(-713/36 + (13*Log[mu2/s])/6 - (3*Log[mu2/s]^2)/2 + 
      (13*zeta[2])/2) + G[1, x]*(-10 + (40*zeta[2])/3 - 
      6*Log[mu2/s]*zeta[2] - 2*zeta[3]) - 6*zeta[3] + 
    G[0, x]*(10 + (67*zeta[2])/6 - 3*Log[mu2/s]*zeta[2] + 2*zeta[3]) + 
    (1/4 + 20*G[0, 0, 0, x] - 20*G[0, 0, 1, x] - 20*G[0, 1, 0, x] + 
      20*G[0, 1, 1, x] - 4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
      4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 20*zeta[2] + 
      20*G[1, x]*zeta[2] - 8*G[0, 0, x]*zeta[2] - 4*G[0, 1, x]*zeta[2] - 
      20*zeta[3] + G[0, x]*(40*zeta[2] + 4*zeta[3]) - 17*zeta[4])/(1 - x) - 
    (27*zeta[4])/4 + (-30377/864 - (22*G[1, 1, 1, x])/3 + 
      3*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 
      8*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
      8*G[0, 1, 1, 0, x] - 4*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
      6*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] + 
      2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + 
      G[1, 0, 1, x]*(22/3 - 8*Log[mu2/s]) + G[1, 1, 0, x]*
       (22/3 - 8*Log[mu2/s]) + G[1, 0, 0, x]*(-6 - 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(4/3 - 2*Log[mu2/s]) + G[0, 1, 0, x]*
       (4/3 - 2*Log[mu2/s]) - 8*G[0, 1, 1, x]*Log[mu2/s] + 
      (5*Log[mu2/s]^3)/12 + (9*Log[mu2/s]^4)/8 + 
      G[0, 0, 0, x]*(-13/2 + 3*Log[mu2/s]) + 
      G[0, 1, x]*(-80/9 - (4*Log[mu2/s])/3 + 5*Log[mu2/s]^2 - 11*zeta[2]) + 
      G[1, 0, x]*(-80/9 - (4*Log[mu2/s])/3 + 5*Log[mu2/s]^2 - 9*zeta[2]) + 
      Log[mu2/s]^2*(-199/24 - (33*zeta[2])/4) + 
      G[1, 1, x]*(4*Log[mu2/s]^2 - 2*zeta[2]) + (272*zeta[2])/9 + 
      G[0, 0, x]*(43/36 + (31*Log[mu2/s])/6 - Log[mu2/s]^2/2 + 
        (11*zeta[2])/2) + G[0, x]*(3263/216 - (23*Log[mu2/s]^2)/12 - 
        (3*Log[mu2/s]^3)/2 - (209*zeta[2])/12 + Log[mu2/s]*
         (277/36 + (11*zeta[2])/2) - 7*zeta[3]) + 
      G[1, x]*(404/27 + (2*Log[mu2/s]^2)/3 - 3*Log[mu2/s]^3 - 22*zeta[2] + 
        Log[mu2/s]*(80/9 + 11*zeta[2]) - 2*zeta[3]) + (43*zeta[3])/3 + 
      Log[mu2/s]*(-2165/72 + (209*zeta[2])/12 + 9*zeta[3]) + 
      (501*zeta[4])/16)/x + (20*G[0, 0, 0, 0, x] - 20*G[0, 0, 0, 1, x] - 
      20*G[0, 0, 1, 0, x] + 20*G[0, 0, 1, 1, x] + 40*G[0, 0, x]*zeta[2] + 
      20*G[0, 1, x]*zeta[2] - 20*G[0, x]*zeta[3] + 85*zeta[4])/(1 - x)^2) + 
  e*((-29 + (20*I)*Pi)*G[0, 0, 0, 1, x] + (-29 + (4*I)*Pi)*G[0, 0, 1, 0, x] + 
    12*G[0, 0, 0, 0, 0, x] + 6*G[0, 0, 0, 0, 1, x] + 6*G[0, 0, 0, 1, 0, x] + 
    14*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 0, x] + 
    20*G[0, 0, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 0, x] - 
    10*G[0, 0, 1, 1, 1, x] - 10*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
    4*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] + 
    40*G[0, 1, 1, 0, 1, x] + 40*G[0, 1, 1, 1, 0, x] + 
    16*G[0, 1, 1, 1, 1, x] + 18*G[1, 0, 0, 0, 0, x] - 
    22*G[1, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] + 
    2*G[1, 0, 1, 0, 0, x] - 10*G[1, 0, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 0, x] + 
    40*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, x] + 
    12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
    16*G[1, 1, 0, 1, 1, x] + 12*G[1, 1, 1, 0, 0, x] - 
    28*G[1, 1, 1, 0, 1, x] - 28*G[1, 1, 1, 1, 0, x] - 
    80*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(2/3 + (32*I)*Pi - 
      24*Log[mu2/s]) + G[1, 0, 1, 1, x]*(103/3 + (10*I)*Pi - 20*Log[mu2/s]) + 
    G[0, 1, 1, 0, x]*(-40/3 + (16*I)*Pi - 16*Log[mu2/s]) + 
    G[0, 1, 0, 1, x]*(-40/3 - (22*I)*Pi - 16*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(-1/3 + (2*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(-41/3 - (8*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(-23/3 + (14*I)*Pi - 4*Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(39 - (18*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 0, 1, x]*(39 + (26*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 0, 1, 0, x]*(68/3 - (2*I)*Pi + 6*Log[mu2/s]) + 
    G[1, 0, 0, 1, x]*(68/3 - (24*I)*Pi + 6*Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*(18 - (4*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(-16 - (2*I)*Pi + 12*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(-54 - (44*I)*Pi + 64*Log[mu2/s]) + 
    ((3*I)*Pi*G[0, 1, x] + 3*G[0, 1, 1, x] - 6*G[1, 1, 1, x] + 
      G[1, 1, x]*(15/4 - (3*I)*Pi + 3*Log[mu2/s]) + 
      G[1, x]*(((15*I)/4)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]))/x^2 + 
    G[0, 0, 0, x]*(-25 - (31*I)*Pi + (17/3 - (8*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 - 62*zeta[2]) + G[1, 1, 0, x]*(-397/18 + (23*I)*Pi + 
      (-34 + (20*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 - 59*zeta[2]) + 
    G[0, 1, 1, x]*(-271/9 - (31*I)*Pi + (-55/3 - (28*I)*Pi)*Log[mu2/s] + 
      6*Log[mu2/s]^2 - 50*zeta[2]) + G[0, 0, 1, x]*(739/18 - (11*I)*Pi + 
      (55/3 - (12*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 16*zeta[2]) + 
    4*Log[mu2/s]^3*zeta[2] + G[1, 1, 1, x]*(109/9 + (19*I)*Pi + 
      (34 + (40*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 + zeta[2]) + 
    G[0, 1, 0, x]*(739/18 - (11*I)*Pi + (55/3 - (8*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 + 10*zeta[2]) + G[1, 0, 1, x]*(-397/18 + (23*I)*Pi - 
      34*Log[mu2/s] + 7*Log[mu2/s]^2 + 29*zeta[2]) + 
    G[1, 0, 0, x]*(5 + (19*I)*Pi + (10 - (4*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 + 105*zeta[2]) + G[1, 0, x]*(-5455/108 - (17*I)*Pi + 
      (3 + (6*I)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(1/18 - (18*I)*Pi - 94*zeta[2]) + (-181/3 - (50*I)*Pi)*
       zeta[2] - (106*zeta[3])/3) + (181/18 + (54*I)*Pi)*zeta[3] + 
    Log[mu2/s]^2*(-9*zeta[2] + zeta[3]) + 
    G[0, 0, x]*(4231/108 + (17*I)*Pi - 3*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
      (142/3 + (34*I)*Pi)*zeta[2] + Log[mu2/s]*(17/18 + (18*I)*Pi + 
        62*zeta[2]) + (4*zeta[3])/3) + G[1, 1, x]*(6679/108 - (11*I)*Pi + 
      (-3 - (12*I)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + 
      (-331/3 + (32*I)*Pi)*zeta[2] + Log[mu2/s]*(-19/18 - (6*I)*Pi + 
        22*zeta[2]) + (22*zeta[3])/3) + 
    G[0, 1, x]*(-5455/108 + (11*I)*Pi + (3 + (6*I)*Pi)*Log[mu2/s]^2 + 
      (2*Log[mu2/s]^3)/3 + (196/3 - (16*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(1/18 + (6*I)*Pi + 46*zeta[2]) + (86*zeta[3])/3) + 
    zeta[2]*(5677/36 + (25*I)*Pi + 135*zeta[3]) + 
    x*((67/3 + I*Pi)*G[0, 0, 0, x] - G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
      2*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
      G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - 
      G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - 
      G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
       (109/6 - I*Pi - 3*Log[mu2/s]) + G[0, 0, 1, x]*
       (-11 - I*Pi - Log[mu2/s]) + G[0, 1, 0, x]*(-11 - I*Pi - Log[mu2/s]) + 
      G[1, 0, 0, x]*(-9/2 - I*Pi - Log[mu2/s]) + 
      G[1, 0, 1, x]*(-41/6 + I*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-41/6 + I*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-1/3 + I*Pi + 2*Log[mu2/s]) + 
      G[0, 0, x]*(-935/36 + ((3*I)/2)*Pi - (59*Log[mu2/s])/6 + 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[0, 1, x]*(935/36 - ((3*I)/2)*Pi + 
        (59*Log[mu2/s])/6 - Log[mu2/s]^2/2 + zeta[2]/2) + 
      (-935/12 + ((9*I)/2)*Pi)*zeta[2] - (59*Log[mu2/s]*zeta[2])/2 + 
      (3*Log[mu2/s]^2*zeta[2])/2 + G[1, 0, x]*(935/36 - ((3*I)/2)*Pi + 
        (59*Log[mu2/s])/6 - Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[1, 1, x]*(-935/36 + ((3*I)/2)*Pi - (59*Log[mu2/s])/6 + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, x]*((173/6 + I*Pi)*zeta[2] - 
        zeta[3]) - (13*zeta[3])/2 + G[1, x]*((74/3 - I*Pi)*zeta[2] - 
        3*Log[mu2/s]*zeta[2] + zeta[3]) - 8*zeta[4]) + 
    (1547/12 + ((295*I)/2)*Pi)*zeta[4] + 
    G[0, x]*(1169/36 - ((3*I)/2)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(-1/2 - 39*zeta[2]) + (-1049/9 - (49*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(59/6 + (-152/3 - (42*I)*Pi)*zeta[2] - 4*zeta[3]) + 
      (-22/3 - (76*I)*Pi)*zeta[3] + 42*zeta[4]) + 
    G[1, x]*(-1169/36 + ((3*I)/2)*Pi - (2*I)*Pi*Log[mu2/s]^3 + 
      (527/9 + (13*I)*Pi)*zeta[2] + Log[mu2/s]^2*(1/2 + 24*zeta[2]) + 
      (-1 + (74*I)*Pi)*zeta[3] + Log[mu2/s]*(-59/6 + (293/3 + (30*I)*Pi)*
         zeta[2] + 14*zeta[3]) + (211*zeta[4])/2) + 
    Log[mu2/s]*((17/6 + (30*I)*Pi)*zeta[2] + (-47/3 + (8*I)*Pi)*zeta[3] + 
      197*zeta[4]) + (2 - (8*I)*Pi + (-56 - (18*I)*Pi)*G[0, 1, 1, 1, x] + 
      (-42 + (36*I)*Pi)*G[1, 0, 1, 1, x] + (6 - (6*I)*Pi)*G[1, 1, 0, 0, x] - 
      (6*I)*Pi*G[1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, 0, x] + 
      28*G[0, 0, 0, 0, 0, x] - 74*G[0, 0, 0, 0, 1, x] - 
      74*G[0, 0, 0, 1, 0, x] - 6*G[0, 0, 0, 1, 1, x] - 
      6*G[0, 0, 1, 0, 0, x] - 32*G[0, 0, 1, 0, 1, x] - 
      32*G[0, 0, 1, 1, 0, x] + 46*G[0, 0, 1, 1, 1, x] + 
      6*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 6*G[0, 1, 0, 1, 0, x] + 
      54*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 0, 0, x] - 
      18*G[0, 1, 1, 0, 1, x] - 18*G[0, 1, 1, 1, 0, x] - 
      58*G[1, 0, 0, 0, 0, x] + 40*G[1, 0, 0, 0, 1, x] + 
      40*G[1, 0, 0, 1, 0, x] - 52*G[1, 0, 0, 1, 1, x] - 
      24*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
      36*G[1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
      6*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 0, x] + 
      G[0, 0, 1, 1, x]*(35 - (6*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-16 - (6*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-16 - (30*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-7 - (54*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(44 + 12*Log[mu2/s]) + G[0, 1, 0, 0, x]*
       (10 + (12*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 0, 1, x]*
       (44 + (60*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (20 + (18*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (55 + (6*I)*Pi + 44*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (55 - (36*I)*Pi + 44*Log[mu2/s]) + G[1, 0, 0, x]*
       (-33/2 - (8*I)*Pi - 12*Log[mu2/s] - 9*Log[mu2/s]^2 - 137*zeta[2]) + 
      G[1, 0, 1, x]*(-20 - (58*I)*Pi - (18*I)*Pi*Log[mu2/s] - 58*zeta[2]) + 
      G[0, 1, 0, x]*(-65 + (18*I)*Pi + (-36 + (6*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 - 25*zeta[2]) + G[0, 1, 1, x]*(94 + (16*I)*Pi + 
        (28 + (12*I)*Pi)*Log[mu2/s] + 6*zeta[2]) + 
      G[1, 1, 0, x]*(-20 + (6*I)*Pi + 18*zeta[2]) + 
      G[0, 0, 1, x]*(-65 + (54*I)*Pi + (-36 + (6*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 + 123*zeta[2]) + G[0, 0, 0, x]*
       (109/2 + (56*I)*Pi + (8 + (36*I)*Pi)*Log[mu2/s] + 148*zeta[2]) + 
      zeta[2]*(-191 - ((89*I)/2)*Pi - 104*zeta[3]) + 
      G[0, 1, x]*(68 + (41*I)*Pi - (9*I)*Pi*Log[mu2/s]^2 + 
        (-143 + (39*I)*Pi)*zeta[2] + Log[mu2/s]*(12 - (8*I)*Pi + 
          10*zeta[2]) - 76*zeta[3]) + G[0, 0, x]*(-569/4 - ((73*I)/2)*Pi - 
        (9*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-26 - (28*I)*Pi - 124*zeta[2]) + 
        (-176 - (63*I)*Pi)*zeta[2] - 28*zeta[3]) + (3/2 - (116*I)*Pi)*
       zeta[3] + G[1, 1, x]*((-20*I)*Pi + (30 - (18*I)*Pi)*zeta[2] + 
        18*zeta[3]) + G[1, 0, x]*(68 - ((49*I)/2)*Pi - 
        (9*I)*Pi*Log[mu2/s]^2 + (108 + (75*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(12 - (12*I)*Pi + 126*zeta[2]) + 28*zeta[3]) + 
      Log[mu2/s]*(1 - (3*I)*Pi + (-42 - (20*I)*Pi)*zeta[2] + 
        (16 - (54*I)*Pi)*zeta[3] - 358*zeta[4]) + 
      G[1, x]*(-1 + (68*I)*Pi + (-61 - (52*I)*Pi)*zeta[2] + 
        (54 - (84*I)*Pi)*zeta[3] + Log[mu2/s]*((12*I)*Pi + 
          (-20 - (18*I)*Pi)*zeta[2] + 18*zeta[3]) - 305*zeta[4]) + 
      G[0, x]*(-8 - ((309*I)/4)*Pi + (715/2 + (96*I)*Pi)*zeta[2] + 
        54*Log[mu2/s]^2*zeta[2] + (-25 + (96*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-3 - (14*I)*Pi + (172 + (66*I)*Pi)*zeta[2] + 8*zeta[3]) - 
        5*zeta[4]) + (-1949/4 - (354*I)*Pi)*zeta[4] - 138*zeta[5])/(1 - x) + 
    18*zeta[5] + ((-I)*Pi*G[1, 1, 0, x] + 11*G[0, 1, 0, 0, x] + 
      (-20 - (36*I)*Pi)*G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] + 
      5*G[1, 0, 0, 0, x] + (5 + (12*I)*Pi)*G[1, 0, 0, 1, x] + 
      5*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] - 14*G[0, 0, 0, 0, 0, x] + 
      10*G[0, 0, 0, 0, 1, x] + 10*G[0, 0, 0, 1, 0, x] + 
      30*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
      4*G[0, 0, 1, 1, 0, x] - 56*G[0, 0, 1, 1, 1, x] - 
      6*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 6*G[0, 1, 0, 1, 0, x] - 
      42*G[0, 1, 0, 1, 1, x] + 2*G[1, 0, 0, 0, 0, x] - 
      2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] + 
      14*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 0, x]*(-7 - 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-7 + (36*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-23 + 4*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (38 - (24*I)*Pi + 28*Log[mu2/s]) + G[0, 0, 1, x]*
       (43 + (43*I)*Pi + (12 + (24*I)*Pi)*Log[mu2/s] - 102*zeta[2]) + 
      G[0, 0, 0, x]*(-20 - (28*I)*Pi + 2*Log[mu2/s] - 20*zeta[2]) + 
      G[0, 1, 0, x]*(43 + (3*I)*Pi + 12*Log[mu2/s] - 16*zeta[2]) + 
      G[1, 0, 1, x]*((5*I)*Pi - 10*zeta[2]) + G[1, 0, 0, x]*
       (-1 + (8*I)*Pi - 2*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 1, 1, x]*((-20*I)*Pi + 30*zeta[2]) + 
      zeta[2]*((44*I)*Pi - 116*zeta[3]) + G[1, 0, x]*
       ((-I)*Pi - (2*I)*Pi*Log[mu2/s] - 22*zeta[2] - 2*zeta[3]) + 
      (-44 + (76*I)*Pi)*zeta[3] + G[0, 0, x]*(67 + (34*I)*Pi + 31*zeta[2] + 
        Log[mu2/s]*(11 + (14*I)*Pi + 8*zeta[2]) + 14*zeta[3]) + 
      G[0, 1, x]*((43*I)*Pi + Log[mu2/s]*((12*I)*Pi - 20*zeta[2]) + 
        (-21 - (24*I)*Pi)*zeta[2] + 26*zeta[3]) + 
      Log[mu2/s]*((14*I)*Pi*zeta[2] + (-14 + (24*I)*Pi)*zeta[3] - 
        49*zeta[4]) + G[1, x]*((6*I)*Pi*zeta[2] + (-6 + (12*I)*Pi)*zeta[3] - 
        (49*zeta[4])/2) + G[0, x]*((67*I)*Pi + (-240 - (46*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((11*I)*Pi - 62*zeta[2] - 4*zeta[3]) + 7*zeta[3] - 
        20*zeta[4]) + (89/4 + (24*I)*Pi)*zeta[4] + 36*zeta[5])/(1 - x)^2 + 
    (514415/3888 + ((27*I)/4)*Pi - 40*G[0, 0, 0, 0, 0, x] + 
      20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
      24*G[0, 0, 0, 1, 1, x] + 18*G[0, 0, 1, 0, 0, x] - 
      22*G[0, 0, 1, 0, 1, x] - 22*G[0, 0, 1, 1, 0, x] - 
      2*G[0, 0, 1, 1, 1, x] + 10*G[0, 1, 0, 0, 0, x] + 
      8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 
      30*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
      34*G[0, 1, 1, 0, 1, x] - 34*G[0, 1, 1, 1, 0, x] + 
      36*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, x] + 
      28*G[1, 0, 0, 0, 1, x] + 28*G[1, 0, 0, 1, 0, x] - 
      20*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] - 
      4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
      42*G[1, 1, 0, 0, 0, x] - 22*G[1, 1, 0, 0, 1, x] - 
      22*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
      2*G[1, 1, 1, 0, 0, x] - 28*G[1, 1, 1, 0, 1, x] - 
      28*G[1, 1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(18 - (4*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-18 - (24*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-18 - (24*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-15 - 18*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (-18 + (4*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (-6 + (24*I)*Pi - 10*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       (-9 - 8*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-9 - (20*I)*Pi - 
        8*Log[mu2/s]) + 24*G[0, 0, 1, 1, x]*Log[mu2/s] - 
      (49*Log[mu2/s]^4)/24 - Log[mu2/s]^5/2 + G[0, 1, 1, 1, x]*
       (3 + (4*I)*Pi + 2*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (23 + 20*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-3 + 22*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-3 + (4*I)*Pi + 22*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(6 + (28*I)*Pi + 30*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(21 + (4*I)*Pi + 34*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(21 - (12*I)*Pi + 34*Log[mu2/s]) + 
      G[0, 1, 0, x]*(24 + (18 + (24*I)*Pi)*Log[mu2/s] + 10*Log[mu2/s]^2 - 
        86*zeta[2]) + G[1, 0, 0, x]*(16 + 15*Log[mu2/s] + 9*Log[mu2/s]^2 - 
        77*zeta[2]) + G[1, 0, 1, x]*(8 + 3*Log[mu2/s] - 11*Log[mu2/s]^2 - 
        13*zeta[2]) + G[0, 0, 1, x]*(24 + (18 + (24*I)*Pi)*Log[mu2/s] + 
        10*Log[mu2/s]^2 - 10*zeta[2]) + Log[mu2/s]^3*
       (-379/54 - (20*zeta[2])/3) + G[0, 0, 0, x]*(-269/9 - 5*Log[mu2/s] + 
        52*zeta[2]) + G[1, 1, 1, x]*(-15/2 + (18*I)*Pi + 
        (-21 - (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 75*zeta[2]) + 
      G[0, 1, 1, x]*(-13/2 - 12*Log[mu2/s]^2 + 80*zeta[2]) + 
      G[1, 1, 0, x]*(8 + (6*I)*Pi + (3 - (4*I)*Pi)*Log[mu2/s] - 
        11*Log[mu2/s]^2 + 97*zeta[2]) + G[1, 1, x]*(-73/4 - ((11*I)/2)*Pi + 
        4*Log[mu2/s]^3 + Log[mu2/s]*(-6 - (18*I)*Pi - 80*zeta[2]) - 
        15*zeta[2] - 38*zeta[3]) - (1907*zeta[3])/27 + 
      G[0, 0, x]*(1825/54 - (13*Log[mu2/s]^2)/2 - (10*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(53/9 - 48*zeta[2]) + (53*zeta[2])/2 + (14*zeta[3])/3) + 
      G[0, 1, x]*(-16 - ((13*I)/2)*Pi + (-9 - (12*I)*Pi)*Log[mu2/s]^2 - 
        (10*Log[mu2/s]^3)/3 + (12 + (48*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-24 + 10*zeta[2]) + (14*zeta[3])/3) + 
      Log[mu2/s]^2*(97/108 + (65*zeta[2])/4 + 7*zeta[3]) + 
      G[1, 0, x]*(-16 + (-9 - (12*I)*Pi)*Log[mu2/s]^2 - (10*Log[mu2/s]^3)/3 + 
        (-6 + (100*I)*Pi)*zeta[2] + Log[mu2/s]*(-24 + 86*zeta[2]) + 
        (44*zeta[3])/3) + zeta[2]*(2569/54 + (437*zeta[3])/6) + 
      G[1, x]*(27/4 - ((61*I)/4)*Pi + (3 + (4*I)*Pi)*Log[mu2/s]^3 + 
        (5*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(12 - 5*zeta[2]) + 
        (27/2 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(19 - (6*I)*Pi + 
          (24 - (48*I)*Pi)*zeta[2] - (14*zeta[3])/3) + 
        (21 - (100*I)*Pi)*zeta[3] - (1031*zeta[4])/4) + 
      G[0, x]*(-21839/324 + (31*Log[mu2/s]^3)/6 + (5*Log[mu2/s]^4)/3 - 
        (452*zeta[2])/9 + Log[mu2/s]^2*(163/18 + 22*zeta[2]) + 
        Log[mu2/s]*(-961/54 - (59*zeta[2])/2 - (28*zeta[3])/3) + 
        (43*zeta[3])/3 - (19*zeta[4])/2) - (283*zeta[4])/8 + 
      Log[mu2/s]*(21839/324 + (3*I)*Pi + (488*zeta[2])/9 - (43*zeta[3])/3 + 
        (33*zeta[4])/4) + (121*zeta[5])/2)/x + 
    (2*G[0, 0, 0, 0, 0, x] + 3*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 0, 0, x] - 
      9*G[0, 0, 1, 0, 1, x] - 9*G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + 
      14*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
      6*G[0, 1, 0, 1, 0, x] - G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 0, 0, x] - 
      3*G[0, 1, 1, 0, 1, x] - 3*G[0, 1, 1, 1, 0, x] + 
      11*G[0, 1, 1, 1, 1, x] + 12*G[1, 0, 0, 0, 0, x] - 
      6*G[1, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 1, 1, x] - 
      8*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] + 
      10*G[1, 0, 1, 1, 1, x] - 11*G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + 
      G[1, 1, 0, 1, 0, x] + 9*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] + 
      14*G[1, 1, 1, 0, 1, x] + 14*G[1, 1, 1, 1, 0, x] - 
      20*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*(10 - (10*I)*Pi - 
        12*Log[mu2/s]) + G[0, 1, 1, 1, x]*(37/2 - 8*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-21/2 - (2*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(-21/2 + (2*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(12 + (6*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(25/2 + (4*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-2 + (6*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(1/2 - (6*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-19/2 - (2*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-19/2 - (8*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-11/2 - (2*I)*Pi + 5*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-11/2 - (4*I)*Pi + 5*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-8 + (8*I)*Pi + 5*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-8 + (8*I)*Pi + 5*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(5/2 + 6*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (13 + 10*Log[mu2/s]) + ((3*I)*Pi*G[0, 1, x] + 3*G[0, 1, 1, x] - 
        6*G[1, 1, 1, x] + G[1, 1, x]*(15/4 - (3*I)*Pi + 3*Log[mu2/s]) + 
        G[1, x]*(((15*I)/4)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]))/x^2 + 
      G[1, 1, 0, x]*(-1/2 + (5*I)*Pi + (5/2 + (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 26*zeta[2]) + G[1, 1, 1, x]*(25/2 - (5*I)*Pi + 
        3*Log[mu2/s] + Log[mu2/s]^2 - 16*zeta[2]) + 
      G[1, 0, 1, x]*(-1/2 + (5*I)*Pi + (5*Log[mu2/s])/2 + Log[mu2/s]^2 - 
        10*zeta[2]) - 2*Log[mu2/s]^3*zeta[2] + G[0, 0, 0, x]*
       (-7/4 + (5*I)*Pi + (3 + (4*I)*Pi)*Log[mu2/s] + (11*Log[mu2/s]^2)/2 + 
        (3*zeta[2])/2) + G[0, 1, 1, x]*(-85/4 + (5*I)*Pi - 8*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (11*zeta[2])/2) + G[1, 0, 0, x]*
       (-6 - (5*I)*Pi + (-8 - (4*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 
        18*zeta[2]) + G[0, 0, 1, x]*(35/4 - (5*I)*Pi + (5*Log[mu2/s])/2 - 
        (7*Log[mu2/s]^2)/2 + (47*zeta[2])/2) + G[0, 1, 0, x]*
       (35/4 - (5*I)*Pi + (5/2 - (4*I)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/2 + 
        (49*zeta[2])/2) + G[0, 1, x]*(29/8 - (3*I)*Pi + (11*Log[mu2/s]^2)/4 + 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(19/2 - 10*zeta[2]) + 
        (83/4 + (2*I)*Pi)*zeta[2] - (46*zeta[3])/3) + 
      Log[mu2/s]^2*((-33*zeta[2])/4 - zeta[3]/2) + (73*zeta[3])/4 + 
      G[1, 1, x]*(-67/8 + (3*I)*Pi - (11*Log[mu2/s]^2)/4 - 
        (2*Log[mu2/s]^3)/3 + (115/4 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-9 + 7*zeta[2]) + (10*zeta[3])/3) + 
      G[0, 0, x]*(9/8 - (3*I)*Pi - (11*Log[mu2/s]^2)/4 - (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-10 - 15*zeta[2]) + (39/4 - (10*I)*Pi)*zeta[2] + 
        (16*zeta[3])/3) + G[1, 0, x]*(29/8 + (3*I)*Pi + (19*Log[mu2/s])/2 + 
        (11*Log[mu2/s]^2)/4 + (2*Log[mu2/s]^3)/3 + (165/4 + (4*I)*Pi)*
         zeta[2] + (17*zeta[3])/3) + zeta[2]*(-125/8 - (7*I)*Pi + 
        (27*zeta[3])/2) + Log[mu2/s]*(-27*zeta[2] + (21/2 - (4*I)*Pi)*
         zeta[3] - (59*zeta[4])/2) + x*((-8 + (5*I)*Pi)*G[1, 1, 1, x] - 
        G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 
        (11*G[0, 0, 1, 1, x])/2 - G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + 
        G[0, 1, 1, 0, x] - (13*G[0, 1, 1, 1, x])/2 - G[1, 0, 0, 0, x]/2 + 
        G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 - 6*G[1, 0, 1, 1, x] + 
        2*G[1, 1, 0, 0, x] - (3*G[1, 1, 0, 1, x])/2 - (3*G[1, 1, 1, 0, x])/
         2 + (13*G[1, 1, 1, 1, x])/2 + G[1, 0, 0, x]*(3/2 - I*Pi - 
          Log[mu2/s]) + G[0, 1, 0, x]*(4 - I*Pi - Log[mu2/s]) + 
        G[0, 0, 1, x]*(4 + (5*I)*Pi - Log[mu2/s]) + G[1, 1, 0, x]*
         (13/4 + I*Pi + Log[mu2/s]/2) + G[0, 1, 1, x]*(3/4 - (5*I)*Pi + 
          Log[mu2/s]/2) + G[1, 0, 1, x]*(13/4 - (5*I)*Pi + Log[mu2/s]/2) + 
        G[0, 0, 0, x]*(-35/4 + I*Pi + (3*Log[mu2/s])/2) + 
        G[1, 1, x]*(69/8 - ((3*I)/2)*Pi + (13*Log[mu2/s])/4 - 
          Log[mu2/s]^2/4 - (13*zeta[2])/4) + G[0, 0, x]*
         (69/8 - ((3*I)/2)*Pi + (13*Log[mu2/s])/4 - Log[mu2/s]^2/4 - 
          (9*zeta[2])/4) + G[1, 0, x]*(-69/8 + ((3*I)/2)*Pi - 
          (13*Log[mu2/s])/4 + Log[mu2/s]^2/4 + (3*zeta[2])/4) + 
        (207/8 - ((9*I)/2)*Pi)*zeta[2] + (39*Log[mu2/s]*zeta[2])/4 - 
        (3*Log[mu2/s]^2*zeta[2])/4 + G[0, 1, x]*(-69/8 + ((3*I)/2)*Pi - 
          (13*Log[mu2/s])/4 + Log[mu2/s]^2/4 + (13*zeta[2])/4) + 
        G[0, x]*((-45/4 + I*Pi)*zeta[2] + (3*Log[mu2/s]*zeta[2])/2 - 
          2*zeta[3]) + (5/2 - (6*I)*Pi)*zeta[3] + 
        G[1, x]*((-21/2 - I*Pi)*zeta[2] + 2*zeta[3]) - (169*zeta[4])/8) + 
      G[0, x]*(-89/8 + ((3*I)/2)*Pi + (-67/4 + (5*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(1/4 + 6*zeta[2]) + Log[mu2/s]*
         (-13/4 + (-15/2 + (4*I)*Pi)*zeta[2] - 7*zeta[3]) - (53*zeta[3])/2 - 
        (3*zeta[4])/2) + (-119/8 - ((49*I)/2)*Pi)*zeta[4] + 
      G[1, x]*(89/8 - ((3*I)/2)*Pi + (-27/2 - (5*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-1/4 + (3*zeta[2])/2) + (-2 + (6*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(13/4 + (-15/2 - (4*I)*Pi)*zeta[2] + 8*zeta[3]) + 
        (183*zeta[4])/4) + (1 - (8*I)*Pi + (-2 - (2*I)*Pi)*G[1, 1, 0, x] + 
        10*G[0, 1, 0, 0, x] - 8*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 
        4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 
        2*G[1, 1, 0, 0, x] + 28*G[0, 0, 0, 0, 0, x] - 
        20*G[0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 1, 0, x] + 
        12*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 1, x] - 
        8*G[0, 0, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 1, x] + 
        12*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
        12*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
        4*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
        4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 0, x]*(-25 - 8*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (1 - 8*Log[mu2/s]) + G[0, 0, 0, 1, x]*(9 + 8*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(9 + 8*Log[mu2/s]) + G[1, 0, 0, x]*
         (-21/2 + (4*I)*Pi - 4*Log[mu2/s] - 8*zeta[2]) + 
        G[1, 1, x]*((-2*I)*Pi - 6*zeta[2]) + G[1, 0, 1, x]*
         (-2 - (2*I)*Pi - 4*zeta[2]) + G[0, 1, 1, x]*(14 - (4*I)*Pi + 
          4*Log[mu2/s] + 12*zeta[2]) + G[0, 1, 0, x]*(-12 + (6*I)*Pi - 
          4*Log[mu2/s] + 32*zeta[2]) + G[0, 0, 1, x]*(-12 + (6*I)*Pi - 
          4*Log[mu2/s] + 36*zeta[2]) + G[0, 0, 0, x]*(53/2 - (8*I)*Pi + 
          8*Log[mu2/s] + 40*zeta[2]) + zeta[2]*(-16 + ((21*I)/2)*Pi - 
          56*zeta[3]) + G[0, 0, x]*(-61/4 + ((25*I)/2)*Pi + 
          Log[mu2/s]*(-2 + (4*I)*Pi - 16*zeta[2]) - 20*zeta[2] - 
          28*zeta[3]) + G[0, 1, x]*(3 + (2*I)*Pi - 5*zeta[2] - 
          8*Log[mu2/s]*zeta[2] - 4*zeta[3]) - (51*zeta[3])/2 + 
        G[1, 0, x]*(3 - ((25*I)/2)*Pi - (4*I)*Pi*Log[mu2/s] + 4*zeta[3]) + 
        Log[mu2/s]*(1/2 - (3*I)*Pi + (-6 + (4*I)*Pi)*zeta[2] - 8*zeta[3] - 
          34*zeta[4]) + G[1, x]*(-1/2 + (3*I)*Pi + 17*zeta[2] + 
          4*Log[mu2/s]*zeta[2] + 2*zeta[3] - 17*zeta[4]) - (35*zeta[4])/4 + 
        G[0, x]*(-8 - ((61*I)/4)*Pi + (53/2 - (8*I)*Pi)*zeta[2] + 5*zeta[3] + 
          Log[mu2/s]*(-3 - (2*I)*Pi + 4*zeta[2] + 8*zeta[3]) + 40*zeta[4]) - 
        24*zeta[5])/(1 - x) + (2157/64 + ((27*I)/4)*Pi - 
        ((13*I)/2)*Pi*G[0, 1, x] - (13*G[0, 1, 1, x])/2 + 
        (25*G[1, 1, 1, x])/2 - 10*G[0, 0, 0, 0, 0, x] + 
        G[1, 1, x]*(-73/4 + ((13*I)/2)*Pi - 6*Log[mu2/s]) + 
        (5*Log[mu2/s]^4)/8 + Log[mu2/s]^5/12 + G[0, 0, 0, 0, x]*
         (15 + 10*Log[mu2/s]) + Log[mu2/s]^3*(91/24 - zeta[2]/3) + 
        G[0, 0, 0, x]*(-91/4 - 15*Log[mu2/s] - 5*Log[mu2/s]^2 + 2*zeta[2]) + 
        G[1, x]*(27/4 - ((61*I)/4)*Pi + (3 - (6*I)*Pi)*Log[mu2/s] + 
          (35*zeta[2])/2) + G[0, 0, x]*(101/4 + (15*Log[mu2/s]^2)/2 + 
          (5*Log[mu2/s]^3)/3 + Log[mu2/s]*(91/4 - 2*zeta[2]) + 3*zeta[2] - 
          (43*zeta[3])/3) + Log[mu2/s]^2*(101/8 + (3*zeta[2])/2 - 
          (43*zeta[3])/6) - (166*zeta[3])/3 + 
        zeta[2]*(181/16 + (49*zeta[3])/6) + Log[mu2/s]*(447/16 + (3*I)*Pi + 
          (75*zeta[2])/8 - (37*zeta[3])/2 - (83*zeta[4])/8) - 
        (201*zeta[4])/16 + G[0, x]*(-447/16 - (5*Log[mu2/s]^3)/2 - 
          (5*Log[mu2/s]^4)/12 + Log[mu2/s]^2*(-91/8 + zeta[2]) - 
          (75*zeta[2])/8 + (37*zeta[3])/2 + Log[mu2/s]*(-101/4 - 3*zeta[2] + 
            (43*zeta[3])/3) + (83*zeta[4])/8) - 3*zeta[5])/x + 7*zeta[5] + 
      ((-I)*Pi*G[1, 1, 0, x] + 5*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
        2*G[0, 1, 1, 0, x] + 5*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
        G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] - 14*G[0, 0, 0, 0, 0, x] + 
        10*G[0, 0, 0, 0, 1, x] + 10*G[0, 0, 0, 1, 0, x] - 
        6*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
        4*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
        6*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
        6*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] + 
        2*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
        2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 1, x]*(-3 - 4*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-3 - 4*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-3 + 4*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(6 + 4*Log[mu2/s]) + G[0, 0, 0, x]*
         (4 - (4*I)*Pi + 2*Log[mu2/s] - 20*zeta[2]) + 
        G[0, 0, 1, x]*(2 + (3*I)*Pi - 18*zeta[2]) + G[0, 1, 0, x]*
         (2 + (3*I)*Pi - 16*zeta[2]) + G[0, 1, 1, x]*((-2*I)*Pi - 
          6*zeta[2]) + G[1, 0, 1, x]*((-I)*Pi + 2*zeta[2]) + 
        G[1, 0, 0, x]*(-7 + (2*I)*Pi - 2*Log[mu2/s] + 4*zeta[2]) + 
        G[1, 0, x]*((-7*I)*Pi - (2*I)*Pi*Log[mu2/s] + 8*zeta[2] - 
          2*zeta[3]) - 9*zeta[3] + G[0, 1, x]*((2*I)*Pi + 9*zeta[2] + 
          4*Log[mu2/s]*zeta[2] + 2*zeta[3]) + G[0, 0, x]*
         (2 + (5*I)*Pi + 5*zeta[2] + Log[mu2/s]*(-1 + (2*I)*Pi + 8*zeta[2]) + 
          14*zeta[3]) + zeta[2]*((9*I)*Pi + 28*zeta[3]) + 
        G[0, x]*((2*I)*Pi + (-5 - (4*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi - 2*zeta[2] - 4*zeta[3]) - 7*zeta[3] - 
          20*zeta[4]) + (65*zeta[4])/4 + (17*G[1, x]*zeta[4])/2 + 
        Log[mu2/s]*((2*I)*Pi*zeta[2] - 2*zeta[3] + 17*zeta[4]) + 12*zeta[5])/
       (1 - x)^2)/Nc^2 + Nc*Nf*((16*G[0, 0, 0, 0, x])/3 - 
      (8*G[0, 0, 0, 1, x])/3 - (8*G[0, 0, 1, 0, x])/3 + 2*G[0, 0, 1, 1, x] - 
      (2*G[0, 1, 0, 1, x])/3 - (2*G[0, 1, 1, 0, x])/3 - 
      (2*G[0, 1, 1, 1, x])/3 - 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 
      2*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 1, x] - 
      2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
       (308/9 - 4*Log[mu2/s]) + G[0, 0, 0, x]*(36 - (8*Log[mu2/s])/3) + 
      G[0, 0, 1, x]*(-170/9 + (2*Log[mu2/s])/3) + 
      G[0, 1, 0, x]*(-170/9 + (2*Log[mu2/s])/3) + 
      G[0, 1, 1, x]*(16/9 + (4*Log[mu2/s])/3) + G[1, 0, 1, x]*
       (-154/9 + 2*Log[mu2/s]) + G[1, 1, 0, x]*(-154/9 + 2*Log[mu2/s]) + 
      G[1, 0, x]*(2483/54 + (154*Log[mu2/s])/9 - Log[mu2/s]^2 - 3*zeta[2]) - 
      (2477*zeta[2])/18 + 3*Log[mu2/s]^2*zeta[2] + 
      G[1, 1, x]*(-2933/54 - (154*Log[mu2/s])/9 + Log[mu2/s]^2 + 
        (5*zeta[2])/3) + G[0, 1, x]*(2483/54 + (154*Log[mu2/s])/9 - 
        Log[mu2/s]^2 + (13*zeta[2])/3) + G[0, 0, x]*
       (-2033/54 - (154*Log[mu2/s])/9 + Log[mu2/s]^2 + 7*zeta[2]) + 
      G[1, x]*(463/18 + Log[mu2/s]*(25/3 - (14*zeta[2])/3) + 
        (478*zeta[2])/9 - (16*zeta[3])/3) + Log[mu2/s]*
       ((-154*zeta[2])/3 + (2*zeta[3])/3) - (170*zeta[3])/9 + 
      G[0, x]*(-463/18 + Log[mu2/s]*(-25/3 - (10*zeta[2])/3) + 
        (494*zeta[2])/9 + (14*zeta[3])/3) + 
      x*((-49*G[0, 0, 0, x])/3 + 8*G[0, 0, 1, x] + 8*G[0, 1, 0, x] + 
        G[0, 1, 1, x]/3 + (25*G[1, 0, 1, x])/3 + (25*G[1, 1, 0, x])/3 - 
        (50*G[1, 1, 1, x])/3 + G[0, 1, x]*(-319/18 - (25*Log[mu2/s])/3) + 
        G[1, 0, x]*(-319/18 - (25*Log[mu2/s])/3) + 
        G[0, 0, x]*(319/18 + (25*Log[mu2/s])/3) + 
        G[1, 1, x]*(319/18 + (25*Log[mu2/s])/3) + (319*zeta[2])/6 - 
        (73*G[0, x]*zeta[2])/3 - (74*G[1, x]*zeta[2])/3 + 
        25*Log[mu2/s]*zeta[2] + 8*zeta[3]) + 
      (14063/1296 - 10*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
        4*G[0, 0, 1, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
        4*G[0, 1, 1, 1, x] - (4*G[1, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 1, x])/
         3 + (4*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
        4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
        G[0, 0, 1, x]*(-40/9 - 4*Log[mu2/s]) + G[0, 1, 0, x]*
         (-40/9 - 4*Log[mu2/s]) + G[1, 0, 1, x]*(-40/9 - 4*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-40/9 - 4*Log[mu2/s]) + (29*Log[mu2/s]^3)/18 + 
        Log[mu2/s]^4/4 + G[1, 1, 1, x]*(40/9 + 4*Log[mu2/s]) + 
        G[0, 0, 0, x]*(11/3 + 6*Log[mu2/s]) + G[0, 0, x]*
         (79/27 + (7*Log[mu2/s])/9 - Log[mu2/s]^2 - 13*zeta[2]) + 
        G[0, 1, x]*(112/27 + (40*Log[mu2/s])/9 + 2*Log[mu2/s]^2 - 
          (38*zeta[2])/3) + G[1, 0, x]*(112/27 + (40*Log[mu2/s])/9 + 
          2*Log[mu2/s]^2 - (22*zeta[2])/3) + Log[mu2/s]^2*
         (101/18 - (43*zeta[2])/6) - (1255*zeta[2])/108 - 
        (28*G[1, 1, x]*zeta[2])/3 + Log[mu2/s]*(1295/108 - (263*zeta[2])/18 - 
          (32*zeta[3])/3) + G[0, x]*(-2573/324 - (47*Log[mu2/s]^2)/18 - 
          Log[mu2/s]^3/3 + (27*zeta[2])/2 + Log[mu2/s]*
           (-191/27 + (41*zeta[2])/3) - (4*zeta[3])/3) - (197*zeta[3])/9 + 
        G[1, x]*(-328/81 - (20*Log[mu2/s]^2)/9 - (2*Log[mu2/s]^3)/3 + 
          (130*zeta[2])/9 + Log[mu2/s]*(-112/27 + (38*zeta[2])/3) + 
          (40*zeta[3])/3) - (235*zeta[4])/12)/x + (131*zeta[4])/6 + 
      (56*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 1, x] - 
        40*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] - 
        16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
        32*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 0, x] - 
        24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
        24*G[0, 1, 0, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
        8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
        8*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 0, x]*(2/3 - 16*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(2/3 - 16*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (-2/3 + 16*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-2/3 + 16*Log[mu2/s]) + 
        80*G[0, 0, 0, x]*zeta[2] + 72*G[0, 0, 1, x]*zeta[2] + 
        64*G[0, 1, 0, x]*zeta[2] + 24*G[0, 1, 1, x]*zeta[2] - 
        16*G[1, 0, 0, x]*zeta[2] - 8*G[1, 0, 1, x]*zeta[2] + 
        G[0, 0, x]*((4*zeta[2])/3 - 32*Log[mu2/s]*zeta[2] - 56*zeta[3]) + 
        G[0, 1, x]*((2*zeta[2])/3 - 16*Log[mu2/s]*zeta[2] - 8*zeta[3]) + 
        8*G[1, 0, x]*zeta[3] - 112*zeta[2]*zeta[3] + (17*zeta[4])/6 - 
        34*G[1, x]*zeta[4] - 68*Log[mu2/s]*zeta[4] + 
        G[0, x]*((-2*zeta[3])/3 + 16*Log[mu2/s]*zeta[3] + 80*zeta[4]) - 
        48*zeta[5])/(1 - x)^2 + (-16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + 
        32*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
        24*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 28*G[0, 0, 0, 0, 0, x] + 
        20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
        12*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 1, x] + 
        8*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] - 
        12*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
        12*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
        4*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
        4*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 1, x]*(-56/3 - 8*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-56/3 - 8*Log[mu2/s]) + G[0, 0, 1, 1, x]*(8/3 + 8*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(104/3 + 8*Log[mu2/s]) + G[0, 0, 0, x]*
         (-94/3 - 16*Log[mu2/s] - 40*zeta[2]) + G[0, 0, 1, x]*
         (94/3 + 16*Log[mu2/s] - 36*zeta[2]) + G[0, 1, 0, x]*
         (94/3 + 16*Log[mu2/s] - 32*zeta[2]) + G[0, 1, 1, x]*
         (-94/3 - 16*Log[mu2/s] - 12*zeta[2]) + 24*G[1, 1, x]*zeta[2] + 
        8*G[1, 0, 0, x]*zeta[2] + 4*G[1, 0, 1, x]*zeta[2] + 
        G[1, 0, x]*(64*zeta[2] - 4*zeta[3]) + (46*zeta[3])/3 + 
        G[0, 1, x]*((152*zeta[2])/3 + 8*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
        G[0, 0, x]*((112*zeta[2])/3 + 16*Log[mu2/s]*zeta[2] + 28*zeta[3]) + 
        zeta[2]*(118/3 + 56*zeta[3]) + G[0, x]*((-236*zeta[2])/3 + 
          Log[mu2/s]*(-32*zeta[2] - 8*zeta[3]) - (104*zeta[3])/3 - 
          40*zeta[4]) - (32*zeta[4])/3 + G[1, x]*((-94*zeta[2])/3 - 
          16*Log[mu2/s]*zeta[2] - 8*zeta[3] + 17*zeta[4]) + 
        Log[mu2/s]*(16*zeta[2] + 16*zeta[3] + 34*zeta[4]) + 24*zeta[5])/
       (1 - x)) + (Nf*(((-5*I)*Pi*G[1, x] - 5*G[1, 1, x])/x^2 - 
       (8*G[0, 0, 0, 0, x])/3 + (4*G[0, 0, 0, 1, x])/3 + 
       (4*G[0, 0, 1, 0, x])/3 - 2*G[0, 0, 1, 1, x] + (20*G[0, 1, 0, 0, x])/
        3 - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 
       (2*G[0, 1, 1, 1, x])/3 + 14*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
       6*G[1, 0, 1, 0, x] - (44*G[1, 1, 0, 0, x])/3 + (10*G[1, 1, 0, 1, x])/
        3 + (10*G[1, 1, 1, 0, x])/3 + 6*G[1, 1, 1, 1, x] + 
       G[0, 0, 0, x]*(-595/9 - ((28*I)/3)*Pi - 8*Log[mu2/s]) + 
       G[1, 1, 1, x]*(-520/9 + ((16*I)/3)*Pi - 4*Log[mu2/s]) + 
       G[1, 0, 1, x]*(82/3 - ((20*I)/3)*Pi - (2*Log[mu2/s])/3) + 
       G[1, 1, 0, x]*(82/3 - (12*I)*Pi - (2*Log[mu2/s])/3) + 
       G[0, 1, 1, x]*(25/9 - ((4*I)/3)*Pi + (4*Log[mu2/s])/3) + 
       G[0, 0, 1, x]*(83/3 + ((8*I)/3)*Pi + (10*Log[mu2/s])/3) + 
       G[0, 1, 0, x]*(83/3 + (8*I)*Pi + (10*Log[mu2/s])/3) + 
       G[1, 0, 0, x]*(100/9 + ((40*I)/3)*Pi + (16*Log[mu2/s])/3) + 
       G[1, 0, x]*(-3133/54 + ((86*I)/9)*Pi + (-260/9 + ((8*I)/3)*Pi)*
          Log[mu2/s] - Log[mu2/s]^2 - (25*zeta[2])/3) + 
       G[0, 1, x]*(-3133/54 + ((14*I)/9)*Pi + (-260/9 + ((8*I)/3)*Pi)*
          Log[mu2/s] - Log[mu2/s]^2 - (11*zeta[2])/3) + 
       (3259/18 - ((38*I)/3)*Pi)*zeta[2] + 3*Log[mu2/s]^2*zeta[2] + 
       G[1, 1, x]*(3727/54 - ((14*I)/9)*Pi + (260/9 - ((8*I)/3)*Pi)*
          Log[mu2/s] + Log[mu2/s]^2 + (17*zeta[2])/3) + 
       G[0, 0, x]*(2539/54 - ((86*I)/9)*Pi + (260/9 - ((8*I)/3)*Pi)*
          Log[mu2/s] + Log[mu2/s]^2 + (49*zeta[2])/3) + 
       Log[mu2/s]*((260/3 - (8*I)*Pi)*zeta[2] - 2*zeta[3]) + 
       G[1, x]*(-677/18 - ((2*I)/3)*Pi + Log[mu2/s]*(-35/3 - 2*zeta[2]) + 
         (-247/3 + (16*I)*Pi)*zeta[2] - (4*zeta[3])/3) + (293*zeta[3])/9 + 
       G[0, x]*(677/18 + ((2*I)/3)*Pi + Log[mu2/s]*(35/3 - 6*zeta[2]) + 
         (-224/3 - (4*I)*Pi)*zeta[2] + (14*zeta[3])/3) + 
       x*((67/3 + (8*I)*Pi)*G[0, 0, 0, x] - (34*G[0, 0, 1, x])/3 + 
         (-34/3 - (8*I)*Pi)*G[0, 1, 0, x] + G[0, 1, 1, x]/3 + 
         (4/3 - (8*I)*Pi)*G[1, 0, 0, x] - (37*G[1, 0, 1, x])/3 + 
         (-37/3 + (8*I)*Pi)*G[1, 1, 0, x] + (70*G[1, 1, 1, x])/3 + 
         8*G[0, 0, 0, 0, x] - 8*G[0, 1, 0, 0, x] - 8*G[1, 0, 0, 0, x] + 
         8*G[1, 1, 0, 0, x] + G[1, 1, x]*(-449/18 - ((2*I)/3)*Pi - 
           (35*Log[mu2/s])/3) + G[0, 1, x]*(449/18 + ((2*I)/3)*Pi + 
           (35*Log[mu2/s])/3) + G[0, 0, x]*(-449/18 - ((2*I)/3)*Pi - 
           (35*Log[mu2/s])/3 - 8*zeta[2]) + (-449/6 - (2*I)*Pi)*zeta[2] - 
         35*Log[mu2/s]*zeta[2] + G[1, 0, x]*(449/18 + ((2*I)/3)*Pi + 
           (35*Log[mu2/s])/3 + 8*zeta[2]) + G[0, x]*
          ((35 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (-38/3 - (8*I)*Pi)*
          zeta[3] + G[1, x]*((36 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) - 
         56*zeta[4]) + (-108653/3888 + ((139*I)/9)*Pi + 
         ((8*I)/3)*Pi*G[0, 1, 0, x] + (8 - ((8*I)/3)*Pi)*G[0, 1, 1, x] + 
         (-8 - ((16*I)/3)*Pi)*G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] + 
         (16*G[0, 1, 0, 0, x])/3 - (8*G[0, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 0, x])/3 - 8*G[1, 0, 0, 0, x] + (20*G[1, 0, 0, 1, x])/
          3 + (20*G[1, 0, 1, 0, x])/3 - (4*G[1, 0, 1, 1, x])/3 + 
         (20*G[1, 1, 0, 0, x])/3 - (16*G[1, 1, 0, 1, x])/3 - 
         (16*G[1, 1, 1, 0, x])/3 + G[1, 0, 0, x]*(-40/9 - ((20*I)/3)*Pi - 
           (16*Log[mu2/s])/3) - (47*Log[mu2/s]^3)/54 - Log[mu2/s]^4/12 + 
         G[0, 0, 0, x]*(47/9 + 2*Log[mu2/s]) + G[1, 1, 0, x]*
          (2/9 + (4*I)*Pi + (8*Log[mu2/s])/3) + G[1, 0, 1, x]*
          (2/9 + (8*I)*Pi + (8*Log[mu2/s])/3) + G[1, 1, x]*
          (24 - ((34*I)/9)*Pi + (4 + ((8*I)/3)*Pi)*Log[mu2/s] - 
           (4*zeta[2])/3) + G[0, 0, x]*(-281/27 - (47*Log[mu2/s])/9 - 
           Log[mu2/s]^2 - zeta[2]) + Log[mu2/s]^2*(-281/54 - zeta[2]/2) + 
         (-497/108 + ((80*I)/9)*Pi)*zeta[2] + G[1, 0, x]*
          (-16/3 - ((38*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + (4*zeta[2])/3) + 
         G[0, 1, x]*(-16/3 + (8*I)*Pi + (8*zeta[2])/3) + 
         G[1, x]*(139/9 + (24*I)*Pi + Log[mu2/s]*(16/3 + (4*I)*Pi - 
             (8*zeta[2])/3) + (-74/9 - ((20*I)/3)*Pi)*zeta[2] - 8*zeta[3]) + 
         G[0, x]*(5813/324 - ((16*I)/3)*Pi + (47*Log[mu2/s]^2)/18 + 
           Log[mu2/s]^3/3 + (37/18 - ((32*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(281/27 + zeta[2]) - (4*zeta[3])/3) + 
         (119/27 + ((32*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-5813/324 + 
           ((16*I)/3)*Pi + (-37/18 + ((32*I)/3)*Pi)*zeta[2] + 
           (4*zeta[3])/3) - zeta[4]/4)/x + (373*zeta[4])/6 + 
       (((-209*I)/9)*Pi - 4*G[1, 1, 0, x] + 28*G[0, 1, 0, 1, x] + 
         28*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] - (152*G[1, 0, 0, 0, x])/
          3 + (148*G[1, 0, 0, 1, x])/3 + (148*G[1, 0, 1, 0, x])/3 - 
         48*G[1, 0, 1, 1, x] + 56*G[0, 0, 0, 0, 0, x] - 
         40*G[0, 0, 0, 0, 1, x] - 40*G[0, 0, 0, 1, 0, x] + 
         24*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 1, x] - 
         16*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 1, x] - 
         24*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] - 
         8*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
         8*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, 0, x]*(-172/3 - 16*Log[mu2/s]) + G[0, 0, 1, 1, x]*
          (-4/3 - 16*Log[mu2/s]) + G[0, 0, 0, 1, x]*(100/3 + 16*Log[mu2/s]) + 
         G[0, 0, 1, 0, x]*(100/3 + 16*Log[mu2/s]) + 
         G[1, 1, x]*((-4*I)*Pi - 48*zeta[2]) + G[1, 0, 0, x]*
          (16 - ((4*I)/3)*Pi - 16*zeta[2]) + G[1, 0, 1, x]*
          (-4 + ((4*I)/3)*Pi - 8*zeta[2]) + G[0, 1, 1, x]*
          (200/3 - (4*I)*Pi + 32*Log[mu2/s] + 24*zeta[2]) + 
         G[0, 1, 0, x]*(-529/9 - ((4*I)/3)*Pi - (88*Log[mu2/s])/3 + 
           64*zeta[2]) + G[0, 0, 1, x]*(-529/9 + ((8*I)/3)*Pi - 
           (88*Log[mu2/s])/3 + 72*zeta[2]) + G[0, 0, 0, x]*
          (278/9 + ((8*I)/3)*Pi + (80*Log[mu2/s])/3 + 80*zeta[2]) + 
         zeta[2]*(-653/9 - ((97*I)/9)*Pi - 112*zeta[3]) + 
         G[0, 0, x]*(161/9 - ((191*I)/9)*Pi + Log[mu2/s]*
            (20/3 - ((8*I)/3)*Pi - 32*zeta[2]) - (184*zeta[2])/3 - 
           56*zeta[3]) + G[0, 1, x]*(101/9 + ((95*I)/9)*Pi + 
           Log[mu2/s]*(8/3 + ((8*I)/3)*Pi - 16*zeta[2]) - (296*zeta[2])/3 - 
           8*zeta[3]) + (-311/9 + ((32*I)/3)*Pi)*zeta[3] + 
         G[1, 0, x]*(101/9 + ((44*I)/3)*Pi + (8*Log[mu2/s])/3 - 
           (388*zeta[2])/3 + 8*zeta[3]) + Log[mu2/s]*(((-20*I)/3)*Pi + 
           (-104/3 + ((8*I)/3)*Pi)*zeta[2] - (104*zeta[3])/3 - 68*zeta[4]) + 
         G[1, x]*(((101*I)/9)*Pi + (196/3 + ((4*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(((8*I)/3)*Pi + 32*zeta[2]) + (44*zeta[3])/3 - 
           34*zeta[4]) + (115*zeta[4])/3 + G[0, x]*(-209/9 + ((202*I)/9)*Pi + 
           (1177/9 - ((8*I)/3)*Pi)*zeta[2] + (208*zeta[3])/3 + 
           Log[mu2/s]*(-20/3 + ((28*I)/3)*Pi + (184*zeta[2])/3 + 
             16*zeta[3]) + 80*zeta[4]) - 48*zeta[5])/(1 - x) + 
       (4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
         (8*G[1, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 1, x])/3 + 
         (4*G[1, 0, 1, 0, x])/3 - 112*G[0, 0, 0, 0, 0, x] + 
         80*G[0, 0, 0, 0, 1, x] + 80*G[0, 0, 0, 1, 0, x] - 
         48*G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 0, 1, x] + 
         32*G[0, 0, 1, 1, 0, x] - 64*G[0, 0, 1, 1, 1, x] - 
         48*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 1, x] + 
         48*G[0, 1, 0, 1, 0, x] - 48*G[0, 1, 0, 1, 1, x] + 
         16*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
         16*G[1, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, 1, x]*(-8/3 - 32*Log[mu2/s]) + G[0, 0, 1, 0, x]*
          (-8/3 - 32*Log[mu2/s]) + G[0, 0, 1, 1, x]*(8/3 + 32*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(20/3 + 32*Log[mu2/s]) + G[0, 0, 0, x]*
          (-70/9 - ((4*I)/3)*Pi - (16*Log[mu2/s])/3 - 160*zeta[2]) + 
         G[0, 0, 1, x]*(53/9 + ((8*I)/3)*Pi + (8*Log[mu2/s])/3 - 
           144*zeta[2]) + G[0, 1, 0, x]*(53/9 + ((8*I)/3)*Pi + 
           (8*Log[mu2/s])/3 - 128*zeta[2]) + G[0, 1, 1, x]*
          ((-4*I)*Pi - 48*zeta[2]) + G[1, 0, 1, x]*(((4*I)/3)*Pi + 
           16*zeta[2]) + G[1, 0, 0, x]*(((-4*I)/3)*Pi + 32*zeta[2]) + 
         G[1, 0, x]*((-4*zeta[2])/3 - 16*zeta[3]) + (-53/9 + ((8*I)/3)*Pi)*
          zeta[3] + G[0, 1, x]*(((53*I)/9)*Pi + (4*zeta[2])/3 + 
           Log[mu2/s]*(((8*I)/3)*Pi + 32*zeta[2]) + 16*zeta[3]) + 
         G[0, 0, x]*(-32/3 - ((53*I)/9)*Pi + (44*zeta[2])/3 + 
           Log[mu2/s]*(-4 - ((8*I)/3)*Pi + 64*zeta[2]) + 112*zeta[3]) + 
         zeta[2]*(((53*I)/9)*Pi + 224*zeta[3]) + 
         G[0, x]*(((-32*I)/3)*Pi + (91/9 - ((20*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*((-4*I)*Pi - (8*zeta[2])/3 - 32*zeta[3]) - 
           (20*zeta[3])/3 - 160*zeta[4]) + (70*zeta[4])/3 + 
         G[1, x]*(((4*I)/3)*Pi*zeta[2] - (4*zeta[3])/3 + 68*zeta[4]) + 
         Log[mu2/s]*(((8*I)/3)*Pi*zeta[2] - (8*zeta[3])/3 + 136*zeta[4]) + 
         96*zeta[5])/(1 - x)^2))/Nc + Nc^2*(10*G[0, 0, 0, 0, 0, x] - 
      18*G[0, 0, 0, 0, 1, x] - 18*G[0, 0, 0, 1, 0, x] + 
      11*G[0, 0, 0, 1, 1, x] - 20*G[0, 0, 1, 0, 0, x] + 
      13*G[0, 0, 1, 0, 1, x] + 13*G[0, 0, 1, 1, 0, x] - 
      3*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] + 
      6*G[0, 1, 0, 0, 1, x] + 6*G[0, 1, 0, 1, 0, x] + 7*G[0, 1, 0, 1, 1, x] - 
      2*G[0, 1, 1, 0, 0, x] + 15*G[0, 1, 1, 0, 1, x] + 
      15*G[0, 1, 1, 1, 0, x] - 19*G[0, 1, 1, 1, 1, x] - 
      18*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
      8*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] + 
      4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 
      3*G[1, 1, 0, 0, 0, x] + 7*G[1, 1, 0, 0, 1, x] + 7*G[1, 1, 0, 1, 0, x] - 
      5*G[1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 0, 0, x] - 
      14*G[1, 1, 1, 0, 1, x] - 14*G[1, 1, 1, 1, 0, x] - 
      12*G[1, 1, 1, 1, 1, x] + G[0, 1, 0, 1, x]*(133/6 - 13*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(133/6 - 13*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (-7/2 - 10*Log[mu2/s]) + G[1, 1, 0, 0, x]*(5 - 10*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(23/2 - 10*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (23/2 - 10*Log[mu2/s]) + G[1, 0, 1, 1, x]*(7 - 2*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(27/2 - 2*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (27/2 - 2*Log[mu2/s]) + G[0, 1, 1, 1, x]*(-107/6 + 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(35/3 + 7*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (35/3 + 7*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-97/3 + 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-35/2 + 10*Log[mu2/s]) + G[0, 1, 0, 0, x]*
       (-14 + 10*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-89/2 + 26*Log[mu2/s]) + 
      G[0, 1, 1, x]*(257/36 - (13*Log[mu2/s])/3 + (9*Log[mu2/s]^2)/2 - 
        (55*zeta[2])/2) + G[0, 0, 1, x]*(1307/36 - (49*Log[mu2/s])/6 + 
        (3*Log[mu2/s]^2)/2 - (39*zeta[2])/2) + G[0, 1, 0, x]*
       (1307/36 - (49*Log[mu2/s])/6 + (3*Log[mu2/s]^2)/2 - (37*zeta[2])/2) + 
      G[1, 0, 0, x]*(5 + 6*Log[mu2/s] - 13*zeta[2]) + 
      G[1, 0, 1, x]*(346/9 - (37*Log[mu2/s])/2 + 6*Log[mu2/s]^2 - 
        9*zeta[2]) + G[1, 1, 0, x]*(346/9 - (37*Log[mu2/s])/2 + 
        6*Log[mu2/s]^2 - zeta[2]) + 6*Log[mu2/s]^3*zeta[2] + 
      G[0, 0, 0, x]*(-325/4 + (62*Log[mu2/s])/3 - (15*Log[mu2/s]^2)/2 + 
        (17*zeta[2])/2) + G[1, 1, 1, x]*(-1447/18 + 31*Log[mu2/s] - 
        12*Log[mu2/s]^2 + 17*zeta[2]) + G[1, 1, x]*
       (31799/216 - (25*Log[mu2/s]^2)/4 + 2*Log[mu2/s]^3 - (341*zeta[2])/12 + 
        Log[mu2/s]*(755/18 + 11*zeta[2])) + 
      zeta[2]*(27167/72 - (69*zeta[3])/2) + G[0, 0, x]*
       (22691/216 - (25*Log[mu2/s]^2)/4 + 2*Log[mu2/s]^3 - (183*zeta[2])/4 + 
        Log[mu2/s]*(809/18 + 5*zeta[2]) - 4*zeta[3]) + 
      G[1, 0, x]*(-27245/216 + (25*Log[mu2/s]^2)/4 - 2*Log[mu2/s]^3 - 
        (145*zeta[2])/4 + Log[mu2/s]*(-391/9 + 16*zeta[2]) - zeta[3]) + 
      (1073*zeta[3])/36 + Log[mu2/s]^2*((-75*zeta[2])/4 + (3*zeta[3])/2) + 
      G[0, 1, x]*(-27245/216 + (25*Log[mu2/s]^2)/4 - 2*Log[mu2/s]^3 - 
        (793*zeta[2])/12 + Log[mu2/s]*(-391/9 + 22*zeta[2]) + 8*zeta[3]) + 
      Log[mu2/s]*((791*zeta[2])/6 - (85*zeta[3])/6 - (27*zeta[4])/2) + 
      x*(-20*G[0, 0, 1, x] - 20*G[0, 1, 0, x] + (3*G[0, 0, 0, 1, x])/2 + 
        (3*G[0, 0, 1, 0, x])/2 - (3*G[0, 0, 1, 1, x])/2 + 
        2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
        G[0, 1, 1, 1, x]/2 + (3*G[1, 0, 0, 0, x])/2 - (3*G[1, 0, 0, 1, x])/
         2 - (3*G[1, 0, 1, 0, x])/2 - 2*G[1, 1, 0, 0, x] + 
        G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 + (5*G[1, 1, 1, 1, x])/2 + 
        G[1, 1, 1, x]*(253/6 - 3*Log[mu2/s]) + G[0, 0, 0, x]*
         (493/12 - (3*Log[mu2/s])/2) + G[1, 0, 1, x]*
         (-253/12 + (3*Log[mu2/s])/2) + G[1, 1, 0, x]*
         (-253/12 + (3*Log[mu2/s])/2) + G[0, 1, 1, x]*
         (-13/12 + (3*Log[mu2/s])/2) + G[0, 0, x]*(-2971/72 - 
          (253*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 - zeta[2]/4) + 
        G[1, 1, x]*(-2971/72 - (253*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 - 
          zeta[2]/4) - (2971*zeta[2])/24 - (253*Log[mu2/s]*zeta[2])/4 + 
        (9*Log[mu2/s]^2*zeta[2])/4 + G[1, 0, x]*(2971/72 + 
          (253*Log[mu2/s])/12 - (3*Log[mu2/s]^2)/4 + (7*zeta[2])/4) + 
        G[0, 1, x]*(2971/72 + (253*Log[mu2/s])/12 - (3*Log[mu2/s]^2)/4 + 
          (13*zeta[2])/4) + G[1, x]*((373*zeta[2])/6 - 3*Log[mu2/s]*zeta[2] - 
          zeta[3]) - 20*zeta[3] + G[0, x]*((733*zeta[2])/12 - 
          (3*Log[mu2/s]*zeta[2])/2 + zeta[3]) - (27*zeta[4])/8) - 
      (1865*zeta[4])/24 + G[1, x]*(-4411/72 + Log[mu2/s]^2*
         (3/4 - (27*zeta[2])/2) - (2051*zeta[2])/18 + 
        Log[mu2/s]*(-253/12 + (271*zeta[2])/6 - 6*zeta[3]) + 
        (109*zeta[3])/3 + (27*zeta[4])/4) + 
      G[0, x]*(4411/72 + Log[mu2/s]^2*(-3/4 - 9*zeta[2]) - 
        (4025*zeta[2])/36 - (25*zeta[3])/6 + Log[mu2/s]*
         (253/12 + (209*zeta[2])/6 + 3*zeta[3]) + (27*zeta[4])/2) + 
      (1 + 40*G[0, 1, 0, 1, x] + 40*G[0, 1, 1, 0, x] - 80*G[0, 1, 1, 1, x] - 
        60*G[1, 0, 0, 0, x] + 60*G[1, 0, 0, 1, x] + 60*G[1, 0, 1, 0, x] - 
        60*G[1, 0, 1, 1, x] + 28*G[0, 0, 0, 0, 0, x] - 
        20*G[0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 1, 0, x] + 
        12*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 1, x] - 
        8*G[0, 0, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 1, x] + 
        12*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
        12*G[0, 1, 0, 1, 0, x] + 12*G[0, 1, 0, 1, 1, x] - 
        4*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
        4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 0, x]*(-272/3 - 8*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (-32/3 - 8*Log[mu2/s]) + G[0, 0, 0, 1, x]*(152/3 + 8*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(152/3 + 8*Log[mu2/s]) - 60*G[1, 1, x]*zeta[2] - 
        8*G[1, 0, 0, x]*zeta[2] - 4*G[1, 0, 1, x]*zeta[2] + 
        G[0, 1, 1, x]*(238/3 + 40*Log[mu2/s] + 12*zeta[2]) + 
        G[0, 1, 0, x]*(-238/3 - 40*Log[mu2/s] + 32*zeta[2]) + 
        G[0, 0, 1, x]*(-238/3 - 40*Log[mu2/s] + 36*zeta[2]) + 
        G[0, 0, 0, x]*(238/3 + 40*Log[mu2/s] + 40*zeta[2]) + 
        zeta[2]*(-298/3 - 56*zeta[3]) + G[0, 0, x]*((-304*zeta[2])/3 - 
          16*Log[mu2/s]*zeta[2] - 28*zeta[3]) + G[0, 1, x]*
         ((-392*zeta[2])/3 - 8*Log[mu2/s]*zeta[2] - 4*zeta[3]) - 
        (118*zeta[3])/3 + G[1, 0, x]*(-160*zeta[2] + 4*zeta[3]) + 
        Log[mu2/s]*(1/2 - 40*zeta[2] - 40*zeta[3] - 34*zeta[4]) + 
        G[1, x]*(-1/2 + (238*zeta[2])/3 + 40*Log[mu2/s]*zeta[2] + 
          20*zeta[3] - 17*zeta[4]) + (29*zeta[4])/3 + 
        G[0, x]*((596*zeta[2])/3 + (272*zeta[3])/3 + Log[mu2/s]*
           (80*zeta[2] + 8*zeta[3]) + 40*zeta[4]) - 24*zeta[5])/(1 - x) + 
      (-542033/5184 - 30*G[0, 0, 0, 0, 0, x] + 36*G[0, 0, 0, 0, 1, x] + 
        36*G[0, 0, 0, 1, 0, x] - 24*G[0, 0, 0, 1, 1, x] + 
        34*G[0, 0, 1, 0, 0, x] - 22*G[0, 0, 1, 0, 1, x] - 
        22*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] + 
        22*G[0, 1, 0, 0, 0, x] - 8*G[0, 1, 0, 0, 1, x] - 
        8*G[0, 1, 0, 1, 0, x] - 18*G[0, 1, 0, 1, 1, x] - 
        4*G[0, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 0, 1, x] - 
        22*G[0, 1, 1, 1, 0, x] + 24*G[0, 1, 1, 1, 1, x] + 
        26*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
        12*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] - 
        4*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
        16*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
        2*G[1, 1, 0, 0, 0, x] - 18*G[1, 1, 0, 0, 1, x] - 
        18*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 
        22*G[1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 0, 1, x] + 
        8*G[1, 1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, x]*(44 - 20*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (40/3 - 14*Log[mu2/s]) + G[0, 1, 0, 0, x]*(15 - 14*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-4 - 12*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-4 - 12*Log[mu2/s]) + G[0, 0, 0, 0, x]*(28 - 6*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(19 - 2*Log[mu2/s]) + 24*G[0, 0, 1, 1, x]*
         Log[mu2/s] + Log[mu2/s]^4/2 + (3*Log[mu2/s]^5)/4 + 
        G[1, 0, 1, 1, x]*(-62/3 + 10*Log[mu2/s]) + G[1, 1, 0, 1, x]*
         (-25 + 14*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-25 + 14*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(6 + 16*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (5/3 + 20*Log[mu2/s]) + G[1, 0, 1, 0, x]*(5/3 + 20*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-19 + 26*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (-19 + 26*Log[mu2/s]) + G[0, 0, 0, x]*(-203/12 - 24*Log[mu2/s] + 
          9*Log[mu2/s]^2 - 30*zeta[2]) + Log[mu2/s]^3*
         (-221/72 - 13*zeta[2]) + G[1, 1, 1, x]*(-214/9 - 19*Log[mu2/s] + 
          3*Log[mu2/s]^2 - 5*zeta[2]) + G[0, 1, 0, x]*(106/9 + 4*Log[mu2/s] - 
          6*Log[mu2/s]^2 + 18*zeta[2]) + G[1, 1, 0, x]*
         (214/9 + 19*Log[mu2/s] - 15*Log[mu2/s]^2 + 25*zeta[2]) + 
        G[0, 0, 1, x]*(106/9 + 4*Log[mu2/s] - 6*Log[mu2/s]^2 + 26*zeta[2]) + 
        G[1, 0, 0, x]*(-12 - 15*Log[mu2/s] - 3*Log[mu2/s]^2 + 27*zeta[2]) + 
        G[1, 0, 1, x]*(214/9 + 19*Log[mu2/s] - 15*Log[mu2/s]^2 + 
          35*zeta[2]) + G[0, 1, 1, x]*(-12*Log[mu2/s]^2 + 36*zeta[2]) + 
        G[0, 1, x]*(-484/27 - 2*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
          Log[mu2/s]*(-106/9 - 42*zeta[2]) + (173*zeta[2])/3 - 14*zeta[3]) + 
        G[1, 1, x]*(4*Log[mu2/s]^3 + (145*zeta[2])/3 - 32*Log[mu2/s]*
           zeta[2] - 10*zeta[3]) + Log[mu2/s]^2*(-1751/72 + 
          (293*zeta[2])/12 - (9*zeta[3])/2) + G[1, 0, x]*
         (-484/27 - 2*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
          Log[mu2/s]*(-106/9 - 38*zeta[2]) + (67*zeta[2])/3 - 4*zeta[3]) + 
        (1157*zeta[3])/9 + G[0, 0, x]*(-1381/108 + 10*Log[mu2/s]^2 - 
          Log[mu2/s]^3 + Log[mu2/s]*(185/36 - 2*zeta[2]) + (95*zeta[2])/2 + 
          19*zeta[3]) + zeta[2]*(23113/432 + 68*zeta[3]) + 
        G[0, x]*(69131/1296 - (8*Log[mu2/s]^3)/3 - (5*Log[mu2/s]^4)/4 - 
          (461*zeta[2])/8 + Log[mu2/s]^2*(239/72 + 19*zeta[2]) + 
          Log[mu2/s]*(3317/108 - (289*zeta[2])/6 - 5*zeta[3]) + 
          (107*zeta[3])/6 - (327*zeta[4])/8) + 
        G[1, x]*(2428/81 + (2*Log[mu2/s]^3)/3 - (5*Log[mu2/s]^4)/2 - 
          (682*zeta[2])/9 + Log[mu2/s]^2*(53/9 + 29*zeta[2]) - 
          (211*zeta[3])/3 + Log[mu2/s]*(484/27 - (173*zeta[2])/3 + 
            14*zeta[3]) - (103*zeta[4])/4) + (5953*zeta[4])/48 + 
        Log[mu2/s]*(-35993/432 + (4469*zeta[2])/72 + (289*zeta[3])/6 + 
          (501*zeta[4])/8) - (29*zeta[5])/2)/x + 11*zeta[5] + 
      (-140*G[0, 0, 0, 0, 0, x] + 100*G[0, 0, 0, 0, 1, x] + 
        100*G[0, 0, 0, 1, 0, x] - 60*G[0, 0, 0, 1, 1, x] + 
        40*G[0, 0, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 0, x] - 
        80*G[0, 0, 1, 1, 1, x] - 60*G[0, 1, 0, 0, 0, x] + 
        60*G[0, 1, 0, 0, 1, x] + 60*G[0, 1, 0, 1, 0, x] - 
        60*G[0, 1, 0, 1, 1, x] + 20*G[1, 0, 0, 0, 0, x] - 
        20*G[1, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 1, 0, x] + 
        20*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, x]*(2/3 - 40*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(2/3 - 40*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (-2/3 + 40*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-2/3 + 40*Log[mu2/s]) - 
        200*G[0, 0, 0, x]*zeta[2] - 180*G[0, 0, 1, x]*zeta[2] - 
        160*G[0, 1, 0, x]*zeta[2] - 60*G[0, 1, 1, x]*zeta[2] + 
        40*G[1, 0, 0, x]*zeta[2] + 20*G[1, 0, 1, x]*zeta[2] - 
        20*G[1, 0, x]*zeta[3] + 280*zeta[2]*zeta[3] + 
        G[0, 1, x]*((-2*zeta[2])/3 + 40*Log[mu2/s]*zeta[2] + 20*zeta[3]) + 
        G[0, 0, x]*((-4*zeta[2])/3 + 80*Log[mu2/s]*zeta[2] + 140*zeta[3]) + 
        G[0, x]*((2*zeta[3])/3 - 40*Log[mu2/s]*zeta[3] - 200*zeta[4]) - 
        (17*zeta[4])/6 + 85*G[1, x]*zeta[4] + 170*Log[mu2/s]*zeta[4] + 
        120*zeta[5])/(1 - x)^2)) + e^2*(-46*G[0, 0, 0, 0, 0, 0, x] - 
    28*G[0, 0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 0, 1, 0, x] - 
    6*G[0, 0, 0, 0, 1, 1, x] + 34*G[0, 0, 0, 1, 0, 0, x] - 
    60*G[0, 0, 0, 1, 0, 1, x] - 60*G[0, 0, 0, 1, 1, 0, x] - 
    6*G[0, 0, 0, 1, 1, 1, x] + 40*G[0, 0, 1, 0, 0, 0, x] + 
    2*G[0, 0, 1, 0, 0, 1, x] + 2*G[0, 0, 1, 0, 1, 0, x] - 
    12*G[0, 0, 1, 0, 1, 1, x] + 18*G[0, 0, 1, 1, 0, 0, x] - 
    52*G[0, 0, 1, 1, 0, 1, x] - 52*G[0, 0, 1, 1, 1, 0, x] + 
    88*G[0, 0, 1, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, 0, x] + 
    48*G[0, 1, 0, 0, 0, 1, x] + 48*G[0, 1, 0, 0, 1, 0, x] - 
    82*G[0, 1, 0, 0, 1, 1, x] + 18*G[0, 1, 0, 1, 0, 0, x] + 
    92*G[0, 1, 0, 1, 1, 1, x] + 74*G[0, 1, 1, 0, 0, 0, x] - 
    74*G[0, 1, 1, 0, 0, 1, x] - 74*G[0, 1, 1, 0, 1, 0, x] + 
    16*G[0, 1, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 1, 0, 0, x] - 
    134*G[0, 1, 1, 1, 0, 1, x] - 134*G[0, 1, 1, 1, 1, 0, x] - 
    10*G[0, 1, 1, 1, 1, 1, x] - 74*G[1, 0, 0, 0, 0, 0, x] + 
    88*G[1, 0, 0, 0, 0, 1, x] + 88*G[1, 0, 0, 0, 1, 0, x] - 
    44*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 0, x] + 
    44*G[1, 0, 0, 1, 0, 1, x] + 44*G[1, 0, 0, 1, 1, 0, x] + 
    36*G[1, 0, 0, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 0, 0, x] - 
    4*G[1, 0, 1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, 1, 0, x] - 
    14*G[1, 0, 1, 0, 1, 1, x] + 2*G[1, 0, 1, 1, 0, 0, x] + 
    10*G[1, 0, 1, 1, 0, 1, x] + 10*G[1, 0, 1, 1, 1, 0, x] - 
    140*G[1, 0, 1, 1, 1, 1, x] + 106*G[1, 1, 0, 0, 0, 0, x] - 
    54*G[1, 1, 0, 0, 0, 1, x] - 54*G[1, 1, 0, 0, 1, 0, x] + 
    94*G[1, 1, 0, 0, 1, 1, x] - 6*G[1, 1, 0, 1, 0, 0, x] - 
    24*G[1, 1, 0, 1, 0, 1, x] - 24*G[1, 1, 0, 1, 1, 0, x] - 
    138*G[1, 1, 0, 1, 1, 1, x] - 70*G[1, 1, 1, 0, 0, 0, x] + 
    46*G[1, 1, 1, 0, 0, 1, x] + 46*G[1, 1, 1, 0, 1, 0, x] - 
    28*G[1, 1, 1, 0, 1, 1, x] - 60*G[1, 1, 1, 1, 0, 0, x] + 
    126*G[1, 1, 1, 1, 0, 1, x] + 126*G[1, 1, 1, 1, 1, 0, x] + 
    220*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
     (578/3 + (116*I)*Pi - 230*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (-39 - (16*I)*Pi - 68*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (-131/3 - (8*I)*Pi - 52*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (-131/3 - (16*I)*Pi - 52*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (-284/3 + (18*I)*Pi - 48*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (-284/3 - (30*I)*Pi - 48*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (67/3 + (4*I)*Pi - 32*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (67 + (12*I)*Pi - 30*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-56 - (24*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (185/3 + (32*I)*Pi - 18*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (110/3 + (64*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (-53 - (2*I)*Pi - 14*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (-53 - (32*I)*Pi - 14*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (70/3 + (8*I)*Pi - 10*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (-65 - (18*I)*Pi - 10*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (70/3 - (44*I)*Pi - 10*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (-91/3 + (88*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (78 - (12*I)*Pi + 14*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (78 - (20*I)*Pi + 14*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (76/3 - (50*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (-27 + (2*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
     (-131/3 - (34*I)*Pi + 32*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (-27 + (72*I)*Pi + 32*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (44 + (12*I)*Pi + 36*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (116/3 + (52*I)*Pi + 38*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (19/3 + (10*I)*Pi + 44*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (19/3 + (34*I)*Pi + 44*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-332/3 - (118*I)*Pi + 44*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (199/3 - (88*I)*Pi + 56*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (34 - (8*I)*Pi + 86*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (34 + (28*I)*Pi + 86*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (-170/3 - (32*I)*Pi + 98*Log[mu2/s]) + G[1, 0, 0, 0, x]*
     (323/18 - (44*I)*Pi + (-39 - (20*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
      235*zeta[2]) + G[1, 1, 1, 0, x]*(1193/18 + (49*I)*Pi + 
      (299/3 - (24*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 168*zeta[2]) + 
    G[0, 1, 0, 0, x]*(-61 + (39*I)*Pi + (-46 - (4*I)*Pi)*Log[mu2/s] + 
      12*Log[mu2/s]^2 - 122*zeta[2]) + G[1, 1, 1, 1, x]*
     (-275/6 - (53*I)*Pi + (-151 - (112*I)*Pi)*Log[mu2/s] + 83*Log[mu2/s]^2 - 
      113*zeta[2]) + G[1, 0, 1, 1, x]*(1001/9 - (27*I)*Pi + 
      (248/3 + (36*I)*Pi)*Log[mu2/s] - 24*Log[mu2/s]^2 - 92*zeta[2]) + 
    G[0, 0, 1, 0, x]*(-2305/18 + (2*I)*Pi + (-214/3 + (12*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 - 75*zeta[2]) + G[1, 1, 0, 1, x]*
     (1193/18 - (38*I)*Pi + (299/3 + (64*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
      74*zeta[2]) + G[1, 0, 0, 1, x]*(-215/18 + (40*I)*Pi + 
      (47 - (56*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 28*zeta[2]) + 
    (11*Log[mu2/s]^4*zeta[2])/4 + G[0, 0, 0, 1, x]*(-2305/18 - (37*I)*Pi + 
      (-214/3 + (44*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 49*zeta[2]) + 
    G[1, 0, 1, 0, x]*(-215/18 - (71*I)*Pi + (47 - (12*I)*Pi)*Log[mu2/s] + 
      6*Log[mu2/s]^2 + 90*zeta[2]) + G[0, 1, 0, 1, x]*
     (-1097/18 - (25*I)*Pi + (-18 - (52*I)*Pi)*Log[mu2/s] - 19*Log[mu2/s]^2 + 
      117*zeta[2]) + G[0, 0, 1, 1, x]*(262/9 + (36*I)*Pi + 
      (22/3 - (8*I)*Pi)*Log[mu2/s] - 10*Log[mu2/s]^2 + 126*zeta[2]) + 
    G[1, 1, 0, 0, x]*(56 - (36*I)*Pi + (30 - (12*I)*Pi)*Log[mu2/s] + 
      12*Log[mu2/s]^2 + 158*zeta[2]) + G[0, 0, 0, 0, x]*
     (2263/18 + (101*I)*Pi + (-7/3 + (36*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 
      159*zeta[2]) + G[0, 1, 1, 1, x]*(217/6 + (104*I)*Pi + 
      (11/3 + (84*I)*Pi)*Log[mu2/s] - 29*Log[mu2/s]^2 + 171*zeta[2]) + 
    G[0, 1, 1, 0, x]*(-1097/18 - (40*I)*Pi + (-18 + (24*I)*Pi)*Log[mu2/s] - 
      19*Log[mu2/s]^2 + 235*zeta[2]) + 
    ((6*I)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 6*G[0, 0, 1, 1, x] - 
      12*G[0, 1, 1, 1, x] - 6*G[1, 0, 1, 1, x] + 18*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-15 + (6*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, x]*(15/2 - (6*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, x]*(((15*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] - 18*zeta[2]) + 
      G[1, 1, x]*(85/8 - ((15*I)/2)*Pi + (15/2 - (6*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + (33*zeta[2])/2) + 
      G[1, x]*(((85*I)/8)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((15*I)/2)*Pi - 18*zeta[2]) + (-45/2 - ((15*I)/2)*Pi)*
         zeta[2]))/x^2 + G[0, 1, 1, x]*(-10691/108 - (108*I)*Pi + 
      (-143/6 - (34*I)*Pi)*Log[mu2/s]^2 + (14*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(-749/9 - (62*I)*Pi - 114*zeta[2]) + 
      (-319/6 + (26*I)*Pi)*zeta[2] - (220*zeta[3])/3) + 
    G[0, 1, 0, x]*(25435/108 - (18*I)*Pi + (24 - (10*I)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3 + (70/3 + (92*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(1871/18 - (16*I)*Pi + 51*zeta[2]) - 54*zeta[3]) + 
    G[0, 0, 0, x]*(-9757/36 - (75*I)*Pi + (-1/6 - (10*I)*Pi)*Log[mu2/s]^2 - 
      (8*Log[mu2/s]^3)/3 + Log[mu2/s]*(-218/3 - (74*I)*Pi - 148*zeta[2]) + 
      (-487/6 - (70*I)*Pi)*zeta[2] - (86*zeta[3])/3) + 
    G[0, 0, 1, x]*(25435/108 + (5*I)*Pi + (24 - (14*I)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3 + Log[mu2/s]*(1871/18 - (16*I)*Pi - zeta[2]) + 
      (209/3 + (58*I)*Pi)*zeta[2] - 16*zeta[3]) + (15679/108 + (122*I)*Pi)*
     zeta[3] + (43*zeta[3]^2)/3 + Log[mu2/s]^3*((-17*zeta[2])/6 + 
      (4*zeta[3])/3) + G[1, 1, 0, x]*(716/27 + (56*I)*Pi + 
      (-233/6 + (24*I)*Pi)*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
      Log[mu2/s]*(-1193/18 + (52*I)*Pi - 180*zeta[2]) + 
      (-163/2 - (126*I)*Pi)*zeta[2] + 2*zeta[3]) + 
    G[1, 1, 1, x]*(-4969/27 + (70*I)*Pi + (116/3 + (48*I)*Pi)*Log[mu2/s]^2 - 
      (29*Log[mu2/s]^3)/3 + Log[mu2/s]*(446/9 + (26*I)*Pi - 25*zeta[2]) + 
      (613/3 - (60*I)*Pi)*zeta[2] + (70*zeta[3])/3) + 
    G[1, 0, 0, x]*(30 + (37*I)*Pi + (15 - (4*I)*Pi)*Log[mu2/s]^2 - 
      (7*Log[mu2/s]^3)/3 + (556/3 + (122*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(31 + (38*I)*Pi + 241*zeta[2]) + (182*zeta[3])/3) + 
    G[1, 0, 1, x]*(716/27 + (33*I)*Pi - (233*Log[mu2/s]^2)/6 + 
      6*Log[mu2/s]^3 + (-221/6 - (42*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-1193/18 + (52*I)*Pi + 20*zeta[2]) + 72*zeta[3]) + 
    zeta[2]*(272809/216 + ((137*I)/2)*Pi + (1136/3 + (192*I)*Pi)*zeta[3]) + 
    G[0, 1, x]*(-262795/648 + (38*I)*Pi + (17/18 + ((14*I)/3)*Pi)*
       Log[mu2/s]^3 + Log[mu2/s]^4/4 + (3689/12 + (164*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-229/36 + (3*I)*Pi + (115*zeta[2])/2) + 
      (-755/9 - ((382*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-2660/27 + (8*I)*Pi + 
        (689/6 - (22*I)*Pi)*zeta[2] + 46*zeta[3]) - (5881*zeta[4])/8) + 
    G[0, 0, x]*(206509/648 + ((81*I)/2)*Pi - (17*Log[mu2/s]^3)/18 + 
      (11*Log[mu2/s]^4)/12 + (7501/36 + (92*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(301/36 + (21*I)*Pi + (153*zeta[2])/2) + 
      (638/9 + (132*I)*Pi)*zeta[3] + Log[mu2/s]*(4105/54 + (48*I)*Pi + 
        (207/2 + (80*I)*Pi)*zeta[2] + (8*zeta[3])/3) - (445*zeta[4])/8) + 
    (4643/72 + ((1891*I)/4)*Pi)*zeta[4] + 
    G[1, 0, x]*(-262795/648 - (42*I)*Pi + (17/18 + ((14*I)/3)*Pi)*
       Log[mu2/s]^3 + Log[mu2/s]^4/4 + Log[mu2/s]^2*(-229/36 - (21*I)*Pi - 
        (213*zeta[2])/2) + (2459/36 + (37*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-2660/27 - (48*I)*Pi + (-273/2 - (114*I)*Pi)*zeta[2] - 
        82*zeta[3]) + (-176/9 - ((568*I)/3)*Pi)*zeta[3] + (79*zeta[4])/8) + 
    Log[mu2/s]^2*((283/12 + (39*I)*Pi)*zeta[2] + (-15 + (10*I)*Pi)*zeta[3] + 
      (905*zeta[4])/4) + G[1, 1, x]*(319081/648 - ((73*I)/2)*Pi + 
      (-17/18 - ((28*I)/3)*Pi)*Log[mu2/s]^3 - (17*Log[mu2/s]^4)/12 + 
      (-2125/12 - (113*I)*Pi)*zeta[2] + Log[mu2/s]^2*(157/36 - (3*I)*Pi + 
        (65*zeta[2])/2) + (659/9 + ((500*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(6535/54 - (8*I)*Pi + (-1523/6 + (56*I)*Pi)*zeta[2] + 
        (136*zeta[3])/3) + (4687*zeta[4])/8) + 
    G[1, x]*(-32951/216 + ((73*I)/4)*Pi - ((7*I)/6)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(2/3 + 17*zeta[2]) + zeta[2]*(-9133/54 + (17*I)*Pi - 
        120*zeta[3]) + (-97/18 + (18*I)*Pi)*zeta[3] + 
      Log[mu2/s]^2*(-39/4 + (305/3 + (35*I)*Pi)*zeta[2] + 14*zeta[3]) + 
      (1135/12 + ((1931*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
       (-1235/18 + (3*I)*Pi + (2495/18 + (8*I)*Pi)*zeta[2] + 
        (17/3 + ((484*I)/3)*Pi)*zeta[3] + (419*zeta[4])/2) - 32*zeta[5]) + 
    (-277/3 + (456*I)*Pi)*zeta[5] + x*((5/6 - (2*I)*Pi)*G[0, 1, 1, 1, x] + 
      6*G[0, 0, 0, 0, 0, x] - 9*G[0, 0, 0, 0, 1, x] - 9*G[0, 0, 0, 1, 0, x] + 
      4*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
      2*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
      5*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 
      6*G[0, 1, 1, 1, 0, x] - 8*G[0, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, x] + 
      G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] - 
      G[1, 0, 1, 0, 0, x] + 3*G[1, 0, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 0, x] - 
      4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
      4*G[1, 1, 0, 1, 0, x] - 3*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] - 
      9*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, x]*(-59/3 - 6*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(13 - I*Pi - 5*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(13 - (4*I)*Pi - 5*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(46/3 + I*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(46/3 - (2*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(55/3 - I*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(55/3 + (2*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(56/3 - (3*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-232/3 - (5*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-28/3 + (2*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(29/2 + (3*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(51/2 + I*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(51/2 + (4*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-72 + (5*I)*Pi + 14*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-353/36 + ((35*I)/2)*Pi + (4/3 + (2*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 15*zeta[2]) + G[1, 1, 0, x]*(-1387/36 - (I/2)*Pi + 
        (-27/2 + (2*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 - 
        (27*zeta[2])/2) + G[1, 0, 1, x]*(-1387/36 + ((47*I)/2)*Pi + 
        (-27/2 + (2*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 - 
        (23*zeta[2])/2) + 2*Log[mu2/s]^3*zeta[2] + 
      G[1, 1, 1, x]*(941/9 - (22*I)*Pi + (37 - (2*I)*Pi)*Log[mu2/s] - 
        (11*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + G[1, 0, 0, x]*
       (-55/2 - I*Pi + (-10 - (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
        (5*zeta[2])/2) + G[0, 1, 0, x]*(-506/9 + (5*I)*Pi + 
        (-149/6 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 3*zeta[2]) + 
      G[0, 0, 0, x]*(489/4 - ((7*I)/2)*Pi + (145/3 + (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 + 5*zeta[2]) + G[0, 0, 1, x]*(-506/9 - (19*I)*Pi + 
        (-149/6 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 7*zeta[2]) + 
      zeta[2]*(-24911/72 + ((147*I)/4)*Pi - (21*zeta[3])/2) + 
      G[0, 1, x]*(24911/216 - ((49*I)/4)*Pi + (41*Log[mu2/s]^2)/4 - 
        (2*Log[mu2/s]^3)/3 + (-781/12 + I*Pi)*zeta[2] + 
        Log[mu2/s]*(484/9 - (3*I)*Pi + 4*zeta[2]) - (5*zeta[3])/3) + 
      G[1, 1, x]*(-24911/216 + ((49*I)/4)*Pi - (41*Log[mu2/s]^2)/4 + 
        (2*Log[mu2/s]^3)/3 + (-425/12 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-484/9 + (3*I)*Pi + 11*zeta[2]) - zeta[3]/3) + 
      Log[mu2/s]^2*((-123*zeta[2])/4 + zeta[3]/2) + 
      G[0, 0, x]*(-24911/216 + ((49*I)/4)*Pi - (41*Log[mu2/s]^2)/4 + 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(-484/9 + (3*I)*Pi - 5*zeta[2]) + 
        (-775/12 - (5*I)*Pi)*zeta[2] + (2*zeta[3])/3) + 
      (-517/18 + (30*I)*Pi)*zeta[3] + G[1, 0, x]*(24911/216 - ((49*I)/4)*Pi + 
        (41*Log[mu2/s]^2)/4 - (2*Log[mu2/s]^3)/3 + (-617/12 + (2*I)*Pi)*
         zeta[2] + Log[mu2/s]*(484/9 - (3*I)*Pi + 8*zeta[2]) + 
        (7*zeta[3])/3) + Log[mu2/s]*((-484/3 + (9*I)*Pi)*zeta[2] - 
        (89*zeta[3])/6 - 16*zeta[4]) + (247/12 - ((19*I)/4)*Pi)*zeta[4] + 
      G[0, x]*((5435/36 - ((19*I)/2)*Pi)*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/
         2 + Log[mu2/s]*((379/6 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (64*zeta[3])/3 + 6*zeta[4]) + G[1, x]*((2399/18 - (4*I)*Pi)*zeta[2] - 
        6*Log[mu2/s]^2*zeta[2] + 8*zeta[3] + Log[mu2/s]*
         ((311/6 - (2*I)*Pi)*zeta[2] + zeta[3]) + 18*zeta[4]) + 7*zeta[5]) + 
    G[0, x]*(32951/216 - ((73*I)/4)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(-2/3 - 32*zeta[2]) + Log[mu2/s]^2*
       (39/4 + (-343/6 - (49*I)*Pi)*zeta[2] - 5*zeta[3]) + 
      (-2333/18 - (162*I)*Pi)*zeta[3] + zeta[2]*(-66181/108 - (133*I)*Pi + 
        201*zeta[3]) + (1265/12 - ((1373*I)/4)*Pi)*zeta[4] + 
      Log[mu2/s]*(1235/18 - (3*I)*Pi + (-4619/18 - (116*I)*Pi)*zeta[2] + 
        (-14 - ((496*I)/3)*Pi)*zeta[3] + 114*zeta[4]) + 18*zeta[5]) + 
    Log[mu2/s]*((377/18 + (114*I)*Pi)*zeta[3] + 
      zeta[2]*(2825/9 + (92*I)*Pi + 270*zeta[3]) + (3127/12 + (322*I)*Pi)*
       zeta[4] + 36*zeta[5]) + ((-I)*Pi*G[1, 1, 1, 0, x] - 
      40*G[0, 0, 1, 0, 0, x] - 18*G[0, 1, 1, 0, 0, x] + 
      (53 + (96*I)*Pi)*G[0, 1, 1, 0, 1, x] + 53*G[0, 1, 1, 1, 0, x] + 
      8*G[1, 0, 1, 0, 0, x] + (-15 - (36*I)*Pi)*G[1, 0, 1, 0, 1, x] - 
      15*G[1, 0, 1, 1, 0, x] + 5*G[1, 1, 0, 0, 0, x] + 
      (5 + (12*I)*Pi)*G[1, 1, 0, 0, 1, x] + 5*G[1, 1, 0, 1, 0, x] - 
      G[1, 1, 1, 0, 0, x] + 62*G[0, 0, 0, 0, 0, 0, x] - 
      34*G[0, 0, 0, 0, 0, 1, x] - 34*G[0, 0, 0, 0, 1, 0, x] + 
      98*G[0, 0, 0, 0, 1, 1, x] - 20*G[0, 0, 0, 1, 0, 1, x] - 
      20*G[0, 0, 0, 1, 1, 0, x] - 112*G[0, 0, 0, 1, 1, 1, x] + 
      28*G[0, 0, 1, 0, 0, 0, x] - 28*G[0, 0, 1, 0, 0, 1, x] - 
      28*G[0, 0, 1, 0, 1, 0, x] - 64*G[0, 0, 1, 0, 1, 1, x] - 
      8*G[0, 0, 1, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 1, 0, x] + 
      168*G[0, 0, 1, 1, 1, 1, x] + 22*G[0, 1, 0, 0, 0, 0, x] - 
      10*G[0, 1, 0, 0, 0, 1, x] - 10*G[0, 1, 0, 0, 1, 0, x] - 
      122*G[0, 1, 0, 0, 1, 1, x] - 12*G[0, 1, 0, 1, 0, 1, x] - 
      12*G[0, 1, 0, 1, 1, 0, x] + 168*G[0, 1, 0, 1, 1, 1, x] + 
      16*G[0, 1, 1, 0, 0, 0, x] - 16*G[0, 1, 1, 0, 0, 1, x] - 
      16*G[0, 1, 1, 0, 1, 0, x] + 112*G[0, 1, 1, 0, 1, 1, x] - 
      14*G[1, 0, 0, 0, 0, 0, x] + 10*G[1, 0, 0, 0, 0, 1, x] + 
      10*G[1, 0, 0, 0, 1, 0, x] + 30*G[1, 0, 0, 0, 1, 1, x] + 
      4*G[1, 0, 0, 1, 0, 1, x] + 4*G[1, 0, 0, 1, 1, 0, x] - 
      56*G[1, 0, 0, 1, 1, 1, x] - 6*G[1, 0, 1, 0, 0, 0, x] + 
      6*G[1, 0, 1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, 1, 0, x] - 
      42*G[1, 0, 1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, 0, 0, x] - 
      2*G[1, 1, 0, 0, 0, 1, x] - 2*G[1, 1, 0, 0, 1, 0, x] + 
      14*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, 1, x]*
       (-179 + (48*I)*Pi - 112*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-110 + (72*I)*Pi - 84*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (143 - 28*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-18 - 12*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-3 - 4*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-3 + (36*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (-35 + 4*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(24 + 8*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(24 - (84*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-17 + 12*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-17 - (120*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-13 + 20*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(-13 + (84*I)*Pi + 
        20*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(31 - (24*I)*Pi + 
        28*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(164 - (72*I)*Pi + 
        60*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-155 + (137*I)*Pi + 
        (-14 + (72*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 152*zeta[2]) + 
      G[1, 0, 0, 1, x]*(77/2 + (38*I)*Pi + (10 + (24*I)*Pi)*Log[mu2/s] - 
        102*zeta[2]) + G[0, 1, 1, 1, x]*((53*I)*Pi - 80*zeta[2]) + 
      G[1, 0, 0, 0, x]*(6 - (28*I)*Pi + 10*Log[mu2/s] - 20*zeta[2]) + 
      G[1, 0, 1, 0, x]*(77/2 + (3*I)*Pi + 10*Log[mu2/s] - 16*zeta[2]) + 
      G[1, 1, 0, 1, x]*((5*I)*Pi - 10*zeta[2]) + G[1, 1, 0, 0, x]*
       (-5 + (8*I)*Pi - 2*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 1, 0, 0, x]*(68 - (13*I)*Pi + 22*Log[mu2/s] + 28*zeta[2]) + 
      G[1, 0, 1, 1, x]*((-15*I)*Pi + 30*zeta[2]) + G[0, 1, 1, 0, x]*
       (-138 - (5*I)*Pi - 40*Log[mu2/s] + 44*zeta[2]) + 
      G[0, 0, 0, 0, x]*(73/2 + (84*I)*Pi - 46*Log[mu2/s] + 4*Log[mu2/s]^2 + 
        66*zeta[2]) + G[0, 0, 1, 0, x]*(-155 - (30*I)*Pi - 14*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 78*zeta[2]) + G[0, 0, 1, 1, x]*
       (359/2 - (79*I)*Pi + (76 - (48*I)*Pi)*Log[mu2/s] + 28*Log[mu2/s]^2 + 
        210*zeta[2]) + G[0, 1, 0, 1, x]*(-138 - (167*I)*Pi + 
        (-40 - (72*I)*Pi)*Log[mu2/s] + 298*zeta[2]) + 
      G[0, 0, 0, x]*(-527/2 - ((317*I)/2)*Pi + 2*Log[mu2/s]^2 + 
        Log[mu2/s]*(-40 - (56*I)*Pi - 40*zeta[2]) + 33*zeta[2] - 
        60*zeta[3]) + G[0, 1, 1, x]*((-138*I)*Pi + (110 + (72*I)*Pi)*
         zeta[2] + Log[mu2/s]*((-40*I)*Pi + 60*zeta[2]) - 46*zeta[3]) + 
      G[0, 1, 0, x]*(407/2 + (16*I)*Pi + 12*Log[mu2/s]^2 + 
        Log[mu2/s]*(86 + (6*I)*Pi - 32*zeta[2]) + 48*zeta[2] - 8*zeta[3]) + 
      G[1, 1, 0, x]*((-5*I)*Pi - (2*I)*Pi*Log[mu2/s] - 22*zeta[2] - 
        2*zeta[3]) + (-166 + (341*I)*Pi)*zeta[3] + 72*zeta[3]^2 + 
      G[0, 0, 1, x]*(407/2 + ((221*I)/2)*Pi + (12 + (24*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(86 + (86*I)*Pi - 204*zeta[2]) + (-324 - (84*I)*Pi)*
         zeta[2] + 14*zeta[3]) + G[1, 0, 0, x]*(75/2 + ((85*I)/2)*Pi - 
        2*Log[mu2/s]^2 + 13*zeta[2] + Log[mu2/s]*(-2 + (16*I)*Pi + 
          8*zeta[2]) + 14*zeta[3]) + G[1, 0, 1, x]*(((77*I)/2)*Pi + 
        Log[mu2/s]*((10*I)*Pi - 20*zeta[2]) + (-30 - (24*I)*Pi)*zeta[2] + 
        26*zeta[3]) + zeta[2]*((166*I)*Pi + (-555 - (204*I)*Pi)*zeta[3]) + 
      Log[mu2/s]^2*((14*I)*Pi*zeta[2] + (-14 + (24*I)*Pi)*zeta[3] - 
        49*zeta[4]) + G[1, 1, x]*((6*I)*Pi*zeta[2] + (-6 + (12*I)*Pi)*
         zeta[3] - (49*zeta[4])/2) + G[1, 0, x]*(((75*I)/2)*Pi - 
        (2*I)*Pi*Log[mu2/s]^2 + (-375/2 - (37*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-2*I)*Pi - 44*zeta[2] - 4*zeta[3]) + 12*zeta[3] - 
        20*zeta[4]) + (9299/8 + (428*I)*Pi)*zeta[4] + 
      G[0, 0, x]*(1877/4 + (74*I)*Pi + (933/2 + (85*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(11 + (14*I)*Pi + 8*zeta[2]) - 83*zeta[3] + 
        Log[mu2/s]*(134 + (68*I)*Pi + 62*zeta[2] + 28*zeta[3]) + 
        49*zeta[4]) + G[0, 1, x]*(((407*I)/2)*Pi + Log[mu2/s]^2*
         ((12*I)*Pi - 20*zeta[2]) + (128 - (71*I)*Pi)*zeta[2] + 
        (124 + (36*I)*Pi)*zeta[3] + Log[mu2/s]*((86*I)*Pi + 
          (-42 - (48*I)*Pi)*zeta[2] + 52*zeta[3]) + 401*zeta[4]) + 
      G[0, x]*(((1877*I)/4)*Pi + zeta[2]*(-1332 - (329*I)*Pi - 78*zeta[3]) + 
        Log[mu2/s]^2*((11*I)*Pi - 62*zeta[2] - 4*zeta[3]) + 
        (-65 - (102*I)*Pi)*zeta[3] + Log[mu2/s]*((134*I)*Pi + 
          (-480 - (92*I)*Pi)*zeta[2] + 14*zeta[3] - 40*zeta[4]) + 
        (685*zeta[4])/4 - 47*zeta[5]) + (-53/2 + (480*I)*Pi)*zeta[5] + 
      G[1, x]*(zeta[2]*(((87*I)/2)*Pi - 116*zeta[3]) + (-87/2 + (66*I)*Pi)*
         zeta[3] + Log[mu2/s]*((12*I)*Pi*zeta[2] + (-12 + (24*I)*Pi)*
           zeta[3] - 49*zeta[4]) + (-13 + (24*I)*Pi)*zeta[4] + 36*zeta[5]) + 
      Log[mu2/s]*(zeta[2]*((88*I)*Pi - 232*zeta[3]) + (-88 + (152*I)*Pi)*
         zeta[3] + (89/2 + (48*I)*Pi)*zeta[4] + 72*zeta[5]) - 
      (5531*zeta[6])/8)/(1 - x)^2 + (42809*zeta[6])/96 + 
    (11930183/23328 + ((193*I)/8)*Pi + 150*G[0, 0, 0, 0, 0, 0, x] - 
      50*G[0, 0, 0, 0, 0, 1, x] - 50*G[0, 0, 0, 0, 1, 0, x] + 
      56*G[0, 0, 0, 0, 1, 1, x] - 42*G[0, 0, 0, 1, 0, 0, x] + 
      48*G[0, 0, 0, 1, 0, 1, x] + 48*G[0, 0, 0, 1, 1, 0, x] + 
      8*G[0, 0, 0, 1, 1, 1, x] - 20*G[0, 0, 1, 0, 0, 0, x] - 
      22*G[0, 0, 1, 0, 0, 1, x] - 22*G[0, 0, 1, 0, 1, 0, x] + 
      70*G[0, 0, 1, 0, 1, 1, x] - 44*G[0, 0, 1, 1, 0, 0, x] + 
      80*G[0, 0, 1, 1, 0, 1, x] + 80*G[0, 0, 1, 1, 1, 0, x] - 
      84*G[0, 0, 1, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, 0, x] - 
      70*G[0, 1, 0, 0, 0, 1, x] - 70*G[0, 1, 0, 0, 1, 0, x] + 
      48*G[0, 1, 0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, 0, 0, x] + 
      18*G[0, 1, 0, 1, 0, 1, x] + 18*G[0, 1, 0, 1, 1, 0, x] - 
      4*G[0, 1, 0, 1, 1, 1, x] - 108*G[0, 1, 1, 0, 0, 0, x] + 
      52*G[0, 1, 1, 0, 0, 1, x] + 52*G[0, 1, 1, 0, 1, 0, x] + 
      60*G[0, 1, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 1, 0, 0, x] + 
      76*G[0, 1, 1, 1, 0, 1, x] + 76*G[0, 1, 1, 1, 1, 0, x] - 
      160*G[0, 1, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, 0, x] - 
      106*G[1, 0, 0, 0, 0, 1, x] - 106*G[1, 0, 0, 0, 1, 0, x] + 
      36*G[1, 0, 0, 0, 1, 1, x] + 36*G[1, 0, 0, 1, 0, 0, x] - 
      22*G[1, 0, 0, 1, 0, 1, x] - 22*G[1, 0, 0, 1, 1, 0, x] + 
      34*G[1, 0, 0, 1, 1, 1, x] + 12*G[1, 0, 1, 0, 0, 0, x] + 
      20*G[1, 0, 1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, 1, 0, x] + 
      114*G[1, 0, 1, 0, 1, 1, x] - 36*G[1, 0, 1, 1, 0, 0, x] + 
      6*G[1, 0, 1, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 1, 0, x] - 
      106*G[1, 0, 1, 1, 1, 1, x] - 164*G[1, 1, 0, 0, 0, 0, x] + 
      44*G[1, 1, 0, 0, 0, 1, x] + 44*G[1, 1, 0, 0, 1, 0, x] + 
      12*G[1, 1, 0, 0, 1, 1, x] + 12*G[1, 1, 0, 1, 0, 0, x] + 
      80*G[1, 1, 0, 1, 0, 1, x] + 80*G[1, 1, 0, 1, 1, 0, x] - 
      16*G[1, 1, 0, 1, 1, 1, x] - 14*G[1, 1, 1, 0, 0, 0, x] + 
      10*G[1, 1, 1, 0, 0, 1, x] + 10*G[1, 1, 1, 0, 1, 0, x] + 
      38*G[1, 1, 1, 0, 1, 1, x] + 38*G[1, 1, 1, 1, 0, 0, x] + 
      54*G[1, 1, 1, 1, 0, 1, x] + 54*G[1, 1, 1, 1, 1, 0, x] - 
      190*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, 0, x]*
       (-257/3 - 100*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (6 + (8*I)*Pi - 80*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (6 + (32*I)*Pi - 80*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-93 + (16*I)*Pi - 76*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (-93 - (28*I)*Pi - 76*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-12 - (56*I)*Pi - 70*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-36 + (4*I)*Pi - 60*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-3 + (4*I)*Pi - 52*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-3 + (40*I)*Pi - 52*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (9 - 48*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(9 - (12*I)*Pi - 
        48*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(18 - (36*I)*Pi - 
        48*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-6 - (48*I)*Pi - 
        18*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-6 + (116*I)*Pi - 
        18*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(24 - (16*I)*Pi - 
        12*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-9 - (12*I)*Pi - 
        8*Log[mu2/s]) - 56*G[0, 0, 0, 1, 1, x]*Log[mu2/s] - 
      (373*Log[mu2/s]^5)/360 - (5*Log[mu2/s]^6)/24 + 
      G[1, 0, 1, 0, 0, x]*(45 + (36*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(6 - (96*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-3 - (112*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(12 - (56*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(21 + 22*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (21 + (36*I)*Pi + 22*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (33 + 42*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(9 - (12*I)*Pi + 
        44*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(42 + (56*I)*Pi + 
        50*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(42 + (56*I)*Pi + 
        50*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(15 + 70*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(15 + (84*I)*Pi + 70*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(21 + 84*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (39 - (12*I)*Pi + 108*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (-51 + (24*I)*Pi + 160*Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (-16 + (6*I)*Pi + (-9 + (12*I)*Pi)*Log[mu2/s] + 24*Log[mu2/s]^2 - 
        264*zeta[2]) + G[1, 1, 0, 0, x]*(-26 + (-36 + (12*I)*Pi)*Log[mu2/s] - 
        22*Log[mu2/s]^2 - 230*zeta[2]) + G[0, 1, 1, 1, x]*
       (61/2 + (18*I)*Pi + (-9 + (12*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 
        186*zeta[2]) + G[0, 0, 1, 1, x]*(-27/2 + 28*Log[mu2/s]^2 - 
        182*zeta[2]) + G[1, 1, 0, 1, x]*(63 + (39 - (32*I)*Pi)*Log[mu2/s] + 
        40*Log[mu2/s]^2 - 132*zeta[2]) + G[1, 0, 1, 1, x]*
       (89/2 + (6*I)*Pi + (6 + (56*I)*Pi)*Log[mu2/s] + 35*Log[mu2/s]^2 - 
        131*zeta[2]) + G[0, 0, 0, 0, x]*(862/9 + (131*Log[mu2/s])/3 + 
        25*Log[mu2/s]^2 - 121*zeta[2]) + G[1, 1, 1, 1, x]*
       (93/2 - (54*I)*Pi + 90*Log[mu2/s] - 42*Log[mu2/s]^2 - 86*zeta[2]) + 
      G[1, 1, 1, 0, x]*(63 - (30*I)*Pi + (39 - (8*I)*Pi)*Log[mu2/s] + 
        40*Log[mu2/s]^2 - 46*zeta[2]) + G[0, 1, 0, 1, x]*
       (-16 - 9*Log[mu2/s] + 24*Log[mu2/s]^2 - 8*zeta[2]) + 
      Log[mu2/s]^4*(-577/108 - (77*zeta[2])/24) + G[1, 0, 1, 0, x]*
       (-32 + (18*I)*Pi + (-21 - (36*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 + 
        15*zeta[2]) + G[0, 0, 0, 1, x]*(-56 + (-42 - (56*I)*Pi)*Log[mu2/s] - 
        25*Log[mu2/s]^2 + 35*zeta[2]) + G[1, 0, 0, 1, x]*
       (-32 + (12*I)*Pi - 21*Log[mu2/s] - 11*Log[mu2/s]^2 + 75*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-8 + (-12 + (56*I)*Pi)*Log[mu2/s] - 10*Log[mu2/s]^2 + 
        148*zeta[2]) + G[0, 1, 0, 0, x]*(-40 - 33*Log[mu2/s] - 
        21*Log[mu2/s]^2 + 193*zeta[2]) + G[0, 0, 1, 0, x]*
       (-56 + (-42 - (56*I)*Pi)*Log[mu2/s] - 25*Log[mu2/s]^2 + 211*zeta[2]) + 
      G[1, 0, 1, x]*(47/4 + ((57*I)/2)*Pi + (9*Log[mu2/s]^2)/2 - 
        8*Log[mu2/s]^3 + (63/2 - (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(16 - (6*I)*Pi + 8*zeta[2]) - 106*zeta[3]) + 
      G[0, 1, 0, x]*(48 + (21 + (28*I)*Pi)*Log[mu2/s]^2 + 
        (25*Log[mu2/s]^3)/3 + Log[mu2/s]*(56 - 211*zeta[2]) + 
        (-63 - (228*I)*Pi)*zeta[2] - (122*zeta[3])/3) + 
      G[1, 0, 0, x]*(32 + (33*Log[mu2/s]^2)/2 + 7*Log[mu2/s]^3 + 
        Log[mu2/s]*(40 - 193*zeta[2]) + (-27/2 - (216*I)*Pi)*zeta[2] - 
        32*zeta[3]) + G[0, 0, 1, x]*(48 - ((27*I)/2)*Pi + 
        (21 + (28*I)*Pi)*Log[mu2/s]^2 + (25*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(56 - 35*zeta[2]) + (-36 - (112*I)*Pi)*zeta[2] - 
        (62*zeta[3])/3) + G[0, 0, 0, x]*(-4955/54 - (5*Log[mu2/s]^2)/6 - 
        (325*zeta[2])/6 + Log[mu2/s]*(-358/9 + 110*zeta[2]) - 4*zeta[3]) - 
      (70421*zeta[3])/162 + (461*zeta[3]^2)/6 + 
      Log[mu2/s]^3*(-2821/324 + (487*zeta[2])/36 + 10*zeta[3]) + 
      zeta[2]*(43439/648 - ((15*I)/2)*Pi + (401*zeta[3])/18) + 
      G[1, 1, 1, x]*(15 + ((105*I)/2)*Pi + (-63/2 - (6*I)*Pi)*Log[mu2/s]^2 - 
        (4*Log[mu2/s]^3)/3 + (171/2 - (50*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-57 + (66*I)*Pi + 186*zeta[2]) + (272*zeta[3])/3) + 
      G[0, 1, 1, x]*(-29 + ((3*I)/2)*Pi - (28*Log[mu2/s]^3)/3 + 
        (-15 - (20*I)*Pi)*zeta[2] + Log[mu2/s]*(-13 - (18*I)*Pi + 
          182*zeta[2]) + (332*zeta[3])/3) + G[1, 1, 0, x]*
       (47/4 + (53*I)*Pi + (9/2 - (6*I)*Pi)*Log[mu2/s]^2 - 8*Log[mu2/s]^3 + 
        (111/2 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*(16 + (12*I)*Pi + 
          264*zeta[2]) + 128*zeta[3]) + G[1, 1, x]*(-761/8 - ((39*I)/4)*Pi + 
        (7*Log[mu2/s]^4)/3 + Log[mu2/s]^2*(-6 - (27*I)*Pi - 91*zeta[2]) + 
        (-155/2 + (45*I)*Pi)*zeta[2] + Log[mu2/s]*(-73/2 - (53*I)*Pi + 
          (-21 + (20*I)*Pi)*zeta[2] - (332*zeta[3])/3) + 
        (-90 - (36*I)*Pi)*zeta[3] - (465*zeta[4])/2) + 
      G[1, 0, x]*(-32 - ((17*I)/4)*Pi + (-7 - ((28*I)/3)*Pi)*Log[mu2/s]^3 - 
        (25*Log[mu2/s]^4)/12 + (-40 - (18*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-28 + (211*zeta[2])/2) + (-13 + ((1064*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]*(-48 + (228*I)*Pi*zeta[2] + (122*zeta[3])/3) - 
        (1349*zeta[4])/8) - (26111*zeta[4])/144 + 
      Log[mu2/s]^2*(13469/324 + (3*I)*Pi + (1039*zeta[2])/18 - 
        (28*zeta[3])/9 + (501*zeta[4])/16) + 
      G[0, 0, x]*(23837/162 - (121*Log[mu2/s]^3)/18 - (25*Log[mu2/s]^4)/12 + 
        Log[mu2/s]^2*(-73/9 - (99*zeta[2])/2) + (823*zeta[2])/9 - 
        (308*zeta[3])/9 + Log[mu2/s]*(2363/54 + (379*zeta[2])/6 + 
          (68*zeta[3])/3) + (447*zeta[4])/8) + 
      G[0, 1, x]*(-32 - (29*I)*Pi + (-7 - ((28*I)/3)*Pi)*Log[mu2/s]^3 - 
        (25*Log[mu2/s]^4)/12 + (245/2 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-28 + (35*zeta[2])/2) + (38 + ((680*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-48 - (13*I)*Pi + (72 + (112*I)*Pi)*zeta[2] + 
          (62*zeta[3])/3) + (4651*zeta[4])/8) + 
      G[0, x]*(-546815/1944 + (247*Log[mu2/s]^4)/72 + (5*Log[mu2/s]^5)/6 + 
        Log[mu2/s]^3*(325/27 + (44*zeta[2])/3) + 
        zeta[2]*(-11131/108 - (619*zeta[3])/3) + Log[mu2/s]^2*
         (229/108 - (433*zeta[2])/12 - (62*zeta[3])/3) + (4381*zeta[3])/27 + 
        Log[mu2/s]*(-18653/162 - (931*zeta[2])/9 + (182*zeta[3])/9 - 
          (237*zeta[4])/4) + (3085*zeta[4])/48 - 121*zeta[5]) + 
      G[1, x]*(193/8 - ((653*I)/8)*Pi + (7/4 + ((7*I)/3)*Pi)*Log[mu2/s]^4 + 
        (5*Log[mu2/s]^5)/12 + Log[mu2/s]^3*(28/3 - (35*zeta[2])/6) + 
        zeta[2]*(503/4 + (28*I)*Pi - (979*zeta[3])/3) + 
        Log[mu2/s]^2*(27 - (6*I)*Pi + (36 - (56*I)*Pi)*zeta[2] - 
          (31*zeta[3])/3) + (143/6 - (6*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(91/2 - ((61*I)/2)*Pi + (107 + (42*I)*Pi)*zeta[2] + 
          (25 - ((680*I)/3)*Pi)*zeta[3] - (4651*zeta[4])/8) + 
        (-2487/8 - ((1679*I)/2)*Pi)*zeta[4] - 2*zeta[5]) + (791*zeta[5])/30 + 
      Log[mu2/s]*(546815/1944 + ((27*I)/2)*Pi - (3877*zeta[3])/27 + 
        zeta[2]*(10051/108 + (605*zeta[3])/3) - (3175*zeta[4])/48 + 
        121*zeta[5]) + (24341*zeta[6])/64)/x + 
    (6 - ((123*I)/4)*Pi + (168 + (66*I)*Pi)*G[0, 1, 1, 1, 1, x] + 
      (168 - (96*I)*Pi)*G[1, 0, 1, 1, 1, x] + (112 + (36*I)*Pi)*
       G[1, 1, 0, 1, 1, x] - (6*I)*Pi*G[1, 1, 1, 0, 1, x] + 
      (18*I)*Pi*G[1, 1, 1, 1, 0, x] - 124*G[0, 0, 0, 0, 0, 0, x] + 
      236*G[0, 0, 0, 0, 0, 1, x] + 236*G[0, 0, 0, 0, 1, 0, x] - 
      70*G[0, 0, 0, 0, 1, 1, x] + 24*G[0, 0, 0, 1, 0, 0, x] + 
      112*G[0, 0, 0, 1, 0, 1, x] + 112*G[0, 0, 0, 1, 1, 0, x] - 
      34*G[0, 0, 0, 1, 1, 1, x] - 80*G[0, 0, 1, 0, 0, 0, x] + 
      62*G[0, 0, 1, 0, 0, 1, x] + 62*G[0, 0, 1, 0, 1, 0, x] - 
      10*G[0, 0, 1, 0, 1, 1, x] + 18*G[0, 0, 1, 1, 0, 0, x] + 
      52*G[0, 0, 1, 1, 0, 1, x] + 52*G[0, 0, 1, 1, 1, 0, x] - 
      126*G[0, 0, 1, 1, 1, 1, x] - 20*G[0, 1, 0, 0, 0, 0, x] - 
      40*G[0, 1, 0, 0, 0, 1, x] - 40*G[0, 1, 0, 0, 1, 0, x] + 
      250*G[0, 1, 0, 0, 1, 1, x] - 36*G[0, 1, 0, 1, 0, 1, x] - 
      36*G[0, 1, 0, 1, 1, 0, x] - 258*G[0, 1, 0, 1, 1, 1, x] - 
      104*G[0, 1, 1, 0, 0, 0, x] + 74*G[0, 1, 1, 0, 0, 1, x] + 
      74*G[0, 1, 1, 0, 1, 0, x] - 194*G[0, 1, 1, 0, 1, 1, x] + 
      24*G[0, 1, 1, 1, 0, 0, x] + 66*G[0, 1, 1, 1, 0, 1, x] + 
      66*G[0, 1, 1, 1, 1, 0, x] + 196*G[1, 0, 0, 0, 0, 0, x] - 
      146*G[1, 0, 0, 0, 0, 1, x] - 146*G[1, 0, 0, 0, 1, 0, x] - 
      36*G[1, 0, 0, 0, 1, 1, x] + 72*G[1, 0, 0, 1, 0, 0, x] - 
      116*G[1, 0, 0, 1, 0, 1, x] - 116*G[1, 0, 0, 1, 1, 0, x] + 
      256*G[1, 0, 0, 1, 1, 1, x] + 114*G[1, 0, 1, 0, 0, 0, x] - 
      78*G[1, 0, 1, 0, 0, 1, x] - 78*G[1, 0, 1, 0, 1, 0, x] + 
      156*G[1, 0, 1, 0, 1, 1, x] + 18*G[1, 0, 1, 1, 0, 0, x] - 
      96*G[1, 0, 1, 1, 0, 1, x] - 96*G[1, 0, 1, 1, 1, 0, x] - 
      40*G[1, 1, 0, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 0, 1, x] + 
      40*G[1, 1, 0, 0, 1, 0, x] - 52*G[1, 1, 0, 0, 1, 1, x] - 
      30*G[1, 1, 0, 1, 0, 0, x] + 36*G[1, 1, 0, 1, 0, 1, x] + 
      36*G[1, 1, 0, 1, 1, 0, x] - 12*G[1, 1, 1, 0, 0, 0, x] - 
      6*G[1, 1, 1, 0, 0, 1, x] - 6*G[1, 1, 1, 0, 1, 0, x] + 
      18*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 1, x]*
       (-155 - 166*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(-155 - (30*I)*Pi - 
        166*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-67 - (84*I)*Pi - 
        134*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-187 + (36*I)*Pi - 
        104*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-114 + (6*I)*Pi - 
        64*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-114 - (12*I)*Pi - 
        64*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(-118 + (54*I)*Pi - 
        36*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(-118 - (156*I)*Pi - 
        36*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-28 + (6*I)*Pi - 
        30*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-40 - (48*I)*Pi - 
        30*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(-38 - (12*I)*Pi - 
        18*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(-38 - (30*I)*Pi - 
        18*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(87 + (66*I)*Pi - 
        12*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-15 - (42*I)*Pi - 
        6*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-31 - (66*I)*Pi - 
        6*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-15 + (204*I)*Pi - 
        6*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(14 - (12*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(116 - (6*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(26 + (24*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-23 + (168*I)*Pi + 56*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(78 - (6*I)*Pi + 72*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(78 + (150*I)*Pi + 72*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-82 + (18*I)*Pi + 92*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(75 + (48*I)*Pi + 92*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(75 - (90*I)*Pi + 92*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-39 - (186*I)*Pi + 108*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(53 + (14*I)*Pi + (6*I)*Pi*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-143 - (192*I)*Pi + (-14 - (126*I)*Pi)*Log[mu2/s] - 
        8*Log[mu2/s]^2 - 384*zeta[2]) + G[0, 1, 1, 0, x]*
       (177 + (86*I)*Pi + (88 + (12*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 - 
        340*zeta[2]) + G[0, 1, 0, 1, x]*(177 + (34*I)*Pi + 
        (88 + (126*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 - 290*zeta[2]) + 
      G[0, 0, 1, 1, x]*(579/2 - (126*I)*Pi + (70 - (12*I)*Pi)*Log[mu2/s] - 
        20*Log[mu2/s]^2 - 228*zeta[2]) + G[0, 0, 0, 1, x]*
       (235 + (58*I)*Pi + (126 - (78*I)*Pi)*Log[mu2/s] + 50*Log[mu2/s]^2 - 
        182*zeta[2]) + G[1, 1, 0, 0, x]*(-63/2 - (16*I)*Pi + 
        (-4 - (6*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 122*zeta[2]) + 
      G[0, 0, 1, 0, x]*(235 - (28*I)*Pi + (126 + (6*I)*Pi)*Log[mu2/s] + 
        50*Log[mu2/s]^2 - 114*zeta[2]) + G[1, 1, 0, 1, x]*
       (53 + (74*I)*Pi - (18*I)*Pi*Log[mu2/s] - 58*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-403 - (62*I)*Pi + (-112 - (36*I)*Pi)*Log[mu2/s] - 
        26*zeta[2]) + G[1, 0, 1, 1, x]*(-264 + (162*I)*Pi + 
        (-84 + (72*I)*Pi)*Log[mu2/s] + 60*zeta[2]) + 
      G[0, 1, 0, 0, x]*(67/2 - (10*I)*Pi + (36 + (24*I)*Pi)*Log[mu2/s] + 
        18*Log[mu2/s]^2 + 166*zeta[2]) + G[1, 0, 1, 0, x]*
       (-145/2 + (10*I)*Pi - 40*Log[mu2/s] - 21*Log[mu2/s]^2 + 209*zeta[2]) + 
      G[1, 0, 0, 0, x]*(223/2 + (64*I)*Pi + (56 + (42*I)*Pi)*Log[mu2/s] + 
        42*Log[mu2/s]^2 + 352*zeta[2]) + G[1, 0, 0, 1, x]*
       (-145/2 - (152*I)*Pi + (-40 - (54*I)*Pi)*Log[mu2/s] - 
        21*Log[mu2/s]^2 + 555*zeta[2]) + G[1, 0, 1, x]*
       (-206 - ((753*I)/2)*Pi - (21*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-40 - (124*I)*Pi - 98*zeta[2]) + (167 + (39*I)*Pi)*
         zeta[2] - 172*zeta[3]) + G[1, 0, 0, x]*(-457/4 - (8*I)*Pi - 
        16*Log[mu2/s]^2 - 7*Log[mu2/s]^3 + Log[mu2/s]*(-47 - (16*I)*Pi - 
          325*zeta[2]) + (-288 - (162*I)*Pi)*zeta[2] - 50*zeta[3]) + 
      (-1315/4 - (517*I)*Pi)*zeta[3] - 240*zeta[3]^2 + 
      G[1, 1, 0, x]*(-206 - ((37*I)/2)*Pi - (6*I)*Pi*Log[mu2/s]^2 + 
        (144 + (72*I)*Pi)*zeta[2] + Log[mu2/s]*(-40 - (4*I)*Pi + 
          108*zeta[2]) + 22*zeta[3]) + G[1, 1, 1, x]*
       ((53*I)*Pi + (-80 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
      G[0, 1, 0, x]*(-655/2 + ((133*I)/2)*Pi + (-40 + (9*I)*Pi)*
         Log[mu2/s]^2 - 7*Log[mu2/s]^3 + Log[mu2/s]*(-144 + (44*I)*Pi - 
          101*zeta[2]) + (-182 - (135*I)*Pi)*zeta[2] + 54*zeta[3]) + 
      G[0, 0, 1, x]*(-655/2 + ((761*I)/2)*Pi + (-40 + (9*I)*Pi)*
         Log[mu2/s]^2 - 7*Log[mu2/s]^3 + (-13 - (21*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-144 + (116*I)*Pi + 231*zeta[2]) + 76*zeta[3]) + 
      G[0, 0, 0, x]*(2257/4 + (201*I)*Pi + (8 + (42*I)*Pi)*Log[mu2/s]^2 + 
        (370 + (132*I)*Pi)*zeta[2] + Log[mu2/s]*(109 + (128*I)*Pi + 
          332*zeta[2]) + 120*zeta[3]) + G[0, 1, 1, x]*(1061/2 - (38*I)*Pi + 
        (28 + (12*I)*Pi)*Log[mu2/s]^2 + (299 - (126*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(188 + (32*I)*Pi + 12*zeta[2]) + 182*zeta[3]) + 
      zeta[2]*(-1300 - ((493*I)/4)*Pi + (-186 + (69*I)*Pi)*zeta[3]) + 
      Log[mu2/s]^2*(1 - (3*I)*Pi + (-42 - (20*I)*Pi)*zeta[2] + 
        (16 - (57*I)*Pi)*zeta[3] - 403*zeta[4]) + 
      G[1, 1, x]*(2 - (206*I)*Pi + (220 + (36*I)*Pi)*zeta[2] + 
        (-10 - (84*I)*Pi)*zeta[3] + Log[mu2/s]*((-40*I)*Pi + 
          (60 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) - (529*zeta[4])/2) + 
      (-9385/4 - (1105*I)*Pi)*zeta[4] + G[0, 0, x]*
       (-7775/8 - ((191*I)/4)*Pi - (7*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-26 - (32*I)*Pi - 142*zeta[2]) + (-1629/2 - (202*I)*Pi)*
         zeta[2] + Log[mu2/s]*(-569/2 - (87*I)*Pi + (-400 - (141*I)*Pi)*
           zeta[2] - 56*zeta[3]) + (37 - (148*I)*Pi)*zeta[3] + 37*zeta[4]) + 
      G[1, 0, x]*(468 - ((737*I)/4)*Pi - (7*I)*Pi*Log[mu2/s]^3 + 
        (500 + (182*I)*Pi)*zeta[2] + Log[mu2/s]^2*(12 - (16*I)*Pi + 
          153*zeta[2]) + (-5 + (266*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(136 - (63*I)*Pi + (288 + (171*I)*Pi)*zeta[2] + 
          62*zeta[3]) + 85*zeta[4]) + G[0, 1, x]*(468 + (339*I)*Pi - 
        (7*I)*Pi*Log[mu2/s]^3 + (-940 - (134*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(12 - (12*I)*Pi + 19*zeta[2]) + 
        Log[mu2/s]*(136 + (68*I)*Pi + (-262 + (81*I)*Pi)*zeta[2] - 
          146*zeta[3]) + (-61 + (80*I)*Pi)*zeta[3] + 497*zeta[4]) + 
      Log[mu2/s]*(4 - (16*I)*Pi + zeta[2]*(-382 - (89*I)*Pi - 208*zeta[3]) + 
        (3 - (240*I)*Pi)*zeta[3] + (-2189/2 - ((1497*I)/2)*Pi)*zeta[4] - 
        276*zeta[5]) + G[1, x]*(-4 + (468*I)*Pi + 
        zeta[2]*(-162 - (231*I)*Pi - 161*zeta[3]) + (260 - (180*I)*Pi)*
         zeta[3] + Log[mu2/s]^2*((12*I)*Pi + (-20 - (15*I)*Pi)*zeta[2] + 
          15*zeta[3]) + Log[mu2/s]*(-2 + (136*I)*Pi + (-122 - (96*I)*Pi)*
           zeta[2] + (100 - (174*I)*Pi)*zeta[3] - (1481*zeta[4])/2) + 
        (-1459/4 - (711*I)*Pi)*zeta[4] - 93*zeta[5]) + 
      (-112 - (1722*I)*Pi)*zeta[5] + G[0, x]*(-123/4 - ((4159*I)/8)*Pi + 
        42*Log[mu2/s]^3*zeta[2] + zeta[2]*(7471/4 + (423*I)*Pi - 
          144*zeta[3]) + (-107 + (296*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-3 - (14*I)*Pi + (196 + (75*I)*Pi)*zeta[2] + 
          8*zeta[3]) + Log[mu2/s]*(-16 - ((309*I)/2)*Pi + 
          (799 + (216*I)*Pi)*zeta[2] + (-50 + (198*I)*Pi)*zeta[3] - 
          55*zeta[4]) + (-247/2 + ((1035*I)/2)*Pi)*zeta[4] + 94*zeta[5]) + 
      (863*zeta[6])/2)/(1 - x) + Nc*Nf*(-26*G[0, 0, 0, 0, 0, x] + 
      (40*G[0, 0, 0, 0, 1, x])/3 + (40*G[0, 0, 0, 1, 0, x])/3 - 
      (22*G[0, 0, 0, 1, 1, x])/3 + 6*G[0, 0, 1, 0, 1, x] + 
      6*G[0, 0, 1, 1, 0, x] - 10*G[0, 0, 1, 1, 1, x] - 
      (10*G[0, 1, 0, 0, 0, x])/3 + (10*G[0, 1, 0, 0, 1, x])/3 + 
      (10*G[0, 1, 0, 1, 0, x])/3 - (4*G[0, 1, 0, 1, 1, x])/3 + 
      2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
      (4*G[0, 1, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 0, 0, x] - 
      (14*G[1, 0, 0, 0, 1, x])/3 - (14*G[1, 0, 0, 1, 0, x])/3 + 
      (4*G[1, 0, 0, 1, 1, x])/3 - (10*G[1, 0, 1, 0, 1, x])/3 - 
      (10*G[1, 0, 1, 1, 0, x])/3 + (34*G[1, 0, 1, 1, 1, x])/3 + 
      (26*G[1, 1, 0, 0, 0, x])/3 - (26*G[1, 1, 0, 0, 1, x])/3 - 
      (26*G[1, 1, 0, 1, 0, x])/3 + (40*G[1, 1, 0, 1, 1, x])/3 + 
      (14*G[1, 1, 1, 0, 1, x])/3 + (14*G[1, 1, 1, 1, 0, x])/3 - 
      (56*G[1, 1, 1, 1, 1, x])/3 + G[1, 0, 1, 1, x]*(-23/3 - 8*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(331/9 - 6*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (331/9 - 6*Log[mu2/s]) + G[1, 1, 0, 1, x]*
       (320/9 - (14*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*
       (320/9 - (14*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*
       (-389/9 - (10*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*
       (352/9 - 2*Log[mu2/s]) + G[0, 1, 1, 0, x]*(352/9 - 2*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-128/3 - (2*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, x]*(389/9 + (10*Log[mu2/s])/3) + 
      G[1, 0, 1, 0, x]*(389/9 + (10*Log[mu2/s])/3) + 
      G[0, 0, 1, 1, x]*(7/3 + 4*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-1003/9 + (38*Log[mu2/s])/3) + G[1, 1, 1, 1, x]*
       (-320/3 + 14*Log[mu2/s]) + G[0, 0, 0, x]*
       (3131/18 + (224*Log[mu2/s])/3 - (10*Log[mu2/s]^2)/3 - 30*zeta[2]) + 
      G[0, 0, 1, x]*(-5201/54 - (352*Log[mu2/s])/9 + Log[mu2/s]^2 - 
        (77*zeta[2])/3) + G[0, 1, 0, x]*(-5201/54 - (352*Log[mu2/s])/9 + 
        Log[mu2/s]^2 - 13*zeta[2]) + G[0, 1, 1, x]*
       (91/54 + (32*Log[mu2/s])/9 + (4*Log[mu2/s]^2)/3 - 8*zeta[2]) + 
      (7*Log[mu2/s]^3*zeta[2])/3 + G[1, 1, 1, x]*
       (5533/27 + (640*Log[mu2/s])/9 - (14*Log[mu2/s]^2)/3 + (4*zeta[2])/3) + 
      G[1, 0, 0, x]*(-4/3 + (22*zeta[2])/3) + G[1, 0, 1, x]*
       (-2519/27 - (320*Log[mu2/s])/9 + (7*Log[mu2/s]^2)/3 + 
        (31*zeta[2])/3) + G[1, 1, 0, x]*(-2519/27 - (320*Log[mu2/s])/9 + 
        (7*Log[mu2/s]^2)/3 + (59*zeta[2])/3) + 
      G[0, 0, x]*(-44303/324 - (160*Log[mu2/s]^2)/9 + (7*Log[mu2/s]^3)/9 - 
        (905*zeta[2])/9 + Log[mu2/s]*(-2096/27 + (47*zeta[2])/3) - 
        (152*zeta[3])/9) + zeta[2]*(-60785/108 - (47*zeta[3])/3) + 
      G[1, 1, x]*(-78071/324 - (160*Log[mu2/s]^2)/9 + (7*Log[mu2/s]^3)/9 - 
        (952*zeta[2])/9 + Log[mu2/s]*(-3014/27 + 5*zeta[2]) - 
        (20*zeta[3])/9) - (5327*zeta[3])/54 + Log[mu2/s]^2*
       ((-160*zeta[2])/3 + zeta[3]) + G[1, 0, x]*(61187/324 + 
        (160*Log[mu2/s]^2)/9 - (7*Log[mu2/s]^3)/9 + 
        Log[mu2/s]*(2555/27 - (11*zeta[2])/3) - (1207*zeta[2])/9 + 
        (32*zeta[3])/9) + G[0, 1, x]*(61187/324 + (160*Log[mu2/s]^2)/9 - 
        (7*Log[mu2/s]^3)/9 - (1112*zeta[2])/9 + Log[mu2/s]*
         (2555/27 + 11*zeta[2]) + (170*zeta[3])/9) + 
      G[0, x]*(-12169/108 + Log[mu2/s]^2*(-17/2 - (13*zeta[2])/3) + 
        (15629*zeta[2])/54 + (142*zeta[3])/3 + Log[mu2/s]*
         (-469/9 + (1024*zeta[2])/9 + (26*zeta[3])/3) - (223*zeta[4])/6) + 
      G[1, x]*(12169/108 + Log[mu2/s]^2*(17/2 - (17*zeta[2])/3) + 
        (7526*zeta[2])/27 + Log[mu2/s]*(469/9 + (992*zeta[2])/9 - 
          (34*zeta[3])/3) + (98*zeta[3])/3 - (167*zeta[4])/6) - 
      (661*zeta[4])/36 + x*((152*G[0, 0, 0, 0, x])/3 - (52*G[0, 0, 0, 1, x])/
         3 - (52*G[0, 0, 1, 0, x])/3 + G[0, 0, 1, 1, x] - 
        (49*G[0, 1, 0, 1, x])/3 - (49*G[0, 1, 1, 0, x])/3 + 
        (47*G[0, 1, 1, 1, x])/3 + 15*G[1, 0, 0, 0, x] - 15*G[1, 0, 0, 1, x] - 
        15*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 17*G[1, 1, 0, 1, x] - 
        17*G[1, 1, 1, 0, x] + 51*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
         (-644/9 - 34*Log[mu2/s]) + G[0, 0, 0, x]*
         (-409/6 - (100*Log[mu2/s])/3) + G[0, 1, 1, x]*
         (61/18 + (2*Log[mu2/s])/3) + G[0, 0, 1, x]*
         (583/18 + (49*Log[mu2/s])/3) + G[0, 1, 0, x]*
         (583/18 + (49*Log[mu2/s])/3) + G[1, 0, 1, x]*
         (322/9 + 17*Log[mu2/s]) + G[1, 1, 0, x]*(322/9 + 17*Log[mu2/s]) + 
        (6943*zeta[2])/36 + (51*Log[mu2/s]^2*zeta[2])/2 + 
        G[1, 1, x]*(6943/108 + (322*Log[mu2/s])/9 + (17*Log[mu2/s]^2)/2 + 
          (269*zeta[2])/6) + G[0, 0, x]*(6943/108 + (322*Log[mu2/s])/9 + 
          (17*Log[mu2/s]^2)/2 + (95*zeta[2])/2) + 
        G[1, 0, x]*(-6943/108 - (322*Log[mu2/s])/9 - (17*Log[mu2/s]^2)/2 + 
          (101*zeta[2])/2) + G[0, 1, x]*(-6943/108 - (322*Log[mu2/s])/9 - 
          (17*Log[mu2/s]^2)/2 + (325*zeta[2])/6) + 
        G[1, x]*((-1871*zeta[2])/18 - (151*Log[mu2/s]*zeta[2])/3 - 
          (56*zeta[3])/3) + G[0, x]*((-905*zeta[2])/9 - 
          (149*Log[mu2/s]*zeta[2])/3 - (41*zeta[3])/3) + (583*zeta[3])/18 + 
        Log[mu2/s]*((322*zeta[2])/3 + (49*zeta[3])/3) + (347*zeta[4])/12) + 
      Log[mu2/s]*((-2549*zeta[2])/9 - (352*zeta[3])/9 + (259*zeta[4])/6) + 
      (211367/7776 + (98*G[0, 0, 0, 0, 0, x])/3 - (28*G[0, 0, 0, 0, 1, x])/
         3 - (28*G[0, 0, 0, 1, 0, x])/3 - (28*G[0, 0, 1, 0, 1, x])/3 - 
        (28*G[0, 0, 1, 1, 0, x])/3 + (28*G[0, 0, 1, 1, 1, x])/3 + 
        4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
        4*G[0, 1, 0, 1, 0, x] - (16*G[0, 1, 0, 1, 1, x])/3 - 
        (28*G[0, 1, 1, 0, 1, x])/3 - (28*G[0, 1, 1, 1, 0, x])/3 + 
        (56*G[0, 1, 1, 1, 1, x])/3 + (32*G[1, 0, 0, 0, 0, x])/3 - 
        (20*G[1, 0, 0, 0, 1, x])/3 - (20*G[1, 0, 0, 1, 0, x])/3 + 
        (8*G[1, 0, 0, 1, 1, x])/3 - 4*G[1, 0, 1, 0, 1, x] - 
        4*G[1, 0, 1, 1, 0, x] - (4*G[1, 0, 1, 1, 1, x])/3 - 
        (4*G[1, 1, 0, 0, 0, x])/3 + (4*G[1, 1, 0, 0, 1, x])/3 + 
        (4*G[1, 1, 0, 1, 0, x])/3 - (32*G[1, 1, 0, 1, 1, x])/3 - 
        (28*G[1, 1, 1, 0, 1, x])/3 - (28*G[1, 1, 1, 1, 0, x])/3 + 
        28*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*
         (-137/9 - (70*Log[mu2/s])/3) + G[1, 1, 1, 1, x]*
         (-160/9 - (56*Log[mu2/s])/3) + G[0, 1, 1, 1, x]*
         (-80/9 - (28*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*
         (-40/9 - 4*Log[mu2/s]) + (61*Log[mu2/s]^4)/72 + 
        (7*Log[mu2/s]^5)/60 + G[1, 0, 0, 1, x]*(40/9 + 4*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(40/9 + 4*Log[mu2/s]) + G[1, 0, 1, 1, x]*
         (40/9 + (16*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*
         (80/9 + (28*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*
         (80/9 + (28*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*
         (80/9 + (28*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*
         (80/9 + (28*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*
         (80/9 + (28*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*
         (80/9 + (28*Log[mu2/s])/3) + Log[mu2/s]^3*
         (110/27 - (101*zeta[2])/18) + (68*G[0, 1, 1, x]*zeta[2])/3 + 
        G[1, 1, 0, x]*(-242/27 - (80*Log[mu2/s])/9 - (14*Log[mu2/s]^2)/3 + 
          (10*zeta[2])/3) + G[1, 1, 1, x]*(242/27 + (80*Log[mu2/s])/9 + 
          (14*Log[mu2/s]^2)/3 + (46*zeta[2])/3) + G[1, 0, 1, x]*
         (-242/27 - (80*Log[mu2/s])/9 - (14*Log[mu2/s]^2)/3 + 
          (50*zeta[2])/3) + G[0, 1, 0, x]*(-224/27 - (80*Log[mu2/s])/9 - 
          (14*Log[mu2/s]^2)/3 + (58*zeta[2])/3) + G[1, 0, 0, x]*
         (2/3 + (68*zeta[2])/3) + G[0, 0, 0, x]*(4/9 + (19*Log[mu2/s])/3 + 
          7*Log[mu2/s]^2 + (83*zeta[2])/3) + G[0, 0, 1, x]*
         (-224/27 - (80*Log[mu2/s])/9 - (14*Log[mu2/s]^2)/3 + 30*zeta[2]) + 
        G[0, 1, x]*(656/81 + (40*Log[mu2/s]^2)/9 + (14*Log[mu2/s]^3)/9 + 
          Log[mu2/s]*(224/27 - 30*zeta[2]) - (260*zeta[2])/9 - 
          (280*zeta[3])/9) + G[1, 0, x]*(656/81 + (40*Log[mu2/s]^2)/9 + 
          (14*Log[mu2/s]^3)/9 + Log[mu2/s]*(224/27 - (58*zeta[2])/3) - 
          20*zeta[2] - (184*zeta[3])/9) + Log[mu2/s]^2*
         (1511/108 - (535*zeta[2])/36 - (41*zeta[3])/3) + 
        G[1, 1, x]*((-200*zeta[2])/9 - (68*Log[mu2/s]*zeta[2])/3 - 
          12*zeta[3]) - (2939*zeta[3])/54 + G[0, 0, x]*
         (1909/162 + (23*Log[mu2/s]^2)/18 - (7*Log[mu2/s]^3)/9 + 
          Log[mu2/s]*(212/27 - (89*zeta[2])/3) - (455*zeta[2])/18 + 
          (242*zeta[3])/9) + zeta[2]*(-9907/648 + (710*zeta[3])/9) + 
        Log[mu2/s]*(19247/648 - (1309*zeta[2])/54 - (415*zeta[3])/9 - 
          (1057*zeta[4])/24) - (7481*zeta[4])/144 + 
        G[0, x]*(-42125/1944 - (103*Log[mu2/s]^3)/54 - (7*Log[mu2/s]^4)/36 + 
          (133*zeta[2])/6 + Log[mu2/s]^2*(-218/27 + (95*zeta[2])/6) + 
          Log[mu2/s]*(-3221/162 + (55*zeta[2])/2 + (2*zeta[3])/9) + 
          (565*zeta[3])/27 + (635*zeta[4])/24) + 
        G[1, x]*(-1952/243 - (40*Log[mu2/s]^3)/27 - (7*Log[mu2/s]^4)/18 + 
          (782*zeta[2])/27 + Log[mu2/s]^2*(-112/27 + 15*zeta[2]) + 
          (800*zeta[3])/27 + Log[mu2/s]*(-656/81 + (260*zeta[2])/9 + 
            (280*zeta[3])/9) + (719*zeta[4])/12) - (39*zeta[5])/5)/x + 
      (-248*G[0, 0, 0, 0, 0, 0, x] + 136*G[0, 0, 0, 0, 0, 1, x] + 
        136*G[0, 0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 0, 1, 1, x] + 
        80*G[0, 0, 0, 1, 0, 1, x] + 80*G[0, 0, 0, 1, 1, 0, x] - 
        128*G[0, 0, 0, 1, 1, 1, x] - 112*G[0, 0, 1, 0, 0, 0, x] + 
        112*G[0, 0, 1, 0, 0, 1, x] + 112*G[0, 0, 1, 0, 1, 0, x] - 
        80*G[0, 0, 1, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 0, 1, x] + 
        32*G[0, 0, 1, 1, 1, 0, x] - 96*G[0, 0, 1, 1, 1, 1, x] - 
        88*G[0, 1, 0, 0, 0, 0, x] + 40*G[0, 1, 0, 0, 0, 1, x] + 
        40*G[0, 1, 0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, 1, 1, x] + 
        48*G[0, 1, 0, 1, 0, 1, x] + 48*G[0, 1, 0, 1, 1, 0, x] - 
        96*G[0, 1, 0, 1, 1, 1, x] - 64*G[0, 1, 1, 0, 0, 0, x] + 
        64*G[0, 1, 1, 0, 0, 1, x] + 64*G[0, 1, 1, 0, 1, 0, x] - 
        64*G[0, 1, 1, 0, 1, 1, x] + 56*G[1, 0, 0, 0, 0, 0, x] - 
        40*G[1, 0, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 0, 1, 0, x] + 
        24*G[1, 0, 0, 0, 1, 1, x] - 16*G[1, 0, 0, 1, 0, 1, x] - 
        16*G[1, 0, 0, 1, 1, 0, x] + 32*G[1, 0, 0, 1, 1, 1, x] + 
        24*G[1, 0, 1, 0, 0, 0, x] - 24*G[1, 0, 1, 0, 0, 1, x] - 
        24*G[1, 0, 1, 0, 1, 0, x] + 24*G[1, 0, 1, 0, 1, 1, x] - 
        8*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
        8*G[1, 1, 0, 0, 1, 0, x] - 8*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 0, 1, x]*(10/3 - 80*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (10/3 - 80*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(2 - 48*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(2 - 48*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (4/3 - 32*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(4/3 - 32*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(2/3 - 16*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (2/3 - 16*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-2/3 + 16*Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(-2/3 + 16*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (-2 + 48*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-2 + 48*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(-2 + 48*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-8/3 + 64*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (-14/3 + 112*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-43/9 - (4*Log[mu2/s])/3 + 16*Log[mu2/s]^2 - 312*zeta[2]) + 
        G[0, 0, 0, 1, x]*(-43/9 - (4*Log[mu2/s])/3 + 16*Log[mu2/s]^2 - 
          304*zeta[2]) + G[0, 0, 0, 0, x]*(43/9 + (4*Log[mu2/s])/3 - 
          16*Log[mu2/s]^2 - 264*zeta[2]) + G[0, 0, 1, 1, x]*
         (43/9 + (4*Log[mu2/s])/3 - 16*Log[mu2/s]^2 - 168*zeta[2]) - 
        112*G[0, 1, 0, 0, x]*zeta[2] - 136*G[0, 1, 0, 1, x]*zeta[2] - 
        176*G[0, 1, 1, 0, x]*zeta[2] - 64*G[0, 1, 1, 1, x]*zeta[2] + 
        80*G[1, 0, 0, 0, x]*zeta[2] + 72*G[1, 0, 0, 1, x]*zeta[2] + 
        64*G[1, 0, 1, 0, x]*zeta[2] + 24*G[1, 0, 1, 1, x]*zeta[2] - 
        16*G[1, 1, 0, 0, x]*zeta[2] - 8*G[1, 1, 0, 1, x]*zeta[2] + 
        G[1, 0, 0, x]*((4*zeta[2])/3 - 32*Log[mu2/s]*zeta[2] - 56*zeta[3]) + 
        G[1, 0, 1, x]*((2*zeta[2])/3 - 16*Log[mu2/s]*zeta[2] - 8*zeta[3]) + 
        8*G[1, 1, 0, x]*zeta[3] + (28*zeta[2]*zeta[3])/3 - 72*zeta[3]^2 + 
        G[0, 1, 0, x]*((-16*zeta[2])/3 + 128*Log[mu2/s]*zeta[2] + 
          32*zeta[3]) + G[0, 1, 1, x]*(-2*zeta[2] + 48*Log[mu2/s]*zeta[2] + 
          40*zeta[3]) + G[0, 0, 1, x]*(-6*zeta[2] + 144*Log[mu2/s]*zeta[2] + 
          40*zeta[3]) + G[0, 0, 0, x]*((-20*zeta[2])/3 + 
          160*Log[mu2/s]*zeta[2] + 240*zeta[3]) + 
        G[0, 0, x]*((86*zeta[2])/9 - 32*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((8*zeta[2])/3 - 112*zeta[3]) + (14*zeta[3])/3 - 
          196*zeta[4]) + (731*zeta[4])/36 - 34*G[1, 1, x]*zeta[4] - 
        68*Log[mu2/s]^2*zeta[4] + G[1, 0, x]*((-2*zeta[3])/3 + 
          16*Log[mu2/s]*zeta[3] + 80*zeta[4]) + G[0, 1, x]*
         ((43*zeta[2])/9 - 16*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*
           ((4*zeta[2])/3 - 16*zeta[3]) + (2*zeta[3])/3 + 88*zeta[4]) + 
        Log[mu2/s]*(-224*zeta[2]*zeta[3] + (17*zeta[4])/3 - 96*zeta[5]) + 
        G[1, x]*(-112*zeta[2]*zeta[3] + (17*zeta[4])/6 - 
          68*Log[mu2/s]*zeta[4] - 48*zeta[5]) + 4*zeta[5] + 
        G[0, x]*((-43*zeta[3])/9 + 16*Log[mu2/s]^2*zeta[3] + 
          312*zeta[2]*zeta[3] - (20*zeta[4])/3 + Log[mu2/s]*
           ((-4*zeta[3])/3 + 160*zeta[4]) + 188*zeta[5]) - (171*zeta[6])/2)/
       (1 - x)^2 + (32*G[0, 1, 1, 0, 1, x] + 32*G[0, 1, 1, 1, 0, x] - 
        96*G[0, 1, 1, 1, 1, x] + 48*G[1, 0, 1, 0, 1, x] + 
        48*G[1, 0, 1, 1, 0, x] - 96*G[1, 0, 1, 1, 1, x] - 
        64*G[1, 1, 0, 0, 0, x] + 64*G[1, 1, 0, 0, 1, x] + 
        64*G[1, 1, 0, 1, 0, x] - 64*G[1, 1, 0, 1, 1, x] + 
        124*G[0, 0, 0, 0, 0, 0, x] - 68*G[0, 0, 0, 0, 0, 1, x] - 
        68*G[0, 0, 0, 0, 1, 0, x] + 28*G[0, 0, 0, 0, 1, 1, x] - 
        40*G[0, 0, 0, 1, 0, 1, x] - 40*G[0, 0, 0, 1, 1, 0, x] + 
        64*G[0, 0, 0, 1, 1, 1, x] + 56*G[0, 0, 1, 0, 0, 0, x] - 
        56*G[0, 0, 1, 0, 0, 1, x] - 56*G[0, 0, 1, 0, 1, 0, x] + 
        40*G[0, 0, 1, 0, 1, 1, x] - 16*G[0, 0, 1, 1, 0, 1, x] - 
        16*G[0, 0, 1, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, 1, x] + 
        44*G[0, 1, 0, 0, 0, 0, x] - 20*G[0, 1, 0, 0, 0, 1, x] - 
        20*G[0, 1, 0, 0, 1, 0, x] - 4*G[0, 1, 0, 0, 1, 1, x] - 
        24*G[0, 1, 0, 1, 0, 1, x] - 24*G[0, 1, 0, 1, 1, 0, x] + 
        48*G[0, 1, 0, 1, 1, 1, x] + 32*G[0, 1, 1, 0, 0, 0, x] - 
        32*G[0, 1, 1, 0, 0, 1, x] - 32*G[0, 1, 1, 0, 1, 0, x] + 
        32*G[0, 1, 1, 0, 1, 1, x] - 28*G[1, 0, 0, 0, 0, 0, x] + 
        20*G[1, 0, 0, 0, 0, 1, x] + 20*G[1, 0, 0, 0, 1, 0, x] - 
        12*G[1, 0, 0, 0, 1, 1, x] + 8*G[1, 0, 0, 1, 0, 1, x] + 
        8*G[1, 0, 0, 1, 1, 0, x] - 16*G[1, 0, 0, 1, 1, 1, x] - 
        12*G[1, 0, 1, 0, 0, 0, x] + 12*G[1, 0, 1, 0, 0, 1, x] + 
        12*G[1, 0, 1, 0, 1, 0, x] - 12*G[1, 0, 1, 0, 1, 1, x] + 
        4*G[1, 1, 0, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 0, 1, x] - 
        4*G[1, 1, 0, 0, 1, 0, x] + 4*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 0, 0, x]*(-296/3 - 56*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-128/3 - 32*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (-48 - 24*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-16 - 24*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(8 - 24*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (184/3 - 8*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (184/3 - 8*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (-328/3 + 8*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-40/3 + 8*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (112/3 + 16*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (112/3 + 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(48 + 24*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(48 + 24*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
         (88/3 + 40*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (88/3 + 40*Log[mu2/s]) + G[1, 0, 0, 0, x]*(86 + 48*Log[mu2/s] - 
          40*zeta[2]) + G[1, 0, 0, 1, x]*(-86 - 48*Log[mu2/s] - 36*zeta[2]) + 
        G[1, 0, 1, 0, x]*(-86 - 48*Log[mu2/s] - 32*zeta[2]) + 
        G[1, 0, 1, 1, x]*(86 + 48*Log[mu2/s] - 12*zeta[2]) - 
        64*G[1, 1, 1, x]*zeta[2] + 56*G[0, 1, 0, 0, x]*zeta[2] + 
        8*G[1, 1, 0, 0, x]*zeta[2] + 4*G[1, 1, 0, 1, x]*zeta[2] + 
        G[0, 1, 1, 1, x]*(376/3 + 64*Log[mu2/s] + 32*zeta[2]) + 
        G[0, 1, 0, 1, x]*(-188/3 - 32*Log[mu2/s] + 68*zeta[2]) + 
        G[0, 0, 1, 1, x]*(106/9 + (16*Log[mu2/s])/3 + 8*Log[mu2/s]^2 + 
          84*zeta[2]) + G[0, 1, 1, 0, x]*(-188/3 - 32*Log[mu2/s] + 
          88*zeta[2]) + G[0, 0, 0, 0, x]*(1234/9 + (208*Log[mu2/s])/3 + 
          8*Log[mu2/s]^2 + 132*zeta[2]) + G[0, 0, 0, 1, x]*
         (-670/9 - (112*Log[mu2/s])/3 - 8*Log[mu2/s]^2 + 152*zeta[2]) + 
        G[0, 0, 1, 0, x]*(-670/9 - (112*Log[mu2/s])/3 - 8*Log[mu2/s]^2 + 
          156*zeta[2]) + G[0, 0, 0, x]*(-1013/9 - 16*Log[mu2/s]^2 + 
          Log[mu2/s]*(-188/3 - 80*zeta[2]) - (152*zeta[2])/3 - 120*zeta[3]) + 
        G[0, 0, 1, x]*(1013/9 + 16*Log[mu2/s]^2 + Log[mu2/s]*
           (188/3 - 72*zeta[2]) - 112*zeta[2] - 20*zeta[3]) + 
        G[0, 1, 1, x]*(-1013/9 - 16*Log[mu2/s]^2 + Log[mu2/s]*
           (-188/3 - 24*zeta[2]) - 104*zeta[2] - 20*zeta[3]) + 
        G[0, 1, 0, x]*(1013/9 + 16*Log[mu2/s]^2 + Log[mu2/s]*
           (188/3 - 64*zeta[2]) - (424*zeta[2])/3 - 16*zeta[3]) + 
        G[1, 1, 0, x]*(-176*zeta[2] - 4*zeta[3]) + (521*zeta[3])/9 + 
        36*zeta[3]^2 + G[1, 0, 1, x]*((-472*zeta[2])/3 + 
          8*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
        zeta[2]*(1367/9 + (40*zeta[3])/3) + G[1, 0, 0, x]*
         ((-464*zeta[2])/3 + 16*Log[mu2/s]*zeta[2] + 28*zeta[3]) + 
        G[0, 1, x]*((1798*zeta[2])/9 + 8*Log[mu2/s]^2*zeta[2] + 
          (56*zeta[3])/3 + Log[mu2/s]*((304*zeta[2])/3 + 8*zeta[3]) - 
          44*zeta[4]) + G[1, 0, x]*((704*zeta[2])/3 + 
          Log[mu2/s]*(128*zeta[2] - 8*zeta[3]) + (160*zeta[3])/3 - 
          40*zeta[4]) - (217*zeta[4])/9 + G[1, 1, x]*(86*zeta[2] + 
          48*Log[mu2/s]*zeta[2] + 40*zeta[3] + 17*zeta[4]) + 
        Log[mu2/s]^2*(16*zeta[2] + 16*zeta[3] + 34*zeta[4]) + 
        G[0, 0, x]*((1628*zeta[2])/9 + 16*Log[mu2/s]^2*zeta[2] + 
          (272*zeta[3])/3 + Log[mu2/s]*((224*zeta[2])/3 + 56*zeta[3]) + 
          98*zeta[4]) + G[0, x]*(zeta[2]*(-2734/9 - 156*zeta[3]) + 
          Log[mu2/s]^2*(-32*zeta[2] - 8*zeta[3]) - (730*zeta[3])/9 + 
          Log[mu2/s]*((-472*zeta[2])/3 - (208*zeta[3])/3 - 80*zeta[4]) + 
          (52*zeta[4])/3 - 94*zeta[5]) + 60*zeta[5] + 
        G[1, x]*(-16*Log[mu2/s]^2*zeta[2] - (142*zeta[3])/3 + 
          zeta[2]*(-1013/9 + 56*zeta[3]) - (8*zeta[4])/3 + 
          Log[mu2/s]*((-188*zeta[2])/3 - 16*zeta[3] + 34*zeta[4]) + 
          24*zeta[5]) + Log[mu2/s]*((92*zeta[3])/3 + 
          zeta[2]*(236/3 + 112*zeta[3]) - (64*zeta[4])/3 + 48*zeta[5]) + 
        (171*zeta[6])/4)/(1 - x)) + ((71/2 + (24*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
      (71/2 - (2*I)*Pi)*G[1, 1, 0, 1, 0, x] + 24*G[0, 0, 0, 0, 0, 0, x] - 
      9*G[0, 0, 0, 0, 0, 1, x] - 9*G[0, 0, 0, 0, 1, 0, x] + 
      21*G[0, 0, 0, 0, 1, 1, x] - 44*G[0, 0, 0, 1, 0, 0, x] + 
      16*G[0, 0, 0, 1, 0, 1, x] + 16*G[0, 0, 0, 1, 1, 0, x] - 
      32*G[0, 0, 0, 1, 1, 1, x] - 53*G[0, 0, 1, 0, 0, 0, x] + 
      11*G[0, 0, 1, 0, 0, 1, x] + 11*G[0, 0, 1, 0, 1, 0, x] - 
      G[0, 0, 1, 0, 1, 1, x] + 18*G[0, 0, 1, 1, 0, 0, x] + 
      20*G[0, 0, 1, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 1, 0, x] - 
      12*G[0, 0, 1, 1, 1, 1, x] - 60*G[0, 1, 0, 0, 0, 0, x] + 
      19*G[0, 1, 0, 0, 0, 1, x] + 19*G[0, 1, 0, 0, 1, 0, x] - 
      4*G[0, 1, 0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, 0, 0, x] + 
      11*G[0, 1, 0, 1, 0, 1, x] + 11*G[0, 1, 0, 1, 1, 0, x] - 
      6*G[0, 1, 0, 1, 1, 1, x] + 14*G[0, 1, 1, 0, 0, 0, x] + 
      4*G[0, 1, 1, 0, 0, 1, x] + 4*G[0, 1, 1, 0, 1, 0, x] - 
      2*G[0, 1, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 0, 0, x] - 
      25*G[0, 1, 1, 1, 1, 1, x] - 45*G[1, 0, 0, 0, 0, 0, x] + 
      13*G[1, 0, 0, 0, 0, 1, x] + 13*G[1, 0, 0, 0, 1, 0, x] - 
      30*G[1, 0, 0, 0, 1, 1, x] + 10*G[1, 0, 0, 1, 0, 0, x] + 
      13*G[1, 0, 0, 1, 0, 1, x] + 13*G[1, 0, 0, 1, 1, 0, x] + 
      27*G[1, 0, 0, 1, 1, 1, x] + 10*G[1, 0, 1, 0, 0, 0, x] + 
      10*G[1, 0, 1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, 1, 0, x] + 
      3*G[1, 0, 1, 0, 1, 1, x] + 2*G[1, 0, 1, 1, 0, 0, x] - 
      11*G[1, 0, 1, 1, 0, 1, x] - 11*G[1, 0, 1, 1, 1, 0, x] - 
      24*G[1, 0, 1, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 0, 0, x] + 
      2*G[1, 1, 0, 0, 0, 1, x] + 2*G[1, 1, 0, 0, 1, 0, x] + 
      22*G[1, 1, 0, 0, 1, 1, x] + 14*G[1, 1, 0, 1, 0, 0, x] - 
      16*G[1, 1, 0, 1, 0, 1, x] - 16*G[1, 1, 0, 1, 1, 0, x] - 
      27*G[1, 1, 0, 1, 1, 1, x] + 19*G[1, 1, 1, 0, 0, 0, x] - 
      5*G[1, 1, 1, 0, 0, 1, x] - 5*G[1, 1, 1, 0, 1, 0, x] - 
      28*G[1, 1, 1, 0, 1, 1, x] + 20*G[1, 1, 1, 1, 0, 0, x] - 
      45*G[1, 1, 1, 1, 0, 1, x] - 45*G[1, 1, 1, 1, 1, 0, x] + 
      85*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*(-15 - 40*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-127/2 - 22*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(9/2 - (10*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(9/2 + (18*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-23 + (2*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-23 - (4*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(27/2 - 15*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (27/2 + (8*I)*Pi - 15*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (45/2 + (8*I)*Pi - 15*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (45/2 - (32*I)*Pi - 15*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-18 + (4*I)*Pi - 14*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (3 + (28*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (33/2 - 6*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(33/2 - (4*I)*Pi - 
        6*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(21 + (8*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(21 - (32*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*((4*I)*Pi - Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (67/2 - (6*I)*Pi + 3*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (67/2 + (16*I)*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-11/2 + (12*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-9/2 - (10*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-107/2 + (34*I)*Pi + 19*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-34 - (22*I)*Pi + 21*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (27 - (20*I)*Pi + 22*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-141/2 - (12*I)*Pi + 23*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-60 + 25*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-36 - (4*I)*Pi + 
        28*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(7/2 - (12*I)*Pi + 
        29*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(79/2 - (2*I)*Pi + 
        31*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(79/2 + (6*I)*Pi + 
        31*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-111/4 + (5*I)*Pi + 
        (-23/2 + (16*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 - 82*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-111/4 + (20*I)*Pi + (-23/2 + (16*I)*Pi)*Log[mu2/s] + 
        7*Log[mu2/s]^2 - 75*zeta[2]) + G[0, 1, 0, 0, x]*
       (-33 + (15*I)*Pi + (-2 + (12*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 
        73*zeta[2]) + G[1, 0, 0, 0, x]*(28 + (10*I)*Pi + 
        (47/2 + (8*I)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/2 - (85*zeta[2])/2) + 
      G[0, 1, 0, 1, x]*(-11 + (5*I)*Pi + (-17/2 - (4*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 - 22*zeta[2]) + G[0, 0, 1, 1, x]*
       (-93/4 + (1 - (12*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 10*zeta[2]) + 
      G[1, 0, 1, 1, x]*(62 - (15*I)*Pi + (22 + (12*I)*Pi)*Log[mu2/s] - 
        7*Log[mu2/s]^2 - 9*zeta[2]) + G[1, 0, 1, 0, x]*
       (-35 - (5*I)*Pi + (-31/2 - (4*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 - (11*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (93 - (10*I)*Pi + (67*Log[mu2/s])/2 - (19*Log[mu2/s]^2)/2 - 
        (3*zeta[2])/2) - (11*Log[mu2/s]^4*zeta[2])/8 + 
      G[1, 0, 0, 1, x]*(-35 + (10*I)*Pi + (-31/2 - (16*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + G[1, 1, 0, 0, x]*
       (56 + 28*Log[mu2/s] + 11*Log[mu2/s]^2 + 12*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-11 - (10*I)*Pi + (-17/2 - (8*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 18*zeta[2]) + G[0, 0, 0, 0, x]*
       (203/4 - (25*I)*Pi + (15/2 - (20*I)*Pi)*Log[mu2/s] - 
        (35*Log[mu2/s]^2)/2 + (61*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (-30 - (20*I)*Pi + (-43/2 + (4*I)*Pi)*Log[mu2/s] - 
        (17*Log[mu2/s]^2)/2 + (99*zeta[2])/2) + G[1, 1, 1, 1, x]*
       (-26 + (25*I)*Pi + Log[mu2/s]/2 + (9*Log[mu2/s]^2)/2 + 
        (99*zeta[2])/2) + G[1, 1, 1, 0, x]*(-30 - (5*I)*Pi + 
        (-43/2 - (4*I)*Pi)*Log[mu2/s] - (17*Log[mu2/s]^2)/2 + 
        (115*zeta[2])/2) + G[1, 0, 1, x]*(61/4 + (27*I)*Pi + 
        (7*Log[mu2/s]^2)/4 + Log[mu2/s]^3/2 + Log[mu2/s]*
         ((10*I)*Pi - (35*zeta[2])/2) + (-533/4 + (2*I)*Pi)*zeta[2]) + 
      ((6*I)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 6*G[0, 0, 1, 1, x] - 
        12*G[0, 1, 1, 1, x] - 6*G[1, 0, 1, 1, x] + 18*G[1, 1, 1, 1, x] + 
        G[1, 1, 1, x]*(-15 + (6*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 1, 1, x]*(15/2 - (6*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, x]*(((15*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] - 18*zeta[2]) + 
        G[1, 1, x]*(85/8 - ((15*I)/2)*Pi + (15/2 - (6*I)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + (33*zeta[2])/2) + G[1, x]*(((85*I)/8)*Pi + 
          (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((15*I)/2)*Pi - 18*zeta[2]) + 
          (-45/2 - ((15*I)/2)*Pi)*zeta[2]))/x^2 + 
      G[0, 0, 0, x]*(-511/8 + (33*I)*Pi + (7 + (4*I)*Pi)*Log[mu2/s]^2 + 
        (29*Log[mu2/s]^3)/6 + (-33 + (24*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(10 + (10*I)*Pi + (21*zeta[2])/2) - (113*zeta[3])/3) + 
      G[1, 1, 0, x]*(61/4 + (26*I)*Pi + (7/4 + (4*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + Log[mu2/s]*((10*I)*Pi - (99*zeta[2])/2) + 
        (-653/4 - (18*I)*Pi)*zeta[2] - 34*zeta[3]) + 
      G[1, 1, 1, x]*(95/4 - (28*I)*Pi + (11*Log[mu2/s]^2)/2 + 
        (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(28 - (10*I)*Pi - 32*zeta[2]) + 
        (-71 - (8*I)*Pi)*zeta[2] - (77*zeta[3])/3) + 
      Log[mu2/s]^3*((-29*zeta[2])/4 - (2*zeta[3])/3) + 
      (857/8 - (16*I)*Pi)*zeta[3] + (34*zeta[3]^2)/3 + 
      G[0, 1, 1, x]*(-681/8 + (42*I)*Pi - (15*Log[mu2/s]^2)/2 + 
        (7*Log[mu2/s]^3)/6 + (-155/2 - (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-40 + (10*I)*Pi + (27*zeta[2])/2) + (47*zeta[3])/3) + 
      G[0, 1, 0, x]*(419/8 - (34*I)*Pi + (1/4 - (4*I)*Pi)*Log[mu2/s]^2 - 
        3*Log[mu2/s]^3 + (-121/4 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(10 - (10*I)*Pi + 56*zeta[2]) + 18*zeta[3]) + 
      G[1, 0, 0, x]*(-10 - (25*I)*Pi + (-9 - (4*I)*Pi)*Log[mu2/s]^2 - 
        (7*Log[mu2/s]^3)/3 + (-105/2 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-18 - (10*I)*Pi + 43*zeta[2]) + (71*zeta[3])/3) + 
      G[0, 0, 1, x]*(419/8 - (41*I)*Pi + Log[mu2/s]^2/4 - 3*Log[mu2/s]^3 + 
        (5/4 - (8*I)*Pi)*zeta[2] + Log[mu2/s]*(10 - (10*I)*Pi + 54*zeta[2]) + 
        47*zeta[3]) + zeta[2]*(1393/16 - ((69*I)/2)*Pi + 
        (63/4 + (26*I)*Pi)*zeta[3]) + G[0, 1, x]*(-645/16 - (20*I)*Pi + 
        (29*Log[mu2/s]^3)/12 + (11*Log[mu2/s]^4)/24 + 
        Log[mu2/s]^2*(12 - (53*zeta[2])/4) + (115/2 + (5*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(51/4 - (6*I)*Pi + (133/4 + (4*I)*Pi)*zeta[2] - 
          (95*zeta[3])/3) + (-17/6 - (22*I)*Pi)*zeta[3] - 
        (1789*zeta[4])/16) + G[1, 0, x]*(-645/16 + (18*I)*Pi + 
        (29*Log[mu2/s]^3)/12 + (11*Log[mu2/s]^4)/24 + 
        Log[mu2/s]^2*(12 - (13*zeta[2])/4) + (547/4 + (10*I)*Pi)*zeta[2] + 
        (155*zeta[3])/3 + Log[mu2/s]*(51/4 + (6*I)*Pi + (297/4 + (8*I)*Pi)*
           zeta[2] + (31*zeta[3])/3) - (613*zeta[4])/16) + 
      Log[mu2/s]^2*((-135*zeta[2])/4 + (37/4 - (4*I)*Pi)*zeta[3] - 
        (233*zeta[4])/8) + G[1, 1, x]*(61/16 + ((37*I)/2)*Pi - 
        (29*Log[mu2/s]^3)/12 - (11*Log[mu2/s]^4)/24 + (371/4 + (10*I)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-11 + (23*zeta[2])/4) + 
        (94/3 + (4*I)*Pi)*zeta[3] + Log[mu2/s]*(-41/2 + (6*I)*Pi + 
          (215/4 + (8*I)*Pi)*zeta[2] + (20*zeta[3])/3) - (407*zeta[4])/16) + 
      (-829/8 - ((95*I)/4)*Pi)*zeta[4] + G[0, 0, x]*
       (1229/16 - ((33*I)/2)*Pi - (29*Log[mu2/s]^3)/12 - 
        (11*Log[mu2/s]^4)/24 + Log[mu2/s]^2*(-13 - (77*zeta[2])/4) + 
        (115/4 - (25*I)*Pi)*zeta[2] + (148*zeta[3])/3 + 
        Log[mu2/s]*(-5 - (6*I)*Pi + (39/4 - (20*I)*Pi)*zeta[2] + 
          (26*zeta[3])/3) + (697*zeta[4])/16) + 
      G[1, x]*(803/16 - ((63*I)/4)*Pi + Log[mu2/s]^3*(-1/3 + 2*zeta[2]) + 
        (473*zeta[3])/12 + Log[mu2/s]^2*(19/8 + (-15/4 - (4*I)*Pi)*zeta[2] + 
          (17*zeta[3])/2) + zeta[2]*(-189/2 - (19*I)*Pi + (57*zeta[3])/2) + 
        (231/8 + (55*I)*Pi)*zeta[4] + Log[mu2/s]*(83/4 - (3*I)*Pi + 
          (-45/2 - (10*I)*Pi)*zeta[2] + (-5/2 + (12*I)*Pi)*zeta[3] + 
          (183*zeta[4])/2) - 11*zeta[5]) + G[0, x]*(-803/16 + ((63*I)/4)*Pi + 
        Log[mu2/s]^3*(1/3 + (11*zeta[2])/2) + zeta[2]*(-963/8 + (41*I)*Pi - 
          69*zeta[3]) + Log[mu2/s]^2*(-19/8 + (-9/4 + (4*I)*Pi)*zeta[2] - 
          6*zeta[3]) - (697*zeta[3])/6 + Log[mu2/s]*(-83/4 + (3*I)*Pi + 
          (-20 + (10*I)*Pi)*zeta[2] - (101*zeta[3])/2 - (15*zeta[4])/4) + 
        (-99/8 + ((37*I)/2)*Pi)*zeta[4] - 10*zeta[5]) + 
      (39 - (80*I)*Pi)*zeta[5] + x*(G[0, 0, 0, 0, 0, x] + 
        (33*G[0, 0, 0, 1, 1, x])/2 + 6*G[0, 0, 1, 0, 0, x] - 
        (9*G[0, 0, 1, 0, 1, x])/2 - (9*G[0, 0, 1, 1, 0, x])/2 - 
        (49*G[0, 0, 1, 1, 1, x])/2 + 7*G[0, 1, 0, 0, 0, x] - 
        3*G[0, 1, 0, 0, 1, x] - 3*G[0, 1, 0, 1, 0, x] - 
        (21*G[0, 1, 0, 1, 1, x])/2 - 3*G[0, 1, 1, 0, 0, x] - 
        (3*G[0, 1, 1, 0, 1, x])/2 - (3*G[0, 1, 1, 1, 0, x])/2 + 
        (51*G[0, 1, 1, 1, 1, x])/2 + 6*G[1, 0, 0, 0, 0, x] - 
        3*G[1, 0, 0, 0, 1, x] - 3*G[1, 0, 0, 1, 0, x] - 
        33*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 
        G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] + 45*G[1, 0, 1, 1, 1, x] - 
        (11*G[1, 1, 0, 0, 0, x])/2 + G[1, 1, 0, 0, 1, x]/2 + 
        G[1, 1, 0, 1, 0, x]/2 + (59*G[1, 1, 0, 1, 1, x])/2 - 
        4*G[1, 1, 1, 0, 0, x] + 7*G[1, 1, 1, 0, 1, x] + 
        7*G[1, 1, 1, 1, 0, x] - 45*G[1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 1, x]*(1/4 + (10*I)*Pi - 14*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-13/2 + (33*I)*Pi - 13*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(29 - (5*I)*Pi - 6*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(-35/4 - I*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(-35/4 + (26*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(9/4 + (2*I)*Pi - Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-23/2 + (3*I)*Pi - Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-33/4 - I*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-33/4 - (34*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-19/4 - (2*I)*Pi + (5*Log[mu2/s])/2) + 
        G[0, 0, 1, 0, x]*(-6 + (4*I)*Pi + (5*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, x]*(-19/4 - (11*I)*Pi + (5*Log[mu2/s])/2) + 
        G[0, 0, 0, 1, x]*(-6 + (19*I)*Pi + (5*Log[mu2/s])/2) + 
        G[1, 1, 0, 0, x]*(8 + 5*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (15/4 - (18*I)*Pi + 11*Log[mu2/s]) + G[1, 1, 1, 1, x]*
         (121/4 - (25*I)*Pi + 13*Log[mu2/s]) + G[0, 0, 1, x]*
         (179/8 + (4*I)*Pi + (25/4 + (10*I)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/4 - (53*zeta[2])/4) + G[1, 1, 0, x]*
         (47/4 + ((11*I)/2)*Pi + (25/4 + (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 - 13*zeta[2]) + G[1, 1, 1, x]*(-38 + (7*I)*Pi + 
          (-29/2 + (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 13*zeta[2]) + 
        G[0, 0, 0, x]*(-389/8 + ((17*I)/2)*Pi + (-29/2 + (2*I)*Pi)*
           Log[mu2/s] + (11*Log[mu2/s]^2)/4 + (3*zeta[2])/4) - 
        Log[mu2/s]^3*zeta[2] + G[1, 0, 1, x]*(47/4 - ((17*I)/2)*Pi + 
          (25/4 - (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 5*zeta[2]) + 
        G[1, 0, 0, x]*(29/2 - (4*I)*Pi + (2 - (2*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 + 9*zeta[2]) + G[0, 1, 0, x]*
         (179/8 - (10*I)*Pi + (25/4 - (2*I)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + G[0, 1, 1, x]*
         (31/8 - ((5*I)/2)*Pi + (2 - (10*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (91*zeta[2])/4) + G[0, 1, x]*
         (-669/16 + ((39*I)/4)*Pi - (21*Log[mu2/s]^2)/8 + Log[mu2/s]^3/3 + 
          (115/8 + I*Pi)*zeta[2] + Log[mu2/s]*(-33/2 + (3*I)*Pi + 
            5*zeta[2]) - (53*zeta[3])/3) + Log[mu2/s]^2*
         ((63*zeta[2])/8 - zeta[3]/4) + (63/8 - (20*I)*Pi)*zeta[3] + 
        G[0, 0, x]*(669/16 - ((39*I)/4)*Pi + (21*Log[mu2/s]^2)/8 - 
          Log[mu2/s]^3/3 + Log[mu2/s]*(33/2 - (3*I)*Pi - (15*zeta[2])/2) + 
          (131/8 - (5*I)*Pi)*zeta[2] + (8*zeta[3])/3) + 
        G[1, 0, x]*(-669/16 + ((39*I)/4)*Pi + (-33/2 + (3*I)*Pi)*Log[mu2/s] - 
          (21*Log[mu2/s]^2)/8 + Log[mu2/s]^3/3 + (205/8 + (2*I)*Pi)*zeta[2] + 
          (17*zeta[3])/6) + zeta[2]*(2007/16 - ((117*I)/4)*Pi + 
          (27*zeta[3])/4) + G[1, 1, x]*(669/16 - ((39*I)/4)*Pi + 
          (21*Log[mu2/s]^2)/8 - Log[mu2/s]^3/3 + Log[mu2/s]*
           (33/2 - (3*I)*Pi - (13*zeta[2])/2) + (215/8 + (2*I)*Pi)*zeta[2] + 
          (35*zeta[3])/3) + Log[mu2/s]*((99/2 - (9*I)*Pi)*zeta[2] + 
          (17/4 - (12*I)*Pi)*zeta[3] - (169*zeta[4])/4) + 
        G[0, x]*((-113/2 + ((29*I)/2)*Pi)*zeta[2] + 3*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((-75/4 + (2*I)*Pi)*zeta[2] - (7*zeta[3])/2) - 
          (79*zeta[3])/4 - (3*zeta[4])/4) + (-633/16 - ((199*I)/4)*Pi)*
         zeta[4] + G[1, x]*((-367/8 - I*Pi)*zeta[2] + 
          (3*Log[mu2/s]^2*zeta[2])/4 + (9 + (18*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-75/4 - (2*I)*Pi)*zeta[2] + 4*zeta[3]) + 
          (513*zeta[4])/8) + (27*zeta[5])/2) + 
      Log[mu2/s]*(35*zeta[3] + zeta[2]*(-179/4 - (14*I)*Pi + 27*zeta[3]) + 
        (-229/8 - (49*I)*Pi)*zeta[4] + 14*zeta[5]) + 
      (3 - ((123*I)/4)*Pi + (5 - (2*I)*Pi)*G[1, 1, 1, 0, x] - 
        32*G[0, 0, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 0, x] + 
        2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] + 
        24*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
        6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 
        24*G[1, 0, 1, 1, 1, x] + 26*G[1, 1, 0, 0, 0, x] - 
        18*G[1, 1, 0, 0, 1, x] - 18*G[1, 1, 0, 1, 0, x] + 
        16*G[1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 0, 0, x] - 
        124*G[0, 0, 0, 0, 0, 0, x] + 68*G[0, 0, 0, 0, 0, 1, x] + 
        68*G[0, 0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 0, 1, 1, x] + 
        40*G[0, 0, 0, 1, 0, 1, x] + 40*G[0, 0, 0, 1, 1, 0, x] - 
        64*G[0, 0, 0, 1, 1, 1, x] - 56*G[0, 0, 1, 0, 0, 0, x] + 
        56*G[0, 0, 1, 0, 0, 1, x] + 56*G[0, 0, 1, 0, 1, 0, x] - 
        40*G[0, 0, 1, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 0, 1, x] + 
        16*G[0, 0, 1, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, 1, x] - 
        44*G[0, 1, 0, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 0, 1, x] + 
        20*G[0, 1, 0, 0, 1, 0, x] + 4*G[0, 1, 0, 0, 1, 1, x] + 
        24*G[0, 1, 0, 1, 0, 1, x] + 24*G[0, 1, 0, 1, 1, 0, x] - 
        48*G[0, 1, 0, 1, 1, 1, x] - 32*G[0, 1, 1, 0, 0, 0, x] + 
        32*G[0, 1, 1, 0, 0, 1, x] + 32*G[0, 1, 1, 0, 1, 0, x] - 
        32*G[0, 1, 1, 0, 1, 1, x] + 28*G[1, 0, 0, 0, 0, 0, x] - 
        20*G[1, 0, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 0, 1, 0, x] + 
        12*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 1, x] - 
        8*G[1, 0, 0, 1, 1, 0, x] + 16*G[1, 0, 0, 1, 1, 1, x] + 
        12*G[1, 0, 1, 0, 0, 0, x] - 12*G[1, 0, 1, 0, 0, 1, x] - 
        12*G[1, 0, 1, 0, 1, 0, x] + 12*G[1, 0, 1, 0, 1, 1, x] - 
        4*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
        4*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 0, 1, x]*(-29 - 40*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (-29 - 40*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-17 - 24*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(-17 - 24*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (-10 - 16*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-10 - 16*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(-13 - 8*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-9 - 8*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-3 + 8*Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(-3 + 8*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (-17 + 24*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(7 + 24*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(21 + 24*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-2 + 32*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(103 + 56*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(43 - (24*I)*Pi + 18*Log[mu2/s] + 8*Log[mu2/s]^2 - 
          156*zeta[2]) + G[0, 0, 0, 1, x]*(43 + (10*I)*Pi + 18*Log[mu2/s] + 
          8*Log[mu2/s]^2 - 152*zeta[2]) + G[0, 0, 0, 0, x]*
         (-143 + (24*I)*Pi - 50*Log[mu2/s] - 8*Log[mu2/s]^2 - 132*zeta[2]) + 
        G[0, 1, 1, 0, x]*(2 + (14*I)*Pi - 88*zeta[2]) + 
        G[0, 0, 1, 1, x]*(49/2 - (10*I)*Pi + 2*Log[mu2/s] - 8*Log[mu2/s]^2 - 
          84*zeta[2]) + G[0, 1, 0, 1, x]*(2 - (10*I)*Pi - 68*zeta[2]) + 
        G[0, 1, 0, 0, x]*(109/2 - (14*I)*Pi + 20*Log[mu2/s] - 56*zeta[2]) + 
        G[0, 1, 1, 1, x]*(-59 + (10*I)*Pi - 16*Log[mu2/s] - 32*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-19/2 + (4*I)*Pi - 4*Log[mu2/s] - 8*zeta[2]) + 
        G[1, 1, 0, 1, x]*(5 - (2*I)*Pi - 4*zeta[2]) + G[1, 0, 1, 1, x]*
         (-36 + (6*I)*Pi - 12*Log[mu2/s] + 12*zeta[2]) + 
        G[1, 1, 1, x]*((5*I)*Pi + 16*zeta[2]) + G[1, 0, 1, 0, x]*
         (41/2 + (6*I)*Pi + 8*Log[mu2/s] + 32*zeta[2]) + 
        G[1, 0, 0, 1, x]*(41/2 - (4*I)*Pi + 8*Log[mu2/s] + 36*zeta[2]) + 
        G[1, 0, 0, 0, x]*(47/2 - (8*I)*Pi + 8*Log[mu2/s] + 40*zeta[2]) + 
        zeta[2]*(-407/4 + ((247*I)/4)*Pi - 74*zeta[3]) + 
        G[1, 0, 0, x]*(-233/4 + (23*I)*Pi - 4*Log[mu2/s]^2 + 
          Log[mu2/s]*(-21 + (8*I)*Pi - 16*zeta[2]) - 8*zeta[2] - 
          28*zeta[3]) + G[1, 0, 1, x]*(-17 - ((39*I)/2)*Pi + 
          Log[mu2/s]*(-4 - (4*I)*Pi - 8*zeta[2]) + 29*zeta[2] - 4*zeta[3]) + 
        (-559/4 - (10*I)*Pi)*zeta[3] - 36*zeta[3]^2 + 
        G[1, 1, 0, x]*(-17 - ((17*I)/2)*Pi + (-4 - (4*I)*Pi)*Log[mu2/s] + 
          60*zeta[2] + 4*zeta[3]) + G[0, 1, 0, x]*(-141/2 + ((65*I)/2)*Pi - 
          4*Log[mu2/s]^2 + 14*zeta[2] + Log[mu2/s]*(-24 + (12*I)*Pi + 
            64*zeta[2]) + 16*zeta[3]) + G[0, 1, 1, x]*(163/2 - (29*I)*Pi + 
          4*Log[mu2/s]^2 + 37*zeta[2] + Log[mu2/s]*(28 - (8*I)*Pi + 
            24*zeta[2]) + 20*zeta[3]) + G[0, 0, 1, x]*
         (-141/2 + ((87*I)/2)*Pi - 4*Log[mu2/s]^2 + 9*zeta[2] + 
          Log[mu2/s]*(-24 + (12*I)*Pi + 72*zeta[2]) + 20*zeta[3]) + 
        G[0, 0, 0, x]*(681/4 - (47*I)*Pi + 8*Log[mu2/s]^2 + 70*zeta[2] + 
          Log[mu2/s]*(53 - (16*I)*Pi + 80*zeta[2]) + 120*zeta[3]) + 
        G[0, 0, x]*(-895/8 + ((277*I)/4)*Pi + Log[mu2/s]^2*
           (-2 + (4*I)*Pi - 16*zeta[2]) + (-239/2 + (14*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-61/2 + (25*I)*Pi - 40*zeta[2] - 56*zeta[3]) - 
          41*zeta[3] - 98*zeta[4]) + Log[mu2/s]^2*(1/2 - (3*I)*Pi + 
          (-6 + (4*I)*Pi)*zeta[2] - 8*zeta[3] - 34*zeta[4]) + 
        G[1, 1, x]*(1 - (17*I)*Pi + Log[mu2/s]*((-4*I)*Pi - 12*zeta[2]) - 
          32*zeta[2] - 10*zeta[3] - 17*zeta[4]) + (-89/2 + (9*I)*Pi)*
         zeta[4] + G[1, 0, x]*(24 - ((277*I)/4)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
          (11 + (10*I)*Pi)*zeta[2] - 7*zeta[3] + Log[mu2/s]*
           (6 - (25*I)*Pi + 8*zeta[3]) + 40*zeta[4]) + 
        G[0, 1, x]*(24 + (17*I)*Pi + (-34 - (6*I)*Pi)*zeta[2] - 
          8*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*(6 + (4*I)*Pi - 10*zeta[2] - 
            8*zeta[3]) + 17*zeta[3] + 44*zeta[4]) + 
        Log[mu2/s]*(2 - (16*I)*Pi + zeta[2]*(-32 + (21*I)*Pi - 112*zeta[3]) - 
          51*zeta[3] - (35*zeta[4])/2 - 48*zeta[5]) + 
        G[1, x]*(-2 + (24*I)*Pi + 4*Log[mu2/s]^2*zeta[2] + 
          zeta[2]*(90 - (2*I)*Pi - 56*zeta[3]) + (27 - (20*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(-1 + (6*I)*Pi + 34*zeta[2] + 4*zeta[3] - 34*zeta[4]) - 
          (325*zeta[4])/4 - 24*zeta[5]) - 68*zeta[5] + 
        G[0, x]*(-123/4 - ((831*I)/8)*Pi + 2*zeta[3] + Log[mu2/s]^2*
           (-3 - (2*I)*Pi + 4*zeta[2] + 8*zeta[3]) + 
          zeta[2]*(947/4 - (38*I)*Pi + 156*zeta[3]) + (89*zeta[4])/2 + 
          Log[mu2/s]*(-16 - ((61*I)/2)*Pi + (53 - (16*I)*Pi)*zeta[2] + 
            10*zeta[3] + 80*zeta[4]) + 94*zeta[5]) - (171*zeta[6])/4)/
       (1 - x) + (2779*zeta[6])/192 + ((-I)*Pi*G[1, 1, 1, 0, x] - 
        16*G[0, 0, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 0, x] + 
        5*G[0, 1, 1, 0, 1, x] + 5*G[0, 1, 1, 1, 0, x] + 
        2*G[1, 0, 1, 0, 0, x] + 3*G[1, 0, 1, 0, 1, x] + 
        3*G[1, 0, 1, 1, 0, x] + 5*G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
        G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 0, x] + 
        62*G[0, 0, 0, 0, 0, 0, x] - 34*G[0, 0, 0, 0, 0, 1, x] - 
        34*G[0, 0, 0, 0, 1, 0, x] + 14*G[0, 0, 0, 0, 1, 1, x] - 
        20*G[0, 0, 0, 1, 0, 1, x] - 20*G[0, 0, 0, 1, 1, 0, x] + 
        32*G[0, 0, 0, 1, 1, 1, x] + 28*G[0, 0, 1, 0, 0, 0, x] - 
        28*G[0, 0, 1, 0, 0, 1, x] - 28*G[0, 0, 1, 0, 1, 0, x] + 
        20*G[0, 0, 1, 0, 1, 1, x] - 8*G[0, 0, 1, 1, 0, 1, x] - 
        8*G[0, 0, 1, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, 1, x] + 
        22*G[0, 1, 0, 0, 0, 0, x] - 10*G[0, 1, 0, 0, 0, 1, x] - 
        10*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 0, 1, 1, x] - 
        12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] + 
        24*G[0, 1, 0, 1, 1, 1, x] + 16*G[0, 1, 1, 0, 0, 0, x] - 
        16*G[0, 1, 1, 0, 0, 1, x] - 16*G[0, 1, 1, 0, 1, 0, x] + 
        16*G[0, 1, 1, 0, 1, 1, x] - 14*G[1, 0, 0, 0, 0, 0, x] + 
        10*G[1, 0, 0, 0, 0, 1, x] + 10*G[1, 0, 0, 0, 1, 0, x] - 
        6*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
        4*G[1, 0, 0, 1, 1, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] - 
        6*G[1, 0, 1, 0, 0, 0, x] + 6*G[1, 0, 1, 0, 0, 1, x] + 
        6*G[1, 0, 1, 0, 1, 0, x] - 6*G[1, 0, 1, 0, 1, 1, x] + 
        2*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
        2*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 0, 0, x]*(3 - 28*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-27 - 16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-30 - 12*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(-14 - 12*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (-4 - 12*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(1 - 4*Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(1 - 4*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (-15 + 4*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-1 + 4*Log[mu2/s]) + 
        G[0, 0, 1, 0, 1, x]*(10 + 8*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (10 + 8*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(13 + 12*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(13 + 12*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
         (15 + 20*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(15 + 20*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(30 - (4*I)*Pi + 10*Log[mu2/s] - 20*zeta[2]) + 
        G[1, 0, 0, 1, x]*(-5/2 - (2*I)*Pi - 2*Log[mu2/s] - 18*zeta[2]) + 
        G[1, 0, 1, 0, x]*(-5/2 + (3*I)*Pi - 2*Log[mu2/s] - 16*zeta[2]) + 
        G[1, 0, 1, 1, x]*((3*I)*Pi - 6*zeta[2]) + G[1, 1, 0, 1, x]*
         ((-I)*Pi + 2*zeta[2]) + G[1, 1, 0, 0, x]*(-11 + (2*I)*Pi - 
          2*Log[mu2/s] + 4*zeta[2]) + G[0, 1, 1, 1, x]*
         ((5*I)*Pi + 16*zeta[2]) + G[0, 1, 0, 0, x]*(27 - (7*I)*Pi + 
          10*Log[mu2/s] + 28*zeta[2]) + G[0, 1, 0, 1, x]*
         (-15 - (5*I)*Pi - 4*Log[mu2/s] + 34*zeta[2]) + 
        G[0, 0, 1, 1, x]*(77/2 - (5*I)*Pi + 12*Log[mu2/s] + 4*Log[mu2/s]^2 + 
          42*zeta[2]) + G[0, 1, 1, 0, x]*(-15 + (7*I)*Pi - 4*Log[mu2/s] + 
          44*zeta[2]) + G[0, 0, 0, 0, x]*(-3/2 + (12*I)*Pi - 6*Log[mu2/s] + 
          4*Log[mu2/s]^2 + 66*zeta[2]) + G[0, 0, 0, 1, x]*
         (-25 + (5*I)*Pi - 6*Log[mu2/s] - 4*Log[mu2/s]^2 + 76*zeta[2]) + 
        G[0, 0, 1, 0, x]*(-25 - (12*I)*Pi - 6*Log[mu2/s] - 4*Log[mu2/s]^2 + 
          78*zeta[2]) + G[0, 0, 0, x]*(-7/2 - ((37*I)/2)*Pi + 
          2*Log[mu2/s]^2 + Log[mu2/s]*(8 - (8*I)*Pi - 40*zeta[2]) - 
          23*zeta[2] - 60*zeta[3]) + G[0, 0, 1, x]*(27/2 + ((35*I)/2)*Pi + 
          Log[mu2/s]*(4 + (6*I)*Pi - 36*zeta[2]) - 56*zeta[2] - 10*zeta[3]) + 
        G[0, 1, 1, x]*((-15*I)*Pi + Log[mu2/s]*((-4*I)*Pi - 12*zeta[2]) - 
          10*zeta[2] - 10*zeta[3]) + G[0, 1, 0, x]*(27/2 + (16*I)*Pi + 
          Log[mu2/s]*(4 + (6*I)*Pi - 32*zeta[2]) - 52*zeta[2] - 8*zeta[3]) + 
        G[1, 1, 0, x]*((-11*I)*Pi - (2*I)*Pi*Log[mu2/s] + 8*zeta[2] - 
          2*zeta[3]) + (-41 + (20*I)*Pi)*zeta[3] + 18*zeta[3]^2 + 
        G[1, 0, 1, x]*(((-5*I)/2)*Pi + Log[mu2/s]*((-2*I)*Pi + 4*zeta[2]) + 
          2*zeta[3]) + G[1, 0, 0, x]*(-55/2 + ((27*I)/2)*Pi - 
          2*Log[mu2/s]^2 - 13*zeta[2] + Log[mu2/s]*(-14 + (4*I)*Pi + 
            8*zeta[2]) + 14*zeta[3]) + zeta[2]*((41*I)*Pi + 37*zeta[3]) + 
        G[0, 1, x]*(((27*I)/2)*Pi + (50 - (3*I)*Pi)*zeta[2] + 
          4*Log[mu2/s]^2*zeta[2] + 16*zeta[3] + Log[mu2/s]*
           ((4*I)*Pi + 18*zeta[2] + 4*zeta[3]) - 22*zeta[4]) + 
        G[1, 0, x]*(((-55*I)/2)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
          (95/2 + (5*I)*Pi)*zeta[2] + Log[mu2/s]*((-14*I)*Pi + 16*zeta[2] - 
            4*zeta[3]) - 2*zeta[3] - 20*zeta[4]) + (709/8 + ((9*I)/2)*Pi)*
         zeta[4] + (17*G[1, 1, x]*zeta[4])/2 + Log[mu2/s]^2*
         ((2*I)*Pi*zeta[2] - 2*zeta[3] + 17*zeta[4]) + 
        G[0, 0, x]*(101/4 + (14*I)*Pi + (83/2 + (7*I)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-1 + (2*I)*Pi + 8*zeta[2]) + 27*zeta[3] + 
          Log[mu2/s]*(4 + (10*I)*Pi + 10*zeta[2] + 28*zeta[3]) + 
          49*zeta[4]) + G[0, x]*(((101*I)/4)*Pi + 
          zeta[2]*(-57 - (24*I)*Pi - 78*zeta[3]) + Log[mu2/s]^2*
           ((-I)*Pi - 2*zeta[2] - 4*zeta[3]) - 28*zeta[3] + 
          Log[mu2/s]*((4*I)*Pi + (-10 - (8*I)*Pi)*zeta[2] - 14*zeta[3] - 
            40*zeta[4]) - (109*zeta[4])/4 - 47*zeta[5]) + (9*zeta[5])/2 + 
        G[1, x]*((-17/2 - (10*I)*Pi)*zeta[3] + zeta[2]*(((17*I)/2)*Pi + 
            28*zeta[3]) - 19*zeta[4] + 17*Log[mu2/s]*zeta[4] + 12*zeta[5]) + 
        Log[mu2/s]*(-18*zeta[3] + zeta[2]*((18*I)*Pi + 56*zeta[3]) + 
          (65*zeta[4])/2 + 24*zeta[5]) + (171*zeta[6])/8)/(1 - x)^2 + 
      (13575/128 + ((193*I)/8)*Pi + ((7*I)/4)*Pi*G[1, 0, x] - 
        ((27*I)/2)*Pi*G[0, 0, 1, x] + (7/4 + ((21*I)/2)*Pi)*G[1, 0, 1, x] + 
        (7*G[1, 1, 0, x])/4 - (27*G[0, 0, 1, 1, x])/2 + 
        (53*G[0, 1, 1, 1, x])/2 + (21*G[1, 0, 1, 1, x])/2 - 
        (71*G[1, 1, 1, 1, x])/2 + 25*G[0, 0, 0, 0, 0, 0, x] + 
        G[0, 0, 0, 0, 0, x]*(-75/2 - 25*Log[mu2/s]) + 
        G[0, 1, 1, x]*(-29 + ((27*I)/2)*Pi - 13*Log[mu2/s]) + 
        (5*Log[mu2/s]^5)/16 + (5*Log[mu2/s]^6)/144 + 
        G[1, 1, 1, x]*(62 - ((21*I)/2)*Pi + 25*Log[mu2/s]) + 
        G[1, 1, x]*(-713/8 + ((109*I)/4)*Pi + (-73/2 + (13*I)*Pi)*
           Log[mu2/s] - 6*Log[mu2/s]^2 - (75*zeta[2])/2) + 
        G[0, 0, 0, 0, x]*(239/4 + (75*Log[mu2/s])/2 + (25*Log[mu2/s]^2)/2 - 
          (11*zeta[2])/2) + Log[mu2/s]^4*(239/96 - (11*zeta[2])/48) + 
        G[0, 1, x]*((-29*I)*Pi - (13*I)*Pi*Log[mu2/s] + (77*zeta[2])/2) + 
        Log[mu2/s]^3*(145/12 + (5*zeta[2])/8 - (50*zeta[3])/9) - 
        (6205*zeta[3])/24 + (1255*zeta[3]^2)/18 + 
        G[1, x]*(193/8 - ((605*I)/8)*Pi + (3 - (6*I)*Pi)*Log[mu2/s]^2 + 
          (359/4 + (15*I)*Pi)*zeta[2] + Log[mu2/s]*(27/2 - ((61*I)/2)*Pi + 
            35*zeta[2]) + (17*zeta[3])/2) + zeta[2]*(991/32 - ((15*I)/2)*Pi + 
          10*zeta[3]) + G[0, 0, 0, x]*(-145/2 - (75*Log[mu2/s]^2)/4 - 
          (25*Log[mu2/s]^3)/6 - (15*zeta[2])/4 + Log[mu2/s]*
           (-239/4 + (11*zeta[2])/2) + (100*zeta[3])/3) + 
        G[0, 0, x]*(671/8 + (25*Log[mu2/s]^3)/4 + (25*Log[mu2/s]^4)/24 + 
          Log[mu2/s]^2*(239/8 - (11*zeta[2])/4) + (125*zeta[2])/8 + 
          Log[mu2/s]*(145/2 + (15*zeta[2])/4 - (100*zeta[3])/3) - 
          44*zeta[3] - (379*zeta[4])/16) + Log[mu2/s]^2*(671/16 + (3*I)*Pi + 
          (125*zeta[2])/16 - 22*zeta[3] - (379*zeta[4])/32) - 
        (5627*zeta[4])/64 + Log[mu2/s]*(2925/32 + ((27*I)/2)*Pi - 
          (1391*zeta[3])/12 + zeta[2]*(157/8 + (49*zeta[3])/3) - 
          (945*zeta[4])/32 - 6*zeta[5]) - (9*zeta[5])/2 + 
        G[0, x]*(-2925/32 - (25*Log[mu2/s]^4)/16 - (5*Log[mu2/s]^5)/24 + 
          Log[mu2/s]^3*(-239/24 + (11*zeta[2])/12) + 
          zeta[2]*(-301/8 - (49*zeta[3])/3) + (1391*zeta[3])/12 + 
          Log[mu2/s]^2*(-145/4 - (15*zeta[2])/8 + (50*zeta[3])/3) + 
          (945*zeta[4])/32 + Log[mu2/s]*(-671/8 - (125*zeta[2])/8 + 
            44*zeta[3] + (379*zeta[4])/16) + 6*zeta[5]) + (7193*zeta[6])/128)/
       x)/Nc^2 + (Nf*((-2 + (12*I)*Pi)*G[1, 0, 1, 1, x] + 
       78*G[0, 0, 0, 0, 0, x] - (52*G[0, 0, 0, 0, 1, x])/3 - 
       (52*G[0, 0, 0, 1, 0, x])/3 + (62*G[0, 0, 0, 1, 1, x])/3 - 
       52*G[0, 0, 1, 0, 0, x] - (14*G[0, 0, 1, 0, 1, x])/3 - 
       (14*G[0, 0, 1, 1, 0, x])/3 + (2*G[0, 0, 1, 1, 1, x])/3 - 
       90*G[0, 1, 0, 0, 0, x] + (14*G[0, 1, 0, 0, 1, x])/3 + 
       (14*G[0, 1, 0, 1, 0, x])/3 + (8*G[0, 1, 0, 1, 1, x])/3 + 
       72*G[0, 1, 1, 0, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, 0, x] - (4*G[0, 1, 1, 1, 1, x])/3 - 
       72*G[1, 0, 0, 0, 0, x] + 14*G[1, 0, 0, 0, 1, x] + 
       14*G[1, 0, 0, 1, 0, x] - (44*G[1, 0, 0, 1, 1, x])/3 + 
       32*G[1, 0, 1, 0, 0, x] + (34*G[1, 0, 1, 0, 1, x])/3 + 
       (34*G[1, 0, 1, 1, 0, x])/3 + (2*G[1, 0, 1, 1, 1, x])/3 + 
       (142*G[1, 1, 0, 0, 0, x])/3 + 14*G[1, 1, 0, 0, 1, x] + 
       14*G[1, 1, 0, 1, 0, x] - (8*G[1, 1, 0, 1, 1, x])/3 - 
       28*G[1, 1, 1, 0, 0, x] - (34*G[1, 1, 1, 0, 1, x])/3 - 
       (34*G[1, 1, 1, 1, 0, x])/3 - (56*G[1, 1, 1, 1, 1, x])/3 + 
       G[1, 1, 0, 0, x]*(128/9 + (32*I)*Pi - (88*Log[mu2/s])/3) + 
       G[1, 0, 0, 1, x]*(-550/9 - ((40*I)/3)*Pi - (38*Log[mu2/s])/3) + 
       G[1, 0, 1, 0, x]*(-550/9 + ((92*I)/3)*Pi - (38*Log[mu2/s])/3) + 
       G[0, 1, 0, 1, x]*(-490/9 + ((8*I)/3)*Pi - (14*Log[mu2/s])/3) + 
       G[0, 1, 1, 0, x]*(-490/9 + ((208*I)/3)*Pi - (14*Log[mu2/s])/3) + 
       G[0, 0, 1, 1, x]*(-19/3 - (8*I)*Pi - 4*Log[mu2/s]) + 
       G[0, 0, 0, 0, x]*(1733/9 + ((172*I)/3)*Pi - (10*Log[mu2/s])/3) + 
       G[0, 1, 1, 1, x]*(142/3 - (2*Log[mu2/s])/3) + 
       G[0, 0, 0, 1, x]*(-419/9 + ((16*I)/3)*Pi + 2*Log[mu2/s]) + 
       G[0, 0, 1, 0, x]*(-419/9 - ((164*I)/3)*Pi + 2*Log[mu2/s]) + 
       G[1, 1, 0, 1, x]*(-470/9 + ((52*I)/3)*Pi + 6*Log[mu2/s]) + 
       G[1, 1, 1, 0, x]*(-470/9 - ((100*I)/3)*Pi + 6*Log[mu2/s]) + 
       G[0, 1, 0, 0, x]*(-140/9 - (72*I)*Pi + (40*Log[mu2/s])/3) + 
       G[1, 1, 1, 1, x]*(526/3 - (16*I)*Pi + 14*Log[mu2/s]) + 
       G[1, 0, 0, 0, x]*(208/9 - ((88*I)/3)*Pi + (86*Log[mu2/s])/3) + 
       G[1, 0, 0, x]*(1154/27 - ((142*I)/9)*Pi + (200/9 + ((80*I)/3)*Pi)*
          Log[mu2/s] + (16*Log[mu2/s]^2)/3 - (250*zeta[2])/3) + 
       G[1, 1, 1, x]*(-6923/27 + ((56*I)/9)*Pi + (-1052/9 + ((32*I)/3)*Pi)*
          Log[mu2/s] - (14*Log[mu2/s]^2)/3 - 20*zeta[2]) + 
       G[0, 1, 0, x]*(1849/18 - (14*I)*Pi + (56 + (16*I)*Pi)*Log[mu2/s] + 
         (11*Log[mu2/s]^2)/3 - (11*zeta[2])/3) + (7*Log[mu2/s]^3*zeta[2])/3 + 
       G[0, 1, 1, x]*(865/54 - ((14*I)/9)*Pi + (50/9 - ((8*I)/3)*Pi)*
          Log[mu2/s] + (4*Log[mu2/s]^2)/3 + (4*zeta[2])/3) + 
       G[1, 0, 1, x]*(346/3 - ((70*I)/9)*Pi + (166/3 - ((40*I)/3)*Pi)*
          Log[mu2/s] - Log[mu2/s]^2/3 + (7*zeta[2])/3) + 
       G[0, 0, 1, x]*(1849/18 + ((28*I)/9)*Pi + (56 + ((16*I)/3)*Pi)*
          Log[mu2/s] + (11*Log[mu2/s]^2)/3 + (19*zeta[2])/3) + 
       G[1, 1, 0, x]*(346/3 + ((52*I)/3)*Pi + (166/3 - (24*I)*Pi)*
          Log[mu2/s] - Log[mu2/s]^2/3 + (79*zeta[2])/3) + 
       G[0, 0, 0, x]*(-12877/54 + ((112*I)/9)*Pi + (-1202/9 - ((56*I)/3)*Pi)*
          Log[mu2/s] - (26*Log[mu2/s]^2)/3 + (98*zeta[2])/3) + 
       ((-6*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 6*G[0, 1, 1, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + 
         G[1, 1, x]*(-75/2 + (8*I)*Pi - 10*Log[mu2/s]) + 
         G[1, x]*(((-75*I)/2)*Pi - (10*I)*Pi*Log[mu2/s] + 36*zeta[2]))/x^2 + 
       zeta[2]*(60781/108 - ((415*I)/9)*Pi - (251*zeta[3])/3) + 
       G[0, 0, x]*(34825/324 - ((1063*I)/27)*Pi + (263/9 - ((8*I)/3)*Pi)*
          Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + (182 + ((160*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]*(2602/27 - ((172*I)/9)*Pi + (103*zeta[2])/3) - 
         (680*zeta[3])/9) + G[1, 1, x]*(79285/324 - ((37*I)/27)*Pi + 
         (263/9 - ((8*I)/3)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + 
         (1430/9 + ((92*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          (3772/27 - ((28*I)/9)*Pi + 13*zeta[2]) - (464*zeta[3])/9) + 
       Log[mu2/s]^2*((263/3 - (8*I)*Pi)*zeta[2] - (5*zeta[3])/3) + 
       (6641/54 - ((70*I)/3)*Pi)*zeta[3] + G[0, 1, x]*
        (-57055/324 + ((19*I)/27)*Pi + (-263/9 + ((8*I)/3)*Pi)*Log[mu2/s]^2 - 
         (7*Log[mu2/s]^3)/9 + Log[mu2/s]*(-3187/27 + ((28*I)/9)*Pi - 
           5*zeta[2]) + (1459/9 - ((236*I)/3)*Pi)*zeta[2] + 
         (506*zeta[3])/9) + G[1, 0, x]*(-57055/324 + ((1081*I)/27)*Pi + 
         (-263/9 + ((8*I)/3)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/9 + 
         Log[mu2/s]*(-3187/27 + ((172*I)/9)*Pi - (43*zeta[2])/3) + 
         (132 - ((124*I)/3)*Pi)*zeta[2] + (560*zeta[3])/9) + 
       G[1, x]*(-17879/108 - ((107*I)/18)*Pi + Log[mu2/s]^2*
          (-23/2 - 3*zeta[2]) + (-2918/9 - ((38*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(-671/9 - ((4*I)/3)*Pi + (-500/3 + (32*I)*Pi)*zeta[2] - 
           (10*zeta[3])/3) + (-49/3 + (40*I)*Pi)*zeta[3] - (583*zeta[4])/6) + 
       G[0, x]*(17879/108 + ((107*I)/18)*Pi + Log[mu2/s]^2*
          (23/2 - 7*zeta[2]) + (-5567/18 + ((56*I)/3)*Pi)*zeta[2] + 
         (-90 - (40*I)*Pi)*zeta[3] + Log[mu2/s]*(671/9 + ((4*I)/3)*Pi + 
           (-454/3 - (8*I)*Pi)*zeta[2] + (26*zeta[3])/3) - (533*zeta[4])/6) + 
       (2783/18 - ((13*I)/3)*Pi)*zeta[4] + Log[mu2/s]*
        ((3313/9 - ((76*I)/3)*Pi)*zeta[2] + (592*zeta[3])/9 + 
         (743*zeta[4])/6) - (236*zeta[5])/3 + 
       (-2379989/23328 + ((3391*I)/54)*Pi - ((16*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (16 + ((16*I)/3)*Pi)*G[0, 0, 1, 1, x] + (-32 + ((32*I)/3)*Pi)*
          G[0, 1, 1, 1, x] + (24 + (16*I)*Pi)*G[1, 1, 1, 1, x] + 
         (14*G[0, 0, 0, 0, 0, x])/3 - (32*G[0, 0, 1, 0, 0, x])/3 + 
         (16*G[0, 0, 1, 0, 1, x])/3 + (16*G[0, 0, 1, 1, 0, x])/3 + 
         16*G[0, 1, 0, 0, 0, x] - (40*G[0, 1, 0, 0, 1, x])/3 - 
         (40*G[0, 1, 0, 1, 0, x])/3 + (8*G[0, 1, 0, 1, 1, x])/3 - 
         (40*G[0, 1, 1, 0, 0, x])/3 + (32*G[0, 1, 1, 0, 1, x])/3 + 
         (32*G[0, 1, 1, 1, 0, x])/3 + 40*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         (44*G[1, 0, 0, 1, 1, x])/3 - 12*G[1, 0, 1, 0, 0, x] - 
         (40*G[1, 0, 1, 0, 1, x])/3 - (40*G[1, 0, 1, 1, 0, x])/3 - 
         12*G[1, 1, 0, 0, 0, x] - (32*G[1, 1, 0, 0, 1, x])/3 - 
         (32*G[1, 1, 0, 1, 0, x])/3 + (16*G[1, 1, 0, 1, 1, x])/3 + 
         4*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
         16*G[1, 1, 1, 1, 0, x] + G[1, 0, 0, 0, x]*(-40/3 + (12*I)*Pi - 
           16*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-8/9 + ((28*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*(-8/9 - (16*I)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(-40/9 - (8*I)*Pi - 
           (16*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*(-40/9 - (16*I)*Pi - 
           (16*Log[mu2/s])/3) + G[0, 0, 0, 0, x]*(-103/9 - 
           (14*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*(-218/9 - (16*I)*Pi - 
           (8*Log[mu2/s])/3) - (103*Log[mu2/s]^4)/216 - 
         (7*Log[mu2/s]^5)/180 + G[0, 1, 0, 0, x]*(80/9 + ((40*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(-26/9 - ((28*I)/3)*Pi + 
           (40*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(190/9 - (12*I)*Pi + 
           (40*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(190/9 + (16*I)*Pi + 
           (40*Log[mu2/s])/3) + G[1, 0, 1, x]*(139/27 - ((8*I)/3)*Pi + 
           (4/9 + (16*I)*Pi)*Log[mu2/s] + (8*Log[mu2/s]^2)/3 - 
           (32*zeta[2])/3) + G[0, 0, 1, x]*(32/3 + (16*I)*Pi - 
           (16*zeta[2])/3) + G[0, 1, 0, x]*(32/3 + ((40*I)/9)*Pi + 
           ((16*I)/3)*Pi*Log[mu2/s] - (8*zeta[2])/3) + 
         Log[mu2/s]^3*(-317/81 - (5*zeta[2])/18) + G[0, 0, 0, x]*
          (634/27 + (103*Log[mu2/s])/9 + (7*Log[mu2/s]^2)/3 + 
           (5*zeta[2])/3) + G[0, 1, 1, x]*(70 - ((184*I)/9)*Pi + 
           (16 - ((16*I)/3)*Pi)*Log[mu2/s] + (8*zeta[2])/3) + 
         G[1, 1, 0, x]*(139/27 - ((10*I)/3)*Pi + (4/9 + (8*I)*Pi)*
            Log[mu2/s] + (8*Log[mu2/s]^2)/3 + (16*zeta[2])/3) + 
         G[1, 1, 1, x]*(-320/3 + ((64*I)/9)*Pi + (-16 - ((32*I)/3)*Pi)*
            Log[mu2/s] + (32*zeta[2])/3) + G[1, 0, 0, x]*
          (-584/27 - ((10*I)/9)*Pi + (-80/9 - ((40*I)/3)*Pi)*Log[mu2/s] - 
           (16*Log[mu2/s]^2)/3 + (164*zeta[2])/3) + 
         G[1, 0, x]*(-386/9 - ((733*I)/27)*Pi - ((8*I)/3)*Pi*Log[mu2/s]^2 + 
           (-142/9 + ((56*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (-32/3 - ((76*I)/9)*Pi + (8*zeta[2])/3) - (80*zeta[3])/3) + 
         (3581/162 + ((160*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
          (-6677/324 + ((16*I)/3)*Pi + (-65/36 + ((32*I)/3)*Pi)*zeta[2] + 
           (19*zeta[3])/9) + zeta[2]*(14059/648 + ((520*I)/27)*Pi + 
           (20*zeta[3])/9) + G[0, 0, x]*(-6677/162 + ((32*I)/3)*Pi - 
           (103*Log[mu2/s]^2)/18 - (7*Log[mu2/s]^3)/9 + 
           Log[mu2/s]*(-634/27 - (5*zeta[2])/3) + (-65/18 + ((64*I)/3)*Pi)*
            zeta[2] + (38*zeta[3])/9) + G[0, 1, x]*(-386/9 + (70*I)*Pi + 
           (-392/9 + ((40*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-32/3 + (16*I)*Pi + 
             (16*zeta[2])/3) + 16*zeta[3]) + G[1, 1, x]*
          (345/2 - ((1445*I)/27)*Pi + (4 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(48 - ((68*I)/9)*Pi - (8*zeta[2])/3) + 
           (52/9 - ((16*I)/3)*Pi)*zeta[2] + (64*zeta[3])/3) + 
         G[0, x]*(129389/1944 - ((386*I)/9)*Pi + (103*Log[mu2/s]^3)/54 + 
           (7*Log[mu2/s]^4)/36 + Log[mu2/s]^2*(317/27 + (5*zeta[2])/6) + 
           (425/54 - ((160*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
            (6677/162 - ((32*I)/3)*Pi + (65/18 - ((64*I)/3)*Pi)*zeta[2] - 
             (38*zeta[3])/9) + (-301/27 - ((64*I)/3)*Pi)*zeta[3] - 
           (35*zeta[4])/24) + (725/144 + ((296*I)/3)*Pi)*zeta[4] + 
         Log[mu2/s]*(-129389/1944 + ((278*I)/9)*Pi + 
           (-425/54 + ((160*I)/9)*Pi)*zeta[2] + (301/27 + ((64*I)/3)*Pi)*
            zeta[3] + (35*zeta[4])/24) + G[1, x]*(3391/54 + ((321*I)/2)*Pi + 
           Log[mu2/s]^2*(16/3 + (4*I)*Pi - (8*zeta[2])/3) + 
           (-4081/27 - ((28*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
            (278/9 + (48*I)*Pi + (-148/9 - ((40*I)/3)*Pi)*zeta[2] - 
             16*zeta[3]) + (-40/3 - ((64*I)/3)*Pi)*zeta[3] + 
           (23*zeta[4])/3) + (59*zeta[5])/15)/x + 
       x*((74*G[0, 0, 0, 1, x])/3 + (74/3 + (40*I)*Pi)*G[0, 0, 1, 0, x] - 
         G[0, 0, 1, 1, x] + 23*G[0, 1, 0, 1, x] + (23 - (48*I)*Pi)*
          G[0, 1, 1, 0, x] - (73*G[0, 1, 1, 1, x])/3 + 21*G[1, 0, 0, 1, x] + 
         (21 - (16*I)*Pi)*G[1, 0, 1, 0, x] + (77*G[1, 1, 0, 1, x])/3 + 
         (77/3 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 69*G[1, 1, 1, 1, x] - 
         56*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 1, 0, 0, x] + 
         64*G[0, 1, 0, 0, 0, x] - 48*G[0, 1, 1, 0, 0, x] + 
         32*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 1, 0, 0, x] - 
         40*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 1, 0, 0, x] + 
         G[1, 0, 1, x]*(-317/6 - ((10*I)/3)*Pi - (73*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(-137/3 + ((4*I)/3)*Pi - (67*Log[mu2/s])/3) + 
         G[1, 0, 0, 0, x]*(-27 + (16*I)*Pi - 16*Log[mu2/s]) + 
         G[0, 1, 0, 0, x]*(-20/3 + (48*I)*Pi - 16*Log[mu2/s]) + 
         G[0, 1, 1, x]*(-11/18 - ((2*I)/3)*Pi + (2*Log[mu2/s])/3) + 
         G[1, 1, 0, 0, x]*(8/3 - (24*I)*Pi + 16*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(-190/3 - (40*I)*Pi + 16*Log[mu2/s]) + 
         G[1, 1, 1, x]*(892/9 + ((8*I)/3)*Pi + 46*Log[mu2/s]) + 
         G[1, 1, 0, x]*(-317/6 + (4*I)*Pi + (-73/3 + (16*I)*Pi)*Log[mu2/s] - 
           40*zeta[2]) + G[0, 0, 0, x]*(1655/18 + ((16*I)/3)*Pi + 
           (44 + (16*I)*Pi)*Log[mu2/s] - 8*zeta[2]) - 
         (69*Log[mu2/s]^2*zeta[2])/2 + G[0, 1, 0, x]*(-137/3 - (6*I)*Pi + 
           (-67/3 - (16*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + 
         G[1, 0, 0, x]*(59/9 - ((10*I)/3)*Pi + (8/3 - (16*I)*Pi)*Log[mu2/s] + 
           32*zeta[2]) + G[0, 1, x]*(9287/108 + ((59*I)/18)*Pi + 
           (446/9 + ((4*I)/3)*Pi)*Log[mu2/s] + (23*Log[mu2/s]^2)/2 + 
           (-479/6 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
         G[1, 0, x]*(9287/108 + ((59*I)/18)*Pi + (23*Log[mu2/s]^2)/2 + 
           (-433/6 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*(446/9 + ((4*I)/3)*Pi + 
             16*zeta[2]) - 32*zeta[3]) + (-470/9 - (10*I)*Pi)*zeta[3] + 
         G[1, 1, x]*(-9287/108 - ((59*I)/18)*Pi + (-446/9 - ((4*I)/3)*Pi)*
            Log[mu2/s] - (23*Log[mu2/s]^2)/2 + (-379/6 - (24*I)*Pi)*zeta[2] + 
           24*zeta[3]) + zeta[2]*(-9287/36 - ((59*I)/6)*Pi + 40*zeta[3]) + 
         G[0, 0, x]*(-9287/108 - ((59*I)/18)*Pi - (23*Log[mu2/s]^2)/2 + 
           Log[mu2/s]*(-446/9 - ((4*I)/3)*Pi - 16*zeta[2]) + 
           (-407/6 - (40*I)*Pi)*zeta[2] + 56*zeta[3]) + 
         Log[mu2/s]*((-446/3 - (4*I)*Pi)*zeta[2] + (-25 - (16*I)*Pi)*
            zeta[3] - 112*zeta[4]) + (-791/12 - (34*I)*Pi)*zeta[4] + 
         G[0, x]*((865/6 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*
            ((69 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (49/3 + (40*I)*Pi)*
            zeta[3] + 70*zeta[4]) + G[1, x]*((454/3 - (2*I)*Pi)*zeta[2] + 
           (100/3 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*
            ((71 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 98*zeta[4]) + 
         48*zeta[5]) + (((-2920*I)/27)*Pi + (32*G[1, 1, 1, 0, x])/3 - 
         (8*G[0, 0, 1, 0, 0, x])/3 - (16*G[0, 1, 1, 0, 0, x])/3 - 
         (160*G[0, 1, 1, 0, 1, x])/3 - (160*G[0, 1, 1, 1, 0, x])/3 + 
         192*G[0, 1, 1, 1, 1, x] - 100*G[1, 0, 1, 0, 1, x] - 
         100*G[1, 0, 1, 1, 0, x] + 192*G[1, 0, 1, 1, 1, x] + 
         (376*G[1, 1, 0, 0, 0, x])/3 - (380*G[1, 1, 0, 0, 1, x])/3 - 
         (380*G[1, 1, 0, 1, 0, x])/3 + 128*G[1, 1, 0, 1, 1, x] - 
         248*G[0, 0, 0, 0, 0, 0, x] + 136*G[0, 0, 0, 0, 0, 1, x] + 
         136*G[0, 0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 0, 1, 1, x] + 
         80*G[0, 0, 0, 1, 0, 1, x] + 80*G[0, 0, 0, 1, 1, 0, x] - 
         128*G[0, 0, 0, 1, 1, 1, x] - 112*G[0, 0, 1, 0, 0, 0, x] + 
         112*G[0, 0, 1, 0, 0, 1, x] + 112*G[0, 0, 1, 0, 1, 0, x] - 
         80*G[0, 0, 1, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 0, 1, x] + 
         32*G[0, 0, 1, 1, 1, 0, x] - 96*G[0, 0, 1, 1, 1, 1, x] - 
         88*G[0, 1, 0, 0, 0, 0, x] + 40*G[0, 1, 0, 0, 0, 1, x] + 
         40*G[0, 1, 0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, 1, 1, x] + 
         48*G[0, 1, 0, 1, 0, 1, x] + 48*G[0, 1, 0, 1, 1, 0, x] - 
         96*G[0, 1, 0, 1, 1, 1, x] - 64*G[0, 1, 1, 0, 0, 0, x] + 
         64*G[0, 1, 1, 0, 0, 1, x] + 64*G[0, 1, 1, 0, 1, 0, x] - 
         64*G[0, 1, 1, 0, 1, 1, x] + 56*G[1, 0, 0, 0, 0, 0, x] - 
         40*G[1, 0, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 0, 1, 0, x] + 
         24*G[1, 0, 0, 0, 1, 1, x] - 16*G[1, 0, 0, 1, 0, 1, x] - 
         16*G[1, 0, 0, 1, 1, 0, x] + 32*G[1, 0, 0, 1, 1, 1, x] + 
         24*G[1, 0, 1, 0, 0, 0, x] - 24*G[1, 0, 1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, 1, 0, x] + 24*G[1, 0, 1, 0, 1, 1, x] - 
         8*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
         8*G[1, 1, 0, 0, 1, 0, x] - 8*G[1, 1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, 0, 1, x]*(-148/3 - 80*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
          (-148/3 - 80*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
          (-268/3 - 48*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
          (-268/3 - 48*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
          (-64 - 32*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-64 - 32*Log[mu2/s]) + 
         G[1, 0, 0, 1, 1, x]*(92/3 - 16*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
          (692/3 - 16*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
          (-380/3 + 16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
          (-380/3 + 16*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
          (-12 + 48*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(20 + 48*Log[mu2/s]) + 
         G[0, 1, 0, 0, 0, x]*(284/3 + 48*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
          (64 + 64*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
          (484/3 + 112*Log[mu2/s]) + G[0, 0, 1, 0, x]*
          (1211/9 + (200*Log[mu2/s])/3 + 16*Log[mu2/s]^2 - 312*zeta[2]) + 
         G[0, 0, 0, 1, x]*(1211/9 + ((16*I)/3)*Pi + (200*Log[mu2/s])/3 + 
           16*Log[mu2/s]^2 - 304*zeta[2]) + G[0, 0, 0, 0, x]*
          (-1304/9 - ((8*I)/3)*Pi - (344*Log[mu2/s])/3 - 16*Log[mu2/s]^2 - 
           264*zeta[2]) + G[0, 1, 1, 0, x]*(337/3 - ((8*I)/3)*Pi + 
           56*Log[mu2/s] - 176*zeta[2]) + G[0, 0, 1, 1, x]*
          (37/9 - ((8*I)/3)*Pi - (8*Log[mu2/s])/3 - 16*Log[mu2/s]^2 - 
           168*zeta[2]) + G[0, 1, 0, 1, x]*(337/3 - ((40*I)/3)*Pi + 
           56*Log[mu2/s] - 136*zeta[2]) + G[0, 1, 0, 0, x]*
          (-41 + ((16*I)/3)*Pi - 112*zeta[2]) + G[0, 1, 1, 1, x]*
          (-272 + ((32*I)/3)*Pi - 128*Log[mu2/s] - 64*zeta[2]) + 
         G[1, 1, 0, 0, x]*(104/3 - ((4*I)/3)*Pi - 16*zeta[2]) + 
         G[1, 1, 0, 1, x]*(32/3 + ((4*I)/3)*Pi - 8*zeta[2]) + 
         G[1, 0, 1, 1, x]*(-184 - (4*I)*Pi - 96*Log[mu2/s] + 24*zeta[2]) + 
         G[1, 0, 1, 0, x]*(1679/9 - ((4*I)/3)*Pi + (296*Log[mu2/s])/3 + 
           64*zeta[2]) + G[1, 0, 0, 1, x]*(1679/9 + ((8*I)/3)*Pi + 
           (296*Log[mu2/s])/3 + 72*zeta[2]) + G[1, 0, 0, 0, x]*
          (-2350/9 + ((8*I)/3)*Pi - (304*Log[mu2/s])/3 + 80*zeta[2]) + 
         G[1, 1, 1, x]*(((32*I)/3)*Pi + 128*zeta[2]) + 
         G[1, 0, 0, x]*(226/3 - ((383*I)/9)*Pi + Log[mu2/s]*
            (32 - ((8*I)/3)*Pi - 32*zeta[2]) + (968*zeta[2])/3 - 
           56*zeta[3]) + zeta[2]*(-14717/54 - ((2305*I)/54)*Pi - 
           16*zeta[3]) + G[1, 0, 1, x]*(-97/3 - ((49*I)/9)*Pi + 
           Log[mu2/s]*(-8 + ((8*I)/3)*Pi - 16*zeta[2]) + (952*zeta[2])/3 - 
           8*zeta[3]) + (-7841/54 + ((274*I)/9)*Pi)*zeta[3] - 72*zeta[3]^2 + 
         G[1, 1, 0, x]*(-97/3 + ((112*I)/3)*Pi - 8*Log[mu2/s] + 
           (1052*zeta[2])/3 + 8*zeta[3]) + G[0, 1, 0, x]*
          (-12043/54 - ((416*I)/9)*Pi - (88*Log[mu2/s]^2)/3 + 268*zeta[2] + 
           Log[mu2/s]*(-1058/9 - ((8*I)/3)*Pi + 128*zeta[2]) + 32*zeta[3]) + 
         G[0, 1, 1, x]*(2329/9 - ((79*I)/3)*Pi + 32*Log[mu2/s]^2 + 
           (604*zeta[2])/3 + Log[mu2/s]*(400/3 - (8*I)*Pi + 48*zeta[2]) + 
           40*zeta[3]) + G[0, 0, 1, x]*(-12043/54 + ((190*I)/9)*Pi - 
           (88*Log[mu2/s]^2)/3 + (536*zeta[2])/3 + Log[mu2/s]*
            (-1058/9 + ((16*I)/3)*Pi + 144*zeta[2]) + 40*zeta[3]) + 
         G[0, 0, 0, x]*(2590/27 + ((463*I)/9)*Pi + (80*Log[mu2/s]^2)/3 + 
           72*zeta[2] + Log[mu2/s]*(556/9 + ((16*I)/3)*Pi + 160*zeta[2]) + 
           240*zeta[3]) + G[0, 0, x]*(1978/27 - ((4931*I)/54)*Pi + 
           Log[mu2/s]^2*(20/3 - ((8*I)/3)*Pi - 32*zeta[2]) + 
           (-2129/9 + ((44*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (322/9 - ((382*I)/9)*Pi - (368*zeta[2])/3 - 112*zeta[3]) - 
           180*zeta[3] - 196*zeta[4]) + Log[mu2/s]^2*(((-20*I)/3)*Pi + 
           (-104/3 + ((8*I)/3)*Pi)*zeta[2] - (104*zeta[3])/3 - 68*zeta[4]) + 
         G[1, 1, x]*(((-97*I)/3)*Pi + Log[mu2/s]*((-8*I)*Pi - 96*zeta[2]) + 
           (-536/3 + ((4*I)/3)*Pi)*zeta[2] - (244*zeta[3])/3 - 34*zeta[4]) + 
         (9245/36 + ((184*I)/3)*Pi)*zeta[4] + G[1, 0, x]*
          (3671/54 + ((589*I)/9)*Pi + (8*Log[mu2/s]^2)/3 + 
           (-5219/9 - ((8*I)/3)*Pi)*zeta[2] - (320*zeta[3])/3 + 
           Log[mu2/s]*(202/9 + ((88*I)/3)*Pi - (776*zeta[2])/3 + 
             16*zeta[3]) + 80*zeta[4]) + G[0, 1, x]*(3671/54 + 
           ((3143*I)/54)*Pi + Log[mu2/s]^2*(8/3 + ((8*I)/3)*Pi - 
             16*zeta[2]) + (-3862/9 - ((4*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(202/9 + ((190*I)/9)*Pi - (592*zeta[2])/3 - 
             16*zeta[3]) - (88*zeta[3])/3 + 88*zeta[4]) + 
         Log[mu2/s]*(((-418*I)/9)*Pi + zeta[2]*(-1306/9 - ((194*I)/9)*Pi - 
             224*zeta[3]) + (-622/9 + ((64*I)/3)*Pi)*zeta[3] + 
           (230*zeta[4])/3 - 96*zeta[5]) + G[1, x]*(((3671*I)/54)*Pi + 
           Log[mu2/s]^2*(((8*I)/3)*Pi + 32*zeta[2]) + 
           zeta[2]*(2216/9 - ((301*I)/9)*Pi - 112*zeta[3]) + 
           (1213/9 + ((32*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((202*I)/9)*Pi + 
             (392/3 + ((8*I)/3)*Pi)*zeta[2] + (88*zeta[3])/3 - 68*zeta[4]) + 
           (67*zeta[4])/3 - 48*zeta[5]) - 122*zeta[5] + 
         G[0, x]*(-2920/27 + ((5119*I)/54)*Pi + (1334/9 - ((76*I)/3)*Pi)*
            zeta[3] + Log[mu2/s]^2*(-20/3 + ((28*I)/3)*Pi + (184*zeta[2])/3 + 
             16*zeta[3]) + zeta[2]*(27073/54 + ((65*I)/9)*Pi + 312*zeta[3]) - 
           (254*zeta[4])/3 + Log[mu2/s]*(-418/9 + ((404*I)/9)*Pi + 
             (2354/9 - ((16*I)/3)*Pi)*zeta[2] + (416*zeta[3])/3 + 
             160*zeta[4]) + 188*zeta[5]) - (171*zeta[6])/2)/(1 - x) + 
       ((-68*G[0, 0, 1, 0, 0, x])/3 + (32*G[0, 1, 1, 0, 0, x])/3 + 
         (32*G[0, 1, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 1, 0, x])/3 + 
         4*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] - (8*G[1, 1, 0, 0, 0, x])/3 + 
         (4*G[1, 1, 0, 0, 1, x])/3 + (4*G[1, 1, 0, 1, 0, x])/3 + 
         496*G[0, 0, 0, 0, 0, 0, x] - 272*G[0, 0, 0, 0, 0, 1, x] - 
         272*G[0, 0, 0, 0, 1, 0, x] + 112*G[0, 0, 0, 0, 1, 1, x] - 
         160*G[0, 0, 0, 1, 0, 1, x] - 160*G[0, 0, 0, 1, 1, 0, x] + 
         256*G[0, 0, 0, 1, 1, 1, x] + 224*G[0, 0, 1, 0, 0, 0, x] - 
         224*G[0, 0, 1, 0, 0, 1, x] - 224*G[0, 0, 1, 0, 1, 0, x] + 
         160*G[0, 0, 1, 0, 1, 1, x] - 64*G[0, 0, 1, 1, 0, 1, x] - 
         64*G[0, 0, 1, 1, 1, 0, x] + 192*G[0, 0, 1, 1, 1, 1, x] + 
         176*G[0, 1, 0, 0, 0, 0, x] - 80*G[0, 1, 0, 0, 0, 1, x] - 
         80*G[0, 1, 0, 0, 1, 0, x] - 16*G[0, 1, 0, 0, 1, 1, x] - 
         96*G[0, 1, 0, 1, 0, 1, x] - 96*G[0, 1, 0, 1, 1, 0, x] + 
         192*G[0, 1, 0, 1, 1, 1, x] + 128*G[0, 1, 1, 0, 0, 0, x] - 
         128*G[0, 1, 1, 0, 0, 1, x] - 128*G[0, 1, 1, 0, 1, 0, x] + 
         128*G[0, 1, 1, 0, 1, 1, x] - 112*G[1, 0, 0, 0, 0, 0, x] + 
         80*G[1, 0, 0, 0, 0, 1, x] + 80*G[1, 0, 0, 0, 1, 0, x] - 
         48*G[1, 0, 0, 0, 1, 1, x] + 32*G[1, 0, 0, 1, 0, 1, x] + 
         32*G[1, 0, 0, 1, 1, 0, x] - 64*G[1, 0, 0, 1, 1, 1, x] - 
         48*G[1, 0, 1, 0, 0, 0, x] + 48*G[1, 0, 1, 0, 0, 1, x] + 
         48*G[1, 0, 1, 0, 1, 0, x] - 48*G[1, 0, 1, 0, 1, 1, x] + 
         16*G[1, 1, 0, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 0, 1, x] - 
         16*G[1, 1, 0, 0, 1, 0, x] + 16*G[1, 1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, 0, 0, x]*(4/3 - 224*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
          (-16 - 128*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
          (-64/3 - 96*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
          (-8 - 96*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(8 - 96*Log[mu2/s]) + 
         G[1, 0, 0, 0, 1, x]*(-8/3 - 32*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
          (-8/3 - 32*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
          (8/3 + 32*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
          (20/3 + 32*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(8 + 64*Log[mu2/s]) + 
         G[0, 0, 1, 1, 0, x]*(8 + 64*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
          (8/3 + 96*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(8/3 + 96*Log[mu2/s]) + 
         G[0, 0, 0, 0, 1, x]*(8/3 + 160*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
          (8/3 + 160*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-142/9 - ((4*I)/3)*Pi - 
           (16*Log[mu2/s])/3 - 160*zeta[2]) + G[1, 0, 0, 1, x]*
          (53/9 + ((8*I)/3)*Pi + (8*Log[mu2/s])/3 - 144*zeta[2]) + 
         G[1, 0, 1, 0, x]*(53/9 + ((8*I)/3)*Pi + (8*Log[mu2/s])/3 - 
           128*zeta[2]) + G[1, 0, 1, 1, x]*((-4*I)*Pi - 48*zeta[2]) + 
         G[1, 1, 0, 1, x]*(((4*I)/3)*Pi + 16*zeta[2]) + 
         G[1, 1, 0, 0, x]*(4 - ((4*I)/3)*Pi + 32*zeta[2]) + 
         G[0, 1, 1, 1, x]*(((32*I)/3)*Pi + 128*zeta[2]) + 
         G[0, 1, 0, 0, x]*(41/3 - ((32*I)/3)*Pi + 8*Log[mu2/s] + 
           224*zeta[2]) + G[0, 1, 0, 1, x]*(-53/3 - ((40*I)/3)*Pi - 
           8*Log[mu2/s] + 272*zeta[2]) + G[0, 0, 1, 1, x]*
          (73/9 - ((8*I)/3)*Pi + (16*Log[mu2/s])/3 + 32*Log[mu2/s]^2 + 
           336*zeta[2]) + G[0, 1, 1, 0, x]*(-53/3 + ((40*I)/3)*Pi - 
           8*Log[mu2/s] + 352*zeta[2]) + G[0, 0, 0, 0, x]*
          (196/9 + ((52*I)/3)*Pi + (40*Log[mu2/s])/3 + 32*Log[mu2/s]^2 + 
           528*zeta[2]) + G[0, 0, 0, 1, x]*(-73/9 + ((16*I)/3)*Pi - 
           (16*Log[mu2/s])/3 - 32*Log[mu2/s]^2 + 608*zeta[2]) + 
         G[0, 0, 1, 0, x]*(-73/9 - (20*I)*Pi - (16*Log[mu2/s])/3 - 
           32*Log[mu2/s]^2 + 624*zeta[2]) + G[0, 0, 0, x]*
          (-671/27 - ((17*I)/9)*Pi - (16*Log[mu2/s]^2)/3 + 
           Log[mu2/s]*(-140/9 - ((8*I)/3)*Pi - 320*zeta[2]) - 12*zeta[2] - 
           480*zeta[3]) + G[0, 0, 1, x]*(1319/54 + ((106*I)/9)*Pi + 
           (8*Log[mu2/s]^2)/3 + Log[mu2/s]*(106/9 + ((16*I)/3)*Pi - 
             288*zeta[2]) - (100*zeta[2])/3 - 80*zeta[3]) + 
         G[0, 1, 1, x]*(((-53*I)/3)*Pi + Log[mu2/s]*((-8*I)*Pi - 
             96*zeta[2]) - (8*zeta[2])/3 - 80*zeta[3]) + 
         G[0, 1, 0, x]*(1319/54 + ((70*I)/9)*Pi + (8*Log[mu2/s]^2)/3 + 
           Log[mu2/s]*(106/9 + ((16*I)/3)*Pi - 256*zeta[2]) - 20*zeta[2] - 
           64*zeta[3]) + G[1, 1, 0, x]*((4*I)*Pi - (4*zeta[2])/3 - 
           16*zeta[3]) + (-1463/54 + ((106*I)/9)*Pi)*zeta[3] + 
         144*zeta[3]^2 + G[1, 0, 1, x]*(((53*I)/9)*Pi + (4*zeta[2])/3 + 
           Log[mu2/s]*(((8*I)/3)*Pi + 32*zeta[2]) + 16*zeta[3]) + 
         zeta[2]*(((1463*I)/54)*Pi + 28*zeta[3]) + G[1, 0, 0, x]*
          (-8/3 - ((89*I)/9)*Pi + (44*zeta[2])/3 + Log[mu2/s]*
            (((-8*I)/3)*Pi + 64*zeta[2]) + 112*zeta[3]) + 
         G[0, 1, x]*(((1319*I)/54)*Pi + (20/9 - ((52*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]^2*(((8*I)/3)*Pi + 32*zeta[2]) + (68*zeta[3])/3 + 
           Log[mu2/s]*(((106*I)/9)*Pi + (8*zeta[2])/3 + 32*zeta[3]) - 
           176*zeta[4]) + G[1, 0, x]*(((-8*I)/3)*Pi + (-17/9 - ((20*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*((-8*zeta[2])/3 - 32*zeta[3]) - 
           (20*zeta[3])/3 - 160*zeta[4]) + (2537/36 + ((181*I)/3)*Pi)*
          zeta[4] + G[1, 1, x]*(((4*I)/3)*Pi*zeta[2] - (4*zeta[3])/3 + 
           68*zeta[4]) + Log[mu2/s]^2*(((8*I)/3)*Pi*zeta[2] - (8*zeta[3])/3 + 
           136*zeta[4]) + G[0, 0, x]*(-521/18 - ((1175*I)/54)*Pi + 
           (427/9 + ((104*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
            (-4 - ((8*I)/3)*Pi + 64*zeta[2]) + 12*zeta[3] + 
           Log[mu2/s]*(-64/3 - ((106*I)/9)*Pi + (88*zeta[2])/3 + 
             224*zeta[3]) + 392*zeta[4]) + G[0, x]*(((-521*I)/18)*Pi + 
           zeta[2]*(3145/54 - ((139*I)/9)*Pi - 624*zeta[3]) + 
           Log[mu2/s]^2*((-4*I)*Pi - (8*zeta[2])/3 - 32*zeta[3]) + 
           (-232/9 - ((64*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((-64*I)/3)*Pi + 
             (182/9 - ((40*I)/3)*Pi)*zeta[2] - (40*zeta[3])/3 - 
             320*zeta[4]) - (173*zeta[4])/3 - 376*zeta[5]) - 8*zeta[5] + 
         G[1, x]*((-17/9 + ((8*I)/3)*Pi)*zeta[3] + 
           zeta[2]*(((17*I)/9)*Pi + 224*zeta[3]) + (70*zeta[4])/3 + 
           Log[mu2/s]*(((8*I)/3)*Pi*zeta[2] - (8*zeta[3])/3 + 136*zeta[4]) + 
           96*zeta[5]) + Log[mu2/s]*((-106/9 + ((16*I)/3)*Pi)*zeta[3] + 
           zeta[2]*(((106*I)/9)*Pi + 448*zeta[3]) + (140*zeta[4])/3 + 
           192*zeta[5]) + 171*zeta[6])/(1 - x)^2))/Nc + 
    Nc^2*(-70*G[0, 0, 0, 0, 0, 0, x] + 65*G[0, 0, 0, 0, 0, 1, x] + 
      65*G[0, 0, 0, 0, 1, 0, x] - 27*G[0, 0, 0, 0, 1, 1, x] + 
      66*G[0, 0, 0, 1, 0, 0, x] - 28*G[0, 0, 0, 1, 0, 1, x] - 
      28*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
      49*G[0, 0, 1, 0, 0, 0, x] - 5*G[0, 0, 1, 0, 0, 1, x] - 
      5*G[0, 0, 1, 0, 1, 0, x] - 27*G[0, 0, 1, 0, 1, 1, x] + 
      8*G[0, 0, 1, 1, 0, 0, x] - 40*G[0, 0, 1, 1, 0, 1, x] - 
      40*G[0, 0, 1, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, 1, x] + 
      50*G[0, 1, 0, 0, 0, 0, x] - 11*G[0, 1, 0, 0, 0, 1, x] - 
      11*G[0, 1, 0, 0, 1, 0, x] - 6*G[0, 1, 0, 0, 1, 1, x] + 
      18*G[0, 1, 0, 1, 0, 0, x] - 35*G[0, 1, 0, 1, 0, 1, x] - 
      35*G[0, 1, 0, 1, 1, 0, x] + 18*G[0, 1, 0, 1, 1, 1, x] + 
      28*G[0, 1, 1, 0, 0, 0, x] - 26*G[0, 1, 1, 0, 0, 1, x] - 
      26*G[0, 1, 1, 0, 1, 0, x] - 10*G[0, 1, 1, 0, 1, 1, x] - 
      10*G[0, 1, 1, 1, 0, 0, x] - 26*G[0, 1, 1, 1, 0, 1, x] - 
      26*G[0, 1, 1, 1, 1, 0, x] + 75*G[0, 1, 1, 1, 1, 1, x] + 
      55*G[1, 0, 0, 0, 0, 0, x] - 9*G[1, 0, 0, 0, 0, 1, x] - 
      9*G[1, 0, 0, 0, 1, 0, x] - 10*G[1, 0, 0, 0, 1, 1, x] - 
      2*G[1, 0, 0, 1, 0, 0, x] - 17*G[1, 0, 0, 1, 0, 1, x] - 
      17*G[1, 0, 0, 1, 1, 0, x] + 9*G[1, 0, 0, 1, 1, 1, x] + 
      6*G[1, 0, 1, 0, 0, 0, x] - 18*G[1, 0, 1, 0, 0, 1, x] - 
      18*G[1, 0, 1, 0, 1, 0, x] + 3*G[1, 0, 1, 0, 1, 1, x] - 
      4*G[1, 0, 1, 1, 0, 0, x] - 11*G[1, 0, 1, 1, 0, 1, x] - 
      11*G[1, 0, 1, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, 1, x] + 
      14*G[1, 1, 0, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 0, 1, x] - 
      16*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] - 
      36*G[1, 1, 0, 1, 0, 0, x] + 16*G[1, 1, 0, 1, 0, 1, x] + 
      16*G[1, 1, 0, 1, 1, 0, x] - 7*G[1, 1, 0, 1, 1, 1, x] - 
      33*G[1, 1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, 1, x] - 
      G[1, 1, 1, 0, 1, 0, x] + 24*G[1, 1, 1, 0, 1, 1, x] - 
      40*G[1, 1, 1, 1, 0, 0, x] + 63*G[1, 1, 1, 1, 0, 1, x] + 
      63*G[1, 1, 1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, 1, x]*(407/3 - 54*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (325/3 - 49*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(76 - 46*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(52 - 44*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (509/6 - 39*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-85/3 - 38*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-85/3 - 38*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (-49/6 - 23*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-49/6 - 23*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(-64/3 - 9*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(55/6 - 9*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (149/2 - 8*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(10 - 2*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(11/6 + 2*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (231/2 + 5*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-7/3 + 8*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-6 + 12*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-163/6 + 15*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (-163/6 + 15*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-317/6 + 17*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-317/6 + 17*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-11/3 + 17*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-185/6 + 19*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-185/6 + 19*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-95/6 + 20*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-95/6 + 20*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(29/6 + 26*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-151/2 + 32*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-151/2 + 32*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-29 + 34*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-133/2 + 36*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-133/2 + 36*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (1417/6 - (255*Log[mu2/s])/2 + (77*Log[mu2/s]^2)/2 - 
        (173*zeta[2])/2) + G[1, 1, 1, 0, x]*(-1687/18 + (223*Log[mu2/s])/6 - 
        (11*Log[mu2/s]^2)/2 - (99*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (-1687/18 + (223*Log[mu2/s])/6 - (11*Log[mu2/s]^2)/2 - 
        (95*zeta[2])/2) + G[0, 0, 0, 0, x]*(8803/36 - (523*Log[mu2/s])/6 + 
        (33*Log[mu2/s]^2)/2 - (79*zeta[2])/2) + (33*Log[mu2/s]^4*zeta[2])/8 + 
      G[1, 1, 0, 0, x]*(24 + 14*Log[mu2/s] - 11*Log[mu2/s]^2 + 6*zeta[2]) + 
      G[1, 0, 0, 0, x]*(727/18 - (271*Log[mu2/s])/6 + (27*Log[mu2/s]^2)/2 + 
        (43*zeta[2])/2) + G[0, 0, 1, 0, x]*(-3019/36 + (47*Log[mu2/s])/2 + 
        6*Log[mu2/s]^2 + 22*zeta[2]) + G[1, 0, 1, 1, x]*
       (-61/3 + 18*Log[mu2/s] - 3*Log[mu2/s]^2 + 31*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-3019/36 + (47*Log[mu2/s])/2 + 6*Log[mu2/s]^2 + 
        33*zeta[2]) + G[1, 0, 0, 1, x]*(-889/18 + (199*Log[mu2/s])/6 - 
        (27*Log[mu2/s]^2)/2 + (75*zeta[2])/2) + G[0, 1, 0, 0, x]*
       (-34 - 32*Log[mu2/s] + 11*Log[mu2/s]^2 + 45*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-889/18 + (199*Log[mu2/s])/6 - (27*Log[mu2/s]^2)/2 + 
        (91*zeta[2])/2) + G[0, 1, 1, 1, x]*(235/6 - (251*Log[mu2/s])/6 + 
        (13*Log[mu2/s]^2)/2 + (101*zeta[2])/2) + G[0, 0, 1, 1, x]*
       (95/12 + Log[mu2/s] - 12*Log[mu2/s]^2 + 68*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-755/18 + (113*Log[mu2/s])/2 - 17*Log[mu2/s]^2 + 
        69*zeta[2]) + G[0, 1, 0, 1, x]*(-755/18 + (113*Log[mu2/s])/2 - 
        17*Log[mu2/s]^2 + 91*zeta[2]) + G[0, 1, 1, x]*
       (7661/216 - (22*Log[mu2/s]^2)/3 + (7*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(25/9 - (143*zeta[2])/2) + 168*zeta[2] - 49*zeta[3]) + 
      G[1, 0, 1, x]*(27389/108 - (307*Log[mu2/s]^2)/12 + 
        (11*Log[mu2/s]^3)/2 + Log[mu2/s]*(1255/18 - (69*zeta[2])/2) + 
        (1001*zeta[2])/12 - 16*zeta[3]) + G[0, 0, 1, x]*
       (48485/216 - (49*Log[mu2/s]^2)/4 + 2*Log[mu2/s]^3 + 
        Log[mu2/s]*(1367/18 - 51*zeta[2]) + (2621*zeta[2])/12 - 11*zeta[3]) + 
      G[1, 1, 0, x]*(27389/108 - (307*Log[mu2/s]^2)/12 + 
        (11*Log[mu2/s]^3)/2 + Log[mu2/s]*(1255/18 - (37*zeta[2])/2) + 
        (409*zeta[2])/12 - 4*zeta[3]) + (49043*zeta[3])/216 + 3*zeta[3]^2 + 
      G[1, 0, 0, x]*(19/3 + 6*Log[mu2/s]^2 + Log[mu2/s]*(9 - 38*zeta[2]) + 
        (535*zeta[2])/6 + zeta[3]) + Log[mu2/s]^3*((-235*zeta[2])/12 + 
        2*zeta[3]) + G[0, 1, 0, x]*(48485/216 - (49*Log[mu2/s]^2)/4 + 
        2*Log[mu2/s]^3 + Log[mu2/s]*(1367/18 - 49*zeta[2]) + 
        (713*zeta[2])/4 + 4*zeta[3]) + G[0, 0, 0, x]*
       (-31979/72 + (191*Log[mu2/s]^2)/6 - (15*Log[mu2/s]^3)/2 + 
        (263*zeta[2])/2 + Log[mu2/s]*(-482/3 + (19*zeta[2])/2) + 9*zeta[3]) + 
      G[1, 1, 1, x]*(-59809/108 + (271*Log[mu2/s]^2)/6 - 11*Log[mu2/s]^3 + 
        (38*zeta[2])/3 + Log[mu2/s]*(-1282/9 + 19*zeta[2]) + 45*zeta[3]) + 
      zeta[2]*(700175/432 + (1619*zeta[3])/12) + 
      G[1, 1, x]*(869885/1296 - (235*Log[mu2/s]^3)/36 + (11*Log[mu2/s]^4)/8 + 
        (4169*zeta[2])/18 + Log[mu2/s]^2*(1309/36 + (83*zeta[2])/4) - 
        (205*zeta[3])/9 + Log[mu2/s]*(8105/27 - (345*zeta[2])/4 + 
          4*zeta[3]) - (1027*zeta[4])/16) + G[1, 0, x]*
       (-708281/1296 + (235*Log[mu2/s]^3)/36 - (11*Log[mu2/s]^4)/8 + 
        (1849*zeta[2])/9 + Log[mu2/s]^2*(-1417/36 + (103*zeta[2])/4) - 
        (437*zeta[3])/9 + Log[mu2/s]*(-28073/108 - (1177*zeta[2])/12 + 
          zeta[3]) - (513*zeta[4])/16) + Log[mu2/s]^2*
       ((361*zeta[2])/3 - (73*zeta[3])/4 - (117*zeta[4])/8) + 
      G[0, 0, x]*(546677/1296 - (235*Log[mu2/s]^3)/36 + (11*Log[mu2/s]^4)/8 + 
        (3595*zeta[2])/18 + Log[mu2/s]^2*(1525/36 + (47*zeta[2])/4) + 
        Log[mu2/s]*(11863/54 - (1307*zeta[2])/12 - 6*zeta[3]) + 
        (296*zeta[3])/9 - (147*zeta[4])/16) + (1529*zeta[4])/18 + 
      G[0, 1, x]*(-708281/1296 + (235*Log[mu2/s]^3)/36 - 
        (11*Log[mu2/s]^4)/8 + (6281*zeta[2])/36 + Log[mu2/s]^2*
         (-1417/36 + (127*zeta[2])/4) - (2095*zeta[3])/18 + 
        Log[mu2/s]*(-28073/108 - (631*zeta[2])/4 + 19*zeta[3]) + 
        (679*zeta[4])/16) + G[1, x]*(-113767/432 + Log[mu2/s]^3*
         (1 - 13*zeta[2]) + Log[mu2/s]^2*(-161/8 + (761*zeta[2])/12 - 
          (17*zeta[3])/2) - (503*zeta[3])/12 + 
        zeta[2]*(-19511/27 + (67*zeta[3])/2) + (3053*zeta[4])/24 + 
        Log[mu2/s]*(-4489/36 - (1952*zeta[2])/9 + (473*zeta[3])/6 + 
          15*zeta[4]) - 61*zeta[5]) - 55*zeta[5] + 
      x*(5*G[0, 0, 0, 0, 0, x] - 9*G[0, 0, 0, 0, 1, x] - 
        9*G[0, 0, 0, 1, 0, x] + (11*G[0, 0, 0, 1, 1, x])/2 - 
        10*G[0, 0, 1, 0, 0, x] + (13*G[0, 0, 1, 0, 1, x])/2 + 
        (13*G[0, 0, 1, 1, 0, x])/2 - (3*G[0, 0, 1, 1, 1, x])/2 - 
        8*G[0, 1, 0, 0, 0, x] + 3*G[0, 1, 0, 0, 1, x] + 
        3*G[0, 1, 0, 1, 0, x] + (7*G[0, 1, 0, 1, 1, x])/2 - 
        G[0, 1, 1, 0, 0, x] + (15*G[0, 1, 1, 0, 1, x])/2 + 
        (15*G[0, 1, 1, 1, 0, x])/2 - (19*G[0, 1, 1, 1, 1, x])/2 - 
        9*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
        4*G[1, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 1, x] + 3*G[1, 0, 1, 0, 0, x] + 
        2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] + 
        (3*G[1, 1, 0, 0, 0, x])/2 + (7*G[1, 1, 0, 0, 1, x])/2 + 
        (7*G[1, 1, 0, 1, 0, x])/2 - (5*G[1, 1, 0, 1, 1, x])/2 + 
        8*G[1, 1, 1, 0, 0, x] - 7*G[1, 1, 1, 0, 1, x] - 
        7*G[1, 1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, 1, x] + 
        G[0, 1, 0, 1, x]*(433/12 - (13*Log[mu2/s])/2) + 
        G[0, 1, 1, 0, x]*(433/12 - (13*Log[mu2/s])/2) + 
        G[0, 0, 1, 1, x]*(-31/4 - 5*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (-5 - 5*Log[mu2/s]) + G[1, 0, 0, 1, x]*(129/4 - 5*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(129/4 - 5*Log[mu2/s]) + G[1, 0, 1, 1, x]*
         (19/2 - Log[mu2/s]) + G[1, 1, 0, 1, x]*(187/4 - Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(187/4 - Log[mu2/s]) + G[0, 1, 1, 1, x]*
         (-425/12 + 2*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (293/6 + (7*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*
         (293/6 + (7*Log[mu2/s])/2) + G[0, 0, 0, 0, x]*
         (-395/3 + 4*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-129/4 + 5*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(5 + 5*Log[mu2/s]) + G[1, 1, 1, 1, x]*
         (-521/4 + 13*Log[mu2/s]) + G[0, 1, 1, x]*(-913/72 - 
          (2*Log[mu2/s])/3 + (9*Log[mu2/s]^2)/4 - (55*zeta[2])/4) + 
        G[0, 0, 1, x]*(-5107/72 - (493*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 - 
          (39*zeta[2])/4) + G[0, 1, 0, x]*(-5107/72 - (493*Log[mu2/s])/12 + 
          (3*Log[mu2/s]^2)/4 - (37*zeta[2])/4) + G[1, 0, 0, x]*
         (5 - (13*zeta[2])/2) + G[1, 0, 1, x]*(-1595/18 - 
          (167*Log[mu2/s])/4 + 3*Log[mu2/s]^2 - (9*zeta[2])/2) + 
        G[1, 1, 0, x]*(-1595/18 - (167*Log[mu2/s])/4 + 3*Log[mu2/s]^2 - 
          zeta[2]/2) + 3*Log[mu2/s]^3*zeta[2] + G[0, 0, 0, x]*
         (3709/24 + (497*Log[mu2/s])/6 - (15*Log[mu2/s]^2)/4 + 
          (17*zeta[2])/4) + G[1, 1, 1, x]*(1550/9 + (167*Log[mu2/s])/2 - 
          6*Log[mu2/s]^2 + (17*zeta[2])/2) + G[1, 1, x]*
         (-63685/432 - (167*Log[mu2/s]^2)/8 + Log[mu2/s]^3 - 
          (2783*zeta[2])/24 + Log[mu2/s]*(-1505/18 + (11*zeta[2])/2)) + 
        zeta[2]*(-63685/144 - (69*zeta[3])/4) + G[0, 0, x]*
         (-63685/432 - (167*Log[mu2/s]^2)/8 + Log[mu2/s]^3 - 
          (997*zeta[2])/8 + Log[mu2/s]*(-1505/18 + (5*zeta[2])/2) - 
          2*zeta[3]) + G[1, 0, x]*(63685/432 + (167*Log[mu2/s]^2)/8 - 
          Log[mu2/s]^3 - (963*zeta[2])/8 + Log[mu2/s]*(1505/18 + 8*zeta[2]) - 
          zeta[3]/2) + Log[mu2/s]^2*((-501*zeta[2])/8 + (3*zeta[3])/4) - 
        (5467*zeta[3])/72 + G[0, 1, x]*(63685/432 + (167*Log[mu2/s]^2)/8 - 
          Log[mu2/s]^3 - (3139*zeta[2])/24 + Log[mu2/s]*
           (1505/18 + 11*zeta[2]) + 4*zeta[3]) + Log[mu2/s]*
         ((-1505*zeta[2])/6 - (493*zeta[3])/12 - (27*zeta[4])/4) - 
        (4565*zeta[4])/48 + G[1, x]*((17867*zeta[2])/72 - 
          (27*Log[mu2/s]^2*zeta[2])/4 + Log[mu2/s]*((1495*zeta[2])/12 - 
            3*zeta[3]) + (143*zeta[3])/3 + (27*zeta[4])/8) + 
        G[0, x]*((8297*zeta[2])/36 - (9*Log[mu2/s]^2*zeta[2])/2 + 
          (401*zeta[3])/12 + Log[mu2/s]*((1487*zeta[2])/12 + (3*zeta[3])/2) + 
          (27*zeta[4])/4) + (11*zeta[5])/2) + 
      Log[mu2/s]*(zeta[2]*(28103/36 - 69*zeta[3]) + (1151*zeta[3])/18 - 
        (3691*zeta[4])/24 + 22*zeta[5]) + 
      G[0, x]*(113767/432 + Log[mu2/s]^3*(-1 - (19*zeta[2])/2) - 
        (235*zeta[3])/3 + Log[mu2/s]^2*(161/8 + (601*zeta[2])/12 + zeta[3]) + 
        zeta[2]*(-153881/216 + 70*zeta[3]) + (3151*zeta[4])/24 + 
        Log[mu2/s]*(4489/36 - (4043*zeta[2])/18 - (25*zeta[3])/6 + 
          (111*zeta[4])/4) + 28*zeta[5]) + 
      (-9654233/31104 - (127*G[0, 0, 1, 1, 1, x])/3 + 
        165*G[0, 0, 0, 0, 0, 0, x] - 130*G[0, 0, 0, 0, 0, 1, x] - 
        130*G[0, 0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 0, 1, 1, x] - 
        118*G[0, 0, 0, 1, 0, 0, x] + 44*G[0, 0, 0, 1, 0, 1, x] + 
        44*G[0, 0, 0, 1, 1, 0, x] + 12*G[0, 0, 0, 1, 1, 1, x] - 
        72*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
        2*G[0, 0, 1, 0, 1, 0, x] + 58*G[0, 0, 1, 0, 1, 1, x] - 
        12*G[0, 0, 1, 1, 0, 0, x] + 68*G[0, 0, 1, 1, 0, 1, x] + 
        68*G[0, 0, 1, 1, 1, 0, x] - 68*G[0, 0, 1, 1, 1, 1, x] - 
        66*G[0, 1, 0, 0, 0, 0, x] + 10*G[0, 1, 0, 0, 0, 1, x] + 
        10*G[0, 1, 0, 0, 1, 0, x] + 16*G[0, 1, 0, 0, 1, 1, x] - 
        16*G[0, 1, 0, 1, 0, 0, x] + 42*G[0, 1, 0, 1, 0, 1, x] + 
        42*G[0, 1, 0, 1, 1, 0, x] - 16*G[0, 1, 1, 0, 0, 0, x] + 
        28*G[0, 1, 1, 0, 0, 1, x] + 28*G[0, 1, 1, 0, 1, 0, x] + 
        28*G[0, 1, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 1, 0, 0, x] + 
        20*G[0, 1, 1, 1, 0, 1, x] + 20*G[0, 1, 1, 1, 1, 0, x] - 
        88*G[0, 1, 1, 1, 1, 1, x] - 76*G[1, 0, 0, 0, 0, 0, x] + 
        6*G[1, 0, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 0, 1, 0, x] + 
        24*G[1, 0, 0, 0, 1, 1, x] - 20*G[1, 0, 0, 1, 0, 0, x] + 
        50*G[1, 0, 0, 1, 0, 1, x] + 50*G[1, 0, 0, 1, 1, 0, x] - 
        26*G[1, 0, 0, 1, 1, 1, x] - 36*G[1, 0, 1, 0, 0, 0, x] + 
        44*G[1, 0, 1, 0, 0, 1, x] + 44*G[1, 0, 1, 0, 1, 0, x] + 
        2*G[1, 0, 1, 0, 1, 1, x] + 16*G[1, 0, 1, 1, 0, 0, x] + 
        30*G[1, 0, 1, 1, 0, 1, x] + 30*G[1, 0, 1, 1, 1, 0, x] - 
        50*G[1, 0, 1, 1, 1, 1, x] - 44*G[1, 1, 0, 0, 0, 0, x] + 
        32*G[1, 1, 0, 0, 0, 1, x] + 32*G[1, 1, 0, 0, 1, 0, x] + 
        16*G[1, 1, 0, 0, 1, 1, x] + 36*G[1, 1, 0, 1, 0, 0, x] + 
        12*G[1, 1, 0, 1, 0, 1, x] + 12*G[1, 1, 0, 1, 1, 0, x] - 
        16*G[1, 1, 0, 1, 1, 1, x] + 18*G[1, 1, 1, 0, 0, 0, x] + 
        30*G[1, 1, 1, 0, 0, 1, x] + 30*G[1, 1, 1, 0, 1, 0, x] - 
        34*G[1, 1, 1, 0, 1, 1, x] + 54*G[1, 1, 1, 1, 0, 0, x] - 
        58*G[1, 1, 1, 1, 0, 1, x] - 58*G[1, 1, 1, 1, 1, 0, x] - 
        6*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 1, 0, 1, x]*
         (127/3 - 56*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (127/3 - 56*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
         (190/3 - 56*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
         (190/3 - 56*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
         (-85/3 - 48*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (-85/3 - 48*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(10 - 46*Log[mu2/s]) + 
        G[1, 0, 1, 1, 0, x]*(10 - 46*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (124/3 - 42*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (-493/6 - 35*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (65/3 - 30*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (65/3 - 30*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(1 - 26*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(1 - 26*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-62/3 - 24*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (-21 - 12*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-9 - 8*Log[mu2/s]) - 
        56*G[0, 0, 0, 1, 1, x]*Log[mu2/s] - 48*G[1, 1, 1, 0, 0, x]*
         Log[mu2/s] + (71*Log[mu2/s]^5)/240 + (5*Log[mu2/s]^6)/16 + 
        G[1, 1, 1, 0, 1, x]*(163/3 + 4*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
         (163/3 + 4*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
         (248/3 + 4*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (49/3 + 12*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (94/3 + 20*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-34 + 56*Log[mu2/s]) + 
        G[1, 1, 1, 1, 1, x]*(-151 + 64*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
         (-317/3 + 68*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (-167/3 + 70*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         (-33 + 74*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(28/3 + 74*Log[mu2/s]) + 
        G[0, 0, 0, 1, 0, x]*(28/3 + 74*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (-52/9 - Log[mu2/s] + 27*Log[mu2/s]^2 - 111*zeta[2]) + 
        G[1, 0, 1, 0, x]*(-52/9 - Log[mu2/s] + 27*Log[mu2/s]^2 - 
          107*zeta[2]) + G[0, 0, 1, 1, x]*(28*Log[mu2/s]^2 - 102*zeta[2]) + 
        G[0, 1, 0, 1, x]*(-428/9 - (127*Log[mu2/s])/3 + 34*Log[mu2/s]^2 - 
          98*zeta[2]) + G[1, 0, 1, 1, x]*(-376/9 - (124*Log[mu2/s])/3 + 
          13*Log[mu2/s]^2 - 81*zeta[2]) + G[1, 1, 0, 0, x]*
         (12*Log[mu2/s] + 18*Log[mu2/s]^2 - 54*zeta[2]) + 
        G[0, 1, 1, 0, x]*(-428/9 - (127*Log[mu2/s])/3 + 34*Log[mu2/s]^2 - 
          50*zeta[2]) + G[1, 0, 0, 0, x]*(322/9 + 34*Log[mu2/s] - 
          20*Log[mu2/s]^2 - 46*zeta[2]) + G[0, 1, 0, 0, x]*
         (30 + 33*Log[mu2/s] - 15*Log[mu2/s]^2 - 41*zeta[2]) + 
        G[0, 1, 1, 1, x]*(428/9 + (127*Log[mu2/s])/3 - 6*Log[mu2/s]^2 - 
          32*zeta[2]) + G[0, 0, 0, 1, x]*(-158/9 - (28*Log[mu2/s])/3 - 
          9*Log[mu2/s]^2 - 29*zeta[2]) + G[1, 1, 0, 1, x]*
         (-428/9 - (163*Log[mu2/s])/3 + 22*Log[mu2/s]^2 - 18*zeta[2]) + 
        G[1, 1, 1, 0, x]*(-428/9 - (163*Log[mu2/s])/3 + 22*Log[mu2/s]^2 - 
          16*zeta[2]) + Log[mu2/s]^4*(-157/288 - (149*zeta[2])/16) + 
        G[0, 0, 1, 0, x]*(-158/9 - (28*Log[mu2/s])/3 - 9*Log[mu2/s]^2 - 
          5*zeta[2]) + G[1, 1, 1, 1, x]*(856/9 + (290*Log[mu2/s])/3 - 
          34*Log[mu2/s]^2 + 62*zeta[2]) + G[0, 0, 0, 0, x]*
         (2057/36 + (437*Log[mu2/s])/6 - (39*Log[mu2/s]^2)/2 + 
          (217*zeta[2])/2) + zeta[2]*(209173/2592 - (7855*zeta[3])/18) + 
        G[0, 0, 0, x]*(-34/9 - (127*Log[mu2/s]^2)/4 + (19*Log[mu2/s]^3)/2 + 
          Log[mu2/s]*(-475/12 - (87*zeta[2])/2) - (1241*zeta[2])/12 - 
          52*zeta[3]) + G[0, 1, 0, x]*(644/27 + (14*Log[mu2/s]^2)/3 - 
          (19*Log[mu2/s]^3)/3 - (202*zeta[2])/3 + Log[mu2/s]*
           (158/9 + 61*zeta[2]) - (58*zeta[3])/3) + 
        Log[mu2/s]^3*(-305/27 + (1313*zeta[2])/72 - 12*zeta[3]) + 
        G[1, 1, 1, x]*(-1310/27 - (127*Log[mu2/s]^2)/6 + 4*Log[mu2/s]^3 - 
          (353*zeta[2])/6 + Log[mu2/s]*(-428/9 + 26*zeta[2]) - 4*zeta[3]) + 
        (82961*zeta[3])/216 - 34*zeta[3]^2 + G[1, 0, 0, x]*
         (-74/3 - (33*Log[mu2/s]^2)/2 - (7*Log[mu2/s]^3)/3 - 
          (523*zeta[2])/6 + Log[mu2/s]*(-30 + 79*zeta[2]) + (44*zeta[3])/3) + 
        G[0, 0, 1, x]*(644/27 + (14*Log[mu2/s]^2)/3 - (19*Log[mu2/s]^3)/3 - 
          129*zeta[2] + Log[mu2/s]*(158/9 + 77*zeta[2]) + (62*zeta[3])/3) + 
        G[1, 1, 0, x]*(1310/27 + (127*Log[mu2/s]^2)/6 - (40*Log[mu2/s]^3)/3 + 
          (205*zeta[2])/6 + Log[mu2/s]*(428/9 + 84*zeta[2]) + 
          (68*zeta[3])/3) + G[1, 0, 1, x]*(1310/27 + (127*Log[mu2/s]^2)/6 - 
          (40*Log[mu2/s]^3)/3 - (379*zeta[2])/6 + Log[mu2/s]*
           (428/9 + 104*zeta[2]) + (122*zeta[3])/3) + 
        G[0, 1, 1, x]*((-28*Log[mu2/s]^3)/3 - (383*zeta[2])/3 + 
          106*Log[mu2/s]*zeta[2] + (200*zeta[3])/3) + 
        G[0, 1, x]*(-2912/81 - (14*Log[mu2/s]^3)/9 + (47*Log[mu2/s]^4)/12 + 
          Log[mu2/s]^2*(-79/9 - (125*zeta[2])/2) + (1337*zeta[2])/9 + 
          Log[mu2/s]*(-644/27 + 129*zeta[2] - (130*zeta[3])/3) + 
          (1414*zeta[3])/9 - (381*zeta[4])/8) + (213071*zeta[4])/576 + 
        G[1, 0, x]*(-2912/81 - (14*Log[mu2/s]^3)/9 + (47*Log[mu2/s]^4)/12 + 
          Log[mu2/s]^2*(-79/9 - (117*zeta[2])/2) + 65*zeta[2] + 
          Log[mu2/s]*(-644/27 + (175*zeta[2])/3 - (70*zeta[3])/3) + 
          (697*zeta[3])/9 + (299*zeta[4])/8) + G[0, 0, x]*
         (-46483/648 + (325*Log[mu2/s]^3)/36 - (19*Log[mu2/s]^4)/24 + 
          Log[mu2/s]^2*(793/72 - (67*zeta[2])/4) + (7883*zeta[2])/72 - 
          (1484*zeta[3])/9 + Log[mu2/s]*(-542/27 + (1265*zeta[2])/12 + 
            (88*zeta[3])/3) + (769*zeta[4])/16) + Log[mu2/s]^2*
         (-31025/432 + (8731*zeta[2])/144 + (158*zeta[3])/3 + 
          (1653*zeta[4])/32) + G[1, 1, x]*((7*Log[mu2/s]^4)/3 + 
          (908*zeta[2])/9 - 55*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((329*zeta[2])/3 - (140*zeta[3])/3) + 60*zeta[3] + 
          (171*zeta[4])/2) + G[0, x]*(1361843/7776 - (269*Log[mu2/s]^4)/144 - 
          (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*(-161/216 + (245*zeta[2])/12) + 
          zeta[2]*(-2431/24 - (418*zeta[3])/3) - (11875*zeta[3])/108 + 
          Log[mu2/s]^2*(593/27 - (1289*zeta[2])/24 + 6*zeta[3]) + 
          Log[mu2/s]*(69779/648 - (923*zeta[2])/8 + (268*zeta[3])/9 - 
            (1191*zeta[4])/16) - (15869*zeta[4])/96 - 53*zeta[5]) + 
        Log[mu2/s]*(-609425/2592 + (9529*zeta[3])/36 + 
          zeta[2]*(23815/216 + 136*zeta[3]) + (25333*zeta[4])/96 - 
          29*zeta[5]) - (93*zeta[5])/5 + G[1, x]*(14576/243 + 
          (7*Log[mu2/s]^4)/18 - (5*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
           (79/27 + (173*zeta[2])/6) + zeta[2]*(-4172/27 - (119*zeta[3])/3) - 
          (4334*zeta[3])/27 + Log[mu2/s]^2*(322/27 - (129*zeta[2])/2 + 
            33*zeta[3]) + Log[mu2/s]*(2912/81 - (1337*zeta[2])/9 - 
            (1333*zeta[3])/9 - (295*zeta[4])/8) - (1127*zeta[4])/3 + 
          108*zeta[5]) - (13231*zeta[6])/128)/x + 
      (3 - 80*G[0, 1, 1, 0, 1, x] - 80*G[0, 1, 1, 1, 0, x] + 
        240*G[0, 1, 1, 1, 1, x] - 120*G[1, 0, 1, 0, 1, x] - 
        120*G[1, 0, 1, 1, 0, x] + 240*G[1, 0, 1, 1, 1, x] + 
        160*G[1, 1, 0, 0, 0, x] - 160*G[1, 1, 0, 0, 1, x] - 
        160*G[1, 1, 0, 1, 0, x] + 160*G[1, 1, 0, 1, 1, x] - 
        124*G[0, 0, 0, 0, 0, 0, x] + 68*G[0, 0, 0, 0, 0, 1, x] + 
        68*G[0, 0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 0, 1, 1, x] + 
        40*G[0, 0, 0, 1, 0, 1, x] + 40*G[0, 0, 0, 1, 1, 0, x] - 
        64*G[0, 0, 0, 1, 1, 1, x] - 56*G[0, 0, 1, 0, 0, 0, x] + 
        56*G[0, 0, 1, 0, 0, 1, x] + 56*G[0, 0, 1, 0, 1, 0, x] - 
        40*G[0, 0, 1, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 0, 1, x] + 
        16*G[0, 0, 1, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, 1, x] - 
        44*G[0, 1, 0, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 0, 1, x] + 
        20*G[0, 1, 0, 0, 1, 0, x] + 4*G[0, 1, 0, 0, 1, 1, x] + 
        24*G[0, 1, 0, 1, 0, 1, x] + 24*G[0, 1, 0, 1, 1, 0, x] - 
        48*G[0, 1, 0, 1, 1, 1, x] - 32*G[0, 1, 1, 0, 0, 0, x] + 
        32*G[0, 1, 1, 0, 0, 1, x] + 32*G[0, 1, 1, 0, 1, 0, x] - 
        32*G[0, 1, 1, 0, 1, 1, x] + 28*G[1, 0, 0, 0, 0, 0, x] - 
        20*G[1, 0, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 0, 1, 0, x] + 
        12*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 1, x] - 
        8*G[1, 0, 0, 1, 1, 0, x] + 16*G[1, 0, 0, 1, 1, 1, x] + 
        12*G[1, 0, 1, 0, 0, 0, x] - 12*G[1, 0, 1, 0, 0, 1, x] - 
        12*G[1, 0, 1, 0, 1, 0, x] + 12*G[1, 0, 1, 0, 1, 1, x] - 
        4*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
        4*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 0, 1, x]*(-280/3 - 40*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (-280/3 - 40*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (-132 - 24*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
         (-132 - 24*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (-304/3 - 16*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (-304/3 - 16*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (88/3 - 8*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(808/3 - 8*Log[mu2/s]) + 
        G[1, 0, 0, 0, 1, x]*(-448/3 + 8*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (-448/3 + 8*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-8 + 24*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(52 + 24*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (132 + 24*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (368/3 + 32*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (824/3 + 56*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (1996/9 + (304*Log[mu2/s])/3 + 8*Log[mu2/s]^2 - 156*zeta[2]) + 
        G[0, 0, 0, 1, x]*(1996/9 + (304*Log[mu2/s])/3 + 8*Log[mu2/s]^2 - 
          152*zeta[2]) + G[0, 0, 0, 0, x]*(-3424/9 - (544*Log[mu2/s])/3 - 
          8*Log[mu2/s]^2 - 132*zeta[2]) + G[0, 1, 1, 0, x]*
         (476/3 + 80*Log[mu2/s] - 88*zeta[2]) + G[0, 0, 1, 1, x]*
         (-568/9 - (64*Log[mu2/s])/3 - 8*Log[mu2/s]^2 - 84*zeta[2]) + 
        G[0, 1, 0, 1, x]*(476/3 + 80*Log[mu2/s] - 68*zeta[2]) + 
        G[0, 1, 1, 1, x]*(-952/3 - 160*Log[mu2/s] - 32*zeta[2]) + 
        160*G[1, 1, 1, x]*zeta[2] - 56*G[0, 1, 0, 0, x]*zeta[2] - 
        8*G[1, 1, 0, 0, x]*zeta[2] - 4*G[1, 1, 0, 1, x]*zeta[2] + 
        G[1, 0, 1, 1, x]*(-218 - 120*Log[mu2/s] + 12*zeta[2]) + 
        G[1, 0, 1, 0, x]*(218 + 120*Log[mu2/s] + 32*zeta[2]) + 
        G[1, 0, 0, 1, x]*(218 + 120*Log[mu2/s] + 36*zeta[2]) + 
        G[1, 0, 0, 0, x]*(-218 - 120*Log[mu2/s] + 40*zeta[2]) + 
        zeta[2]*(-14393/36 - (268*zeta[3])/3) + G[1, 0, 0, x]*
         ((1136*zeta[2])/3 - 16*Log[mu2/s]*zeta[2] - 28*zeta[3]) + 
        G[1, 0, 1, x]*((1168*zeta[2])/3 - 8*Log[mu2/s]*zeta[2] - 4*zeta[3]) - 
        (1454*zeta[3])/9 - 36*zeta[3]^2 + G[1, 1, 0, x]*
         (440*zeta[2] + 4*zeta[3]) + G[0, 1, 0, x]*(-2702/9 - 
          40*Log[mu2/s]^2 + (1156*zeta[2])/3 + Log[mu2/s]*
           (-476/3 + 64*zeta[2]) + 16*zeta[3]) + G[0, 1, 1, x]*
         (2702/9 + 40*Log[mu2/s]^2 + 272*zeta[2] + Log[mu2/s]*
           (476/3 + 24*zeta[2]) + 20*zeta[3]) + G[0, 0, 1, x]*
         (-2702/9 - 40*Log[mu2/s]^2 + 316*zeta[2] + Log[mu2/s]*
           (-476/3 + 72*zeta[2]) + 20*zeta[3]) + G[0, 0, 0, x]*
         (2702/9 + 40*Log[mu2/s]^2 + (500*zeta[2])/3 + 
          Log[mu2/s]*(476/3 + 80*zeta[2]) + 120*zeta[3]) + 
        G[0, 0, x]*((-4712*zeta[2])/9 - 16*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((-608*zeta[2])/3 - 56*zeta[3]) - (764*zeta[3])/3 - 
          98*zeta[4]) + Log[mu2/s]^2*(1/2 - 40*zeta[2] - 40*zeta[3] - 
          34*zeta[4]) + G[1, 1, x]*(1 - 218*zeta[2] - 120*Log[mu2/s]*
           zeta[2] - 100*zeta[3] - 17*zeta[4]) - (1441*zeta[4])/18 + 
        G[1, 0, x]*((-1784*zeta[2])/3 - (388*zeta[3])/3 + 
          Log[mu2/s]*(-320*zeta[2] + 8*zeta[3]) + 40*zeta[4]) + 
        G[0, 1, x]*((-4852*zeta[2])/9 - 8*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((-784*zeta[2])/3 - 8*zeta[3]) - (152*zeta[3])/3 + 
          44*zeta[4]) + Log[mu2/s]*(2 + zeta[2]*(-596/3 - 112*zeta[3]) - 
          (236*zeta[3])/3 + (58*zeta[4])/3 - 48*zeta[5]) + 
        G[1, x]*(-2 + 40*Log[mu2/s]^2*zeta[2] + 
          zeta[2]*(2702/9 - 56*zeta[3]) + (358*zeta[3])/3 + 
          Log[mu2/s]*(-1 + (476*zeta[2])/3 + 40*zeta[3] - 34*zeta[4]) - 
          (31*zeta[4])/3 - 24*zeta[5]) - 174*zeta[5] + 
        G[0, x]*((2164*zeta[3])/9 + Log[mu2/s]^2*(80*zeta[2] + 8*zeta[3]) + 
          zeta[2]*(7192/9 + 156*zeta[3]) - (10*zeta[4])/3 + 
          Log[mu2/s]*((1192*zeta[2])/3 + (544*zeta[3])/3 + 80*zeta[4]) + 
          94*zeta[5]) - (171*zeta[6])/4)/(1 - x) + (3421*zeta[6])/64 + 
      (620*G[0, 0, 0, 0, 0, 0, x] - 340*G[0, 0, 0, 0, 0, 1, x] - 
        340*G[0, 0, 0, 0, 1, 0, x] + 140*G[0, 0, 0, 0, 1, 1, x] - 
        200*G[0, 0, 0, 1, 0, 1, x] - 200*G[0, 0, 0, 1, 1, 0, x] + 
        320*G[0, 0, 0, 1, 1, 1, x] + 280*G[0, 0, 1, 0, 0, 0, x] - 
        280*G[0, 0, 1, 0, 0, 1, x] - 280*G[0, 0, 1, 0, 1, 0, x] + 
        200*G[0, 0, 1, 0, 1, 1, x] - 80*G[0, 0, 1, 1, 0, 1, x] - 
        80*G[0, 0, 1, 1, 1, 0, x] + 240*G[0, 0, 1, 1, 1, 1, x] + 
        220*G[0, 1, 0, 0, 0, 0, x] - 100*G[0, 1, 0, 0, 0, 1, x] - 
        100*G[0, 1, 0, 0, 1, 0, x] - 20*G[0, 1, 0, 0, 1, 1, x] - 
        120*G[0, 1, 0, 1, 0, 1, x] - 120*G[0, 1, 0, 1, 1, 0, x] + 
        240*G[0, 1, 0, 1, 1, 1, x] + 160*G[0, 1, 1, 0, 0, 0, x] - 
        160*G[0, 1, 1, 0, 0, 1, x] - 160*G[0, 1, 1, 0, 1, 0, x] + 
        160*G[0, 1, 1, 0, 1, 1, x] - 140*G[1, 0, 0, 0, 0, 0, x] + 
        100*G[1, 0, 0, 0, 0, 1, x] + 100*G[1, 0, 0, 0, 1, 0, x] - 
        60*G[1, 0, 0, 0, 1, 1, x] + 40*G[1, 0, 0, 1, 0, 1, x] + 
        40*G[1, 0, 0, 1, 1, 0, x] - 80*G[1, 0, 0, 1, 1, 1, x] - 
        60*G[1, 0, 1, 0, 0, 0, x] + 60*G[1, 0, 1, 0, 0, 1, x] + 
        60*G[1, 0, 1, 0, 1, 0, x] - 60*G[1, 0, 1, 0, 1, 1, x] + 
        20*G[1, 1, 0, 0, 0, 0, x] - 20*G[1, 1, 0, 0, 0, 1, x] - 
        20*G[1, 1, 0, 0, 1, 0, x] + 20*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 0, 0, x]*(14/3 - 280*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (8/3 - 160*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(2 - 120*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(2 - 120*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (2 - 120*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(2/3 - 40*Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(2/3 - 40*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (-2/3 + 40*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-2/3 + 40*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (-4/3 + 80*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (-4/3 + 80*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-2 + 120*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(-2 + 120*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
         (-10/3 + 200*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (-10/3 + 200*Log[mu2/s]) + 280*G[0, 1, 0, 0, x]*zeta[2] + 
        340*G[0, 1, 0, 1, x]*zeta[2] + 440*G[0, 1, 1, 0, x]*zeta[2] + 
        160*G[0, 1, 1, 1, x]*zeta[2] - 200*G[1, 0, 0, 0, x]*zeta[2] - 
        180*G[1, 0, 0, 1, x]*zeta[2] - 160*G[1, 0, 1, 0, x]*zeta[2] - 
        60*G[1, 0, 1, 1, x]*zeta[2] + 40*G[1, 1, 0, 0, x]*zeta[2] + 
        20*G[1, 1, 0, 1, x]*zeta[2] + G[0, 0, 1, 1, x]*
         (26/9 - (4*Log[mu2/s])/3 + 40*Log[mu2/s]^2 + 420*zeta[2]) + 
        G[0, 0, 0, 0, x]*(26/9 - (4*Log[mu2/s])/3 + 40*Log[mu2/s]^2 + 
          660*zeta[2]) + G[0, 0, 0, 1, x]*(-26/9 + (4*Log[mu2/s])/3 - 
          40*Log[mu2/s]^2 + 760*zeta[2]) + G[0, 0, 1, 0, x]*
         (-26/9 + (4*Log[mu2/s])/3 - 40*Log[mu2/s]^2 + 780*zeta[2]) + 
        G[0, 0, 0, x]*((20*zeta[2])/3 - 400*Log[mu2/s]*zeta[2] - 
          600*zeta[3]) + G[0, 0, 1, x]*(6*zeta[2] - 360*Log[mu2/s]*zeta[2] - 
          100*zeta[3]) + G[0, 1, 1, x]*(2*zeta[2] - 120*Log[mu2/s]*zeta[2] - 
          100*zeta[3]) + G[0, 1, 0, x]*((16*zeta[2])/3 - 
          320*Log[mu2/s]*zeta[2] - 80*zeta[3]) - 20*G[1, 1, 0, x]*zeta[3] - 
        (28*zeta[2]*zeta[3])/3 + 180*zeta[3]^2 + G[1, 0, 1, x]*
         ((-2*zeta[2])/3 + 40*Log[mu2/s]*zeta[2] + 20*zeta[3]) + 
        G[1, 0, 0, x]*((-4*zeta[2])/3 + 80*Log[mu2/s]*zeta[2] + 
          140*zeta[3]) + G[0, 1, x]*((26*zeta[2])/9 + 40*Log[mu2/s]^2*
           zeta[2] - (2*zeta[3])/3 + Log[mu2/s]*((-4*zeta[2])/3 + 
            40*zeta[3]) - 220*zeta[4]) + G[1, 0, x]*((2*zeta[3])/3 - 
          40*Log[mu2/s]*zeta[3] - 200*zeta[4]) + (221*zeta[4])/18 + 
        85*G[1, 1, x]*zeta[4] + 170*Log[mu2/s]^2*zeta[4] + 
        G[0, 0, x]*((52*zeta[2])/9 + 80*Log[mu2/s]^2*zeta[2] - 
          (14*zeta[3])/3 + Log[mu2/s]*((-8*zeta[2])/3 + 280*zeta[3]) + 
          490*zeta[4]) + G[0, x]*((-26*zeta[3])/9 - 40*Log[mu2/s]^2*zeta[3] - 
          780*zeta[2]*zeta[3] + Log[mu2/s]*((4*zeta[3])/3 - 400*zeta[4]) + 
          (20*zeta[4])/3 - 470*zeta[5]) - 4*zeta[5] + 
        G[1, x]*(280*zeta[2]*zeta[3] - (17*zeta[4])/6 + 170*Log[mu2/s]*
           zeta[4] + 120*zeta[5]) + Log[mu2/s]*(560*zeta[2]*zeta[3] - 
          (17*zeta[4])/3 + 240*zeta[5]) + (855*zeta[6])/4)/(1 - x)^2)), 
 14135/648 + ((9*I)/2)*Pi + (((3*I)/2)*Pi*G[1, x] + (3*G[1, 1, x])/2)/x^2 + 
  (-3 + (6*I)*Pi)*G[0, 0, 0, x] + (4*I)*Pi*G[0, 0, 1, x] + 
  (-6 + (8*I)*Pi)*G[0, 1, 1, x] + (-3 - (2*I)*Pi)*G[1, 0, 0, x] + 
  6*G[1, 0, 1, x] + (6 - (4*I)*Pi)*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, x] + 
  4*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
  2*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
  4*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
  4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
  4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
  (-43/18 - I*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/4 + 
  G[1, 1, x]*(-1/2 + (6*I)*Pi + (8*I)*Pi*Log[mu2/s] + 4*Log[mu2/s]^2) + 
  G[0, 0, x]*(-1/2 - (3*I)*Pi - (4*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 - 
    12*zeta[2]) + G[0, 1, x]*(1/2 - (6*I)*Pi - (4*I)*Pi*Log[mu2/s] - 
    2*Log[mu2/s]^2 - 10*zeta[2]) + (661/36 + (6*I)*Pi)*zeta[2] + 
  Log[mu2/s]^2*(-25/9 - (6*I)*Pi + (7*zeta[2])/2) + 
  G[1, 0, x]*(1/2 + (3*I)*Pi - (4*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 + 
    40*zeta[2]) + G[1, x]*(-3 + (2*I)*Pi*Log[mu2/s]^2 + 
    (-30 - (12*I)*Pi)*zeta[2] - 24*Log[mu2/s]*zeta[2] - 4*zeta[3]) + 
  Log[mu2/s]*(647/54 - (6*I)*Pi + (83/3 + I*Pi)*zeta[2] - zeta[3]) + 
  G[0, x]*(-121/27 - ((4*I)/9)*Pi + (7/6 + (2*I)*Pi)*Log[mu2/s]^2 + 
    2*Log[mu2/s]^3 + (5 + (10*I)*Pi)*zeta[2] + 
    Log[mu2/s]*(-4/9 + ((7*I)/3)*Pi + 6*zeta[2]) - zeta[3]) + 
  (11/18 - (4*I)*Pi)*zeta[3] + Nc*Nf*(1307/216 + ((211*I)/54)*Pi + 
    ((4*I)/3)*Pi*G[0, 0, x] - ((4*I)/3)*Pi*G[1, 0, x] + (4*G[0, 0, 0, x])/3 - 
    (4*G[1, 0, 0, x])/3 + (13/6 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
    Log[mu2/s]^3/3 + ((-2*G[0, 0, 0, x])/3 + 
      G[0, 0, x]*(37/9 + (2*Log[mu2/s])/3) + 
      G[0, x]*(((37*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] - (8*zeta[2])/3))/
     (1 - x)^2 + Log[mu2/s]*(89/18 + ((29*I)/9)*Pi - (14*zeta[2])/3) + 
    (((37*I)/9)*Pi - (2*G[0, 0, 0, x])/3 + G[0, 0, x]*
       (-8/9 + (2*Log[mu2/s])/3) + ((2*I)/3)*Pi*Log[mu2/s] + 
      G[0, x]*(37/9 - ((2*I)/9)*Pi + (2/3 + ((2*I)/3)*Pi)*Log[mu2/s] - 
        (8*zeta[2])/3) - (8*zeta[2])/3)/(1 - x) - (199*zeta[2])/18 + 
    G[0, x]*(-28/27 - ((10*I)/9)*Pi + (-10/9 - ((2*I)/3)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/3 + 2*zeta[2]) - (7*zeta[3])/3 + 
    (-863/216 - ((56*I)/27)*Pi + ((4*I)/3)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
      (4*G[1, 0, 0, x])/3 + G[0, 0, x]*(1/9 - ((4*I)/3)*Pi + 
        (2*Log[mu2/s])/3) + (-13/6 - ((2*I)/3)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/3 + G[0, x]*(137/54 + ((20*I)/9)*Pi + 
        (19/9 + ((4*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 - (14*zeta[2])/3) + 
      (127*zeta[2])/18 + Log[mu2/s]*(-83/18 - ((20*I)/9)*Pi + 
        (14*zeta[2])/3) + (7*zeta[3])/3)/x) - (739*zeta[4])/8 + 
  (-19139/648 + ((3*I)/2)*Pi + (11/3 - (6*I)*Pi)*G[0, 0, 0, x] - 
    (8*I)*Pi*G[0, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, x] + 
    (2*I)*Pi*G[1, 0, 0, x] - 6*G[0, 0, 0, 0, x] - 8*G[0, 0, 1, 1, x] - 
    8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 2*G[1, 0, 0, 0, x] - 
    8*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 
    8*G[1, 1, 1, 1, x] + (8*I)*Pi*G[0, 1, x]*Log[mu2/s] + 
    8*G[0, 1, 1, x]*Log[mu2/s] + 8*G[1, 0, 1, x]*Log[mu2/s] + 
    8*G[1, 1, 0, x]*Log[mu2/s] + (43/18 + I*Pi)*Log[mu2/s]^3 + 
    (3*Log[mu2/s]^4)/4 + G[1, 0, x]*((8*I)*Pi*Log[mu2/s] - 28*zeta[2]) - 
    (985*zeta[2])/36 + Log[mu2/s]^2*(59/18 + (3*I)*Pi + (17*zeta[2])/2) + 
    G[0, 0, x]*(-85/9 + (6*I)*Pi + (7/3 + (6*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 19*zeta[2]) + G[1, 1, x]*(-1 - 4*Log[mu2/s]^2 + 
      24*zeta[2]) + G[1, x]*(3/2 - I*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
      (16*I)*Pi*zeta[2]) + G[0, x]*(373/27 - (8*I)*Pi + 
      (-25/6 - (3*I)*Pi)*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
      Log[mu2/s]*(13/9 - (6*I)*Pi - 18*zeta[2]) + (29/3 + I*Pi)*zeta[2] - 
      zeta[3]) + (205*zeta[3])/18 + Log[mu2/s]*(-373/27 + (8*I)*Pi + 
      (-29/3 - I*Pi)*zeta[2] + zeta[3]) + (87*zeta[4])/8)/x + 
  ((38/3 - (4*I)*Pi)*G[0, 0, 0, x] + (-3 - (2*I)*Pi)*G[0, 0, 1, x] - 
    3*G[0, 1, 0, x] - 2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
    2*G[0, 0, 1, 0, x] - (3*I)*Pi*zeta[2] + 
    G[0, 1, x]*((-3*I)*Pi + 4*zeta[2]) + 
    G[0, 0, x]*(-359/18 + (6*I)*Pi + (-11/3 + (2*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 + 7*zeta[2]) + G[0, x]*(((-359*I)/18)*Pi + 
      I*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-11*I)/3)*Pi - 12*zeta[2]) + 
      (35/3 - (5*I)*Pi)*zeta[2] - 2*zeta[3]) + (3 - (2*I)*Pi)*zeta[3] + 
    14*zeta[4])/(1 - x)^2 + Nc^2*(-36077/864 - ((5113*I)/216)*Pi + 
    (-35/6 + (3*I)*Pi)*G[0, 0, 0, x] - I*Pi*G[0, 1, 0, x] + 
    (35/6 - (2*I)*Pi)*G[1, 0, 0, x] + 3*G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 
    2*G[1, 0, 0, 0, x] + (5/12 + (3*I)*Pi)*Log[mu2/s]^3 + 
    (9*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(-181/24 + ((19*I)/12)*Pi - 
      (81*zeta[2])/4) + G[0, 0, x]*(((-35*I)/6)*Pi + (2*I)*Pi*Log[mu2/s] + 
      Log[mu2/s]^2 - 10*zeta[2]) + (1493/36 - ((21*I)/4)*Pi)*zeta[2] + 
    G[1, 0, x]*(((35*I)/6)*Pi + 4*zeta[2]) + 
    G[0, x]*(202/27 + ((71*I)/18)*Pi + (1/3 - ((7*I)/2)*Pi)*Log[mu2/s]^2 - 
      (3*Log[mu2/s]^3)/2 + (-2 + ((15*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(71/18 + ((2*I)/3)*Pi + (35*zeta[2])/2) - 5*zeta[3]) + 
    (52/3 + (4*I)*Pi)*zeta[3] + Log[mu2/s]*(-2243/72 - ((401*I)/36)*Pi + 
      (-7/12 - (11*I)*Pi)*zeta[2] + 9*zeta[3]) + 
    (30377/864 + ((404*I)/27)*Pi + (-22/3 + (2*I)*Pi)*G[1, 0, 0, x] - 
      3*G[0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, x] + G[0, 0, 0, x]*
       (13/2 - (6*I)*Pi - 3*Log[mu2/s]) + (-5/12 - (3*I)*Pi)*Log[mu2/s]^3 - 
      (9*Log[mu2/s]^4)/8 + G[1, 0, x]*(((-22*I)/3)*Pi - 4*zeta[2]) - 
      (272*zeta[2])/9 + G[0, 0, x]*(-43/36 + ((4*I)/3)*Pi + 
        (-31/6 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (37*zeta[2])/2) + 
      Log[mu2/s]^2*(199/24 + ((2*I)/3)*Pi + (81*zeta[2])/4) + 
      Log[mu2/s]*(2165/72 + ((80*I)/9)*Pi + (-209/12 + (11*I)*Pi)*zeta[2] - 
        9*zeta[3]) + (-43/3 - (2*I)*Pi)*zeta[3] + 
      G[0, x]*(-3263/216 - ((80*I)/9)*Pi + (23/12 + (5*I)*Pi)*Log[mu2/s]^2 + 
        (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(-277/36 - ((4*I)/3)*Pi - 
          (59*zeta[2])/2) + (209/12 - (11*I)*Pi)*zeta[2] + 7*zeta[3]) - 
      (501*zeta[4])/16)/x + ((-I)*Pi*G[0, 1, 0, x] - G[0, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(13/6 - (3*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 0, x]*(-475/36 - (13*Log[mu2/s])/6 + (3*Log[mu2/s]^2)/2 + 
        (17*zeta[2])/2) + (2*I)*Pi*zeta[3] + 
      G[0, x]*(((-475*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-13*I)/6)*Pi - 12*zeta[2]) + (26/3 - ((7*I)/2)*Pi)*
         zeta[2] + 2*zeta[3]) - 3*zeta[4])/(1 - x)^2 + 
    (((-475*I)/36)*Pi - I*Pi*G[1, 0, x] - I*Pi*G[0, 1, 0, x] - 
      G[1, 0, 0, x] - G[0, 1, 0, 0, x] + G[0, 0, 0, x]*
       (13/6 - (3*I)*Pi - 3*Log[mu2/s]) + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-13*I)/6)*Pi - 12*zeta[2]) + (26/3 - ((7*I)/2)*Pi)*
       zeta[2] + G[0, 0, x]*(5/9 - (2*I)*Pi - (25*Log[mu2/s])/6 + 
        (3*Log[mu2/s]^2)/2 + (17*zeta[2])/2) + (2 + (2*I)*Pi)*zeta[3] + 
      G[0, x]*(-475/36 - ((29*I)/18)*Pi + (3/2 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-13/6 - ((7*I)/6)*Pi - 12*zeta[2]) + 
        (67/6 - ((7*I)/2)*Pi)*zeta[2] + 2*zeta[3]) - 3*zeta[4])/(1 - x) + 
    (453*zeta[4])/16) + (((-305*I)/18)*Pi - (6*I)*Pi*G[0, 1, 1, x] + 
    (6*I)*Pi*G[1, 0, 1, x] - (6*I)*Pi*G[1, 1, 0, x] - 8*G[0, 0, 0, 0, x] - 
    8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 6*G[0, 0, 1, 1, x] - 
    3*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 
    12*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
    6*G[1, 1, 0, 0, x] + 6*G[1, 0, 0, x]*Log[mu2/s] + I*Pi*Log[mu2/s]^2 + 
    G[0, 1, 0, x]*(4 - (3*I)*Pi + 6*Log[mu2/s]) + 
    G[0, 0, 1, x]*(4 - (8*I)*Pi + 6*Log[mu2/s]) + 
    G[0, 0, 0, x]*(-23/6 - (7*I)*Pi + 9*Log[mu2/s]) + 
    G[1, 0, x]*(-3 + (6*I)*Pi*Log[mu2/s] - 36*zeta[2]) + 
    Log[mu2/s]*(((-11*I)/3)*Pi - 12*zeta[2]) + (23/3 + I*Pi)*zeta[2] + 
    G[0, 1, x]*(-3 + (4*I)*Pi + (6*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
    G[0, 0, x]*(260/9 + (3*I)*Pi + (17/6 + (8*I)*Pi)*Log[mu2/s] - 
      (7*Log[mu2/s]^2)/2 + (23*zeta[2])/2) + 
    G[1, x]*((-3*I)*Pi + (4 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + 
    (-8 + (22*I)*Pi)*zeta[3] + G[0, x]*(-305/18 + ((200*I)/9)*Pi + 
      (1 - ((7*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-11/3 + ((29*I)/6)*Pi - 
        12*zeta[2]) + (-109/3 - ((25*I)/2)*Pi)*zeta[2] + 10*zeta[3]) + 
    113*zeta[4])/(1 - x) + (187/32 + ((39*I)/8)*Pi - 3*G[1, x] + 
    (-11/2 - ((3*I)/2)*Pi)*G[1, 0, x] + (11*G[1, 1, x])/2 + 
    (((3*I)/2)*Pi*G[1, x] + (3*G[1, 1, x])/2)/x^2 + 
    (-9/2 - I*Pi)*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 
    (6 + I*Pi)*G[0, 1, 0, x] - 6*G[0, 1, 1, x] - (3*G[1, 0, 0, x])/2 + 
    G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
    2*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] + (3*Log[mu2/s]^3)/4 + 
    Log[mu2/s]^4/8 + G[0, 0, x]*(11/2 + ((3*I)/2)*Pi + (2*I)*Pi*Log[mu2/s] + 
      Log[mu2/s]^2 - 2*zeta[2]) + Log[mu2/s]^2*(23/8 + ((3*I)/4)*Pi - 
      zeta[2]/4) + (11 + ((21*I)/4)*Pi)*zeta[2] + 
    G[0, 1, x]*(-11/2 + 2*zeta[2]) + Log[mu2/s]*(39/8 + ((9*I)/4)*Pi + 
      (9*zeta[2])/4 - 6*zeta[3]) + (-9/2 - (2*I)*Pi)*zeta[3] + 
    G[0, x]*(3 - ((7*I)/2)*Pi + (-3/2 - (I/2)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/2 + Log[mu2/s]*(-7/2 - (3*I)*Pi + zeta[2]/2) + 
      (-9 - ((3*I)/2)*Pi)*zeta[2] + 2*zeta[3]) + 
    ((3 + (10*I)*Pi)*G[0, 0, 1, x] + (3 + I*Pi)*G[0, 1, 0, x] - 
      2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
      12*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] + G[0, 0, 0, x]*
       (-3/2 - I*Pi + 3*Log[mu2/s]) + G[0, 1, x]*((3*I)*Pi - 8*zeta[2]) + 
      G[0, 0, x]*(-11/4 + (-3/2 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (3*zeta[2])/2) + (3*I)*Pi*zeta[2] + 
      G[0, x]*(((-11*I)/4)*Pi - ((3*I)/2)*Pi*Log[mu2/s] - 
        (I/2)*Pi*Log[mu2/s]^2 + (-3 - ((3*I)/2)*Pi)*zeta[2] - 4*zeta[3]) + 
      (-3 + (8*I)*Pi)*zeta[3] - 16*zeta[4])/(1 - x)^2 + 
    (((-23*I)/4)*Pi + (3 + I*Pi)*G[1, 0, x] + (-8 - (8*I)*Pi)*G[0, 0, 1, x] + 
      (-8 - (2*I)*Pi)*G[0, 1, 0, x] + 12*G[0, 1, 1, x] + G[1, 0, 0, x] + 
      4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
      12*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(2 + (2*I)*Pi - 6*Log[mu2/s]) - ((3*I)/2)*Pi*Log[mu2/s] - 
      (I/2)*Pi*Log[mu2/s]^2 + G[1, x]*((3*I)*Pi - 8*zeta[2]) + 
      (5 - ((15*I)/2)*Pi)*zeta[2] + G[0, 0, x]*(3 - I*Pi + 
        (5 - (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 3*zeta[2]) + 
      G[0, 1, x]*(3 + (4*I)*Pi + 4*zeta[2]) + (2 - (4*I)*Pi)*zeta[3] + 
      G[0, x]*(-23/4 + ((9*I)/2)*Pi + (-3/2 + (4*I)*Pi)*Log[mu2/s] + 
        (-1/2 + I*Pi)*Log[mu2/s]^2 + (17/2 + (3*I)*Pi)*zeta[2] + 8*zeta[3]) - 
      zeta[4])/(1 - x) + (101*zeta[4])/16 + 
    (-255/32 + ((3*I)/2)*Pi + (3/2 - I*Pi)*G[1, x] - G[1, 1, x] - 
      3*G[0, 0, 0, 0, x] - (3*Log[mu2/s]^3)/4 - Log[mu2/s]^4/8 + 
      G[0, 0, 0, x]*(9/2 + 3*Log[mu2/s]) + Log[mu2/s]^2*(-25/8 + zeta[2]/4) + 
      G[0, 0, x]*(-25/4 - (9*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 + 
        zeta[2]/2) - (21*zeta[2])/4 + G[0, x]*(45/8 + (9*Log[mu2/s]^2)/4 + 
        Log[mu2/s]^3/2 + Log[mu2/s]*(25/4 - zeta[2]/2) + (9*zeta[2])/4 - 
        6*zeta[3]) + (15*zeta[3])/2 + Log[mu2/s]*(-45/8 - (9*zeta[2])/4 + 
        6*zeta[3]) + (83*zeta[4])/16)/x)/Nc^2 + 
  (Nf*(-3401/648 - ((5*I)/2)*Pi + (12 - ((4*I)/3)*Pi)*G[0, 0, x] + 
     (-12 + ((4*I)/3)*Pi)*G[0, 1, x] + (-12 + ((4*I)/3)*Pi)*G[1, 0, x] + 
     (12 - ((4*I)/3)*Pi)*G[1, 1, x] - (8*G[0, 0, 0, x])/3 + 
     (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + (8*G[1, 0, 0, x])/3 - 
     (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 - (19*Log[mu2/s]^2)/18 - 
     Log[mu2/s]^3/9 + x*(-6*G[0, 0, x] + 6*G[0, 1, x] + 6*G[1, 0, x] - 
       6*G[1, 1, x] - 18*zeta[2]) + G[0, x]*(190/27 + ((10*I)/9)*Pi + 
       (10/9 + ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 - (10*zeta[2])/3) + 
     Log[mu2/s]*(-191/54 - I*Pi - (2*zeta[2])/3) + 
     (697/18 - (4*I)*Pi)*zeta[2] + G[1, x]*(-6 + (4*zeta[2])/3) + 
     (4085/648 + ((8*I)/3)*Pi - ((4*I)/3)*Pi*G[1, 0, x] + 
       (2 + ((4*I)/3)*Pi)*G[1, 1, x] - (2*G[0, 0, 0, x])/3 - 
       (8*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 + 
       G[0, 0, x]*(19/9 + (2*Log[mu2/s])/3) + (19*Log[mu2/s]^2)/18 + 
       Log[mu2/s]^3/9 + G[1, x]*(8/3 + (2*I)*Pi - (4*zeta[2])/3) + 
       G[0, x]*(-209/54 - (19*Log[mu2/s])/9 - Log[mu2/s]^2/3 - 
         (2*zeta[2])/3) + Log[mu2/s]*(209/54 + (2*zeta[2])/3) + 
       (23/18 + ((16*I)/3)*Pi)*zeta[2] + zeta[3]/9)/x - (13*zeta[3])/9 + 
     (((-11*I)/9)*Pi + (4*G[1, 0, x])/3 + (44*G[0, 0, 0, x])/3 - 
       (44*G[0, 0, 1, x])/3 - (44*G[0, 1, 0, x])/3 + 16*G[0, 1, 1, x] - 
       8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
       8*G[0, 0, 1, 1, x] + ((2*I)/3)*Pi*Log[mu2/s] + 
       G[0, 0, x]*(-8/9 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3 - 16*zeta[2]) + 
       G[0, 1, x]*(4/3 + ((4*I)/3)*Pi - 8*zeta[2]) + (-20 + ((4*I)/3)*Pi)*
        zeta[2] + G[1, x]*(((4*I)/3)*Pi + 16*zeta[2]) - (52*zeta[3])/3 + 
       G[0, x]*(-11/9 + ((10*I)/9)*Pi + (2/3 - ((4*I)/3)*Pi)*Log[mu2/s] + 
         36*zeta[2] + 8*zeta[3]) - 34*zeta[4])/(1 - x) + 
     ((-10*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + 
       16*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 
       16*G[0, 0, 1, 1, x] + ((4*I)/3)*Pi*zeta[2] + 
       G[0, 1, x]*(((4*I)/3)*Pi + 16*zeta[2]) + 
       G[0, 0, x]*(1/9 - ((4*I)/3)*Pi + (2*Log[mu2/s])/3 + 32*zeta[2]) + 
       G[0, x]*((I/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] - 4*zeta[2] - 
         16*zeta[3]) - (4*zeta[3])/3 + 68*zeta[4])/(1 - x)^2))/Nc + 
  e*(352379/3888 + ((1199*I)/36)*Pi - 28*G[0, 0, 0, 0, 0, x] - 
    14*G[0, 0, 0, 0, 1, x] - 14*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] + 
    10*G[0, 0, 1, 0, 0, x] - 14*G[0, 0, 1, 0, 1, x] - 
    14*G[0, 0, 1, 1, 0, x] + 12*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
    4*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 1, x] - 2*G[0, 1, 1, 0, 0, x] - 
    28*G[0, 1, 1, 0, 1, x] - 28*G[0, 1, 1, 1, 0, x] - 
    24*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, x] + 
    22*G[1, 0, 0, 0, 1, x] + 22*G[1, 0, 0, 1, 0, x] + 6*G[1, 0, 0, 1, 1, x] + 
    16*G[1, 0, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 0, x] - 
    32*G[1, 0, 1, 1, 1, x] + 14*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
    4*G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] + 
    28*G[1, 1, 1, 0, 1, x] + 28*G[1, 1, 1, 1, 0, x] + 
    48*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(24 + (44*I)*Pi - 
      32*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-27 + (4*I)*Pi - 12*Log[mu2/s]) + 
    G[1, 0, 0, 1, x]*(-27 + (16*I)*Pi - 12*Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*(-22 + (2*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(-30 + (16*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 1, 0, 1, x]*(-30 - (24*I)*Pi - 8*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(16 + (10*I)*Pi - 6*Log[mu2/s]) + 
    (-49/24 - ((5*I)/6)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/2 + 
    G[1, 0, 0, 0, x]*(113/3 + (12*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(-21 - (10*I)*Pi + 4*Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(12 - (4*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(12 + (4*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 1, 0, 1, x]*(6 + (14*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 1, 1, 0, x]*(6 - (22*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(6 - (4*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(22/3 - (26*I)*Pi + 16*Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(30 - (32*I)*Pi + 20*Log[mu2/s]) + 
    G[0, 1, 0, x]*(6 + (16*I)*Pi + (-6 + (2*I)*Pi)*Log[mu2/s]) + 
    G[1, 1, 1, x]*(-4 - (24*I)*Pi + (-18 - (40*I)*Pi)*Log[mu2/s]) + 
    ((3*I)*Pi*G[0, 1, x] + 3*G[0, 1, 1, x] - 6*G[1, 1, 1, x] + 
      G[1, 1, x]*(15/4 - (3*I)*Pi + 3*Log[mu2/s]) + 
      G[1, x]*(((15*I)/4)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]))/x^2 + 
    G[1, 0, 0, x]*(-121/9 - (2*I)*Pi + (-38/3 - (6*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 - 80*zeta[2]) + G[1, 0, 1, x]*
     (45/2 + (3*I)*Pi + 24*Log[mu2/s] - 46*zeta[2]) + 
    G[0, 0, 1, x]*(6 - (15*I)*Pi + (-6 + (12*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
    Log[mu2/s]^3*(-343/54 - (7*I)*Pi + (16*zeta[2])/3) + 
    G[0, 0, 0, x]*(-271/18 + (14*I)*Pi + (-16/3 + (20*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 + 26*zeta[2]) + G[0, 1, 1, x]*(-49/2 + (36*I)*Pi + 
      (28*I)*Pi*Log[mu2/s] + 30*zeta[2]) + G[1, 1, 0, x]*
     (45/2 - (28*I)*Pi + (24 - (16*I)*Pi)*Log[mu2/s] + 36*zeta[2]) + 
    zeta[2]*(-1546/27 + ((233*I)/18)*Pi - (1117*zeta[3])/6) + 
    G[0, 1, x]*(91/4 - ((35*I)/2)*Pi - (6*I)*Pi*Log[mu2/s]^2 - 
      2*Log[mu2/s]^3 + Log[mu2/s]*(1 - (6*I)*Pi - 30*zeta[2]) + 
      (-33 + (18*I)*Pi)*zeta[2] - 26*zeta[3]) + 
    G[1, 1, x]*(-103/4 + ((35*I)/2)*Pi + (12*I)*Pi*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(-1 + (6*I)*Pi - 4*zeta[2]) + 
      (96 - (28*I)*Pi)*zeta[2] - 4*zeta[3]) + (-1885/54 + (9*I)*Pi)*zeta[3] + 
    G[0, 0, x]*(-79/4 - ((181*I)/18)*Pi - (8*I)*Pi*Log[mu2/s]^2 - 
      2*Log[mu2/s]^3 + Log[mu2/s]*(-1 - ((34*I)/3)*Pi - 22*zeta[2]) + 
      (-32/3 - (32*I)*Pi)*zeta[2] + 6*zeta[3]) + 
    Log[mu2/s]^2*(-23/27 - (16*I)*Pi + (209/4 + I*Pi)*zeta[2] + 8*zeta[3]) + 
    G[1, 0, x]*(91/4 + ((181*I)/18)*Pi - (4*I)*Pi*Log[mu2/s]^2 - 
      2*Log[mu2/s]^3 + (194/3 + (50*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(1 + ((34*I)/3)*Pi + 106*zeta[2]) + 28*zeta[3]) + 
    Log[mu2/s]*(15647/324 - ((8*I)/3)*Pi + (677/9 + ((29*I)/3)*Pi)*zeta[2] + 
      (6 - ((16*I)/3)*Pi)*zeta[3] - (859*zeta[4])/4) + 
    G[1, x]*(-59/4 - (9*I)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
      (-97 + (4*I)*Pi)*zeta[2] - 36*Log[mu2/s]^2*zeta[2] + 
      Log[mu2/s]*(-6 + (-78 - (34*I)*Pi)*zeta[2] - 12*zeta[3]) + 
      (-7 - (78*I)*Pi)*zeta[3] - (81*zeta[4])/2) + 
    x*((1/2 + I*Pi)*G[0, 0, 0, x] + (-7/2 + (6*I)*Pi)*G[0, 0, 1, x] + 
      (-7/2 - I*Pi)*G[0, 1, 0, x] + (13/2 - (6*I)*Pi)*G[0, 1, 1, x] - 
      I*Pi*G[1, 0, 0, x] + (3 - (6*I)*Pi)*G[1, 0, 1, x] + 
      (3 + I*Pi)*G[1, 1, 0, x] + (-6 + (6*I)*Pi)*G[1, 1, 1, x] + 
      G[0, 0, 0, 0, x] + 6*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 
      6*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] - 6*G[1, 0, 1, 1, x] + 
      G[1, 1, 0, 0, x] + 6*G[1, 1, 1, 1, x] + 
      G[1, 1, x]*(31/4 - (3*I)*Pi - 6*zeta[2]) + 
      G[0, 0, x]*(31/4 - (3*I)*Pi - zeta[2]) + (93/4 - (9*I)*Pi)*zeta[2] + 
      G[1, 0, x]*(-31/4 + (3*I)*Pi + zeta[2]) + 
      G[0, 1, x]*(-31/4 + (3*I)*Pi + 6*zeta[2]) + 
      G[0, x]*((4 + I*Pi)*zeta[2] - zeta[3]) + (-7/2 - (7*I)*Pi)*zeta[3] + 
      G[1, x]*((-5/2 - I*Pi)*zeta[2] + zeta[3]) - (47*zeta[4])/2) + 
    (-4745/24 - ((633*I)/4)*Pi)*zeta[4] + 
    G[0, x]*(-77/324 + ((217*I)/27)*Pi + (7/6 + ((8*I)/3)*Pi)*Log[mu2/s]^3 + 
      (5*Log[mu2/s]^4)/3 + (-209/18 + ((143*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(55/18 + ((7*I)/2)*Pi + zeta[2]) + 
      Log[mu2/s]*(136/27 + ((55*I)/9)*Pi + (11/6 + (26*I)*Pi)*zeta[2] - 
        (40*zeta[3])/3) + (27 + ((206*I)/3)*Pi)*zeta[3] + (35*zeta[4])/2) + 
    Nc*Nf*(30347/1296 + ((4777*I)/324)*Pi - ((8*I)/3)*Pi*G[0, 1, 0, x] + 
      ((8*I)/3)*Pi*G[1, 1, 0, x] - (2*G[0, 0, 0, 0, x])/3 - 
      (8*G[0, 1, 0, 0, x])/3 + (2*G[1, 0, 0, 0, x])/3 + 
      (8*G[1, 1, 0, 0, x])/3 + G[1, 0, 0, x]*(-22/3 - ((8*I)/3)*Pi - 
        (10*Log[mu2/s])/3) + (29/18 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/4 + G[0, 0, 0, x]*(22/3 + ((8*I)/3)*Pi + 
        (10*Log[mu2/s])/3) + G[0, 0, x]*(((22*I)/3)*Pi + 
        ((10*I)/3)*Pi*Log[mu2/s] - 16*zeta[2]) + 
      Log[mu2/s]^2*(55/9 + ((67*I)/18)*Pi - (43*zeta[2])/6) + 
      (-4171/108 - ((31*I)/18)*Pi)*zeta[2] + 
      G[1, 0, x]*(((-22*I)/3)*Pi - ((10*I)/3)*Pi*Log[mu2/s] + 16*zeta[2]) + 
      Log[mu2/s]*(1811/108 + ((274*I)/27)*Pi + (-461/18 - ((4*I)/3)*Pi)*
         zeta[2] - 10*zeta[3]) + G[0, x]*(-164/81 - ((56*I)/27)*Pi + 
        (-10/9 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/3 + 
        (29/9 + (5*I)*Pi)*zeta[2] + Log[mu2/s]*(-56/27 - ((20*I)/9)*Pi + 
          (19*zeta[2])/3) - (2*zeta[3])/3) + (-178/9 - ((32*I)/3)*Pi)*
       zeta[3] + G[1, x]*(((-8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3) + 
      (((-8*I)/3)*Pi*G[0, 1, 0, x] + (16*G[0, 0, 0, 0, x])/3 - 
        (8*G[0, 1, 0, 0, x])/3 - (2*G[1, 0, 0, 0, x])/3 + 
        G[0, 0, 0, x]*(-32/3 + ((8*I)/3)*Pi - (8*Log[mu2/s])/3) + 
        G[1, 0, 0, x]*(19/9 + (2*Log[mu2/s])/3) + 
        G[1, 0, x]*(((19*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] - 
          (8*zeta[2])/3) - ((19*I)/9)*Pi*zeta[2] + 
        G[0, 0, x]*(593/27 - ((19*I)/9)*Pi + (77/9 - ((2*I)/3)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2 + zeta[2]) + 
        Log[mu2/s]*(((-2*I)/3)*Pi*zeta[2] + (2*zeta[3])/3) + 
        (19/9 + ((16*I)/3)*Pi)*zeta[3] + G[0, x]*(((593*I)/27)*Pi + 
          I*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((77*I)/9)*Pi - (22*zeta[2])/3) + 
          (-289/9 + (I/3)*Pi)*zeta[2] + (14*zeta[3])/3) - (2*zeta[4])/3)/
       (1 - x)^2 - (193*zeta[4])/4 + (((650*I)/27)*Pi - 
        ((2*I)/3)*Pi*G[0, 1, 0, x] + (10*G[0, 0, 0, 0, x])/3 - 
        (2*G[0, 1, 0, 0, x])/3 - (2*G[1, 0, 0, 0, x])/3 + 
        G[0, 0, 0, x]*(22/3 + ((2*I)/3)*Pi - (8*Log[mu2/s])/3) + 
        G[1, 0, 0, x]*(-53/9 + (2*Log[mu2/s])/3) + I*Pi*Log[mu2/s]^2 + 
        G[1, 0, x]*(((-53*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] - 
          (8*zeta[2])/3) + (-313/9 + ((32*I)/9)*Pi)*zeta[2] + 
        G[0, 0, x]*(-353/54 + ((53*I)/9)*Pi + (-13/9 - ((2*I)/3)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2 + 3*zeta[2]) + 
        Log[mu2/s]*(((83*I)/9)*Pi + (-22/3 - ((2*I)/3)*Pi)*zeta[2] + 
          (2*zeta[3])/3) + G[0, x]*(650/27 + ((145*I)/54)*Pi + 
          (1 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(83/9 + ((5*I)/9)*Pi - 
            (22*zeta[2])/3) + (-64/9 - ((5*I)/3)*Pi)*zeta[2] + 
          (2*zeta[3])/3) + (13/9 + ((4*I)/3)*Pi)*zeta[3] + (16*zeta[4])/3)/
       (1 - x) + (-14063/1296 - ((328*I)/81)*Pi - (4*I)*Pi*G[0, 1, 0, x] + 
        ((4*I)/3)*Pi*G[1, 1, 0, x] + 10*G[0, 0, 0, 0, x] - 
        4*G[0, 1, 0, 0, x] - (16*G[1, 0, 0, 0, x])/3 + (4*G[1, 1, 0, 0, x])/
         3 + G[0, 0, 0, x]*(-11/3 + (4*I)*Pi - 6*Log[mu2/s]) + 
        (-29/18 - ((2*I)/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/4 + 
        G[1, 0, 0, x]*(40/9 - ((4*I)/3)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, x]*(((40*I)/9)*Pi + (4*I)*Pi*Log[mu2/s] - (44*zeta[2])/3) + 
        (1255/108 + ((10*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-101/18 - ((20*I)/9)*Pi + (43*zeta[2])/6) + 
        G[0, 0, x]*(-79/27 - ((40*I)/9)*Pi + (-7/9 - (4*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + 13*zeta[2]) + (197/9 + (12*I)*Pi)*zeta[3] + 
        G[0, x]*(2573/324 + ((112*I)/27)*Pi + (47/18 + (2*I)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3/3 + Log[mu2/s]*
           (191/27 + ((40*I)/9)*Pi - (41*zeta[2])/3) + (-27/2 - ((2*I)/3)*Pi)*
           zeta[2] + (4*zeta[3])/3) + G[1, x]*(((-4*I)/3)*Pi*zeta[2] + 
          (4*zeta[3])/3) + Log[mu2/s]*(-1295/108 - ((112*I)/27)*Pi + 
          (263/18 + ((2*I)/3)*Pi)*zeta[2] + (32*zeta[3])/3) + 
        (235*zeta[4])/12)/x + x*((-4*I)*Pi*G[0, 0, 0, x] + 
        (4*I)*Pi*G[0, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - 
        (4*I)*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] + 
        4*G[1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, x] + 4*G[0, 0, x]*zeta[2] - 
        4*G[1, 0, x]*zeta[2] + G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
        (4*I)*Pi*zeta[3] + G[0, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) + 
        28*zeta[4])) + (-514415/3888 + ((27*I)/4)*Pi + 
      (24*I)*Pi*G[0, 0, 0, 1, x] + (22*I)*Pi*G[0, 0, 1, 0, x] - 
      (4*I)*Pi*G[0, 1, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 0, x] + 
      40*G[0, 0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, 1, x] - 
      2*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
      24*G[0, 0, 1, 1, 0, x] - 10*G[0, 1, 0, 0, 0, x] + 
      24*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] + 
      28*G[0, 1, 1, 0, 1, x] + 28*G[0, 1, 1, 1, 0, x] - 
      32*G[0, 1, 1, 1, 1, x] - 14*G[1, 0, 0, 0, 0, x] - 
      24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
      24*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] + 
      4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
      38*G[1, 1, 0, 0, 0, x] + 28*G[1, 1, 0, 0, 1, x] + 
      28*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, 1, x] + 
      4*G[1, 1, 1, 0, 0, x] + 20*G[1, 1, 1, 0, 1, x] + 
      20*G[1, 1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 0, x]*(-6 - (4*I)*Pi - 28*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(-6 + (12*I)*Pi - 28*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*((-4*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*((-28*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-23 + (20*I)*Pi - 20*Log[mu2/s]) - 
      (24*I)*Pi*G[0, 0, 1, x]*Log[mu2/s] - 24*G[0, 0, 1, 1, x]*Log[mu2/s] - 
      24*G[0, 1, 0, 1, x]*Log[mu2/s] + (49/24 + ((5*I)/6)*Pi)*Log[mu2/s]^4 + 
      Log[mu2/s]^5/2 + G[0, 1, 0, 0, x]*(3 - (8*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-9 - (2*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(12 - (28*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-30 + (4*I)*Pi + 32*Log[mu2/s]) + 
      G[1, 1, 0, x]*((-15*I)*Pi + (4*I)*Pi*Log[mu2/s] + 12*Log[mu2/s]^2 - 
        112*zeta[2]) + G[0, 1, 1, x]*(-5/2 + 12*Log[mu2/s]^2 - 76*zeta[2]) + 
      G[1, 1, 1, x]*(16 - (18*I)*Pi + (18 + (4*I)*Pi)*Log[mu2/s] - 
        72*zeta[2]) + G[0, 0, 0, x]*(269/9 - (18*I)*Pi + 
        (5 - (20*I)*Pi)*Log[mu2/s] - 52*zeta[2]) + 
      Log[mu2/s]^3*(379/54 + (3*I)*Pi + (20*zeta[2])/3) + 
      G[1, 0, 1, x]*(12*Log[mu2/s]^2 + 16*zeta[2]) + 
      G[1, 0, 0, x]*(-8 + (9*I)*Pi + (-3 + (8*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 + 59*zeta[2]) + G[0, 1, 0, x]*
       ((3*I)*Pi - (22*I)*Pi*Log[mu2/s] + 80*zeta[2]) + 
      G[0, 1, x]*(((-5*I)/2)*Pi + (12*I)*Pi*Log[mu2/s]^2 - 
        (48*I)*Pi*zeta[2]) + zeta[2]*(-3541/54 - (4*I)*Pi - 
        (437*zeta[3])/6) + Log[mu2/s]^2*(-97/108 + (12*I)*Pi + 
        (-65/4 - (2*I)*Pi)*zeta[2] - 7*zeta[3]) + 
      G[0, 0, x]*(-1825/54 + (24*I)*Pi + (13/2 + (10*I)*Pi)*Log[mu2/s]^2 + 
        (10*Log[mu2/s]^3)/3 + (-53/2 - (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-53/9 + (18*I)*Pi + 48*zeta[2]) - (14*zeta[3])/3) + 
      (1907*zeta[3])/27 + G[1, 0, x]*((-8*I)*Pi + (11*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((-3*I)*Pi - 80*zeta[2]) + (15 - (101*I)*Pi)*zeta[2] + 
        10*zeta[3]) + G[1, 1, x]*(-21/4 + (14*I)*Pi - 4*Log[mu2/s]^3 - 
        6*zeta[2] + Log[mu2/s]*(-2 + (18*I)*Pi + 76*zeta[2]) + 28*zeta[3]) + 
      Log[mu2/s]*(-21839/324 + (19*I)*Pi + (-488/9 - (3*I)*Pi)*zeta[2] + 
        (43/3 - ((14*I)/3)*Pi)*zeta[3] - (33*zeta[4])/4) + 
      (283/8 + ((5*I)/4)*Pi)*zeta[4] + G[0, x]*(21839/324 - (16*I)*Pi + 
        (-31/6 - ((10*I)/3)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/3 + 
        Log[mu2/s]^2*(-163/18 - (9*I)*Pi - 22*zeta[2]) + 
        (452/9 + (3*I)*Pi)*zeta[2] + (-43/3 + ((14*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(961/54 - (24*I)*Pi + (59/2 + (4*I)*Pi)*zeta[2] + 
          (28*zeta[3])/3) + (19*zeta[4])/2) + 
      G[1, x]*(27/4 - ((9*I)/4)*Pi - (4*I)*Pi*Log[mu2/s]^3 + 
        (-35/2 - (3*I)*Pi)*zeta[2] + Log[mu2/s]*(3 - (2*I)*Pi + 
          (-36 + (48*I)*Pi)*zeta[2]) + (-21 + (110*I)*Pi)*zeta[3] + 
        296*zeta[4]) - (121*zeta[5])/2)/x + (157*zeta[5])/2 + 
    ((-39 + (2*I)*Pi)*G[0, 0, 1, 1, x] + (-3 - (6*I)*Pi)*G[0, 1, 0, 0, x] + 
      9*G[0, 1, 0, 1, x] + (9 - (2*I)*Pi)*G[0, 1, 1, 0, x] + 
      (38/3 - (4*I)*Pi)*G[1, 0, 0, 0, x] + (-3 - (2*I)*Pi)*G[1, 0, 0, 1, x] - 
      3*G[1, 0, 1, 0, x] + 12*G[0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 1, x] + 
      10*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] + 
      2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 6*G[0, 1, 0, 0, 0, x] - 
      2*G[0, 1, 1, 0, 0, x] - 2*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
      2*G[1, 0, 0, 1, 0, x] + G[0, 0, 1, 0, x]*(8 - (2*I)*Pi - 
        4*Log[mu2/s]) + G[0, 0, 0, 1, x]*(8 + (2*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-173/3 + (18*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, x]*(661/6 - (17*I)*Pi + (98/3 - (12*I)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 - 26*zeta[2]) + G[0, 1, 1, x]*((9*I)*Pi - 4*zeta[2]) + 
      G[0, 0, 1, x]*(-23 - (37*I)*Pi + (-6 - (4*I)*Pi)*Log[mu2/s] - 
        2*zeta[2]) + G[1, 0, 1, x]*((-3*I)*Pi + 4*zeta[2]) + 
      G[1, 0, 0, x]*(-323/18 + (6*I)*Pi + (-11/3 + (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 7*zeta[2]) + G[0, 1, 0, x]*(-23 - 6*Log[mu2/s] + 
        12*zeta[2]) + zeta[2]*(((-91*I)/18)*Pi - 7*zeta[3]) + 
      G[1, 0, x]*(((-323*I)/18)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-11*I)/3)*Pi - 12*zeta[2]) + (35/3 - (5*I)*Pi)*
         zeta[2] - 2*zeta[3]) + (91/18 - (46*I)*Pi)*zeta[3] + 
      Log[mu2/s]^2*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[0, 0, x]*(-5707/54 + ((409*I)/9)*Pi + (-5 + (2*I)*Pi)*Log[mu2/s]^2 + 
        (4*Log[mu2/s]^3)/3 + (-131/3 + (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-751/18 + ((50*I)/3)*Pi + 26*zeta[2]) + (4*zeta[3])/3) + 
      G[0, 1, x]*((-23*I)*Pi + (26 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-6*I)*Pi + 8*zeta[2]) + 6*zeta[3]) + 
      (167/12 + (11*I)*Pi)*zeta[4] + G[1, x]*((-3*I)*Pi*zeta[2] + 
        (3 - (2*I)*Pi)*zeta[3] + 14*zeta[4]) + 
      G[0, x]*(((-5707*I)/54)*Pi + ((4*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*((-5*I)*Pi - 21*zeta[2]) + (2933/18 + ((40*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(((-751*I)/18)*Pi + (85/3 - (16*I)*Pi)*
           zeta[2] - 4*zeta[3]) + (35/3 - ((8*I)/3)*Pi)*zeta[3] + 
        27*zeta[4]) + Log[mu2/s]*(((-7*I)/3)*Pi*zeta[2] + 
        (7/3 - (2*I)*Pi)*zeta[3] + 58*zeta[4]) + 14*zeta[5])/(1 - x)^2 + 
    (((-2312*I)/27)*Pi + (18*I)*Pi*G[0, 1, 1, 1, x] - 
      (36*I)*Pi*G[1, 0, 1, 1, x] + (-10 + (6*I)*Pi)*G[1, 1, 0, 0, x] + 
      (6*I)*Pi*G[1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
      24*G[0, 0, 0, 0, 0, x] + 34*G[0, 0, 0, 0, 1, x] + 
      34*G[0, 0, 0, 1, 0, x] - 10*G[0, 0, 0, 1, 1, x] + 
      24*G[0, 0, 1, 0, 0, x] + 20*G[0, 0, 1, 0, 1, x] + 
      20*G[0, 0, 1, 1, 0, x] + 18*G[0, 0, 1, 1, 1, x] + 
      36*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
      6*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] - 
      23*G[0, 1, 1, 0, 0, x] + 18*G[0, 1, 1, 0, 1, x] + 
      18*G[0, 1, 1, 1, 0, x] + 46*G[1, 0, 0, 0, 0, x] - 
      32*G[1, 0, 0, 0, 1, x] - 32*G[1, 0, 0, 1, 0, x] + 
      36*G[1, 0, 0, 1, 1, x] + 21*G[1, 0, 1, 0, 0, x] - 
      36*G[1, 0, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 0, x] + 
      6*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
      12*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*(40/3 + (18*I)*Pi - 
        40*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-23 - (4*I)*Pi - 28*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-23 + (16*I)*Pi - 28*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-143/6 - (13*I)*Pi - 27*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-7 + (15*I)*Pi - 15*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-24 - (17*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-24 - (24*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*((26*I)*Pi - 12*Log[mu2/s]) + 
      ((4*I)/3)*Pi*Log[mu2/s]^3 + G[1, 0, 1, 0, x]*(14 + (3*I)*Pi + 
        18*Log[mu2/s]) + G[1, 0, 0, 1, x]*(14 + (22*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-307/3 - (11*I)*Pi + (-4/3 - (27*I)*Pi)*Log[mu2/s] + 
        (41*Log[mu2/s]^2)/2 - (49*zeta[2])/2) + G[0, 1, 1, x]*
       (-39 - (24*I)*Pi - (12*I)*Pi*Log[mu2/s] - 22*zeta[2]) + 
      G[1, 1, 0, x]*(9 - (10*I)*Pi - 18*zeta[2]) + 
      G[0, 0, 1, x]*(59/2 - (7*I)*Pi + (16 - (22*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 + zeta[2]) + G[0, 1, 0, x]*(59/2 - (15*I)*Pi + 
        (16 - (9*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 36*zeta[2]) + 
      G[1, 0, 1, x]*(9 + (14*I)*Pi + (18*I)*Pi*Log[mu2/s] + 58*zeta[2]) + 
      G[1, 0, 0, x]*(155/9 + I*Pi + (65/6 + (2*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 + (209*zeta[2])/2) + 
      G[1, 1, x]*((9*I)*Pi + (-4 + (18*I)*Pi)*zeta[2] - 18*zeta[3]) + 
      G[1, 0, x]*(-35 + ((182*I)/9)*Pi + ((11*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-6 + ((65*I)/6)*Pi - 102*zeta[2]) + 
        (-238/3 - ((127*I)/2)*Pi)*zeta[2] - 14*zeta[3]) + 
      Log[mu2/s]^2*((-4*I)*Pi + (-21 + ((7*I)/2)*Pi)*zeta[2] - 
        (7*zeta[3])/2) + (-29/18 + ((250*I)/3)*Pi)*zeta[3] + 
      G[0, 0, x]*(21643/108 - ((74*I)/9)*Pi + (-5/4 + ((31*I)/2)*Pi)*
         Log[mu2/s]^2 - (14*Log[mu2/s]^3)/3 + (673/12 + ((43*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(1163/18 + ((73*I)/6)*Pi + 17*zeta[2]) + 
        (4*zeta[3])/3) + G[0, 1, x]*(-35 - ((31*I)/2)*Pi + 
        (9*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-6 + (16*I)*Pi - 10*zeta[2]) + 
        (30 - (2*I)*Pi)*zeta[2] + 15*zeta[3]) + 
      zeta[2]*(2459/18 + ((173*I)/18)*Pi + (379*zeta[3])/2) + 
      (2251/6 + ((1319*I)/4)*Pi)*zeta[4] + 
      G[0, x]*(-2312/27 + ((13609*I)/108)*Pi + (4/3 - ((14*I)/3)*Pi)*
         Log[mu2/s]^3 + Log[mu2/s]^2*(-4 + ((11*I)/4)*Pi - (15*zeta[2])/2) + 
        (-5017/18 - ((713*I)/12)*Pi)*zeta[2] + (53/2 - ((215*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]*(-709/18 + ((911*I)/18)*Pi + 
          (-595/6 - (34*I)*Pi)*zeta[2] + 23*zeta[3]) + (429*zeta[4])/4) + 
      Log[mu2/s]*(((-709*I)/18)*Pi + (25/3 - ((41*I)/6)*Pi)*zeta[2] + 
        (-79/6 + (46*I)*Pi)*zeta[3] + 256*zeta[4]) + 
      G[1, x]*((-35*I)*Pi + (34 + (26*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-6*I)*Pi + (8 + (18*I)*Pi)*zeta[2] - 18*zeta[3]) + 
        (-16 + (82*I)*Pi)*zeta[3] + 284*zeta[4]) + 59*zeta[5])/(1 - x) + 
    Nc^2*(-743717/5184 - ((108463*I)/1296)*Pi + (4*I)*Pi*G[0, 0, 1, 0, x] - 
      (7*I)*Pi*G[0, 1, 1, 0, x] + (3*I)*Pi*G[1, 0, 1, 0, x] + 
      (-61/6 - (2*I)*Pi)*G[1, 1, 0, 0, x] - 20*G[0, 0, 0, 0, 0, x] + 
      4*G[0, 0, 1, 0, 0, x] + 12*G[0, 1, 0, 0, 0, x] - 
      7*G[0, 1, 1, 0, 0, x] + 10*G[1, 0, 0, 0, 0, x] + 
      3*G[1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, x] + 
      G[1, 0, 0, 0, x]*(-29/3 + (9*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(61/6 + (11*I)*Pi - Log[mu2/s]) + 
      (1/2 + ((5*I)/2)*Pi)*Log[mu2/s]^4 + (3*Log[mu2/s]^5)/4 + 
      G[0, 0, 0, 0, x]*(29/3 - (18*I)*Pi + 2*Log[mu2/s]) + 
      Log[mu2/s]^3*(-149/72 + ((7*I)/3)*Pi - 25*zeta[2]) + 
      G[0, 1, 0, x]*(((61*I)/6)*Pi - I*Pi*Log[mu2/s] - 11*zeta[2]) + 
      G[1, 0, 0, x]*(76/3 + ((25*I)/6)*Pi + (83/6 - (4*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + G[1, 1, 0, x]*
       (((-61*I)/6)*Pi + 4*zeta[2]) + G[0, 0, 0, x]*(-76/3 - ((25*I)/6)*Pi + 
        (-83/6 + (5*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        (35*zeta[2])/2) + G[1, 0, x]*(((76*I)/3)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (-107/2 + ((11*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((83*I)/6)*Pi + 20*zeta[2]) - 8*zeta[3]) + 
      G[0, 1, x]*((7*I)*Pi*zeta[2] - 7*zeta[3]) + 
      Log[mu2/s]^2*(-220/9 - ((289*I)/72)*Pi + (-28/3 - ((43*I)/2)*Pi)*
         zeta[2] - 3*zeta[3]) + (3829/36 + ((253*I)/6)*Pi)*zeta[3] + 
      G[0, 0, x]*(((-76*I)/3)*Pi + ((9*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3 + 
        Log[mu2/s]*(((-83*I)/6)*Pi - 39*zeta[2]) + (107/2 - ((39*I)/2)*Pi)*
         zeta[2] + 15*zeta[3]) + zeta[2]*(66529/432 - ((143*I)/72)*Pi + 
        (37*zeta[3])/2) + x*((10*I)*Pi*G[0, 0, 0, x] - 
        (10*I)*Pi*G[0, 1, 0, x] - (10*I)*Pi*G[1, 0, 0, x] + 
        (10*I)*Pi*G[1, 1, 0, x] + 10*G[0, 0, 0, 0, x] - 10*G[0, 1, 0, 0, x] - 
        10*G[1, 0, 0, 0, x] + 10*G[1, 1, 0, 0, x] - 10*G[0, 0, x]*zeta[2] + 
        10*G[1, 0, x]*zeta[2] + G[0, x]*((10*I)*Pi*zeta[2] - 10*zeta[3]) - 
        (10*I)*Pi*zeta[3] + G[1, x]*((-10*I)*Pi*zeta[2] + 10*zeta[3]) - 
        70*zeta[4]) + G[0, x]*(1214/81 + ((215*I)/27)*Pi + 
        (1/3 - (4*I)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/4 + 
        (-185/36 - ((25*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*
         (79/36 + I*Pi + (65*zeta[2])/2) + Log[mu2/s]*
         (215/27 + ((79*I)/18)*Pi + (-19/3 + (24*I)*Pi)*zeta[2] - 
          2*zeta[3]) + (-59/6 + (13*I)*Pi)*zeta[3] - (489*zeta[4])/8) + 
      (3997/16 + (23*I)*Pi)*zeta[4] + G[1, x]*(((61*I)/6)*Pi*zeta[2] + 
        (-61/6 - (8*I)*Pi)*zeta[3] + zeta[4]) + 
      Log[mu2/s]*(-42629/432 - ((1105*I)/27)*Pi + (3767/72 - ((50*I)/3)*Pi)*
         zeta[2] + (52 - (8*I)*Pi)*zeta[3] + (933*zeta[4])/8) - 
      (7*zeta[5])/2 + ((2*I)*Pi*G[0, 0, 1, 0, x] - 
        (7*I)*Pi*G[0, 1, 1, 0, x] - I*Pi*G[1, 0, 1, 0, x] + 
        10*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 1, 0, 0, x] - 
        2*G[0, 1, 0, 0, 0, x] - 7*G[0, 1, 1, 0, 0, x] - G[1, 0, 1, 0, 0, x] + 
        G[1, 0, 0, 0, x]*(13/6 - (3*I)*Pi - 3*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(49/6 - (5*I)*Pi - 3*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-70/3 + (18*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 0, 0, x]*(92/3 - ((97*I)/6)*Pi + (43/6 - (7*I)*Pi)*Log[mu2/s] - 
          (15*Log[mu2/s]^2)/2 - (49*zeta[2])/2) + G[1, 0, 0, x]*
         (-475/36 - (13*Log[mu2/s])/6 + (3*Log[mu2/s]^2)/2 + 
          (17*zeta[2])/2) + G[0, 1, 0, x]*(((49*I)/6)*Pi - 
          (3*I)*Pi*Log[mu2/s] + 29*zeta[2]) + zeta[2]*(((475*I)/36)*Pi - 
          (99*zeta[3])/2) + G[0, 1, x]*((7*I)*Pi*zeta[2] - 7*zeta[3]) + 
        G[0, 0, x]*(-3133/54 + ((115*I)/36)*Pi + (-5/2 - ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (13 + ((25*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-989/36 + ((13*I)/6)*Pi + 35*zeta[2]) - 4*zeta[3]) + 
        (-475/36 - ((49*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
         (((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
        G[1, 0, x]*(((-475*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-13*I)/6)*Pi - 12*zeta[2]) + (26/3 - ((7*I)/2)*Pi)*
           zeta[2] + 2*zeta[3]) + G[1, x]*((2*I)*Pi*zeta[3] - 3*zeta[4]) + 
        (2/3 + ((5*I)/4)*Pi)*zeta[4] + G[0, x]*(((-3133*I)/54)*Pi + 
          (2*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((-5*I)/2)*Pi - 
            (45*zeta[2])/2) + (4201/36 - ((17*I)/6)*Pi)*zeta[2] + 
          (-85/6 - I*Pi)*zeta[3] + Log[mu2/s]*(((-989*I)/36)*Pi + 
            (107/6 - (12*I)*Pi)*zeta[2] + 3*zeta[3]) + (39*zeta[4])/4) + 
        Log[mu2/s]*(((13*I)/6)*Pi*zeta[2] + (-13/6 + (6*I)*Pi)*zeta[3] + 
          24*zeta[4]) + 11*zeta[5])/(1 - x)^2 + 
      (((-7691*I)/108)*Pi - (7*I)*Pi*G[1, 1, 0, x] + 
        (2*I)*Pi*G[0, 0, 1, 0, x] - (7*I)*Pi*G[0, 1, 1, 0, x] - 
        I*Pi*G[1, 0, 1, 0, x] - 7*G[1, 1, 0, 0, x] + 10*G[0, 0, 0, 0, 0, x] + 
        2*G[0, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, x] - 
        7*G[0, 1, 1, 0, 0, x] - G[1, 0, 1, 0, 0, x] + G[1, 0, 0, 0, x]*
         (1/6 - (3*I)*Pi - 3*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (43/6 - (5*I)*Pi - 3*Log[mu2/s]) + (2*I)*Pi*Log[mu2/s]^3 + 
        G[0, 0, 0, 0, x]*(-37/3 + (18*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 0, 0, x]*(-151/12 - ((31*I)/6)*Pi + (43/6 - (7*I)*Pi)*
           Log[mu2/s] - (15*Log[mu2/s]^2)/2 - (49*zeta[2])/2) + 
        G[1, 0, 0, x]*(167/9 - (4*I)*Pi - (25*Log[mu2/s])/6 + 
          (3*Log[mu2/s]^2)/2 + (17*zeta[2])/2) + G[0, 1, 0, x]*
         (((43*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + 29*zeta[2]) + 
        zeta[2]*(4513/36 - ((319*I)/18)*Pi - (99*zeta[3])/2) + 
        G[0, 1, x]*((7*I)*Pi*zeta[2] - 7*zeta[3]) + 
        G[0, 0, x]*(-301/216 - ((140*I)/9)*Pi + (-11/2 - ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (8 + ((25*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-107/36 - ((23*I)/6)*Pi + 35*zeta[2]) - 4*zeta[3]) + 
        (-7/9 - ((31*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((-I)*Pi + (-45/2 - ((3*I)/2)*Pi)*zeta[2] + (3*zeta[3])/2) + 
        G[1, 0, x]*(((167*I)/9)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-25*I)/6)*Pi - 12*zeta[2]) + (95/3 - ((7*I)/2)*Pi)*
           zeta[2] + 2*zeta[3]) + G[1, x]*((7*I)*Pi*zeta[2] + 
          (-7 + (2*I)*Pi)*zeta[3] - 3*zeta[4]) + (197/12 + ((5*I)/4)*Pi)*
         zeta[4] + G[0, x]*(-7691/108 - ((6703*I)/216)*Pi + 
          (2 + (2*I)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^2*(-1 + (I/2)*Pi - 
            (45*zeta[2])/2) + (283/9 - ((11*I)/6)*Pi)*zeta[2] + 
          (-73/6 - I*Pi)*zeta[3] + Log[mu2/s]*(-1067/36 - ((179*I)/36)*Pi + 
            (83/6 - (12*I)*Pi)*zeta[2] + 3*zeta[3]) + (39*zeta[4])/4) + 
        Log[mu2/s]*(((-1067*I)/36)*Pi + (35/6 - ((65*I)/6)*Pi)*zeta[2] + 
          (11/6 + (6*I)*Pi)*zeta[3] + 24*zeta[4]) + 11*zeta[5])/(1 - x) + 
      (542033/5184 + ((2428*I)/81)*Pi - (2*I)*Pi*G[0, 0, 1, 0, x] - 
        (4*I)*Pi*G[1, 0, 1, 0, x] + (-31/3 + (2*I)*Pi)*G[1, 1, 0, 0, x] + 
        30*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, x] - 
        14*G[0, 1, 0, 0, 0, x] - 10*G[1, 0, 0, 0, 0, x] - 
        4*G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] + 
        G[1, 0, 0, 0, x]*(52/3 - (12*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(19 - (16*I)*Pi - 2*Log[mu2/s]) + 
        (-1/2 - ((5*I)/2)*Pi)*Log[mu2/s]^4 - (3*Log[mu2/s]^5)/4 + 
        G[0, 0, 0, 0, x]*(-28 + (36*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 0, 0, x]*(203/12 - (4*I)*Pi + (24 - (12*I)*Pi)*Log[mu2/s] - 
          9*Log[mu2/s]^2 - 42*zeta[2]) + G[1, 1, 0, x]*(((-31*I)/3)*Pi - 
          4*zeta[2]) + G[1, 0, 0, x]*(-214/9 - ((5*I)/3)*Pi + 
          (-19 + (4*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 19*zeta[2]) + 
        Log[mu2/s]^3*(221/72 + ((2*I)/3)*Pi + 25*zeta[2]) + 
        G[0, 1, 0, x]*((19*I)*Pi - (2*I)*Pi*Log[mu2/s] + 40*zeta[2]) + 
        zeta[2]*(-23113/432 - ((40*I)/9)*Pi - 68*zeta[3]) + 
        G[0, 0, x]*(1381/108 + ((106*I)/9)*Pi + (-10 - (6*I)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3 + (-95/2 + (32*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-185/36 + (4*I)*Pi + 74*zeta[2]) - 19*zeta[3]) + 
        (-1157/9 - (66*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         (1751/72 + ((53*I)/9)*Pi + (-293/12 + (20*I)*Pi)*zeta[2] + 
          (9*zeta[3])/2) + G[1, 0, x]*(((-214*I)/9)*Pi + 
          (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-19*I)*Pi - 32*zeta[2]) + 
          (269/3 - (9*I)*Pi)*zeta[2] + 10*zeta[3]) + 
        Log[mu2/s]*(35993/432 + ((484*I)/27)*Pi + (-4469/72 - ((2*I)/3)*Pi)*
           zeta[2] + (-289/6 + (14*I)*Pi)*zeta[3] - (741*zeta[4])/8) + 
        G[1, x]*(((31*I)/3)*Pi*zeta[2] + (-31/3 + (10*I)*Pi)*zeta[3] - 
          4*zeta[4]) + (-5953/48 - ((87*I)/4)*Pi)*zeta[4] + 
        G[0, x]*(-69131/1296 - ((484*I)/27)*Pi + (8/3 + (6*I)*Pi)*
           Log[mu2/s]^3 + (5*Log[mu2/s]^4)/4 + Log[mu2/s]^2*
           (-239/72 - (2*I)*Pi - 55*zeta[2]) + (461/8 + ((2*I)/3)*Pi)*
           zeta[2] + (-107/6 - (14*I)*Pi)*zeta[3] + Log[mu2/s]*
           (-3317/108 - ((106*I)/9)*Pi + (289/6 - (36*I)*Pi)*zeta[2] + 
            5*zeta[3]) + (567*zeta[4])/8) + (29*zeta[5])/2)/x) + 
    (1585/64 + ((355*I)/16)*Pi + (29/2 - ((17*I)/2)*Pi)*G[1, 1, 0, x] - 
      22*G[1, 1, 1, x] + (-12 - (6*I)*Pi)*G[0, 1, 0, 1, x] + 
      (-12 + (5*I)*Pi)*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 
      3*G[1, 0, 0, 1, x] + (3 + I*Pi)*G[1, 0, 1, 0, x] + 
      18*G[1, 0, 1, 1, x] - (17*G[1, 1, 0, 0, x])/2 - 8*G[0, 0, 0, 0, 0, x] + 
      10*G[0, 0, 0, 0, 1, x] + 10*G[0, 0, 0, 1, 0, x] + 
      2*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
      2*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, x] - 
      6*G[0, 1, 0, 1, 1, x] + 5*G[0, 1, 1, 0, 0, x] - 2*G[1, 0, 0, 0, 0, x] - 
      2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 
      G[1, 0, 1, 0, 0, x] + G[0, 0, 1, 0, x]*(-24 - (4*I)*Pi - 
        4*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-24 + (8*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(29 - 2*Log[mu2/s]) + (5*Log[mu2/s]^4)/8 + 
      Log[mu2/s]^5/12 + G[1, 0, 0, 0, x]*(4 - I*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(17/2 - I*Pi + 3*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-9 - (2*I)*Pi + 4*Log[mu2/s]) + 
      ((3*I)*Pi*G[0, 1, x] + 3*G[0, 1, 1, x] - 6*G[1, 1, 1, x] + 
        G[1, 1, x]*(15/4 - (3*I)*Pi + 3*Log[mu2/s]) + 
        G[1, x]*(((15*I)/4)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]))/x^2 + 
      G[0, 1, 0, x]*(38 + ((17*I)/2)*Pi + (12 + (3*I)*Pi)*Log[mu2/s] - 
        17*zeta[2]) + G[0, 0, 1, x]*(38 - (21*I)*Pi + 12*Log[mu2/s] - 
        16*zeta[2]) + G[1, 1, x]*(169/4 + ((7*I)/2)*Pi + 11*Log[mu2/s] - 
        12*zeta[2]) + G[1, 0, 0, x]*(-13 + ((5*I)/2)*Pi + 
        (-9/2 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (3*zeta[2])/2) + 
      Log[mu2/s]^3*(83/24 + I*Pi - zeta[2]/3) + G[0, 0, 0, x]*
       (-79/2 - ((5*I)/2)*Pi + (-15/2 - (5*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + zeta[2]/2) + G[1, 0, 1, x]*(29/2 + (21*I)*Pi + 
        2*zeta[2]) + G[0, 1, 1, x]*(-61/2 - 12*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 0, x]*(169/4 + ((19*I)/2)*Pi + ((7*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]^3 + Log[mu2/s]*(11 + ((9*I)/2)*Pi - 11*zeta[2]) + 
        (77/2 - ((9*I)/2)*Pi)*zeta[2] - 9*zeta[3]) + 
      Log[mu2/s]^2*(11 + ((41*I)/8)*Pi + (-3/4 + (I/2)*Pi)*zeta[2] - 
        (23*zeta[3])/3) + G[1, 0, x]*(-169/4 - ((19*I)/2)*Pi + 
        (-11 - ((9*I)/2)*Pi)*Log[mu2/s] - (I/2)*Pi*Log[mu2/s]^2 + 
        (31/2 - ((3*I)/2)*Pi)*zeta[2] - 4*zeta[3]) + (151/12 + ((31*I)/2)*Pi)*
       zeta[3] + G[0, 1, x]*(-169/4 - ((7*I)/2)*Pi + (57 - (7*I)*Pi)*
         zeta[2] + Log[mu2/s]*(-11 + 4*zeta[2]) + 17*zeta[3]) + 
      zeta[2]*(1333/16 + ((131*I)/8)*Pi + (80*zeta[3])/3) + 
      x*((-19*G[0, 1, x])/4 + (19*G[1, 1, x])/4 + (1/2 + I*Pi)*
         G[0, 0, 0, x] - G[0, 0, 1, x]/2 + (-1/2 - I*Pi)*G[0, 1, 0, x] + 
        G[0, 1, 1, x]/2 - I*Pi*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] + 
        G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - G[1, 0, 0, 0, x] + 
        G[1, 1, 0, 0, x] + G[0, 0, x]*(19/4 - zeta[2]) + 
        G[1, 0, x]*(-19/4 + zeta[2]) + (57*zeta[2])/4 + 
        G[0, x]*((1 + I*Pi)*zeta[2] - zeta[3]) + (-1/2 - I*Pi)*zeta[3] + 
        G[1, x]*((1/2 - I*Pi)*zeta[2] + zeta[3]) - 7*zeta[4]) + 
      (781/16 + ((55*I)/4)*Pi)*zeta[4] + G[1, x]*(-59/4 - (6*I)*Pi - 
        6*Log[mu2/s] + (-51 + ((41*I)/2)*Pi)*zeta[2] + 
        (-71/2 - (2*I)*Pi)*zeta[3] + (23*zeta[4])/2) + 
      Log[mu2/s]*(355/16 + (15*I)*Pi + (113/8 + (12*I)*Pi)*zeta[2] + 
        (-14 - (4*I)*Pi)*zeta[3] + (101*zeta[4])/8) + 
      G[0, x]*(59/4 - I*Pi + (-3/2 - ((2*I)/3)*Pi)*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/12 + (-289/4 - (10*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-21/4 - ((9*I)/2)*Pi + (5*zeta[2])/2) + 
        (11/2 - ((5*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-1 - ((21*I)/2)*Pi + 
          (-15/2 - (4*I)*Pi)*zeta[2] + (22*zeta[3])/3) + (221*zeta[4])/8) + 
      (((-95*I)/4)*Pi + (-9 + (5*I)*Pi)*G[1, 1, 0, x] + 
        (20 + (36*I)*Pi)*G[0, 1, 0, 1, x] + (20 - (10*I)*Pi)*
         G[0, 1, 1, 0, x] - 48*G[0, 1, 1, 1, x] + (-6 - (8*I)*Pi)*
         G[1, 0, 0, 1, x] + (-6 - (2*I)*Pi)*G[1, 0, 1, 0, x] - 
        36*G[1, 0, 1, 1, x] + 5*G[1, 1, 0, 0, x] - 4*G[0, 0, 0, 0, 0, x] - 
        20*G[0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 1, 0, x] - 
        28*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 
        4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
        48*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
        36*G[0, 1, 0, 1, 1, x] - 10*G[0, 1, 1, 0, 0, x] + 
        4*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
        4*G[1, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 1, 1, x] - 
        2*G[1, 0, 1, 0, 0, x] + G[0, 0, 1, 1, x]*(16 + (20*I)*Pi - 
          24*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-39/2 + (2*I)*Pi - 
          6*Log[mu2/s]) + G[1, 0, 0, 0, x]*((2*I)*Pi - 6*Log[mu2/s]) - 
        ((2*I)/3)*Pi*Log[mu2/s]^3 + G[0, 0, 1, 0, x]*(41 + (8*I)*Pi + 
          8*Log[mu2/s]) + G[0, 0, 0, 1, x]*(41 - (40*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-21 + 24*Log[mu2/s]) + G[0, 1, 1, x]*
         (61 - (4*I)*Pi + 24*Log[mu2/s] - 28*zeta[2]) + 
        G[0, 0, 0, x]*(97/4 + ((15*I)/2)*Pi + (-25/2 + (10*I)*Pi)*
           Log[mu2/s] - 11*Log[mu2/s]^2 + 3*zeta[2]) + 
        G[1, 0, 0, x]*(12 - I*Pi + (5 - (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
          3*zeta[2]) + G[1, 0, 1, x]*(-9 - (42*I)*Pi + 4*zeta[2]) + 
        G[1, 1, x]*((-9*I)*Pi + 32*zeta[2]) + G[0, 1, 0, x]*
         (-87/2 - ((31*I)/2)*Pi + (-16 - (6*I)*Pi)*Log[mu2/s] + 34*zeta[2]) + 
        G[0, 0, 1, x]*(-87/2 + (41*I)*Pi + (-16 - (16*I)*Pi)*Log[mu2/s] + 
          88*zeta[2]) + G[0, 1, x]*(30 + ((47*I)/2)*Pi + (-126 + (30*I)*Pi)*
           zeta[2] + Log[mu2/s]*(6 + (8*I)*Pi + 8*zeta[2]) - 50*zeta[3]) + 
        G[0, 0, x]*(-287/8 - (5*I)*Pi + (37/4 - (7*I)*Pi)*Log[mu2/s]^2 + 
          (4*Log[mu2/s]^3)/3 + (-209/4 + (9*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(57/4 - (10*I)*Pi + 18*zeta[2]) - (32*zeta[3])/3) + 
        (-61/2 - ((17*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((-3*I)*Pi + (3/2 - I*Pi)*zeta[2] + zeta[3]) + 
        G[1, 0, x]*(30 + (9*I)*Pi + (6 + (5*I)*Pi)*Log[mu2/s] + 
          I*Pi*Log[mu2/s]^2 + (-7 + (3*I)*Pi)*zeta[2] + 8*zeta[3]) + 
        zeta[2]*(57/4 - (23*I)*Pi + 59*zeta[3]) + 
        G[0, x]*(-95/4 - ((157*I)/8)*Pi + (-2/3 + ((4*I)/3)*Pi)*
           Log[mu2/s]^3 + Log[mu2/s]^2*(-3 + ((29*I)/4)*Pi - 3*zeta[2]) + 
          (123/2 + ((123*I)/4)*Pi)*zeta[2] + (136/3 + ((10*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(-55/4 + ((57*I)/4)*Pi + (5 + (8*I)*Pi)*
             zeta[2] + 14*zeta[3]) - (69*zeta[4])/2) + 
        Log[mu2/s]*(((-55*I)/4)*Pi + (29/2 - (18*I)*Pi)*zeta[2] + 
          (7 - (8*I)*Pi)*zeta[3] - 2*zeta[4]) + 
        G[1, x]*((30*I)*Pi + Log[mu2/s]*((6*I)*Pi - 16*zeta[2]) + 
          (-24 - (33*I)*Pi)*zeta[2] + (43 - (4*I)*Pi)*zeta[3] - zeta[4]) + 
        (-841/4 - ((87*I)/2)*Pi)*zeta[4] - 30*zeta[5])/(1 - x) + 4*zeta[5] + 
      (-2157/64 + ((27*I)/4)*Pi - ((5*I)/2)*Pi*G[0, 1, x] - 
        (5*G[0, 1, 1, x])/2 + 4*G[1, 1, 1, x] + 10*G[0, 0, 0, 0, 0, x] + 
        G[0, 0, 0, 0, x]*(-15 - 10*Log[mu2/s]) + G[1, 1, x]*
         (-21/4 + (2*I)*Pi - 2*Log[mu2/s]) - (5*Log[mu2/s]^4)/8 - 
        Log[mu2/s]^5/12 + G[0, 0, 0, x]*(91/4 + 15*Log[mu2/s] + 
          5*Log[mu2/s]^2 - 2*zeta[2]) + Log[mu2/s]^3*(-91/24 + zeta[2]/3) + 
        G[1, x]*(27/4 - ((9*I)/4)*Pi + (3 - (2*I)*Pi)*Log[mu2/s] + 
          (13*zeta[2])/2) + zeta[2]*(-469/16 - (49*zeta[3])/6) + 
        (166*zeta[3])/3 + Log[mu2/s]^2*(-101/8 - (3*zeta[2])/2 + 
          (43*zeta[3])/6) + G[0, 0, x]*(-101/4 - (15*Log[mu2/s]^2)/2 - 
          (5*Log[mu2/s]^3)/3 - 3*zeta[2] + Log[mu2/s]*(-91/4 + 2*zeta[2]) + 
          (43*zeta[3])/3) + G[0, x]*(447/16 + (5*Log[mu2/s]^3)/2 + 
          (5*Log[mu2/s]^4)/12 + Log[mu2/s]^2*(91/8 - zeta[2]) + 
          (75*zeta[2])/8 + Log[mu2/s]*(101/4 + 3*zeta[2] - (43*zeta[3])/3) - 
          (37*zeta[3])/2 - (83*zeta[4])/8) + (201*zeta[4])/16 + 
        Log[mu2/s]*(-447/16 + (3*I)*Pi - (75*zeta[2])/8 + (37*zeta[3])/2 + 
          (83*zeta[4])/8) + 3*zeta[5])/x + 
      ((-9 - (36*I)*Pi)*G[0, 1, 0, 1, x] + (-9 + (5*I)*Pi)*G[0, 1, 1, 0, x] + 
        (3 + (10*I)*Pi)*G[1, 0, 0, 1, x] + (3 + I*Pi)*G[1, 0, 1, 0, x] + 
        2*G[0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 1, x] + 
        10*G[0, 0, 0, 1, 0, x] + 32*G[0, 0, 0, 1, 1, x] - 
        2*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
        2*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] - 
        4*G[0, 1, 0, 0, 0, x] - 36*G[0, 1, 0, 1, 1, x] + 
        5*G[0, 1, 1, 0, 0, x] - 2*G[1, 0, 0, 0, 0, x] - 
        2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] + 
        12*G[1, 0, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x] + 
        G[0, 0, 0, 0, x]*(11 - 12*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-16 - (4*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (-16 + (38*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (-3/2 - I*Pi + 3*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (19/2 - I*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (13 - (22*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, x]*
         (18 + (3*I)*Pi + (6 + (20*I)*Pi)*Log[mu2/s] - 86*zeta[2]) + 
        G[0, 1, 0, x]*(18 + ((13*I)/2)*Pi + (6 + (3*I)*Pi)*Log[mu2/s] - 
          17*zeta[2]) + G[1, 0, 1, x]*((3*I)*Pi - 8*zeta[2]) + 
        G[1, 0, 0, x]*(-19/4 + (-3/2 + (2*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (3*zeta[2])/2) + G[0, 0, 0, x]*
         (-33/2 - ((7*I)/2)*Pi + (3/2 - (5*I)*Pi)*Log[mu2/s] + 
          (11*Log[mu2/s]^2)/2 - (3*zeta[2])/2) + G[0, 1, 1, x]*
         ((-9*I)*Pi + 32*zeta[2]) + zeta[2]*(((91*I)/4)*Pi - 
          (203*zeta[3])/2) + G[1, 0, x]*(((-19*I)/4)*Pi - 
          ((3*I)/2)*Pi*Log[mu2/s] - (I/2)*Pi*Log[mu2/s]^2 + 
          (-3 - ((3*I)/2)*Pi)*zeta[2] - 4*zeta[3]) + 
        Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + (-91/4 + (5*I)*Pi)*
         zeta[3] + G[0, 0, x]*(14 - ((19*I)/4)*Pi + (-5/2 + ((7*I)/2)*Pi)*
           Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
           (-25/4 + ((5*I)/2)*Pi - 9*zeta[2]) + (24 - ((9*I)/2)*Pi)*zeta[2] + 
          (16*zeta[3])/3) + G[0, 1, x]*((18*I)*Pi + Log[mu2/s]*
           ((6*I)*Pi - 16*zeta[2]) + (16 - (27*I)*Pi)*zeta[2] + 37*zeta[3]) + 
        Log[mu2/s]*(((15*I)/2)*Pi*zeta[2] + (-15/2 + (16*I)*Pi)*zeta[3] - 
          32*zeta[4]) + G[1, x]*((3*I)*Pi*zeta[2] + (-3 + (8*I)*Pi)*zeta[3] - 
          16*zeta[4]) + (401/4 + ((135*I)/4)*Pi)*zeta[4] + 
        G[0, x]*((14*I)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
          (-59/4 - ((33*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(((-5*I)/2)*Pi + 
            (3*zeta[2])/2) + Log[mu2/s]*(((-25*I)/4)*Pi + (-3/2 - (4*I)*Pi)*
             zeta[2] - 7*zeta[3]) + (-43/2 - ((5*I)/3)*Pi)*zeta[3] + 
          (69*zeta[4])/4) + 27*zeta[5])/(1 - x)^2)/Nc^2 + 
    (Nf*(-87665/3888 - ((473*I)/36)*Pi + ((-5*I)*Pi*G[1, x] - 5*G[1, 1, x])/
        x^2 - ((4*I)/3)*Pi*G[0, 1, 1, x] + (-48 + ((16*I)/3)*Pi)*
        G[1, 1, 1, x] - (14*G[0, 0, 0, 0, x])/3 + (4*G[0, 0, 0, 1, x])/3 + 
       (4*G[0, 0, 1, 0, x])/3 - (4*G[0, 0, 1, 1, x])/3 + 
       (20*G[0, 1, 0, 0, x])/3 - (4*G[0, 1, 0, 1, x])/3 - 
       (4*G[0, 1, 1, 0, x])/3 + (38*G[1, 0, 0, 0, x])/3 - 
       (16*G[1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, x])/3 + 
       (4*G[1, 0, 1, 1, x])/3 - (44*G[1, 1, 0, 0, x])/3 + 
       (16*G[1, 1, 0, 1, x])/3 + (16*G[1, 1, 1, 0, x])/3 + 
       G[0, 0, 0, x]*(-542/9 - ((28*I)/3)*Pi - 6*Log[mu2/s]) + 
       G[1, 0, 1, x]*(202/9 - ((20*I)/3)*Pi - (8*Log[mu2/s])/3) + 
       G[1, 1, 0, x]*(202/9 - (12*I)*Pi - (8*Log[mu2/s])/3) - 
       (47*Log[mu2/s]^3)/54 - Log[mu2/s]^4/12 + G[0, 0, 1, x]*
        (230/9 + ((8*I)/3)*Pi + (8*Log[mu2/s])/3) + 
       G[0, 1, 0, x]*(230/9 + (8*I)*Pi + (8*Log[mu2/s])/3) + 
       G[1, 0, 0, x]*(110/9 + ((40*I)/3)*Pi + 6*Log[mu2/s]) + 
       G[1, 0, x]*(-49 + ((32*I)/3)*Pi + (-24 + ((10*I)/3)*Pi)*Log[mu2/s] - 
         (40*zeta[2])/3) + G[0, 1, x]*(-49 + ((14*I)/9)*Pi + 
         (-24 + ((8*I)/3)*Pi)*Log[mu2/s] - (16*zeta[2])/3) + 
       Log[mu2/s]^2*(-127/27 - ((3*I)/2)*Pi - zeta[2]/2) + 
       (19051/108 - ((185*I)/18)*Pi)*zeta[2] + 
       G[1, 1, x]*(181/3 - ((14*I)/9)*Pi + (24 - ((8*I)/3)*Pi)*Log[mu2/s] + 
         (4*zeta[2])/3) + G[0, 0, x]*(113/3 - ((32*I)/3)*Pi + 
         (24 - ((10*I)/3)*Pi)*Log[mu2/s] + (52*zeta[2])/3) + 
       G[1, x]*(-116/3 - ((2*I)/3)*Pi + (-634/9 + (16*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-12 + (8*zeta[2])/3) - (4*zeta[3])/3) + 
       Log[mu2/s]*(-4913/324 - ((22*I)/3)*Pi + (1457/18 - ((26*I)/3)*Pi)*
          zeta[2] - (2*zeta[3])/3) + (998*zeta[3])/27 + 
       G[0, x]*(3296/81 + ((74*I)/27)*Pi + (10/9 + I*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]^3/3 + Log[mu2/s]*(380/27 + ((20*I)/9)*Pi - 9*zeta[2]) + 
         (-655/9 - ((19*I)/3)*Pi)*zeta[2] + (10*zeta[3])/3) + 
       x*((68/3 + (8*I)*Pi)*G[0, 0, 0, x] - (34*G[0, 0, 1, x])/3 + 
         (-34/3 - (8*I)*Pi)*G[0, 1, 0, x] + (4/3 - (8*I)*Pi)*G[1, 0, 0, x] - 
         (38*G[1, 0, 1, x])/3 + (-38/3 + (8*I)*Pi)*G[1, 1, 0, x] + 
         24*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 8*G[0, 1, 0, 0, x] - 
         8*G[1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, x] + G[1, 1, x]*
          (-26 - ((2*I)/3)*Pi - 12*Log[mu2/s]) + G[0, 1, x]*
          (26 + ((2*I)/3)*Pi + 12*Log[mu2/s]) + G[0, 0, x]*
          (-26 - ((2*I)/3)*Pi - 12*Log[mu2/s] - 8*zeta[2]) + 
         (-78 - (2*I)*Pi)*zeta[2] - 36*Log[mu2/s]*zeta[2] + 
         G[1, 0, x]*(26 + ((2*I)/3)*Pi + 12*Log[mu2/s] + 8*zeta[2]) + 
         G[0, x]*((106/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
         (-38/3 - (8*I)*Pi)*zeta[3] + G[1, x]*((110/3 - (8*I)*Pi)*zeta[2] + 
           8*zeta[3]) - 56*zeta[4]) + (108653/3888 + ((139*I)/9)*Pi + 
         ((8*I)/3)*Pi*G[0, 1, 0, x] + (8 - ((8*I)/3)*Pi)*G[0, 1, 1, x] + 
         (-8 - ((16*I)/3)*Pi)*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] + 
         (16*G[0, 1, 0, 0, x])/3 - (8*G[0, 1, 0, 1, x])/3 - 
         (8*G[0, 1, 1, 0, x])/3 - 8*G[1, 0, 0, 0, x] + (20*G[1, 0, 0, 1, x])/
          3 + (20*G[1, 0, 1, 0, x])/3 - (4*G[1, 0, 1, 1, x])/3 + 
         (20*G[1, 1, 0, 0, x])/3 - (16*G[1, 1, 0, 1, x])/3 - 
         (16*G[1, 1, 1, 0, x])/3 + G[1, 0, 0, x]*(-40/9 - ((20*I)/3)*Pi - 
           (16*Log[mu2/s])/3) + G[0, 0, 0, x]*(-47/9 - 2*Log[mu2/s]) + 
         (47*Log[mu2/s]^3)/54 + Log[mu2/s]^4/12 + G[1, 1, 0, x]*
          (2/9 + (4*I)*Pi + (8*Log[mu2/s])/3) + G[1, 0, 1, x]*
          (2/9 + (8*I)*Pi + (8*Log[mu2/s])/3) + G[1, 1, x]*
          (24 - ((34*I)/9)*Pi + (4 + ((8*I)/3)*Pi)*Log[mu2/s] - 
           (4*zeta[2])/3) + Log[mu2/s]^2*(281/54 + zeta[2]/2) + 
         (497/108 + ((80*I)/9)*Pi)*zeta[2] + G[0, 0, x]*
          (281/27 + (47*Log[mu2/s])/9 + Log[mu2/s]^2 + zeta[2]) + 
         G[1, 0, x]*(-16/3 - ((38*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 
           (4*zeta[2])/3) + G[0, 1, x]*(-16/3 + (8*I)*Pi + (8*zeta[2])/3) + 
         G[1, x]*(139/9 + (24*I)*Pi + Log[mu2/s]*(16/3 + (4*I)*Pi - 
             (8*zeta[2])/3) + (-74/9 - ((20*I)/3)*Pi)*zeta[2] - 8*zeta[3]) + 
         Log[mu2/s]*(5813/324 + ((16*I)/3)*Pi + (37/18 + ((32*I)/3)*Pi)*
            zeta[2] - (4*zeta[3])/3) + (-119/27 + ((32*I)/3)*Pi)*zeta[3] + 
         G[0, x]*(-5813/324 - ((16*I)/3)*Pi - (47*Log[mu2/s]^2)/18 - 
           Log[mu2/s]^3/3 + Log[mu2/s]*(-281/27 - zeta[2]) + 
           (-37/18 - ((32*I)/3)*Pi)*zeta[2] + (4*zeta[3])/3) + zeta[4]/4)/x + 
       (833*zeta[4])/12 + (((-364*I)/27)*Pi - 4*G[1, 1, 0, x] + 
         28*G[0, 1, 0, 1, x] + 28*G[0, 1, 1, 0, x] - 64*G[0, 1, 1, 1, x] - 
         (148*G[1, 0, 0, 0, x])/3 + (148*G[1, 0, 0, 1, x])/3 + 
         (148*G[1, 0, 1, 0, x])/3 - 48*G[1, 0, 1, 1, x] + 
         56*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 1, x] - 
         40*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 0, x] - 
         24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
         8*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 0, x]*(-188/3 - 16*Log[mu2/s]) + 
         G[0, 0, 1, 1, x]*(-4/3 - 16*Log[mu2/s]) + I*Pi*Log[mu2/s]^2 + 
         G[0, 0, 0, 1, x]*(100/3 + 16*Log[mu2/s]) + G[0, 0, 1, 0, x]*
          (100/3 + 16*Log[mu2/s]) + G[1, 1, x]*((-4*I)*Pi - 48*zeta[2]) + 
         G[1, 0, 0, x]*(112/9 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3 - 
           16*zeta[2]) + G[1, 0, 1, x]*(-4 + ((4*I)/3)*Pi - 8*zeta[2]) + 
         G[0, 1, 1, x]*(200/3 - (4*I)*Pi + 32*Log[mu2/s] + 24*zeta[2]) + 
         G[0, 1, 0, x]*(-529/9 - ((4*I)/3)*Pi - (88*Log[mu2/s])/3 + 
           64*zeta[2]) + G[0, 0, 1, x]*(-529/9 + ((8*I)/3)*Pi - 
           (88*Log[mu2/s])/3 + 72*zeta[2]) + G[0, 0, 0, x]*
          (407/9 + ((8*I)/3)*Pi + 32*Log[mu2/s] + 80*zeta[2]) + 
         zeta[2]*(-274/3 - ((86*I)/9)*Pi - 112*zeta[3]) + 
         G[0, 0, x]*(-125/54 - ((53*I)/3)*Pi - 2*Log[mu2/s]^2 + 
           Log[mu2/s]*(-37/9 - ((4*I)/3)*Pi - 32*zeta[2]) - (206*zeta[2])/3 - 
           56*zeta[3]) + G[0, 1, x]*(101/9 + ((95*I)/9)*Pi + 
           Log[mu2/s]*(8/3 + ((8*I)/3)*Pi - 16*zeta[2]) - (296*zeta[2])/3 - 
           8*zeta[3]) + (-349/9 + ((32*I)/3)*Pi)*zeta[3] + 
         G[1, 0, x]*(101/9 + ((100*I)/9)*Pi + (8/3 - ((4*I)/3)*Pi)*
            Log[mu2/s] - 124*zeta[2] + 8*zeta[3]) + 
         Log[mu2/s]*(((-13*I)/9)*Pi + (-42 + (4*I)*Pi)*zeta[2] - 36*zeta[3] - 
           68*zeta[4]) + G[1, x]*(((101*I)/9)*Pi + (196/3 + ((4*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*(((8*I)/3)*Pi + 32*zeta[2]) + 
           (44*zeta[3])/3 - 34*zeta[4]) + (71*zeta[4])/3 + 
         G[0, x]*(-364/27 + ((403*I)/54)*Pi + (1 - (2*I)*Pi)*Log[mu2/s]^2 + 
           (490/3 + (2*I)*Pi)*zeta[2] + (212*zeta[3])/3 + 
           Log[mu2/s]*(-13/9 + ((5*I)/9)*Pi + 76*zeta[2] + 16*zeta[3]) + 
           80*zeta[4]) - 48*zeta[5])/(1 - x) + 
       (4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
         (10*G[1, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 1, x])/3 + 
         (4*G[1, 0, 1, 0, x])/3 - 112*G[0, 0, 0, 0, 0, x] + 
         80*G[0, 0, 0, 0, 1, x] + 80*G[0, 0, 0, 1, 0, x] - 
         48*G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 0, 1, x] + 
         32*G[0, 0, 1, 1, 0, x] - 64*G[0, 0, 1, 1, 1, x] - 
         48*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 1, x] + 
         48*G[0, 1, 0, 1, 0, x] - 48*G[0, 1, 0, 1, 1, x] + 
         16*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
         16*G[1, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, 1, x]*(-8/3 - 32*Log[mu2/s]) + G[0, 0, 1, 0, x]*
          (-8/3 - 32*Log[mu2/s]) + G[0, 0, 1, 1, x]*(8/3 + 32*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(28/3 + 32*Log[mu2/s]) + G[0, 0, 0, x]*
          (-130/9 - ((4*I)/3)*Pi - 8*Log[mu2/s] - 160*zeta[2]) + 
         G[0, 0, 1, x]*(53/9 + ((8*I)/3)*Pi + (8*Log[mu2/s])/3 - 
           144*zeta[2]) + G[0, 1, 0, x]*(53/9 + ((8*I)/3)*Pi + 
           (8*Log[mu2/s])/3 - 128*zeta[2]) + G[0, 1, 1, x]*
          ((-4*I)*Pi - 48*zeta[2]) + G[1, 0, 1, x]*(((4*I)/3)*Pi + 
           16*zeta[2]) + G[1, 0, 0, x]*(19/9 - ((4*I)/3)*Pi + 
           (2*Log[mu2/s])/3 + 32*zeta[2]) + G[1, 0, x]*(((19*I)/9)*Pi + 
           ((2*I)/3)*Pi*Log[mu2/s] - 4*zeta[2] - 16*zeta[3]) + 
         (-34/9 + ((8*I)/3)*Pi)*zeta[3] + G[0, 1, x]*(((53*I)/9)*Pi + 
           (4*zeta[2])/3 + Log[mu2/s]*(((8*I)/3)*Pi + 32*zeta[2]) + 
           16*zeta[3]) + G[0, 0, x]*(-82/27 - (8*I)*Pi + Log[mu2/s]^2 + 
           (55*zeta[2])/3 + Log[mu2/s]*(5/9 - ((10*I)/3)*Pi + 64*zeta[2]) + 
           112*zeta[3]) + zeta[2]*(((34*I)/9)*Pi + 224*zeta[3]) + 
         G[0, x]*(((-82*I)/27)*Pi + I*Pi*Log[mu2/s]^2 + (-6 - (9*I)*Pi)*
            zeta[2] + Log[mu2/s]*(((5*I)/9)*Pi - 10*zeta[2] - 32*zeta[3]) - 
           (22*zeta[3])/3 - 160*zeta[4]) + (92*zeta[4])/3 + 
         G[1, x]*(((4*I)/3)*Pi*zeta[2] - (4*zeta[3])/3 + 68*zeta[4]) + 
         Log[mu2/s]*((2*I)*Pi*zeta[2] - 2*zeta[3] + 136*zeta[4]) + 
         96*zeta[5])/(1 - x)^2))/Nc) + 
  e^2*(8008019/23328 + ((34691*I)/216)*Pi + 104*G[0, 0, 0, 0, 0, 0, x] + 
    50*G[0, 0, 0, 0, 0, 1, x] + 50*G[0, 0, 0, 0, 1, 0, x] + 
    22*G[0, 0, 0, 0, 1, 1, x] - 20*G[0, 0, 0, 1, 0, 0, x] + 
    30*G[0, 0, 0, 1, 0, 1, x] + 30*G[0, 0, 0, 1, 1, 0, x] - 
    24*G[0, 0, 0, 1, 1, 1, x] - 48*G[0, 0, 1, 0, 0, 0, x] - 
    2*G[0, 0, 1, 0, 0, 1, x] - 2*G[0, 0, 1, 0, 1, 0, x] - 
    28*G[0, 0, 1, 0, 1, 1, x] + 10*G[0, 0, 1, 1, 0, 0, x] + 
    32*G[0, 0, 1, 1, 0, 1, x] + 32*G[0, 0, 1, 1, 1, 0, x] - 
    28*G[0, 0, 1, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, 0, x] - 
    38*G[0, 1, 0, 0, 0, 1, x] - 38*G[0, 1, 0, 0, 1, 0, x] + 
    46*G[0, 1, 0, 0, 1, 1, x] + 16*G[0, 1, 0, 1, 0, 0, x] - 
    18*G[0, 1, 0, 1, 0, 1, x] - 18*G[0, 1, 0, 1, 1, 0, x] - 
    56*G[0, 1, 0, 1, 1, 1, x] - 14*G[0, 1, 1, 0, 0, 0, x] + 
    54*G[0, 1, 1, 0, 0, 1, x] + 54*G[0, 1, 1, 0, 1, 0, x] - 
    12*G[0, 1, 1, 0, 1, 1, x] - 66*G[0, 1, 1, 1, 0, 0, x] + 
    108*G[0, 1, 1, 1, 0, 1, x] + 108*G[0, 1, 1, 1, 1, 0, x] + 
    60*G[0, 1, 1, 1, 1, 1, x] + 58*G[1, 0, 0, 0, 0, 0, x] - 
    74*G[1, 0, 0, 0, 0, 1, x] - 74*G[1, 0, 0, 0, 1, 0, x] + 
    6*G[1, 0, 0, 0, 1, 1, x] - 10*G[1, 0, 0, 1, 0, 0, x] - 
    46*G[1, 0, 0, 1, 0, 1, x] - 46*G[1, 0, 0, 1, 1, 0, x] - 
    8*G[1, 0, 0, 1, 1, 1, x] - 12*G[1, 0, 1, 0, 0, 0, x] - 
    4*G[1, 0, 1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, 1, 0, x] + 
    14*G[1, 0, 1, 0, 1, 1, x] + 22*G[1, 0, 1, 1, 0, 0, x] - 
    32*G[1, 0, 1, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 1, 0, x] + 
    136*G[1, 0, 1, 1, 1, 1, x] - 60*G[1, 1, 0, 0, 0, 0, x] + 
    38*G[1, 1, 0, 0, 0, 1, x] + 38*G[1, 1, 0, 0, 1, 0, x] - 
    74*G[1, 1, 0, 0, 1, 1, x] - 12*G[1, 1, 0, 1, 0, 0, x] + 
    24*G[1, 1, 0, 1, 0, 1, x] + 24*G[1, 1, 0, 1, 1, 0, x] + 
    104*G[1, 1, 0, 1, 1, 1, x] + 54*G[1, 1, 1, 0, 0, 0, x] - 
    52*G[1, 1, 1, 0, 0, 1, x] - 52*G[1, 1, 1, 0, 1, 0, x] + 
    24*G[1, 1, 1, 0, 1, 1, x] + 40*G[1, 1, 1, 1, 0, 0, x] - 
    108*G[1, 1, 1, 1, 0, 1, x] - 108*G[1, 1, 1, 1, 1, 0, x] - 
    144*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 1, 1, 1, x]*
     (-96 + (20*I)*Pi - 84*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (-156 + (88*I)*Pi - 80*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (-34/3 + (78*I)*Pi - 76*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (-18 - (14*I)*Pi - 56*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (-18 - (14*I)*Pi - 56*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (-54 - (26*I)*Pi - 36*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (-54 + (36*I)*Pi - 36*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-24 + (96*I)*Pi - 32*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (15 + (14*I)*Pi - 28*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (15 - (58*I)*Pi - 28*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (-48 - (18*I)*Pi - 20*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (-470/3 - (32*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (72 - 12*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(72 - (48*I)*Pi - 
      12*Log[mu2/s]) + (-373/360 - ((5*I)/12)*Pi)*Log[mu2/s]^5 - 
    (5*Log[mu2/s]^6)/24 + G[0, 1, 1, 0, 0, x]*(87 + (42*I)*Pi + 
      2*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(21 + (10*I)*Pi + 4*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(78 - (66*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(65 - (6*I)*Pi + 10*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(-18 + (10*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(48 + (16*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(-18 + (20*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-56 - (34*I)*Pi + 16*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(36 - (38*I)*Pi + 16*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-287/3 - (36*I)*Pi + 26*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(54 + (22*I)*Pi + 32*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(54 + (42*I)*Pi + 32*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(98/3 + (16*I)*Pi + 38*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(60 - (4*I)*Pi + 52*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(60 - (16*I)*Pi + 52*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(72 - (12*I)*Pi + 56*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(72 + (28*I)*Pi + 56*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(-90 - (116*I)*Pi + 136*Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(212 - (114*I)*Pi + (60 - (84*I)*Pi)*Log[mu2/s] + 
      26*Log[mu2/s]^2 - 138*zeta[2]) + G[0, 1, 1, 0, x]*
     (-24 + (69*I)*Pi - (38*I)*Pi*Log[mu2/s] + 8*Log[mu2/s]^2 - 
      132*zeta[2]) + G[1, 1, 0, 0, x]*(-1907/18 + (60*I)*Pi + 
      (-134/3 + (6*I)*Pi)*Log[mu2/s] - 10*Log[mu2/s]^2 - 120*zeta[2]) + 
    G[0, 0, 0, 1, x]*(-1/2 + (3*I)*Pi + (36 - (12*I)*Pi)*Log[mu2/s] + 
      10*Log[mu2/s]^2 - 72*zeta[2]) + G[1, 0, 1, 0, x]*
     (-68 + (59*I)*Pi + (-60 + (14*I)*Pi)*Log[mu2/s] - 14*Log[mu2/s]^2 - 
      50*zeta[2]) + G[0, 0, 0, 0, x]*(397/6 - (52*I)*Pi + 
      (40/3 - (64*I)*Pi)*Log[mu2/s] + 24*Log[mu2/s]^2 - 46*zeta[2]) + 
    G[0, 0, 1, 1, x]*(-145 + (9*I)*Pi + (-54 - (8*I)*Pi)*Log[mu2/s] + 
      4*Log[mu2/s]^2 - 42*zeta[2]) + G[0, 1, 0, 1, x]*
     (-24 + (60*I)*Pi + (36*I)*Pi*Log[mu2/s] + 8*Log[mu2/s]^2 - 24*zeta[2]) + 
    Log[mu2/s]^4*(-1055/216 - ((9*I)/2)*Pi + (91*zeta[2])/24) + 
    G[0, 0, 1, 0, x]*(-1/2 - (5*I)*Pi + (36 + (8*I)*Pi)*Log[mu2/s] + 
      10*Log[mu2/s]^2 + 32*zeta[2]) + G[0, 1, 0, 0, x]*
     (1565/18 - (69*I)*Pi + (134/3 + (24*I)*Pi)*Log[mu2/s] - 7*Log[mu2/s]^2 + 
      43*zeta[2]) + G[1, 0, 0, 1, x]*(-68 + (36*I)*Pi + 
      (-60 + (40*I)*Pi)*Log[mu2/s] - 14*Log[mu2/s]^2 + 54*zeta[2]) + 
    G[1, 1, 1, 1, x]*(14 + (78*I)*Pi + (96 + (112*I)*Pi)*Log[mu2/s] - 
      40*Log[mu2/s]^2 + 76*zeta[2]) + G[1, 1, 0, 1, x]*
     (-76 - (30*I)*Pi + (-78 - (60*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 + 
      78*zeta[2]) + G[1, 0, 1, 1, x]*(175/2 - (42*I)*Pi - 
      (24*I)*Pi*Log[mu2/s] + 14*Log[mu2/s]^2 + 116*zeta[2]) + 
    G[1, 0, 0, 0, x]*(364/3 - (8*I)*Pi + (266/3 + (30*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 + 159*zeta[2]) + G[1, 1, 1, 0, x]*
     (-76 - (54*I)*Pi + (-78 + (20*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 + 
      180*zeta[2]) + ((6*I)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 
      6*G[0, 0, 1, 1, x] - 12*G[0, 1, 1, 1, x] - 6*G[1, 0, 1, 1, x] + 
      18*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-15 + (6*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, x]*(15/2 - (6*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, x]*(((15*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] - 18*zeta[2]) + 
      G[1, 1, x]*(85/8 - ((15*I)/2)*Pi + (15/2 - (6*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + (33*zeta[2])/2) + 
      G[1, x]*(((85*I)/8)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((15*I)/2)*Pi - 18*zeta[2]) + (-45/2 - ((15*I)/2)*Pi)*
         zeta[2]))/x^2 + G[1, 1, 0, x]*(21 - ((1961*I)/18)*Pi + 
      (30 - (18*I)*Pi)*Log[mu2/s]^2 + (-94/3 + (104*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(73 - ((188*I)/3)*Pi + 108*zeta[2]) - 52*zeta[3]) + 
    G[1, 0, 1, x]*(21 + ((185*I)/2)*Pi + 30*Log[mu2/s]^2 + 
      Log[mu2/s]*(73 - 68*zeta[2]) + (-138 + (16*I)*Pi)*zeta[2] - 
      50*zeta[3]) + G[0, 0, 0, x]*(1157/108 + ((320*I)/9)*Pi + 
      (-5 + (26*I)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + 
      (158/3 + (72*I)*Pi)*zeta[2] + Log[mu2/s]*(-271/9 + ((118*I)/3)*Pi + 
        46*zeta[2]) - (98*zeta[3])/3) + G[1, 0, 0, x]*
     (-2077/54 + ((112*I)/9)*Pi + (-16 - (9*I)*Pi)*Log[mu2/s]^2 + 
      (8*Log[mu2/s]^3)/3 + Log[mu2/s]*(-368/9 - ((10*I)/3)*Pi - 
        172*zeta[2]) + (-644/3 - (75*I)*Pi)*zeta[2] - (64*zeta[3])/3) + 
    G[1, 1, 1, x]*(125 - (112*I)*Pi + (-27 - (48*I)*Pi)*Log[mu2/s]^2 + 
      (-165 + (52*I)*Pi)*zeta[2] + Log[mu2/s]*(-50 - (36*I)*Pi + 
        12*zeta[2]) - 4*zeta[3]) + (-76885/324 + ((187*I)/6)*Pi)*zeta[3] + 
    (547*zeta[3]^2)/6 + G[0, 1, 1, x]*(-595/4 + (167*I)*Pi + 
      (6 + (34*I)*Pi)*Log[mu2/s]^2 + (-48 + (2*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-21 + (72*I)*Pi + 60*zeta[2]) + 6*zeta[3]) + 
    Log[mu2/s]^3*(-1541/162 - ((49*I)/3)*Pi + (1675/36 + (I/2)*Pi)*zeta[2] + 
      (34*zeta[3])/3) + G[0, 0, 1, x]*(19/4 - ((295*I)/2)*Pi + 
      (-9 + (14*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-2 - (36*I)*Pi - 
        28*zeta[2]) + (45 - (70*I)*Pi)*zeta[2] + 44*zeta[3]) + 
    G[0, 1, 0, x]*(19/4 + ((1097*I)/18)*Pi + (-9 + I*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-2 + ((80*I)/3)*Pi - 18*zeta[2]) + 
      (-149/3 - (71*I)*Pi)*zeta[2] + 102*zeta[3]) + 
    zeta[2]*(-116335/162 + ((799*I)/54)*Pi + (-5186/9 - (219*I)*Pi)*
       zeta[3]) + G[1, 1, x]*(-1901/8 + ((189*I)/2)*Pi + 
      ((28*I)/3)*Pi*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/3 + 
      Log[mu2/s]^2*(-1 + (3*I)*Pi - 6*zeta[2]) + (259 + (93*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-103/2 + (21*I)*Pi + (228 - (48*I)*Pi)*zeta[2] - 
        (104*zeta[3])/3) + (-54 - ((518*I)/3)*Pi)*zeta[3] - 663*zeta[4]) + 
    Log[mu2/s]^2*(7331/324 - ((45*I)/2)*Pi + (4283/36 + (13*I)*Pi)*zeta[2] + 
      (277/18 - ((5*I)/3)*Pi)*zeta[3] - (3439*zeta[4])/16) + 
    G[1, 0, x]*(1541/8 + ((757*I)/27)*Pi - (2*I)*Pi*Log[mu2/s]^3 - 
      (7*Log[mu2/s]^4)/6 + (1387/9 - ((188*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(1 + (14*I)*Pi + 113*zeta[2]) + (275/3 + (178*I)*Pi)*
       zeta[3] + Log[mu2/s]*(91/2 + ((307*I)/9)*Pi + (448/3 + (110*I)*Pi)*
         zeta[2] + (202*zeta[3])/3) - (845*zeta[4])/4) + 
    (-9245/72 - ((925*I)/3)*Pi)*zeta[4] + 
    G[0, 0, x]*(-1181/8 - ((649*I)/27)*Pi - ((22*I)/3)*Pi*Log[mu2/s]^3 - 
      (7*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(-1 - (14*I)*Pi - 15*zeta[2]) + 
      (737/9 - ((181*I)/3)*Pi)*zeta[2] + (-275/3 - ((418*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(-79/2 - ((307*I)/9)*Pi + (-70/3 - (68*I)*Pi)*zeta[2] + 
        (76*zeta[3])/3) + (181*zeta[4])/4) + 
    G[0, 1, x]*(1541/8 - ((197*I)/2)*Pi - ((14*I)/3)*Pi*Log[mu2/s]^3 - 
      (7*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(1 - (3*I)*Pi - 35*zeta[2]) + 
      (31/2 - (177*I)*Pi)*zeta[2] + Log[mu2/s]*(91/2 - (21*I)*Pi + 
        (-48 + (28*I)*Pi)*zeta[2] - (122*zeta[3])/3) + 
      (66 + ((382*I)/3)*Pi)*zeta[3] + (2405*zeta[4])/4) + 
    G[0, x]*(48373/1944 + ((11749*I)/162)*Pi + (49/72 + ((11*I)/6)*Pi)*
       Log[mu2/s]^4 + (5*Log[mu2/s]^5)/6 + Log[mu2/s]^3*
       (173/54 + ((49*I)/18)*Pi - (10*zeta[2])/3) + 
      zeta[2]*(-2443/54 + ((412*I)/9)*Pi - (316*zeta[3])/3) + 
      Log[mu2/s]^2*(325/27 + ((173*I)/18)*Pi + (-9/4 + (28*I)*Pi)*zeta[2] - 
        (77*zeta[3])/3) + (7145/54 + ((1022*I)/9)*Pi)*zeta[3] + 
      (2145/16 + ((1515*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
       (4459/162 + ((812*I)/27)*Pi + (-859/18 + ((123*I)/2)*Pi)*zeta[2] + 
        (443/9 + ((418*I)/3)*Pi)*zeta[3] + (39*zeta[4])/4) - 103*zeta[5]) + 
    G[1, x]*(-439/8 - ((149*I)/2)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^4 - 
      28*Log[mu2/s]^3*zeta[2] + Log[mu2/s]^2*
       (-6 + (-87 - (41*I)*Pi)*zeta[2] - 12*zeta[3]) + 
      (-940/9 + (17*I)*Pi)*zeta[3] + zeta[2]*(-463/4 + ((1403*I)/18)*Pi + 
        184*zeta[3]) + Log[mu2/s]*(-59/2 - (18*I)*Pi + (-236 + ((80*I)/3)*Pi)*
         zeta[2] + (-62/3 - ((502*I)/3)*Pi)*zeta[3] - 48*zeta[4]) + 
      (-437/6 - ((1775*I)/4)*Pi)*zeta[4] - 20*zeta[5]) + 
    (3361/30 - (402*I)*Pi)*zeta[5] + x*((14 + (18*I)*Pi)*G[0, 0, 0, 1, x] + 
      (14 + (5*I)*Pi)*G[0, 0, 1, 0, x] + (-11/2 - (12*I)*Pi)*
       G[0, 1, 0, 1, x] + (-11/2 - (6*I)*Pi)*G[0, 1, 1, 0, x] + 
      (-3 - (36*I)*Pi)*G[1, 0, 0, 1, x] + (-3 - (2*I)*Pi)*G[1, 0, 1, 0, x] + 
      (-3 + (30*I)*Pi)*G[1, 1, 0, 1, x] + (-3 + (3*I)*Pi)*G[1, 1, 1, 0, x] - 
      7*G[0, 0, 0, 0, 0, x] + 18*G[0, 0, 0, 1, 1, x] + 
      5*G[0, 0, 1, 0, 0, x] - 30*G[0, 0, 1, 1, 1, x] + 
      8*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 1, 1, x] - 
      6*G[0, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 1, 1, x] + 
      4*G[1, 0, 0, 0, 0, x] - 36*G[1, 0, 0, 1, 1, x] - 
      2*G[1, 0, 1, 0, 0, x] + 48*G[1, 0, 1, 1, 1, x] - 
      5*G[1, 1, 0, 0, 0, x] + 30*G[1, 1, 0, 1, 1, x] + 
      3*G[1, 1, 1, 0, 0, x] - 42*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, x]*(-28 + (12*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-36 + (36*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(15/2 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(9/2 + (6*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-7/2 - (3*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-11 - (5*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(35/2 - (18*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(44 - (30*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-39/4 + ((49*I)/2)*Pi + (-7 + (12*I)*Pi)*Log[mu2/s] - 
        30*zeta[2]) + G[1, 1, 1, x]*(-72 + (29*I)*Pi + 
        (-12 + (12*I)*Pi)*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 1, 0, x]*(65/2 - (I/2)*Pi + (6 + (2*I)*Pi)*Log[mu2/s] - 
        5*zeta[2]) + G[0, 0, 0, x]*(-119/4 + (4*I)*Pi + 
        (1 + (2*I)*Pi)*Log[mu2/s] - zeta[2]) + G[0, 1, 0, x]*
       (-39/4 - (8*I)*Pi + (-7 - (2*I)*Pi)*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 0, 0, x]*(7 + ((9*I)/2)*Pi - (2*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
      G[1, 0, 1, x]*(65/2 - (33*I)*Pi + (6 - (12*I)*Pi)*Log[mu2/s] + 
        12*zeta[2]) + G[0, 1, 1, x]*(197/4 - ((41*I)/2)*Pi + 
        (13 - (12*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
      G[0, 1, x]*(-539/8 + (24*I)*Pi + (11 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-31/2 + (6*I)*Pi + 12*zeta[2]) - 18*zeta[3]) + 
      G[1, 0, x]*(-539/8 + (24*I)*Pi + (-15 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-31/2 + (6*I)*Pi + 2*zeta[2]) - 4*zeta[3]) + 
      (-67/4 - (45*I)*Pi)*zeta[3] + zeta[2]*(1617/8 - (72*I)*Pi + 
        5*zeta[3]) + G[0, 0, x]*(539/8 - (24*I)*Pi + 
        Log[mu2/s]*(31/2 - (6*I)*Pi - 2*zeta[2]) + (3/2 - (5*I)*Pi)*zeta[2] + 
        7*zeta[3]) + G[1, 1, x]*(539/8 - (24*I)*Pi + 
        Log[mu2/s]*(31/2 - (6*I)*Pi - 12*zeta[2]) + (-5 - (3*I)*Pi)*zeta[2] + 
        15*zeta[3]) + Log[mu2/s]*((93/2 - (18*I)*Pi)*zeta[2] + 
        (-7 - (14*I)*Pi)*zeta[3] - 47*zeta[4]) + (-25 - ((197*I)/4)*Pi)*
       zeta[4] + G[0, x]*((-13 + ((33*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*((8 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (3 + (5*I)*Pi)*zeta[3] + (35*zeta[4])/4) + 
      G[1, x]*((-221/4 + (9*I)*Pi)*zeta[2] + (7 + (16*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-5 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + (247*zeta[4])/4) + 
      18*zeta[5]) + Log[mu2/s]*(370523/1944 + ((779*I)/18)*Pi + 
      zeta[2]*(-2089/54 + ((62*I)/9)*Pi - (1117*zeta[3])/3) + 
      (-1948/27 + (26*I)*Pi)*zeta[3] + (-7729/16 - ((2593*I)/8)*Pi)*zeta[4] + 
      157*zeta[5]) + Nc*Nf*(638195/7776 + ((101377*I)/1944)*Pi + 
      (24*I)*Pi*G[0, 0, 1, 0, x] - ((92*I)/3)*Pi*G[0, 1, 1, 0, x] - 
      (4*I)*Pi*G[1, 0, 1, 0, x] + ((32*I)/3)*Pi*G[1, 1, 1, 0, x] - 
      (64*G[0, 0, 0, 0, 0, x])/3 + 24*G[0, 0, 1, 0, 0, x] + 
      (106*G[0, 1, 0, 0, 0, x])/3 - (92*G[0, 1, 1, 0, 0, x])/3 + 
      (4*G[1, 0, 0, 0, 0, x])/3 - 4*G[1, 0, 1, 0, 0, x] - 
      (46*G[1, 1, 0, 0, 0, x])/3 + (32*G[1, 1, 1, 0, 0, x])/3 + 
      G[0, 1, 0, 0, x]*(35/3 + ((92*I)/3)*Pi - (14*Log[mu2/s])/3) + 
      G[0, 0, 0, 0, x]*(-79/3 - (24*I)*Pi - (8*Log[mu2/s])/3) + 
      (61/72 + ((7*I)/18)*Pi)*Log[mu2/s]^4 + (7*Log[mu2/s]^5)/60 + 
      G[1, 0, 0, 0, x]*(91/3 + (4*I)*Pi + (8*Log[mu2/s])/3) + 
      G[1, 1, 0, 0, x]*(-47/3 - ((32*I)/3)*Pi + (14*Log[mu2/s])/3) + 
      G[0, 1, 0, x]*(((35*I)/3)*Pi - ((14*I)/3)*Pi*Log[mu2/s] - 12*zeta[2]) + 
      G[1, 1, 0, x]*(((-47*I)/3)*Pi + ((14*I)/3)*Pi*Log[mu2/s] - 8*zeta[2]) + 
      Log[mu2/s]^3*(241/54 + ((143*I)/54)*Pi - (101*zeta[2])/18) + 
      G[1, 0, 0, x]*(-221/9 + ((47*I)/3)*Pi + (-44/3 - ((14*I)/3)*Pi)*
         Log[mu2/s] - (11*Log[mu2/s]^2)/3 + (13*zeta[2])/3) + 
      G[0, 0, 0, x]*(221/9 - ((35*I)/3)*Pi + (44/3 + ((14*I)/3)*Pi)*
         Log[mu2/s] + (11*Log[mu2/s]^2)/3 + (47*zeta[2])/3) + 
      G[0, 1, x]*(((92*I)/3)*Pi*zeta[2] - (92*zeta[3])/3) + 
      G[1, 0, x]*(((-221*I)/9)*Pi - ((11*I)/3)*Pi*Log[mu2/s]^2 + 
        (43 + (13*I)*Pi)*zeta[2] + Log[mu2/s]*(((-44*I)/3)*Pi + 34*zeta[2]) - 
        18*zeta[3]) + Log[mu2/s]^2*(2063/108 + ((611*I)/54)*Pi + 
        (-985/36 - (2*I)*Pi)*zeta[2] - (38*zeta[3])/3) + 
      (-1394/27 - ((440*I)/27)*Pi)*zeta[3] + 
      G[1, 1, x]*(((-32*I)/3)*Pi*zeta[2] + (32*zeta[3])/3) + 
      G[0, 0, x]*(((221*I)/9)*Pi + ((11*I)/3)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((44*I)/3)*Pi - 34*zeta[2]) + (-39 - (33*I)*Pi)*zeta[2] + 
        38*zeta[3]) + zeta[2]*(-88333/648 - ((103*I)/27)*Pi + 
        (683*zeta[3])/9) + Log[mu2/s]*(36395/648 + ((5533*I)/162)*Pi + 
        (-2306/27 - ((89*I)/18)*Pi)*zeta[2] + (-377/9 - ((220*I)/9)*Pi)*
         zeta[3] - (775*zeta[4])/8) + (-2291/48 - ((337*I)/12)*Pi)*zeta[4] + 
      G[1, x]*(((47*I)/3)*Pi*zeta[2] + (-47/3 - ((40*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-14*I)/3)*Pi*zeta[2] + (14*zeta[3])/3) + 26*zeta[4]) + 
      G[0, x]*(-976/243 - ((328*I)/81)*Pi + (-20/27 - ((7*I)/9)*Pi)*
         Log[mu2/s]^3 - (7*Log[mu2/s]^4)/36 + (103/27 - ((55*I)/9)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-56/27 - ((20*I)/9)*Pi + (15*zeta[2])/2) + 
        Log[mu2/s]*(-328/81 - ((112*I)/27)*Pi + (58/9 + ((31*I)/3)*Pi)*
           zeta[2] + (8*zeta[3])/9) + (691/27 + ((350*I)/9)*Pi)*zeta[3] + 
        (2203*zeta[4])/24) + (((40*I)/3)*Pi*G[0, 0, 1, 0, x] - 
        ((32*I)/3)*Pi*G[0, 1, 1, 0, x] - ((8*I)/3)*Pi*G[1, 0, 1, 0, x] - 
        26*G[0, 0, 0, 0, 0, x] + (40*G[0, 0, 1, 0, 0, x])/3 + 
        (50*G[0, 1, 0, 0, 0, x])/3 - (32*G[0, 1, 1, 0, 0, x])/3 + 
        (16*G[1, 0, 0, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 - 
        (2*G[1, 1, 0, 0, 0, x])/3 + G[0, 1, 0, 0, x]*(-89/9 + ((32*I)/3)*Pi - 
          6*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-8/3 + ((8*I)/3)*Pi - 
          (8*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(-17/9 + (2*Log[mu2/s])/3) + 
        G[0, 0, 0, 0, x]*(287/9 - ((40*I)/3)*Pi + (38*Log[mu2/s])/3) + 
        G[0, 0, 0, x]*(-530/9 + ((89*I)/9)*Pi + (-22 + (6*I)*Pi)*Log[mu2/s] - 
          (10*Log[mu2/s]^2)/3 - 8*zeta[2]) + G[1, 1, 0, x]*
         (((-17*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] - (8*zeta[2])/3) + 
        G[1, 0, 0, x]*(377/27 + ((17*I)/9)*Pi + (41/9 - ((2*I)/3)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2 + zeta[2]) + G[0, 1, 0, x]*
         (((-89*I)/9)*Pi - (6*I)*Pi*Log[mu2/s] + (40*zeta[2])/3) + 
        zeta[2]*(((-377*I)/27)*Pi - 23*zeta[3]) + 
        G[0, 0, x]*(14927/162 - ((377*I)/27)*Pi + (157/18 - I*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + (305/18 - (11*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(1213/27 - ((41*I)/9)*Pi + (11*zeta[2])/3) - 
          (152*zeta[3])/9) + G[0, 1, x]*(((32*I)/3)*Pi*zeta[2] - 
          (32*zeta[3])/3) + (377/27 + ((212*I)/9)*Pi)*zeta[3] + 
        Log[mu2/s]^2*((-I)*Pi*zeta[2] + zeta[3]) + 
        G[1, 0, x]*(((377*I)/27)*Pi + I*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((41*I)/9)*Pi - (22*zeta[2])/3) + (-181/9 + (I/3)*Pi)*
           zeta[2] + (14*zeta[3])/3) + G[1, x]*(((17*I)/9)*Pi*zeta[2] + 
          Log[mu2/s]*(((-2*I)/3)*Pi*zeta[2] + (2*zeta[3])/3) + 
          (-17/9 + ((16*I)/3)*Pi)*zeta[3] - (2*zeta[4])/3) + 
        (821/36 + ((13*I)/2)*Pi)*zeta[4] + Log[mu2/s]*
         (((-41*I)/9)*Pi*zeta[2] + (41/9 + ((32*I)/3)*Pi)*zeta[3] + 
          (19*zeta[4])/6) + G[0, x]*(((14927*I)/162)*Pi + 
          ((7*I)/9)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((157*I)/18)*Pi - 
            (25*zeta[2])/3) + (-4475/27 - ((71*I)/6)*Pi)*zeta[2] + 
          (19 - ((74*I)/9)*Pi)*zeta[3] + Log[mu2/s]*(((1213*I)/27)*Pi + 
            (-587/9 + (I/3)*Pi)*zeta[2] + (26*zeta[3])/3) + (91*zeta[4])/3))/
       (1 - x)^2 + x*((-20*I)*Pi*G[0, 0, 1, 0, x] + 
        (24*I)*Pi*G[0, 1, 1, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, x] - 
        (12*I)*Pi*G[1, 1, 1, 0, x] + 28*G[0, 0, 0, 0, 0, x] - 
        20*G[0, 0, 1, 0, 0, x] - 32*G[0, 1, 0, 0, 0, x] + 
        24*G[0, 1, 1, 0, 0, x] - 16*G[1, 0, 0, 0, 0, x] + 
        8*G[1, 0, 1, 0, 0, x] + 20*G[1, 1, 0, 0, 0, x] - 
        12*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(-5/3 + (12*I)*Pi - 
          8*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-5/3 + (20*I)*Pi - 
          8*Log[mu2/s]) + G[1, 0, 0, 0, x]*(5/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(5/3 - (24*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 0, 0, x]*(((5*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
        G[0, 1, 0, x]*(((5*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 8*zeta[2]) + 
        G[0, 0, 0, x]*(((-5*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
        G[1, 1, 0, x]*(((-5*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
        G[0, 0, x]*((5/3 + (20*I)*Pi)*zeta[2] + 8*Log[mu2/s]*zeta[2] - 
          28*zeta[3]) + G[1, 1, x]*((12*I)*Pi*zeta[2] - 12*zeta[3]) + 
        ((5*I)/3)*Pi*zeta[3] - 20*zeta[2]*zeta[3] + 
        G[1, 0, x]*((-5/3 - (8*I)*Pi)*zeta[2] - 8*Log[mu2/s]*zeta[2] + 
          16*zeta[3]) + G[0, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
        G[1, x]*(((5*I)/3)*Pi*zeta[2] + Log[mu2/s]*((8*I)*Pi*zeta[2] - 
            8*zeta[3]) + (-5/3 + (8*I)*Pi)*zeta[3] - 49*zeta[4]) + 
        G[0, x]*(((-5*I)/3)*Pi*zeta[2] + (5/3 - (20*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-8*I)*Pi*zeta[2] + 8*zeta[3]) - 35*zeta[4]) + 
        (35/3 + (17*I)*Pi)*zeta[4] + Log[mu2/s]*((8*I)*Pi*zeta[3] + 
          56*zeta[4]) - 24*zeta[5]) + (81*zeta[5])/5 + 
      (((16883*I)/162)*Pi + ((10*I)/3)*Pi*G[0, 0, 1, 0, x] - 
        ((8*I)/3)*Pi*G[0, 1, 1, 0, x] - ((2*I)/3)*Pi*G[1, 0, 1, 0, x] - 
        12*G[0, 0, 0, 0, 0, x] + (10*G[0, 0, 1, 0, 0, x])/3 + 
        (14*G[0, 1, 0, 0, 0, x])/3 - (8*G[0, 1, 1, 0, 0, x])/3 + 
        (10*G[1, 0, 0, 0, 0, x])/3 - (2*G[1, 0, 1, 0, 0, x])/3 - 
        (2*G[1, 1, 0, 0, 0, x])/3 + G[1, 0, 0, 0, x]*(92/3 + ((2*I)/3)*Pi - 
          (8*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(142/9 + ((8*I)/3)*Pi - 
          2*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-179/9 + (2*Log[mu2/s])/3) + 
        ((7*I)/9)*Pi*Log[mu2/s]^3 + G[0, 0, 0, 0, x]*
         (-262/9 - ((10*I)/3)*Pi + (26*Log[mu2/s])/3) + 
        G[0, 0, 0, x]*(191/6 - ((142*I)/9)*Pi + (40/3 + (2*I)*Pi)*
           Log[mu2/s] - (10*Log[mu2/s]^2)/3 - 6*zeta[2]) + 
        G[1, 1, 0, x]*(((-179*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] - 
          (8*zeta[2])/3) + G[1, 0, 0, x]*(-1049/54 + ((179*I)/9)*Pi + 
          (-97/9 - ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 3*zeta[2]) + 
        G[0, 1, 0, x]*(((142*I)/9)*Pi - (2*I)*Pi*Log[mu2/s] + 
          (16*zeta[2])/3) + G[0, 0, x]*(-10853/324 + ((1049*I)/54)*Pi + 
          (-23/18 - I*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + 
          (-295/18 - I*Pi)*zeta[2] + Log[mu2/s]*(-335/27 + ((97*I)/9)*Pi + 
            (23*zeta[2])/3) - (62*zeta[3])/9) + 
        zeta[2]*(-5090/27 - ((125*I)/27)*Pi - 5*zeta[3]) + 
        G[0, 1, x]*(((8*I)/3)*Pi*zeta[2] - (8*zeta[3])/3) + 
        G[1, 0, x]*(((-1049*I)/54)*Pi + I*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-97*I)/9)*Pi - (22*zeta[2])/3) + 
          (209/9 - ((5*I)/3)*Pi)*zeta[2] + (2*zeta[3])/3) + 
        (907/54 + ((16*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*(((175*I)/18)*Pi + 
          (-25/3 - I*Pi)*zeta[2] + zeta[3]) + (-121/36 + (6*I)*Pi)*zeta[4] + 
        G[1, x]*(((179*I)/9)*Pi*zeta[2] + Log[mu2/s]*(((-2*I)/3)*Pi*zeta[2] + 
            (2*zeta[3])/3) + (-179/9 + ((4*I)/3)*Pi)*zeta[3] + 
          (16*zeta[4])/3) + Log[mu2/s]*(((1354*I)/27)*Pi + 
          (-653/9 + ((46*I)/9)*Pi)*zeta[2] + (35/9 + ((8*I)/3)*Pi)*zeta[3] + 
          (91*zeta[4])/6) + G[0, x]*(16883/162 + ((5395*I)/324)*Pi + 
          (7/9 + ((7*I)/9)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^2*
           (175/18 + ((19*I)/18)*Pi - (25*zeta[2])/3) + 
          (-1025/27 - ((109*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
           (1354/27 + ((190*I)/27)*Pi + (-158/9 - ((11*I)/3)*Pi)*zeta[2] + 
            (2*zeta[3])/3) + (13/9 - ((56*I)/9)*Pi)*zeta[3] + 
          (119*zeta[4])/6) + zeta[5])/(1 - x) + 
      (-211367/7776 - ((1952*I)/243)*Pi + ((28*I)/3)*Pi*G[0, 0, 1, 0, x] - 
        (4*I)*Pi*G[0, 1, 1, 0, x] - ((20*I)/3)*Pi*G[1, 0, 1, 0, x] + 
        ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - (98*G[0, 0, 0, 0, 0, x])/3 + 
        (28*G[0, 0, 1, 0, 0, x])/3 + (40*G[0, 1, 0, 0, 0, x])/3 - 
        4*G[0, 1, 1, 0, 0, x] + 20*G[1, 0, 0, 0, 0, x] - 
        (20*G[1, 0, 1, 0, 0, x])/3 - (16*G[1, 1, 0, 0, 0, x])/3 + 
        (4*G[1, 1, 1, 0, 0, x])/3 + G[1, 0, 0, 0, x]*(-40/3 + ((20*I)/3)*Pi - 
          (40*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(-80/9 + (4*I)*Pi - 
          (28*Log[mu2/s])/3) + (-61/72 - ((7*I)/18)*Pi)*Log[mu2/s]^4 - 
        (7*Log[mu2/s]^5)/60 + G[1, 1, 0, 0, x]*(40/9 - ((4*I)/3)*Pi + 
          4*Log[mu2/s]) + G[0, 0, 0, 0, x]*(137/9 - ((28*I)/3)*Pi + 
          (70*Log[mu2/s])/3) + G[0, 0, 0, x]*(-4/9 + ((80*I)/9)*Pi + 
          (-19/3 + ((28*I)/3)*Pi)*Log[mu2/s] - 7*Log[mu2/s]^2 - 
          (83*zeta[2])/3) + G[1, 1, 0, x]*(((40*I)/9)*Pi + 
          (4*I)*Pi*Log[mu2/s] - (44*zeta[2])/3) + Log[mu2/s]^3*
         (-110/27 - ((40*I)/27)*Pi + (101*zeta[2])/18) + 
        G[1, 0, 0, x]*(242/27 - ((40*I)/9)*Pi + (80/9 - (4*I)*Pi)*
           Log[mu2/s] + (14*Log[mu2/s]^2)/3 + (38*zeta[2])/3) + 
        G[0, 1, 0, x]*(((-80*I)/9)*Pi - ((28*I)/3)*Pi*Log[mu2/s] + 
          (100*zeta[2])/3) + zeta[2]*(9907/648 + ((56*I)/27)*Pi - 
          (710*zeta[3])/9) + G[0, 0, x]*(-1909/162 - ((224*I)/27)*Pi + 
          (-23/18 - ((14*I)/3)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + 
          (455/18 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*(-212/27 - ((80*I)/9)*Pi + 
            (89*zeta[2])/3) - (242*zeta[3])/9) + G[0, 1, x]*
         ((4*I)*Pi*zeta[2] - 4*zeta[3]) + (2939/54 + ((680*I)/27)*Pi)*
         zeta[3] + G[1, 1, x]*(((-4*I)/3)*Pi*zeta[2] + (4*zeta[3])/3) + 
        G[1, 0, x]*(((242*I)/27)*Pi + ((14*I)/3)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((80*I)/9)*Pi - (100*zeta[2])/3) + 
          (-280/9 - ((14*I)/3)*Pi)*zeta[2] + (20*zeta[3])/3) + 
        Log[mu2/s]^2*(-1511/108 - ((112*I)/27)*Pi + (535/36 + I*Pi)*zeta[2] + 
          (41*zeta[3])/3) + G[0, x]*(42125/1944 + ((656*I)/81)*Pi + 
          (103/54 + ((14*I)/9)*Pi)*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/36 + 
          Log[mu2/s]^2*(218/27 + ((40*I)/9)*Pi - (95*zeta[2])/6) + 
          (-133/6 - ((20*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
           (3221/162 + ((224*I)/27)*Pi + (-55/2 - (2*I)*Pi)*zeta[2] - 
            (2*zeta[3])/9) + (-565/27 - ((244*I)/9)*Pi)*zeta[3] - 
          (635*zeta[4])/24) + (7481/144 + ((211*I)/12)*Pi)*zeta[4] + 
        G[1, x]*(((-40*I)/9)*Pi*zeta[2] + (40/9 + ((32*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) + (67*zeta[4])/3) + 
        Log[mu2/s]*(-19247/648 - ((656*I)/81)*Pi + (1309/54 + ((20*I)/9)*Pi)*
           zeta[2] + (415/9 + ((244*I)/9)*Pi)*zeta[3] + (1057*zeta[4])/24) + 
        (39*zeta[5])/5)/x) + (-11930183/23328 + ((193*I)/8)*Pi - 
      (56*I)*Pi*G[0, 0, 0, 0, 1, x] - (48*I)*Pi*G[0, 0, 0, 1, 0, x] + 
      (12*I)*Pi*G[0, 0, 1, 1, 1, x] - (30*I)*Pi*G[0, 1, 0, 1, 0, x] - 
      150*G[0, 0, 0, 0, 0, 0, x] - 56*G[0, 0, 0, 0, 1, 1, x] + 
      8*G[0, 0, 0, 1, 0, 0, x] - 56*G[0, 0, 0, 1, 0, 1, x] - 
      56*G[0, 0, 0, 1, 1, 0, x] + 30*G[0, 0, 1, 0, 0, 0, x] - 
      56*G[0, 0, 1, 0, 1, 1, x] + 22*G[0, 0, 1, 1, 0, 0, x] - 
      68*G[0, 0, 1, 1, 0, 1, x] - 68*G[0, 0, 1, 1, 1, 0, x] + 
      80*G[0, 0, 1, 1, 1, 1, x] + 44*G[0, 1, 0, 0, 0, 0, x] + 
      56*G[0, 1, 0, 0, 0, 1, x] + 56*G[0, 1, 0, 0, 1, 0, x] - 
      56*G[0, 1, 0, 0, 1, 1, x] - 10*G[0, 1, 0, 1, 0, 0, x] - 
      20*G[0, 1, 0, 1, 0, 1, x] - 20*G[0, 1, 0, 1, 1, 0, x] + 
      20*G[0, 1, 0, 1, 1, 1, x] + 94*G[0, 1, 1, 0, 0, 0, x] - 
      68*G[0, 1, 1, 0, 0, 1, x] - 68*G[0, 1, 1, 0, 1, 0, x] - 
      32*G[0, 1, 1, 0, 1, 1, x] - 20*G[0, 1, 1, 1, 0, 0, x] - 
      56*G[0, 1, 1, 1, 0, 1, x] - 56*G[0, 1, 1, 1, 1, 0, x] + 
      136*G[0, 1, 1, 1, 1, 1, x] + 38*G[1, 0, 0, 0, 0, 0, x] + 
      112*G[1, 0, 0, 0, 0, 1, x] + 112*G[1, 0, 0, 0, 1, 0, x] - 
      56*G[1, 0, 0, 0, 1, 1, x] - 30*G[1, 0, 0, 1, 0, 0, x] + 
      28*G[1, 0, 0, 1, 0, 1, x] + 28*G[1, 0, 0, 1, 1, 0, x] - 
      48*G[1, 0, 0, 1, 1, 1, x] - 6*G[1, 0, 1, 0, 0, 0, x] - 
      20*G[1, 0, 1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, 1, 0, x] - 
      116*G[1, 0, 1, 0, 1, 1, x] + 116*G[1, 0, 1, 1, 1, 1, x] + 
      170*G[1, 1, 0, 0, 0, 0, x] - 68*G[1, 1, 0, 0, 0, 1, x] - 
      68*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] - 
      24*G[1, 1, 0, 1, 0, 0, x] - 88*G[1, 1, 0, 1, 0, 1, x] - 
      88*G[1, 1, 0, 1, 1, 0, x] + 52*G[1, 1, 0, 1, 1, 1, x] + 
      30*G[1, 1, 1, 0, 0, 0, x] - 32*G[1, 1, 1, 0, 0, 1, x] - 
      32*G[1, 1, 1, 0, 1, 0, x] + 4*G[1, 1, 1, 0, 1, 1, x] - 
      40*G[1, 1, 1, 1, 0, 0, x] - 32*G[1, 1, 1, 1, 0, 1, x] - 
      32*G[1, 1, 1, 1, 1, 0, x] + 144*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, 1, x]*(132 - (24*I)*Pi - 136*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(48 + (8*I)*Pi - 94*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-30 - 80*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       ((-58*I)*Pi - 56*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (-45 + (106*I)*Pi - 44*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-30 + (70*I)*Pi - 30*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-6 + (4*I)*Pi - 22*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (6 + (96*I)*Pi - 20*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-9 + (22*I)*Pi - 8*Log[mu2/s]) + (56*I)*Pi*G[0, 0, 0, 1, x]*
       Log[mu2/s] + 56*G[0, 0, 0, 1, 1, x]*Log[mu2/s] + 
      56*G[0, 0, 1, 0, 1, x]*Log[mu2/s] - 56*G[1, 0, 0, 0, 1, x]*Log[mu2/s] + 
      (373/360 + ((5*I)/12)*Pi)*Log[mu2/s]^5 + (5*Log[mu2/s]^6)/24 + 
      G[1, 0, 1, 0, 0, x]*(24 - (16*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-15 + (18*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-18 + (20*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-18 - (116*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(12 - (4*I)*Pi + 32*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*((10*I)*Pi + 56*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(30 - (16*I)*Pi + 56*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(30 + (28*I)*Pi + 56*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-12 + (36*I)*Pi + 56*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*((56*I)*Pi + 56*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*((-4*I)*Pi + 68*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-6 - (8*I)*Pi + 68*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-6 - (32*I)*Pi + 68*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*((-44*I)*Pi + 68*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(257/3 - (50*I)*Pi + 100*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*((-9*I)*Pi + (48*I)*Pi*Log[mu2/s] - 178*zeta[2]) + 
      G[1, 0, 0, 0, x]*(48 - (15*I)*Pi + (30 - (70*I)*Pi)*Log[mu2/s] + 
        15*Log[mu2/s]^2 - 139*zeta[2]) + G[0, 1, 0, 0, x]*
       (16 - (21*I)*Pi + (9 - (22*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 
        130*zeta[2]) + G[1, 0, 0, 1, x]*((-12*I)*Pi - 108*zeta[2]) + 
      G[1, 0, 1, 0, x]*((6*I)*Pi + (30*I)*Pi*Log[mu2/s] - 12*zeta[2]) + 
      Log[mu2/s]^4*(577/108 + ((7*I)/4)*Pi + (77*zeta[2])/24) + 
      G[0, 1, 0, 1, x]*(-28*Log[mu2/s]^2 + 8*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-65 + (3*I)*Pi + (-12 + (8*I)*Pi)*Log[mu2/s] - 
        34*Log[mu2/s]^2 + 90*zeta[2]) + G[1, 1, 1, 1, x]*
       (-76 + (54*I)*Pi - 108*Log[mu2/s] + 40*Log[mu2/s]^2 + 92*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-10 - (6*I)*Pi + (6 - (56*I)*Pi)*Log[mu2/s] - 
        28*Log[mu2/s]^2 + 116*zeta[2]) + G[0, 0, 0, 0, x]*
       (-862/9 + (42*I)*Pi + (-131/3 + (50*I)*Pi)*Log[mu2/s] - 
        25*Log[mu2/s]^2 + 121*zeta[2]) + G[1, 1, 0, 1, x]*
       (-65 + (-12 + (32*I)*Pi)*Log[mu2/s] - 34*Log[mu2/s]^2 + 162*zeta[2]) + 
      G[0, 1, 1, 1, x]*(22 - (18*I)*Pi + (18 - (12*I)*Pi)*Log[mu2/s] + 
        180*zeta[2]) + G[0, 0, 1, 1, x]*(-11/2 - 28*Log[mu2/s]^2 + 
        180*zeta[2]) + G[1, 1, 0, 0, x]*(4 + (27*I)*Pi + 
        (-21 - (4*I)*Pi)*Log[mu2/s] + 11*Log[mu2/s]^2 + 263*zeta[2]) + 
      G[0, 1, 1, 0, x]*((-12*I)*Pi - (10*I)*Pi*Log[mu2/s] - 28*Log[mu2/s]^2 + 
        300*zeta[2]) + G[1, 1, 0, x]*(23/4 - (61*I)*Pi + 
        (5*I)*Pi*Log[mu2/s]^2 + (28*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*((-33*I)*Pi - 300*zeta[2]) + (57 - (3*I)*Pi)*zeta[2] - 
        (410*zeta[3])/3) + G[0, 1, 1, x]*(-7 + (17*I)*Pi + 
        (28*Log[mu2/s]^3)/3 + Log[mu2/s]*(-5 + (18*I)*Pi - 180*zeta[2]) + 
        (-6 + (20*I)*Pi)*zeta[2] - (272*zeta[3])/3) + 
      G[1, 1, 1, x]*(46 - (67*I)*Pi + (27 + (6*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(74 - (66*I)*Pi - 180*zeta[2]) + (9 + (50*I)*Pi)*zeta[2] - 
        80*zeta[3]) + G[0, 1, 0, x]*((16*I)*Pi - (24*I)*Pi*Log[mu2/s]^2 + 
        (24 + (232*I)*Pi)*zeta[2] + Log[mu2/s]*((9*I)*Pi + 178*zeta[2]) - 
        22*zeta[3]) + G[1, 0, 0, x]*(-16 + (32*I)*Pi + 
        (-9/2 + (11*I)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + 
        (-105/2 + (183*I)*Pi)*zeta[2] + Log[mu2/s]*(-16 + (21*I)*Pi + 
          130*zeta[2]) - (40*zeta[3])/3) + Log[mu2/s]^3*
       (2821/324 + ((28*I)/3)*Pi + (-487/36 - ((11*I)/6)*Pi)*zeta[2] - 
        10*zeta[3]) + G[0, 0, 1, x]*(((-11*I)/2)*Pi - 
        (28*I)*Pi*Log[mu2/s]^2 + (114*I)*Pi*zeta[2] - 2*zeta[3]) + 
      (70421/162 - ((56*I)/3)*Pi)*zeta[3] - (461*zeta[3]^2)/6 + 
      G[0, 0, 0, x]*(4955/54 - (56*I)*Pi + (5/6 - (25*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(358/9 - (42*I)*Pi - 110*zeta[2]) + (325/6 + (11*I)*Pi)*
         zeta[2] + 4*zeta[3]) + G[1, 0, 1, x]*(23/4 - (10*I)*Pi + 
        (28*Log[mu2/s]^3)/3 + Log[mu2/s]*((6*I)*Pi - 8*zeta[2]) + 
        (36 + (36*I)*Pi)*zeta[2] + (292*zeta[3])/3) + 
      zeta[2]*(-95927/648 - ((31*I)/2)*Pi + (-401/18 + ((14*I)/3)*Pi)*
         zeta[3]) + G[0, 1, x]*((-7*I)*Pi + ((28*I)/3)*Pi*Log[mu2/s]^3 + 
        (-17/2 - (6*I)*Pi)*zeta[2] + (-18 - ((740*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*((-5*I)*Pi + (-36 - (114*I)*Pi)*zeta[2] + 2*zeta[3]) - 
        652*zeta[4]) + G[0, 0, x]*(-23837/162 + (48*I)*Pi + 
        (121/18 + ((25*I)/3)*Pi)*Log[mu2/s]^3 + (25*Log[mu2/s]^4)/12 + 
        (-823/9 - (9*I)*Pi)*zeta[2] + Log[mu2/s]^2*(73/9 + (21*I)*Pi + 
          (99*zeta[2])/2) + Log[mu2/s]*(-2363/54 + (56*I)*Pi + 
          (-379/6 - (11*I)*Pi)*zeta[2] - (68*zeta[3])/3) + 
        (308/9 - ((56*I)/3)*Pi)*zeta[3] - (447*zeta[4])/8) + 
      Log[mu2/s]^2*(-13469/324 + (27*I)*Pi + (-1039/18 - ((9*I)/2)*Pi)*
         zeta[2] + (28/9 - ((28*I)/3)*Pi)*zeta[3] - (501*zeta[4])/16) + 
      (26111/144 + ((15*I)/8)*Pi)*zeta[4] + G[1, 1, x]*
       (-249/8 + ((165*I)/4)*Pi - (7*Log[mu2/s]^4)/3 + 
        (61 - (18*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-2 + (27*I)*Pi + 
          90*zeta[2]) + (-15 + (46*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-21/2 + (70*I)*Pi + (-12 - (20*I)*Pi)*zeta[2] + 
          (272*zeta[3])/3) + (375*zeta[4])/2) + 
      G[1, 0, x]*(((-41*I)/4)*Pi + (8*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((-9*I)/2)*Pi - 89*zeta[2]) + (126 + ((9*I)/2)*Pi)*
         zeta[2] + (63 - (346*I)*Pi)*zeta[3] + Log[mu2/s]*
         ((-16*I)*Pi + (39 - (232*I)*Pi)*zeta[2] + 22*zeta[3]) + 
        248*zeta[4]) + Log[mu2/s]*(-546815/1944 + ((91*I)/2)*Pi + 
        zeta[2]*(-13939/108 - (12*I)*Pi - (605*zeta[3])/3) + 
        (3877/27 - (14*I)*Pi)*zeta[3] + (3175/48 - ((27*I)/8)*Pi)*zeta[4] - 
        121*zeta[5]) + G[1, x]*(193/8 - ((141*I)/8)*Pi - 
        ((7*I)/3)*Pi*Log[mu2/s]^4 + Log[mu2/s]^2*(3 - (2*I)*Pi + 
          (-54 + (57*I)*Pi)*zeta[2] - zeta[3]) + (-137/2 + (12*I)*Pi)*
         zeta[3] + zeta[2]*(-305/4 + I*Pi + 351*zeta[3]) + 
        (1203/4 + ((1741*I)/2)*Pi)*zeta[4] + Log[mu2/s]*
         (27/2 - ((9*I)/2)*Pi + (-119 - (21*I)*Pi)*zeta[2] + 
          (-45 + ((740*I)/3)*Pi)*zeta[3] + 652*zeta[4]) - 2*zeta[5]) - 
      (791*zeta[5])/30 + G[0, x]*(546815/1944 - (32*I)*Pi + 
        (-247/72 - ((25*I)/12)*Pi)*Log[mu2/s]^4 - (5*Log[mu2/s]^5)/6 + 
        Log[mu2/s]^3*(-325/27 - (7*I)*Pi - (44*zeta[2])/3) + 
        (-4381/27 + (14*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-229/108 - (28*I)*Pi + 
          (433/12 + ((11*I)/2)*Pi)*zeta[2] + (62*zeta[3])/3) + 
        zeta[2]*(11131/108 + (12*I)*Pi + (619*zeta[3])/3) + 
        (-3085/48 + ((27*I)/8)*Pi)*zeta[4] + Log[mu2/s]*
         (18653/162 - (48*I)*Pi + (931/9 + (9*I)*Pi)*zeta[2] + 
          (-182/9 + ((56*I)/3)*Pi)*zeta[3] + (237*zeta[4])/4) + 
        121*zeta[5]) - (24341*zeta[6])/64)/x + 
    ((-24*I)*Pi*G[0, 1, 1, 1, x] + (21 + (20*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
      168*G[0, 0, 1, 1, 1, x] + (-15 - (4*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
      (-15 + (16*I)*Pi)*G[0, 1, 0, 1, 0, x] + (117 + (6*I)*Pi)*
       G[0, 1, 0, 1, 1, x] + (-24 + (2*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (-24 - (22*I)*Pi)*G[0, 1, 1, 1, 0, x] + (-39 + (2*I)*Pi)*
       G[1, 0, 0, 1, 1, x] + (-3 - (6*I)*Pi)*G[1, 0, 1, 0, 0, x] + 
      9*G[1, 0, 1, 0, 1, x] + (9 - (2*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
      (38/3 - (4*I)*Pi)*G[1, 1, 0, 0, 0, x] + (-3 - (2*I)*Pi)*
       G[1, 1, 0, 0, 1, x] - 3*G[1, 1, 0, 1, 0, x] - 
      46*G[0, 0, 0, 0, 0, 0, x] - 34*G[0, 0, 0, 0, 0, 1, x] - 
      34*G[0, 0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 0, 1, 1, x] - 
      18*G[0, 0, 0, 1, 0, 1, x] - 18*G[0, 0, 0, 1, 1, 0, x] + 
      24*G[0, 0, 0, 1, 1, 1, x] + 26*G[0, 0, 1, 0, 0, 0, x] - 
      6*G[0, 0, 1, 0, 0, 1, x] - 6*G[0, 0, 1, 0, 1, 0, x] + 
      2*G[0, 0, 1, 0, 1, 1, x] + 32*G[0, 1, 0, 0, 0, 0, x] + 
      2*G[0, 1, 0, 0, 0, 1, x] + 2*G[0, 1, 0, 0, 1, 0, x] - 
      6*G[0, 1, 0, 0, 1, 1, x] + 10*G[0, 1, 0, 1, 0, 0, x] + 
      6*G[0, 1, 0, 1, 0, 1, x] + 6*G[0, 1, 0, 1, 1, 0, x] + 
      8*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
      2*G[0, 1, 1, 0, 1, 0, x] - 22*G[0, 1, 1, 1, 0, 0, x] + 
      12*G[1, 0, 0, 0, 0, 0, x] + 10*G[1, 0, 0, 0, 0, 1, x] + 
      10*G[1, 0, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 0, 1, 1, x] + 
      2*G[1, 0, 0, 1, 0, 1, x] + 2*G[1, 0, 0, 1, 1, 0, x] - 
      6*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 1, 0, 0, x] - 
      2*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
      2*G[1, 1, 0, 0, 1, 0, x] + G[0, 1, 0, 0, 0, x]*(16/3 + (22*I)*Pi - 
        12*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-101 - (2*I)*Pi - 
        8*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(8 - (2*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(8 + (2*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-10 + (6*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-173/3 + (18*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-23 + 4*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-23 + (4*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-16 + (2*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-16 - (6*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (535/3 - (56*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (157/2 + (14*I)*Pi + (16 - (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2) + 
      G[1, 0, 0, 0, x]*(613/6 - (17*I)*Pi + (98/3 - (12*I)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 - 26*zeta[2]) + G[0, 1, 0, 1, x]*
       (69 + (120*I)*Pi + 18*Log[mu2/s] - 20*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-127/18 - (12*I)*Pi + (-7/3 - (14*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 13*zeta[2]) + G[1, 0, 1, 1, x]*
       ((9*I)*Pi - 4*zeta[2]) + G[1, 0, 0, 1, x]*(-23 - (37*I)*Pi + 
        (-6 - (4*I)*Pi)*Log[mu2/s] - 2*zeta[2]) + G[0, 0, 1, 1, x]*
       (-118 + (67*I)*Pi + (-78 + (4*I)*Pi)*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 1, 0, 1, x]*((-3*I)*Pi + 4*zeta[2]) + G[1, 1, 0, 0, x]*
       (-251/18 + (6*I)*Pi + (-11/3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
        7*zeta[2]) + G[1, 0, 1, 0, x]*(-23 - 6*Log[mu2/s] + 12*zeta[2]) + 
      G[0, 1, 1, 0, x]*(69 - (16*I)*Pi + (18 - (4*I)*Pi)*Log[mu2/s] + 
        24*zeta[2]) + G[0, 0, 0, 1, x]*(157/2 - (101*I)*Pi + 
        (16 + (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 64*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-6731/18 + (36*I)*Pi + (-379/3 + (42*I)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2 + 75*zeta[2]) + 
      G[0, 0, 0, x]*(4937/9 - ((643*I)/9)*Pi + (106/3 - (13*I)*Pi)*
         Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (224 - ((119*I)/3)*Pi - 64*zeta[2]) + (229/3 - (11*I)*Pi)*zeta[2] - 
        (86*zeta[3])/3) + G[0, 1, 1, x]*((69*I)*Pi + 
        Log[mu2/s]*((18*I)*Pi - 8*zeta[2]) + (-77 + (20*I)*Pi)*zeta[2] - 
        28*zeta[3]) + G[0, 0, 1, x]*(-445/4 - ((171*I)/2)*Pi + 
        (-6 - (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-46 - (74*I)*Pi - 
          4*zeta[2]) + (311 + (12*I)*Pi)*zeta[2] - 14*zeta[3]) + 
      G[1, 1, 0, x]*(((-251*I)/18)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-11*I)/3)*Pi - 12*zeta[2]) + (35/3 - (5*I)*Pi)*
         zeta[2] - 2*zeta[3]) + (1681/108 - (177*I)*Pi)*zeta[3] + 
      (16*zeta[3]^2)/3 + Log[mu2/s]^3*(((-4*I)/3)*Pi*zeta[2] + 
        (4*zeta[3])/3) + G[1, 0, 0, x]*(-5167/54 + ((373*I)/9)*Pi + 
        (-5 + (2*I)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
        (-131/3 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*(-679/18 + ((50*I)/3)*Pi + 
          26*zeta[2]) + (4*zeta[3])/3) + G[0, 1, 0, x]*
       (-445/4 + ((287*I)/18)*Pi + (-6 - I*Pi)*Log[mu2/s]^2 + 
        (190/3 + (19*I)*Pi)*zeta[2] + Log[mu2/s]*(-46 + ((11*I)/3)*Pi + 
          36*zeta[2]) + 4*zeta[3]) + G[1, 0, 1, x]*
       ((-23*I)*Pi + (26 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*
         ((-6*I)*Pi + 8*zeta[2]) + 6*zeta[3]) + 
      zeta[2]*(((-1681*I)/108)*Pi + (258 - ((43*I)/3)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((-445*I)/4)*Pi + (-16 + (86*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-6*I)*Pi + 8*zeta[2]) + (-96 - (4*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-46*I)*Pi + (52 + (8*I)*Pi)*zeta[2] + 12*zeta[3]) - 
        127*zeta[4]) + G[0, 0, x]*(-83909/162 + ((23807*I)/108)*Pi + 
        (-65/18 + I*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/12 + 
        (-14513/36 - ((287*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-1481/36 + ((37*I)/2)*Pi + (69*zeta[2])/2) + (155/9 - (26*I)*Pi)*
         zeta[3] + Log[mu2/s]*(-11711/54 + ((1723*I)/18)*Pi + 
          (-181/2 + (21*I)*Pi)*zeta[2] + (8*zeta[3])/3) - (85*zeta[4])/8) + 
      (-45049/72 - ((1271*I)/6)*Pi)*zeta[4] + 
      G[1, 1, x]*((-3*I)*Pi*zeta[2] + (3 - (2*I)*Pi)*zeta[3] + 14*zeta[4]) + 
      G[1, 0, x]*(((-5167*I)/54)*Pi + ((4*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*((-5*I)*Pi - 21*zeta[2]) + (2717/18 + ((40*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(((-679*I)/18)*Pi + (85/3 - (16*I)*Pi)*
           zeta[2] - 4*zeta[3]) + (35/3 - ((8*I)/3)*Pi)*zeta[3] + 
        27*zeta[4]) + Log[mu2/s]^2*((-I)*Pi*zeta[2] + (1 - I*Pi)*zeta[3] + 
        (319*zeta[4])/4) + (-299/6 + (54*I)*Pi)*zeta[5] + 
      G[1, x]*(zeta[2]*(((-163*I)/18)*Pi - 7*zeta[3]) + 
        (163/18 - (46*I)*Pi)*zeta[3] + Log[mu2/s]^2*((-I)*Pi*zeta[2] + 
          zeta[3]) + (167/12 + (11*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(((-7*I)/3)*Pi*zeta[2] + (7/3 - (2*I)*Pi)*zeta[3] + 
          58*zeta[4]) + 14*zeta[5]) + G[0, x]*(((-83909*I)/162)*Pi + 
        ((11*I)/12)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-65*I)/18)*Pi - 
          18*zeta[2]) + Log[mu2/s]^2*(((-1481*I)/36)*Pi + 
          (88/3 - ((39*I)/2)*Pi)*zeta[2] - 5*zeta[3]) + 
        (1687/18 + ((938*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(92453/108 + ((5137*I)/36)*Pi + 101*zeta[3]) + 
        (1091/12 + ((163*I)/8)*Pi)*zeta[4] + Log[mu2/s]*(((-11711*I)/54)*Pi + 
          (5641/18 + ((51*I)/2)*Pi)*zeta[2] + (27 - ((22*I)/3)*Pi)*zeta[3] + 
          69*zeta[4]) + 18*zeta[5]) + Log[mu2/s]*
       (zeta[2]*(((-149*I)/18)*Pi - 14*zeta[3]) + (149/18 - (91*I)*Pi)*
         zeta[3] + (217/12 + ((71*I)/2)*Pi)*zeta[4] + 28*zeta[5]) - 
      (1685*zeta[6])/16)/(1 - x)^2 - (76349*zeta[6])/192 + 
    (((-110593*I)/324)*Pi - (66*I)*Pi*G[0, 1, 1, 1, 1, x] + 
      (96*I)*Pi*G[1, 0, 1, 1, 1, x] - (36*I)*Pi*G[1, 1, 0, 1, 1, x] + 
      (6*I)*Pi*G[1, 1, 1, 0, 1, x] - (18*I)*Pi*G[1, 1, 1, 1, 0, x] - 
      22*G[0, 0, 0, 0, 0, 0, x] - 100*G[0, 0, 0, 0, 0, 1, x] - 
      100*G[0, 0, 0, 0, 1, 0, x] - 58*G[0, 0, 0, 0, 1, 1, x] - 
      93*G[0, 0, 0, 1, 0, 0, x] - 36*G[0, 0, 0, 1, 0, 1, x] - 
      36*G[0, 0, 0, 1, 1, 0, x] + 66*G[0, 0, 0, 1, 1, 1, x] - 
      130*G[0, 0, 1, 0, 0, 0, x] + 6*G[0, 0, 1, 0, 0, 1, x] + 
      6*G[0, 0, 1, 0, 1, 0, x] + 50*G[0, 0, 1, 0, 1, 1, x] + 
      72*G[0, 0, 1, 1, 0, 0, x] - 36*G[0, 0, 1, 1, 0, 1, x] - 
      36*G[0, 0, 1, 1, 1, 0, x] - 66*G[0, 0, 1, 1, 1, 1, x] - 
      139*G[0, 1, 0, 0, 0, 0, x] + 56*G[0, 1, 0, 0, 0, 1, x] + 
      56*G[0, 1, 0, 0, 1, 0, x] - 114*G[0, 1, 0, 0, 1, 1, x] + 
      28*G[0, 1, 0, 1, 0, 0, x] + 48*G[0, 1, 0, 1, 0, 1, x] + 
      48*G[0, 1, 0, 1, 1, 0, x] + 66*G[0, 1, 0, 1, 1, 1, x] + 
      146*G[0, 1, 1, 0, 0, 0, x] - 46*G[0, 1, 1, 0, 0, 1, x] - 
      46*G[0, 1, 1, 0, 1, 0, x] + 66*G[0, 1, 1, 0, 1, 1, x] - 
      37*G[0, 1, 1, 1, 0, 0, x] - 66*G[0, 1, 1, 1, 0, 1, x] - 
      66*G[0, 1, 1, 1, 1, 0, x] - 144*G[1, 0, 0, 0, 0, 0, x] + 
      106*G[1, 0, 0, 0, 0, 1, x] + 106*G[1, 0, 0, 0, 1, 0, x] + 
      20*G[1, 0, 0, 0, 1, 1, x] - 54*G[1, 0, 0, 1, 0, 0, x] + 
      104*G[1, 0, 0, 1, 0, 1, x] + 104*G[1, 0, 0, 1, 1, 0, x] - 
      192*G[1, 0, 0, 1, 1, 1, x] - 72*G[1, 0, 1, 0, 0, 0, x] + 
      66*G[1, 0, 1, 0, 0, 1, x] + 66*G[1, 0, 1, 0, 1, 0, x] - 
      108*G[1, 0, 1, 0, 1, 1, x] - 35*G[1, 0, 1, 1, 0, 0, x] + 
      96*G[1, 0, 1, 1, 0, 1, x] + 96*G[1, 0, 1, 1, 1, 0, x] + 
      28*G[1, 1, 0, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 0, 1, x] - 
      32*G[1, 1, 0, 0, 1, 0, x] + 36*G[1, 1, 0, 0, 1, 1, x] + 
      27*G[1, 1, 0, 1, 0, 0, x] - 36*G[1, 1, 0, 1, 0, 1, x] - 
      36*G[1, 1, 0, 1, 1, 0, x] + 12*G[1, 1, 1, 0, 0, 0, x] + 
      6*G[1, 1, 1, 0, 0, 1, x] + 6*G[1, 1, 1, 0, 1, 0, x] - 
      18*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 1, 0, x]*
       (-63 - (26*I)*Pi - 76*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-63 + (50*I)*Pi - 76*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (-60 - (11*I)*Pi - 72*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-60 - (114*I)*Pi - 72*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-104 + (45*I)*Pi - 55*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-14 + (10*I)*Pi - 20*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (16 + (58*I)*Pi - 18*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (16 - (76*I)*Pi - 18*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (37/6 - (19*I)*Pi - 15*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-42 + (102*I)*Pi - 12*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-38 + (12*I)*Pi - 6*Log[mu2/s]) + ((11*I)/12)*Pi*Log[mu2/s]^4 + 
      G[1, 1, 0, 1, 0, x]*(16 + (9*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(16 + (22*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(35 + (21*I)*Pi + 27*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(72 + (56*I)*Pi + 36*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-24 - (66*I)*Pi + 36*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(72 - (67*I)*Pi + 36*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(61 + (76*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(61 + (96*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(57 - (64*I)*Pi + 60*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(54 - (16*I)*Pi + 72*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(509/6 - (8*I)*Pi + 75*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(75 - (43*I)*Pi + 86*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(316/3 + (48*I)*Pi + 86*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(75 - (72*I)*Pi + 86*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-421/6 - (29*I)*Pi + 93*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-24 - (38*I)*Pi - (6*I)*Pi*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(41/2 + (27*I)*Pi + (36 + (38*I)*Pi)*Log[mu2/s] + 
        21*Log[mu2/s]^2 - 431*zeta[2]) + G[0, 1, 0, 0, x]*
       (-823/18 + (72*I)*Pi + (-173/6 + (25*I)*Pi)*Log[mu2/s] - 
        16*Log[mu2/s]^2 - 247*zeta[2]) + G[1, 0, 0, 0, x]*
       (-280/3 - (15*I)*Pi + (-172/3 - (33*I)*Pi)*Log[mu2/s] - 
        (43*Log[mu2/s]^2)/2 - (457*zeta[2])/2) + G[1, 0, 1, 0, x]*
       (41/2 + (11*I)*Pi + (36 - (3*I)*Pi)*Log[mu2/s] + 21*Log[mu2/s]^2 - 
        198*zeta[2]) + G[0, 0, 1, 0, x]*(-205/2 + (56*I)*Pi + 
        (-62 + (32*I)*Pi)*Log[mu2/s] - 34*Log[mu2/s]^2 - 108*zeta[2]) + 
      G[1, 0, 1, 1, x]*(117 - (60*I)*Pi - (72*I)*Pi*Log[mu2/s] - 
        76*zeta[2]) + G[0, 0, 1, 1, x]*(-207/2 + (37*I)*Pi + 
        (52*I)*Pi*Log[mu2/s] - 12*Log[mu2/s]^2 - 20*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-223/2 - (74*I)*Pi + (-48 - (54*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 - 2*zeta[2]) + G[1, 1, 0, 1, x]*
       (-24 + (16*I)*Pi + (18*I)*Pi*Log[mu2/s] + 58*zeta[2]) + 
      G[0, 0, 0, 0, x]*(2573/9 + (8*I)*Pi + (19/6 + (54*I)*Pi)*Log[mu2/s] - 
        (125*Log[mu2/s]^2)/2 + (153*zeta[2])/2) + G[1, 1, 0, 0, x]*
       (164/9 + (21*I)*Pi + (-7/6 + (8*I)*Pi)*Log[mu2/s] + 
        (5*Log[mu2/s]^2)/2 + (179*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (168 + (72*I)*Pi + (36*I)*Pi*Log[mu2/s] + 90*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-205/2 - I*Pi + (-62 - (2*I)*Pi)*Log[mu2/s] - 
        34*Log[mu2/s]^2 + 130*zeta[2]) + G[0, 1, 1, 0, x]*
       (-223/2 - (80*I)*Pi + (-48 - (43*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 + 
        315*zeta[2]) + G[0, 1, 1, x]*(-274 - ((43*I)/2)*Pi - 
        (12*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-78 - (48*I)*Pi - 44*zeta[2]) + 
        (-88 + (71*I)*Pi)*zeta[2] - 127*zeta[3]) + 
      G[0, 0, 0, x]*(-24005/36 - ((185*I)/18)*Pi + (71/6 - (37*I)*Pi)*
         Log[mu2/s]^2 + (119*Log[mu2/s]^3)/6 + Log[mu2/s]*
         (-581/3 - ((211*I)/6)*Pi - (77*zeta[2])/2) + (-338/3 - (32*I)*Pi)*
         zeta[2] - (131*zeta[3])/3) + G[1, 1, 1, x]*
       ((-24*I)*Pi + (24*I)*Pi*zeta[2] - 24*zeta[3]) + 
      G[1, 1, 0, x]*(102 + ((110*I)/9)*Pi + ((5*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(18 - ((7*I)/6)*Pi - 84*zeta[2]) + 
        (-130/3 - ((121*I)/2)*Pi)*zeta[2] - 8*zeta[3]) + 
      Log[mu2/s]^3*(((-41*I)/18)*Pi + (-18 + ((14*I)/3)*Pi)*zeta[2] - 
        (14*zeta[3])/3) + (5500/27 + ((6877*I)/18)*Pi)*zeta[3] + 
      (448*zeta[3]^2)/3 + G[0, 1, 0, x]*(643/4 - ((758*I)/9)*Pi + 
        (20 - (7*I)*Pi)*Log[mu2/s]^2 + 7*Log[mu2/s]^3 + 
        (139/3 + (67*I)*Pi)*zeta[2] + Log[mu2/s]*(73 - ((221*I)/6)*Pi + 
          90*zeta[2]) + 5*zeta[3]) + G[1, 0, 0, x]*
       (9235/108 - ((191*I)/9)*Pi + (47/4 + ((13*I)/2)*Pi)*Log[mu2/s]^2 + 
        (7*Log[mu2/s]^3)/3 + (2317/12 + ((241*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(929/18 + ((13*I)/6)*Pi + 218*zeta[2]) + (70*zeta[3])/3) + 
      G[0, 0, 1, x]*(643/4 - (133*I)*Pi + (20 - (25*I)*Pi)*Log[mu2/s]^2 + 
        7*Log[mu2/s]^3 + (-101 - (9*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(73 - (22*I)*Pi + 17*zeta[2]) + 38*zeta[3]) + 
      G[1, 0, 1, x]*(102 + ((311*I)/2)*Pi + (21*I)*Pi*Log[mu2/s]^2 + 
        (84 - (2*I)*Pi)*zeta[2] + Log[mu2/s]*(18 + (36*I)*Pi + 98*zeta[2]) + 
        111*zeta[3]) + zeta[2]*(95219/108 + ((3533*I)/108)*Pi + 
        (1643/4 + ((218*I)/3)*Pi)*zeta[3]) + 
      G[0, 1, x]*(-993/4 - ((733*I)/4)*Pi + (7*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-6 + (20*I)*Pi - 19*zeta[2]) + (457 + (69*I)*Pi)*
         zeta[2] + (-2 - (96*I)*Pi)*zeta[3] + Log[mu2/s]*
         (-70 - (17*I)*Pi + (36 - (10*I)*Pi)*zeta[2] + 27*zeta[3]) - 
        (3439*zeta[4])/4) + G[0, 0, x]*(657649/648 - ((5063*I)/54)*Pi + 
        (-145/36 + (14*I)*Pi)*Log[mu2/s]^3 - (77*Log[mu2/s]^4)/24 + 
        (14125/36 + ((731*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
         (2107/36 + ((79*I)/4)*Pi + (21*zeta[2])/4) + 
        Log[mu2/s]*(11132/27 - ((65*I)/18)*Pi + (453/4 + (45*I)*Pi)*zeta[2] - 
          (10*zeta[3])/3) + (-634/9 + (101*I)*Pi)*zeta[3] - 
        (2189*zeta[4])/16) + (102653/72 + ((10289*I)/12)*Pi)*zeta[4] + 
      G[1, 0, x]*(-993/4 + ((12691*I)/108)*Pi + ((7*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-6 + ((47*I)/4)*Pi - (213*zeta[2])/2) + 
        (-4945/18 - ((1397*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
         (-70 + ((1037*I)/18)*Pi + (-1255/6 - (139*I)*Pi)*zeta[2] - 
          31*zeta[3]) + (-17/6 - ((725*I)/3)*Pi)*zeta[3] + (69*zeta[4])/4) + 
      G[1, 1, x]*((102*I)*Pi + (-81 + (50*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((18*I)*Pi + (-8 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
        (-58 + (82*I)*Pi)*zeta[3] + (487*zeta[4])/2) + 
      Log[mu2/s]^2*(((-1409*I)/36)*Pi + (1/3 - ((33*I)/4)*Pi)*zeta[2] + 
        (-65/4 + (47*I)*Pi)*zeta[3] + (1979*zeta[4])/8) + 
      (335/3 + (1173*I)*Pi)*zeta[5] + G[0, x]*(-110593/324 + 
        ((378679*I)/648)*Pi + (-41/18 - ((13*I)/36)*Pi)*Log[mu2/s]^3 + 
        (11/12 - ((77*I)/24)*Pi)*Log[mu2/s]^4 + (901/9 - ((4757*I)/18)*Pi)*
         zeta[3] + Log[mu2/s]^2*(-1409/36 + ((1645*I)/36)*Pi + 
          (-1193/12 - ((147*I)/4)*Pi)*zeta[2] + 28*zeta[3]) + 
        zeta[2]*(-145909/108 - ((9539*I)/36)*Pi + 38*zeta[3]) + 
        (9649/24 - ((7585*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (-4921/27 + ((14257*I)/54)*Pi + (-5356/9 - ((537*I)/4)*Pi)*zeta[2] + 
          (325/6 - ((436*I)/3)*Pi)*zeta[3] + (999*zeta[4])/4) + 9*zeta[5]) + 
      G[1, x]*(((-993*I)/4)*Pi + Log[mu2/s]^2*((-6*I)*Pi + 
          (8 + ((37*I)/2)*Pi)*zeta[2] - (37*zeta[3])/2) + 
        (-1643/18 + (162*I)*Pi)*zeta[3] + zeta[2]*(99 + ((1787*I)/18)*Pi + 
          (493*zeta[3])/2) + (2695/6 + ((2747*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]*((-70*I)*Pi + (68 + ((247*I)/6)*Pi)*zeta[2] + 
          (-127/6 + (166*I)*Pi)*zeta[3] + (1277*zeta[4])/2) + 14*zeta[5]) + 
      Log[mu2/s]*(((-4921*I)/27)*Pi + (-1/18 + ((509*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(4567/18 + ((113*I)/9)*Pi + 379*zeta[3]) + 
        (20627/24 + (673*I)*Pi)*zeta[4] + 118*zeta[5]) + (1427*zeta[6])/32)/
     (1 - x) + Nc^2*(-14835725/31104 - ((2233807*I)/7776)*Pi - 
      (13*I)*Pi*G[0, 0, 0, 1, 0, x] + (10*I)*Pi*G[0, 0, 1, 1, 0, x] + 
      (10*I)*Pi*G[0, 1, 0, 1, 0, x] - (19*I)*Pi*G[0, 1, 1, 1, 0, x] - 
      (12*I)*Pi*G[1, 0, 0, 1, 0, x] + (21*I)*Pi*G[1, 0, 1, 1, 0, x] + 
      (3*I)*Pi*G[1, 1, 0, 1, 0, x] + (-253/6 - (2*I)*Pi)*
       G[1, 1, 1, 0, 0, x] + 95*G[0, 0, 0, 0, 0, 0, x] - 
      13*G[0, 0, 0, 1, 0, 0, x] - 42*G[0, 0, 1, 0, 0, 0, x] + 
      10*G[0, 0, 1, 1, 0, 0, x] - 49*G[0, 1, 0, 0, 0, 0, x] + 
      10*G[0, 1, 0, 1, 0, 0, x] + 36*G[0, 1, 1, 0, 0, 0, x] - 
      19*G[0, 1, 1, 1, 0, 0, x] - 44*G[1, 0, 0, 0, 0, 0, x] - 
      12*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
      21*G[1, 0, 1, 1, 0, 0, x] + 10*G[1, 1, 0, 0, 0, 0, x] + 
      3*G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 0, x] + 
      G[0, 0, 0, 0, 0, x]*(299/6 + (65*I)*Pi - 30*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(697/6 + (23*I)*Pi - 13*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(163/3 + (9*I)*Pi - Log[mu2/s]) + 
      (71/240 + ((5*I)/4)*Pi)*Log[mu2/s]^5 + (5*Log[mu2/s]^6)/16 + 
      G[0, 0, 1, 0, 0, x]*(-195/2 - (36*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(47/2 + (3*I)*Pi + 7*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(145/6 - (32*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-385/3 - (30*I)*Pi + 19*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(((47*I)/2)*Pi + (7*I)*Pi*Log[mu2/s] - 55*zeta[2]) + 
      G[0, 0, 0, 0, x]*(292/3 + ((147*I)/2)*Pi + (71/3 - (36*I)*Pi)*
         Log[mu2/s] - 3*Log[mu2/s]^2 - 18*zeta[2]) + 
      Log[mu2/s]^4*(41/288 + ((241*I)/144)*Pi - (261*zeta[2])/16) + 
      G[0, 1, 0, 0, x]*(-98/3 - ((661*I)/6)*Pi + (109/6 + (21*I)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2 - 12*zeta[2]) + G[1, 1, 0, 0, x]*
       (128/3 + ((217*I)/6)*Pi + (-109/6 - (4*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (((-253*I)/6)*Pi + 4*zeta[2]) + G[0, 1, 1, 0, x]*
       (((697*I)/6)*Pi - (13*I)*Pi*Log[mu2/s] + 25*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-322/3 + (I/2)*Pi + (-71/3 + (19*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/2 + (57*zeta[2])/2) + G[0, 0, 1, 0, x]*
       (((-195*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] + 38*zeta[2]) + 
      G[0, 0, 0, x]*(-686/9 + ((140*I)/3)*Pi + (-179/12 + (3*I)*Pi)*
         Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (-647/12 + (36*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-152/3 - ((37*I)/6)*Pi + 56*zeta[2]) - 43*zeta[3]) + 
      G[0, 1, 1, x]*((19*I)*Pi*zeta[2] - 19*zeta[3]) + 
      Log[mu2/s]^3*(-2281/216 + ((313*I)/216)*Pi + (-847/72 - ((113*I)/6)*Pi)*
         zeta[2] - 10*zeta[3]) + G[1, 1, 0, x]*(((128*I)/3)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (85/2 + ((11*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-109*I)/6)*Pi + 20*zeta[2]) - 8*zeta[3]) + 
      (35237/108 + ((12431*I)/108)*Pi)*zeta[3] - 31*zeta[3]^2 + 
      G[1, 0, 0, x]*(686/9 - ((170*I)/3)*Pi + (179/12 - ((5*I)/2)*Pi)*
         Log[mu2/s]^2 - 2*Log[mu2/s]^3 + Log[mu2/s]*(152/3 + ((37*I)/6)*Pi - 
          39*zeta[2]) + (-241/12 - ((17*I)/2)*Pi)*zeta[2] + 4*zeta[3]) + 
      G[0, 0, 1, x]*((-10*I)*Pi*zeta[2] + 10*zeta[3]) + 
      G[1, 0, 1, x]*((-21*I)*Pi*zeta[2] + 21*zeta[3]) + 
      G[0, 1, 0, x]*(((-98*I)/3)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((109*I)/6)*Pi - 37*zeta[2]) + (63/2 - (21*I)*Pi)*
         zeta[2] + 35*zeta[3]) + zeta[2]*(1500115/2592 + ((2035*I)/108)*Pi + 
        (-11201/36 - ((34*I)/3)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((-697*I)/6)*Pi*zeta[2] + Log[mu2/s]*((13*I)*Pi*zeta[2] - 
          13*zeta[3]) + (697/6 + (22*I)*Pi)*zeta[3] - (293*zeta[4])/4) + 
      G[1, 0, x]*(((686*I)/9)*Pi - (2*I)*Pi*Log[mu2/s]^3 + 
        (-132 - ((193*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(((179*I)/12)*Pi + 
          (61*zeta[2])/2) + Log[mu2/s]*(((152*I)/3)*Pi + (-227/2 + (16*I)*Pi)*
           zeta[2] - 15*zeta[3]) + (99/2 - (11*I)*Pi)*zeta[3] - 
        (185*zeta[4])/4) + (64499/192 + ((13937*I)/96)*Pi)*zeta[4] + 
      G[1, 1, x]*(((253*I)/6)*Pi*zeta[2] + (-253/6 - (8*I)*Pi)*zeta[3] + 
        zeta[4]) + G[0, 0, x]*(((-686*I)/9)*Pi + ((13*I)/3)*Pi*Log[mu2/s]^3 + 
        (7*Log[mu2/s]^4)/12 + Log[mu2/s]^2*(((-179*I)/12)*Pi - 53*zeta[2]) + 
        (122 + ((489*I)/4)*Pi)*zeta[2] + (-247/2 - ((59*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-152*I)/3)*Pi + (227/2 - (46*I)*Pi)*zeta[2] + 
          (70*zeta[3])/3) + (881*zeta[4])/8) + Log[mu2/s]^2*
       (-36833/432 - ((5879*I)/216)*Pi + (2683/144 - ((185*I)/8)*Pi)*
         zeta[2] + (665/12 - (23*I)*Pi)*zeta[3] + (4665*zeta[4])/32) + 
      G[0, x]*(7288/243 + ((1294*I)/81)*Pi + (7/36 - ((61*I)/24)*Pi)*
         Log[mu2/s]^4 - (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (95/108 + ((7*I)/9)*Pi + (341*zeta[2])/12) + 
        zeta[2]*(-329/54 + ((907*I)/36)*Pi - (367*zeta[3])/3) + 
        (-5681/54 - ((1322*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         (241/54 + ((95*I)/36)*Pi + (-15/2 + ((117*I)/4)*Pi)*zeta[2] + 
          7*zeta[3]) + Log[mu2/s]*(1294/81 + ((241*I)/27)*Pi + 
          (71/36 - ((143*I)/6)*Pi)*zeta[2] + (-421/18 + ((112*I)/3)*Pi)*
           zeta[3] - (2187*zeta[4])/16) + (-2533/6 - ((225*I)/16)*Pi)*
         zeta[4] - 25*zeta[5]) + G[1, x]*
       (Log[mu2/s]^2*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
        (128/3 + ((94*I)/3)*Pi)*zeta[3] + zeta[2]*(((-128*I)/3)*Pi + 
          (191*zeta[3])/2) + Log[mu2/s]*(((109*I)/6)*Pi*zeta[2] + 
          (-109/6 - (18*I)*Pi)*zeta[3] - 28*zeta[4]) + 
        (-805/8 - ((39*I)/4)*Pi)*zeta[4] - 15*zeta[5]) + 
      Log[mu2/s]*(-822341/2592 - ((100147*I)/648)*Pi + 
        (7931/36 + ((787*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(27059/108 - ((1699*I)/72)*Pi + 93*zeta[3]) + 
        (18187/32 + ((359*I)/8)*Pi)*zeta[4] - 7*zeta[5]) + 
      (-48/5 - (32*I)*Pi)*zeta[5] + x*((50*I)*Pi*G[0, 0, 1, 0, x] - 
        (60*I)*Pi*G[0, 1, 1, 0, x] - (20*I)*Pi*G[1, 0, 1, 0, x] + 
        (30*I)*Pi*G[1, 1, 1, 0, x] - 70*G[0, 0, 0, 0, 0, x] + 
        50*G[0, 0, 1, 0, 0, x] + 80*G[0, 1, 0, 0, 0, x] - 
        60*G[0, 1, 1, 0, 0, x] + 40*G[1, 0, 0, 0, 0, x] - 
        20*G[1, 0, 1, 0, 0, x] - 50*G[1, 1, 0, 0, 0, x] + 
        30*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-14/3 + (20*I)*Pi - 
          20*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-14/3 + (60*I)*Pi - 
          20*Log[mu2/s]) + G[1, 1, 0, 0, x]*(14/3 - (30*I)*Pi + 
          20*Log[mu2/s]) + G[0, 0, 0, 0, x]*(14/3 - (50*I)*Pi + 
          20*Log[mu2/s]) + G[1, 1, 0, x]*(((14*I)/3)*Pi + 
          (20*I)*Pi*Log[mu2/s] - 50*zeta[2]) + G[0, 0, 0, x]*
         (((14*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 10*zeta[2]) + 
        G[0, 1, 0, x]*(((-14*I)/3)*Pi - (20*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
        G[1, 0, 0, x]*(((-14*I)/3)*Pi - (20*I)*Pi*Log[mu2/s] + 40*zeta[2]) + 
        G[0, 1, x]*((60*I)*Pi*zeta[2] - 60*zeta[3]) + 
        G[1, 0, x]*((14/3 + (20*I)*Pi)*zeta[2] + 20*Log[mu2/s]*zeta[2] - 
          40*zeta[3]) - ((14*I)/3)*Pi*zeta[3] + 50*zeta[2]*zeta[3] + 
        G[1, 1, x]*((-30*I)*Pi*zeta[2] + 30*zeta[3]) + 
        G[0, 0, x]*((-14/3 - (50*I)*Pi)*zeta[2] - 20*Log[mu2/s]*zeta[2] + 
          70*zeta[3]) + Log[mu2/s]*((-20*I)*Pi*zeta[3] - 140*zeta[4]) + 
        (-98/3 - ((85*I)/2)*Pi)*zeta[4] + G[0, x]*(((14*I)/3)*Pi*zeta[2] + 
          Log[mu2/s]*((20*I)*Pi*zeta[2] - 20*zeta[3]) + (-14/3 + (50*I)*Pi)*
           zeta[3] + (175*zeta[4])/2) + G[1, x]*(((-14*I)/3)*Pi*zeta[2] + 
          (14/3 - (20*I)*Pi)*zeta[3] + Log[mu2/s]*((-20*I)*Pi*zeta[2] + 
            20*zeta[3]) + (245*zeta[4])/2) + 60*zeta[5]) + 
      ((-I)*Pi*G[0, 0, 0, 1, 0, x] + (8*I)*Pi*G[0, 0, 1, 1, 0, x] + 
        (24*I)*Pi*G[0, 1, 0, 1, 0, x] - (19*I)*Pi*G[0, 1, 1, 1, 0, x] + 
        (2*I)*Pi*G[1, 0, 0, 1, 0, x] - (7*I)*Pi*G[1, 0, 1, 1, 0, x] - 
        I*Pi*G[1, 1, 0, 1, 0, x] - 70*G[0, 0, 0, 0, 0, 0, x] - 
        G[0, 0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 0, 0, x] + 
        8*G[0, 0, 1, 1, 0, 0, x] + 15*G[0, 1, 0, 0, 0, 0, x] + 
        24*G[0, 1, 0, 1, 0, 0, x] + 22*G[0, 1, 1, 0, 0, 0, x] - 
        19*G[0, 1, 1, 1, 0, 0, x] + 10*G[1, 0, 0, 0, 0, 0, x] + 
        2*G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 0, x] - 
        7*G[1, 0, 1, 1, 0, 0, x] - G[1, 1, 0, 1, 0, 0, x] + 
        G[0, 1, 1, 0, 0, x]*(187/6 + (7*I)*Pi - 15*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(13/6 - (3*I)*Pi - 3*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(49/6 - (5*I)*Pi - 3*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(-403/6 + (16*I)*Pi + Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(263/2 - (65*I)*Pi + 5*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(-145/3 + (22*I)*Pi + 6*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(-70/3 + (18*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(((-145*I)/3)*Pi + (6*I)*Pi*Log[mu2/s] - 
          76*zeta[2]) + G[0, 1, 0, 0, x]*(1793/36 - ((295*I)/6)*Pi + 
          (18 - (9*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 36*zeta[2]) + 
        G[1, 0, 0, 0, x]*(92/3 - ((97*I)/6)*Pi + (43/6 - (7*I)*Pi)*
           Log[mu2/s] - (15*Log[mu2/s]^2)/2 - (49*zeta[2])/2) + 
        G[1, 1, 0, 0, x]*(-475/36 - (13*Log[mu2/s])/6 + (3*Log[mu2/s]^2)/2 + 
          (17*zeta[2])/2) + G[1, 0, 1, 0, x]*(((49*I)/6)*Pi - 
          (3*I)*Pi*Log[mu2/s] + 29*zeta[2]) + G[0, 0, 0, 0, x]*
         (-3593/36 + ((247*I)/3)*Pi + (-295/6 + (38*I)*Pi)*Log[mu2/s] + 
          (33*Log[mu2/s]^2)/2 + (83*zeta[2])/2) + G[0, 1, 1, 0, x]*
         (((187*I)/6)*Pi - (15*I)*Pi*Log[mu2/s] + 65*zeta[2]) + 
        G[0, 1, 1, x]*((19*I)*Pi*zeta[2] - 19*zeta[3]) + 
        G[1, 0, 1, x]*((7*I)*Pi*zeta[2] - 7*zeta[3]) + 
        G[0, 1, 0, x]*(((1793*I)/36)*Pi - (5*I)*Pi*Log[mu2/s]^2 + 
          (-29/6 + (13*I)*Pi)*zeta[2] + Log[mu2/s]*((18*I)*Pi + 73*zeta[2]) - 
          7*zeta[3]) + G[1, 0, 0, x]*(-3133/54 + ((115*I)/36)*Pi + 
          (-5/2 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 2*Log[mu2/s]^3 + 
          (13 + ((25*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-989/36 + 
            ((13*I)/6)*Pi + 35*zeta[2]) - 4*zeta[3]) + 
        (-3133/54 - ((749*I)/9)*Pi)*zeta[3] + 3*zeta[3]^2 + 
        G[1, 1, 0, x]*(((-475*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-13*I)/6)*Pi - 12*zeta[2]) + (26/3 - ((7*I)/2)*Pi)*
           zeta[2] + 2*zeta[3]) + Log[mu2/s]^3*((-2*I)*Pi*zeta[2] + 
          2*zeta[3]) + G[0, 0, 1, x]*((-8*I)*Pi*zeta[2] + 8*zeta[3]) + 
        G[0, 0, 0, x]*(4403/36 - ((1469*I)/36)*Pi + (85/12 - (6*I)*Pi)*
           Log[mu2/s]^2 - (15*Log[mu2/s]^3)/2 + Log[mu2/s]*
           (59 - (35*I)*Pi - (137*zeta[2])/2) + (-17/4 - (29*I)*Pi)*zeta[2] + 
          9*zeta[3]) + zeta[2]*(((3133*I)/54)*Pi + (14 - (8*I)*Pi)*zeta[3]) + 
        G[0, 1, x]*(((-187*I)/6)*Pi*zeta[2] + Log[mu2/s]*((15*I)*Pi*zeta[2] - 
            15*zeta[3]) + (187/6 - (22*I)*Pi)*zeta[3] - (469*zeta[4])/4) + 
        G[0, 0, x]*(-144539/648 + ((163*I)/54)*Pi + (-55/36 - (2*I)*Pi)*
           Log[mu2/s]^3 + (11*Log[mu2/s]^4)/8 + (-2207/72 + (60*I)*Pi)*
           zeta[2] + Log[mu2/s]^2*(-1855/72 + ((5*I)/2)*Pi + 
            (191*zeta[2])/4) + Log[mu2/s]*(-12883/108 + ((269*I)/36)*Pi + 
            (355/12 + (31*I)*Pi)*zeta[2] - 6*zeta[3]) + (692/9 + (3*I)*Pi)*
           zeta[3] - (447*zeta[4])/16) + G[1, 1, x]*((2*I)*Pi*zeta[3] - 
          3*zeta[4]) + (-25385/144 - ((65*I)/2)*Pi)*zeta[4] + 
        G[1, 0, x]*(((-3133*I)/54)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-5*I)/2)*Pi - (45*zeta[2])/2) + 
          (4201/36 - ((17*I)/6)*Pi)*zeta[2] + (-85/6 - I*Pi)*zeta[3] + 
          Log[mu2/s]*(((-989*I)/36)*Pi + (107/6 - (12*I)*Pi)*zeta[2] + 
            3*zeta[3]) + (39*zeta[4])/4) + Log[mu2/s]^2*
         (((5*I)/2)*Pi*zeta[2] + (-5/2 + (7*I)*Pi)*zeta[3] + 
          (393*zeta[4])/8) + (23/2 + (50*I)*Pi)*zeta[5] + 
        G[1, x]*(zeta[2]*(((475*I)/36)*Pi - (99*zeta[3])/2) + 
          (-475/36 - ((49*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
           (((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + (2/3 + ((5*I)/4)*Pi)*
           zeta[4] + Log[mu2/s]*(((13*I)/6)*Pi*zeta[2] + (-13/6 + (6*I)*Pi)*
             zeta[3] + 24*zeta[4]) + 11*zeta[5]) + 
        Log[mu2/s]*(zeta[2]*(((989*I)/36)*Pi - 99*zeta[3]) + 
          (-989/36 - ((95*I)/3)*Pi)*zeta[3] + (41/24 + (16*I)*Pi)*zeta[4] + 
          22*zeta[5]) + G[0, x]*(((-144539*I)/648)*Pi + 
          ((11*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-55*I)/36)*Pi - 
            20*zeta[2]) + (-223/4 + ((452*I)/9)*Pi)*zeta[3] + 
          Log[mu2/s]^2*(((-1855*I)/72)*Pi + (95/6 - ((61*I)/4)*Pi)*zeta[2] + 
            zeta[3]) + zeta[2]*(28573/54 + ((797*I)/24)*Pi + 73*zeta[3]) + 
          (-3833/24 + ((197*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
           (((-12883*I)/108)*Pi + (7871/36 - ((85*I)/12)*Pi)*zeta[2] + 
            (-80/3 - (4*I)*Pi)*zeta[3] + (111*zeta[4])/4) + 28*zeta[5]) - 
        (1051*zeta[6])/32)/(1 - x)^2 + (((-190685*I)/648)*Pi - 
        (19*I)*Pi*G[1, 1, 1, 0, x] - I*Pi*G[0, 0, 0, 1, 0, x] + 
        (8*I)*Pi*G[0, 0, 1, 1, 0, x] + (24*I)*Pi*G[0, 1, 0, 1, 0, x] - 
        (19*I)*Pi*G[0, 1, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, 0, x] - 
        (7*I)*Pi*G[1, 0, 1, 1, 0, x] - I*Pi*G[1, 1, 0, 1, 0, x] - 
        19*G[1, 1, 1, 0, 0, x] - 70*G[0, 0, 0, 0, 0, 0, x] - 
        G[0, 0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 0, 0, x] + 
        8*G[0, 0, 1, 1, 0, 0, x] + 15*G[0, 1, 0, 0, 0, 0, x] + 
        24*G[0, 1, 0, 1, 0, 0, x] + 22*G[0, 1, 1, 0, 0, 0, x] - 
        19*G[0, 1, 1, 1, 0, 0, x] + 10*G[1, 0, 0, 0, 0, 0, x] + 
        2*G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 0, x] - 
        7*G[1, 0, 1, 1, 0, 0, x] - G[1, 1, 0, 1, 0, 0, x] + 
        G[0, 1, 1, 0, 0, x]*(109/6 + (7*I)*Pi - 15*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(145/6 - (3*I)*Pi - 3*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(175/6 - (5*I)*Pi - 3*Log[mu2/s]) + 
        ((11*I)/8)*Pi*Log[mu2/s]^4 + G[0, 1, 0, 0, 0, x]*
         (-283/6 + (16*I)*Pi + Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (147/2 - (65*I)*Pi + 5*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         (-115/3 + (22*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (-22/3 + (18*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (((-115*I)/3)*Pi + (6*I)*Pi*Log[mu2/s] - 76*zeta[2]) + 
        G[0, 1, 0, 0, x]*(-947/18 - ((193*I)/6)*Pi + (15 - (9*I)*Pi)*
           Log[mu2/s] - 5*Log[mu2/s]^2 - 36*zeta[2]) + 
        G[1, 0, 0, 0, x]*(-1325/12 - ((43*I)/6)*Pi + (1/6 - (7*I)*Pi)*
           Log[mu2/s] - (15*Log[mu2/s]^2)/2 - (49*zeta[2])/2) + 
        G[1, 1, 0, 0, x]*(554/9 + (8*I)*Pi - (97*Log[mu2/s])/6 + 
          (3*Log[mu2/s]^2)/2 + (17*zeta[2])/2) + G[1, 0, 1, 0, x]*
         (((175*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + 29*zeta[2]) + 
        G[0, 0, 0, 0, x]*(409/9 + ((151*I)/3)*Pi + (-139/6 + (38*I)*Pi)*
           Log[mu2/s] + (33*Log[mu2/s]^2)/2 + (83*zeta[2])/2) + 
        G[0, 1, 1, 0, x]*(((109*I)/6)*Pi - (15*I)*Pi*Log[mu2/s] + 
          65*zeta[2]) + G[0, 1, 1, x]*((19*I)*Pi*zeta[2] - 19*zeta[3]) + 
        G[1, 0, 1, x]*((7*I)*Pi*zeta[2] - 7*zeta[3]) + 
        G[0, 1, 0, x]*(((-947*I)/18)*Pi - (5*I)*Pi*Log[mu2/s]^2 + 
          (-83/6 + (13*I)*Pi)*zeta[2] + Log[mu2/s]*((15*I)*Pi + 73*zeta[2]) - 
          7*zeta[3]) + G[1, 0, 0, x]*(11537/216 - ((689*I)/9)*Pi + 
          (-3 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 2*Log[mu2/s]^3 + 
          (-7/2 + ((25*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(1219/36 - 
            ((35*I)/6)*Pi + 35*zeta[2]) - 4*zeta[3]) + 
        (-15439/216 + (2*I)*Pi)*zeta[3] + 3*zeta[3]^2 + 
        Log[mu2/s]^3*(((17*I)/36)*Pi + (-20 - (2*I)*Pi)*zeta[2] + 
          2*zeta[3]) + G[1, 1, 0, x]*(((554*I)/9)*Pi + ((3*I)/2)*Pi*
           Log[mu2/s]^2 + Log[mu2/s]*(((-97*I)/6)*Pi - 12*zeta[2]) + 
          (203/3 - ((7*I)/2)*Pi)*zeta[2] + 2*zeta[3]) + 
        G[0, 0, 1, x]*((-8*I)*Pi*zeta[2] + 8*zeta[3]) + 
        G[0, 0, 0, x]*(-155/24 + ((389*I)/18)*Pi + (67/12 - (6*I)*Pi)*
           Log[mu2/s]^2 - (15*Log[mu2/s]^3)/2 + Log[mu2/s]*
           (-143/6 - (12*I)*Pi - (137*zeta[2])/2) + (-63/4 - (29*I)*Pi)*
           zeta[2] + 9*zeta[3]) + zeta[2]*(70685/108 + ((3287*I)/108)*Pi + 
          (-43/2 - (8*I)*Pi)*zeta[3]) + G[0, 1, x]*(((-109*I)/6)*Pi*zeta[2] + 
          Log[mu2/s]*((15*I)*Pi*zeta[2] - 15*zeta[3]) + (109/6 - (22*I)*Pi)*
           zeta[3] - (469*zeta[4])/4) + G[0, 0, x]*(-17089/1296 - 
          ((3761*I)/216)*Pi + (-139/36 - (2*I)*Pi)*Log[mu2/s]^3 + 
          (11*Log[mu2/s]^4)/8 + (6691/72 + ((103*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-253/72 - (6*I)*Pi + (191*zeta[2])/4) + 
          Log[mu2/s]*(-1183/108 - ((1111*I)/36)*Pi + (463/12 + (31*I)*Pi)*
             zeta[2] - 6*zeta[3]) + (581/9 + (3*I)*Pi)*zeta[3] - 
          (447*zeta[4])/16) + G[1, 1, x]*((19*I)*Pi*zeta[2] + 
          (-19 + (2*I)*Pi)*zeta[3] - 3*zeta[4]) + (935/18 - ((11*I)/16)*Pi)*
         zeta[4] + G[1, 0, x]*(((11537*I)/216)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*((-3*I)*Pi - (45*zeta[2])/2) + (-395/9 - ((4*I)/3)*Pi)*
           zeta[2] + (-91/6 - I*Pi)*zeta[3] + Log[mu2/s]*(((1219*I)/36)*Pi + 
            (311/6 - (12*I)*Pi)*zeta[2] + 3*zeta[3]) + (39*zeta[4])/4) + 
        Log[mu2/s]^2*(((-1927*I)/72)*Pi + (-20/3 - ((69*I)/4)*Pi)*zeta[2] + 
          (3 + (7*I)*Pi)*zeta[3] + (393*zeta[4])/8) + (127/2 + (50*I)*Pi)*
         zeta[5] + G[1, x]*(zeta[2]*(((-554*I)/9)*Pi - (99*zeta[3])/2) + 
          (554/9 - ((94*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
           (((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
          (-1327/12 + ((5*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
           (((97*I)/6)*Pi*zeta[2] + (-97/6 + (6*I)*Pi)*zeta[3] + 
            24*zeta[4]) + 11*zeta[5]) + Log[mu2/s]*(((-4021*I)/27)*Pi + 
          zeta[2]*(8081/36 - ((683*I)/18)*Pi - 99*zeta[3]) + 
          (-173/36 - ((53*I)/3)*Pi)*zeta[3] + (2597/24 + (16*I)*Pi)*zeta[4] + 
          22*zeta[5]) + G[0, x]*(-190685/648 - ((210097*I)/1296)*Pi + 
          (11/8 + ((11*I)/8)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^3*
           (17/36 + ((59*I)/36)*Pi - 20*zeta[2]) + (245/36 + ((368*I)/9)*Pi)*
           zeta[3] + Log[mu2/s]^2*(-1927/72 - ((151*I)/72)*Pi + 
            (25/12 - ((61*I)/4)*Pi)*zeta[2] + zeta[3]) + 
          zeta[2]*(22223/108 + ((1261*I)/24)*Pi + 73*zeta[3]) + 
          (-4963/48 + ((197*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
           (-4021/27 - ((1741*I)/27)*Pi + (434/9 - ((115*I)/12)*Pi)*zeta[2] + 
            (-71/3 - (4*I)*Pi)*zeta[3] + (111*zeta[4])/4) + 28*zeta[5]) - 
        (1051*zeta[6])/32)/(1 - x) - (19115*zeta[6])/128 + 
      (9654233/31104 + ((14576*I)/243)*Pi + (12*I)*Pi*G[0, 0, 0, 1, 0, x] + 
        (-127/3 + (58*I)*Pi)*G[0, 0, 1, 0, 0, x] - 
        (2*I)*Pi*G[0, 0, 1, 1, 0, x] + (14*I)*Pi*G[0, 1, 0, 1, 0, x] + 
        (14*I)*Pi*G[1, 0, 0, 1, 0, x] - (28*I)*Pi*G[1, 0, 1, 1, 0, x] - 
        (4*I)*Pi*G[1, 1, 0, 1, 0, x] + (-49/3 + (2*I)*Pi)*
         G[1, 1, 1, 0, 0, x] - 165*G[0, 0, 0, 0, 0, 0, x] + 
        12*G[0, 0, 0, 1, 0, 0, x] + 58*G[0, 0, 1, 0, 0, 0, x] - 
        2*G[0, 0, 1, 1, 0, 0, x] + 64*G[0, 1, 0, 0, 0, 0, x] + 
        14*G[0, 1, 0, 1, 0, 0, x] - 14*G[0, 1, 1, 0, 0, 0, x] + 
        54*G[1, 0, 0, 0, 0, 0, x] + 14*G[1, 0, 0, 1, 0, 0, x] + 
        2*G[1, 0, 1, 0, 0, 0, x] - 28*G[1, 0, 1, 1, 0, 0, x] - 
        10*G[1, 1, 0, 0, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 0, x] + 
        2*G[1, 1, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 0, x]*(-130/3 + (46*I)*Pi - 
          18*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(146/3 - (8*I)*Pi - 
          10*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-65 + (50*I)*Pi - 
          4*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(88/3 - (12*I)*Pi - 
          2*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(16 - (16*I)*Pi - 
          2*Log[mu2/s]) + (-71/240 - ((5*I)/4)*Pi)*Log[mu2/s]^5 - 
        (5*Log[mu2/s]^6)/16 + G[0, 0, 0, 0, 0, x]*(493/6 - (130*I)*Pi + 
          35*Log[mu2/s]) + G[0, 0, 1, 0, x]*(((-127*I)/3)*Pi - 114*zeta[2]) + 
        G[1, 0, 0, 0, x]*(160/3 - ((65*I)/3)*Pi + (130/3 - (26*I)*Pi)*
           Log[mu2/s] - 11*Log[mu2/s]^2 - 53*zeta[2]) + 
        G[0, 1, 0, 0, x]*(428/9 - I*Pi + (127/3 - (30*I)*Pi)*Log[mu2/s] - 
          6*Log[mu2/s]^2 - 24*zeta[2]) + G[1, 1, 1, 0, x]*
         (((-49*I)/3)*Pi - 4*zeta[2]) + Log[mu2/s]^4*
         (157/288 + ((7*I)/18)*Pi + (261*zeta[2])/16) + 
        G[1, 1, 0, 0, x]*(-358/9 + ((13*I)/3)*Pi + (-25 + (4*I)*Pi)*
           Log[mu2/s] + 3*Log[mu2/s]^2 + 19*zeta[2]) + 
        G[0, 1, 1, 0, x]*((16*I)*Pi - (2*I)*Pi*Log[mu2/s] + 40*zeta[2]) + 
        G[0, 0, 0, 0, x]*(-2057/36 + ((28*I)/3)*Pi + (-437/6 + (74*I)*Pi)*
           Log[mu2/s] + (39*Log[mu2/s]^2)/2 + (119*zeta[2])/2) + 
        G[1, 0, 1, 0, x]*(((146*I)/3)*Pi - (10*I)*Pi*Log[mu2/s] + 
          84*zeta[2]) + G[0, 1, 0, x]*(((428*I)/9)*Pi - 
          (6*I)*Pi*Log[mu2/s]^2 + (-550/3 + (34*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((127*I)/3)*Pi + 110*zeta[2]) - 42*zeta[3]) + 
        G[1, 0, 1, x]*((28*I)*Pi*zeta[2] - 28*zeta[3]) + 
        G[1, 0, 0, x]*(-1310/27 + ((52*I)/9)*Pi + (-127/6 + I*Pi)*
           Log[mu2/s]^2 + 4*Log[mu2/s]^3 + (-247/6 + (21*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-428/9 + I*Pi + 74*zeta[2]) - 8*zeta[3]) + 
        G[0, 0, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        (-82961/216 - ((4178*I)/27)*Pi)*zeta[3] + 34*zeta[3]^2 + 
        G[1, 1, 0, x]*(((-358*I)/9)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((-25*I)*Pi - 32*zeta[2]) + (323/3 - (9*I)*Pi)*zeta[2] + 
          10*zeta[3]) + Log[mu2/s]^3*(305/27 + ((79*I)/27)*Pi + 
          (-1313/72 + ((101*I)/6)*Pi)*zeta[2] + 12*zeta[3]) + 
        G[0, 0, 0, x]*(34/9 - ((158*I)/9)*Pi + (127/4 - (9*I)*Pi)*
           Log[mu2/s]^2 - (19*Log[mu2/s]^3)/2 + Log[mu2/s]*
           (475/12 - ((28*I)/3)*Pi - (249*zeta[2])/2) + (1241/12 - (65*I)*Pi)*
           zeta[2] + 52*zeta[3]) + zeta[2]*(-209173/2592 - ((242*I)/27)*Pi + 
          (7855/18 + ((10*I)/3)*Pi)*zeta[3]) + G[0, 0, x]*
         (46483/648 + ((644*I)/27)*Pi + (-325/36 - ((19*I)/3)*Pi)*
           Log[mu2/s]^3 + (19*Log[mu2/s]^4)/24 + (-7883/72 - (2*I)*Pi)*
           zeta[2] + Log[mu2/s]^2*(-793/72 + ((14*I)/3)*Pi + 
            (403*zeta[2])/4) + Log[mu2/s]*(542/27 + ((158*I)/9)*Pi + 
            (-1265/12 + (77*I)*Pi)*zeta[2] - (88*zeta[3])/3) + 
          (1484/9 + ((68*I)/3)*Pi)*zeta[3] - (2209*zeta[4])/16) + 
        Log[mu2/s]^2*(31025/432 + ((322*I)/27)*Pi + (-8731/144 - I*Pi)*
           zeta[2] + (-158/3 + (30*I)*Pi)*zeta[3] - (3093*zeta[4])/32) + 
        G[0, 1, x]*((-16*I)*Pi*zeta[2] + Log[mu2/s]*((2*I)*Pi*zeta[2] - 
            2*zeta[3]) + (16 - (44*I)*Pi)*zeta[3] - 44*zeta[4]) + 
        G[1, 1, x]*(((49*I)/3)*Pi*zeta[2] + (-49/3 + (10*I)*Pi)*zeta[3] - 
          4*zeta[4]) + (-213071/576 - ((1183*I)/12)*Pi)*zeta[4] + 
        G[1, 0, x]*(((-1310*I)/27)*Pi + (4*I)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-127*I)/6)*Pi - 53*zeta[2]) + 
          (1966/9 + ((163*I)/6)*Pi)*zeta[2] + (-155/3 + (10*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(((-428*I)/9)*Pi + (577/3 - (28*I)*Pi)*zeta[2] + 
            18*zeta[3]) + 56*zeta[4]) + (93/5 + (82*I)*Pi)*zeta[5] + 
        G[1, x]*(zeta[2]*(((358*I)/9)*Pi - 145*zeta[3]) + 
          (-358/9 - ((230*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
           ((-3*I)*Pi*zeta[2] + 3*zeta[3]) + (-1879/12 + (11*I)*Pi)*zeta[4] + 
          Log[mu2/s]*((25*I)*Pi*zeta[2] + (-25 + (24*I)*Pi)*zeta[3] + 
            52*zeta[4]) + 26*zeta[5]) + Log[mu2/s]*(609425/2592 + 
          ((2912*I)/81)*Pi + zeta[2]*(-23815/216 - ((53*I)/9)*Pi - 
            192*zeta[3]) + (-9529/36 - ((1216*I)/9)*Pi)*zeta[3] + 
          (-25333/96 - ((231*I)/8)*Pi)*zeta[4] + 29*zeta[5]) + 
        G[0, x]*(-1361843/7776 - ((2912*I)/81)*Pi + 
          (269/144 + ((47*I)/12)*Pi)*Log[mu2/s]^4 + (5*Log[mu2/s]^5)/8 + 
          Log[mu2/s]^3*(161/216 - ((14*I)/9)*Pi - (581*zeta[2])/12) + 
          Log[mu2/s]^2*(-593/27 - ((79*I)/9)*Pi + (1289/24 - ((89*I)/2)*Pi)*
             zeta[2] - 6*zeta[3]) + (11875/108 + ((1216*I)/9)*Pi)*zeta[3] + 
          zeta[2]*(2431/24 + ((53*I)/9)*Pi + (586*zeta[3])/3) + 
          (15869/96 + ((211*I)/8)*Pi)*zeta[4] + Log[mu2/s]*
           (-69779/648 - ((644*I)/27)*Pi + (923/8 + (2*I)*Pi)*zeta[2] + 
            (-268/9 - ((124*I)/3)*Pi)*zeta[3] + (2631*zeta[4])/16) + 
          53*zeta[5]) + (14911*zeta[6])/128)/x) + 
    (Nf*(-1893305/23328 - ((10889*I)/216)*Pi + 48*G[0, 1, 1, 1, x] + 
       (144 - (16*I)*Pi)*G[1, 1, 1, 1, x] + (248*G[0, 0, 0, 0, 0, x])/3 - 
       (52*G[0, 0, 0, 0, 1, x])/3 - (52*G[0, 0, 0, 1, 0, x])/3 + 
       20*G[0, 0, 0, 1, 1, x] - 52*G[0, 0, 1, 0, 0, x] - 
       (16*G[0, 0, 1, 0, 1, x])/3 - (16*G[0, 0, 1, 1, 0, x])/3 - 
       (266*G[0, 1, 0, 0, 0, x])/3 + 4*G[0, 1, 0, 0, 1, x] + 
       4*G[0, 1, 0, 1, 0, x] + (4*G[0, 1, 0, 1, 1, x])/3 + 
       72*G[0, 1, 1, 0, 0, x] - (200*G[1, 0, 0, 0, 0, x])/3 + 
       (40*G[1, 0, 0, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 0, x])/3 - 
       16*G[1, 0, 0, 1, 1, x] + 32*G[1, 0, 1, 0, 0, x] + 
       (28*G[1, 0, 1, 0, 1, x])/3 + (28*G[1, 0, 1, 1, 0, x])/3 + 
       (146*G[1, 1, 0, 0, 0, x])/3 + 12*G[1, 1, 0, 0, 1, x] + 
       12*G[1, 1, 0, 1, 0, x] - (16*G[1, 1, 0, 1, 1, x])/3 - 
       28*G[1, 1, 1, 0, 0, x] - 16*G[1, 1, 1, 0, 1, x] - 
       16*G[1, 1, 1, 1, 0, x] + G[1, 1, 0, 0, x]*(46/3 + (32*I)*Pi - 
         (86*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(-506/9 - ((40*I)/3)*Pi - 
         (32*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(-506/9 + ((92*I)/3)*Pi - 
         (32*Log[mu2/s])/3) + G[0, 0, 0, 0, x]*(1606/9 + ((172*I)/3)*Pi - 
         8*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-446/9 + ((8*I)/3)*Pi - 
         (8*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(-32/9 - (8*I)*Pi - 
         (8*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(-446/9 + ((208*I)/3)*Pi - 
         (8*Log[mu2/s])/3) - (103*Log[mu2/s]^4)/216 - (7*Log[mu2/s]^5)/180 + 
       G[0, 0, 0, 1, x]*(-400/9 + ((16*I)/3)*Pi + (8*Log[mu2/s])/3) + 
       G[1, 0, 1, 1, x]*(32/9 + (12*I)*Pi + (8*Log[mu2/s])/3) + 
       G[0, 0, 1, 0, x]*(-400/9 - ((164*I)/3)*Pi + (8*Log[mu2/s])/3) + 
       G[1, 1, 0, 1, x]*(-376/9 + ((52*I)/3)*Pi + (32*Log[mu2/s])/3) + 
       G[1, 1, 1, 0, x]*(-376/9 - ((100*I)/3)*Pi + (32*Log[mu2/s])/3) + 
       G[0, 1, 0, 0, x]*(-50/3 - (72*I)*Pi + (38*Log[mu2/s])/3) + 
       G[1, 0, 0, 0, x]*(134/9 - ((88*I)/3)*Pi + 24*Log[mu2/s]) + 
       G[1, 0, 0, x]*(1210/27 - ((152*I)/9)*Pi + (220/9 + (26*I)*Pi)*
          Log[mu2/s] + (19*Log[mu2/s]^2)/3 - (229*zeta[2])/3) + 
       G[1, 1, 1, x]*(-652/3 + ((56*I)/9)*Pi + (-96 + ((32*I)/3)*Pi)*
          Log[mu2/s] - (32*zeta[2])/3) + Log[mu2/s]^3*
        (-571/162 - ((7*I)/6)*Pi - (5*zeta[2])/18) + 
       G[0, 1, 0, x]*(2530/27 - ((136*I)/9)*Pi + (460/9 + ((46*I)/3)*Pi)*
          Log[mu2/s] + (8*Log[mu2/s]^2)/3 + (4*zeta[2])/3) + 
       G[0, 1, 1, x]*(5 - ((14*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 
         (20*zeta[2])/3) + G[1, 0, 1, x]*(2573/27 - ((70*I)/9)*Pi + 
         (404/9 - ((40*I)/3)*Pi)*Log[mu2/s] - (8*Log[mu2/s]^2)/3 + 
         8*zeta[2]) + G[0, 0, 1, x]*(2530/27 + ((28*I)/9)*Pi + 
         (460/9 + ((16*I)/3)*Pi)*Log[mu2/s] + (8*Log[mu2/s]^2)/3 + 
         8*zeta[2]) + G[1, 1, 0, x]*(2573/27 + ((166*I)/9)*Pi + 
         (404/9 - ((70*I)/3)*Pi)*Log[mu2/s] - (8*Log[mu2/s]^2)/3 + 
         (92*zeta[2])/3) + G[0, 0, 0, x]*(-5683/27 + ((122*I)/9)*Pi + 
         (-1084/9 - (18*I)*Pi)*Log[mu2/s] - (19*Log[mu2/s]^2)/3 + 
         (97*zeta[2])/3) + ((-6*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
         6*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         20*G[1, 1, 1, x] + G[1, 1, x]*(-75/2 + (8*I)*Pi - 10*Log[mu2/s]) + 
         G[1, x]*(((-75*I)/2)*Pi - (10*I)*Pi*Log[mu2/s] + 36*zeta[2]))/x^2 + 
       G[0, 0, x]*(1271/18 - ((373*I)/9)*Pi + (24 - ((11*I)/3)*Pi)*
          Log[mu2/s]^2 + (1598/9 + ((167*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(226/3 - ((64*I)/3)*Pi + (110*zeta[2])/3) - 
         (214*zeta[3])/3) + zeta[2]*(361045/648 - ((743*I)/27)*Pi - 
         (583*zeta[3])/9) + G[1, 1, x]*(3841/18 - ((37*I)/27)*Pi + 
         (24 - ((8*I)/3)*Pi)*Log[mu2/s]^2 + (1220/9 + ((92*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]*(362/3 - ((28*I)/9)*Pi + (8*zeta[2])/3) - 
         (140*zeta[3])/3) + Log[mu2/s]^2*(-5669/324 - ((17*I)/2)*Pi + 
         (2977/36 - (9*I)*Pi)*zeta[2] + (4*zeta[3])/9) + 
       (11383/81 - (15*I)*Pi)*zeta[3] + G[0, 1, x]*(-142 + ((19*I)/27)*Pi + 
         (-24 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
          (-98 + ((28*I)/9)*Pi - (32*zeta[2])/3) + (1330/9 - ((236*I)/3)*Pi)*
          zeta[2] + (152*zeta[3])/3) + G[1, 0, x]*(-142 + ((379*I)/9)*Pi + 
         (-24 + ((11*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
          (-98 + ((64*I)/3)*Pi - (86*zeta[2])/3) + (964/9 - ((131*I)/3)*Pi)*
          zeta[2] + (166*zeta[3])/3) + G[1, x]*(-3077/18 - ((107*I)/18)*Pi + 
         (-7424/27 - ((124*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
          (-12 + (8*zeta[2])/3) + Log[mu2/s]*(-232/3 - ((4*I)/3)*Pi + 
           (-1268/9 + ((94*I)/3)*Pi)*zeta[2] - 2*zeta[3]) + 
         (-118/9 + (40*I)*Pi)*zeta[3] - 92*zeta[4]) + 
       G[0, x]*(85031/486 + ((1619*I)/162)*Pi + (20/27 + ((7*I)/9)*Pi)*
          Log[mu2/s]^3 + (7*Log[mu2/s]^4)/36 + Log[mu2/s]^2*
          (380/27 + ((20*I)/9)*Pi - (61*zeta[2])/6) + 
         (-7673/27 + ((128*I)/9)*Pi)*zeta[2] + (-2488/27 - ((410*I)/9)*Pi)*
          zeta[3] + Log[mu2/s]*(6592/81 + ((148*I)/27)*Pi + 
           (-1310/9 - (13*I)*Pi)*zeta[2] + (40*zeta[3])/9) - 
         (1747*zeta[4])/24) + (7015/48 + ((3*I)/2)*Pi)*zeta[4] + 
       Log[mu2/s]*(-105809/1944 - ((557*I)/18)*Pi + 
         (9746/27 - ((343*I)/18)*Pi)*zeta[2] + (2059*zeta[3])/27 + 
         (3487*zeta[4])/24) + (2379989/23328 + ((3391*I)/54)*Pi - 
         ((16*I)/3)*Pi*G[0, 0, 1, 0, x] + (16 + ((16*I)/3)*Pi)*
          G[0, 0, 1, 1, x] + (-32 + ((32*I)/3)*Pi)*G[0, 1, 1, 1, x] + 
         (24 + (16*I)*Pi)*G[1, 1, 1, 1, x] - (14*G[0, 0, 0, 0, 0, x])/3 - 
         (32*G[0, 0, 1, 0, 0, x])/3 + (16*G[0, 0, 1, 0, 1, x])/3 + 
         (16*G[0, 0, 1, 1, 0, x])/3 + 16*G[0, 1, 0, 0, 0, x] - 
         (40*G[0, 1, 0, 0, 1, x])/3 - (40*G[0, 1, 0, 1, 0, x])/3 + 
         (8*G[0, 1, 0, 1, 1, x])/3 - (40*G[0, 1, 1, 0, 0, x])/3 + 
         (32*G[0, 1, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 1, 0, x])/3 + 
         40*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] + (44*G[1, 0, 0, 1, 1, x])/3 - 
         12*G[1, 0, 1, 0, 0, x] - (40*G[1, 0, 1, 0, 1, x])/3 - 
         (40*G[1, 0, 1, 1, 0, x])/3 - 12*G[1, 1, 0, 0, 0, x] - 
         (32*G[1, 1, 0, 0, 1, x])/3 - (32*G[1, 1, 0, 1, 0, x])/3 + 
         (16*G[1, 1, 0, 1, 1, x])/3 + 4*G[1, 1, 1, 0, 0, x] + 
         16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] + 
         G[1, 0, 0, 0, x]*(-40/3 + (12*I)*Pi - 16*Log[mu2/s]) + 
         G[1, 1, 1, 0, x]*(-8/9 + ((28*I)/3)*Pi - (32*Log[mu2/s])/3) + 
         G[1, 1, 0, 1, x]*(-8/9 - (16*I)*Pi - (32*Log[mu2/s])/3) + 
         G[0, 1, 1, 0, x]*(-40/9 - (8*I)*Pi - (16*Log[mu2/s])/3) + 
         G[0, 1, 0, 1, x]*(-40/9 - (16*I)*Pi - (16*Log[mu2/s])/3) + 
         G[1, 0, 1, 1, x]*(-218/9 - (16*I)*Pi - (8*Log[mu2/s])/3) + 
         (103*Log[mu2/s]^4)/216 + (7*Log[mu2/s]^5)/180 + 
         G[0, 0, 0, 0, x]*(103/9 + (14*Log[mu2/s])/3) + 
         G[0, 1, 0, 0, x]*(80/9 + ((40*I)/3)*Pi + (32*Log[mu2/s])/3) + 
         G[1, 1, 0, 0, x]*(-26/9 - ((28*I)/3)*Pi + (40*Log[mu2/s])/3) + 
         G[1, 0, 1, 0, x]*(190/9 - (12*I)*Pi + (40*Log[mu2/s])/3) + 
         G[1, 0, 0, 1, x]*(190/9 + (16*I)*Pi + (40*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(139/27 - ((8*I)/3)*Pi + (4/9 + (16*I)*Pi)*
            Log[mu2/s] + (8*Log[mu2/s]^2)/3 - (32*zeta[2])/3) + 
         G[0, 0, 1, x]*(32/3 + (16*I)*Pi - (16*zeta[2])/3) + 
         G[0, 1, 0, x]*(32/3 + ((40*I)/9)*Pi + ((16*I)/3)*Pi*Log[mu2/s] - 
           (8*zeta[2])/3) + G[0, 0, 0, x]*(-634/27 - (103*Log[mu2/s])/9 - 
           (7*Log[mu2/s]^2)/3 - (5*zeta[2])/3) + Log[mu2/s]^3*
          (317/81 + (5*zeta[2])/18) + G[0, 1, 1, x]*(70 - ((184*I)/9)*Pi + 
           (16 - ((16*I)/3)*Pi)*Log[mu2/s] + (8*zeta[2])/3) + 
         G[1, 1, 0, x]*(139/27 - ((10*I)/3)*Pi + (4/9 + (8*I)*Pi)*
            Log[mu2/s] + (8*Log[mu2/s]^2)/3 + (16*zeta[2])/3) + 
         G[1, 1, 1, x]*(-320/3 + ((64*I)/9)*Pi + (-16 - ((32*I)/3)*Pi)*
            Log[mu2/s] + (32*zeta[2])/3) + G[1, 0, 0, x]*
          (-584/27 - ((10*I)/9)*Pi + (-80/9 - ((40*I)/3)*Pi)*Log[mu2/s] - 
           (16*Log[mu2/s]^2)/3 + (164*zeta[2])/3) + 
         G[1, 0, x]*(-386/9 - ((733*I)/27)*Pi - ((8*I)/3)*Pi*Log[mu2/s]^2 + 
           (-142/9 + ((56*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (-32/3 - ((76*I)/9)*Pi + (8*zeta[2])/3) - (80*zeta[3])/3) + 
         G[0, 0, x]*(6677/162 + ((32*I)/3)*Pi + (103*Log[mu2/s]^2)/18 + 
           (7*Log[mu2/s]^3)/9 + (65/18 + ((64*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(634/27 + (5*zeta[2])/3) - (38*zeta[3])/9) + 
         zeta[2]*(32597/648 + ((520*I)/27)*Pi - (20*zeta[3])/9) + 
         Log[mu2/s]^2*(6677/324 + ((16*I)/3)*Pi + (65/36 + ((32*I)/3)*Pi)*
            zeta[2] - (19*zeta[3])/9) + (-3581/162 + ((160*I)/9)*Pi)*
          zeta[3] + G[0, 1, x]*(-386/9 + (70*I)*Pi + (-392/9 + ((40*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*(-32/3 + (16*I)*Pi + (16*zeta[2])/3) + 
           16*zeta[3]) + G[1, 1, x]*(345/2 - ((1445*I)/27)*Pi + 
           (4 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(48 - ((68*I)/9)*Pi - 
             (8*zeta[2])/3) + (52/9 - ((16*I)/3)*Pi)*zeta[2] + 
           (64*zeta[3])/3) + Log[mu2/s]*(129389/1944 + ((278*I)/9)*Pi + 
           (425/54 + ((160*I)/9)*Pi)*zeta[2] + (-301/27 + ((64*I)/3)*Pi)*
            zeta[3] - (35*zeta[4])/24) + (-725/144 + ((296*I)/3)*Pi)*
          zeta[4] + G[0, x]*(-129389/1944 - ((386*I)/9)*Pi - 
           (103*Log[mu2/s]^3)/54 - (7*Log[mu2/s]^4)/36 + 
           Log[mu2/s]^2*(-317/27 - (5*zeta[2])/6) + 
           (-425/54 - ((160*I)/9)*Pi)*zeta[2] + (301/27 - ((64*I)/3)*Pi)*
            zeta[3] + Log[mu2/s]*(-6677/162 - ((32*I)/3)*Pi + 
             (-65/18 - ((64*I)/3)*Pi)*zeta[2] + (38*zeta[3])/9) + 
           (35*zeta[4])/24) + G[1, x]*(3391/54 + ((321*I)/2)*Pi + 
           Log[mu2/s]^2*(16/3 + (4*I)*Pi - (8*zeta[2])/3) + 
           (-4081/27 - ((28*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
            (278/9 + (48*I)*Pi + (-148/9 - ((40*I)/3)*Pi)*zeta[2] - 
             16*zeta[3]) + (-40/3 - ((64*I)/3)*Pi)*zeta[3] + 
           (23*zeta[4])/3) - (59*zeta[5])/15)/x - (1121*zeta[5])/15 + 
       x*((-2 - ((2*I)/3)*Pi)*G[0, 1, 1, x] + (74*G[0, 0, 0, 1, x])/3 + 
         (74/3 + (40*I)*Pi)*G[0, 0, 1, 0, x] - (2*G[0, 0, 1, 1, x])/3 + 
         (70*G[0, 1, 0, 1, x])/3 + (70/3 - (48*I)*Pi)*G[0, 1, 1, 0, x] - 
         24*G[0, 1, 1, 1, x] + (64*G[1, 0, 0, 1, x])/3 + 
         (64/3 - (16*I)*Pi)*G[1, 0, 1, 0, x] + (2*G[1, 0, 1, 1, x])/3 + 
         (80*G[1, 1, 0, 1, x])/3 + (80/3 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 
         72*G[1, 1, 1, 1, x] - 56*G[0, 0, 0, 0, 0, x] + 
         40*G[0, 0, 1, 0, 0, x] + 64*G[0, 1, 0, 0, 0, x] - 
         48*G[0, 1, 1, 0, 0, x] + 32*G[1, 0, 0, 0, 0, x] - 
         16*G[1, 0, 1, 0, 0, x] - 40*G[1, 1, 0, 0, 0, x] + 
         24*G[1, 1, 1, 0, 0, x] + G[1, 0, 1, x]*(-995/18 - ((10*I)/3)*Pi - 
           (76*Log[mu2/s])/3) + G[0, 0, 1, x]*(-841/18 + ((4*I)/3)*Pi - 
           (68*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(-82/3 + (16*I)*Pi - 
           16*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-20/3 + (48*I)*Pi - 
           16*Log[mu2/s]) + G[1, 1, 0, 0, x]*(8/3 - (24*I)*Pi + 
           16*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-194/3 - (40*I)*Pi + 
           16*Log[mu2/s]) + G[1, 1, 1, x]*(104 + ((8*I)/3)*Pi + 
           48*Log[mu2/s]) + G[1, 1, 0, x]*(-995/18 + (4*I)*Pi + 
           (-76/3 + (16*I)*Pi)*Log[mu2/s] - 40*zeta[2]) + 
         G[0, 0, 0, x]*(859/9 + ((16*I)/3)*Pi + (136/3 + (16*I)*Pi)*
            Log[mu2/s] - 8*zeta[2]) - 36*Log[mu2/s]^2*zeta[2] + 
         G[0, 1, 0, x]*(-841/18 - (6*I)*Pi + (-68/3 - (16*I)*Pi)*Log[mu2/s] + 
           16*zeta[2]) + G[1, 0, 0, x]*(59/9 - ((10*I)/3)*Pi + 
           (8/3 - (16*I)*Pi)*Log[mu2/s] + 32*zeta[2]) + 
         G[0, 1, x]*(271/3 + ((59*I)/18)*Pi + (52 + ((4*I)/3)*Pi)*
            Log[mu2/s] + 12*Log[mu2/s]^2 + (-242/3 + (48*I)*Pi)*zeta[2] - 
           48*zeta[3]) + G[1, 0, x]*(271/3 + ((59*I)/18)*Pi + 
           12*Log[mu2/s]^2 + (-220/3 + (16*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(52 + ((4*I)/3)*Pi + 16*zeta[2]) - 32*zeta[3]) + 
         (-959/18 - (10*I)*Pi)*zeta[3] + G[1, 1, x]*
          (-271/3 - ((59*I)/18)*Pi + (-52 - ((4*I)/3)*Pi)*Log[mu2/s] - 
           12*Log[mu2/s]^2 + (-196/3 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
         zeta[2]*(-271 - ((59*I)/6)*Pi + 40*zeta[3]) + 
         G[0, 0, x]*(-271/3 - ((59*I)/18)*Pi - 12*Log[mu2/s]^2 + 
           Log[mu2/s]*(-52 - ((4*I)/3)*Pi - 16*zeta[2]) + 
           (-206/3 - (40*I)*Pi)*zeta[2] + 56*zeta[3]) + 
         Log[mu2/s]*((-156 - (4*I)*Pi)*zeta[2] + (-76/3 - (16*I)*Pi)*
            zeta[3] - 112*zeta[4]) + (-395/6 - (34*I)*Pi)*zeta[4] + 
         G[0, x]*((2677/18 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*
            ((212/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (50/3 + (40*I)*Pi)*
            zeta[3] + 70*zeta[4]) + G[1, x]*((2831/18 - (2*I)*Pi)*zeta[2] + 
           (100/3 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*
            ((220/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 98*zeta[4]) + 
         48*zeta[5]) + (((-11635*I)/162)*Pi + (32*G[1, 1, 1, 0, x])/3 - 
         (8*G[0, 0, 1, 0, 0, x])/3 - (16*G[0, 1, 1, 0, 0, x])/3 - 
         (160*G[0, 1, 1, 0, 1, x])/3 - (160*G[0, 1, 1, 1, 0, x])/3 + 
         192*G[0, 1, 1, 1, 1, x] - 100*G[1, 0, 1, 0, 1, x] - 
         100*G[1, 0, 1, 1, 0, x] + 192*G[1, 0, 1, 1, 1, x] + 
         (380*G[1, 1, 0, 0, 0, x])/3 - (380*G[1, 1, 0, 0, 1, x])/3 - 
         (380*G[1, 1, 0, 1, 0, x])/3 + 128*G[1, 1, 0, 1, 1, x] - 
         248*G[0, 0, 0, 0, 0, 0, x] + 136*G[0, 0, 0, 0, 0, 1, x] + 
         136*G[0, 0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 0, 1, 1, x] + 
         80*G[0, 0, 0, 1, 0, 1, x] + 80*G[0, 0, 0, 1, 1, 0, x] - 
         128*G[0, 0, 0, 1, 1, 1, x] - 112*G[0, 0, 1, 0, 0, 0, x] + 
         112*G[0, 0, 1, 0, 0, 1, x] + 112*G[0, 0, 1, 0, 1, 0, x] - 
         80*G[0, 0, 1, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 0, 1, x] + 
         32*G[0, 0, 1, 1, 1, 0, x] - 96*G[0, 0, 1, 1, 1, 1, x] - 
         88*G[0, 1, 0, 0, 0, 0, x] + 40*G[0, 1, 0, 0, 0, 1, x] + 
         40*G[0, 1, 0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, 1, 1, x] + 
         48*G[0, 1, 0, 1, 0, 1, x] + 48*G[0, 1, 0, 1, 1, 0, x] - 
         96*G[0, 1, 0, 1, 1, 1, x] - 64*G[0, 1, 1, 0, 0, 0, x] + 
         64*G[0, 1, 1, 0, 0, 1, x] + 64*G[0, 1, 1, 0, 1, 0, x] - 
         64*G[0, 1, 1, 0, 1, 1, x] + 56*G[1, 0, 0, 0, 0, 0, x] - 
         40*G[1, 0, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 0, 1, 0, x] + 
         24*G[1, 0, 0, 0, 1, 1, x] - 16*G[1, 0, 0, 1, 0, 1, x] - 
         16*G[1, 0, 0, 1, 1, 0, x] + 32*G[1, 0, 0, 1, 1, 1, x] + 
         24*G[1, 0, 1, 0, 0, 0, x] - 24*G[1, 0, 1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, 1, 0, x] + 24*G[1, 0, 1, 0, 1, 1, x] - 
         8*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
         8*G[1, 1, 0, 0, 1, 0, x] - 8*G[1, 1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, 0, 1, x]*(-148/3 - 80*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
          (-148/3 - 80*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
          (-268/3 - 48*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
          (-268/3 - 48*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
          (-64 - 32*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-64 - 32*Log[mu2/s]) + 
         G[1, 0, 0, 1, 1, x]*(92/3 - 16*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
          (676/3 - 16*Log[mu2/s]) + ((7*I)/9)*Pi*Log[mu2/s]^3 + 
         G[1, 0, 0, 0, 1, x]*(-380/3 + 16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
          (-380/3 + 16*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
          (-12 + 48*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(20 + 48*Log[mu2/s]) + 
         G[0, 1, 0, 0, 0, x]*(280/3 + 48*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
          (64 + 64*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(176 + 112*Log[mu2/s]) + 
         G[0, 0, 1, 0, x]*(1211/9 + (200*Log[mu2/s])/3 + 16*Log[mu2/s]^2 - 
           312*zeta[2]) + G[0, 0, 0, 1, x]*(1211/9 + ((16*I)/3)*Pi + 
           (200*Log[mu2/s])/3 + 16*Log[mu2/s]^2 - 304*zeta[2]) + 
         G[0, 0, 0, 0, x]*(-1630/9 - ((8*I)/3)*Pi - (388*Log[mu2/s])/3 - 
           16*Log[mu2/s]^2 - 264*zeta[2]) + G[0, 1, 1, 0, x]*
          (337/3 - ((8*I)/3)*Pi + 56*Log[mu2/s] - 176*zeta[2]) + 
         G[0, 0, 1, 1, x]*(37/9 - ((8*I)/3)*Pi - (8*Log[mu2/s])/3 - 
           16*Log[mu2/s]^2 - 168*zeta[2]) + G[0, 1, 0, 1, x]*
          (337/3 - ((40*I)/3)*Pi + 56*Log[mu2/s] - 136*zeta[2]) + 
         G[0, 1, 0, 0, x]*(-337/9 + ((16*I)/3)*Pi + (4*Log[mu2/s])/3 - 
           112*zeta[2]) + G[0, 1, 1, 1, x]*(-272 + ((32*I)/3)*Pi - 
           128*Log[mu2/s] - 64*zeta[2]) + G[1, 1, 0, 0, x]*
          (280/9 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3 - 16*zeta[2]) + 
         G[1, 1, 0, 1, x]*(32/3 + ((4*I)/3)*Pi - 8*zeta[2]) + 
         G[1, 0, 1, 1, x]*(-184 - (4*I)*Pi - 96*Log[mu2/s] + 24*zeta[2]) + 
         G[1, 0, 1, 0, x]*(1679/9 - ((4*I)/3)*Pi + (296*Log[mu2/s])/3 + 
           64*zeta[2]) + G[1, 0, 0, 1, x]*(1679/9 + ((8*I)/3)*Pi + 
           (296*Log[mu2/s])/3 + 72*zeta[2]) + G[1, 0, 0, 0, x]*
          (-2239/9 + ((8*I)/3)*Pi - 96*Log[mu2/s] + 80*zeta[2]) + 
         G[1, 1, 1, x]*(((32*I)/3)*Pi + 128*zeta[2]) + 
         G[1, 0, 0, x]*(3259/54 - (39*I)*Pi - 2*Log[mu2/s]^2 + 
           Log[mu2/s]*(209/9 - ((4*I)/3)*Pi - 32*zeta[2]) + (946*zeta[2])/3 - 
           56*zeta[3]) + zeta[2]*(-6277/18 - ((2255*I)/54)*Pi - 18*zeta[3]) + 
         G[1, 0, 1, x]*(-97/3 - ((49*I)/9)*Pi + Log[mu2/s]*
            (-8 + ((8*I)/3)*Pi - 16*zeta[2]) + (952*zeta[2])/3 - 8*zeta[3]) + 
         (-4409/27 + ((224*I)/9)*Pi)*zeta[3] - 72*zeta[3]^2 + 
         G[1, 1, 0, x]*(-97/3 + ((304*I)/9)*Pi + (-8 - ((4*I)/3)*Pi)*
            Log[mu2/s] + 356*zeta[2] + 8*zeta[3]) + G[0, 1, 0, x]*
          (-12043/54 - ((128*I)/3)*Pi - (88*Log[mu2/s]^2)/3 + 
           (788*zeta[2])/3 + Log[mu2/s]*(-1058/9 - ((4*I)/3)*Pi + 
             128*zeta[2]) + 32*zeta[3]) + G[0, 1, 1, x]*
          (2329/9 - ((79*I)/3)*Pi + 32*Log[mu2/s]^2 + (604*zeta[2])/3 + 
           Log[mu2/s]*(400/3 - (8*I)*Pi + 48*zeta[2]) + 40*zeta[3]) + 
         G[0, 0, 1, x]*(-12043/54 + ((190*I)/9)*Pi - (88*Log[mu2/s]^2)/3 + 
           (536*zeta[2])/3 + Log[mu2/s]*(-1058/9 + ((16*I)/3)*Pi + 
             144*zeta[2]) + 40*zeta[3]) + G[0, 0, 0, x]*
          (8387/54 + ((431*I)/9)*Pi + (100*Log[mu2/s]^2)/3 + 
           (248*zeta[2])/3 + Log[mu2/s]*(850/9 + (4*I)*Pi + 160*zeta[2]) + 
           240*zeta[3]) + G[0, 0, x]*(-311/324 - ((229*I)/3)*Pi - 
           (14*Log[mu2/s]^3)/9 + Log[mu2/s]^2*(-95/18 - ((2*I)/3)*Pi - 
             32*zeta[2]) + (-1655/6 + (10*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-233/27 - ((101*I)/3)*Pi - (422*zeta[2])/3 - 
             112*zeta[3]) - (1556*zeta[3])/9 - 196*zeta[4]) + 
         Log[mu2/s]^2*(((-17*I)/18)*Pi + (-43 + ((14*I)/3)*Pi)*zeta[2] - 
           (110*zeta[3])/3 - 68*zeta[4]) + G[1, 1, x]*(((-97*I)/3)*Pi + 
           Log[mu2/s]*((-8*I)*Pi - 96*zeta[2]) + (-536/3 + ((4*I)/3)*Pi)*
            zeta[2] - (244*zeta[3])/3 - 34*zeta[4]) + 
         (7165/36 + ((149*I)/3)*Pi)*zeta[4] + G[1, 0, x]*
          (3671/54 + ((2725*I)/54)*Pi + (8/3 - (2*I)*Pi)*Log[mu2/s]^2 + 
           (-1645/3 + (2*I)*Pi)*zeta[2] - (316*zeta[3])/3 + 
           Log[mu2/s]*(202/9 + ((185*I)/9)*Pi - 244*zeta[2] + 16*zeta[3]) + 
           80*zeta[4]) + G[0, 1, x]*(3671/54 + ((3143*I)/54)*Pi + 
           Log[mu2/s]^2*(8/3 + ((8*I)/3)*Pi - 16*zeta[2]) + 
           (-3862/9 - ((4*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (202/9 + ((190*I)/9)*Pi - (592*zeta[2])/3 - 16*zeta[3]) - 
           (88*zeta[3])/3 + 88*zeta[4]) + Log[mu2/s]*(((-674*I)/27)*Pi + 
           zeta[2]*(-557/3 - ((166*I)/9)*Pi - 224*zeta[3]) + 
           (-713/9 + ((64*I)/3)*Pi)*zeta[3] + (115*zeta[4])/3 - 96*zeta[5]) + 
         G[1, x]*(((3671*I)/54)*Pi + Log[mu2/s]^2*(((8*I)/3)*Pi + 
             32*zeta[2]) + zeta[2]*(2216/9 - ((269*I)/9)*Pi - 112*zeta[3]) + 
           (1181/9 + ((32*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((202*I)/9)*Pi + 
             (392/3 + (4*I)*Pi)*zeta[2] + 28*zeta[3] - 68*zeta[4]) + 
           (23*zeta[4])/3 - 48*zeta[5]) - (374*zeta[5])/3 + 
         G[0, x]*(-11635/162 + ((13627*I)/324)*Pi + (7/9 - ((14*I)/9)*Pi)*
            Log[mu2/s]^3 + (1375/9 - ((128*I)/9)*Pi)*zeta[3] + 
           Log[mu2/s]^2*(-17/18 - ((5*I)/18)*Pi + 78*zeta[2] + 16*zeta[3]) + 
           zeta[2]*(3731/6 + ((491*I)/18)*Pi + 312*zeta[3]) - 
           (352*zeta[4])/3 + Log[mu2/s]*(-674/27 + ((322*I)/27)*Pi + 
             (994/3 + ((14*I)/3)*Pi)*zeta[2] + (428*zeta[3])/3 + 
             160*zeta[4]) + 188*zeta[5]) - (171*zeta[6])/2)/(1 - x) + 
       ((-68*G[0, 0, 1, 0, 0, x])/3 + (32*G[0, 1, 1, 0, 0, x])/3 + 
         (32*G[0, 1, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 1, 0, x])/3 + 
         4*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
         4*G[1, 0, 1, 1, 0, x] - (10*G[1, 1, 0, 0, 0, x])/3 + 
         (4*G[1, 1, 0, 0, 1, x])/3 + (4*G[1, 1, 0, 1, 0, x])/3 + 
         496*G[0, 0, 0, 0, 0, 0, x] - 272*G[0, 0, 0, 0, 0, 1, x] - 
         272*G[0, 0, 0, 0, 1, 0, x] + 112*G[0, 0, 0, 0, 1, 1, x] - 
         160*G[0, 0, 0, 1, 0, 1, x] - 160*G[0, 0, 0, 1, 1, 0, x] + 
         256*G[0, 0, 0, 1, 1, 1, x] + 224*G[0, 0, 1, 0, 0, 0, x] - 
         224*G[0, 0, 1, 0, 0, 1, x] - 224*G[0, 0, 1, 0, 1, 0, x] + 
         160*G[0, 0, 1, 0, 1, 1, x] - 64*G[0, 0, 1, 1, 0, 1, x] - 
         64*G[0, 0, 1, 1, 1, 0, x] + 192*G[0, 0, 1, 1, 1, 1, x] + 
         176*G[0, 1, 0, 0, 0, 0, x] - 80*G[0, 1, 0, 0, 0, 1, x] - 
         80*G[0, 1, 0, 0, 1, 0, x] - 16*G[0, 1, 0, 0, 1, 1, x] - 
         96*G[0, 1, 0, 1, 0, 1, x] - 96*G[0, 1, 0, 1, 1, 0, x] + 
         192*G[0, 1, 0, 1, 1, 1, x] + 128*G[0, 1, 1, 0, 0, 0, x] - 
         128*G[0, 1, 1, 0, 0, 1, x] - 128*G[0, 1, 1, 0, 1, 0, x] + 
         128*G[0, 1, 1, 0, 1, 1, x] - 112*G[1, 0, 0, 0, 0, 0, x] + 
         80*G[1, 0, 0, 0, 0, 1, x] + 80*G[1, 0, 0, 0, 1, 0, x] - 
         48*G[1, 0, 0, 0, 1, 1, x] + 32*G[1, 0, 0, 1, 0, 1, x] + 
         32*G[1, 0, 0, 1, 1, 0, x] - 64*G[1, 0, 0, 1, 1, 1, x] - 
         48*G[1, 0, 1, 0, 0, 0, x] + 48*G[1, 0, 1, 0, 0, 1, x] + 
         48*G[1, 0, 1, 0, 1, 0, x] - 48*G[1, 0, 1, 0, 1, 1, x] + 
         16*G[1, 1, 0, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 0, 1, x] - 
         16*G[1, 1, 0, 0, 1, 0, x] + 16*G[1, 1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, 0, 0, x]*(-6 - 224*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
          (-16 - 128*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
          (-62/3 - 96*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
          (-8 - 96*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(8 - 96*Log[mu2/s]) + 
         G[1, 0, 0, 0, 1, x]*(-8/3 - 32*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
          (-8/3 - 32*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
          (8/3 + 32*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
          (28/3 + 32*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(8 + 64*Log[mu2/s]) + 
         G[0, 0, 1, 1, 0, x]*(8 + 64*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
          (8/3 + 96*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(8/3 + 96*Log[mu2/s]) + 
         G[0, 0, 0, 0, 1, x]*(8/3 + 160*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
          (8/3 + 160*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-202/9 - ((4*I)/3)*Pi - 
           8*Log[mu2/s] - 160*zeta[2]) + G[1, 0, 0, 1, x]*
          (53/9 + ((8*I)/3)*Pi + (8*Log[mu2/s])/3 - 144*zeta[2]) + 
         G[1, 0, 1, 0, x]*(53/9 + ((8*I)/3)*Pi + (8*Log[mu2/s])/3 - 
           128*zeta[2]) + G[1, 0, 1, 1, x]*((-4*I)*Pi - 48*zeta[2]) + 
         G[1, 1, 0, 1, x]*(((4*I)/3)*Pi + 16*zeta[2]) + 
         G[1, 1, 0, 0, x]*(55/9 - ((4*I)/3)*Pi + (2*Log[mu2/s])/3 + 
           32*zeta[2]) + G[0, 1, 1, 1, x]*(((32*I)/3)*Pi + 128*zeta[2]) + 
         G[0, 1, 0, 0, x]*(104/9 - ((32*I)/3)*Pi + (22*Log[mu2/s])/3 + 
           224*zeta[2]) + G[0, 1, 0, 1, x]*(-53/3 - ((40*I)/3)*Pi - 
           8*Log[mu2/s] + 272*zeta[2]) + G[0, 0, 1, 1, x]*
          (73/9 - ((8*I)/3)*Pi + (16*Log[mu2/s])/3 + 32*Log[mu2/s]^2 + 
           336*zeta[2]) + G[0, 1, 1, 0, x]*(-53/3 + ((40*I)/3)*Pi - 
           8*Log[mu2/s] + 352*zeta[2]) + G[0, 0, 0, 0, x]*
          (341/9 + ((52*I)/3)*Pi + (62*Log[mu2/s])/3 + 32*Log[mu2/s]^2 + 
           528*zeta[2]) + G[0, 0, 0, 1, x]*(-73/9 + ((16*I)/3)*Pi - 
           (16*Log[mu2/s])/3 - 32*Log[mu2/s]^2 + 608*zeta[2]) + 
         G[0, 0, 1, 0, x]*(-73/9 - (20*I)*Pi - (16*Log[mu2/s])/3 - 
           32*Log[mu2/s]^2 + 624*zeta[2]) + G[0, 0, 0, x]*
          (-1316/27 + ((2*I)/9)*Pi - (26*Log[mu2/s]^2)/3 + 
           Log[mu2/s]*(-266/9 - (2*I)*Pi - 320*zeta[2]) - (52*zeta[2])/3 - 
           480*zeta[3]) + G[0, 0, 1, x]*(1319/54 + ((106*I)/9)*Pi + 
           (8*Log[mu2/s]^2)/3 + Log[mu2/s]*(106/9 + ((16*I)/3)*Pi - 
             288*zeta[2]) - (100*zeta[2])/3 - 80*zeta[3]) + 
         G[0, 1, 1, x]*(((-53*I)/3)*Pi + Log[mu2/s]*((-8*I)*Pi - 
             96*zeta[2]) - (8*zeta[2])/3 - 80*zeta[3]) + 
         G[0, 1, 0, x]*(1319/54 + ((17*I)/3)*Pi + (8*Log[mu2/s]^2)/3 + 
           Log[mu2/s]*(106/9 + ((14*I)/3)*Pi - 256*zeta[2]) - 
           (52*zeta[2])/3 - 64*zeta[3]) + G[1, 1, 0, x]*(((55*I)/9)*Pi + 
           ((2*I)/3)*Pi*Log[mu2/s] - 4*zeta[2] - 16*zeta[3]) + 
         (-1051/54 + ((106*I)/9)*Pi)*zeta[3] + 144*zeta[3]^2 + 
         G[1, 0, 1, x]*(((53*I)/9)*Pi + (4*zeta[2])/3 + 
           Log[mu2/s]*(((8*I)/3)*Pi + 32*zeta[2]) + 16*zeta[3]) + 
         zeta[2]*(((1051*I)/54)*Pi + 29*zeta[3]) + G[1, 0, 0, x]*
          (134/27 - (12*I)*Pi + Log[mu2/s]^2 + (55*zeta[2])/3 + 
           Log[mu2/s]*(41/9 - ((10*I)/3)*Pi + 64*zeta[2]) + 112*zeta[3]) + 
         G[0, 1, x]*(((1319*I)/54)*Pi + (20/9 - ((52*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]^2*(((8*I)/3)*Pi + 32*zeta[2]) + (68*zeta[3])/3 + 
           Log[mu2/s]*(((106*I)/9)*Pi + (8*zeta[2])/3 + 32*zeta[3]) - 
           176*zeta[4]) + G[1, 0, x]*(((134*I)/27)*Pi + I*Pi*Log[mu2/s]^2 + 
           (-18 - (9*I)*Pi)*zeta[2] + Log[mu2/s]*(((41*I)/9)*Pi - 
             10*zeta[2] - 32*zeta[3]) - (22*zeta[3])/3 - 160*zeta[4]) + 
         (2009/18 + ((397*I)/6)*Pi)*zeta[4] + G[1, 1, x]*
          (((4*I)/3)*Pi*zeta[2] - (4*zeta[3])/3 + 68*zeta[4]) + 
         Log[mu2/s]^2*(((5*I)/3)*Pi*zeta[2] - (5*zeta[3])/3 + 136*zeta[4]) + 
         G[0, 0, x]*(-191/81 - ((529*I)/18)*Pi + (7*Log[mu2/s]^3)/9 + 
           (397/6 + (37*I)*Pi)*zeta[2] + Log[mu2/s]^2*
            (13/18 - ((11*I)/3)*Pi + 64*zeta[2]) + (76*zeta[3])/9 + 
           Log[mu2/s]*(-137/27 - ((49*I)/3)*Pi + (115*zeta[2])/3 + 
             224*zeta[3]) + 392*zeta[4]) + G[0, x]*(((-191*I)/81)*Pi + 
           ((7*I)/9)*Pi*Log[mu2/s]^3 + zeta[2]*(5/6 - ((451*I)/18)*Pi - 
             624*zeta[3]) + Log[mu2/s]^2*(((13*I)/18)*Pi - 11*zeta[2] - 
             32*zeta[3]) + (-91/3 - ((242*I)/9)*Pi)*zeta[3] + 
           Log[mu2/s]*(((-137*I)/27)*Pi + (-13 - ((55*I)/3)*Pi)*zeta[2] - 
             (46*zeta[3])/3 - 320*zeta[4]) - (124*zeta[4])/3 - 376*zeta[5]) - 
         (20*zeta[5])/3 + G[1, x]*((2/9 + ((8*I)/3)*Pi)*zeta[3] + 
           zeta[2]*(((-2*I)/9)*Pi + 224*zeta[3]) + (92*zeta[4])/3 + 
           Log[mu2/s]*((2*I)*Pi*zeta[2] - 2*zeta[3] + 136*zeta[4]) + 
           96*zeta[5]) + Log[mu2/s]*((-65/9 + ((16*I)/3)*Pi)*zeta[3] + 
           zeta[2]*(((65*I)/9)*Pi + 448*zeta[3]) + (395*zeta[4])/6 + 
           192*zeta[5]) + 171*zeta[6])/(1 - x)^2))/Nc + 
    (9939/128 + ((2257*I)/32)*Pi + (-36 + ((3*I)/2)*Pi)*G[1, 1, 1, 0, x] + 
      66*G[1, 1, 1, 1, x] + (24 - (24*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
      (24 - (8*I)*Pi)*G[0, 1, 0, 1, 0, x] + (24 + (18*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (24 - (3*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
      72*G[0, 1, 1, 1, 1, x] + (-18 - (6*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
      (-18 + (5*I)*Pi)*G[1, 0, 1, 1, 0, x] - 72*G[1, 0, 1, 1, 1, x] + 
      I*Pi*G[1, 1, 0, 1, 0, x] - 48*G[1, 1, 0, 1, 1, x] + 
      (3*G[1, 1, 1, 0, 0, x])/2 + 49*G[0, 0, 0, 0, 0, 0, x] - 
      34*G[0, 0, 0, 0, 0, 1, x] - 34*G[0, 0, 0, 0, 1, 0, x] + 
      22*G[0, 0, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 0, 0, x] - 
      18*G[0, 0, 0, 1, 0, 1, x] - 18*G[0, 0, 0, 1, 1, 0, x] + 
      10*G[0, 0, 1, 0, 0, 0, x] - 6*G[0, 0, 1, 0, 0, 1, x] - 
      6*G[0, 0, 1, 0, 1, 0, x] - 12*G[0, 0, 1, 0, 1, 1, x] - 
      8*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 1, 1, x] + 
      17*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 0, 1, x] + 
      2*G[0, 1, 0, 0, 1, 0, x] - 26*G[0, 1, 0, 0, 1, 1, x] - 
      14*G[0, 1, 0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, 0, 1, x] + 
      6*G[0, 1, 0, 1, 1, 0, x] + 24*G[0, 1, 0, 1, 1, 1, x] - 
      14*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
      2*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] - 
      3*G[0, 1, 1, 1, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 0, x] + 
      10*G[1, 0, 0, 0, 0, 1, x] + 10*G[1, 0, 0, 0, 1, 0, x] + 
      2*G[1, 0, 0, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 0, 0, x] + 
      2*G[1, 0, 0, 1, 0, 1, x] + 2*G[1, 0, 0, 1, 1, 0, x] - 
      8*G[1, 0, 0, 1, 1, 1, x] - 4*G[1, 0, 1, 0, 0, 0, x] - 
      6*G[1, 0, 1, 0, 1, 1, x] + 5*G[1, 0, 1, 1, 0, 0, x] - 
      2*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
      2*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 0, 1, 1, x] + 
      G[1, 1, 0, 1, 0, 0, x] + G[0, 0, 1, 1, 1, x]*(12 + (8*I)*Pi - 
        16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-50 + (6*I)*Pi - 
        13*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-23/2 - 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(30 + (18*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-61/2 - (2*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-241/2 + (9*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-12 - (4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-12 + (8*I)*Pi - 4*Log[mu2/s]) + 
      (5*Log[mu2/s]^5)/16 + (5*Log[mu2/s]^6)/144 + G[1, 1, 0, 0, 0, x]*
       (23 - I*Pi + 3*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (55/2 - I*Pi + 3*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (72 - (2*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (51 - (4*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-63 - (14*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (51 - (14*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (39/2 - I*Pi + 11*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (72 + (3*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (72 + (8*I)*Pi + 20*Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (-66 + ((39*I)/2)*Pi + (-24 + (11*I)*Pi)*Log[mu2/s] - 41*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-16 + ((31*I)/2)*Pi + (6 + (3*I)*Pi)*Log[mu2/s] - 
        17*zeta[2]) + G[1, 0, 0, 1, x]*(-16 + (66*I)*Pi + 6*Log[mu2/s] - 
        16*zeta[2]) + G[0, 1, 1, 1, x]*(144 + 48*Log[mu2/s] - 16*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-131/2 + ((9*I)/2)*Pi + (-37/2 + (2*I)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2/2 - (3*zeta[2])/2) + 
      G[1, 0, 0, 0, x]*(68 - ((25*I)/2)*Pi + (11 - (5*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 - (3*zeta[2])/2) + Log[mu2/s]^4*
       (217/96 + ((11*I)/16)*Pi - (11*zeta[2])/48) + 
      G[1, 1, 0, 1, x]*(-36 - (48*I)*Pi + 2*zeta[2]) + 
      G[1, 0, 1, 1, x]*(171/2 - (54*I)*Pi + 36*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 1, 0, 0, x]*(121/2 - ((15*I)/2)*Pi + (37/2 - (5*I)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 + 23*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-66 + (30*I)*Pi + (-24 - (12*I)*Pi)*Log[mu2/s] + 
        24*zeta[2]) + G[0, 0, 0, 1, x]*(-265/2 - (39*I)*Pi + 
        (-48 + (16*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 26*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-45 + (45*I)*Pi + (-18 - (4*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 26*zeta[2]) + G[0, 0, 0, 0, x]*
       (375/2 + ((13*I)/2)*Pi + (55 + (4*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 + 
        28*zeta[2]) + G[1, 1, 1, x]*(-157 - (14*I)*Pi - 44*Log[mu2/s] + 
        48*zeta[2]) + G[0, 0, 1, 0, x]*(-265/2 - ((55*I)/2)*Pi + 
        (-48 - (10*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 76*zeta[2]) + 
      ((6*I)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 6*G[0, 0, 1, 1, x] - 
        12*G[0, 1, 1, 1, x] - 6*G[1, 0, 1, 1, x] + 18*G[1, 1, 1, 1, x] + 
        G[1, 1, 1, x]*(-15 + (6*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 1, 1, x]*(15/2 - (6*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, x]*(((15*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] - 18*zeta[2]) + 
        G[1, 1, x]*(85/8 - ((15*I)/2)*Pi + (15/2 - (6*I)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + (33*zeta[2])/2) + G[1, x]*(((85*I)/8)*Pi + 
          (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((15*I)/2)*Pi - 18*zeta[2]) + 
          (-45/2 - ((15*I)/2)*Pi)*zeta[2]))/x^2 + 
      G[0, 0, 1, x]*(743/4 - ((203*I)/2)*Pi + 12*Log[mu2/s]^2 + 
        Log[mu2/s]*(76 - (42*I)*Pi - 32*zeta[2]) + (-42 + (6*I)*Pi)*zeta[2] - 
        18*zeta[3]) + G[0, 1, 1, x]*(-567/4 + (17*I)*Pi - 12*Log[mu2/s]^2 + 
        (-114 + (13*I)*Pi)*zeta[2] + Log[mu2/s]*(-61 + 4*zeta[2]) - 
        15*zeta[3]) + Log[mu2/s]^3*(253/24 + ((119*I)/24)*Pi + 
        (-19/8 + ((2*I)/3)*Pi)*zeta[2] - (56*zeta[3])/9) + 
      G[0, 0, 0, x]*(-993/4 - (24*I)*Pi + (-27/4 - (7*I)*Pi)*Log[mu2/s]^2 + 
        (2*Log[mu2/s]^3)/3 + (-467/4 + (18*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-79 - ((13*I)/2)*Pi + 10*zeta[2]) - (13*zeta[3])/3) + 
      G[1, 1, 0, x]*(112 - ((145*I)/2)*Pi + (29 - ((37*I)/2)*Pi)*Log[mu2/s] - 
        (I/2)*Pi*Log[mu2/s]^2 + (115/2 - ((3*I)/2)*Pi)*zeta[2] - 4*zeta[3]) + 
      (431/3 + ((2023*I)/12)*Pi)*zeta[3] + (1459*zeta[3]^2)/18 + 
      G[1, 0, 0, x]*(-97/2 + (26*I)*Pi + (-21/4 + ((7*I)/2)*Pi)*
         Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (-26 + ((13*I)/2)*Pi - 9*zeta[2]) + (-25/4 - ((9*I)/2)*Pi)*zeta[2] + 
        (16*zeta[3])/3) + G[0, 1, 0, x]*(743/4 + ((141*I)/2)*Pi + 
        (12 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(76 + ((37*I)/2)*Pi - 
          37*zeta[2]) + (-319/2 + (6*I)*Pi)*zeta[2] + 11*zeta[3]) + 
      G[1, 0, 1, x]*(112 + ((197*I)/2)*Pi + (-90 - (7*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(29 + (42*I)*Pi + 4*zeta[2]) + 17*zeta[3]) + 
      zeta[2]*(19525/32 + ((189*I)/4)*Pi + (353/4 - ((121*I)/3)*Pi)*
         zeta[3]) + G[0, 0, x]*(2147/8 + (22*I)*Pi + (3*I)*Pi*Log[mu2/s]^3 + 
        (7*Log[mu2/s]^4)/12 + Log[mu2/s]^2*(11 + ((21*I)/4)*Pi - 
          16*zeta[2]) + (237 + ((119*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(169/2 + (19*I)*Pi + (145/2 - (10*I)*Pi)*zeta[2] - 
          (74*zeta[3])/3) + (25/2 - (29*I)*Pi)*zeta[3] - (51*zeta[4])/8) + 
      (28191/64 + ((4177*I)/32)*Pi)*zeta[4] + Log[mu2/s]^2*
       (551/16 + ((169*I)/8)*Pi + (65/16 + ((93*I)/8)*Pi)*zeta[2] + 
        (-73/4 - (4*I)*Pi)*zeta[3] + (249*zeta[4])/32) + 
      G[1, 1, x]*(1971/8 + ((79*I)/2)*Pi + 11*Log[mu2/s]^2 + 
        Log[mu2/s]*(169/2 + (7*I)*Pi - 24*zeta[2]) + (43 - ((63*I)/2)*Pi)*
         zeta[2] + (51/2 - (2*I)*Pi)*zeta[3] + (23*zeta[4])/2) + 
      G[1, 0, x]*(-2059/8 - (21*I)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        (161 - ((107*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(-11 - ((21*I)/4)*Pi + 
          (3*zeta[2])/2) + Log[mu2/s]*(-169/2 - (19*I)*Pi + 
          (71/2 - (4*I)*Pi)*zeta[2] - 7*zeta[3]) + (-37/2 - ((5*I)/3)*Pi)*
         zeta[3] + (69*zeta[4])/4) + G[0, 1, x]*(-2059/8 - ((81*I)/2)*Pi + 
        (619/2 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(-11 + 4*zeta[2]) + 
        (93/2 + (24*I)*Pi)*zeta[3] + Log[mu2/s]*(-169/2 - (7*I)*Pi + 
          (114 - (15*I)*Pi)*zeta[2] + 35*zeta[3]) + (243*zeta[4])/4) + 
      G[0, x]*(439/8 + ((53*I)/2)*Pi + (-7/8 - ((11*I)/24)*Pi)*Log[mu2/s]^4 - 
        (5*Log[mu2/s]^5)/24 + Log[mu2/s]^3*(-49/12 - ((7*I)/2)*Pi + 
          (35*zeta[2])/12) + (143/3 - (28*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-9/2 - ((49*I)/4)*Pi + (-9/4 - ((17*I)/4)*Pi)*zeta[2] + 
          (32*zeta[3])/3) + zeta[2]*(-483 - ((279*I)/4)*Pi + 
          (35*zeta[3])/3) + (-1385/16 + ((129*I)/16)*Pi)*zeta[4] + 
        Log[mu2/s]*(31/2 - (9*I)*Pi + (-529/4 - (17*I)*Pi)*zeta[2] + 
          (39/2 - ((10*I)/3)*Pi)*zeta[3] + (1039*zeta[4])/16) - 4*zeta[5]) + 
      (-15/2 + (84*I)*Pi)*zeta[5] + x*((15/2 - I*Pi)*G[1, 0, 1, x] - 
        19*G[1, 1, 1, x] + 2*G[0, 0, 0, 1, x] + (2 + (5*I)*Pi)*
         G[0, 0, 1, 0, x] + G[0, 0, 1, 1, x]/2 + G[0, 1, 0, 1, x]/2 + 
        (1/2 - (6*I)*Pi)*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 
        (2*I)*Pi*G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x] + 
        (3*I)*Pi*G[1, 1, 1, 0, x] - 7*G[0, 0, 0, 0, 0, x] + 
        5*G[0, 0, 1, 0, 0, x] + 8*G[0, 1, 0, 0, 0, x] - 
        6*G[0, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, x] - 
        2*G[1, 0, 1, 0, 0, x] - 5*G[1, 1, 0, 0, 0, x] + 
        3*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-5/2 + (2*I)*Pi - 
          2*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-5/2 + (6*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 1, x]*(25/4 + ((3*I)/2)*Pi - Log[mu2/s]) + 
        G[0, 1, 1, x]*(21/4 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(7/2 - (3*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-1 - (5*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, x]*(15/2 + ((7*I)/2)*Pi + (2*I)*Pi*Log[mu2/s] - 
          5*zeta[2]) + G[0, 0, 0, x]*(-71/4 + (2*I)*Pi + 
          (1 + (2*I)*Pi)*Log[mu2/s] - zeta[2]) + G[0, 1, 0, x]*
         (25/4 - (3*I)*Pi + (-1 - (2*I)*Pi)*Log[mu2/s] + 2*zeta[2]) + 
        G[1, 0, 0, x]*(4 - ((5*I)/2)*Pi - (2*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
        G[0, 1, x]*(-267/8 + (2*I)*Pi - (19*Log[mu2/s])/2 + 
          (-3 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + G[1, 0, x]*
         (-267/8 + (2*I)*Pi + (1 + (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-19/2 + 2*zeta[2]) - 4*zeta[3]) + 
        (9/4 - (5*I)*Pi)*zeta[3] + G[1, 1, x]*(267/8 - (2*I)*Pi + 
          (19*Log[mu2/s])/2 - (3*I)*Pi*zeta[2] + 3*zeta[3]) + 
        zeta[2]*(801/8 - (6*I)*Pi + 5*zeta[3]) + G[0, 0, x]*
         (267/8 - (2*I)*Pi + Log[mu2/s]*(19/2 - 2*zeta[2]) + 
          (-11/2 - (5*I)*Pi)*zeta[2] + 7*zeta[3]) + 
        Log[mu2/s]*((57*zeta[2])/2 + (-1 - (2*I)*Pi)*zeta[3] - 14*zeta[4]) + 
        (-79/4 - ((17*I)/4)*Pi)*zeta[4] + 
        G[0, x]*((-20 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           ((2 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (-4 + (5*I)*Pi)*zeta[3] + 
          (35*zeta[4])/4) + G[1, x]*((-85/4 - (4*I)*Pi)*zeta[2] + 
          (5 - (2*I)*Pi)*zeta[3] + Log[mu2/s]*((1 - (2*I)*Pi)*zeta[2] + 
            2*zeta[3]) + (49*zeta[4])/4) + 6*zeta[5]) + 
      G[1, x]*(-439/8 - ((81*I)/2)*Pi + Log[mu2/s]^2*(-6 + (I/2)*Pi*zeta[2] - 
          zeta[3]/2) + (-204 - (31*I)*Pi)*zeta[3] + 
        zeta[2]*(-1363/4 + ((215*I)/2)*Pi + (37*zeta[3])/2) + 
        (-1031/8 + ((55*I)/4)*Pi)*zeta[4] + Log[mu2/s]*(-59/2 - (12*I)*Pi + 
          (-102 + ((85*I)/2)*Pi)*zeta[2] + (-145/2 - (4*I)*Pi)*zeta[3] + 
          23*zeta[4]) + 7*zeta[5]) + Log[mu2/s]*(2257/32 + ((439*I)/8)*Pi + 
        (239/12 + (31*I)*Pi)*zeta[3] + zeta[2]*(593/4 + ((235*I)/8)*Pi + 
          (160*zeta[3])/3) + (2659/32 + ((55*I)/2)*Pi)*zeta[4] + 8*zeta[5]) + 
      ((15 - (124*I)*Pi)*G[0, 1, 0, 0, 1, x] + (15 - (8*I)*Pi)*
         G[0, 1, 0, 1, 0, x] + (24 + (98*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
        (24 - (3*I)*Pi)*G[0, 1, 1, 1, 0, x] + (-9 - (36*I)*Pi)*
         G[1, 0, 1, 0, 1, x] + (-9 + (5*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
        (3 + (10*I)*Pi)*G[1, 1, 0, 0, 1, x] + (3 + I*Pi)*
         G[1, 1, 0, 1, 0, x] + 24*G[0, 0, 0, 0, 0, 0, x] - 
        34*G[0, 0, 0, 0, 0, 1, x] - 34*G[0, 0, 0, 0, 1, 0, x] + 
        92*G[0, 0, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 0, 0, x] - 
        18*G[0, 0, 0, 1, 0, 1, x] - 18*G[0, 0, 0, 1, 1, 0, x] - 
        120*G[0, 0, 0, 1, 1, 1, x] + 10*G[0, 0, 1, 0, 0, 0, x] - 
        6*G[0, 0, 1, 0, 0, 1, x] - 6*G[0, 0, 1, 0, 1, 0, x] - 
        82*G[0, 0, 1, 0, 1, 1, x] - 8*G[0, 0, 1, 1, 0, 0, x] + 
        144*G[0, 0, 1, 1, 1, 1, x] + 17*G[0, 1, 0, 0, 0, 0, x] + 
        2*G[0, 1, 0, 0, 0, 1, x] + 2*G[0, 1, 0, 0, 1, 0, x] - 
        126*G[0, 1, 0, 0, 1, 1, x] - 14*G[0, 1, 0, 1, 0, 0, x] + 
        6*G[0, 1, 0, 1, 0, 1, x] + 6*G[0, 1, 0, 1, 1, 0, x] + 
        144*G[0, 1, 0, 1, 1, 1, x] - 14*G[0, 1, 1, 0, 0, 0, x] + 
        2*G[0, 1, 1, 0, 0, 1, x] + 2*G[0, 1, 1, 0, 1, 0, x] + 
        96*G[0, 1, 1, 0, 1, 1, x] - 3*G[0, 1, 1, 1, 0, 0, x] + 
        2*G[1, 0, 0, 0, 0, 0, x] + 10*G[1, 0, 0, 0, 0, 1, x] + 
        10*G[1, 0, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 0, 1, 1, x] - 
        2*G[1, 0, 0, 1, 0, 0, x] + 2*G[1, 0, 0, 1, 0, 1, x] + 
        2*G[1, 0, 0, 1, 1, 0, x] - 48*G[1, 0, 0, 1, 1, 1, x] - 
        4*G[1, 0, 1, 0, 0, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] + 
        5*G[1, 0, 1, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 0, x] - 
        2*G[1, 1, 0, 0, 0, 1, x] - 2*G[1, 1, 0, 0, 1, 0, x] + 
        12*G[1, 1, 0, 0, 1, 1, x] + G[1, 1, 0, 1, 0, 0, x] + 
        G[0, 0, 1, 1, 1, x]*(-64 + (48*I)*Pi - 96*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(-39 + (78*I)*Pi - 72*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(-103/2 + (6*I)*Pi - 13*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(11 - 12*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         (-40 - (2*I)*Pi - 6*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (-16 - (4*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (-16 + (38*I)*Pi - 4*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (-3/2 - I*Pi + 3*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (19/2 - I*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (31 - (4*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (31 - (84*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (59/2 - I*Pi + 11*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (-109/2 + (9*I)*Pi + 19*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (56 + (3*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
         (56 + (78*I)*Pi + 20*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (13 - (22*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (7 - (74*I)*Pi + 64*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (-171/2 + (31*I)*Pi + (-32 + (76*I)*Pi)*Log[mu2/s] - 
          4*Log[mu2/s]^2 - 164*zeta[2]) + G[0, 1, 1, 1, x]*
         ((24*I)*Pi - 96*zeta[2]) + G[1, 0, 0, 1, x]*(18 + (3*I)*Pi + 
          (6 + (20*I)*Pi)*Log[mu2/s] - 86*zeta[2]) + G[0, 1, 1, 0, x]*
         (-54 + ((71*I)/2)*Pi + (-18 + (11*I)*Pi)*Log[mu2/s] - 41*zeta[2]) + 
        G[1, 0, 1, 0, x]*(18 + ((13*I)/2)*Pi + (6 + (3*I)*Pi)*Log[mu2/s] - 
          17*zeta[2]) + G[1, 1, 0, 1, x]*((3*I)*Pi - 8*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-35/4 + (-3/2 + (2*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (3*zeta[2])/2) + G[1, 0, 0, 0, x]*
         (-17/2 - ((7*I)/2)*Pi + (3/2 - (5*I)*Pi)*Log[mu2/s] + 
          (11*Log[mu2/s]^2)/2 - (3*zeta[2])/2) + G[0, 1, 0, 0, x]*
         (237/4 - ((31*I)/2)*Pi + (21 - (5*I)*Pi)*Log[mu2/s] + 
          4*Log[mu2/s]^2 + 23*zeta[2]) + G[1, 0, 1, 1, x]*
         ((-9*I)*Pi + 32*zeta[2]) + G[0, 0, 0, 0, x]*(403/4 + (15*I)*Pi + 
          (27/2 + (4*I)*Pi)*Log[mu2/s] - (35*Log[mu2/s]^2)/2 + 
          (67*zeta[2])/2) + G[0, 0, 1, 0, x]*(-171/2 - (41*I)*Pi + 
          (-32 - (10*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 76*zeta[2]) + 
        G[0, 0, 1, 1, x]*(57 - (7*I)*Pi + (26 - (44*I)*Pi)*Log[mu2/s] + 
          24*Log[mu2/s]^2 + 166*zeta[2]) + G[0, 1, 0, 1, x]*
         (-54 - (42*I)*Pi + (-18 - (72*I)*Pi)*Log[mu2/s] + 244*zeta[2]) + 
        G[0, 1, 1, x]*((-54*I)*Pi + (-17 + (73*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((-18*I)*Pi + 64*zeta[2]) - 45*zeta[3]) + 
        G[0, 0, 0, x]*(-687/4 - ((47*I)/4)*Pi + (17/4 - (7*I)*Pi)*
           Log[mu2/s]^2 + (29*Log[mu2/s]^3)/6 + (-291/4 + (18*I)*Pi)*
           zeta[2] + Log[mu2/s]*(-27 - (10*I)*Pi + (9*zeta[2])/2) - 
          (113*zeta[3])/3) + G[1, 1, 0, x]*(((-35*I)/4)*Pi - 
          ((3*I)/2)*Pi*Log[mu2/s] - (I/2)*Pi*Log[mu2/s]^2 + 
          (-3 - ((3*I)/2)*Pi)*zeta[2] - 4*zeta[3]) + 
        Log[mu2/s]^3*(((2*I)/3)*Pi*zeta[2] - (2*zeta[3])/3) + 
        (-299/4 + (23*I)*Pi)*zeta[3] + (169*zeta[3]^2)/3 + 
        G[0, 0, 1, x]*(315/4 + ((15*I)/2)*Pi + (6 + (20*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(36 + (6*I)*Pi - 172*zeta[2]) + (-137 - (64*I)*Pi)*
           zeta[2] + 2*zeta[3]) + G[1, 0, 0, x]*(4 - ((3*I)/4)*Pi + 
          (-5/2 + ((7*I)/2)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
          Log[mu2/s]*(-41/4 + ((5*I)/2)*Pi - 9*zeta[2]) + 
          (24 - ((9*I)/2)*Pi)*zeta[2] + (16*zeta[3])/3) + 
        G[0, 1, 0, x]*(315/4 + ((165*I)/4)*Pi + (6 + (4*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(36 + (15*I)*Pi - 37*zeta[2]) + (-221/2 + (6*I)*Pi)*
           zeta[2] + 11*zeta[3]) + G[1, 0, 1, x]*((18*I)*Pi + 
          Log[mu2/s]*((6*I)*Pi - 16*zeta[2]) + (16 - (27*I)*Pi)*zeta[2] + 
          37*zeta[3]) + zeta[2]*(((299*I)/4)*Pi + (160 - ((631*I)/3)*Pi)*
           zeta[3]) + Log[mu2/s]^2*(((17*I)/2)*Pi*zeta[2] + 
          (-17/2 + (16*I)*Pi)*zeta[3] - (283*zeta[4])/8) + 
        G[1, 1, x]*((3*I)*Pi*zeta[2] + (-3 + (8*I)*Pi)*zeta[3] - 
          16*zeta[4]) + (8827/16 + ((337*I)/2)*Pi)*zeta[4] + 
        G[1, 0, x]*((4*I)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
          (-11/4 - ((33*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(((-5*I)/2)*Pi + 
            (3*zeta[2])/2) + Log[mu2/s]*(((-41*I)/4)*Pi + (-3/2 - (4*I)*Pi)*
             zeta[2] - 7*zeta[3]) + (-43/2 - ((5*I)/3)*Pi)*zeta[3] + 
          (69*zeta[4])/4) + G[0, 0, x]*(1239/8 - ((269*I)/4)*Pi + 
          (-25/12 + (3*I)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/24 + 
          Log[mu2/s]^2*(-59/8 + (4*I)*Pi - (53*zeta[2])/4) + 
          (1421/8 + ((87*I)/2)*Pi)*zeta[2] + (95/3 - (29*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(103/4 - ((23*I)/4)*Pi + (165/4 - (10*I)*Pi)*zeta[2] + 
            (26*zeta[3])/3) + (277*zeta[4])/16) + 
        G[0, 1, x]*(((315*I)/4)*Pi + Log[mu2/s]^2*((6*I)*Pi - 16*zeta[2]) + 
          (96 - ((91*I)/2)*Pi)*zeta[2] + (191/2 + (54*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((36*I)*Pi + (32 - (55*I)*Pi)*zeta[2] + 75*zeta[3]) + 
          (1653*zeta[4])/4) + G[0, x]*(((1239*I)/8)*Pi - 
          ((11*I)/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-25*I)/12)*Pi + 
            2*zeta[2]) + Log[mu2/s]^2*(((-59*I)/8)*Pi + (3/2 - ((17*I)/4)*Pi)*
             zeta[2] - 6*zeta[3]) + (-455/4 - ((208*I)/3)*Pi)*zeta[3] + 
          zeta[2]*(-835/4 - ((773*I)/8)*Pi + 28*zeta[3]) + 
          (-927/8 + ((129*I)/16)*Pi)*zeta[4] + Log[mu2/s]*(((103*I)/4)*Pi + 
            (-109/4 - ((131*I)/4)*Pi)*zeta[2] + (-41 - ((10*I)/3)*Pi)*
             zeta[3] + (165*zeta[4])/4) - 10*zeta[5]) + 
        (17 + (484*I)*Pi)*zeta[5] + G[1, x]*
         (zeta[2]*(((107*I)/4)*Pi - (203*zeta[3])/2) + Log[mu2/s]^2*
           ((I/2)*Pi*zeta[2] - zeta[3]/2) + (-107/4 + (5*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(((15*I)/2)*Pi*zeta[2] + (-15/2 + (16*I)*Pi)*zeta[3] - 
            32*zeta[4]) + (401/4 + ((135*I)/4)*Pi)*zeta[4] + 27*zeta[5]) + 
        Log[mu2/s]*(zeta[2]*(((185*I)/4)*Pi - 203*zeta[3]) + 
          (-185/4 + (10*I)*Pi)*zeta[3] + (1523/8 + ((135*I)/2)*Pi)*zeta[4] + 
          54*zeta[5]) - (25127*zeta[6])/32)/(1 - x)^2 + 
      (-13575/128 + ((193*I)/8)*Pi - (I/4)*Pi*G[1, 0, x] - 
        ((11*I)/2)*Pi*G[0, 0, 1, x] + (-1/4 + (8*I)*Pi)*G[1, 0, 1, x] - 
        G[1, 1, 0, x]/4 - (11*G[0, 0, 1, 1, x])/2 + 10*G[0, 1, 1, 1, x] + 
        8*G[1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, x] - 
        25*G[0, 0, 0, 0, 0, 0, x] + G[0, 1, 1, x]*(-7 + (5*I)*Pi - 
          5*Log[mu2/s]) - (5*Log[mu2/s]^5)/16 - (5*Log[mu2/s]^6)/144 + 
        G[1, 1, 1, x]*(15 - (4*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (75/2 + 25*Log[mu2/s]) + G[1, 1, x]*(-297/8 + ((17*I)/4)*Pi + 
          (-21/2 + (4*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 15*zeta[2]) + 
        Log[mu2/s]^4*(-239/96 + (11*zeta[2])/48) + G[0, 0, 0, 0, x]*
         (-239/4 - (75*Log[mu2/s])/2 - (25*Log[mu2/s]^2)/2 + 
          (11*zeta[2])/2) + G[0, 1, x]*((-7*I)*Pi - (5*I)*Pi*Log[mu2/s] + 
          (31*zeta[2])/2) + G[0, 0, 0, x]*(145/2 + (75*Log[mu2/s]^2)/4 + 
          (25*Log[mu2/s]^3)/6 + Log[mu2/s]*(239/4 - (11*zeta[2])/2) + 
          (15*zeta[2])/4 - (100*zeta[3])/3) + 
        zeta[2]*(-3583/32 - ((15*I)/2)*Pi - 10*zeta[3]) + 
        G[1, x]*(193/8 - ((189*I)/8)*Pi + (3 - (2*I)*Pi)*Log[mu2/s]^2 + 
          (63/4 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*(27/2 - ((9*I)/2)*Pi + 
            13*zeta[2]) - (17*zeta[3])/2) + (6205*zeta[3])/24 - 
        (1255*zeta[3]^2)/18 + Log[mu2/s]^3*(-145/12 - (5*zeta[2])/8 + 
          (50*zeta[3])/9) + (5627*zeta[4])/64 + Log[mu2/s]^2*
         (-671/16 + (3*I)*Pi - (125*zeta[2])/16 + 22*zeta[3] + 
          (379*zeta[4])/32) + G[0, 0, x]*(-671/8 - (25*Log[mu2/s]^3)/4 - 
          (25*Log[mu2/s]^4)/24 - (125*zeta[2])/8 + Log[mu2/s]^2*
           (-239/8 + (11*zeta[2])/4) + 44*zeta[3] + Log[mu2/s]*
           (-145/2 - (15*zeta[2])/4 + (100*zeta[3])/3) + (379*zeta[4])/16) + 
        G[0, x]*(2925/32 + (25*Log[mu2/s]^4)/16 + (5*Log[mu2/s]^5)/24 + 
          Log[mu2/s]^3*(239/24 - (11*zeta[2])/12) + Log[mu2/s]^2*
           (145/4 + (15*zeta[2])/8 - (50*zeta[3])/3) - (1391*zeta[3])/12 + 
          zeta[2]*(301/8 + (49*zeta[3])/3) + Log[mu2/s]*
           (671/8 + (125*zeta[2])/8 - 44*zeta[3] - (379*zeta[4])/16) - 
          (945*zeta[4])/32 - 6*zeta[5]) + (9*zeta[5])/2 + 
        Log[mu2/s]*(-2925/32 + ((27*I)/2)*Pi + zeta[2]*
           (-445/8 - (49*zeta[3])/3) + (1391*zeta[3])/12 + (945*zeta[4])/32 + 
          6*zeta[5]) - (7193*zeta[6])/128)/x - (51865*zeta[6])/384 + 
      (((-629*I)/8)*Pi + (24 - (3*I)*Pi)*G[1, 1, 1, 0, x] + 
        (-36 + (128*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-36 + (16*I)*Pi)*
         G[0, 1, 0, 1, 0, x] + (-48 - (100*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
        (-48 + (6*I)*Pi)*G[0, 1, 1, 1, 0, x] + 144*G[0, 1, 1, 1, 1, x] + 
        (24 + (36*I)*Pi)*G[1, 0, 1, 0, 1, x] + (24 - (10*I)*Pi)*
         G[1, 0, 1, 1, 0, x] + 144*G[1, 0, 1, 1, 1, x] + 
        (-4 - (8*I)*Pi)*G[1, 1, 0, 0, 1, x] + (-4 - (2*I)*Pi)*
         G[1, 1, 0, 1, 0, x] + 96*G[1, 1, 0, 1, 1, x] - 
        3*G[1, 1, 1, 0, 0, x] - 48*G[0, 0, 0, 0, 0, 0, x] + 
        68*G[0, 0, 0, 0, 0, 1, x] + 68*G[0, 0, 0, 0, 1, 0, x] - 
        100*G[0, 0, 0, 0, 1, 1, x] - 2*G[0, 0, 0, 1, 0, 0, x] + 
        36*G[0, 0, 0, 1, 0, 1, x] + 36*G[0, 0, 0, 1, 1, 0, x] + 
        96*G[0, 0, 0, 1, 1, 1, x] - 20*G[0, 0, 1, 0, 0, 0, x] + 
        12*G[0, 0, 1, 0, 0, 1, x] + 12*G[0, 0, 1, 0, 1, 0, x] + 
        80*G[0, 0, 1, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 0, 0, x] - 
        144*G[0, 0, 1, 1, 1, 1, x] - 34*G[0, 1, 0, 0, 0, 0, x] - 
        4*G[0, 1, 0, 0, 0, 1, x] - 4*G[0, 1, 0, 0, 1, 0, x] + 
        132*G[0, 1, 0, 0, 1, 1, x] + 28*G[0, 1, 0, 1, 0, 0, x] - 
        12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] - 
        144*G[0, 1, 0, 1, 1, 1, x] + 28*G[0, 1, 1, 0, 0, 0, x] - 
        4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] - 
        96*G[0, 1, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 0, 0, x] - 
        4*G[1, 0, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 0, 1, x] - 
        20*G[1, 0, 0, 0, 1, 0, x] - 28*G[1, 0, 0, 0, 1, 1, x] + 
        4*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
        4*G[1, 0, 0, 1, 1, 0, x] + 48*G[1, 0, 0, 1, 1, 1, x] + 
        8*G[1, 0, 1, 0, 0, 0, x] + 36*G[1, 0, 1, 0, 1, 1, x] - 
        10*G[1, 0, 1, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 0, x] + 
        4*G[1, 1, 0, 0, 0, 1, x] + 4*G[1, 1, 0, 0, 1, 0, x] - 
        12*G[1, 1, 0, 0, 1, 1, x] - 2*G[1, 1, 0, 1, 0, 0, x] + 
        G[0, 0, 0, 1, 1, x]*(106 + (76*I)*Pi - 56*Log[mu2/s]) + 
        G[0, 0, 0, 1, 0, x]*(-141 - (6*I)*Pi - 40*Log[mu2/s]) + 
        G[0, 0, 0, 0, 1, x]*(-141 - (72*I)*Pi - 40*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(129 - (18*I)*Pi - 38*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(-142 + (20*I)*Pi - 24*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-115/2 + (2*I)*Pi - 22*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(-79 + (8*I)*Pi - 8*Log[mu2/s]) + 
        G[0, 0, 1, 0, 1, x]*(-79 + (84*I)*Pi - 8*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(-63/2 + (2*I)*Pi - 6*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(-10 + (2*I)*Pi - 6*Log[mu2/s]) - 
        ((11*I)/24)*Pi*Log[mu2/s]^4 + G[1, 0, 0, 1, 0, x]*
         (33 + (8*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (33 - (40*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         (74 + (4*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (-6 + 24*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(104 - (12*I)*Pi + 
          26*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-34 - (84*I)*Pi + 
          72*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-32 - (48*I)*Pi + 
          96*Log[mu2/s]) + G[0, 1, 0, 1, x]*(207/2 - (30*I)*Pi + 
          (40 + (72*I)*Pi)*Log[mu2/s] - 224*zeta[2]) + 
        G[0, 0, 1, 1, x]*(195/2 - (79*I)*Pi + (32 + (40*I)*Pi)*Log[mu2/s] - 
          24*Log[mu2/s]^2 - 164*zeta[2]) + G[0, 0, 1, 0, x]*
         (387/2 + (77*I)*Pi + (82 + (20*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 - 
          152*zeta[2]) + G[1, 1, 1, x]*((24*I)*Pi - 96*zeta[2]) + 
        G[0, 0, 0, 0, x]*(-174 - (21*I)*Pi + (-9 - (8*I)*Pi)*Log[mu2/s] + 
          35*Log[mu2/s]^2 - 67*zeta[2]) + G[0, 1, 0, 0, x]*
         (-115 + ((47*I)/2)*Pi + (-89/2 + (10*I)*Pi)*Log[mu2/s] - 
          8*Log[mu2/s]^2 - 46*zeta[2]) + G[1, 0, 1, 1, x]*
         (-171 + (96*I)*Pi - 72*Log[mu2/s] - 28*zeta[2]) + 
        G[1, 0, 0, 0, x]*(-137/4 + ((27*I)/2)*Pi + (-27/2 + (10*I)*Pi)*
           Log[mu2/s] - 11*Log[mu2/s]^2 + 3*zeta[2]) + 
        G[1, 1, 0, 0, x]*(46 - I*Pi + (13 - (4*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + 3*zeta[2]) + G[1, 1, 0, 1, x]*(24 + (92*I)*Pi + 
          4*zeta[2]) + G[1, 0, 1, 0, x]*(-25/2 - ((39*I)/2)*Pi + 
          (-12 - (6*I)*Pi)*Log[mu2/s] + 34*zeta[2]) + G[0, 1, 1, 0, x]*
         (207/2 - ((131*I)/2)*Pi + (40 - (22*I)*Pi)*Log[mu2/s] + 
          82*zeta[2]) + G[1, 0, 0, 1, x]*(-25/2 - (121*I)*Pi + 
          (-12 - (16*I)*Pi)*Log[mu2/s] + 88*zeta[2]) + 
        G[0, 1, 1, 1, x]*(-256 - 96*Log[mu2/s] + 96*zeta[2]) + 
        G[0, 0, 0, 1, x]*(387/2 + (47*I)*Pi + (82 - (80*I)*Pi)*Log[mu2/s] + 
          8*Log[mu2/s]^2 + 100*zeta[2]) + G[1, 0, 1, x]*
         (-87 - ((403*I)/2)*Pi + (204 + (30*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-18 - (84*I)*Pi + 8*zeta[2]) - 50*zeta[3]) + 
        G[0, 1, 0, x]*(-841/4 - ((197*I)/2)*Pi + (-16 - (8*I)*Pi)*
           Log[mu2/s]^2 + (567/2 - (12*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-87 - ((73*I)/2)*Pi + 74*zeta[2]) - 22*zeta[3]) + 
        G[1, 0, 0, x]*(175/8 - (19*I)*Pi + (31/4 - (7*I)*Pi)*Log[mu2/s]^2 + 
          (4*Log[mu2/s]^3)/3 + (-111/4 + (9*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(111/4 - (10*I)*Pi + 18*zeta[2]) - (32*zeta[3])/3) + 
        (-2123/8 - ((261*I)/2)*Pi)*zeta[3] - (176*zeta[3]^2)/3 + 
        Log[mu2/s]^3*(((-11*I)/4)*Pi + (2 - ((4*I)/3)*Pi)*zeta[2] + 
          (4*zeta[3])/3) + G[1, 1, 0, x]*(-87 + (52*I)*Pi + 
          (-18 + (13*I)*Pi)*Log[mu2/s] + I*Pi*Log[mu2/s]^2 + 
          (-31 + (3*I)*Pi)*zeta[2] + 8*zeta[3]) + G[0, 0, 1, x]*
         (-841/4 + (204*I)*Pi + (-16 - (16*I)*Pi)*Log[mu2/s]^2 + 
          (39 + (44*I)*Pi)*zeta[2] + Log[mu2/s]*(-87 + (82*I)*Pi + 
            176*zeta[2]) + 20*zeta[3]) + G[0, 1, 1, x]*(289 - ((61*I)/2)*Pi + 
          24*Log[mu2/s]^2 + Log[mu2/s]*(122 - (8*I)*Pi - 56*zeta[2]) + 
          (228 - (74*I)*Pi)*zeta[2] + 54*zeta[3]) + G[0, 0, 0, x]*
         (2479/8 + (41*I)*Pi + (-95/4 + (14*I)*Pi)*Log[mu2/s]^2 - 
          (29*Log[mu2/s]^3)/3 + Log[mu2/s]*(43/2 + ((51*I)/2)*Pi - 
            9*zeta[2]) + (703/4 - (36*I)*Pi)*zeta[2] + (226*zeta[3])/3) + 
        zeta[2]*(-287/2 - ((61*I)/2)*Pi + (-1547/4 + ((650*I)/3)*Pi)*
           zeta[3]) + G[0, 1, x]*(783/4 + ((555*I)/4)*Pi + 
          (-633 - ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(6 + (8*I)*Pi + 
            8*zeta[2]) + Log[mu2/s]*(60 + (47*I)*Pi + (-252 + (62*I)*Pi)*
             zeta[2] - 102*zeta[3]) + (-311/2 - (72*I)*Pi)*zeta[3] - 
          (807*zeta[4])/2) + G[0, 0, x]*(-6165/16 + ((343*I)/8)*Pi + 
          (49/6 - (6*I)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/12 + 
          (-2585/8 - ((265*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
           (171/8 - ((61*I)/4)*Pi + (53*zeta[2])/2) + 
          Log[mu2/s]*(-227/4 - ((91*I)/4)*Pi + (-83 + (20*I)*Pi)*zeta[2] - 
            (52*zeta[3])/3) + (-283/3 + (58*I)*Pi)*zeta[3] - 
          (277*zeta[4])/8) + G[1, 0, x]*(783/4 - ((41*I)/8)*Pi + 
          ((4*I)/3)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(6 + ((31*I)/4)*Pi - 
            3*zeta[2]) + (-141/2 + ((165*I)/4)*Pi)*zeta[2] + 
          (51 + ((10*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(60 + ((87*I)/4)*Pi + 
            (-23 + (8*I)*Pi)*zeta[2] + 14*zeta[3]) - (69*zeta[4])/2) + 
        G[1, 1, x]*((-87*I)*Pi + (111 + (67*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((-18*I)*Pi + 64*zeta[2]) + (-39 - (4*I)*Pi)*zeta[3] - 
          zeta[4]) + (-11393/8 - ((5121*I)/16)*Pi)*zeta[4] + 
        Log[mu2/s]^2*(((-131*I)/8)*Pi + (19 - (20*I)*Pi)*zeta[2] + 
          (39/4 - (8*I)*Pi)*zeta[3] + (19*zeta[4])/4) + 
        Log[mu2/s]*((-52*I)*Pi + (-229/4 - ((34*I)/3)*Pi)*zeta[3] + 
          zeta[2]*(141/4 - ((95*I)/2)*Pi + 118*zeta[3]) + 
          (-1601/4 - (87*I)*Pi)*zeta[4] - 60*zeta[5]) + 
        G[1, x]*(((783*I)/4)*Pi + (423/2 + (50*I)*Pi)*zeta[3] + 
          Log[mu2/s]^2*((6*I)*Pi + (-16 - I*Pi)*zeta[2] + zeta[3]) + 
          zeta[2]*(-39 - ((359*I)/2)*Pi + 59*zeta[3]) + 
          Log[mu2/s]*((60*I)*Pi + (-48 - (69*I)*Pi)*zeta[2] + 
            (89 - (8*I)*Pi)*zeta[3] - 2*zeta[4]) + (743/4 - ((87*I)/2)*Pi)*
           zeta[4] - 30*zeta[5]) + (-47/2 - (488*I)*Pi)*zeta[5] + 
        G[0, x]*(-629/8 - ((3865*I)/16)*Pi + (-11/24 + ((11*I)/12)*Pi)*
           Log[mu2/s]^4 + Log[mu2/s]^3*(-11/4 + ((19*I)/3)*Pi - 4*zeta[2]) + 
          zeta[2]*(578 + ((1443*I)/8)*Pi - 56*zeta[3]) + 
          (803/4 + ((665*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
           (-131/8 + ((153*I)/8)*Pi + (-9/2 + ((17*I)/2)*Pi)*zeta[2] + 
            12*zeta[3]) + Log[mu2/s]*(-52 - ((59*I)/2)*Pi + 
            (108 + (61*I)*Pi)*zeta[2] + (511/6 + ((20*I)/3)*Pi)*zeta[3] - 
            (165*zeta[4])/2) + (3111/16 - ((129*I)/8)*Pi)*zeta[4] + 
          20*zeta[5]) + (13723*zeta[6])/16)/(1 - x))/Nc^2), 
 (((-I)*Pi*G[1, x] - G[1, 1, x])/x^2 + (3*I)*Pi*G[1, 1, 1, x] + 
    6*G[0, 0, 0, 0, x] - G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
    2*G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] - 
    G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] + 
    2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x] + 
    G[0, 0, 0, x]*(3/2 + (3*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 1, x]*((-2*I)*Pi - Log[mu2/s]) + 
    G[0, 1, 1, x]*(9/2 - (2*I)*Pi - Log[mu2/s]) + 
    G[1, 1, 0, x]*((-3*I)*Pi - Log[mu2/s]) + 
    G[0, 1, 0, x]*(-9/2 + 2*Log[mu2/s]) + G[1, 0, 0, x]*(3 + 2*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-9/2 + I*Pi + 2*Log[mu2/s]) + 
    G[1, 0, x]*(1 + (3*I)*Pi + (3*I)*Pi*Log[mu2/s] + Log[mu2/s]^2 - 
      7*zeta[2]) + G[0, 1, x]*(1 + (3*I)*Pi*Log[mu2/s] + Log[mu2/s]^2 - 
      6*zeta[2]) + x*(-G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x] - 
      3*zeta[2]) + (-3 - (6*I)*Pi)*zeta[2] - (3*I)*Pi*Log[mu2/s]*zeta[2] + 
    G[1, 1, x]*(-1 - I*Pi*Log[mu2/s] + zeta[2]) + 
    G[0, 0, x]*(-1 - (3*I)*Pi - (5*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 + 
      15*zeta[2]) + ((-I)*Pi - (3*I)*Pi*G[0, 0, 0, x] - 3*G[0, 0, 0, 1, x] - 
      3*G[0, 0, 1, 0, x] - 3*G[0, 1, 0, 0, x] - G[1, 0, 0, 0, x] - 
      G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] - 
      G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
      G[1, 1, 1, 1, x] + ((3*I)/2)*Pi*Log[mu2/s]^2 + (I/2)*Pi*Log[mu2/s]^3 + 
      G[0, 0, 1, x]*(3 + 3*Log[mu2/s]) + G[0, 1, 0, x]*(3 + 3*Log[mu2/s]) + 
      G[1, 0, 0, x]*(3 + I*Pi + 3*Log[mu2/s]) + 
      G[0, 0, x]*((3*I)*Pi + (3*I)*Pi*Log[mu2/s]) + 
      G[1, x]*(-1 + (2*I)*Pi + (3*Log[mu2/s]^2)/2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(4 - zeta[2]/2)) + G[1, 1, x]*(2 - zeta[2]) + 
      G[1, 0, x]*(-4 - 3*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - zeta[2]/2) + 
      G[0, 1, x]*(-4 - 3*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + zeta[2]/2) + 
      Log[mu2/s]*((4*I)*Pi - (I/2)*Pi*zeta[2]) + 
      G[0, x]*((-4*I)*Pi - (3*I)*Pi*Log[mu2/s] - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (I/2)*Pi*zeta[2]))/x + G[1, x]*(2 - ((7*I)/2)*Pi + 
      (-3/2 - (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
      Log[mu2/s]*(-7/2 - (3*I)*Pi + zeta[2]/2) + (15/2 + ((9*I)/2)*Pi)*
       zeta[2] - zeta[3]) + (-9/2 + I*Pi)*zeta[3] + 
    G[0, x]*(-2 + ((7*I)/2)*Pi + (3/2 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/2 + Log[mu2/s]*(7/2 + (3*I)*Pi - (7*zeta[2])/2) + 
      (6 + ((5*I)/2)*Pi)*zeta[2] + 2*zeta[3]) + 
    ((-I)*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] + 
      2*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
      2*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - 
      G[0, 1, 1, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
      G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
       (1 + I*Pi - 3*Log[mu2/s]) + G[1, 0, 0, x]*(3 + Log[mu2/s]) + 
      G[0, 1, 0, x]*(-3/2 - I*Pi + Log[mu2/s]) + 
      G[0, 0, 1, x]*(-3/2 + I*Pi + Log[mu2/s]) + 
      G[1, 0, x]*((3*I)*Pi + I*Pi*Log[mu2/s] - 6*zeta[2]) + 
      G[0, 1, x]*(((-3*I)/2)*Pi + I*Pi*Log[mu2/s] - 5*zeta[2]) - 
      ((9*I)/2)*Pi*zeta[2] + G[0, 0, x]*(1/2 - (I/2)*Pi - 
        (2*I)*Pi*Log[mu2/s] + 2*zeta[2]) + 
      G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + (9/2 + (7*I)*Pi)*zeta[3] + 
      G[0, x]*((I/2)*Pi + (5*zeta[2])/2 + 6*zeta[3]) - (13*zeta[4])/4)/
     (1 - x)^2 + 7*zeta[4] + (I*Pi - I*Pi*G[1, 1, x] + 
      (-2 + (2*I)*Pi)*G[0, 1, 1, x] + (-1 - (2*I)*Pi)*G[1, 0, 1, x] + 
      (-1 + (2*I)*Pi)*G[1, 1, 0, x] - 10*G[0, 0, 0, 0, x] - 
      4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
      G[0, 1, 0, 0, x]/2 + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
      4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
      2*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(-3 - 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(6 + (I/2)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(6 - (2*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, x]*(7/4 - ((7*I)/2)*Pi + (21*Log[mu2/s])/2) + 
      G[0, 0, x]*(-15/2 + ((7*I)/2)*Pi + (-17/4 + (7*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (37*zeta[2])/4) + (3/2 + (6*I)*Pi)*zeta[2] + 
      G[0, 1, x]*(1/2 + (5*I)*Pi + (1 - (2*I)*Pi)*Log[mu2/s] + 10*zeta[2]) + 
      G[1, 0, x]*(1/2 - (3*I)*Pi + (1 - (2*I)*Pi)*Log[mu2/s] + 12*zeta[2]) + 
      G[0, x]*(1 - (7*I)*Pi - ((13*I)/4)*Pi*Log[mu2/s] - 
        ((3*I)/4)*Pi*Log[mu2/s]^2 + (-8 + ((3*I)/4)*Pi)*zeta[2] - 
        9*zeta[3]) - (11*I)*Pi*zeta[3] + 
      G[1, x]*((I/2)*Pi + I*Pi*Log[mu2/s] + (-5 - (4*I)*Pi)*zeta[2] + 
        4*zeta[3]) + 2*zeta[4])/(1 - x))/Nc + 
  Nf*((-5 + ((2*I)/3)*Pi)*G[0, 0, x] + (5 + ((2*I)/3)*Pi)*G[0, 1, x] + 
    (5 - ((2*I)/3)*Pi)*G[1, 0, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])/x^2 + 
    (-5 - ((2*I)/3)*Pi)*G[1, 1, x] + (2*G[0, 0, 0, x])/3 + 
    (2*G[0, 1, 1, x])/3 - (2*G[1, 0, 0, x])/3 - (2*G[1, 1, 1, x])/3 + 
    G[1, x]*(82/27 + ((10*I)/9)*Pi + (10/9 + ((2*I)/3)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/3 - 2*zeta[2]) + (-15 + ((2*I)/3)*Pi)*zeta[2] + 
    G[0, x]*(-82/27 - ((10*I)/9)*Pi + (-10/9 - ((2*I)/3)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/3 + 2*zeta[2]) + x*(2*G[0, 0, x] - 2*G[0, 1, x] - 
      2*G[1, 0, x] + 2*G[1, 1, x] + 6*zeta[2]) + 
    (((-55*I)/27)*Pi - ((2*I)/3)*Pi*G[0, 0, x] + 2*G[1, 1, x] - 
      (2*G[0, 0, 1, x])/3 - (2*G[0, 1, 0, x])/3 + (2*G[1, 0, 0, x])/3 - 
      (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 + (2*G[1, 1, 1, x])/3 + 
      G[0, 1, x]*(10/9 + (2*Log[mu2/s])/3) + 
      G[1, 0, x]*(10/9 + ((2*I)/3)*Pi + (2*Log[mu2/s])/3) - 
      ((10*I)/9)*Pi*Log[mu2/s] - (I/3)*Pi*Log[mu2/s]^2 + 
      G[0, x]*(((10*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s]) + 
      G[1, x]*(-55/27 + (2*I)*Pi - (10*Log[mu2/s])/9 - Log[mu2/s]^2/3 + 
        2*zeta[2]))/x - (2*zeta[3])/3 + 
    (-4*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
      4*G[0, 0, 1, 1, x] + G[0, 0, x]*(1 - 8*zeta[2]) - 
      4*G[0, 1, x]*zeta[2] + G[0, x]*(I*Pi + 4*zeta[3]) - 17*zeta[4])/
     (1 - x)^2 + (I*Pi - 5*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
      4*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 2*G[0, 0, 0, 0, x] - 
      2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 
      4*zeta[2] - 4*G[1, x]*zeta[2] + 2*G[0, 1, x]*zeta[2] + 
      G[0, 0, x]*(5/3 + Log[mu2/s] + 4*zeta[2]) + 
      G[0, x]*(1 + ((5*I)/3)*Pi + I*Pi*Log[mu2/s] - 12*zeta[2] - 2*zeta[3]) + 
      4*zeta[3] + (17*zeta[4])/2)/(1 - x)) + 
  (Nf*((-6 + ((2*I)/3)*Pi)*G[0, 0, x] + (6 - ((2*I)/3)*Pi)*G[0, 1, x] + 
     (6 - ((2*I)/3)*Pi)*G[1, 0, x] + (-6 + ((2*I)/3)*Pi)*G[1, 1, x] + 
     (4*G[0, 0, 0, x])/3 - (2*G[0, 0, 1, x])/3 - (2*G[0, 1, 0, x])/3 - 
     (4*G[1, 0, 0, x])/3 + (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 + 
     G[1, x]*(3 - (2*zeta[2])/3) + G[0, x]*(-3 + (2*zeta[2])/3) + 
     (-18 + (2*I)*Pi)*zeta[2] + x*(3*G[0, 0, x] - 3*G[0, 1, x] - 
       3*G[1, 0, x] + 3*G[1, 1, x] + 9*zeta[2]) + 
     (((-4*I)/3)*Pi + ((2*I)/3)*Pi*G[1, 0, x] + (-1 - ((2*I)/3)*Pi)*
        G[1, 1, x] + (4*G[1, 0, 0, x])/3 - (2*G[1, 0, 1, x])/3 - 
       (2*G[1, 1, 0, x])/3 + G[1, x]*(-4/3 - I*Pi + (2*zeta[2])/3) - 
       ((8*I)/3)*Pi*zeta[2])/x + (2*zeta[3])/3 + 
     ((4*G[0, 0, 0, x])/3 - (2*G[0, 0, 1, x])/3 - (2*G[0, 1, 0, x])/3 - 
       8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
       8*G[0, 0, 1, 1, x] + G[0, 0, x]*(1 + ((2*I)/3)*Pi - 16*zeta[2]) + 
       G[0, 1, x]*(((-2*I)/3)*Pi - 8*zeta[2]) - ((2*I)/3)*Pi*zeta[2] + 
       (2*zeta[3])/3 + G[0, x]*(I*Pi + (2*zeta[2])/3 + 8*zeta[3]) - 
       34*zeta[4])/(1 - x)^2 + (((5*I)/3)*Pi - (2*G[1, 0, x])/3 - 
       (20*G[0, 0, 0, x])/3 + (22*G[0, 0, 1, x])/3 + (22*G[0, 1, 0, x])/3 - 
       8*G[0, 1, 1, x] + 4*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
       4*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
       G[1, x]*(((-2*I)/3)*Pi - 8*zeta[2]) + (26/3 - ((2*I)/3)*Pi)*zeta[2] + 
       G[0, 1, x]*(-2/3 - ((2*I)/3)*Pi + 4*zeta[2]) + 
       G[0, 0, x]*(-5/3 + ((2*I)/3)*Pi + 8*zeta[2]) + 
       G[0, x]*(5/3 - ((7*I)/3)*Pi - (46*zeta[2])/3 - 4*zeta[3]) + 
       (26*zeta[3])/3 + 17*zeta[4])/(1 - x)))/Nc^2 + 
  Nc*((11/3 + I*Pi)*G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
    2*G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] - 
    4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 7*G[0, 1, 1, 1, x] + 
    5*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
    2*G[1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
    4*G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
    G[0, 0, 0, x]*(-7/2 - (7*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-11/3 - I*Pi - Log[mu2/s]) + 
    G[1, 0, 1, x]*(-11/3 - (2*I)*Pi - Log[mu2/s]) + 
    G[0, 1, 1, x]*(5/6 + (2*I)*Pi - Log[mu2/s]) + 
    G[0, 1, 0, x]*(-5/6 + 2*Log[mu2/s]) + G[0, 0, 1, x]*
     (-5/6 - I*Pi + 2*Log[mu2/s]) + G[1, 0, 0, x]*
     (8 + (8*I)*Pi + 2*Log[mu2/s]) + x*(-6*G[0, 0, x] + 6*G[0, 1, x] + 
      6*G[1, 0, x] - 6*G[1, 1, x] - 18*zeta[2]) + 
    G[1, 1, x]*(19 - I*Pi*Log[mu2/s] - 11*zeta[2]) + 
    G[0, 0, x]*(19 - ((13*I)/3)*Pi + (7*I)*Pi*Log[mu2/s] + 4*Log[mu2/s]^2 - 
      9*zeta[2]) + G[1, 0, x]*(-19 + ((13*I)/3)*Pi - (3*I)*Pi*Log[mu2/s] - 
      2*Log[mu2/s]^2 - zeta[2]) + (57 - ((26*I)/3)*Pi)*zeta[2] - 
    (3*I)*Pi*Log[mu2/s]*zeta[2] + G[0, 1, x]*(-19 - (3*I)*Pi*Log[mu2/s] - 
      2*Log[mu2/s]^2 + 24*zeta[2]) + (-9/2 - (5*I)*Pi)*zeta[3] + 
    G[0, x]*(283/27 + ((71*I)/18)*Pi + (1/3 - ((5*I)/2)*Pi)*Log[mu2/s]^2 - 
      (3*Log[mu2/s]^3)/2 + (-8/3 + (I/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(71/18 + ((2*I)/3)*Pi + (5*zeta[2])/2) + zeta[3]) + 
    G[1, x]*(-283/27 - ((71*I)/18)*Pi + (-1/3 + ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
      (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(-71/18 - ((2*I)/3)*Pi - 
        (11*zeta[2])/2) + (97/6 + ((9*I)/2)*Pi)*zeta[2] + 2*zeta[3]) + 
    (((238*I)/27)*Pi + (9*I)*Pi*G[0, 0, 0, x] + (31/3 + (8*I)*Pi)*
       G[1, 0, 1, x] + (31/3 + (4*I)*Pi)*G[1, 1, 0, x] + 
      (-11/3 - (4*I)*Pi)*G[1, 1, 1, x] + 9*G[0, 0, 0, 1, x] + 
      9*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
      4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 5*G[1, 0, 0, 0, x] + 
      7*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] + 
      11*G[1, 1, 0, 0, x] - 7*G[1, 1, 0, 1, x] - 7*G[1, 1, 1, 0, x] + 
      3*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*(2/3 - 9*Log[mu2/s]) + 
      G[0, 1, 0, x]*(2/3 - (4*I)*Pi - 9*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-20 - (7*I)*Pi - 9*Log[mu2/s]) + (I/3)*Pi*Log[mu2/s]^2 - 
      ((3*I)/2)*Pi*Log[mu2/s]^3 + G[0, 0, x]*(((2*I)/3)*Pi - 
        (9*I)*Pi*Log[mu2/s]) + G[0, 1, x]*(-40/9 - (2*Log[mu2/s])/3 + 
        (9*Log[mu2/s]^2)/2 - (35*zeta[2])/2) + 
      G[1, 0, x]*(-40/9 - ((31*I)/3)*Pi - (2*Log[mu2/s])/3 + 
        (9*Log[mu2/s]^2)/2 - (13*zeta[2])/2) + ((80*I)/3)*Pi*zeta[2] + 
      G[1, 1, x]*(1 + ((20*I)/3)*Pi + 11*zeta[2]) + 
      G[0, x]*(((-40*I)/9)*Pi - ((2*I)/3)*Pi*Log[mu2/s] + 
        ((9*I)/2)*Pi*Log[mu2/s]^2 - ((11*I)/2)*Pi*zeta[2]) + 
      Log[mu2/s]*(((40*I)/9)*Pi + ((11*I)/2)*Pi*zeta[2]) + 
      G[1, x]*(238/27 + I*Pi + Log[mu2/s]^2/3 - (3*Log[mu2/s]^3)/2 + 
        (-53/3 - (4*I)*Pi)*zeta[2] + Log[mu2/s]*(40/9 + (11*zeta[2])/2) - 
        5*zeta[3]) + (11*I)*Pi*zeta[3])/x + 
    (((-5*I)/3)*Pi - I*Pi*G[1, 1, x] + (28 - I*Pi)*G[0, 1, 1, x] + 
      (-1 + I*Pi)*G[1, 0, 1, x] + (-1 - I*Pi)*G[1, 1, 0, x] + 
      14*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
      5*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/2 - G[0, 1, 0, 1, x] - 
      G[0, 1, 1, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
      G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
       (269/12 + ((11*I)/2)*Pi - (33*Log[mu2/s])/2) + 
      G[1, 0, 0, x]*(-3 + Log[mu2/s]) + G[0, 1, 0, x]*
       (-70/3 + (I/2)*Pi + Log[mu2/s]) + G[0, 0, 1, x]*
       (-70/3 + (4*I)*Pi + Log[mu2/s]) + G[0, 1, x]*(61/6 + ((17*I)/3)*Pi + 
        (1 + I*Pi)*Log[mu2/s] - 14*zeta[2]) + 
      G[1, 0, x]*(61/6 - (3*I)*Pi + (1 + I*Pi)*Log[mu2/s] - 6*zeta[2]) + 
      (-229/6 + ((20*I)/3)*Pi)*zeta[2] + G[0, 0, x]*(-49/2 - ((37*I)/6)*Pi + 
        (-21/4 - (11*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + 
        (35*zeta[2])/4) + G[1, x]*(((61*I)/6)*Pi + I*Pi*Log[mu2/s] + 
        (25 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (-92/3 + (7*I)*Pi)*zeta[3] + 
      G[0, x]*(-5/3 - ((43*I)/3)*Pi - ((17*I)/4)*Pi*Log[mu2/s] + 
        ((9*I)/4)*Pi*Log[mu2/s]^2 + (220/3 + ((3*I)/4)*Pi)*zeta[2] + 
        9*zeta[3]) - (65*zeta[4])/2)/(1 - x) + 28*zeta[4] + 
    ((-I)*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] + 
      32*G[0, 0, 0, 0, x] - 28*G[0, 0, 0, 1, x] - 28*G[0, 0, 1, 0, x] + 
      28*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - 
      G[0, 1, 1, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
      G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
       (-55/3 + I*Pi - 3*Log[mu2/s]) + G[1, 0, 0, x]*(3 + Log[mu2/s]) + 
      G[0, 1, 0, x]*(49/6 - I*Pi + Log[mu2/s]) + 
      G[0, 0, 1, x]*(49/6 + I*Pi + Log[mu2/s]) + 
      G[1, 0, x]*((3*I)*Pi + I*Pi*Log[mu2/s] - 6*zeta[2]) + 
      ((31*I)/6)*Pi*zeta[2] + G[0, 1, x]*(((49*I)/6)*Pi + I*Pi*Log[mu2/s] + 
        25*zeta[2]) + G[0, 0, x]*(15/2 - ((61*I)/6)*Pi - 
        (2*I)*Pi*Log[mu2/s] + 62*zeta[2]) + 
      G[0, x]*(((15*I)/2)*Pi - (43*zeta[2])/6 - 24*zeta[3]) + 
      G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + (-31/6 + (7*I)*Pi)*zeta[3] + 
      (497*zeta[4])/4)/(1 - x)^2) + 
  e*(((-15/2 + (3*I)*Pi)*G[0, 0, 1, 1, x] - 26*G[0, 0, 0, 0, 0, x] - 
      6*G[0, 0, 0, 0, 1, x] - 6*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] - 
      5*G[0, 0, 1, 0, 0, x] + 13*G[0, 0, 1, 0, 1, x] + 
      13*G[0, 0, 1, 1, 0, x] - 10*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
      2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 5*G[0, 1, 0, 1, 1, x] + 
      G[0, 1, 1, 0, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
      4*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x] + 7*G[1, 0, 0, 0, 1, x] + 
      7*G[1, 0, 0, 1, 0, x] - G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
      6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 5*G[1, 0, 1, 1, 1, x] + 
      2*G[1, 1, 0, 0, 0, x] + 5*G[1, 1, 0, 0, 1, x] + 5*G[1, 1, 0, 1, 0, x] + 
      2*G[1, 1, 0, 1, 1, x] + 9*G[1, 1, 1, 0, 0, x] - 
      10*G[1, 1, 1, 0, 1, x] - 10*G[1, 1, 1, 1, 0, x] - 
      6*G[1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, x]*(-3 - I*Pi - 9*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-21/2 - I*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-11/2 - (4*I)*Pi - 5*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(23/2 - I*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(23/2 + (3*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(17 + (4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(17 - (8*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-4 + (3*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-4 + (3*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-11/2 + Log[mu2/s]) + G[1, 1, 1, 1, x]*
       ((-14*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (-16 + I*Pi + 3*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (9/2 + (4*I)*Pi + 5*Log[mu2/s]) + G[1, 1, 0, 1, x]*
       (9/2 + (12*I)*Pi + 5*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-10 - (4*I)*Pi + 28*Log[mu2/s]) + G[0, 0, 1, x]*
       (-67/4 + ((11*I)/2)*Pi + (-4 + (2*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 
        35*zeta[2]) + G[0, 0, 0, x]*(21/4 + I*Pi + (-6 + (14*I)*Pi)*
         Log[mu2/s] - 5*Log[mu2/s]^2 - 32*zeta[2]) + 
      G[1, 1, 1, x]*(17/2 + (6*I)*Pi + (3/2 + (8*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (3*zeta[2])/2) + G[1, 0, 0, x]*
       (33/2 + ((11*I)/2)*Pi + (25/2 - (5*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/2 - (3*zeta[2])/2) + G[0, 1, 0, x]*
       (-67/4 + (2*I)*Pi + (-4 - (3*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
        6*zeta[2]) + G[0, 1, 1, x]*(57/4 + (I/2)*Pi + 
        (5 - (5*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 10*zeta[2]) + 
      G[1, 1, 0, x]*(-11/2 - ((17*I)/2)*Pi + (-5/2 - (6*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (25*zeta[2])/2) + G[1, 0, 1, x]*
       (-11/2 - (12*I)*Pi + (-5/2 - (5*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (41*zeta[2])/2) + 
      ((-2*I)*Pi*G[0, 1, x] - 2*G[0, 1, 1, x] + 4*G[1, 1, 1, x] + 
        G[1, 1, x]*(-7/4 + (2*I)*Pi - 2*Log[mu2/s]) + 
        G[1, x]*(((-7*I)/4)*Pi - (2*I)*Pi*Log[mu2/s] + 6*zeta[2]))/x^2 + 
      zeta[2]*(-33/4 - ((79*I)/4)*Pi - (59*zeta[3])/2) + 
      G[1, 0, x]*(9/4 + ((41*I)/4)*Pi + (-3/4 + (5*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3 + Log[mu2/s]*(-3/4 + ((17*I)/2)*Pi - 18*zeta[2]) + 
        (-113/4 - (24*I)*Pi)*zeta[2] - 14*zeta[3]) + 
      G[0, 1, x]*(9/4 - ((13*I)/4)*Pi + (-3/4 + (4*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3 + Log[mu2/s]*(-3/4 - (I/2)*Pi - 16*zeta[2]) + 
        (-153/4 - (19*I)*Pi)*zeta[2] - 9*zeta[3]) + 
      G[1, 1, x]*(-1/2 + ((13*I)/4)*Pi + (3/4 - I*Pi)*Log[mu2/s]^2 + 
        (-27/4 - I*Pi)*zeta[2] + Log[mu2/s]*(1/4 + (I/2)*Pi + 2*zeta[2]) - 
        3*zeta[3]) + Log[mu2/s]^2*((9/4 - (5*I)*Pi)*zeta[2] + zeta[3]/2) + 
      (-95/4 - (16*I)*Pi)*zeta[3] + G[0, 0, x]*(-4 - ((41*I)/4)*Pi + 
        (3/4 - (8*I)*Pi)*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
        (-55/4 + (14*I)*Pi)*zeta[2] + Log[mu2/s]*(5/4 - ((17*I)/2)*Pi + 
          50*zeta[2]) + 17*zeta[3]) + G[0, x]*(-7 + ((5*I)/4)*Pi + 
        (3/2 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + (5*Log[mu2/s]^4)/12 + 
        Log[mu2/s]^2*(21/4 + ((9*I)/2)*Pi - 7*zeta[2]) + 
        (79/4 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*(3 + (11*I)*Pi + 
          (-6 + (10*I)*Pi)*zeta[2] - (4*zeta[3])/3) + (12 + ((20*I)/3)*Pi)*
         zeta[3] - (479*zeta[4])/8) + (-139/4 + ((13*I)/4)*Pi)*zeta[4] + 
      x*((7/2 + ((3*I)/2)*Pi)*G[1, 1, 1, x] + G[0, 0, 0, 0, x] - 
        G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 0, x] - 
        G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
        (3*G[1, 0, 0, 0, x])/2 - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - 
        G[1, 0, 1, 1, x]/2 - 3*G[1, 1, 0, 0, x] + (3*G[1, 1, 0, 1, x])/2 + 
        (3*G[1, 1, 1, 0, x])/2 + G[0, 0, 0, x]*(9/2 - I*Pi - 
          (3*Log[mu2/s])/2) + G[0, 1, 1, x]*(-1 - (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 0, 1, x]*(-3/4 - ((3*I)/2)*Pi - Log[mu2/s]/2) + 
        G[1, 1, 0, x]*(-3/4 - (2*I)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 1, x]*(-7/4 + (I/2)*Pi + Log[mu2/s]) + 
        G[0, 1, 0, x]*(-7/4 + I*Pi + Log[mu2/s]) + G[1, 0, 0, x]*
         (-2 + (2*I)*Pi + Log[mu2/s]) + G[1, 0, x]*(41/4 - ((3*I)/4)*Pi + 
          (2 + (I/2)*Pi)*Log[mu2/s] - (5*zeta[2])/2) + 
        G[1, 1, x]*(-41/4 + ((3*I)/4)*Pi + (-2 - (I/2)*Pi)*Log[mu2/s] - 
          (3*zeta[2])/2) + (-123/4 + ((9*I)/4)*Pi)*zeta[2] + 
        (-6 - ((3*I)/2)*Pi)*Log[mu2/s]*zeta[2] + G[0, 1, x]*
         (41/4 - ((3*I)/4)*Pi + (2 + (I/2)*Pi)*Log[mu2/s] + (3*zeta[2])/2) + 
        G[0, 0, x]*(-41/4 + ((3*I)/4)*Pi + (-2 - (I/2)*Pi)*Log[mu2/s] + 
          4*zeta[2]) + G[1, x]*((13/4 + (3*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (1/4 - (I/2)*Pi)*zeta[3] + G[0, x]*((17*zeta[2])/4 - 
          (3*Log[mu2/s]*zeta[2])/2 + 3*zeta[3]) + (77*zeta[4])/8) + 
      Log[mu2/s]*((3/4 - ((33*I)/2)*Pi)*zeta[2] + (-15/2 + I*Pi)*zeta[3] + 
        14*zeta[4]) + G[1, x]*(7 - ((5*I)/4)*Pi + (-3/2 - ((2*I)/3)*Pi)*
         Log[mu2/s]^3 - (5*Log[mu2/s]^4)/12 + (46 + ((27*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-21/4 - ((9*I)/2)*Pi + (5*zeta[2])/2) + 
        (17 + ((52*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-3 - (11*I)*Pi + 
          (51/2 + (11*I)*Pi)*zeta[2] + (4*zeta[3])/3) + (197*zeta[4])/8) + 
      (((-15*I)/4)*Pi + (10*I)*Pi*G[0, 0, 0, 0, x] - (3*G[0, 0, 1, 1, x])/2 + 
        (3 - (2*I)*Pi)*G[1, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 1, x] + 
        10*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 1, 0, 0, x] + 
        G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] + 
        4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] - 
        3*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] - 
        3*G[0, 1, 1, 0, 1, x] - 3*G[0, 1, 1, 1, 0, x] + 
        2*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
        2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
        2*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 0, x] - 
        3*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] + 
        3*G[1, 1, 0, 0, 1, x] + 3*G[1, 1, 0, 1, 0, x] - 
        6*G[1, 1, 0, 1, 1, x] + G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
        4*G[1, 1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, 1, x]*(-9 - 10*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-9 - I*Pi - 10*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (-6 - (4*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (-6 - 4*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-6 + I*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-6 - (2*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-3/2 + Log[mu2/s]) - G[0, 1, 0, 1, x]*Log[mu2/s] - 
        G[0, 1, 1, 0, x]*Log[mu2/s] - 2*G[1, 1, 1, 1, x]*Log[mu2/s] + 
        ((3*I)/2)*Pi*Log[mu2/s]^3 + ((5*I)/12)*Pi*Log[mu2/s]^4 + 
        G[1, 1, 0, 1, x]*(3/2 + 3*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (3/2 + 3*Log[mu2/s]) + G[1, 0, 1, 1, x]*(3 + 3*Log[mu2/s]) + 
        G[0, 0, 0, x]*((-9*I)*Pi - (10*I)*Pi*Log[mu2/s]) + 
        G[1, 0, 0, x]*(4 + (3*I)*Pi + (6 + (4*I)*Pi)*Log[mu2/s] + 
          4*Log[mu2/s]^2 - 9*zeta[2]) + G[1, 1, 0, x]*(25/4 - ((3*I)/2)*Pi + 
          3*Log[mu2/s] + Log[mu2/s]^2/2 - (15*zeta[2])/2) + 
        G[0, 0, 1, x]*(12 - ((3*I)/2)*Pi + 9*Log[mu2/s] + 5*Log[mu2/s]^2 - 
          5*zeta[2]) + G[0, 1, 0, x]*(12 + (3*I)*Pi + (9 + I*Pi)*Log[mu2/s] + 
          5*Log[mu2/s]^2 - 3*zeta[2]) + (6 - (2*I)*Pi)*zeta[2] + 
        G[1, 1, 1, x]*(-25/2 - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + 
          (3*zeta[2])/2) + G[1, 0, 1, x]*(25/4 + 3*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (3*zeta[2])/2) + G[0, 1, 1, x]*
         (29/4 + (3*Log[mu2/s])/2 + 2*zeta[2]) + Log[mu2/s]^2*
         ((6*I)*Pi - I*Pi*zeta[2]) + G[0, 0, x]*((12*I)*Pi + 
          (9*I)*Pi*Log[mu2/s] + (5*I)*Pi*Log[mu2/s]^2 - (2*I)*Pi*zeta[2]) + 
        G[1, 1, x]*(-1/2 - ((9*I)/2)*Pi - (3*Log[mu2/s]^2)/4 + 
          Log[mu2/s]*(7/4 - 2*zeta[2]) + (9*zeta[2])/4 - 5*zeta[3]) + 
        G[0, 1, x]*(-8 + ((29*I)/4)*Pi - (9*Log[mu2/s]^2)/2 - 
          (5*Log[mu2/s]^3)/3 - 3*zeta[2] + Log[mu2/s]*(-12 + ((3*I)/2)*Pi + 
            5*zeta[2]) + (7*zeta[3])/3) + G[1, 0, x]*(-8 - ((7*I)/4)*Pi + 
          (-9/2 - (I/2)*Pi)*Log[mu2/s]^2 - (5*Log[mu2/s]^3)/3 + 
          (9/2 - (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-12 + 3*zeta[2]) + 
          (37*zeta[3])/3) + Log[mu2/s]*((6*I)*Pi - ((3*I)/2)*Pi*zeta[2] - 
          ((7*I)/3)*Pi*zeta[3]) + G[0, x]*((-8*I)*Pi - ((9*I)/2)*Pi*
           Log[mu2/s]^2 - ((5*I)/3)*Pi*Log[mu2/s]^3 + ((3*I)/2)*Pi*zeta[2] + 
          Log[mu2/s]*((-12*I)*Pi + (2*I)*Pi*zeta[2]) + ((7*I)/3)*Pi*
           zeta[3]) + ((5*I)/8)*Pi*zeta[4] + G[1, x]*(-15/4 - ((5*I)/2)*Pi + 
          (3*Log[mu2/s]^3)/2 + (5*Log[mu2/s]^4)/12 + Log[mu2/s]^2*
           (6 - ((3*I)/4)*Pi - (5*zeta[2])/2) + (-26 - ((3*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*(6 + ((7*I)/4)*Pi - 6*zeta[2] - 
            (7*zeta[3])/3) + (5*I)*Pi*zeta[3] + (153*zeta[4])/8))/x + 
      ((3*I)*Pi*G[0, 1, 1, 1, x] - (6*I)*Pi*G[1, 0, 1, 1, x] + 
        (5/2 + I*Pi)*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 1, x] - 
        (2*I)*Pi*G[1, 1, 1, 0, x] - G[0, 0, 0, 0, 0, x] - 
        11*G[0, 0, 0, 0, 1, x] - 11*G[0, 0, 0, 1, 0, x] + 
        6*G[0, 0, 0, 1, 1, x] + 3*G[0, 0, 1, 0, 0, x] - G[0, 0, 1, 0, 1, x] - 
        G[0, 0, 1, 1, 0, x] + 7*G[0, 0, 1, 1, 1, x] + 
        11*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
        4*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 1, x] - 
        5*G[0, 1, 1, 0, 0, x] + 3*G[0, 1, 1, 0, 1, x] + 
        3*G[0, 1, 1, 1, 0, x] + 11*G[1, 0, 0, 0, 0, x] - 
        2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] + 
        5*G[1, 0, 0, 1, 1, x] + 3*G[1, 0, 1, 0, 0, x] - 
        6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + G[1, 1, 0, 0, 1, x] + 
        G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*
         (-12 - 9*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-37/2 + (2*I)*Pi - 
          5*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-28 + (2*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(10 - (4*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(10 - (4*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(45/2 - (3*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(45/2 + (4*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(2 + 3*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (2 + (6*I)*Pi + 3*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (-16 + 12*Log[mu2/s]) + G[1, 1, 0, x]*(((5*I)/2)*Pi - 3*zeta[2]) + 
        G[0, 1, 1, x]*((10*I)*Pi - (2*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
        G[1, 0, 1, x]*((2*I)*Pi + (3*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
        G[0, 0, 0, x]*(19 + (7*I)*Pi + (1/2 + (5*I)*Pi)*Log[mu2/s] - 
          (9*Log[mu2/s]^2)/2 + (13*zeta[2])/2) + G[0, 0, 1, x]*
         (-16 - (8*I)*Pi + (-5/2 + I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (23*zeta[2])/2) + G[1, 0, 0, x]*(18 - ((7*I)/2)*Pi + 
          (13/2 - (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (35*zeta[2])/2) + G[0, 1, 0, x]*(-16 - (11*I)*Pi + 
          (-5/2 - (4*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (57*zeta[2])/2) + zeta[2]*((-34*I)*Pi - 21*zeta[3]) + 
        G[0, 0, x]*(-53/4 + (4*I)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
          (-43 + (11*I)*Pi)*zeta[2] + Log[mu2/s]*(1 - (2*I)*Pi + 
            10*zeta[2]) - 13*zeta[3]) + G[0, 1, x]*((-16*I)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-5*I)/2)*Pi - 
            13*zeta[2]) + (-44 - ((3*I)/2)*Pi)*zeta[2] - 9*zeta[3]) + 
        G[1, 1, x]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + (34 + (2*I)*Pi)*zeta[3] + 
        G[1, 0, x]*((18*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((13*I)/2)*Pi - 15*zeta[2]) + (-55/2 - ((17*I)/2)*Pi)*
           zeta[2] + 2*zeta[3]) + G[0, x]*(((-53*I)/4)*Pi + 
          (18 + (16*I)*Pi)*zeta[2] + (39 - (13*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(I*Pi + (5 + I*Pi)*zeta[2] + 11*zeta[3]) - 
          (53*zeta[4])/4) + Log[mu2/s]*((-9*I)*Pi*zeta[2] + 
          (9 + (14*I)*Pi)*zeta[3] - (13*zeta[4])/2) + 
        (-945/8 + ((159*I)/4)*Pi)*zeta[4] + G[1, x]*((-I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + (1/2 + (17*I)*Pi)*
           zeta[3] + (101*zeta[4])/4) - zeta[5])/(1 - x)^2 + 
      (((13*I)/4)*Pi + (3*I)*Pi*G[1, 1, 1, x] + (7 - (6*I)*Pi)*
         G[0, 1, 1, 1, x] + (2 + (12*I)*Pi)*G[1, 0, 1, 1, x] + 
        (-11/2 - (2*I)*Pi)*G[1, 1, 0, 0, x] + (3 - (2*I)*Pi)*
         G[1, 1, 0, 1, x] + (3 + (4*I)*Pi)*G[1, 1, 1, 0, x] + 
        26*G[0, 0, 0, 0, 0, x] + 22*G[0, 0, 0, 0, 1, x] + 
        22*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] + 
        3*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
        2*G[0, 0, 1, 1, 0, x] - 14*G[0, 0, 1, 1, 1, x] - 
        13*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
        8*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
        G[0, 1, 1, 0, 0, x]/2 - 6*G[0, 1, 1, 0, 1, x] - 
        6*G[0, 1, 1, 1, 0, x] - 28*G[1, 0, 0, 0, 0, x] + 
        4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] - 
        10*G[1, 0, 0, 1, 1, x] - (15*G[1, 0, 1, 0, 0, x])/2 + 
        12*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] - 
        2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
        4*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*(13/2 - 48*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-7/2 - ((3*I)/2)*Pi - 6*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-7/2 - (12*I)*Pi - 6*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-40 + I*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-40 + (6*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-31/2 - ((5*I)/2)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-31/2 + (8*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(37 - (4*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(13 + ((7*I)/2)*Pi + (17*Log[mu2/s])/2) + 
        G[1, 0, 0, 0, x]*(87/4 - ((3*I)/2)*Pi + (45*Log[mu2/s])/2) + 
        G[0, 1, 0, x]*(165/4 + (6*I)*Pi + (17/2 + ((13*I)/2)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 - (111*zeta[2])/2) + G[1, 0, 0, x]*
         (-53/2 + ((13*I)/2)*Pi + (-47/4 + (9*I)*Pi)*Log[mu2/s] - 
          (15*Log[mu2/s]^2)/4 - (161*zeta[2])/4) + G[0, 0, 1, x]*
         (165/4 + ((11*I)/2)*Pi + (17/2 - (2*I)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 - 23*zeta[2]) + G[0, 1, 1, x]*(-25 - ((25*I)/2)*Pi + 
          (-4 + (4*I)*Pi)*Log[mu2/s] - 8*zeta[2]) + G[1, 0, 1, x]*
         (1 - ((7*I)/2)*Pi + (-2 - (6*I)*Pi)*Log[mu2/s] - 8*zeta[2]) + 
        G[0, 0, 0, x]*(3/2 - (9*I)*Pi + (49/2 - ((35*I)/2)*Pi)*Log[mu2/s] + 
          (69*Log[mu2/s]^2)/4 + (11*zeta[2])/4) + G[1, 1, 0, x]*
         (1 - ((9*I)/2)*Pi - 2*Log[mu2/s] + 6*zeta[2]) + 
        G[1, 0, x]*(-8 - (23*I)*Pi + (3/2 - ((15*I)/4)*Pi)*Log[mu2/s]^2 + 
          (91/2 + ((71*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(5/2 - ((43*I)/4)*Pi + 
            30*zeta[2]) - zeta[3]) + Log[mu2/s]^2*(((3*I)/4)*Pi*zeta[2] - 
          (3*zeta[3])/4) + (69/4 + (12*I)*Pi)*zeta[3] + 
        G[1, 1, x]*(I*Pi - (2*I)*Pi*Log[mu2/s] + (4 - (6*I)*Pi)*zeta[2] + 
          6*zeta[3]) + G[0, 1, x]*(-8 + ((75*I)/4)*Pi + (3/2 - (3*I)*Pi)*
           Log[mu2/s]^2 + (57 + ((27*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(5/2 + ((15*I)/2)*Pi + 26*zeta[2]) + (15*zeta[3])/2) + 
        G[0, 0, x]*(-5/4 + ((87*I)/4)*Pi + (-59/8 + ((45*I)/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(-21 + ((73*I)/4)*Pi - 
            (79*zeta[2])/2) + (313/8 - ((139*I)/4)*Pi)*zeta[2] + 
          28*zeta[3]) + zeta[2]*(55/2 + ((167*I)/4)*Pi + (135*zeta[3])/4) + 
        G[1, x]*((-8*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (-44 - (I/2)*Pi)*zeta[2] + (-10 - (31*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(((5*I)/2)*Pi + (-13 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) - 
          55*zeta[4]) + (959/8 - ((549*I)/8)*Pi)*zeta[4] + 
        Log[mu2/s]*((2*I)*Pi + (3 + ((57*I)/4)*Pi)*zeta[2] + 
          (-9/4 - (22*I)*Pi)*zeta[3] + 4*zeta[4]) + 
        G[0, x]*(13/4 - ((29*I)/4)*Pi - I*Pi*Log[mu2/s]^3 + 
          (-207/4 - ((73*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*(((-47*I)/8)*Pi + 
            (9*zeta[2])/4) + Log[mu2/s]*(2 - ((37*I)/2)*Pi + 
            (-25/4 - (2*I)*Pi)*zeta[2] - (29*zeta[3])/2) + 
          (-141/4 + ((71*I)/2)*Pi)*zeta[3] + (677*zeta[4])/8) + zeta[5]/2)/
       (1 - x) - 4*zeta[5])/Nc + Nf*((-21/2 + (2*I)*Pi)*G[0, 0, 1, x] + 
      (-21/2 - ((4*I)/3)*Pi)*G[0, 1, 0, x] + (-11 - (2*I)*Pi)*G[1, 0, 1, x] + 
      (-11 + ((4*I)/3)*Pi)*G[1, 1, 0, x] + (2*G[0, 0, 0, 0, x])/3 - 
      (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/3 + 
      (10*G[0, 0, 1, 1, x])/3 - (4*G[0, 1, 0, 0, x])/3 - 4*G[0, 1, 1, 1, x] - 
      (2*G[1, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 1, x])/3 + 
      (4*G[1, 0, 1, 0, x])/3 - (10*G[1, 0, 1, 1, x])/3 + 
      (4*G[1, 1, 0, 0, x])/3 + 4*G[1, 1, 1, 1, x] + 
      G[1, 0, 0, x]*(-38/9 - ((4*I)/3)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 1, x]*(178/9 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, x]*(463/18 + ((4*I)/3)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(31/18 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, x]*(-47/2 + ((38*I)/9)*Pi + (-11 + (2*I)*Pi)*Log[mu2/s] - 
        (20*zeta[2])/3) + G[0, 1, x]*(55/2 + ((20*I)/9)*Pi + 
        (11 + (2*I)*Pi)*Log[mu2/s] - (14*zeta[2])/3) + 
      (-169/2 + ((38*I)/9)*Pi)*zeta[2] + G[1, 1, x]*(-63/2 - ((20*I)/9)*Pi + 
        (-11 - (2*I)*Pi)*Log[mu2/s] + (14*zeta[2])/3) + 
      G[1, 0, x]*(55/2 - ((38*I)/9)*Pi + (11 - (2*I)*Pi)*Log[mu2/s] + 
        (20*zeta[2])/3) + ((-2*I)*Pi*G[0, 1, x] - 2*G[0, 1, 1, x] + 
        4*G[1, 1, 1, x] + G[1, 1, x]*(-19/6 + (2*I)*Pi - 2*Log[mu2/s]) + 
        G[1, x]*(((-19*I)/6)*Pi - (2*I)*Pi*Log[mu2/s] + 6*zeta[2]))/x^2 + 
      G[1, x]*(1163/81 + ((56*I)/27)*Pi + (10/9 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + Log[mu2/s]*(164/27 + ((20*I)/9)*Pi - 
          (19*zeta[2])/3) + (455/18 - ((11*I)/3)*Pi)*zeta[2] - 
        (10*zeta[3])/3) + Log[mu2/s]*((-33 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (-265/18 - ((10*I)/3)*Pi)*zeta[3] + 
      G[0, x]*(-1163/81 - ((56*I)/27)*Pi + (-10/9 - I*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/3 + (335/9 + ((11*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-164/27 - ((20*I)/9)*Pi + (19*zeta[2])/3) + 
        (10*zeta[3])/3) + (((-1165*I)/162)*Pi + (2*I)*Pi*G[0, 0, 0, x] + 
        5*G[0, 1, 1, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
        2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
        2*G[0, 1, 1, 1, x] - (10*G[1, 0, 0, 0, x])/3 + (2*G[1, 0, 0, 1, x])/
         3 + (2*G[1, 0, 1, 0, x])/3 + (4*G[1, 0, 1, 1, x])/3 + 
        (2*G[1, 1, 0, 0, x])/3 + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
        4*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*(-20/9 - 2*Log[mu2/s]) + 
        G[1, 0, 1, x]*(-20/9 - 2*Log[mu2/s]) + G[1, 1, 0, x]*
         (-20/9 + ((2*I)/3)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, x]*
         (-20/9 - (2*I)*Pi - 2*Log[mu2/s]) - ((10*I)/9)*Pi*Log[mu2/s]^2 - 
        (I/3)*Pi*Log[mu2/s]^3 + G[1, 1, 1, x]*(-70/9 + 2*Log[mu2/s]) + 
        G[1, 0, 0, x]*(20/9 - ((2*I)/3)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, x]*(((-20*I)/9)*Pi - (2*I)*Pi*Log[mu2/s]) + 
        G[1, 0, x]*(56/27 + ((20*I)/9)*Pi + (20/9 + (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - 11*zeta[2]) + G[0, 1, x]*(56/27 + (5*I)*Pi + 
          (20*Log[mu2/s])/9 + Log[mu2/s]^2 - (19*zeta[2])/3) + 
        G[1, 1, x]*(27/2 - (5*I)*Pi + 5*Log[mu2/s] - (14*zeta[2])/3) + 
        (6 + ((5*I)/9)*Pi)*zeta[2] + G[0, x]*(((56*I)/27)*Pi + 
          ((20*I)/9)*Pi*Log[mu2/s] + I*Pi*Log[mu2/s]^2 - (I/3)*Pi*zeta[2]) + 
        Log[mu2/s]*(((-110*I)/27)*Pi + (I/3)*Pi*zeta[2]) + (6*I)*Pi*zeta[3] + 
        G[1, x]*(-1165/162 + ((23*I)/2)*Pi - (10*Log[mu2/s]^2)/9 - 
          Log[mu2/s]^3/3 + (-70/9 - ((2*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(-110/27 + (5*I)*Pi + (19*zeta[2])/3) + (22*zeta[3])/3))/
       x - (155*zeta[4])/6 + x*((-8 - (2*I)*Pi)*G[0, 0, 0, x] + 
        4*G[0, 0, 1, x] + (4 + (2*I)*Pi)*G[0, 1, 0, x] + 
        (2*I)*Pi*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + (4 - (2*I)*Pi)*
         G[1, 1, 0, x] - 8*G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] + 
        2*G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] + 
        G[0, 1, x]*(-25/3 - 4*Log[mu2/s]) + G[1, 1, x]*
         (25/3 + 4*Log[mu2/s]) + G[1, 0, x]*(-25/3 - 4*Log[mu2/s] - 
          2*zeta[2]) + 25*zeta[2] + 12*Log[mu2/s]*zeta[2] + 
        G[0, 0, x]*(25/3 + 4*Log[mu2/s] + 2*zeta[2]) + 
        G[1, x]*((-12 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (4 + (2*I)*Pi)*zeta[3] + G[0, x]*((-12 - (2*I)*Pi)*zeta[2] + 
          2*zeta[3]) + 14*zeta[4]) + ((-4*G[0, 1, 0, 0, x])/3 + 
        28*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 0, 1, x] - 
        20*G[0, 0, 0, 1, 0, x] + 12*G[0, 0, 0, 1, 1, x] - 
        8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 
        16*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 0, 0, x] - 
        12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] + 
        12*G[0, 1, 0, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
        4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] - 
        4*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(1/3 - 8*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(5/3 - 8*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (-1/3 + 8*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-1/3 + 8*Log[mu2/s]) + 
        36*G[0, 0, 1, x]*zeta[2] + 12*G[0, 1, 1, x]*zeta[2] - 
        8*G[1, 0, 0, x]*zeta[2] - 4*G[1, 0, 1, x]*zeta[2] + 
        G[0, 1, 0, x]*(((-4*I)/3)*Pi + 32*zeta[2]) + 
        G[0, 0, 0, x]*(-2 + ((4*I)/3)*Pi + 40*zeta[2]) + 
        G[0, 0, x]*(43/6 + Log[mu2/s]*(2 - 16*zeta[2]) - (2*zeta[2])/3 - 
          28*zeta[3]) + G[0, 1, x]*(zeta[2]/3 - 8*Log[mu2/s]*zeta[2] - 
          4*zeta[3]) + ((8*I)/3)*Pi*zeta[3] + 4*G[1, 0, x]*zeta[3] - 
        56*zeta[2]*zeta[3] - (31*zeta[4])/12 - 17*G[1, x]*zeta[4] - 
        34*Log[mu2/s]*zeta[4] + G[0, x]*(((43*I)/6)*Pi + (-8 + ((4*I)/3)*Pi)*
           zeta[2] + (7*zeta[3])/3 + Log[mu2/s]*((2*I)*Pi + 8*zeta[3]) + 
          40*zeta[4]) - 24*zeta[5])/(1 - x)^2 + 
      (((43*I)/6)*Pi - G[0, 1, 0, 0, x]/3 - 8*G[0, 1, 0, 1, x] - 
        8*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] + 11*G[1, 0, 0, 0, x] - 
        12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 
        14*G[0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 1, x] + 
        10*G[0, 0, 0, 1, 0, x] - 6*G[0, 0, 0, 1, 1, x] + 
        4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
        8*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, x] + 
        6*G[0, 1, 0, 0, 1, x] + 6*G[0, 1, 0, 1, 0, x] - 
        6*G[0, 1, 0, 1, 1, x] + 2*G[1, 0, 0, 0, 0, x] - 
        2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] + 
        2*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, x]*(-28/3 - 4*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-28/3 - 4*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (4/3 + 4*Log[mu2/s]) + G[0, 0, 0, 0, x]*(65/3 + 4*Log[mu2/s]) + 
        G[0, 0, 0, x]*(-115/6 + (I/3)*Pi - 12*Log[mu2/s] - 20*zeta[2]) + 
        G[0, 0, 1, x]*(47/3 + 8*Log[mu2/s] - 18*zeta[2]) + 
        G[0, 1, 0, x]*(47/3 - (I/3)*Pi + 8*Log[mu2/s] - 16*zeta[2]) + 
        G[0, 1, 1, x]*(-47/3 - 8*Log[mu2/s] - 6*zeta[2]) + 
        12*G[1, 1, x]*zeta[2] + 2*G[1, 0, 1, x]*zeta[2] + 
        G[1, 0, 0, x]*(-7/6 + Log[mu2/s] + 4*zeta[2]) + 
        G[1, 0, x]*(((-7*I)/6)*Pi + I*Pi*Log[mu2/s] + 28*zeta[2] - 
          2*zeta[3]) + (21/2 + ((2*I)/3)*Pi)*zeta[3] + 
        G[0, 1, x]*((76*zeta[2])/3 + 4*Log[mu2/s]*zeta[2] + 2*zeta[3]) + 
        G[0, 0, x]*(41/6 + ((7*I)/6)*Pi + (3*Log[mu2/s]^2)/2 + 
          (143*zeta[2])/6 + Log[mu2/s]*(14/3 - I*Pi + 8*zeta[2]) + 
          14*zeta[3]) + zeta[2]*(35/3 + ((7*I)/6)*Pi + 28*zeta[3]) + 
        G[0, x]*(43/6 + ((53*I)/6)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (-355/6 - ((19*I)/6)*Pi)*zeta[2] + Log[mu2/s]*(2 + ((14*I)/3)*Pi - 
            27*zeta[2] - 4*zeta[3]) - (53*zeta[3])/3 - 20*zeta[4]) + 
        (14*zeta[4])/3 + G[1, x]*((-47*zeta[2])/3 - 8*Log[mu2/s]*zeta[2] - 
          4*zeta[3] + (17*zeta[4])/2) + Log[mu2/s]*((2*I)*Pi + 
          (8 - I*Pi)*zeta[2] + 9*zeta[3] + 17*zeta[4]) + 12*zeta[5])/
       (1 - x)) + (Nf*((((5*I)/2)*Pi*G[1, x] + (5*G[1, 1, x])/2)/x^2 + 
       ((2*I)/3)*Pi*G[0, 1, 1, x] + (24 - ((8*I)/3)*Pi)*G[1, 1, 1, x] + 
       (8*G[0, 0, 0, 0, x])/3 - (2*G[0, 0, 0, 1, x])/3 - 
       (2*G[0, 0, 1, 0, x])/3 + (2*G[0, 0, 1, 1, x])/3 - 
       (10*G[0, 1, 0, 0, x])/3 + (2*G[0, 1, 0, 1, x])/3 + 
       (2*G[0, 1, 1, 0, x])/3 - (20*G[1, 0, 0, 0, x])/3 + 
       (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 - 
       (2*G[1, 0, 1, 1, x])/3 + (22*G[1, 1, 0, 0, x])/3 - 
       (8*G[1, 1, 0, 1, x])/3 - (8*G[1, 1, 1, 0, x])/3 + 
       G[1, 0, 0, x]*(-50/9 - ((20*I)/3)*Pi - (8*Log[mu2/s])/3) + 
       G[0, 0, 1, x]*(-115/9 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3) + 
       G[0, 1, 0, x]*(-115/9 - (4*I)*Pi - (4*Log[mu2/s])/3) + 
       G[1, 0, 1, x]*(-101/9 + ((10*I)/3)*Pi + (4*Log[mu2/s])/3) + 
       G[1, 1, 0, x]*(-101/9 + (6*I)*Pi + (4*Log[mu2/s])/3) + 
       G[0, 0, 0, x]*(266/9 + ((14*I)/3)*Pi + (8*Log[mu2/s])/3) + 
       G[0, 0, x]*(-113/6 + ((43*I)/9)*Pi + (-12 + ((4*I)/3)*Pi)*Log[mu2/s] - 
         (22*zeta[2])/3) + G[1, 1, x]*(-181/6 + ((7*I)/9)*Pi + 
         (-12 + ((4*I)/3)*Pi)*Log[mu2/s] - (2*zeta[2])/3) + 
       (-461/6 + ((19*I)/3)*Pi)*zeta[2] + G[0, 1, x]*(49/2 - ((7*I)/9)*Pi + 
         (12 - ((4*I)/3)*Pi)*Log[mu2/s] + (8*zeta[2])/3) + 
       G[1, 0, x]*(49/2 - ((43*I)/9)*Pi + (12 - ((4*I)/3)*Pi)*Log[mu2/s] + 
         (16*zeta[2])/3) + G[0, x]*(-58/3 - (I/3)*Pi + (295/9 + (2*I)*Pi)*
          zeta[2] + Log[mu2/s]*(-6 + (4*zeta[2])/3) - (8*zeta[3])/3) + 
       G[1, x]*(58/3 + (I/3)*Pi + Log[mu2/s]*(6 - (4*zeta[2])/3) + 
         (317/9 - (8*I)*Pi)*zeta[2] + (2*zeta[3])/3) - (137*zeta[3])/9 + 
       Log[mu2/s]*((-36 + (4*I)*Pi)*zeta[2] + (4*zeta[3])/3) + 
       (((-139*I)/18)*Pi - ((4*I)/3)*Pi*G[0, 1, 0, x] + (-4 + ((4*I)/3)*Pi)*
          G[0, 1, 1, x] + (4 + ((8*I)/3)*Pi)*G[1, 1, 1, x] - 
         (8*G[0, 1, 0, 0, x])/3 + (4*G[0, 1, 0, 1, x])/3 + 
         (4*G[0, 1, 1, 0, x])/3 + 4*G[1, 0, 0, 0, x] - (10*G[1, 0, 0, 1, x])/
          3 - (10*G[1, 0, 1, 0, x])/3 + (2*G[1, 0, 1, 1, x])/3 - 
         (10*G[1, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
         (8*G[1, 1, 1, 0, x])/3 + G[1, 1, 0, x]*(-1/9 - (2*I)*Pi - 
           (4*Log[mu2/s])/3) + G[1, 0, 1, x]*(-1/9 - (4*I)*Pi - 
           (4*Log[mu2/s])/3) + G[1, 0, 0, x]*(20/9 + ((10*I)/3)*Pi + 
           (8*Log[mu2/s])/3) + G[0, 1, x]*(8/3 - (4*I)*Pi - (4*zeta[2])/3) + 
         G[1, 0, x]*(8/3 + ((19*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - 
           (2*zeta[2])/3) + G[1, 1, x]*(-12 + ((17*I)/9)*Pi + 
           (-2 - ((4*I)/3)*Pi)*Log[mu2/s] + (2*zeta[2])/3) - 
         ((40*I)/9)*Pi*zeta[2] + Log[mu2/s]*(((-8*I)/3)*Pi - 
           ((16*I)/3)*Pi*zeta[2]) + G[0, x]*(((8*I)/3)*Pi + 
           ((16*I)/3)*Pi*zeta[2]) - ((16*I)/3)*Pi*zeta[3] + 
         G[1, x]*(-139/18 - (12*I)*Pi + (37/9 + ((10*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(-8/3 - (2*I)*Pi + (4*zeta[2])/3) + 4*zeta[3]))/x - 
       (187*zeta[4])/6 + x*((-34/3 - (4*I)*Pi)*G[0, 0, 0, x] + 
         (17*G[0, 0, 1, x])/3 + (17/3 + (4*I)*Pi)*G[0, 1, 0, x] + 
         (-2/3 + (4*I)*Pi)*G[1, 0, 0, x] + (19*G[1, 0, 1, x])/3 + 
         (19/3 - (4*I)*Pi)*G[1, 1, 0, x] - 12*G[1, 1, 1, x] - 
         4*G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, x] + G[0, 1, x]*(-13 - (I/3)*Pi - 6*Log[mu2/s]) + 
         G[1, 1, x]*(13 + (I/3)*Pi + 6*Log[mu2/s]) + 
         G[1, 0, x]*(-13 - (I/3)*Pi - 6*Log[mu2/s] - 4*zeta[2]) + 
         (39 + I*Pi)*zeta[2] + 18*Log[mu2/s]*zeta[2] + 
         G[0, 0, x]*(13 + (I/3)*Pi + 6*Log[mu2/s] + 4*zeta[2]) + 
         G[1, x]*((-55/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
         (19/3 + (4*I)*Pi)*zeta[3] + G[0, x]*((-53/3 - (4*I)*Pi)*zeta[2] + 
           4*zeta[3]) + 28*zeta[4]) + (-2*G[0, 1, 0, 0, x] + 
         2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + (4*G[1, 0, 0, 0, x])/3 - 
         (2*G[1, 0, 0, 1, x])/3 - (2*G[1, 0, 1, 0, x])/3 + 
         56*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 1, x] - 
         40*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 0, x] - 
         24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
         8*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 0, x]*(-10/3 - 16*Log[mu2/s]) + 
         G[0, 0, 1, 1, x]*(-4/3 - 16*Log[mu2/s]) + G[0, 0, 0, 1, x]*
          (4/3 + 16*Log[mu2/s]) + G[0, 0, 1, 0, x]*(4/3 + 16*Log[mu2/s]) + 
         G[1, 0, 0, x]*(((2*I)/3)*Pi - 16*zeta[2]) + G[1, 0, 1, x]*
          (((-2*I)/3)*Pi - 8*zeta[2]) + G[0, 1, 1, x]*((2*I)*Pi + 
           24*zeta[2]) + G[0, 1, 0, x]*(-53/18 - ((4*I)/3)*Pi - 
           (4*Log[mu2/s])/3 + 64*zeta[2]) + G[0, 0, 1, x]*
          (-53/18 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3 + 72*zeta[2]) + 
         G[0, 0, 0, x]*(35/9 + ((2*I)/3)*Pi + (8*Log[mu2/s])/3 + 
           80*zeta[2]) + zeta[2]*(((-53*I)/18)*Pi - 112*zeta[3]) + 
         G[0, 0, x]*(16/3 + ((53*I)/18)*Pi + Log[mu2/s]*(2 + ((4*I)/3)*Pi - 
             32*zeta[2]) - (22*zeta[2])/3 - 56*zeta[3]) + 
         G[0, 1, x]*(((-53*I)/18)*Pi + Log[mu2/s]*(((-4*I)/3)*Pi - 
             16*zeta[2]) - (2*zeta[2])/3 - 8*zeta[3]) + 
         (53/18 - ((4*I)/3)*Pi)*zeta[3] + G[1, 0, x]*((2*zeta[2])/3 + 
           8*zeta[3]) + Log[mu2/s]*(((-4*I)/3)*Pi*zeta[2] + (4*zeta[3])/3 - 
           68*zeta[4]) + G[1, x]*(((-2*I)/3)*Pi*zeta[2] + (2*zeta[3])/3 - 
           34*zeta[4]) - (35*zeta[4])/3 + G[0, x]*(((16*I)/3)*Pi + 
           (-91/18 + ((10*I)/3)*Pi)*zeta[2] + (10*zeta[3])/3 + 
           Log[mu2/s]*((2*I)*Pi + (4*zeta[2])/3 + 16*zeta[3]) + 80*zeta[4]) - 
         48*zeta[5])/(1 - x)^2 + (((209*I)/18)*Pi + 2*G[1, 1, 0, x] - 
         14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] + 32*G[0, 1, 1, 1, x] + 
         (76*G[1, 0, 0, 0, x])/3 - (74*G[1, 0, 0, 1, x])/3 - 
         (74*G[1, 0, 1, 0, x])/3 + 24*G[1, 0, 1, 1, x] - 
         28*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 0, 1, x] + 
         20*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] + 
         8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] - 
         16*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] + 
         12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
         12*G[0, 1, 0, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
         4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] + 
         4*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, x]*(-50/3 - 8*Log[mu2/s]) + 
         G[0, 0, 1, 0, x]*(-50/3 - 8*Log[mu2/s]) + G[0, 0, 1, 1, x]*
          (2/3 + 8*Log[mu2/s]) + G[0, 0, 0, 0, x]*(86/3 + 8*Log[mu2/s]) + 
         G[0, 0, 0, x]*(-139/9 - ((4*I)/3)*Pi - (40*Log[mu2/s])/3 - 
           40*zeta[2]) + G[0, 0, 1, x]*(529/18 - ((4*I)/3)*Pi + 
           (44*Log[mu2/s])/3 - 36*zeta[2]) + G[0, 1, 0, x]*
          (529/18 + ((2*I)/3)*Pi + (44*Log[mu2/s])/3 - 32*zeta[2]) + 
         G[0, 1, 1, x]*(-100/3 + (2*I)*Pi - 16*Log[mu2/s] - 12*zeta[2]) + 
         G[1, 0, 1, x]*(2 - ((2*I)/3)*Pi + 4*zeta[2]) + 
         G[1, 0, 0, x]*(-8 + ((2*I)/3)*Pi + 8*zeta[2]) + 
         G[1, 1, x]*((2*I)*Pi + 24*zeta[2]) + G[1, 0, x]*
          (-101/18 - ((22*I)/3)*Pi - (4*Log[mu2/s])/3 + (194*zeta[2])/3 - 
           4*zeta[3]) + (311/18 - ((16*I)/3)*Pi)*zeta[3] + 
         G[0, 1, x]*(-101/18 - ((95*I)/18)*Pi + (148*zeta[2])/3 + 
           Log[mu2/s]*(-4/3 - ((4*I)/3)*Pi + 8*zeta[2]) + 4*zeta[3]) + 
         G[0, 0, x]*(-161/18 + ((191*I)/18)*Pi + (92*zeta[2])/3 + 
           Log[mu2/s]*(-10/3 + ((4*I)/3)*Pi + 16*zeta[2]) + 28*zeta[3]) + 
         zeta[2]*(653/18 + ((97*I)/18)*Pi + 56*zeta[3]) + 
         G[0, x]*(209/18 - ((101*I)/9)*Pi + (-1177/18 + ((4*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*(10/3 - ((14*I)/3)*Pi - (92*zeta[2])/3 - 
             8*zeta[3]) - (104*zeta[3])/3 - 40*zeta[4]) - (115*zeta[4])/6 + 
         G[1, x]*(((-101*I)/18)*Pi + Log[mu2/s]*(((-4*I)/3)*Pi - 
             16*zeta[2]) + (-98/3 - ((2*I)/3)*Pi)*zeta[2] - (22*zeta[3])/3 + 
           17*zeta[4]) + Log[mu2/s]*(((10*I)/3)*Pi + (52/3 - ((4*I)/3)*Pi)*
            zeta[2] + (52*zeta[3])/3 + 34*zeta[4]) + 24*zeta[5])/(1 - x)))/
     Nc^2 + Nc*((((-25*I)/12)*Pi*G[1, x] - (25*G[1, 1, x])/12)/x^2 + 
      22*G[0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 1, x] + 
      10*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 1, x] - 
      13*G[0, 0, 1, 0, 0, x] + G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] + 
      10*G[0, 0, 1, 1, 1, x] - 27*G[0, 1, 0, 0, 0, x] + 
      20*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] + 
      5*G[0, 1, 0, 1, 1, x] + 5*G[0, 1, 1, 0, 0, x] + 
      12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] - 
      38*G[0, 1, 1, 1, 1, x] - 37*G[1, 0, 0, 0, 0, x] - 
      9*G[1, 0, 0, 0, 1, x] - 9*G[1, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 1, x] + 
      18*G[1, 0, 1, 0, 0, x] + 6*G[1, 0, 1, 0, 1, x] + 
      6*G[1, 0, 1, 1, 0, x] - 5*G[1, 0, 1, 1, 1, x] + 
      18*G[1, 1, 0, 0, 0, x] - 13*G[1, 1, 0, 0, 1, x] - 
      13*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
      7*G[1, 1, 1, 0, 0, x] - 20*G[1, 1, 1, 0, 1, x] - 
      20*G[1, 1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 0, x]*(47/6 + (5*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-61/6 - (7*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(47/6 + (13*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-121/3 + (20*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-29/2 + (3*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(16 + (2*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-19 - (8*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(16 - (18*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(13 - (9*I)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(13 + (23*I)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-3/2 + (2*I)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(85/6 + 7*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (7/6 + 13*Log[mu2/s]) + G[1, 1, 0, 1, x]*(7/6 + (4*I)*Pi + 
        13*Log[mu2/s]) + G[0, 1, 1, 1, x]*(-3 - (7*I)*Pi + 19*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-5/3 - (23*I)*Pi + 23*Log[mu2/s]) + 
      G[0, 1, 1, x]*(733/36 + ((65*I)/6)*Pi + (6 + (7*I)*Pi)*Log[mu2/s] - 
        60*zeta[2]) + G[0, 1, 0, x]*(301/36 + ((22*I)/3)*Pi + 
        (-44/3 + I*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 60*zeta[2]) + 
      G[1, 0, 0, x]*(227/18 + ((33*I)/2)*Pi + (31/6 + (25*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (79*zeta[2])/2) + G[0, 0, 1, x]*
       (301/36 - ((79*I)/6)*Pi + (-44/3 - (8*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 7*zeta[2]) + G[1, 0, 1, x]*(835/18 + ((32*I)/3)*Pi + 
        (-5/6 - (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (17*zeta[2])/2) + 
      G[0, 0, 0, x]*(-2443/36 - (14*I)*Pi + (31/3 - (24*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 36*zeta[2]) + G[1, 1, 1, x]*
       (-1343/18 - ((25*I)/3)*Pi + (19/2 + (4*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (77*zeta[2])/2) + G[1, 1, 0, x]*
       (835/18 - ((59*I)/6)*Pi + (-5/6 - (2*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (97*zeta[2])/2) + 
      G[0, 0, x]*(295/3 - ((69*I)/4)*Pi + (-9/4 + (12*I)*Pi)*Log[mu2/s]^2 + 
        4*Log[mu2/s]^3 + Log[mu2/s]*(169/4 - ((53*I)/6)*Pi - 40*zeta[2]) + 
        (97/4 - (14*I)*Pi)*zeta[2] - 27*zeta[3]) + 
      G[1, 1, x]*(673/6 + ((469*I)/36)*Pi + (-9/4 - (3*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(165/4 + ((25*I)/6)*Pi - 22*zeta[2]) + 
        (-127/4 - (25*I)*Pi)*zeta[2] - 21*zeta[3]) + 
      zeta[2]*(3835/12 - ((323*I)/36)*Pi - (39*zeta[3])/2) + 
      Log[mu2/s]^2*((-27/4 - (3*I)*Pi)*zeta[2] - (3*zeta[3])/2) + 
      (1333/36 + ((61*I)/3)*Pi)*zeta[3] + G[1, 0, x]*
       (-421/4 + ((69*I)/4)*Pi + (9/4 - (6*I)*Pi)*Log[mu2/s]^2 - 
        2*Log[mu2/s]^3 + (-365/4 - (15*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-167/4 + ((53*I)/6)*Pi + 15*zeta[2]) + 10*zeta[3]) + 
      G[0, 1, x]*(-421/4 - ((469*I)/36)*Pi + (9/4 - (3*I)*Pi)*Log[mu2/s]^2 - 
        2*Log[mu2/s]^3 + (-61/4 + (24*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-167/4 - ((25*I)/6)*Pi + 65*zeta[2]) + 29*zeta[3]) + 
      x*((47/2 + ((3*I)/2)*Pi)*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] - 
        G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - 14*G[0, 1, 0, 0, x] - 
        G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] - 
        (27*G[1, 0, 0, 0, x])/2 - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - 
        G[1, 0, 1, 1, x]/2 + 12*G[1, 1, 0, 0, x] + (3*G[1, 1, 0, 1, x])/2 + 
        (3*G[1, 1, 1, 0, x])/2 + G[0, 0, 0, x]*(89/6 + (14*I)*Pi - 
          (3*Log[mu2/s])/2) + G[0, 1, 1, x]*(-1 - (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 0, 1, x]*(-187/12 - ((3*I)/2)*Pi - Log[mu2/s]/2) + 
        G[1, 1, 0, x]*(-187/12 + (13*I)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 1, x]*(-83/12 + (I/2)*Pi + Log[mu2/s]) + 
        G[1, 0, 0, x]*(23/3 - (13*I)*Pi + Log[mu2/s]) + 
        G[0, 1, 0, x]*(-83/12 - (14*I)*Pi + Log[mu2/s]) + 
        G[0, 0, x]*(-229/12 - ((49*I)/12)*Pi + (-12 - (I/2)*Pi)*Log[mu2/s] - 
          11*zeta[2]) + G[1, 1, x]*(-229/12 - ((49*I)/12)*Pi + 
          (-12 - (I/2)*Pi)*Log[mu2/s] - (3*zeta[2])/2) + 
        (-229/4 - ((49*I)/4)*Pi)*zeta[2] + (-36 - ((3*I)/2)*Pi)*Log[mu2/s]*
         zeta[2] + G[0, 1, x]*(229/12 + ((49*I)/12)*Pi + 
          (12 + (I/2)*Pi)*Log[mu2/s] + (3*zeta[2])/2) + 
        G[1, 0, x]*(229/12 + ((49*I)/12)*Pi + (12 + (I/2)*Pi)*Log[mu2/s] + 
          (25*zeta[2])/2) + G[0, x]*((353/12 + (15*I)*Pi)*zeta[2] - 
          (3*Log[mu2/s]*zeta[2])/2 - 12*zeta[3]) + (-175/12 - ((31*I)/2)*Pi)*
         zeta[3] + G[1, x]*((457/12 - (12*I)*Pi)*zeta[2] + 13*zeta[3]) - 
        (763*zeta[4])/8) + (989/4 - ((119*I)/4)*Pi)*zeta[4] + 
      G[1, x]*(-2564/81 - ((761*I)/108)*Pi + (-1/3 + (3*I)*Pi)*Log[mu2/s]^3 + 
        (5*Log[mu2/s]^4)/4 + Log[mu2/s]^2*(-79/36 - I*Pi - (29*zeta[2])/2) + 
        (-73 + ((80*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-377/27 - ((44*I)/9)*Pi + 
          (104/3 + (10*I)*Pi)*zeta[2] - 4*zeta[3]) + (86/3 - (2*I)*Pi)*
         zeta[3] + (37*zeta[4])/8) + G[0, x]*(2564/81 + ((761*I)/108)*Pi + 
        (1/3 - (3*I)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/4 + 
        (-309/4 - ((115*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
         (79/36 + I*Pi + 10*zeta[2]) + (-11/3 + (26*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(377/27 + ((44*I)/9)*Pi + (71/6 + (3*I)*Pi)*zeta[2] + 
          12*zeta[3]) + (317*zeta[4])/8) + Log[mu2/s]*
       ((495/4 - ((27*I)/2)*Pi)*zeta[2] + (-41/6 - (11*I)*Pi)*zeta[3] + 
        56*zeta[4]) + (((7061*I)/324)*Pi - (30*I)*Pi*G[0, 0, 0, 0, x] + 
        (9*G[0, 0, 1, 1, x])/2 - 30*G[0, 0, 0, 0, 1, x] - 
        30*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 1, 0, 0, x] - 
        23*G[0, 0, 1, 0, 1, x] - 23*G[0, 0, 1, 1, 0, x] + 
        23*G[0, 0, 1, 1, 1, x] + 44*G[0, 1, 0, 0, 0, x] - 
        24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] - 
        9*G[0, 1, 0, 1, 1, x] - 34*G[0, 1, 1, 0, 0, x] + 
        3*G[0, 1, 1, 0, 1, x] + 3*G[0, 1, 1, 1, 0, x] + 
        20*G[0, 1, 1, 1, 1, x] + 64*G[1, 0, 0, 0, 0, x] - 
        18*G[1, 0, 0, 0, 1, x] - 18*G[1, 0, 0, 1, 0, x] + 
        16*G[1, 0, 0, 1, 1, x] - 28*G[1, 0, 1, 0, 0, x] - 
        10*G[1, 0, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 0, x] - 
        9*G[1, 0, 1, 1, 1, x] - 26*G[1, 1, 0, 0, 0, x] - 
        3*G[1, 1, 0, 0, 1, x] - 3*G[1, 1, 0, 1, 0, x] - 
        33*G[1, 1, 1, 0, 0, x] + 38*G[1, 1, 1, 0, 1, x] + 
        38*G[1, 1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, 1, x] + 
        G[1, 0, 0, 0, x]*(-74/3 + (18*I)*Pi - 28*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(-217/6 - (14*I)*Pi - 19*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(-217/6 - (22*I)*Pi - 19*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(37/2 + (10*I)*Pi - 13*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-17 - (22*I)*Pi - 3*Log[mu2/s]) + 
        (I/3)*Pi*Log[mu2/s]^3 - ((5*I)/4)*Pi*Log[mu2/s]^4 + 
        G[0, 1, 0, 0, x]*(131/3 + (24*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(19 + (26*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-82/3 - (18*I)*Pi + 13*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-82/3 - (20*I)*Pi + 13*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(116/3 - (12*I)*Pi + 26*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(116/3 + (24*I)*Pi + 26*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-2 + 30*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-2 + (23*I)*Pi + 30*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (116/3 + (7*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 0, x]*
         ((-2*I)*Pi + (30*I)*Pi*Log[mu2/s]) + G[1, 1, 0, x]*
         (223/12 + ((125*I)/6)*Pi + (55/3 + (14*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - (127*zeta[2])/2) + G[1, 0, 1, x]*
         (223/12 + (40*I)*Pi + (55/3 + (20*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - (85*zeta[2])/2) + G[1, 1, 1, x]*
         (-97/18 - ((80*I)/3)*Pi + (-19/2 - (10*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 - (77*zeta[2])/2) + G[0, 1, 1, x]*
         (25/4 - ((40*I)/3)*Pi - (9*Log[mu2/s])/2 + 8*zeta[2]) + 
        G[0, 0, 1, x]*(53/9 + ((9*I)/2)*Pi + 2*Log[mu2/s] - 15*Log[mu2/s]^2 + 
          89*zeta[2]) + G[0, 1, 0, x]*(53/9 + ((55*I)/3)*Pi + 
          (2 - (13*I)*Pi)*Log[mu2/s] - 15*Log[mu2/s]^2 + 97*zeta[2]) + 
        G[1, 0, 0, x]*(-421/9 - ((89*I)/3)*Pi + (-131/3 - (26*I)*Pi)*
           Log[mu2/s] - 12*Log[mu2/s]^2 + 107*zeta[2]) + 
        Log[mu2/s]^2*(((53*I)/18)*Pi + (10*I)*Pi*zeta[2]) + 
        G[0, 0, x]*(((53*I)/9)*Pi + (2*I)*Pi*Log[mu2/s] - 
          (15*I)*Pi*Log[mu2/s]^2 + (20*I)*Pi*zeta[2]) + 
        G[0, 1, x]*(-314/27 + ((25*I)/4)*Pi - Log[mu2/s]^2 + 5*Log[mu2/s]^3 + 
          Log[mu2/s]*(-53/9 - ((9*I)/2)*Pi - 59*zeta[2]) + 
          (415/6 + (18*I)*Pi)*zeta[2] - 43*zeta[3]) + 
        G[1, 0, x]*(-314/27 - ((409*I)/12)*Pi + (-1 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + 5*Log[mu2/s]^3 + Log[mu2/s]*
           (-53/9 - ((82*I)/3)*Pi - 37*zeta[2]) + (188/3 + ((39*I)/2)*Pi)*
           zeta[2] - 5*zeta[3]) + ((61*I)/3)*Pi*zeta[3] + 
        G[1, 1, x]*(45/2 + ((215*I)/18)*Pi + (9*Log[mu2/s]^2)/4 + 
          (37/4 + (28*I)*Pi)*zeta[2] + Log[mu2/s]*(-5/4 + ((40*I)/3)*Pi + 
            22*zeta[2]) + 25*zeta[3]) + zeta[2]*(((500*I)/9)*Pi + 
          108*zeta[3]) + Log[mu2/s]*(((314*I)/27)*Pi + (53*I)*Pi*zeta[2] + 
          (31*I)*Pi*zeta[3]) + G[0, x]*(((-314*I)/27)*Pi - 
          I*Pi*Log[mu2/s]^2 + (5*I)*Pi*Log[mu2/s]^3 - (53*I)*Pi*zeta[2] + 
          Log[mu2/s]*(((-53*I)/9)*Pi - (20*I)*Pi*zeta[2]) - 
          (67*I)*Pi*zeta[3]) + G[1, x]*(7061/324 + ((45*I)/2)*Pi + 
          Log[mu2/s]^3/3 - (5*Log[mu2/s]^4)/4 + (-76/3 - ((329*I)/12)*Pi)*
           zeta[2] + Log[mu2/s]^2*(53/18 + ((9*I)/4)*Pi + (29*zeta[2])/2) + 
          Log[mu2/s]*(314/27 - ((5*I)/4)*Pi + (-253/6 - (14*I)*Pi)*zeta[2] - 
            zeta[3]) + (-241/3 + (15*I)*Pi)*zeta[3] - (119*zeta[4])/8) + 
        ((953*I)/8)*Pi*zeta[4])/x + (((-355*I)/36)*Pi + 
        (3*I)*Pi*G[1, 1, 1, x] + (-113 + (3*I)*Pi)*G[0, 1, 1, 1, x] + 
        (-88 - (6*I)*Pi)*G[1, 0, 1, 1, x] + (-19/2 + I*Pi)*G[1, 1, 0, 0, x] + 
        (3 + I*Pi)*G[1, 1, 0, 1, x] + (3 - (2*I)*Pi)*G[1, 1, 1, 0, x] - 
        31*G[0, 0, 0, 0, 0, x] - 41*G[0, 0, 0, 0, 1, x] - 
        41*G[0, 0, 0, 1, 0, x] + 21*G[0, 0, 0, 1, 1, x] - 
        12*G[0, 0, 1, 0, 0, x] - 10*G[0, 0, 1, 0, 1, x] - 
        10*G[0, 0, 1, 1, 0, x] + 19*G[0, 0, 1, 1, 1, x] + 
        8*G[0, 1, 0, 0, 0, x] - 13*G[0, 1, 0, 0, 1, x] - 
        13*G[0, 1, 0, 1, 0, x] + 11*G[0, 1, 0, 1, 1, x] + 
        (17*G[0, 1, 1, 0, 0, x])/2 + 3*G[0, 1, 1, 0, 1, x] + 
        3*G[0, 1, 1, 1, 0, x] + 23*G[1, 0, 0, 0, 0, x] + 
        4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + 
        2*G[1, 0, 0, 1, 1, x] + (9*G[1, 0, 1, 0, 0, x])/2 - 
        6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + G[1, 1, 0, 0, 1, x] + 
        G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*
         (-1027/12 + ((9*I)/2)*Pi - (45*Log[mu2/s])/2) + 
        G[0, 0, 1, 1, x]*(-8 - I*Pi - 10*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(85/3 - ((23*I)/2)*Pi - (13*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, x]*(77/2 - (4*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(77/2 + ((19*I)/2)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(547/6 + ((3*I)/2)*Pi + 3*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(547/6 + (9*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(75 - (6*I)*Pi + 14*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(75 - (8*I)*Pi + 14*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-635/6 + 72*Log[mu2/s]) + G[1, 0, 1, x]*
         (-28 + ((7*I)/6)*Pi + (-2 + (3*I)*Pi)*Log[mu2/s] - 5*zeta[2]) + 
        G[1, 1, 0, x]*(-28 - ((17*I)/2)*Pi - 2*Log[mu2/s] - 3*zeta[2]) + 
        G[0, 0, 0, x]*(2915/18 + I*Pi + (191/6 + ((55*I)/2)*Pi)*Log[mu2/s] - 
          (117*Log[mu2/s]^2)/4 + (29*zeta[2])/4) + G[0, 1, 1, x]*
         (153 - ((37*I)/2)*Pi + (56 - (2*I)*Pi)*Log[mu2/s] + 19*zeta[2]) + 
        G[1, 0, 0, x]*(1/6 - ((19*I)/6)*Pi + (-35/4 - (12*I)*Pi)*Log[mu2/s] + 
          (15*Log[mu2/s]^2)/4 + (97*zeta[2])/4) + G[0, 0, 1, x]*
         (-4697/36 + ((125*I)/6)*Pi + (-277/6 + (7*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 + (83*zeta[2])/2) + G[0, 1, 0, x]*
         (-4697/36 + ((62*I)/3)*Pi + (-277/6 - ((11*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 + 75*zeta[2]) + 
        zeta[2]*(-2662/9 + ((181*I)/36)*Pi - (441*zeta[3])/4) + 
        G[0, 0, x]*(-6293/36 - ((895*I)/36)*Pi + (-39/8 - ((75*I)/4)*Pi)*
           Log[mu2/s]^2 + 3*Log[mu2/s]^3 + (-739/8 + ((173*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*(-169/3 - ((289*I)/12)*Pi + 
            (101*zeta[2])/2) - 46*zeta[3]) + G[0, 1, x]*
         (1673/18 + ((1597*I)/36)*Pi + (3/2 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(131/6 + ((77*I)/6)*Pi - 31*zeta[2]) + 
          (-602/3 - (18*I)*Pi)*zeta[2] - (21*zeta[3])/2) + 
        G[1, 1, x]*((-28*I)*Pi - (2*I)*Pi*Log[mu2/s] + (-86 + (3*I)*Pi)*
           zeta[2] - 3*zeta[3]) + (-4045/36 + ((23*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(((-9*I)/4)*Pi*zeta[2] + (9*zeta[3])/4) + 
        G[1, 0, x]*(1673/18 - (6*I)*Pi + (3/2 + ((15*I)/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(131/6 - ((31*I)/4)*Pi - 15*zeta[2]) + 
          (-1183/6 - ((31*I)/4)*Pi)*zeta[2] + 5*zeta[3]) + 
        G[0, x]*(-355/36 - ((3067*I)/36)*Pi + (3*I)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-27*I)/8)*Pi - (27*zeta[2])/4) + 
          (17027/36 - ((103*I)/24)*Pi)*zeta[2] + (1333/12 - ((59*I)/2)*Pi)*
           zeta[3] + Log[mu2/s]*(-10/3 - ((69*I)/2)*Pi + (1913/12 + (7*I)*Pi)*
             zeta[2] + (25*zeta[3])/2) - (1003*zeta[4])/8) + 
        Log[mu2/s]*(((-10*I)/3)*Pi + (-229/3 + ((199*I)/12)*Pi)*zeta[2] + 
          (-775/12 + (14*I)*Pi)*zeta[3] - 65*zeta[4]) + 
        G[1, x]*(((1673*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (391/3 + ((49*I)/6)*Pi)*zeta[2] + Log[mu2/s]*(((131*I)/6)*Pi + 
            (47 + (3*I)*Pi)*zeta[2] - 3*zeta[3]) + (34/3 + (17*I)*Pi)*
           zeta[3] - 4*zeta[4]) + (-215/8 + ((27*I)/8)*Pi)*zeta[4] - 
        (41*zeta[5])/2)/(1 - x) + 34*zeta[5] + 
      ((3*I)*Pi*G[0, 1, 1, 1, x] - (6*I)*Pi*G[1, 0, 1, 1, x] + 
        (5/2 + I*Pi)*G[1, 1, 0, 0, x] + I*Pi*G[1, 1, 0, 1, x] - 
        (2*I)*Pi*G[1, 1, 1, 0, x] - 211*G[0, 0, 0, 0, 0, x] + 
        139*G[0, 0, 0, 0, 1, x] + 139*G[0, 0, 0, 1, 0, x] - 
        84*G[0, 0, 0, 1, 1, x] + 3*G[0, 0, 1, 0, 0, x] + 
        59*G[0, 0, 1, 0, 1, x] + 59*G[0, 0, 1, 1, 0, x] - 
        113*G[0, 0, 1, 1, 1, x] - 79*G[0, 1, 0, 0, 0, x] + 
        86*G[0, 1, 0, 0, 1, x] + 86*G[0, 1, 0, 1, 0, x] - 
        88*G[0, 1, 0, 1, 1, x] - 5*G[0, 1, 1, 0, 0, x] + 
        3*G[0, 1, 1, 0, 1, x] + 3*G[0, 1, 1, 1, 0, x] + 
        41*G[1, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 1, x] - 
        32*G[1, 0, 0, 1, 0, x] + 35*G[1, 0, 0, 1, 1, x] + 
        3*G[1, 0, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 1, x] - 
        6*G[1, 0, 1, 1, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] - 
        2*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 1, x]*(-77/2 - (3*I)*Pi - 
          58*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-77/2 + (4*I)*Pi - 
          58*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-94/3 - 9*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-1/6 + (2*I)*Pi - 5*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-19 - (4*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-19 - (4*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(35/3 + 3*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (35/3 + (6*I)*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (30 + (2*I)*Pi + 56*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (263/3 + 72*Log[mu2/s]) + G[0, 0, 0, x]*(-1130/9 + (11*I)*Pi + 
          (-229/6 + (5*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - 
          (587*zeta[2])/2) + G[0, 0, 1, x]*(833/18 + ((25*I)/3)*Pi + 
          (101/6 + I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (517*zeta[2])/2) + 
        G[0, 1, 0, x]*(833/18 - ((7*I)/3)*Pi + (101/6 - (4*I)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (423*zeta[2])/2) + 
        G[0, 1, 1, x]*((-19*I)*Pi - (2*I)*Pi*Log[mu2/s] - 86*zeta[2]) + 
        G[1, 1, 0, x]*(((5*I)/2)*Pi - 3*zeta[2]) + G[1, 0, 1, x]*
         (((35*I)/3)*Pi + (3*I)*Pi*Log[mu2/s] + 34*zeta[2]) + 
        G[1, 0, 0, x]*(21 - ((79*I)/6)*Pi + (13/2 - (3*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 + (155*zeta[2])/2) + 
        G[1, 0, x]*((21*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((13*I)/2)*Pi - 15*zeta[2]) + (-223/6 - ((17*I)/2)*Pi)*
           zeta[2] - 28*zeta[3]) + G[1, 1, x]*((3*I)*Pi*zeta[2] - 
          3*zeta[3]) + (-455/18 + ((119*I)/3)*Pi)*zeta[3] + 
        G[0, 1, x]*(((833*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (31/3 - ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((101*I)/6)*Pi + 
            47*zeta[2]) + 21*zeta[3]) + G[0, 0, x]*
         (325/4 - ((1157*I)/18)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
          (130 + (11*I)*Pi)*zeta[2] + Log[mu2/s]*(15 - ((64*I)/3)*Pi + 
            130*zeta[2]) + 197*zeta[3]) + zeta[2]*(((455*I)/18)*Pi + 
          399*zeta[3]) + G[0, x]*(((325*I)/4)*Pi + (-1643/18 - ((65*I)/3)*Pi)*
           zeta[2] + Log[mu2/s]*((15*I)*Pi + (-43/3 + I*Pi)*zeta[2] - 
            49*zeta[3]) + (-89/3 - (13*I)*Pi)*zeta[3] - (1253*zeta[4])/4) + 
        (1635/8 + ((159*I)/4)*Pi)*zeta[4] + G[1, x]*(((55*I)/6)*Pi*zeta[2] + 
          Log[mu2/s]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + (-55/6 + (17*I)*Pi)*
           zeta[3] + (611*zeta[4])/4) + Log[mu2/s]*(((31*I)/3)*Pi*zeta[2] + 
          (-31/3 + (14*I)*Pi)*zeta[3] + (497*zeta[4])/2) + 179*zeta[5])/
       (1 - x)^2)) + e^2*(Nf*((-1427/18 - (12*I)*Pi)*G[0, 0, 0, 0, x] + 
      (22 - ((14*I)/3)*Pi)*G[0, 1, 0, 1, x] + (22 - ((46*I)/3)*Pi)*
       G[0, 1, 1, 0, x] + (-65/9 + (2*I)*Pi)*G[1, 0, 0, 0, x] + 
      (23 + ((14*I)/3)*Pi)*G[1, 1, 0, 1, x] + (23 + ((16*I)/3)*Pi)*
       G[1, 1, 1, 0, x] - (56*G[0, 0, 0, 0, 0, x])/3 + 
      (20*G[0, 0, 0, 0, 1, x])/3 + (20*G[0, 0, 0, 1, 0, x])/3 + 
      (2*G[0, 0, 0, 1, 1, x])/3 + 12*G[0, 0, 1, 0, 0, x] + 
      (8*G[0, 0, 1, 0, 1, x])/3 + (8*G[0, 0, 1, 1, 0, x])/3 - 
      (44*G[0, 0, 1, 1, 1, x])/3 + 16*G[0, 1, 0, 0, 0, x] + 
      (4*G[0, 1, 0, 0, 1, x])/3 + (4*G[0, 1, 0, 1, 0, x])/3 - 
      6*G[0, 1, 0, 1, 1, x] - (46*G[0, 1, 1, 0, 0, x])/3 + 
      14*G[0, 1, 1, 1, 1, x] + (14*G[1, 0, 0, 0, 0, x])/3 - 
      (8*G[1, 0, 0, 0, 1, x])/3 - (8*G[1, 0, 0, 1, 0, x])/3 - 
      (14*G[1, 0, 0, 1, 1, x])/3 - 2*G[1, 0, 1, 0, 0, x] - 
      (8*G[1, 0, 1, 0, 1, x])/3 - (8*G[1, 0, 1, 1, 0, x])/3 + 
      (44*G[1, 0, 1, 1, 1, x])/3 - 2*G[1, 1, 0, 0, 0, x] - 
      (16*G[1, 1, 0, 0, 1, x])/3 - (16*G[1, 1, 0, 1, 0, x])/3 + 
      10*G[1, 1, 0, 1, 1, x] + (16*G[1, 1, 1, 0, 0, x])/3 - 
      14*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(-269/9 + ((14*I)/3)*Pi - 
        (28*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*(-11/2 + ((14*I)/3)*Pi - 
        (22*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*(175/9 + ((14*I)/3)*Pi - 
        (8*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*(175/9 + (12*I)*Pi - 
        (8*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(115/18 + ((46*I)/3)*Pi - 
        2*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-151/18 - ((16*I)/3)*Pi + 
        2*Log[mu2/s]) + G[1, 0, 1, 0, x]*(433/18 - (2*I)*Pi + 
        (8*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(433/18 - ((14*I)/3)*Pi + 
        (8*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(7 - ((14*I)/3)*Pi + 
        (22*Log[mu2/s])/3) + G[1, 1, 1, 1, x]*(-541/9 - ((14*I)/3)*Pi + 
        (28*Log[mu2/s])/3) + G[0, 0, 1, x]*(-158/3 + ((40*I)/9)*Pi + 
        (-22 + ((14*I)/3)*Pi)*Log[mu2/s] - 26*zeta[2]) + 
      G[0, 1, 0, x]*(-158/3 + ((115*I)/18)*Pi + (-22 - (2*I)*Pi)*Log[mu2/s] - 
        (38*zeta[2])/3) + G[1, 1, 1, x]*(3173/27 + ((40*I)/9)*Pi + 
        (374/9 + ((14*I)/3)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/3 - 
        (23*zeta[2])/3) + G[0, 0, 0, x]*(6227/54 - ((115*I)/18)*Pi + 
        (481/9 + (2*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/3 - 
        (11*zeta[2])/3) + G[1, 0, 0, x]*(-755/54 + ((151*I)/18)*Pi + 
        (-76/9 - (2*I)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/3 + 
        (17*zeta[2])/3) + G[1, 1, 0, x]*(-170/3 - ((151*I)/18)*Pi + 
        (-23 + (2*I)*Pi)*Log[mu2/s] + (32*zeta[2])/3) + 
      G[0, 1, 1, x]*(-5/27 - ((40*I)/9)*Pi + (31/9 - ((14*I)/3)*Pi)*
         Log[mu2/s] + (7*Log[mu2/s]^2)/3 + (35*zeta[2])/3) + 
      G[1, 0, 1, x]*(-170/3 - ((40*I)/9)*Pi + (-23 - ((14*I)/3)*Pi)*
         Log[mu2/s] + 22*zeta[2]) + ((-4*I)*Pi*G[0, 0, 1, x] + 
        (4*I)*Pi*G[1, 0, 1, x] - 4*G[0, 0, 1, 1, x] + 8*G[0, 1, 1, 1, x] + 
        4*G[1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*
         (-19/3 + (4*I)*Pi - 4*Log[mu2/s]) + G[1, 1, 1, x]*
         (38/3 - (4*I)*Pi + 8*Log[mu2/s]) + G[1, 1, x]*
         (-337/36 + ((19*I)/3)*Pi + (-19/3 + (4*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - 11*zeta[2]) + G[0, 1, x]*(((-19*I)/3)*Pi - 
          (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + G[1, x]*(((-337*I)/36)*Pi - 
          (2*I)*Pi*Log[mu2/s]^2 + (19 + (5*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-19*I)/3)*Pi + 12*zeta[2])))/x^2 + 
      G[1, 0, x]*(4013/36 - ((719*I)/54)*Pi + (23/2 - ((7*I)/3)*Pi)*
         Log[mu2/s]^2 + (-452/9 + ((23*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(172/3 - ((76*I)/9)*Pi + (46*zeta[2])/3) - 10*zeta[3]) + 
      G[0, 1, x]*(4013/36 + ((121*I)/27)*Pi + (23/2 + ((7*I)/3)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(172/3 + ((40*I)/9)*Pi - (34*zeta[2])/3) + 
        (-1481/18 + ((29*I)/3)*Pi)*zeta[2] - (26*zeta[3])/3) + 
      Log[mu2/s]^2*((-69/2 + ((7*I)/3)*Pi)*zeta[2] - (7*zeta[3])/3) + 
      (-3419/54 + ((35*I)/18)*Pi)*zeta[3] + G[1, 1, x]*
       (-4901/36 - ((121*I)/27)*Pi + (-23/2 - ((7*I)/3)*Pi)*Log[mu2/s]^2 + 
        (-461/9 + (I/3)*Pi)*zeta[2] + Log[mu2/s]*(-196/3 - ((40*I)/9)*Pi + 
          (34*zeta[2])/3) + (20*zeta[3])/3) + 
      G[0, 0, x]*(-3125/36 + ((719*I)/54)*Pi + (-23/2 + ((7*I)/3)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-148/3 + ((76*I)/9)*Pi - 
          (46*zeta[2])/3) + (-718/9 - ((53*I)/3)*Pi)*zeta[2] + 12*zeta[3]) + 
      zeta[2]*(-1377/4 + ((719*I)/54)*Pi + (53*zeta[3])/3) + 
      Log[mu2/s]*((-176 + ((76*I)/9)*Pi)*zeta[2] + (-274/9 - ((20*I)/3)*Pi)*
         zeta[3] - (337*zeta[4])/6) + (-5539/72 - ((121*I)/6)*Pi)*zeta[4] + 
      G[1, x]*(56041/972 + ((328*I)/81)*Pi + (20/27 + ((7*I)/9)*Pi)*
         Log[mu2/s]^3 + (7*Log[mu2/s]^4)/36 + Log[mu2/s]^2*
         (164/27 + ((20*I)/9)*Pi - (15*zeta[2])/2) + 
        (4064/27 + ((17*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (2326/81 + ((112*I)/27)*Pi + (482/9 - ((23*I)/3)*Pi)*zeta[2] - 
          (80*zeta[3])/9) + (83/27 - ((110*I)/9)*Pi)*zeta[3] + 
        (397*zeta[4])/24) + G[0, x]*(-56041/972 - ((328*I)/81)*Pi + 
        (-20/27 - ((7*I)/9)*Pi)*Log[mu2/s]^3 - (7*Log[mu2/s]^4)/36 + 
        (9323/54 - ((5*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-164/27 - ((20*I)/9)*Pi + (15*zeta[2])/2) + 
        (2291/54 + ((200*I)/9)*Pi)*zeta[3] + Log[mu2/s]*
         (-2326/81 - ((112*I)/27)*Pi + (697/9 + ((23*I)/3)*Pi)*zeta[2] + 
          (80*zeta[3])/9) + (491*zeta[4])/24) + 
      (((-23047*I)/972)*Pi - ((14*I)/3)*Pi*G[0, 0, 0, 0, x] + 
        11*G[0, 0, 1, 1, x] - (14*G[0, 0, 0, 0, 1, x])/3 - 
        (14*G[0, 0, 0, 1, 0, x])/3 + (14*G[0, 0, 1, 0, 0, x])/3 - 
        (14*G[0, 0, 1, 0, 1, x])/3 - (14*G[0, 0, 1, 1, 0, x])/3 + 
        (14*G[0, 0, 1, 1, 1, x])/3 + (26*G[0, 1, 0, 0, 0, x])/3 - 
        2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
        (8*G[0, 1, 0, 1, 1, x])/3 - 2*G[0, 1, 1, 0, 0, x] - 
        (14*G[0, 1, 1, 0, 1, x])/3 - (14*G[0, 1, 1, 1, 0, x])/3 + 
        (28*G[0, 1, 1, 1, 1, x])/3 + (46*G[1, 0, 0, 0, 0, x])/3 - 
        (10*G[1, 0, 0, 0, 1, x])/3 - (10*G[1, 0, 0, 1, 0, x])/3 + 
        (4*G[1, 0, 0, 1, 1, x])/3 - (10*G[1, 0, 1, 0, 0, x])/3 - 
        2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] - 
        (2*G[1, 0, 1, 1, 1, x])/3 - (10*G[1, 1, 0, 0, 0, x])/3 + 
        (2*G[1, 1, 0, 0, 1, x])/3 + (2*G[1, 1, 0, 1, 0, x])/3 - 
        (16*G[1, 1, 0, 1, 1, x])/3 + (2*G[1, 1, 1, 0, 0, x])/3 - 
        (14*G[1, 1, 1, 0, 1, x])/3 - (14*G[1, 1, 1, 1, 0, x])/3 + 
        14*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*
         (217/9 - (28*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*
         (-80/9 + ((10*I)/3)*Pi - (26*Log[mu2/s])/3) + 
        G[0, 1, 1, 1, x]*(-238/9 - (14*Log[mu2/s])/3) + 
        G[0, 1, 0, 0, x]*(-40/9 + (2*I)*Pi - (14*Log[mu2/s])/3) - 
        ((20*I)/27)*Pi*Log[mu2/s]^3 - ((7*I)/36)*Pi*Log[mu2/s]^4 + 
        G[1, 0, 0, 1, x]*(20/9 + 2*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (20/9 - ((2*I)/3)*Pi + 2*Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (20/9 - ((10*I)/3)*Pi + 2*Log[mu2/s]) + G[1, 0, 1, 1, x]*
         (-79/9 + (8*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*
         (40/9 + (14*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*
         (40/9 + (14*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*
         (40/9 + (14*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*(40/9 + ((2*I)/3)*Pi + 
          (14*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(40/9 - (2*I)*Pi + 
          (14*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*(40/9 + ((14*I)/3)*Pi + 
          (14*Log[mu2/s])/3) + G[0, 0, 0, x]*(((40*I)/9)*Pi + 
          ((14*I)/3)*Pi*Log[mu2/s]) + G[1, 1, 0, x]*
         (-121/27 + ((20*I)/9)*Pi + (-40/9 + (2*I)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/3 - (17*zeta[2])/3) + (31 + ((163*I)/27)*Pi)*
         zeta[2] + G[1, 1, 1, x]*(-1337/27 + (11*I)*Pi - (158*Log[mu2/s])/9 + 
          (7*Log[mu2/s]^2)/3 + (23*zeta[2])/3) + G[1, 0, 1, x]*
         (-121/27 - (11*I)*Pi - (40*Log[mu2/s])/9 - (7*Log[mu2/s]^2)/3 + 
          (25*zeta[2])/3) + G[0, 1, 1, x]*(25 - (11*I)*Pi + 11*Log[mu2/s] + 
          (34*zeta[2])/3) + G[0, 0, 1, x]*(-112/27 + (11*I)*Pi - 
          (40*Log[mu2/s])/9 - (7*Log[mu2/s]^2)/3 + 15*zeta[2]) + 
        G[1, 0, 0, x]*(130/27 - ((20*I)/9)*Pi + (40/9 - (2*I)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/3 + (53*zeta[2])/3) + 
        G[0, 1, 0, x]*(-112/27 - ((40*I)/9)*Pi + (-40/9 - ((14*I)/3)*Pi)*
           Log[mu2/s] - (7*Log[mu2/s]^2)/3 + (79*zeta[2])/3) + 
        Log[mu2/s]^2*(((-110*I)/27)*Pi + (I/2)*Pi*zeta[2]) + 
        G[0, 0, x]*(((-112*I)/27)*Pi - ((40*I)/9)*Pi*Log[mu2/s] - 
          ((7*I)/3)*Pi*Log[mu2/s]^2 + I*Pi*zeta[2]) + 
        G[0, 1, x]*(328/81 + (25*I)*Pi + (20*Log[mu2/s]^2)/9 + 
          (7*Log[mu2/s]^3)/9 + Log[mu2/s]*(112/27 + (11*I)*Pi - 15*zeta[2]) + 
          (-427/9 + (2*I)*Pi)*zeta[2] - (158*zeta[3])/9) + 
        G[1, 0, x]*(328/81 + ((121*I)/27)*Pi + (20/9 + ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + Log[mu2/s]*
           (112/27 + ((40*I)/9)*Pi - (79*zeta[2])/3) + 
          (-230/9 - ((7*I)/3)*Pi)*zeta[2] - (62*zeta[3])/9) + 
        G[1, 1, x]*(2027/36 - ((74*I)/3)*Pi + (11*Log[mu2/s]^2)/2 + 
          Log[mu2/s]*(88/3 - (11*I)*Pi - (34*zeta[2])/3) + 
          (349/18 - ((2*I)/3)*Pi)*zeta[2] - (16*zeta[3])/3) + 
        ((340*I)/27)*Pi*zeta[3] + G[0, x]*(((328*I)/81)*Pi + 
          ((20*I)/9)*Pi*Log[mu2/s]^2 + ((7*I)/9)*Pi*Log[mu2/s]^3 - 
          ((10*I)/9)*Pi*zeta[2] + Log[mu2/s]*(((112*I)/27)*Pi - 
            I*Pi*zeta[2]) - ((122*I)/9)*Pi*zeta[3]) + 
        Log[mu2/s]*(((-1165*I)/81)*Pi + (12 + ((10*I)/9)*Pi)*zeta[2] + 
          ((122*I)/9)*Pi*zeta[3]) + ((211*I)/24)*Pi*zeta[4] + 
        G[1, x]*(-23047/972 + ((1655*I)/36)*Pi - (20*Log[mu2/s]^3)/27 - 
          (7*Log[mu2/s]^4)/36 + (-1661/27 - ((283*I)/18)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-110/27 + ((11*I)/2)*Pi + (15*zeta[2])/2) + 
          (460/27 + ((16*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
           (-1165/81 + ((76*I)/3)*Pi + (-167/9 - (2*I)*Pi)*zeta[2] + 
            (158*zeta[3])/9) + (329*zeta[4])/8))/x + 
      x*(G[0, 1, 1, x] - (26*G[0, 0, 0, 1, x])/3 + (-26/3 - (10*I)*Pi)*
         G[0, 0, 1, 0, x] + (2*G[0, 0, 1, 1, x])/3 - 8*G[0, 1, 0, 1, x] + 
        (-8 + (12*I)*Pi)*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
        (22*G[1, 0, 0, 1, x])/3 + (-22/3 + (4*I)*Pi)*G[1, 0, 1, 0, x] - 
        (2*G[1, 0, 1, 1, x])/3 - 8*G[1, 1, 0, 1, x] + 
        (-8 - (6*I)*Pi)*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 
        14*G[0, 0, 0, 0, 0, x] - 10*G[0, 0, 1, 0, 0, x] - 
        16*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 1, 0, 0, x] - 
        8*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 1, 0, 0, x] + 
        10*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 1, x]*(-100/3 - 16*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (-5/6 + (6*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (143/6 + (10*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (49/6 - (4*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (5/6 - (12*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, x]*
         (47/3 + 8*Log[mu2/s]) + G[1, 0, 1, x]*(50/3 + 8*Log[mu2/s]) + 
        G[1, 0, 0, x]*(((5*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] - 8*zeta[2]) + 
        G[0, 1, 0, x]*(47/3 + ((5*I)/6)*Pi + (8 + (4*I)*Pi)*Log[mu2/s] - 
          4*zeta[2]) + 12*Log[mu2/s]^2*zeta[2] + G[0, 0, 0, x]*
         (-97/3 - ((5*I)/6)*Pi + (-16 - (4*I)*Pi)*Log[mu2/s] + 2*zeta[2]) + 
        G[1, 1, 0, x]*(50/3 - ((5*I)/6)*Pi + (8 - (4*I)*Pi)*Log[mu2/s] + 
          10*zeta[2]) + G[0, 0, x]*(1079/36 + 4*Log[mu2/s]^2 + 
          (145/6 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*(50/3 + 4*zeta[2]) - 
          14*zeta[3]) + zeta[2]*(1079/12 - 10*zeta[3]) + 
        G[1, 1, x]*(1079/36 + (50*Log[mu2/s])/3 + 4*Log[mu2/s]^2 + 
          (64/3 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + (47/3 + ((5*I)/6)*Pi)*
         zeta[3] + G[1, 0, x]*(-1079/36 - 4*Log[mu2/s]^2 + 
          Log[mu2/s]*(-50/3 - 4*zeta[2]) + (143/6 - (4*I)*Pi)*zeta[2] + 
          8*zeta[3]) + G[0, 1, x]*(-1079/36 - (50*Log[mu2/s])/3 - 
          4*Log[mu2/s]^2 + (80/3 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
        G[1, x]*((-49 + ((5*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
           ((-24 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + (-61/6 + (4*I)*Pi)*
           zeta[3] - (49*zeta[4])/2) + G[0, x]*
         ((-48 - ((5*I)/6)*Pi)*zeta[2] + (-35/6 - (10*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-24 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) - 
          (35*zeta[4])/2) + (61/3 + ((17*I)/2)*Pi)*zeta[4] + 
        Log[mu2/s]*(50*zeta[2] + (8 + (4*I)*Pi)*zeta[3] + 28*zeta[4]) - 
        12*zeta[5]) + (44*zeta[5])/3 + ((20*G[0, 0, 1, 0, 0, x])/3 - 
        (16*G[0, 1, 1, 0, 0, x])/3 - (4*G[1, 0, 1, 0, 0, x])/3 - 
        124*G[0, 0, 0, 0, 0, 0, x] + 68*G[0, 0, 0, 0, 0, 1, x] + 
        68*G[0, 0, 0, 0, 1, 0, x] - 28*G[0, 0, 0, 0, 1, 1, x] + 
        40*G[0, 0, 0, 1, 0, 1, x] + 40*G[0, 0, 0, 1, 1, 0, x] - 
        64*G[0, 0, 0, 1, 1, 1, x] - 56*G[0, 0, 1, 0, 0, 0, x] + 
        56*G[0, 0, 1, 0, 0, 1, x] + 56*G[0, 0, 1, 0, 1, 0, x] - 
        40*G[0, 0, 1, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 0, 1, x] + 
        16*G[0, 0, 1, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, 1, x] - 
        44*G[0, 1, 0, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 0, 1, x] + 
        20*G[0, 1, 0, 0, 1, 0, x] + 4*G[0, 1, 0, 0, 1, 1, x] + 
        24*G[0, 1, 0, 1, 0, 1, x] + 24*G[0, 1, 0, 1, 1, 0, x] - 
        48*G[0, 1, 0, 1, 1, 1, x] - 32*G[0, 1, 1, 0, 0, 0, x] + 
        32*G[0, 1, 1, 0, 0, 1, x] + 32*G[0, 1, 1, 0, 1, 0, x] - 
        32*G[0, 1, 1, 0, 1, 1, x] + 28*G[1, 0, 0, 0, 0, 0, x] - 
        20*G[1, 0, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 0, 1, 0, x] + 
        12*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 1, x] - 
        8*G[1, 0, 0, 1, 1, 0, x] + 16*G[1, 0, 0, 1, 1, 1, x] + 
        12*G[1, 0, 1, 0, 0, 0, x] - 12*G[1, 0, 1, 0, 0, 1, x] - 
        12*G[1, 0, 1, 0, 1, 0, x] + 12*G[1, 0, 1, 0, 1, 1, x] - 
        4*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
        4*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 0, 1, x]*(5/3 - 40*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (5/3 - 40*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(1 - 24*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(1 - 24*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (2/3 - 16*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(2/3 - 16*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(1/3 - 8*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (5/3 - 8*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-1/3 + 8*Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(-1/3 + 8*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (-1 + 24*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-1 + 24*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(7 + 24*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-4/3 + 32*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (-35/3 + 56*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-43/18 + ((20*I)/3)*Pi - 
          (2*Log[mu2/s])/3 + 8*Log[mu2/s]^2 - 156*zeta[2]) + 
        G[0, 0, 0, 1, x]*(-43/18 - (2*Log[mu2/s])/3 + 8*Log[mu2/s]^2 - 
          152*zeta[2]) + G[0, 0, 0, 0, x]*(185/18 - ((20*I)/3)*Pi + 
          (10*Log[mu2/s])/3 - 8*Log[mu2/s]^2 - 132*zeta[2]) + 
        G[0, 1, 1, 0, x]*(((-16*I)/3)*Pi - 88*zeta[2]) + 
        G[0, 0, 1, 1, x]*(43/18 + (2*Log[mu2/s])/3 - 8*Log[mu2/s]^2 - 
          84*zeta[2]) + G[0, 1, 0, 0, x]*(-35/9 + ((16*I)/3)*Pi - 
          (8*Log[mu2/s])/3 - 56*zeta[2]) + G[1, 1, 0, 0, x]*
         (-2 - 8*zeta[2]) - 68*G[0, 1, 0, 1, x]*zeta[2] - 
        32*G[0, 1, 1, 1, x]*zeta[2] + 36*G[1, 0, 0, 1, x]*zeta[2] + 
        12*G[1, 0, 1, 1, x]*zeta[2] - 4*G[1, 1, 0, 1, x]*zeta[2] + 
        G[1, 0, 1, 0, x]*(((-4*I)/3)*Pi + 32*zeta[2]) + 
        G[1, 0, 0, 0, x]*(2 + ((4*I)/3)*Pi + 40*zeta[2]) + 
        G[1, 0, 0, x]*(19/6 + (2*I)*Pi - (2*zeta[2])/3 - 
          16*Log[mu2/s]*zeta[2] - 28*zeta[3]) + 
        zeta[2]*(((-19*I)/6)*Pi - (22*zeta[3])/3) + G[1, 0, 1, x]*
         (zeta[2]/3 - 8*Log[mu2/s]*zeta[2] - 4*zeta[3]) + 
        (19/6 + ((106*I)/9)*Pi)*zeta[3] - 36*zeta[3]^2 + 
        G[1, 1, 0, x]*((-2*I)*Pi + 4*zeta[3]) + G[0, 1, 0, x]*
         (((-35*I)/9)*Pi + (8*zeta[2])/3 + Log[mu2/s]*(((-8*I)/3)*Pi + 
            64*zeta[2]) + 16*zeta[3]) + G[0, 1, 1, x]*
         (-zeta[2] + 24*Log[mu2/s]*zeta[2] + 20*zeta[3]) + 
        G[0, 0, 1, x]*(-3*zeta[2] + 72*Log[mu2/s]*zeta[2] + 20*zeta[3]) + 
        G[0, 0, 0, x]*(-35/2 + ((35*I)/9)*Pi - (14*zeta[2])/3 + 
          Log[mu2/s]*(-4 + ((8*I)/3)*Pi + 80*zeta[2]) + 120*zeta[3]) + 
        G[0, 0, x]*(295/9 - ((19*I)/6)*Pi + Log[mu2/s]^2*(2 - 16*zeta[2]) + 
          (35/9 - ((20*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(43/3 - (4*zeta[2])/3 - 
            56*zeta[3]) - (13*zeta[3])/3 - 98*zeta[4]) + 
        (71/72 + (I/3)*Pi)*zeta[4] - 17*G[1, 1, x]*zeta[4] - 
        34*Log[mu2/s]^2*zeta[4] + G[1, 0, x]*(((19*I)/6)*Pi + 
          (-2 + ((4*I)/3)*Pi)*zeta[2] + (7*zeta[3])/3 + 
          8*Log[mu2/s]*zeta[3] + 40*zeta[4]) + G[0, 1, x]*
         ((43/18 + ((16*I)/3)*Pi)*zeta[2] - 8*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((2*zeta[2])/3 - 8*zeta[3]) - 5*zeta[3] + 44*zeta[4]) + 
        Log[mu2/s]*(((16*I)/3)*Pi*zeta[3] - 112*zeta[2]*zeta[3] - 
          (31*zeta[4])/6 - 48*zeta[5]) + G[1, x]*
         (zeta[2]*((2*I)*Pi - 56*zeta[3]) + (-2 + ((8*I)/3)*Pi)*zeta[3] - 
          (31*zeta[4])/12 - 34*Log[mu2/s]*zeta[4] - 24*zeta[5]) + 
        (4*zeta[5])/3 + G[0, x]*(((295*I)/9)*Pi + (169/18 - ((4*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]^2*((2*I)*Pi + 8*zeta[3]) + 
          zeta[2]*(-325/6 - ((10*I)/9)*Pi + 156*zeta[3]) + (11*zeta[4])/3 + 
          Log[mu2/s]*(((43*I)/3)*Pi + (-16 + ((8*I)/3)*Pi)*zeta[2] + 
            (14*zeta[3])/3 + 80*zeta[4]) + 94*zeta[5]) - (171*zeta[6])/4)/
       (1 - x)^2 + (((611*I)/18)*Pi + (5*G[0, 0, 1, 0, 0, x])/3 - 
        (4*G[0, 1, 1, 0, 0, x])/3 + 16*G[0, 1, 1, 0, 1, x] + 
        16*G[0, 1, 1, 1, 0, x] - 48*G[0, 1, 1, 1, 1, x] - 
        G[1, 0, 1, 0, 0, x]/3 + 24*G[1, 0, 1, 0, 1, x] + 
        24*G[1, 0, 1, 1, 0, x] - 48*G[1, 0, 1, 1, 1, x] - 
        33*G[1, 1, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, x] + 
        32*G[1, 1, 0, 1, 0, x] - 32*G[1, 1, 0, 1, 1, x] + 
        62*G[0, 0, 0, 0, 0, 0, x] - 34*G[0, 0, 0, 0, 0, 1, x] - 
        34*G[0, 0, 0, 0, 1, 0, x] + 14*G[0, 0, 0, 0, 1, 1, x] - 
        20*G[0, 0, 0, 1, 0, 1, x] - 20*G[0, 0, 0, 1, 1, 0, x] + 
        32*G[0, 0, 0, 1, 1, 1, x] + 28*G[0, 0, 1, 0, 0, 0, x] - 
        28*G[0, 0, 1, 0, 0, 1, x] - 28*G[0, 0, 1, 0, 1, 0, x] + 
        20*G[0, 0, 1, 0, 1, 1, x] - 8*G[0, 0, 1, 1, 0, 1, x] - 
        8*G[0, 0, 1, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, 1, x] + 
        22*G[0, 1, 0, 0, 0, 0, x] - 10*G[0, 1, 0, 0, 0, 1, x] - 
        10*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 0, 1, 1, x] - 
        12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] + 
        24*G[0, 1, 0, 1, 1, 1, x] + 16*G[0, 1, 1, 0, 0, 0, x] - 
        16*G[0, 1, 1, 0, 0, 1, x] - 16*G[0, 1, 1, 0, 1, 0, x] + 
        16*G[0, 1, 1, 0, 1, 1, x] - 14*G[1, 0, 0, 0, 0, 0, x] + 
        10*G[1, 0, 0, 0, 0, 1, x] + 10*G[1, 0, 0, 0, 1, 0, x] - 
        6*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
        4*G[1, 0, 0, 1, 1, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] - 
        6*G[1, 0, 1, 0, 0, 0, x] + 6*G[1, 0, 1, 0, 0, 1, x] + 
        6*G[1, 0, 1, 0, 1, 0, x] - 6*G[1, 0, 1, 0, 1, 1, x] + 
        2*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
        2*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 0, 0, x]*(-188/3 - 28*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-64/3 - 16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (-21 - 12*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-8 - 12*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(4 - 12*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (92/3 - 4*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(92/3 - 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(-151/3 + 4*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-20/3 + 4*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(56/3 + 8*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(56/3 + 8*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (24 + 12*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(24 + 12*Log[mu2/s]) + 
        G[0, 0, 0, 0, 1, x]*(44/3 + 20*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (44/3 + 20*Log[mu2/s]) + G[1, 0, 0, 0, x]*(313/6 + (I/3)*Pi + 
          20*Log[mu2/s] - 20*zeta[2]) + G[1, 0, 0, 1, x]*
         (-43 - 24*Log[mu2/s] - 18*zeta[2]) + G[1, 0, 1, 0, x]*
         (-43 - (I/3)*Pi - 24*Log[mu2/s] - 16*zeta[2]) + 
        G[1, 0, 1, 1, x]*(43 + 24*Log[mu2/s] - 6*zeta[2]) - 
        32*G[1, 1, 1, x]*zeta[2] + 2*G[1, 1, 0, 1, x]*zeta[2] + 
        G[1, 1, 0, 0, x]*(-49/6 + Log[mu2/s] + 4*zeta[2]) + 
        G[0, 1, 1, 1, x]*(188/3 + 32*Log[mu2/s] + 16*zeta[2]) + 
        G[0, 1, 0, 0, x]*(55/9 + ((4*I)/3)*Pi - (5*Log[mu2/s])/3 + 
          28*zeta[2]) + G[0, 1, 0, 1, x]*(-94/3 - 16*Log[mu2/s] + 
          34*zeta[2]) + G[0, 0, 1, 1, x]*(53/9 + (8*Log[mu2/s])/3 + 
          4*Log[mu2/s]^2 + 42*zeta[2]) + G[0, 1, 1, 0, x]*
         (-94/3 - ((4*I)/3)*Pi - 16*Log[mu2/s] + 44*zeta[2]) + 
        G[0, 0, 0, 0, x]*(649/9 - ((5*I)/3)*Pi + (139*Log[mu2/s])/3 + 
          4*Log[mu2/s]^2 + 66*zeta[2]) + G[0, 0, 0, 1, x]*
         (-335/9 - (56*Log[mu2/s])/3 - 4*Log[mu2/s]^2 + 76*zeta[2]) + 
        G[0, 0, 1, 0, x]*(-335/9 + ((5*I)/3)*Pi - (56*Log[mu2/s])/3 - 
          4*Log[mu2/s]^2 + 78*zeta[2]) + G[0, 0, 0, x]*
         (-1261/18 - ((55*I)/9)*Pi - 13*Log[mu2/s]^2 + 
          Log[mu2/s]*(-41 + ((5*I)/3)*Pi - 40*zeta[2]) - (101*zeta[2])/3 - 
          60*zeta[3]) + G[0, 0, 1, x]*(1013/18 + 8*Log[mu2/s]^2 + 
          Log[mu2/s]*(94/3 - 36*zeta[2]) - 56*zeta[2] - 10*zeta[3]) + 
        G[0, 1, 1, x]*(-1013/18 - 8*Log[mu2/s]^2 + Log[mu2/s]*
           (-94/3 - 12*zeta[2]) - 52*zeta[2] - 10*zeta[3]) + 
        G[0, 1, 0, x]*(1013/18 + ((55*I)/9)*Pi + 8*Log[mu2/s]^2 + 
          Log[mu2/s]*(94/3 - ((5*I)/3)*Pi - 32*zeta[2]) - (196*zeta[2])/3 - 
          8*zeta[3]) + G[1, 1, 0, x]*(((-49*I)/6)*Pi + I*Pi*Log[mu2/s] - 
          92*zeta[2] - 2*zeta[3]) + (835/18 + ((49*I)/9)*Pi)*zeta[3] + 
        18*zeta[3]^2 + G[1, 0, 1, x]*((-236*zeta[2])/3 + 
          4*Log[mu2/s]*zeta[2] + 2*zeta[3]) + 
        zeta[2]*(178/9 - ((25*I)/9)*Pi + (31*zeta[3])/6) + 
        G[1, 0, 0, x]*(-20/9 + ((49*I)/6)*Pi + (3*Log[mu2/s]^2)/2 - 
          (433*zeta[2])/6 + Log[mu2/s]*(-1 - I*Pi + 8*zeta[2]) + 
          14*zeta[3]) + G[0, 1, x]*((899/9 + ((4*I)/3)*Pi)*zeta[2] + 
          4*Log[mu2/s]^2*zeta[2] + 8*zeta[3] + Log[mu2/s]*((152*zeta[2])/3 + 
            4*zeta[3]) - 22*zeta[4]) + G[1, 0, x]*(((-20*I)/9)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + (679/6 - ((19*I)/6)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi + 53*zeta[2] - 4*zeta[3]) + (79*zeta[3])/3 - 
          20*zeta[4]) + (1091/72 + ((53*I)/6)*Pi)*zeta[4] + 
        G[1, 1, x]*(43*zeta[2] + 24*Log[mu2/s]*zeta[2] + 20*zeta[3] + 
          (17*zeta[4])/2) + Log[mu2/s]^2*((2*I)*Pi + (8 - ((3*I)/2)*Pi)*
           zeta[2] + (19*zeta[3])/2 + 17*zeta[4]) + 
        G[0, 0, x]*(733/36 + ((20*I)/9)*Pi + (7*Log[mu2/s]^3)/6 + 
          (917/9 + ((11*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
           (16/3 - ((3*I)/2)*Pi + 8*zeta[2]) + (115*zeta[3])/3 + 
          Log[mu2/s]*(16 + I*Pi + (301*zeta[2])/6 + 28*zeta[3]) + 
          49*zeta[4]) + G[0, x]*(611/18 + ((1249*I)/36)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + zeta[2]*(-2080/9 - ((172*I)/9)*Pi - 
            78*zeta[3]) + Log[mu2/s]^2*(2 + ((16*I)/3)*Pi - (57*zeta[2])/2 - 
            4*zeta[3]) + (-379/9 - ((26*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(43/3 + (20*I)*Pi + (-367/3 - ((41*I)/6)*Pi)*zeta[2] - 
            (109*zeta[3])/3 - 40*zeta[4]) + (419*zeta[4])/12 - 47*zeta[5]) + 
        (191*zeta[5])/6 + G[1, x]*(-8*Log[mu2/s]^2*zeta[2] + 
          (-191/6 + ((2*I)/3)*Pi)*zeta[3] + zeta[2]*(-1013/18 + 
            ((49*I)/6)*Pi + 28*zeta[3]) + (26*zeta[4])/3 + 
          Log[mu2/s]*((-94/3 - I*Pi)*zeta[2] - 7*zeta[3] + 17*zeta[4]) + 
          12*zeta[5]) + Log[mu2/s]*(((43*I)/3)*Pi + (67/3 + ((4*I)/3)*Pi)*
           zeta[3] + zeta[2]*(70/3 + I*Pi + 56*zeta[3]) + (193*zeta[4])/12 + 
          24*zeta[5]) + (171*zeta[6])/8)/(1 - x)) + 
    (Nf*(-24*G[0, 1, 1, 1, x] + (-72 + (8*I)*Pi)*G[1, 1, 1, 1, x] - 
       (128*G[0, 0, 0, 0, 0, x])/3 + (26*G[0, 0, 0, 0, 1, x])/3 + 
       (26*G[0, 0, 0, 1, 0, x])/3 - 10*G[0, 0, 0, 1, 1, x] + 
       26*G[0, 0, 1, 0, 0, x] + (8*G[0, 0, 1, 0, 1, x])/3 + 
       (8*G[0, 0, 1, 1, 0, x])/3 + (134*G[0, 1, 0, 0, 0, x])/3 - 
       2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
       (2*G[0, 1, 0, 1, 1, x])/3 - 36*G[0, 1, 1, 0, 0, x] + 
       (104*G[1, 0, 0, 0, 0, x])/3 - (20*G[1, 0, 0, 0, 1, x])/3 - 
       (20*G[1, 0, 0, 1, 0, x])/3 + 8*G[1, 0, 0, 1, 1, x] - 
       16*G[1, 0, 1, 0, 0, x] - (14*G[1, 0, 1, 0, 1, x])/3 - 
       (14*G[1, 0, 1, 1, 0, x])/3 - (74*G[1, 1, 0, 0, 0, x])/3 - 
       6*G[1, 1, 0, 0, 1, x] - 6*G[1, 1, 0, 1, 0, x] + 
       (8*G[1, 1, 0, 1, 1, x])/3 + 14*G[1, 1, 1, 0, 0, x] + 
       8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] + 
       G[1, 0, 0, 0, x]*(-82/9 + ((44*I)/3)*Pi - (40*Log[mu2/s])/3) + 
       G[0, 1, 0, 0, x]*(70/9 + (36*I)*Pi - (20*Log[mu2/s])/3) + 
       G[1, 1, 0, 1, x]*(188/9 - ((26*I)/3)*Pi - (16*Log[mu2/s])/3) + 
       G[1, 1, 1, 0, x]*(188/9 + ((50*I)/3)*Pi - (16*Log[mu2/s])/3) + 
       G[0, 0, 0, 1, x]*(200/9 - ((8*I)/3)*Pi - (4*Log[mu2/s])/3) + 
       G[1, 0, 1, 1, x]*(-16/9 - (6*I)*Pi - (4*Log[mu2/s])/3) + 
       G[0, 0, 1, 0, x]*(200/9 + ((82*I)/3)*Pi - (4*Log[mu2/s])/3) + 
       G[0, 1, 0, 1, x]*(223/9 - ((4*I)/3)*Pi + (4*Log[mu2/s])/3) + 
       G[0, 0, 1, 1, x]*(16/9 + (4*I)*Pi + (4*Log[mu2/s])/3) + 
       G[0, 1, 1, 0, x]*(223/9 - ((104*I)/3)*Pi + (4*Log[mu2/s])/3) + 
       G[1, 0, 0, 1, x]*(253/9 + ((20*I)/3)*Pi + (16*Log[mu2/s])/3) + 
       G[1, 0, 1, 0, x]*(253/9 - ((46*I)/3)*Pi + (16*Log[mu2/s])/3) + 
       G[0, 0, 0, 0, x]*(-788/9 - ((86*I)/3)*Pi + (16*Log[mu2/s])/3) + 
       G[1, 1, 0, 0, x]*(-64/9 - (16*I)*Pi + (44*Log[mu2/s])/3) + 
       ((3*I)*Pi*G[0, 1, x] + I*Pi*G[1, 0, x] + 3*G[0, 1, 1, x] + 
         G[1, 0, 1, x] + G[1, 1, 0, x] - 10*G[1, 1, 1, x] + 
         G[1, 1, x]*(75/4 - (4*I)*Pi + 5*Log[mu2/s]) + 
         G[1, x]*(((75*I)/4)*Pi + (5*I)*Pi*Log[mu2/s] - 18*zeta[2]))/x^2 + 
       G[0, 0, 0, x]*(5627/54 - ((56*I)/9)*Pi + (532/9 + ((28*I)/3)*Pi)*
          Log[mu2/s] + (8*Log[mu2/s]^2)/3 - 18*zeta[2]) + 
       G[1, 1, 0, x]*(-2573/54 - ((26*I)/3)*Pi + (-202/9 + (12*I)*Pi)*
          Log[mu2/s] + (4*Log[mu2/s]^2)/3 - (50*zeta[2])/3) + 
       G[0, 0, 1, x]*(-1265/27 - ((14*I)/9)*Pi + (-230/9 - ((8*I)/3)*Pi)*
          Log[mu2/s] - (4*Log[mu2/s]^2)/3 - 4*zeta[2]) + 
       G[1, 0, 1, x]*(-2573/54 + ((35*I)/9)*Pi + (-202/9 + ((20*I)/3)*Pi)*
          Log[mu2/s] + (4*Log[mu2/s]^2)/3 - 4*zeta[2]) + 
       G[0, 1, 1, x]*(-5/2 + ((7*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - 
         (10*zeta[2])/3) + G[0, 1, 0, x]*(-1265/27 + (7*I)*Pi + 
         (-230/9 - (8*I)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/3 + 
         (2*zeta[2])/3) + G[1, 1, 1, x]*(326/3 - ((28*I)/9)*Pi + 
         (48 - ((16*I)/3)*Pi)*Log[mu2/s] + (16*zeta[2])/3) + 
       G[1, 0, 0, x]*(-577/27 + ((71*I)/9)*Pi + (-100/9 - ((40*I)/3)*Pi)*
          Log[mu2/s] - (8*Log[mu2/s]^2)/3 + 40*zeta[2]) + 
       G[1, 0, x]*(71 - ((1081*I)/54)*Pi + (12 - ((4*I)/3)*Pi)*Log[mu2/s]^2 + 
         (-517/9 + ((62*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(49 - ((86*I)/9)*Pi + 
           (32*zeta[2])/3) - 28*zeta[3]) + G[0, 1, x]*(71 - ((19*I)/54)*Pi + 
         (12 - ((4*I)/3)*Pi)*Log[mu2/s]^2 + (-665/9 + ((118*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]*(49 - ((14*I)/9)*Pi + (16*zeta[2])/3) - 
         (76*zeta[3])/3) + (-1534/27 + ((35*I)/3)*Pi)*zeta[3] + 
       Log[mu2/s]^2*((-36 + (4*I)*Pi)*zeta[2] + (4*zeta[3])/3) + 
       G[1, 1, x]*(-3841/36 + ((37*I)/54)*Pi + (-12 + ((4*I)/3)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(-181/3 + ((14*I)/9)*Pi - 
           (4*zeta[2])/3) + (-610/9 - ((46*I)/3)*Pi)*zeta[2] + 
         (70*zeta[3])/3) + zeta[2]*(-4129/18 + ((415*I)/18)*Pi + 
         34*zeta[3]) + G[0, 0, x]*(-1271/36 + ((1063*I)/54)*Pi + 
         (-12 + ((4*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
          (-113/3 + ((86*I)/9)*Pi - (44*zeta[2])/3) + 
         (-764/9 - ((80*I)/3)*Pi)*zeta[2] + 36*zeta[3]) + 
       Log[mu2/s]*((-461/3 + ((38*I)/3)*Pi)*zeta[2] - (274*zeta[3])/9 - 
         (187*zeta[4])/3) + (-706/9 + ((13*I)/6)*Pi)*zeta[4] + 
       G[0, x]*(-3077/36 - ((107*I)/36)*Pi + (7309/54 - ((28*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]^2*(-6 + (4*zeta[2])/3) + 
         Log[mu2/s]*(-116/3 - ((2*I)/3)*Pi + (590/9 + (4*I)*Pi)*zeta[2] - 
           (16*zeta[3])/3) + (383/9 + (20*I)*Pi)*zeta[3] + (263*zeta[4])/6) + 
       G[1, x]*(3077/36 + ((107*I)/36)*Pi + Log[mu2/s]^2*
          (6 - (4*zeta[2])/3) + (3712/27 + ((19*I)/3)*Pi)*zeta[2] + 
         (64/9 - (20*I)*Pi)*zeta[3] + Log[mu2/s]*(116/3 + ((2*I)/3)*Pi + 
           (634/9 - (16*I)*Pi)*zeta[2] + (4*zeta[3])/3) + (149*zeta[4])/3) + 
       (((-3391*I)/108)*Pi + ((8*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (-8 - ((8*I)/3)*Pi)*G[0, 0, 1, 1, x] + (16 - ((16*I)/3)*Pi)*
          G[0, 1, 1, 1, x] + (-12 - (8*I)*Pi)*G[1, 1, 1, 1, x] + 
         (16*G[0, 0, 1, 0, 0, x])/3 - (8*G[0, 0, 1, 0, 1, x])/3 - 
         (8*G[0, 0, 1, 1, 0, x])/3 - 8*G[0, 1, 0, 0, 0, x] + 
         (20*G[0, 1, 0, 0, 1, x])/3 + (20*G[0, 1, 0, 1, 0, x])/3 - 
         (4*G[0, 1, 0, 1, 1, x])/3 + (20*G[0, 1, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 1, 0, x])/3 - 
         20*G[1, 0, 0, 0, 0, x] + 6*G[1, 0, 0, 0, 1, x] + 
         6*G[1, 0, 0, 1, 0, x] - (22*G[1, 0, 0, 1, 1, x])/3 + 
         6*G[1, 0, 1, 0, 0, x] + (20*G[1, 0, 1, 0, 1, x])/3 + 
         (20*G[1, 0, 1, 1, 0, x])/3 + 6*G[1, 1, 0, 0, 0, x] + 
         (16*G[1, 1, 0, 0, 1, x])/3 + (16*G[1, 1, 0, 1, 0, x])/3 - 
         (8*G[1, 1, 0, 1, 1, x])/3 - 2*G[1, 1, 1, 0, 0, x] - 
         8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] + 
         G[1, 1, 0, 0, x]*(13/9 + ((14*I)/3)*Pi - (20*Log[mu2/s])/3) + 
         G[1, 0, 1, 0, x]*(-95/9 + (6*I)*Pi - (20*Log[mu2/s])/3) + 
         G[1, 0, 0, 1, x]*(-95/9 - (8*I)*Pi - (20*Log[mu2/s])/3) + 
         G[0, 1, 0, 0, x]*(-40/9 - ((20*I)/3)*Pi - (16*Log[mu2/s])/3) + 
         G[1, 0, 1, 1, x]*(109/9 + (8*I)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 1, 1, 0, x]*(20/9 + (4*I)*Pi + (8*Log[mu2/s])/3) + 
         G[0, 1, 0, 1, x]*(20/9 + (8*I)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 1, 1, 0, x]*(4/9 - ((14*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[1, 1, 0, 1, x]*(4/9 + (8*I)*Pi + (16*Log[mu2/s])/3) + 
         G[1, 0, 0, 0, x]*(20/3 - (6*I)*Pi + 8*Log[mu2/s]) + 
         G[1, 0, 0, x]*(292/27 + ((5*I)/9)*Pi + (40/9 + ((20*I)/3)*Pi)*
            Log[mu2/s] + (8*Log[mu2/s]^2)/3 - (82*zeta[2])/3) + 
         G[1, 1, 1, x]*(160/3 - ((32*I)/9)*Pi + (8 + ((16*I)/3)*Pi)*
            Log[mu2/s] - (16*zeta[2])/3) + G[1, 1, 0, x]*
          (-139/54 + ((5*I)/3)*Pi + (-2/9 - (4*I)*Pi)*Log[mu2/s] - 
           (4*Log[mu2/s]^2)/3 - (8*zeta[2])/3) + G[0, 1, 1, x]*
          (-35 + ((92*I)/9)*Pi + (-8 + ((8*I)/3)*Pi)*Log[mu2/s] - 
           (4*zeta[2])/3) + (-18 - ((260*I)/27)*Pi)*zeta[2] + 
         G[0, 1, 0, x]*(-16/3 - ((20*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 
           (4*zeta[2])/3) + G[0, 0, 1, x]*(-16/3 - (8*I)*Pi + 
           (8*zeta[2])/3) + G[1, 0, 1, x]*(-139/54 + ((4*I)/3)*Pi + 
           (-2/9 - (8*I)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/3 + 
           (16*zeta[2])/3) + Log[mu2/s]^2*(((-8*I)/3)*Pi - 
           ((16*I)/3)*Pi*zeta[2]) + G[0, 0, x]*(((-16*I)/3)*Pi - 
           ((32*I)/3)*Pi*zeta[2]) + G[1, 1, x]*(-345/4 + ((1445*I)/54)*Pi + 
           (-2 - ((4*I)/3)*Pi)*Log[mu2/s]^2 + (-26/9 + ((8*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*(-24 + ((34*I)/9)*Pi + (4*zeta[2])/3) - 
           (32*zeta[3])/3) + G[0, 1, x]*(193/9 - (35*I)*Pi + 
           Log[mu2/s]*(16/3 - (8*I)*Pi - (8*zeta[2])/3) + 
           (196/9 - ((20*I)/3)*Pi)*zeta[2] - 8*zeta[3]) - 
         ((80*I)/9)*Pi*zeta[3] + G[1, 0, x]*(193/9 + ((733*I)/54)*Pi + 
           ((4*I)/3)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(16/3 + ((38*I)/9)*Pi - 
             (4*zeta[2])/3) + (71/9 - ((28*I)/3)*Pi)*zeta[2] + 
           (40*zeta[3])/3) + Log[mu2/s]*(((-139*I)/9)*Pi - 
           ((80*I)/9)*Pi*zeta[2] - ((32*I)/3)*Pi*zeta[3]) + 
         G[0, x]*(((193*I)/9)*Pi + ((80*I)/9)*Pi*zeta[2] + 
           Log[mu2/s]*(((16*I)/3)*Pi + ((32*I)/3)*Pi*zeta[2]) + 
           ((32*I)/3)*Pi*zeta[3]) + G[1, x]*(-3391/108 - ((321*I)/4)*Pi + 
           (4081/54 + ((14*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
            (-8/3 - (2*I)*Pi + (4*zeta[2])/3) + (20/3 + ((32*I)/3)*Pi)*
            zeta[3] + Log[mu2/s]*(-139/9 - (24*I)*Pi + (74/9 + ((20*I)/3)*Pi)*
              zeta[2] + 8*zeta[3]) - (23*zeta[4])/6) - 
         ((148*I)/3)*Pi*zeta[4])/x + x*((1 + (I/3)*Pi)*G[0, 1, 1, x] - 
         (37*G[0, 0, 0, 1, x])/3 + (-37/3 - (20*I)*Pi)*G[0, 0, 1, 0, x] + 
         G[0, 0, 1, 1, x]/3 - (35*G[0, 1, 0, 1, x])/3 + (-35/3 + (24*I)*Pi)*
          G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] - (32*G[1, 0, 0, 1, x])/3 + 
         (-32/3 + (8*I)*Pi)*G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x]/3 - 
         (40*G[1, 1, 0, 1, x])/3 + (-40/3 - (12*I)*Pi)*G[1, 1, 1, 0, x] + 
         36*G[1, 1, 1, 1, x] + 28*G[0, 0, 0, 0, 0, x] - 
         20*G[0, 0, 1, 0, 0, x] - 32*G[0, 1, 0, 0, 0, x] + 
         24*G[0, 1, 1, 0, 0, x] - 16*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 1, 0, 0, x] + 20*G[1, 1, 0, 0, 0, x] - 
         12*G[1, 1, 1, 0, 0, x] + G[1, 1, 1, x]*(-52 - ((4*I)/3)*Pi - 
           24*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-4/3 + (12*I)*Pi - 
           8*Log[mu2/s]) + G[0, 0, 0, 0, x]*(97/3 + (20*I)*Pi - 
           8*Log[mu2/s]) + G[1, 0, 0, 0, x]*(41/3 - (8*I)*Pi + 
           8*Log[mu2/s]) + G[0, 1, 0, 0, x]*(10/3 - (24*I)*Pi + 
           8*Log[mu2/s]) + G[0, 0, 1, x]*(841/36 - ((2*I)/3)*Pi + 
           (34*Log[mu2/s])/3) + G[1, 0, 1, x]*(995/36 + ((5*I)/3)*Pi + 
           (38*Log[mu2/s])/3) + G[1, 0, 0, x]*(-59/18 + ((5*I)/3)*Pi + 
           (-4/3 + (8*I)*Pi)*Log[mu2/s] - 16*zeta[2]) + 
         G[0, 1, 0, x]*(841/36 + (3*I)*Pi + (34/3 + (8*I)*Pi)*Log[mu2/s] - 
           8*zeta[2]) + 18*Log[mu2/s]^2*zeta[2] + G[0, 0, 0, x]*
          (-859/18 - ((8*I)/3)*Pi + (-68/3 - (8*I)*Pi)*Log[mu2/s] + 
           4*zeta[2]) + G[1, 1, 0, x]*(995/36 - (2*I)*Pi + 
           (38/3 - (8*I)*Pi)*Log[mu2/s] + 20*zeta[2]) + 
         G[0, 0, x]*(271/6 + ((59*I)/36)*Pi + 6*Log[mu2/s]^2 + 
           (103/3 + (20*I)*Pi)*zeta[2] + Log[mu2/s]*(26 + ((2*I)/3)*Pi + 
             8*zeta[2]) - 28*zeta[3]) + zeta[2]*(271/2 + ((59*I)/12)*Pi - 
           20*zeta[3]) + G[1, 1, x]*(271/6 + ((59*I)/36)*Pi + 
           (26 + ((2*I)/3)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
           (98/3 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + (959/36 + (5*I)*Pi)*
          zeta[3] + G[1, 0, x]*(-271/6 - ((59*I)/36)*Pi - 6*Log[mu2/s]^2 + 
           Log[mu2/s]*(-26 - ((2*I)/3)*Pi - 8*zeta[2]) + (110/3 - (8*I)*Pi)*
            zeta[2] + 16*zeta[3]) + G[0, 1, x]*(-271/6 - ((59*I)/36)*Pi + 
           (-26 - ((2*I)/3)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 + 
           (121/3 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
         G[1, x]*((-2831/36 + I*Pi)*zeta[2] + Log[mu2/s]*
            ((-110/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (-50/3 + (8*I)*Pi)*
            zeta[3] - 49*zeta[4]) + G[0, x]*((-2677/36 - (4*I)*Pi)*zeta[2] + 
           (-25/3 - (20*I)*Pi)*zeta[3] + Log[mu2/s]*
            ((-106/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) - 35*zeta[4]) + 
         (395/12 + (17*I)*Pi)*zeta[4] + Log[mu2/s]*((78 + (2*I)*Pi)*zeta[2] + 
           (38/3 + (8*I)*Pi)*zeta[3] + 56*zeta[4]) - 24*zeta[5]) + 
       40*zeta[5] + ((34*G[0, 0, 1, 0, 0, x])/3 - (16*G[0, 1, 1, 0, 0, x])/
          3 - (16*G[0, 1, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 1, 0, x])/3 - 
         2*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] + (4*G[1, 1, 0, 0, 0, x])/3 - 
         (2*G[1, 1, 0, 0, 1, x])/3 - (2*G[1, 1, 0, 1, 0, x])/3 - 
         248*G[0, 0, 0, 0, 0, 0, x] + 136*G[0, 0, 0, 0, 0, 1, x] + 
         136*G[0, 0, 0, 0, 1, 0, x] - 56*G[0, 0, 0, 0, 1, 1, x] + 
         80*G[0, 0, 0, 1, 0, 1, x] + 80*G[0, 0, 0, 1, 1, 0, x] - 
         128*G[0, 0, 0, 1, 1, 1, x] - 112*G[0, 0, 1, 0, 0, 0, x] + 
         112*G[0, 0, 1, 0, 0, 1, x] + 112*G[0, 0, 1, 0, 1, 0, x] - 
         80*G[0, 0, 1, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 0, 1, x] + 
         32*G[0, 0, 1, 1, 1, 0, x] - 96*G[0, 0, 1, 1, 1, 1, x] - 
         88*G[0, 1, 0, 0, 0, 0, x] + 40*G[0, 1, 0, 0, 0, 1, x] + 
         40*G[0, 1, 0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, 1, 1, x] + 
         48*G[0, 1, 0, 1, 0, 1, x] + 48*G[0, 1, 0, 1, 1, 0, x] - 
         96*G[0, 1, 0, 1, 1, 1, x] - 64*G[0, 1, 1, 0, 0, 0, x] + 
         64*G[0, 1, 1, 0, 0, 1, x] + 64*G[0, 1, 1, 0, 1, 0, x] - 
         64*G[0, 1, 1, 0, 1, 1, x] + 56*G[1, 0, 0, 0, 0, 0, x] - 
         40*G[1, 0, 0, 0, 0, 1, x] - 40*G[1, 0, 0, 0, 1, 0, x] + 
         24*G[1, 0, 0, 0, 1, 1, x] - 16*G[1, 0, 0, 1, 0, 1, x] - 
         16*G[1, 0, 0, 1, 1, 0, x] + 32*G[1, 0, 0, 1, 1, 1, x] + 
         24*G[1, 0, 1, 0, 0, 0, x] - 24*G[1, 0, 1, 0, 0, 1, x] - 
         24*G[1, 0, 1, 0, 1, 0, x] + 24*G[1, 0, 1, 0, 1, 1, x] - 
         8*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
         8*G[1, 1, 0, 0, 1, 0, x] - 8*G[1, 1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, 0, 1, x]*(-4/3 - 80*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
          (-4/3 - 80*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
          (-4/3 - 48*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
          (-4/3 - 48*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-4 - 32*Log[mu2/s]) + 
         G[0, 0, 1, 1, 0, x]*(-4 - 32*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
          (-10/3 - 16*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
          (-4/3 - 16*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
          (4/3 + 16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(4/3 + 16*Log[mu2/s]) + 
         G[0, 0, 0, 1, 1, x]*(-4 + 48*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
          (4 + 48*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(32/3 + 48*Log[mu2/s]) + 
         G[0, 0, 1, 1, 1, x]*(8 + 64*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
          (-2/3 + 112*Log[mu2/s]) + G[0, 0, 1, 0, x]*(73/18 + (10*I)*Pi + 
           (8*Log[mu2/s])/3 + 16*Log[mu2/s]^2 - 312*zeta[2]) + 
         G[0, 0, 0, 1, x]*(73/18 - ((8*I)/3)*Pi + (8*Log[mu2/s])/3 + 
           16*Log[mu2/s]^2 - 304*zeta[2]) + G[0, 0, 0, 0, x]*
          (-98/9 - ((26*I)/3)*Pi - (20*Log[mu2/s])/3 - 16*Log[mu2/s]^2 - 
           264*zeta[2]) + G[0, 1, 1, 0, x]*(53/6 - ((20*I)/3)*Pi + 
           4*Log[mu2/s] - 176*zeta[2]) + G[0, 0, 1, 1, x]*
          (-73/18 + ((4*I)/3)*Pi - (8*Log[mu2/s])/3 - 16*Log[mu2/s]^2 - 
           168*zeta[2]) + G[0, 1, 0, 1, x]*(53/6 + ((20*I)/3)*Pi + 
           4*Log[mu2/s] - 136*zeta[2]) + G[0, 1, 0, 0, x]*
          (-41/6 + ((16*I)/3)*Pi - 4*Log[mu2/s] - 112*zeta[2]) + 
         G[0, 1, 1, 1, x]*(((-16*I)/3)*Pi - 64*zeta[2]) + 
         G[1, 1, 0, 0, x]*(-2 + ((2*I)/3)*Pi - 16*zeta[2]) + 
         G[1, 1, 0, 1, x]*(((-2*I)/3)*Pi - 8*zeta[2]) + 
         G[1, 0, 1, 1, x]*((2*I)*Pi + 24*zeta[2]) + G[1, 0, 1, 0, x]*
          (-53/18 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3 + 64*zeta[2]) + 
         G[1, 0, 0, 1, x]*(-53/18 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3 + 
           72*zeta[2]) + G[1, 0, 0, 0, x]*(71/9 + ((2*I)/3)*Pi + 
           (8*Log[mu2/s])/3 + 80*zeta[2]) + G[1, 0, 0, x]*
          (4/3 + ((89*I)/18)*Pi + Log[mu2/s]*(((4*I)/3)*Pi - 32*zeta[2]) - 
           (22*zeta[2])/3 - 56*zeta[3]) + zeta[2]*(((-1463*I)/108)*Pi - 
           14*zeta[3]) + G[1, 0, 1, x]*(((-53*I)/18)*Pi + 
           Log[mu2/s]*(((-4*I)/3)*Pi - 16*zeta[2]) - (2*zeta[2])/3 - 
           8*zeta[3]) + (1463/108 - ((53*I)/9)*Pi)*zeta[3] - 72*zeta[3]^2 + 
         G[1, 1, 0, x]*((-2*I)*Pi + (2*zeta[2])/3 + 8*zeta[3]) + 
         G[0, 1, 0, x]*(-1319/108 - ((35*I)/9)*Pi - (4*Log[mu2/s]^2)/3 + 
           10*zeta[2] + Log[mu2/s]*(-53/9 - ((8*I)/3)*Pi + 128*zeta[2]) + 
           32*zeta[3]) + G[0, 1, 1, x]*(((53*I)/6)*Pi + (4*zeta[2])/3 + 
           Log[mu2/s]*((4*I)*Pi + 48*zeta[2]) + 40*zeta[3]) + 
         G[0, 0, 1, x]*(-1319/108 - ((53*I)/9)*Pi - (4*Log[mu2/s]^2)/3 + 
           (50*zeta[2])/3 + Log[mu2/s]*(-53/9 - ((8*I)/3)*Pi + 144*zeta[2]) + 
           40*zeta[3]) + G[0, 0, 0, x]*(671/54 + ((17*I)/18)*Pi + 
           (8*Log[mu2/s]^2)/3 + 6*zeta[2] + Log[mu2/s]*(70/9 + ((4*I)/3)*Pi + 
             160*zeta[2]) + 240*zeta[3]) + G[0, 0, x]*
          (521/36 + ((1175*I)/108)*Pi + Log[mu2/s]^2*(2 + ((4*I)/3)*Pi - 
             32*zeta[2]) + (-427/18 - ((52*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(32/3 + ((53*I)/9)*Pi - (44*zeta[2])/3 - 112*zeta[3]) - 
           6*zeta[3] - 196*zeta[4]) + Log[mu2/s]^2*(((-4*I)/3)*Pi*zeta[2] + 
           (4*zeta[3])/3 - 68*zeta[4]) + G[1, 1, x]*(((-2*I)/3)*Pi*zeta[2] + 
           (2*zeta[3])/3 - 34*zeta[4]) + (-2537/72 - ((181*I)/6)*Pi)*
          zeta[4] + G[1, 0, x]*(((4*I)/3)*Pi + (17/18 + ((10*I)/3)*Pi)*
            zeta[2] + (10*zeta[3])/3 + Log[mu2/s]*((4*zeta[2])/3 + 
             16*zeta[3]) + 80*zeta[4]) + G[0, 1, x]*(((-1319*I)/108)*Pi + 
           Log[mu2/s]^2*(((-4*I)/3)*Pi - 16*zeta[2]) + 
           (-10/9 + ((26*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-53*I)/9)*Pi - 
             (4*zeta[2])/3 - 16*zeta[3]) - (34*zeta[3])/3 + 88*zeta[4]) + 
         Log[mu2/s]*(zeta[2]*(((-53*I)/9)*Pi - 224*zeta[3]) + 
           (53/9 - ((8*I)/3)*Pi)*zeta[3] - (70*zeta[4])/3 - 96*zeta[5]) + 
         G[1, x]*(zeta[2]*(((-17*I)/18)*Pi - 112*zeta[3]) + 
           (17/18 - ((4*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
            (((-4*I)/3)*Pi*zeta[2] + (4*zeta[3])/3 - 68*zeta[4]) - 
           (35*zeta[4])/3 - 48*zeta[5]) + 4*zeta[5] + 
         G[0, x]*(((521*I)/36)*Pi + (116/9 + ((32*I)/3)*Pi)*zeta[3] + 
           Log[mu2/s]^2*((2*I)*Pi + (4*zeta[2])/3 + 16*zeta[3]) + 
           zeta[2]*(-3145/108 + ((139*I)/18)*Pi + 312*zeta[3]) + 
           (173*zeta[4])/6 + Log[mu2/s]*(((32*I)/3)*Pi + 
             (-91/9 + ((20*I)/3)*Pi)*zeta[2] + (20*zeta[3])/3 + 
             160*zeta[4]) + 188*zeta[5]) - (171*zeta[6])/2)/(1 - x)^2 + 
       (((1460*I)/27)*Pi - (16*G[1, 1, 1, 0, x])/3 + (4*G[0, 0, 1, 0, 0, x])/
          3 + (8*G[0, 1, 1, 0, 0, x])/3 + (80*G[0, 1, 1, 0, 1, x])/3 + 
         (80*G[0, 1, 1, 1, 0, x])/3 - 96*G[0, 1, 1, 1, 1, x] + 
         50*G[1, 0, 1, 0, 1, x] + 50*G[1, 0, 1, 1, 0, x] - 
         96*G[1, 0, 1, 1, 1, x] - (188*G[1, 1, 0, 0, 0, x])/3 + 
         (190*G[1, 1, 0, 0, 1, x])/3 + (190*G[1, 1, 0, 1, 0, x])/3 - 
         64*G[1, 1, 0, 1, 1, x] + 124*G[0, 0, 0, 0, 0, 0, x] - 
         68*G[0, 0, 0, 0, 0, 1, x] - 68*G[0, 0, 0, 0, 1, 0, x] + 
         28*G[0, 0, 0, 0, 1, 1, x] - 40*G[0, 0, 0, 1, 0, 1, x] - 
         40*G[0, 0, 0, 1, 1, 0, x] + 64*G[0, 0, 0, 1, 1, 1, x] + 
         56*G[0, 0, 1, 0, 0, 0, x] - 56*G[0, 0, 1, 0, 0, 1, x] - 
         56*G[0, 0, 1, 0, 1, 0, x] + 40*G[0, 0, 1, 0, 1, 1, x] - 
         16*G[0, 0, 1, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 1, 0, x] + 
         48*G[0, 0, 1, 1, 1, 1, x] + 44*G[0, 1, 0, 0, 0, 0, x] - 
         20*G[0, 1, 0, 0, 0, 1, x] - 20*G[0, 1, 0, 0, 1, 0, x] - 
         4*G[0, 1, 0, 0, 1, 1, x] - 24*G[0, 1, 0, 1, 0, 1, x] - 
         24*G[0, 1, 0, 1, 1, 0, x] + 48*G[0, 1, 0, 1, 1, 1, x] + 
         32*G[0, 1, 1, 0, 0, 0, x] - 32*G[0, 1, 1, 0, 0, 1, x] - 
         32*G[0, 1, 1, 0, 1, 0, x] + 32*G[0, 1, 1, 0, 1, 1, x] - 
         28*G[1, 0, 0, 0, 0, 0, x] + 20*G[1, 0, 0, 0, 0, 1, x] + 
         20*G[1, 0, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 0, 1, 1, x] + 
         8*G[1, 0, 0, 1, 0, 1, x] + 8*G[1, 0, 0, 1, 1, 0, x] - 
         16*G[1, 0, 0, 1, 1, 1, x] - 12*G[1, 0, 1, 0, 0, 0, x] + 
         12*G[1, 0, 1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, 1, 0, x] - 
         12*G[1, 0, 1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, 0, 0, x] - 
         4*G[1, 1, 0, 0, 0, 1, x] - 4*G[1, 1, 0, 0, 1, 0, x] + 
         4*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 0, 0, x]*
          (-242/3 - 56*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
          (-32 - 32*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
          (-142/3 - 24*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
          (-10 - 24*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(6 - 24*Log[mu2/s]) + 
         G[1, 0, 0, 0, 1, x]*(190/3 - 8*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
          (190/3 - 8*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
          (-346/3 + 8*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
          (-46/3 + 8*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(32 + 16*Log[mu2/s]) + 
         G[0, 0, 1, 1, 0, x]*(32 + 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
          (134/3 + 24*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
          (134/3 + 24*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
          (74/3 + 40*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
          (74/3 + 40*Log[mu2/s]) + G[1, 1, 1, x]*(((-16*I)/3)*Pi - 
           64*zeta[2]) + G[1, 0, 0, 0, x]*(1175/9 - ((4*I)/3)*Pi + 
           (152*Log[mu2/s])/3 - 40*zeta[2]) + G[1, 0, 0, 1, x]*
          (-1679/18 - ((4*I)/3)*Pi - (148*Log[mu2/s])/3 - 36*zeta[2]) + 
         G[1, 0, 1, 0, x]*(-1679/18 + ((2*I)/3)*Pi - (148*Log[mu2/s])/3 - 
           32*zeta[2]) + G[1, 0, 1, 1, x]*(92 + (2*I)*Pi + 48*Log[mu2/s] - 
           12*zeta[2]) + G[1, 1, 0, 1, x]*(-16/3 - ((2*I)/3)*Pi + 
           4*zeta[2]) + G[1, 1, 0, 0, x]*(-52/3 + ((2*I)/3)*Pi + 8*zeta[2]) + 
         G[0, 1, 1, 1, x]*(136 - ((16*I)/3)*Pi + 64*Log[mu2/s] + 
           32*zeta[2]) + G[0, 1, 0, 0, x]*(41/2 - ((8*I)/3)*Pi + 
           56*zeta[2]) + G[0, 1, 0, 1, x]*(-337/6 + ((20*I)/3)*Pi - 
           28*Log[mu2/s] + 68*zeta[2]) + G[0, 0, 1, 1, x]*
          (-37/18 + ((4*I)/3)*Pi + (4*Log[mu2/s])/3 + 8*Log[mu2/s]^2 + 
           84*zeta[2]) + G[0, 1, 1, 0, x]*(-337/6 + ((4*I)/3)*Pi - 
           28*Log[mu2/s] + 88*zeta[2]) + G[0, 0, 0, 0, x]*
          (652/9 + ((4*I)/3)*Pi + (172*Log[mu2/s])/3 + 8*Log[mu2/s]^2 + 
           132*zeta[2]) + G[0, 0, 0, 1, x]*(-1211/18 - ((8*I)/3)*Pi - 
           (100*Log[mu2/s])/3 - 8*Log[mu2/s]^2 + 152*zeta[2]) + 
         G[0, 0, 1, 0, x]*(-1211/18 - (100*Log[mu2/s])/3 - 8*Log[mu2/s]^2 + 
           156*zeta[2]) + G[0, 0, 0, x]*(-1295/27 - ((463*I)/18)*Pi - 
           (40*Log[mu2/s]^2)/3 + Log[mu2/s]*(-278/9 - ((8*I)/3)*Pi - 
             80*zeta[2]) - 36*zeta[2] - 120*zeta[3]) + 
         G[0, 1, 1, x]*(-2329/18 + ((79*I)/6)*Pi - 16*Log[mu2/s]^2 + 
           Log[mu2/s]*(-200/3 + (4*I)*Pi - 24*zeta[2]) - (302*zeta[2])/3 - 
           20*zeta[3]) + G[0, 0, 1, x]*(12043/108 - ((95*I)/9)*Pi + 
           (44*Log[mu2/s]^2)/3 + Log[mu2/s]*(529/9 - ((8*I)/3)*Pi - 
             72*zeta[2]) - (268*zeta[2])/3 - 20*zeta[3]) + 
         G[0, 1, 0, x]*(12043/108 + ((208*I)/9)*Pi + (44*Log[mu2/s]^2)/3 + 
           Log[mu2/s]*(529/9 + ((4*I)/3)*Pi - 64*zeta[2]) - 134*zeta[2] - 
           16*zeta[3]) + G[1, 1, 0, x]*(97/6 - ((56*I)/3)*Pi + 4*Log[mu2/s] - 
           (526*zeta[2])/3 - 4*zeta[3]) + (7841/108 - ((137*I)/9)*Pi)*
          zeta[3] + 36*zeta[3]^2 + G[1, 0, 1, x]*(97/6 + ((49*I)/18)*Pi - 
           (476*zeta[2])/3 + Log[mu2/s]*(4 - ((4*I)/3)*Pi + 8*zeta[2]) + 
           4*zeta[3]) + zeta[2]*(14717/108 + ((2305*I)/108)*Pi + 8*zeta[3]) + 
         G[1, 0, 0, x]*(-113/3 + ((383*I)/18)*Pi - (484*zeta[2])/3 + 
           Log[mu2/s]*(-16 + ((4*I)/3)*Pi + 16*zeta[2]) + 28*zeta[3]) + 
         G[0, 1, x]*(-3671/108 - ((3143*I)/108)*Pi + (1931/9 + ((2*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]^2*(-4/3 - ((4*I)/3)*Pi + 8*zeta[2]) + 
           (44*zeta[3])/3 + Log[mu2/s]*(-101/9 - ((95*I)/9)*Pi + 
             (296*zeta[2])/3 + 8*zeta[3]) - 44*zeta[4]) + 
         G[1, 0, x]*(-3671/108 - ((589*I)/18)*Pi - (4*Log[mu2/s]^2)/3 + 
           (5219/18 + ((4*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (-101/9 - ((44*I)/3)*Pi + (388*zeta[2])/3 - 8*zeta[3]) + 
           (160*zeta[3])/3 - 40*zeta[4]) + (-9245/72 - ((92*I)/3)*Pi)*
          zeta[4] + G[1, 1, x]*(((97*I)/6)*Pi + (268/3 - ((2*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*((4*I)*Pi + 48*zeta[2]) + (122*zeta[3])/3 + 
           17*zeta[4]) + Log[mu2/s]^2*(((10*I)/3)*Pi + (52/3 - ((4*I)/3)*Pi)*
            zeta[2] + (52*zeta[3])/3 + 34*zeta[4]) + 
         G[0, 0, x]*(-989/27 + ((4931*I)/108)*Pi + (2129/18 - ((22*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]^2*(-10/3 + ((4*I)/3)*Pi + 16*zeta[2]) + 
           90*zeta[3] + Log[mu2/s]*(-161/9 + ((191*I)/9)*Pi + 
             (184*zeta[2])/3 + 56*zeta[3]) + 98*zeta[4]) + 
         G[0, x]*(1460/27 - ((5119*I)/108)*Pi + zeta[2]*(-27073/108 - 
             ((65*I)/18)*Pi - 156*zeta[3]) + Log[mu2/s]^2*
            (10/3 - ((14*I)/3)*Pi - (92*zeta[2])/3 - 8*zeta[3]) + 
           (-667/9 + ((38*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
            (209/9 - ((202*I)/9)*Pi + (-1177/9 + ((8*I)/3)*Pi)*zeta[2] - 
             (208*zeta[3])/3 - 80*zeta[4]) + (127*zeta[4])/3 - 94*zeta[5]) + 
         61*zeta[5] + G[1, x]*(((-3671*I)/108)*Pi + Log[mu2/s]^2*
            (((-4*I)/3)*Pi - 16*zeta[2]) + (-1213/18 - ((16*I)/3)*Pi)*
            zeta[3] + zeta[2]*(-1108/9 + ((301*I)/18)*Pi + 56*zeta[3]) - 
           (67*zeta[4])/6 + Log[mu2/s]*(((-101*I)/9)*Pi + 
             (-196/3 - ((4*I)/3)*Pi)*zeta[2] - (44*zeta[3])/3 + 34*zeta[4]) + 
           24*zeta[5]) + Log[mu2/s]*(((209*I)/9)*Pi + (311/9 - ((32*I)/3)*Pi)*
            zeta[3] + zeta[2]*(653/9 + ((97*I)/9)*Pi + 112*zeta[3]) - 
           (115*zeta[4])/3 + 48*zeta[5]) + (171*zeta[6])/4)/(1 - x)))/Nc^2 + 
    ((83/2 + (9*I)*Pi)*G[0, 1, 1, 0, 0, x] + 48*G[0, 0, 0, 0, 0, 0, x] + 
      32*G[0, 0, 0, 0, 0, 1, x] + 32*G[0, 0, 0, 0, 1, 0, x] - 
      39*G[0, 0, 0, 0, 1, 1, x] + 28*G[0, 0, 0, 1, 0, 0, x] - 
      2*G[0, 0, 0, 1, 0, 1, x] - 2*G[0, 0, 0, 1, 1, 0, x] + 
      7*G[0, 0, 0, 1, 1, 1, x] + 17*G[0, 0, 1, 0, 0, 0, x] - 
      17*G[0, 0, 1, 0, 0, 1, x] - 17*G[0, 0, 1, 0, 1, 0, x] + 
      3*G[0, 0, 1, 1, 0, 0, x] - 39*G[0, 0, 1, 1, 0, 1, x] - 
      39*G[0, 0, 1, 1, 1, 0, x] + 55*G[0, 0, 1, 1, 1, 1, x] + 
      10*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
      2*G[0, 1, 0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, 1, 1, x] - 
      22*G[0, 1, 0, 1, 0, 0, x] - 13*G[0, 1, 0, 1, 0, 1, x] - 
      13*G[0, 1, 0, 1, 1, 0, x] + 6*G[0, 1, 0, 1, 1, 1, x] + 
      15*G[0, 1, 1, 0, 0, 0, x] - 6*G[0, 1, 1, 0, 0, 1, x] - 
      6*G[0, 1, 1, 0, 1, 0, x] - 13*G[0, 1, 1, 0, 1, 1, x] - 
      2*G[0, 1, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 1, 0, 1, x] + 
      4*G[0, 1, 1, 1, 1, 0, x] + 11*G[0, 1, 1, 1, 1, 1, x] + 
      13*G[1, 0, 0, 0, 0, 0, x] - 19*G[1, 0, 0, 0, 0, 1, x] - 
      19*G[1, 0, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 0, 1, 1, x] - 
      29*G[1, 0, 0, 1, 0, 0, x] - 15*G[1, 0, 0, 1, 0, 1, x] - 
      15*G[1, 0, 0, 1, 1, 0, x] + 18*G[1, 0, 0, 1, 1, 1, x] - 
      12*G[1, 0, 1, 0, 0, 0, x] - 6*G[1, 0, 1, 0, 0, 1, x] - 
      6*G[1, 0, 1, 0, 1, 0, x] - 11*G[1, 0, 1, 0, 1, 1, x] - 
      2*G[1, 0, 1, 1, 0, 0, x] + 30*G[1, 0, 1, 1, 0, 1, x] + 
      30*G[1, 0, 1, 1, 1, 0, x] - 26*G[1, 0, 1, 1, 1, 1, x] + 
      29*G[1, 1, 0, 0, 0, 0, x] - 19*G[1, 1, 0, 0, 0, 1, x] - 
      19*G[1, 1, 0, 0, 1, 0, x] + 21*G[1, 1, 0, 0, 1, 1, x] - 
      13*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
      4*G[1, 1, 0, 1, 1, 0, x] - 33*G[1, 1, 0, 1, 1, 1, x] - 
      20*G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, 1, x] + 
      G[1, 1, 1, 0, 1, 0, x] - 10*G[1, 1, 1, 0, 1, 1, x] - 
      30*G[1, 1, 1, 1, 0, 0, x] + 34*G[1, 1, 1, 1, 0, 1, x] + 
      34*G[1, 1, 1, 1, 1, 0, x] + 23*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 0, 0, x]*(145/2 - (7*I)*Pi - 87*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(36 - (10*I)*Pi - 26*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-20 - (17*I)*Pi - 21*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-20 - (30*I)*Pi - 21*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(7/2 + (16*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(7/2 - (29*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*((45*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(99/2 + (6*I)*Pi - 9*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(30 + (4*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-123/2 - (13*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-123/2 + (20*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-49/2 - I*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-2 - (2*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-71/2 + (4*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-71/2 - (17*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-1/2 - (26*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(47/2 - I*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-26 + (12*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-26 - (29*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(79/2 + (12*I)*Pi + 7*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(51/2 + (13*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(13/2 + (17*I)*Pi + 9*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(8 + (4*I)*Pi + 13*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(8 + (15*I)*Pi + 13*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(17 + (12*I)*Pi + 15*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(17 - (29*I)*Pi + 15*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-22 + (10*I)*Pi + 16*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(26 + (3*I)*Pi + 21*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-7/2 + (4*I)*Pi + 23*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-69/2 - (7*I)*Pi + 29*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-69/2 + (12*I)*Pi + 29*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(109/4 + ((43*I)/2)*Pi + (14 + (27*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 - (153*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (109/4 - ((19*I)/2)*Pi + (14 + (13*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 - (123*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (-59/4 + ((49*I)/2)*Pi + (-9/2 + I*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 
        56*zeta[2]) + G[0, 1, 1, 1, x]*(-263/4 - (10*I)*Pi + 
        (-24 + (2*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 - (11*zeta[2])/2) + 
      G[1, 1, 1, 1, x]*(-105/4 - (23*I)*Pi + (-3 - (31*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 3*zeta[2]) + G[0, 1, 0, 0, x]*(-99/4 - (37*I)*Pi + 
        (-35/2 - I*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 2*zeta[2]) + 
      G[0, 0, 1, 0, x]*(291/4 - (10*I)*Pi + (53/2 + (15*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 2*zeta[2]) + G[0, 0, 0, 0, x]*
       (-58 + (14*I)*Pi + (3 - (19*I)*Pi)*Log[mu2/s] + 37*Log[mu2/s]^2 + 
        2*zeta[2]) + G[1, 0, 1, 0, x]*(-31/4 + ((33*I)/2)*Pi + 
        (-13 + (2*I)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/2 + (11*zeta[2])/2) + 
      G[0, 0, 0, 1, x]*(291/4 + ((9*I)/2)*Pi + (53/2 - (11*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 + 14*zeta[2]) + 
      G[0, 1, 0, 1, x]*(91/2 + (18*I)*Pi + (41/2 + (4*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 26*zeta[2]) + G[1, 0, 0, 0, x]*
       (-87/4 - (14*I)*Pi + (-9 + (4*I)*Pi)*Log[mu2/s] - 
        (27*Log[mu2/s]^2)/2 + (53*zeta[2])/2) + G[0, 1, 1, 0, x]*
       (91/2 + ((53*I)/2)*Pi + (41/2 - (6*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 38*zeta[2]) + G[1, 0, 0, 1, x]*
       (-31/4 - ((41*I)/2)*Pi + (-13 + (4*I)*Pi)*Log[mu2/s] - 
        (7*Log[mu2/s]^2)/2 + (99*zeta[2])/2) + G[1, 1, 0, 0, x]*
       (-121/4 + ((27*I)/2)*Pi + (-49/2 - (8*I)*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/2 + (125*zeta[2])/2) + G[0, 0, 1, 1, x]*
       (-34 - (15*I)*Pi + (-33/2 + (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (163*zeta[2])/2) + ((-4*I)*Pi*G[0, 0, 1, x] + 
        (4*I)*Pi*G[1, 0, 1, x] - 4*G[0, 0, 1, 1, x] + 8*G[0, 1, 1, 1, x] + 
        4*G[1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*
         (-7/2 + (4*I)*Pi - 4*Log[mu2/s]) + G[1, 1, 1, x]*
         (7 - (4*I)*Pi + 8*Log[mu2/s]) + G[1, 1, x]*(-37/8 + ((7*I)/2)*Pi + 
          (-7/2 + (4*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 11*zeta[2]) + 
        G[0, 1, x]*(((-7*I)/2)*Pi - (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
        G[1, x]*(((-37*I)/8)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
          (21/2 + (5*I)*Pi)*zeta[2] + Log[mu2/s]*(((-7*I)/2)*Pi + 
            12*zeta[2])))/x^2 + G[0, 0, 1, x]*(-245/4 + ((41*I)/2)*Pi + 
        (-3/4 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-73/4 + ((17*I)/2)*Pi - 80*zeta[2]) + 
        (413/4 - ((23*I)/2)*Pi)*zeta[2] - (98*zeta[3])/3) + 
      G[1, 0, 0, x]*(101/2 + ((33*I)/2)*Pi + (63/4 - (8*I)*Pi)*Log[mu2/s]^2 + 
        3*Log[mu2/s]^3 + (-163/4 + (54*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(46 + ((19*I)/2)*Pi + 5*zeta[2]) - 27*zeta[3]) + 
      G[0, 1, 0, x]*(-245/4 + ((5*I)/2)*Pi + (-3/4 - (5*I)*Pi)*Log[mu2/s]^2 + 
        (7*Log[mu2/s]^3)/3 + (465/4 + (44*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-73/4 + ((3*I)/2)*Pi + 11*zeta[2]) - (68*zeta[3])/3) + 
      Log[mu2/s]^3*((3 - ((25*I)/6)*Pi)*zeta[2] + (2*zeta[3])/3) + 
      (-307/2 - ((127*I)/2)*Pi)*zeta[3] + (19*zeta[3]^2)/6 + 
      G[1, 1, 1, x]*(21 + ((27*I)/2)*Pi + (3/4 + ((17*I)/2)*Pi)*
         Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (25/2 + ((25*I)/2)*Pi - 3*zeta[2]) + (-39/4 + ((9*I)/2)*Pi)*
         zeta[2] + (23*zeta[3])/3) + G[0, 1, 1, x]*(323/4 + ((9*I)/4)*Pi + 
        (3 - (5*I)*Pi)*Log[mu2/s]^2 - (11*Log[mu2/s]^3)/6 + 
        (179/2 + (30*I)*Pi)*zeta[2] + Log[mu2/s]*(45/2 + ((5*I)/2)*Pi + 
          (41*zeta[2])/2) + (50*zeta[3])/3) + G[1, 1, 0, x]*
       (-165/4 - ((71*I)/4)*Pi + (-3 - ((11*I)/2)*Pi)*Log[mu2/s]^2 - 
        (7*Log[mu2/s]^3)/6 + (73/2 + ((49*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-59/4 - ((33*I)/2)*Pi + (39*zeta[2])/2) + 
        (70*zeta[3])/3) + G[0, 0, 0, x]*(211/4 - (I/4)*Pi + 
        (-12 + ((37*I)/2)*Pi)*Log[mu2/s]^2 - (25*Log[mu2/s]^3)/6 + 
        Log[mu2/s]*(-15 + ((11*I)/2)*Pi - (179*zeta[2])/2) + 
        (199/2 - ((101*I)/2)*Pi)*zeta[2] + (82*zeta[3])/3) + 
      G[1, 0, 1, x]*(-165/4 - ((149*I)/4)*Pi + (-3 - (5*I)*Pi)*Log[mu2/s]^2 - 
        (7*Log[mu2/s]^3)/6 + (105/2 + (19*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-59/4 - ((47*I)/2)*Pi + (77*zeta[2])/2) + 
        (115*zeta[3])/3) + zeta[2]*(-115 - ((203*I)/4)*Pi + 
        (-303/2 + ((125*I)/6)*Pi)*zeta[3]) + 
      G[0, 0, x]*(-523/8 - ((37*I)/4)*Pi + (1 - ((13*I)/2)*Pi)*Log[mu2/s]^3 - 
        (7*Log[mu2/s]^4)/6 + (-723/8 + ((23*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(37/8 - ((39*I)/4)*Pi + (123*zeta[2])/2) + 
        (-63 + (43*I)*Pi)*zeta[3] + Log[mu2/s]*(-3/4 - (24*I)*Pi + 
          (-8 + ((55*I)/2)*Pi)*zeta[2] + (148*zeta[3])/3) - 31*zeta[4]) + 
      (-1577/8 - ((525*I)/4)*Pi)*zeta[4] + G[0, 1, x]*(73/2 + ((71*I)/4)*Pi + 
        (-1 + ((17*I)/6)*Pi)*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/12 + 
        Log[mu2/s]^2*(-31/8 - ((3*I)/4)*Pi - (33*zeta[2])/2) + 
        (-1295/8 - ((179*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
         (-7/4 - ((7*I)/2)*Pi + (-129/2 - ((83*I)/2)*Pi)*zeta[2] - 
          (74*zeta[3])/3) + (-85/2 - ((179*I)/3)*Pi)*zeta[3] + 
        (27*zeta[4])/8) + G[1, 0, x]*(73/2 + ((15*I)/2)*Pi + 
        (-1 + ((25*I)/6)*Pi)*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/12 + 
        Log[mu2/s]^2*(-31/8 + ((39*I)/4)*Pi - (43*zeta[2])/2) + 
        (-893/8 - ((143*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
         (-7/4 + ((47*I)/2)*Pi + (-107/2 - ((103*I)/2)*Pi)*zeta[2] - 
          (104*zeta[3])/3) + (20 - ((295*I)/3)*Pi)*zeta[3] + 
        (87*zeta[4])/8) + Log[mu2/s]^2*((75/8 - ((75*I)/4)*Pi)*zeta[2] + 
        (-6 + (I/2)*Pi)*zeta[3] + (139*zeta[4])/8) + 
      G[1, 1, x]*(-61/8 - (16*I)*Pi + (1 - (I/2)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(25/8 + ((3*I)/4)*Pi + zeta[2]/2) + 
        (-379/8 + ((17*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(17/4 + (4*I)*Pi + 
          (-18 - ((13*I)/2)*Pi)*zeta[2] - 4*zeta[3]) + 
        (-39 + (7*I)*Pi)*zeta[3] + (35*zeta[4])/2) + 
      (((-97*I)/8)*Pi - (25*I)*Pi*G[0, 0, 0, 0, 0, x] - 
        3*G[0, 0, 0, 1, 1, x] - 25*G[0, 0, 0, 0, 0, 1, x] - 
        25*G[0, 0, 0, 0, 1, 0, x] - 17*G[0, 0, 0, 1, 0, 0, x] - 
        4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] + 
        4*G[0, 0, 0, 1, 1, 1, x] + 5*G[0, 0, 1, 0, 0, 0, x] - 
        11*G[0, 0, 1, 0, 0, 1, x] - 11*G[0, 0, 1, 0, 1, 0, x] + 
        7*G[0, 0, 1, 0, 1, 1, x] - 11*G[0, 0, 1, 1, 0, 0, x] + 
        6*G[0, 0, 1, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 1, 0, x] - 
        2*G[0, 0, 1, 1, 1, 1, x] + 19*G[0, 1, 0, 0, 0, 0, x] - 
        7*G[0, 1, 0, 0, 0, 1, x] - 7*G[0, 1, 0, 0, 1, 0, x] - 
        4*G[0, 1, 0, 0, 1, 1, x] - 7*G[0, 1, 0, 1, 0, 0, x] - 
        G[0, 1, 0, 1, 0, 1, x] - G[0, 1, 0, 1, 1, 0, x] + 
        8*G[0, 1, 0, 1, 1, 1, x] - 7*G[0, 1, 1, 0, 0, 0, x] - 
        8*G[0, 1, 1, 0, 0, 1, x] - 8*G[0, 1, 1, 0, 1, 0, x] + 
        14*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 0, x] + 
        10*G[0, 1, 1, 1, 0, 1, x] + 10*G[0, 1, 1, 1, 1, 0, x] - 
        12*G[0, 1, 1, 1, 1, 1, x] + 13*G[1, 0, 0, 0, 0, 0, x] + 
        3*G[1, 0, 0, 0, 0, 1, x] + 3*G[1, 0, 0, 0, 1, 0, x] - 
        10*G[1, 0, 0, 0, 1, 1, x] + 3*G[1, 0, 0, 1, 0, 0, x] + 
        3*G[1, 0, 0, 1, 0, 1, x] + 3*G[1, 0, 0, 1, 1, 0, x] - 
        7*G[1, 0, 0, 1, 1, 1, x] + 3*G[1, 0, 1, 0, 0, 0, x] - 
        G[1, 0, 1, 0, 1, 1, x] - 18*G[1, 0, 1, 1, 0, 0, x] + 
        3*G[1, 0, 1, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 1, 0, x] + 
        5*G[1, 0, 1, 1, 1, 1, x] + 3*G[1, 1, 0, 0, 0, 0, x] - 
        12*G[1, 1, 0, 0, 0, 1, x] - 12*G[1, 1, 0, 0, 1, 0, x] + 
        4*G[1, 1, 0, 0, 1, 1, x] - 6*G[1, 1, 0, 1, 0, 0, x] - 
        4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
        18*G[1, 1, 0, 1, 1, 1, x] + 8*G[1, 1, 1, 0, 0, 0, x] - 
        11*G[1, 1, 1, 0, 0, 1, x] - 11*G[1, 1, 1, 0, 1, 0, x] + 
        21*G[1, 1, 1, 0, 1, 1, x] - G[1, 1, 1, 1, 0, 0, x] + 
        11*G[1, 1, 1, 1, 0, 1, x] + 11*G[1, 1, 1, 1, 1, 0, x] - 
        23*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x]*
         (-24 - (3*I)*Pi - 19*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
         (-21/2 - 14*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(-3 - 10*Log[mu2/s]) + 
        G[1, 1, 1, 1, 0, x]*(-3 - 10*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (-3/2 - 8*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(-12 - 6*Log[mu2/s]) + 
        G[0, 1, 1, 1, 0, x]*(-12 - 6*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (-9 + (7*I)*Pi - 5*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-9/2 - 4*Log[mu2/s]) - 7*G[0, 1, 0, 1, 1, x]*Log[mu2/s] + 
        G[1, 0, 1, 0, 1, x]*Log[mu2/s] + 12*G[1, 1, 1, 1, 1, x]*Log[mu2/s] + 
        ((7*I)/8)*Pi*Log[mu2/s]^4 + ((5*I)/24)*Pi*Log[mu2/s]^5 + 
        G[1, 0, 1, 1, 0, x]*((-14*I)*Pi + Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*(15 + 2*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (3 + 4*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(6 + 4*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(6 - I*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(3 + I*Pi + 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, 1, x]*(12 + 7*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (12 - (2*I)*Pi + 7*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (6 + (10*I)*Pi + 7*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (12 + (13*I)*Pi + 7*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
         (12 + 8*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(12 - (2*I)*Pi + 
          8*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(3/2 + 11*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(3/2 + (3*I)*Pi + 11*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(39/2 - (4*I)*Pi + 11*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(12 + (11*I)*Pi + 17*Log[mu2/s]) + 
        G[0, 0, 0, 0, 1, x]*(21 + 25*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (21 + (4*I)*Pi + 25*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         ((21*I)*Pi + (25*I)*Pi*Log[mu2/s]) + G[0, 1, 0, 1, x]*
         (((3*I)/2)*Pi - 2*Log[mu2/s]^2) + G[1, 0, 0, 1, x]*
         (-87/4 + ((3*I)/2)*Pi - (27*Log[mu2/s])/2 - (11*Log[mu2/s]^2)/2 - 
          (33*zeta[2])/2) + G[1, 0, 1, 1, x]*(-7 + ((3*I)/2)*Pi + 
          3*Log[mu2/s] + (7*Log[mu2/s]^2)/2 - (15*zeta[2])/2) + 
        G[0, 1, 1, 1, x]*(-57/2 - ((3*I)/2)*Pi - (9*Log[mu2/s])/2 + 
          2*Log[mu2/s]^2 - 3*zeta[2]) + G[0, 0, 1, 1, x]*
         (39/4 + ((3*I)/2)*Pi - zeta[2]) + G[1, 0, 1, 0, x]*
         (-87/4 - ((15*I)/2)*Pi + (-27/2 - (3*I)*Pi)*Log[mu2/s] - 
          (11*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + G[1, 1, 1, 1, x]*
         (145/4 + 3*Log[mu2/s] - Log[mu2/s]^2 + 3*zeta[2]) + 
        G[1, 0, 0, 0, x]*(20 - (3*I)*Pi + (9 - (7*I)*Pi)*Log[mu2/s] + 
          (5*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + G[1, 1, 0, 1, x]*
         (-25/4 - (3*Log[mu2/s])/2 + 3*Log[mu2/s]^2 + 15*zeta[2]) + 
        G[0, 0, 1, 0, x]*(-28 - (3*I)*Pi + (-21 - (4*I)*Pi)*Log[mu2/s] - 
          (25*Log[mu2/s]^2)/2 + (33*zeta[2])/2) + G[1, 1, 0, 0, x]*
         (-87/4 + ((21*I)/2)*Pi + (-27/2 + (4*I)*Pi)*Log[mu2/s] - 
          (11*Log[mu2/s]^2)/2 + (33*zeta[2])/2) + G[0, 0, 0, 1, x]*
         (-28 - (3*I)*Pi - 21*Log[mu2/s] - (25*Log[mu2/s]^2)/2 + 
          (35*zeta[2])/2) + G[0, 1, 1, 0, x]*(((15*I)/2)*Pi + 
          I*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 + 18*zeta[2]) + 
        G[1, 1, 1, 0, x]*(-25/4 - ((3*I)/2)*Pi - (3*Log[mu2/s])/2 + 
          3*Log[mu2/s]^2 + 22*zeta[2]) + G[0, 1, 0, 0, x]*
         (-12 - ((39*I)/2)*Pi + (-12 - (11*I)*Pi)*Log[mu2/s] - 
          (17*Log[mu2/s]^2)/2 + (63*zeta[2])/2) + Log[mu2/s]^3*
         (((14*I)/3)*Pi - ((11*I)/12)*Pi*zeta[2]) + G[0, 0, 0, x]*
         ((-28*I)*Pi - (21*I)*Pi*Log[mu2/s] - ((25*I)/2)*Pi*Log[mu2/s]^2 + 
          ((11*I)/2)*Pi*zeta[2]) + G[0, 1, 0, x]*(24 + (16*I)*Pi + 
          (21/2 + (2*I)*Pi)*Log[mu2/s]^2 + (25*Log[mu2/s]^3)/6 + 
          Log[mu2/s]*(28 + (9*I)*Pi - (33*zeta[2])/2) + (-6 + (2*I)*Pi)*
           zeta[2] - (94*zeta[3])/3) + G[1, 0, 0, x]*(8 + ((41*I)/4)*Pi + 
          (6 + ((11*I)/2)*Pi)*Log[mu2/s]^2 + (17*Log[mu2/s]^3)/6 + 
          Log[mu2/s]*(12 + ((15*I)/2)*Pi - (63*zeta[2])/2) + 
          (-75/2 - ((33*I)/2)*Pi)*zeta[2] - (68*zeta[3])/3) + 
        G[0, 0, 1, x]*(24 + ((39*I)/4)*Pi + (21*Log[mu2/s]^2)/2 + 
          (25*Log[mu2/s]^3)/6 + Log[mu2/s]*(28 - (35*zeta[2])/2) + 
          (-45/2 + I*Pi)*zeta[2] - (34*zeta[3])/3) + 
        G[1, 1, 0, x]*(41/2 - (12*I)*Pi + (9/2 - (I/2)*Pi)*Log[mu2/s]^2 + 
          (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(16 - (6*I)*Pi - 18*zeta[2]) + 
          (-15 - (I/2)*Pi)*zeta[2] - (13*zeta[3])/3) + 
        G[1, 0, 1, x]*(41/2 - ((51*I)/4)*Pi + (16 - ((3*I)/2)*Pi)*
           Log[mu2/s] + (9*Log[mu2/s]^2)/2 + (2*Log[mu2/s]^3)/3 + 
          (3 + (14*I)*Pi)*zeta[2] - (13*zeta[3])/3) - ((28*I)/3)*Pi*zeta[3] + 
        G[1, 1, 1, x]*(-69/4 + ((19*I)/2)*Pi - (3*Log[mu2/s]^2)/4 - 
          (2*Log[mu2/s]^3)/3 - (21*zeta[2])/4 + Log[mu2/s]*
           (-41/2 + 3*zeta[2]) + (16*zeta[3])/3) + G[0, 1, 1, x]*
         (71/4 - ((51*I)/4)*Pi + (3*Log[mu2/s]^2)/2 + (51*zeta[2])/2 + 
          Log[mu2/s]*(63/4 - ((3*I)/2)*Pi + zeta[2]) + 10*zeta[3]) + 
        zeta[2]*(45/2 + I*Pi + ((7*I)/3)*Pi*zeta[3]) + 
        Log[mu2/s]^2*((10*I)*Pi - ((9*I)/4)*Pi*zeta[2] - 
          ((14*I)/3)*Pi*zeta[3]) + G[0, 0, x]*((24*I)*Pi + 
          ((21*I)/2)*Pi*Log[mu2/s]^2 + ((25*I)/6)*Pi*Log[mu2/s]^3 - 
          ((9*I)/2)*Pi*zeta[2] + Log[mu2/s]*((28*I)*Pi - ((11*I)/2)*Pi*
             zeta[2]) - ((28*I)/3)*Pi*zeta[3]) + G[0, 1, x]*
         (-16 + ((71*I)/4)*Pi - (7*Log[mu2/s]^3)/2 - (25*Log[mu2/s]^4)/24 + 
          (-165/4 - (21*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-14 + ((3*I)/2)*Pi + 
            (35*zeta[2])/4) + (10 - (10*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(-24 + ((63*I)/4)*Pi + (-9/2 - I*Pi)*zeta[2] + 
            (34*zeta[3])/3) - (565*zeta[4])/16) + 
        G[1, 1, x]*(-175/8 - (3*I)*Pi - Log[mu2/s]^3 + Log[mu2/s]^2*
           (-9/8 + ((3*I)/4)*Pi - zeta[2]/2) + (375/8 + ((45*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*(-25/4 - ((27*I)/4)*Pi + 9*zeta[2] - 
            10*zeta[3]) + (-10 + (5*I)*Pi)*zeta[3] - (45*zeta[4])/2) + 
        ((15*I)/16)*Pi*zeta[4] + G[1, 0, x]*(-16 + ((9*I)/2)*Pi + 
          (-7/2 - ((2*I)/3)*Pi)*Log[mu2/s]^3 - (25*Log[mu2/s]^4)/24 + 
          (125/4 - ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*
           (-14 + (33*zeta[2])/4) + (25 + ((13*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(-24 + (15 - (2*I)*Pi)*zeta[2] + (94*zeta[3])/3) + 
          (635*zeta[4])/16) + Log[mu2/s]*(((17*I)/2)*Pi + 
          (12 - (6*I)*Pi)*zeta[2] - (7*I)*Pi*zeta[3] - ((27*I)/16)*Pi*
           zeta[4]) + G[0, x]*((-16*I)*Pi - ((7*I)/2)*Pi*Log[mu2/s]^3 - 
          ((25*I)/24)*Pi*Log[mu2/s]^4 + (6*I)*Pi*zeta[2] + 
          Log[mu2/s]^2*((-14*I)*Pi + ((11*I)/4)*Pi*zeta[2]) + 
          (7*I)*Pi*zeta[3] + Log[mu2/s]*((-24*I)*Pi + ((9*I)/2)*Pi*zeta[2] + 
            ((28*I)/3)*Pi*zeta[3]) + ((27*I)/16)*Pi*zeta[4]) + 
        G[1, x]*(-97/8 - ((235*I)/8)*Pi + (7*Log[mu2/s]^4)/8 + 
          (5*Log[mu2/s]^5)/24 + Log[mu2/s]^3*(14/3 - I*Pi - 
            (35*zeta[2])/12) + Log[mu2/s]^2*(10 - ((9*I)/8)*Pi + 
            (-27/4 + (I/2)*Pi)*zeta[2] - (17*zeta[3])/3) + 
          (-52/3 + (5*I)*Pi)*zeta[3] + zeta[2]*(-141/4 - ((79*I)/8)*Pi + 
            (37*zeta[3])/3) + (369/16 + ((31*I)/2)*Pi)*zeta[4] + 
          Log[mu2/s]*(17/2 - ((41*I)/4)*Pi - (189*zeta[2])/4 + 
            (-10 + (10*I)*Pi)*zeta[3] + (565*zeta[4])/16) - 2*zeta[5]))/x + 
      G[0, x]*(-135/8 - ((231*I)/8)*Pi + (7/8 + ((11*I)/24)*Pi)*
         Log[mu2/s]^4 + (5*Log[mu2/s]^5)/24 + Log[mu2/s]^3*
         (49/12 + ((7*I)/2)*Pi - (77*zeta[2])/12) + 
        Log[mu2/s]^2*(13/2 + (13*I)*Pi + (-69/4 + ((49*I)/4)*Pi)*zeta[2] - 
          (17*zeta[3])/3) + (271/12 + (28*I)*Pi)*zeta[3] + 
        zeta[2]*(605/4 + ((61*I)/4)*Pi + (91*zeta[3])/3) + 
        Log[mu2/s]*(((21*I)/2)*Pi + (1 + (12*I)*Pi)*zeta[2] + 
          (13 + ((43*I)/3)*Pi)*zeta[3] - (2167*zeta[4])/16) + 
        (1861/16 - ((777*I)/16)*Pi)*zeta[4] - 42*zeta[5]) + 
      Log[mu2/s]*(zeta[2]*(-3/4 - ((97*I)/2)*Pi - 59*zeta[3]) + 
        (-181/4 - (33*I)*Pi)*zeta[3] + (-475/8 + ((29*I)/4)*Pi)*zeta[4] - 
        8*zeta[5]) + x*((-3*G[0, 0, 1, 1, x])/2 + (1 + ((5*I)/2)*Pi)*
         G[1, 0, 1, 1, x] + (-19/2 - (7*I)*Pi)*G[1, 1, 1, 1, x] - 
        G[0, 0, 0, 0, 0, x]/2 + G[0, 0, 0, 1, 1, x] - 7*G[0, 0, 1, 0, 0, x] + 
        (9*G[0, 0, 1, 0, 1, x])/2 + (9*G[0, 0, 1, 1, 0, x])/2 - 
        (9*G[0, 0, 1, 1, 1, x])/2 - 11*G[0, 1, 0, 0, 0, x] + 
        (7*G[0, 1, 0, 0, 1, x])/2 + (7*G[0, 1, 0, 1, 0, x])/2 + 
        2*G[0, 1, 0, 1, 1, x] + (13*G[0, 1, 1, 0, 0, x])/2 + 
        G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - (9*G[0, 1, 1, 1, 1, x])/
         2 - 11*G[1, 0, 0, 0, 0, x] + (5*G[1, 0, 0, 0, 1, x])/2 + 
        (5*G[1, 0, 0, 1, 0, x])/2 - (5*G[1, 0, 0, 1, 1, x])/2 + 
        (17*G[1, 0, 1, 0, 0, x])/2 - G[1, 0, 1, 0, 1, x]/2 - 
        G[1, 0, 1, 1, 0, x]/2 + 3*G[1, 0, 1, 1, 1, x] + 
        9*G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x]/2 - 
        G[1, 1, 0, 1, 0, x]/2 + 2*G[1, 1, 0, 1, 1, x] + 
        2*G[1, 1, 1, 0, 0, x] - 7*G[1, 1, 1, 0, 1, x] - 
        7*G[1, 1, 1, 1, 0, x] + G[1, 1, 0, 0, x]*(-33/2 + ((3*I)/2)*Pi - 
          7*Log[mu2/s]) + G[0, 0, 0, 1, x]*(1/4 - ((3*I)/2)*Pi - 
          (5*Log[mu2/s])/2) + G[0, 1, 0, 1, x]*(1/2 + (3*I)*Pi - 
          (5*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*(1/4 - (5*I)*Pi - 
          (5*Log[mu2/s])/2) + G[0, 1, 1, 0, x]*(1/2 + (5*I)*Pi - 
          (5*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*(9/2 - (2*I)*Pi - 
          2*Log[mu2/s]) + G[1, 0, 1, 0, x]*(9/2 + (6*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(35/2 - ((13*I)/2)*Pi + Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(2 - (I/2)*Pi + 3*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(21/2 - ((11*I)/2)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(11/4 - I*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(11/4 + ((11*I)/2)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-39/2 + ((11*I)/2)*Pi + 6*Log[mu2/s]) + 
        G[0, 0, 1, x]*(-175/8 - ((15*I)/4)*Pi + (-5/2 + (I/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 14*zeta[2]) + 
        G[1, 0, 0, x]*(-22 + (12*I)*Pi + (-3 + (4*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 - 14*zeta[2]) + G[0, 1, 0, x]*
         (-175/8 + ((31*I)/2)*Pi + (-5/2 + ((3*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + G[0, 0, 0, x]*
         (207/4 - ((47*I)/4)*Pi + (15/2 - I*Pi)*Log[mu2/s] - 
          (9*Log[mu2/s]^2)/4 - (11*zeta[2])/4) + G[0, 1, 1, x]*
         (-8 + (-5/2 - I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - 
          (7*zeta[2])/4) + (-6 - ((9*I)/4)*Pi)*Log[mu2/s]^2*zeta[2] + 
        G[1, 1, 1, x]*(151/4 + (I/4)*Pi + (7 + (4*I)*Pi)*Log[mu2/s] + 
          (9*zeta[2])/2) + G[1, 0, 1, x]*(-63/8 + ((7*I)/2)*Pi + 
          (-2 - ((7*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
          (39*zeta[2])/4) + G[1, 1, 0, x]*(-63/8 - ((63*I)/4)*Pi + 
          (-2 - ((9*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
          (73*zeta[2])/4) + G[1, 0, x]*(119/2 - ((75*I)/8)*Pi + 
          (2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(41/2 - I*Pi - 
            (7*zeta[2])/2) + (-79/4 - ((43*I)/4)*Pi)*zeta[2]) + 
        zeta[2]*(-357/2 + ((225*I)/8)*Pi - 21*zeta[3]) + 
        G[0, 0, x]*(-119/2 + ((75*I)/8)*Pi + (-2 - ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + (7 + ((19*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-41/2 + I*Pi + 11*zeta[2]) - (13*zeta[3])/2) + 
        G[1, 1, x]*(-119/2 + ((75*I)/8)*Pi + (-2 - ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-41/2 + I*Pi - 3*zeta[2]) + 
          (-29/2 - ((5*I)/4)*Pi)*zeta[2] - (7*zeta[3])/2) + 
        (1/8 + ((91*I)/4)*Pi)*zeta[3] + G[0, 1, x]*(119/2 - ((75*I)/8)*Pi + 
          (2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + (13/4 - ((31*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(41/2 - I*Pi + (9*zeta[2])/2) + (11*zeta[3])/2) + 
        G[1, x]*((301/8 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*
           ((13/2 + ((15*I)/2)*Pi)*zeta[2] - 4*zeta[3]) + 
          (-85/4 + (5*I)*Pi)*zeta[3] - (71*zeta[4])/4) + 
        G[0, x]*((413/8 - ((61*I)/4)*Pi)*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/
           4 + (25 + ((11*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
           ((7 + ((3*I)/2)*Pi)*zeta[2] + (11*zeta[3])/2) - (53*zeta[4])/8) + 
        (335/4 - ((33*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
         ((-123/2 + (3*I)*Pi)*zeta[2] + (1/2 - ((3*I)/2)*Pi)*zeta[3] + 
          (77*zeta[4])/4) - zeta[5]/2) + (-107/2 - (25*I)*Pi)*zeta[5] + 
      G[1, x]*(135/8 + ((231*I)/8)*Pi + (-7/8 - ((11*I)/24)*Pi)*
         Log[mu2/s]^4 - (5*Log[mu2/s]^5)/24 + Log[mu2/s]^3*
         (-49/12 - ((7*I)/2)*Pi + (35*zeta[2])/12) + 
        (1229/12 + ((49*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-13/2 - (13*I)*Pi + (57/2 + ((49*I)/4)*Pi)*zeta[2] + 
          (14*zeta[3])/3) + zeta[2]*(577/4 + ((67*I)/2)*Pi + 
          (197*zeta[3])/3) + (-967/16 + ((2593*I)/16)*Pi)*zeta[4] + 
        Log[mu2/s]*(((-21*I)/2)*Pi + (195/2 + (33*I)*Pi)*zeta[2] + 
          (85/2 + ((107*I)/3)*Pi)*zeta[3] + (943*zeta[4])/16) + 26*zeta[5]) + 
      (((19*I)/4)*Pi - (11*I)*Pi*G[1, 1, 1, 1, x] + (-23 + (22*I)*Pi)*
         G[0, 1, 1, 1, 1, x] + (-1 - (32*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
        (3 + (12*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-11 - (2*I)*Pi)*
         G[1, 1, 1, 0, 1, x] + (-11 + (6*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
        7*G[0, 0, 0, 0, 0, 0, x] - 80*G[0, 0, 0, 0, 0, 1, x] - 
        80*G[0, 0, 0, 0, 1, 0, x] + 52*G[0, 0, 0, 0, 1, 1, x] - 
        (49*G[0, 0, 0, 1, 0, 0, x])/2 - 50*G[0, 0, 0, 1, 0, 1, x] - 
        50*G[0, 0, 0, 1, 1, 0, x] + 66*G[0, 0, 0, 1, 1, 1, x] + 
        15*G[0, 0, 1, 0, 0, 0, x] - 44*G[0, 0, 1, 0, 0, 1, x] - 
        44*G[0, 0, 1, 0, 1, 0, x] + 8*G[0, 0, 1, 0, 1, 1, x] + 
        35*G[0, 0, 1, 1, 0, 0, x] + 4*G[0, 0, 1, 1, 0, 1, x] + 
        4*G[0, 0, 1, 1, 1, 0, x] + 46*G[0, 0, 1, 1, 1, 1, x] + 
        (141*G[0, 1, 0, 0, 0, 0, x])/2 - 24*G[0, 1, 0, 0, 0, 1, x] - 
        24*G[0, 1, 0, 0, 1, 0, x] + 22*G[0, 1, 0, 0, 1, 1, x] + 
        6*G[0, 1, 0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, 0, 1, x] - 
        14*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
        17*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 1, x] + 
        4*G[0, 1, 1, 0, 1, 0, x] - 6*G[0, 1, 1, 0, 1, 1, x] - 
        (97*G[0, 1, 1, 1, 0, 0, x])/2 + 22*G[0, 1, 1, 1, 0, 1, x] + 
        22*G[0, 1, 1, 1, 1, 0, x] + 82*G[1, 0, 0, 0, 0, 0, x] - 
        2*G[1, 0, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 0, 1, 0, x] - 
        22*G[1, 0, 0, 0, 1, 1, x] + 29*G[1, 0, 0, 1, 0, 0, x] - 
        26*G[1, 0, 0, 1, 0, 1, x] - 26*G[1, 0, 0, 1, 1, 0, x] + 
        56*G[1, 0, 0, 1, 1, 1, x] + 23*G[1, 0, 1, 0, 0, 0, x] - 
        16*G[1, 0, 1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, 1, 0, x] + 
        30*G[1, 0, 1, 0, 1, 1, x] + (7*G[1, 0, 1, 1, 0, 0, x])/2 - 
        32*G[1, 0, 1, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 1, 0, x] - 
        22*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
        4*G[1, 1, 0, 0, 1, 0, x] - 10*G[1, 1, 0, 0, 1, 1, x] - 
        (19*G[1, 1, 0, 1, 0, 0, x])/2 + 12*G[1, 1, 0, 1, 0, 1, x] + 
        12*G[1, 1, 0, 1, 1, 0, x] - 4*G[1, 1, 1, 0, 0, 0, x] - 
        2*G[1, 1, 1, 0, 0, 1, x] - 2*G[1, 1, 1, 0, 1, 0, x] + 
        6*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*(-78 - (10*I)*Pi - 
          90*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-437/4 - (3*I)*Pi - 
          (99*Log[mu2/s])/2) + G[0, 0, 1, 1, 1, x]*(-355/2 + (22*I)*Pi - 
          28*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-51 - (8*I)*Pi - 
          24*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-9/2 + (10*I)*Pi - 
          20*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(71/2 - (14*I)*Pi - 
          12*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(71/2 - ((77*I)/2)*Pi - 
          12*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-83 - (20*I)*Pi - 
          8*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-27 - (36*I)*Pi - 
          7*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(-3/2 - ((7*I)/2)*Pi - 
          6*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(-3/2 - (12*I)*Pi - 
          6*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(7 + ((3*I)/2)*Pi - 
          (11*Log[mu2/s])/2) + G[1, 1, 1, 0, 0, x]*(11 - (4*I)*Pi + 
          2*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(181/2 - (32*I)*Pi + 
          4*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(181/2 + (43*I)*Pi + 
          4*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(-9 + ((55*I)/2)*Pi + 
          (13*Log[mu2/s])/2) + G[1, 0, 0, 0, 1, x]*(-3 - (12*I)*Pi + 
          12*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(-3 + (15*I)*Pi + 
          12*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(86 + (10*I)*Pi + 
          18*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(86 + (16*I)*Pi + 
          18*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(87/4 + (I/2)*Pi + 
          (37*Log[mu2/s])/2) + G[1, 0, 1, 1, 0, x]*(10 - ((9*I)/2)*Pi + 
          24*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(10 + (38*I)*Pi + 
          24*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(309/2 + (10*I)*Pi + 
          38*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(309/2 - ((73*I)/2)*Pi + 
          38*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(-489/4 + ((63*I)/2)*Pi + 
          (209*Log[mu2/s])/2) + G[1, 1, 1, 0, x]*(3/2 + (6*I)*Pi + 
          (6 + (2*I)*Pi)*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (-425/4 - ((9*I)/2)*Pi + (-31 + ((5*I)/2)*Pi)*Log[mu2/s] + 
          4*Log[mu2/s]^2 - (85*zeta[2])/2) + G[1, 1, 0, 0, x]*
         (-143/2 + (2*I)*Pi + (-73/4 + (7*I)*Pi)*Log[mu2/s] - 
          (11*Log[mu2/s]^2)/4 - (141*zeta[2])/4) + G[0, 1, 1, 1, x]*
         (199/2 + ((53*I)/2)*Pi + (14 - (12*I)*Pi)*Log[mu2/s] - 14*zeta[2]) + 
        G[0, 1, 0, 1, x]*(-425/4 - (28*I)*Pi + (-31 + (18*I)*Pi)*Log[mu2/s] + 
          4*Log[mu2/s]^2 - 12*zeta[2]) + G[1, 1, 0, 1, x]*
         (3/2 + ((15*I)/2)*Pi + (6 - (6*I)*Pi)*Log[mu2/s] - 8*zeta[2]) + 
        G[1, 0, 1, 1, x]*(52 + (13*I)*Pi + (4 + (24*I)*Pi)*Log[mu2/s] + 
          10*zeta[2]) + G[1, 0, 1, 0, x]*(-179/4 + ((15*I)/2)*Pi + 
          (-19/2 + ((9*I)/2)*Pi)*Log[mu2/s] - 7*Log[mu2/s]^2 + 
          (45*zeta[2])/2) + G[0, 0, 1, 1, x]*(281/2 - (13*I)*Pi + 
          (74 - (8*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 44*zeta[2]) + 
        G[1, 0, 0, 0, x]*(329/2 - ((27*I)/2)*Pi + (135/2 - ((31*I)/2)*Pi)*
           Log[mu2/s] + (125*Log[mu2/s]^2)/4 + (283*zeta[2])/4) + 
        G[0, 1, 0, 0, x]*(193/2 + ((31*I)/2)*Pi + (155/4 - ((11*I)/2)*Pi)*
           Log[mu2/s] + 13*Log[mu2/s]^2 + (219*zeta[2])/2) + 
        G[0, 0, 0, 0, x]*(107 - ((3*I)/2)*Pi + (-135/4 + (14*I)*Pi)*
           Log[mu2/s] - (257*Log[mu2/s]^2)/4 + (445*zeta[2])/4) + 
        G[1, 0, 0, 1, x]*(-179/4 - (17*I)*Pi + (-19/2 - (22*I)*Pi)*
           Log[mu2/s] - 7*Log[mu2/s]^2 + 121*zeta[2]) + 
        G[0, 0, 0, 1, x]*(-795/4 + ((59*I)/2)*Pi + (-74 + (10*I)*Pi)*
           Log[mu2/s] - 2*Log[mu2/s]^2 + 182*zeta[2]) + 
        G[0, 0, 1, 0, x]*(-795/4 - ((21*I)/2)*Pi + (-74 - (7*I)*Pi)*
           Log[mu2/s] - 2*Log[mu2/s]^2 + 211*zeta[2]) + 
        G[0, 0, 0, x]*(-153 - ((217*I)/4)*Pi + (37 - ((47*I)/2)*Pi)*
           Log[mu2/s]^2 + (57*Log[mu2/s]^3)/4 + (-879/4 + (108*I)*Pi)*
           zeta[2] + Log[mu2/s]*(75/2 - ((135*I)/4)*Pi + (127*zeta[2])/4) - 
          (429*zeta[3])/2) + G[0, 1, 1, x]*(-653/4 - ((227*I)/4)*Pi + 
          (-4 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-50 - (25*I)*Pi - 
            16*zeta[2]) + (-88 + ((65*I)/2)*Pi)*zeta[2] - (85*zeta[3])/2) + 
        G[1, 0, 1, x]*(85/2 + ((37*I)/4)*Pi + (-2 - (7*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(2 - ((19*I)/2)*Pi - 10*zeta[2]) + (20 + ((27*I)/2)*Pi)*
           zeta[2] - (49*zeta[3])/2) + G[1, 1, 0, x]*(85/2 - (68*I)*Pi + 
          (-2 - ((11*I)/4)*Pi)*Log[mu2/s]^2 + (123/2 + ((67*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*(2 - ((65*I)/4)*Pi + 24*zeta[2]) - 
          3*zeta[3]) + Log[mu2/s]^3*(I*Pi*zeta[2] - zeta[3]) + 
        (1379/8 + ((537*I)/4)*Pi)*zeta[3] - 17*zeta[3]^2 + 
        G[0, 0, 1, x]*(1707/8 + ((73*I)/4)*Pi + (27/4 - I*Pi)*Log[mu2/s]^2 - 
          (7*Log[mu2/s]^3)/3 + Log[mu2/s]*(153/2 + ((27*I)/2)*Pi - 
            51*zeta[2]) + (-1585/4 - (28*I)*Pi)*zeta[2] + (11*zeta[3])/3) + 
        G[1, 1, 1, x]*(((3*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] + 
          (7 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + G[1, 0, 0, x]*
         (-101 + ((231*I)/4)*Pi + (-125/8 + ((57*I)/4)*Pi)*Log[mu2/s]^2 - 
          (10*Log[mu2/s]^3)/3 + Log[mu2/s]*(-62 + ((107*I)/4)*Pi - 
            (213*zeta[2])/2) + (-753/8 - ((271*I)/4)*Pi)*zeta[2] + 
          (62*zeta[3])/3) + G[0, 1, 0, x]*(1707/8 + ((267*I)/4)*Pi + 
          (27/4 + (10*I)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/3 + 
          Log[mu2/s]*(153/2 + ((85*I)/4)*Pi - (253*zeta[2])/2) + 
          (-1461/4 - (29*I)*Pi)*zeta[2] + (337*zeta[3])/6) + 
        zeta[2]*(2191/8 + ((1343*I)/8)*Pi + (1973/8 - ((235*I)/2)*Pi)*
           zeta[3]) + G[1, 1, x]*(((85*I)/2)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
          (48 - ((5*I)/2)*Pi)*zeta[2] + (15/2 - (31*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((2*I)*Pi + (8 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) - 
          (83*zeta[4])/2) + Log[mu2/s]^2*((2*I)*Pi + (3 + ((131*I)/8)*Pi)*
           zeta[2] + (-35/8 - (22*I)*Pi)*zeta[3] - (17*zeta[4])/16) + 
        (2305/4 + ((1189*I)/16)*Pi)*zeta[4] + G[0, 1, x]*
         (-699/8 + ((297*I)/8)*Pi + (7/6 - ((7*I)/3)*Pi)*Log[mu2/s]^3 + 
          (333 + ((21*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
           (13/4 + ((25*I)/4)*Pi + 29*zeta[2]) + (278/3 + ((230*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(-13 + (33*I)*Pi + (121 + ((49*I)/2)*Pi)*
             zeta[2] + (41*zeta[3])/2) + (37*zeta[4])/8) + 
        G[0, 0, x]*(146 + ((373*I)/8)*Pi + (-151/24 + ((55*I)/6)*Pi)*
           Log[mu2/s]^3 - (11*Log[mu2/s]^4)/16 + Log[mu2/s]^2*
           (-103/4 + ((199*I)/8)*Pi - (415*zeta[2])/8) + 
          (1085/4 - ((299*I)/8)*Pi)*zeta[2] + (1043/6 - ((1097*I)/6)*Pi)*
           zeta[3] + Log[mu2/s]*(-55/4 + ((125*I)/2)*Pi + (373/8 - (73*I)*Pi)*
             zeta[2] + 49*zeta[3]) + (3407*zeta[4])/32) + 
        G[1, 0, x]*(-699/8 - ((143*I)/2)*Pi + (7/6 - ((10*I)/3)*Pi)*
           Log[mu2/s]^3 + (575/2 + ((141*I)/8)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(13/4 - ((113*I)/8)*Pi + (141*zeta[2])/4) + 
          (-259/12 + ((553*I)/6)*Pi)*zeta[3] + Log[mu2/s]*
           (-13 - ((107*I)/2)*Pi + (419/4 + (33*I)*Pi)*zeta[2] + 
            (7*zeta[3])/2) + (917*zeta[4])/8) + 
        G[0, x]*(19/4 + ((521*I)/8)*Pi - ((11*I)/16)*Pi*Log[mu2/s]^4 + 
          Log[mu2/s]^3*(((-41*I)/8)*Pi + 3*zeta[2]) + 
          zeta[2]*(-3619/8 - (83*I)*Pi - 51*zeta[3]) + Log[mu2/s]^2*
           (2 - ((45*I)/2)*Pi + (13/8 - ((27*I)/8)*Pi)*zeta[2] - 
            12*zeta[3]) + (-317/2 + ((37*I)/4)*Pi)*zeta[3] + 
          (-831/8 + ((8035*I)/32)*Pi)*zeta[4] + Log[mu2/s]*
           (13/2 - ((91*I)/4)*Pi + (-90 - ((161*I)/8)*Pi)*zeta[2] + 
            (-255/4 + (71*I)*Pi)*zeta[3] + (1543*zeta[4])/8) - 
          (53*zeta[5])/2) + (57 - ((665*I)/2)*Pi)*zeta[5] + 
        Log[mu2/s]*(((13*I)/2)*Pi + (63/2 + (24*I)*Pi)*zeta[3] + 
          zeta[2]*(55 + ((173*I)/2)*Pi + (135*zeta[3])/2) + 
          (3593/16 - ((549*I)/4)*Pi)*zeta[4] + zeta[5]) + 
        G[1, x]*(((-699*I)/8)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          (-509/4 - ((136*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
           (((13*I)/4)*Pi + (-29/2 - ((17*I)/4)*Pi)*zeta[2] + 
            (17*zeta[3])/4) + zeta[2]*(-975/4 + (54*I)*Pi + (59*zeta[3])/4) + 
          Log[mu2/s]*((-13*I)*Pi + (-185/2 + ((9*I)/4)*Pi)*zeta[2] + 
            (-99/4 - (62*I)*Pi)*zeta[3] - (247*zeta[4])/2) + 
          (-335/8 - ((1501*I)/8)*Pi)*zeta[4] + (31*zeta[5])/2) - 
        (32681*zeta[6])/64)/(1 - x) + (7121*zeta[6])/32 + 
      ((-11*I)*Pi*G[0, 1, 1, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, 1, x] - 
        (6*I)*Pi*G[1, 1, 0, 1, 1, x] + I*Pi*G[1, 1, 1, 0, 1, x] - 
        (3*I)*Pi*G[1, 1, 1, 1, 0, x] - 32*G[0, 0, 0, 0, 0, 0, x] + 
        40*G[0, 0, 0, 0, 0, 1, x] + 40*G[0, 0, 0, 0, 1, 0, x] - 
        26*G[0, 0, 0, 0, 1, 1, x] - 5*G[0, 0, 0, 1, 0, 0, x] + 
        25*G[0, 0, 0, 1, 0, 1, x] + 25*G[0, 0, 0, 1, 1, 0, x] - 
        33*G[0, 0, 0, 1, 1, 1, x] - 33*G[0, 0, 1, 0, 0, 0, x] + 
        22*G[0, 0, 1, 0, 0, 1, x] + 22*G[0, 0, 1, 0, 1, 0, x] - 
        4*G[0, 0, 1, 0, 1, 1, x] + 5*G[0, 0, 1, 1, 0, 0, x] - 
        2*G[0, 0, 1, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, 0, x] - 
        23*G[0, 0, 1, 1, 1, 1, x] - 48*G[0, 1, 0, 0, 0, 0, x] + 
        12*G[0, 1, 0, 0, 0, 1, x] + 12*G[0, 1, 0, 0, 1, 0, x] - 
        11*G[0, 1, 0, 0, 1, 1, x] + 9*G[0, 1, 0, 1, 0, 0, x] + 
        7*G[0, 1, 0, 1, 0, 1, x] + 7*G[0, 1, 0, 1, 1, 0, x] - 
        G[0, 1, 0, 1, 1, 1, x] + 14*G[0, 1, 1, 0, 0, 0, x] - 
        2*G[0, 1, 1, 0, 0, 1, x] - 2*G[0, 1, 1, 0, 1, 0, x] + 
        3*G[0, 1, 1, 0, 1, 1, x] + 10*G[0, 1, 1, 1, 0, 0, x] - 
        11*G[0, 1, 1, 1, 0, 1, x] - 11*G[0, 1, 1, 1, 1, 0, x] - 
        29*G[1, 0, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 0, 1, x] + 
        G[1, 0, 0, 0, 1, 0, x] + 11*G[1, 0, 0, 0, 1, 1, x] - 
        10*G[1, 0, 0, 1, 0, 0, x] + 13*G[1, 0, 0, 1, 0, 1, x] + 
        13*G[1, 0, 0, 1, 1, 0, x] - 28*G[1, 0, 0, 1, 1, 1, x] - 
        7*G[1, 0, 1, 0, 0, 0, x] + 8*G[1, 0, 1, 0, 0, 1, x] + 
        8*G[1, 0, 1, 0, 1, 0, x] - 15*G[1, 0, 1, 0, 1, 1, x] - 
        7*G[1, 0, 1, 1, 0, 0, x] + 16*G[1, 0, 1, 1, 0, 1, x] + 
        16*G[1, 0, 1, 1, 1, 0, x] + 8*G[1, 1, 0, 0, 0, 0, x] - 
        2*G[1, 1, 0, 0, 0, 1, x] - 2*G[1, 1, 0, 0, 1, 0, x] + 
        5*G[1, 1, 0, 0, 1, 1, x] + 4*G[1, 1, 0, 1, 0, 0, x] - 
        6*G[1, 1, 0, 1, 0, 1, x] - 6*G[1, 1, 0, 1, 1, 0, x] + 
        2*G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, 1, x] + 
        G[1, 1, 1, 0, 1, 0, x] - 3*G[1, 1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 1, 0, x]*(-101 + I*Pi - 19*Log[mu2/s]) + 
        G[0, 0, 0, 0, 1, x]*(-101 - (5*I)*Pi - 19*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(201/2 - (9*I)*Pi - 17*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-73/2 - I*Pi - 13*Log[mu2/s]) + 
        G[1, 0, 1, 1, 0, x]*(-15/2 - (3*I)*Pi - 12*Log[mu2/s]) + 
        G[1, 0, 1, 0, 1, x]*(-15/2 - (19*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(-62 + (7*I)*Pi - 9*Log[mu2/s]) + 
        G[0, 1, 0, 0, 1, x]*(-62 - (8*I)*Pi - 9*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(-11 - I*Pi - 7*Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(17/2 - (3*I)*Pi - 6*Log[mu2/s]) + 
        G[1, 0, 0, 0, 1, x]*(17/2 + (6*I)*Pi - 6*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(-55 + I*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 1, 0, 1, x]*(-55 + (16*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(2 + (2*I)*Pi - Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(-15/2 + (3*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, 1, 0, x]*(2 + I*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 0, 0, 1, x]*(2 + (6*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(70 + (10*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, 0, x]*(-51/2 + (5*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(-51/2 + (7*I)*Pi + 6*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(-7/2 - (5*I)*Pi + 10*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(66 + 11*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (31 + (4*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (253/2 - (11*I)*Pi + 14*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (126 - (6*I)*Pi + 30*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (49/2 + (5*I)*Pi + 33*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         ((2*I)*Pi - I*Pi*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (105 + (55*I)*Pi + (44 + (11*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 
          122*zeta[2]) + G[0, 0, 0, 1, x]*(105 - (26*I)*Pi + 
          (44 - (5*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 91*zeta[2]) + 
        G[0, 1, 0, 0, x]*(-423/4 + ((51*I)/2)*Pi + (-77/2 + (8*I)*Pi)*
           Log[mu2/s] - (13*Log[mu2/s]^2)/2 - (135*zeta[2])/2) + 
        G[0, 0, 0, 0, x]*(-108 - ((57*I)/2)*Pi + (-28 - (4*I)*Pi)*
           Log[mu2/s] + 16*Log[mu2/s]^2 - 62*zeta[2]) + 
        G[1, 0, 0, 1, x]*(-1 + ((19*I)/2)*Pi + (9/2 + (11*I)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/2 - (121*zeta[2])/2) + G[1, 0, 0, 0, x]*
         (-54 + ((13*I)/2)*Pi + (-53/2 + (4*I)*Pi)*Log[mu2/s] - 
          (23*Log[mu2/s]^2)/2 - (55*zeta[2])/2) + G[0, 0, 1, 1, x]*
         (-511/4 + ((31*I)/2)*Pi + (-56 + (4*I)*Pi)*Log[mu2/s] - 
          4*Log[mu2/s]^2 - 22*zeta[2]) + G[1, 0, 1, 0, x]*
         (-1 - ((21*I)/2)*Pi + (9/2 - (3*I)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + G[1, 0, 1, 1, x]*
         (((-15*I)/2)*Pi - (12*I)*Pi*Log[mu2/s] - 5*zeta[2]) + 
        G[1, 1, 0, 1, x]*((2*I)*Pi + (3*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
        G[0, 1, 0, 1, x]*(147/2 + (28*I)*Pi + (20 - (9*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 + 6*zeta[2]) + G[0, 1, 1, 1, x]*
         (((-51*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] + 7*zeta[2]) + 
        G[1, 1, 0, 0, x]*(49/2 - (3*I)*Pi + (6 - (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + 15*zeta[2]) + G[0, 1, 1, 0, x]*(147/2 - (42*I)*Pi + 
          (20 - (11*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 49*zeta[2]) + 
        G[0, 1, 0, x]*(-659/8 - ((251*I)/4)*Pi + (-9/4 - (5*I)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + (1013/4 + (7*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-61/2 - (23*I)*Pi + (125*zeta[2])/2) - 
          (46*zeta[3])/3) + G[1, 0, 0, x]*(261/4 - ((35*I)/2)*Pi + 
          (27/4 - ((9*I)/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + 
          (75/4 + ((55*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(75/2 - ((17*I)/2)*Pi + 
            (87*zeta[2])/2) - (28*zeta[3])/3) + G[1, 1, 1, x]*
         ((4*I)*Pi*zeta[2] - 4*zeta[3]) + (1181/8 - ((181*I)/4)*Pi)*zeta[3] + 
        11*zeta[3]^2 + G[1, 1, 0, x]*(((49*I)/2)*Pi + I*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((6*I)*Pi - 12*zeta[2]) + (-26 - (8*I)*Pi)*zeta[2] + 
          3*zeta[3]) + G[1, 0, 1, x]*((-I)*Pi + ((7*I)/2)*Pi*Log[mu2/s]^2 + 
          (-25/2 - ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((9*I)/2)*Pi + 
            5*zeta[2]) + 7*zeta[3]) + G[0, 1, 1, x]*(((147*I)/2)*Pi - 
          (2*I)*Pi*Log[mu2/s]^2 + (60 - (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((20*I)*Pi + 8*zeta[2]) + 7*zeta[3]) + 
        G[0, 0, 1, x]*(-659/8 - ((213*I)/4)*Pi + (-9/4 + (I/2)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + (1075/4 - ((17*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(-61/2 - ((33*I)/2)*Pi + (51*zeta[2])/2) + 
          (62*zeta[3])/3) + G[0, 0, 0, x]*(625/4 + ((61*I)/2)*Pi + 
          (-1/4 + ((13*I)/2)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/2 + 
          (707/4 - ((69*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (67/2 + ((31*I)/2)*Pi + (11*zeta[2])/2) + 82*zeta[3]) + 
        zeta[2]*(((-1181*I)/8)*Pi + (-278 + (36*I)*Pi)*zeta[3]) + 
        G[0, 1, x]*(((-659*I)/8)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-9*I)/4)*Pi - (29*zeta[2])/2) + 
          (-769/4 + ((113*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-61*I)/2)*Pi + 
            (-179/2 - ((5*I)/2)*Pi)*zeta[2] - 20*zeta[3]) + 
          (-102 - ((106*I)/3)*Pi)*zeta[3] - (247*zeta[4])/4) + 
        G[0, 0, x]*(-991/8 + ((379*I)/8)*Pi - ((7*I)/3)*Pi*Log[mu2/s]^3 + 
          (-945/4 - ((79*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(1 - ((5*I)/2)*Pi + 
            13*zeta[2]) + Log[mu2/s]*(-53/2 + (5*I)*Pi + (-83 + (23*I)*Pi)*
             zeta[2] - 24*zeta[3]) + (-128 + ((200*I)/3)*Pi)*zeta[3] - 
          59*zeta[4]) + G[1, 0, x]*(((261*I)/4)*Pi + ((7*I)/6)*Pi*
           Log[mu2/s]^3 + Log[mu2/s]^2*(((27*I)/4)*Pi - (33*zeta[2])/2) + 
          (-273/2 - ((61*I)/4)*Pi)*zeta[2] + (22 - ((124*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(((75*I)/2)*Pi + (-113/2 - ((33*I)/2)*Pi)*zeta[2] + 
            2*zeta[3]) - (113*zeta[4])/4) + Log[mu2/s]^2*
         ((-9*I)*Pi*zeta[2] + (9 + (14*I)*Pi)*zeta[3] - (13*zeta[4])/2) + 
        (-8597/16 - ((473*I)/8)*Pi)*zeta[4] + G[1, 1, x]*
         (Log[mu2/s]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + (17*I)*Pi*zeta[3] + 
          (37*zeta[4])/2) + G[1, x]*(zeta[2]*(((-51*I)/2)*Pi - 
            (23*zeta[3])/2) + Log[mu2/s]^2*(((5*I)/2)*Pi*zeta[2] - 
            (5*zeta[3])/2) + (51/2 + (37*I)*Pi)*zeta[3] + 
          (15/8 + ((397*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
           (((-3*I)/2)*Pi*zeta[2] + (3/2 + (34*I)*Pi)*zeta[3] + 
            (229*zeta[4])/4) - (17*zeta[5])/2) + Log[mu2/s]*
         (zeta[2]*((-68*I)*Pi - 42*zeta[3]) + (68 + (4*I)*Pi)*zeta[3] + 
          (-945/4 + ((159*I)/2)*Pi)*zeta[4] - 2*zeta[5]) + 
        (-45 + (176*I)*Pi)*zeta[5] + G[0, x]*(((-991*I)/8)*Pi + 
          (325/2 + ((71*I)/2)*Pi)*zeta[3] + zeta[2]*(1545/8 + 
            ((433*I)/4)*Pi + (21*zeta[3])/2) + Log[mu2/s]^2*
           (I*Pi + (5 + ((3*I)/2)*Pi)*zeta[2] + (21*zeta[3])/2) + 
          Log[mu2/s]*(((-53*I)/2)*Pi + (36 + ((65*I)/2)*Pi)*zeta[2] + 
            (155/2 - (26*I)*Pi)*zeta[3] - (133*zeta[4])/4) + 
          (1971/8 - ((209*I)/2)*Pi)*zeta[4] + (49*zeta[5])/2) + 
        (2467*zeta[6])/16)/(1 - x)^2)/Nc + 
    Nc*(-76*G[0, 0, 0, 0, 0, 0, x] - 34*G[0, 0, 0, 0, 0, 1, x] - 
      34*G[0, 0, 0, 0, 1, 0, x] + G[0, 0, 0, 0, 1, 1, x] + 
      44*G[0, 0, 0, 1, 0, 0, x] - 30*G[0, 0, 0, 1, 0, 1, x] - 
      30*G[0, 0, 0, 1, 1, 0, x] + 51*G[0, 0, 0, 1, 1, 1, x] + 
      85*G[0, 0, 1, 0, 0, 0, x] + 9*G[0, 0, 1, 0, 0, 1, x] + 
      9*G[0, 0, 1, 0, 1, 0, x] - 24*G[0, 0, 1, 0, 1, 1, x] - 
      69*G[0, 0, 1, 1, 0, 0, x] + 17*G[0, 0, 1, 1, 0, 1, x] + 
      17*G[0, 0, 1, 1, 1, 0, x] - 41*G[0, 0, 1, 1, 1, 1, x] + 
      130*G[0, 1, 0, 0, 0, 0, x] - 54*G[0, 1, 0, 0, 0, 1, x] - 
      54*G[0, 1, 0, 0, 1, 0, x] + 40*G[0, 1, 0, 0, 1, 1, x] - 
      29*G[0, 1, 0, 1, 0, 1, x] - 29*G[0, 1, 0, 1, 1, 0, x] - 
      26*G[0, 1, 0, 1, 1, 1, x] + G[0, 1, 1, 0, 0, 0, x] - 
      28*G[0, 1, 1, 0, 0, 1, x] - 28*G[0, 1, 1, 0, 1, 0, x] - 
      17*G[0, 1, 1, 0, 1, 1, x] - 20*G[0, 1, 1, 1, 0, 0, x] - 
      26*G[0, 1, 1, 1, 0, 1, x] - 26*G[0, 1, 1, 1, 1, 0, x] + 
      133*G[0, 1, 1, 1, 1, 1, x] + 107*G[1, 0, 0, 0, 0, 0, x] + 
      47*G[1, 0, 0, 0, 0, 1, x] + 47*G[1, 0, 0, 0, 1, 0, x] - 
      26*G[1, 0, 0, 0, 1, 1, x] - 43*G[1, 0, 0, 1, 0, 0, x] + 
      13*G[1, 0, 0, 1, 0, 1, x] + 13*G[1, 0, 0, 1, 1, 0, x] - 
      16*G[1, 0, 0, 1, 1, 1, x] - 70*G[1, 0, 1, 0, 0, 0, x] - 
      32*G[1, 0, 1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, 1, 0, x] + 
      15*G[1, 0, 1, 0, 1, 1, x] + 68*G[1, 0, 1, 1, 0, 0, x] - 
      26*G[1, 0, 1, 1, 0, 1, x] - 26*G[1, 0, 1, 1, 1, 0, x] + 
      40*G[1, 0, 1, 1, 1, 1, x] - 61*G[1, 1, 0, 0, 0, 0, x] + 
      33*G[1, 1, 0, 0, 0, 1, x] + 33*G[1, 1, 0, 0, 1, 0, x] - 
      9*G[1, 1, 0, 0, 1, 1, x] - 37*G[1, 1, 0, 1, 0, 0, x] + 
      20*G[1, 1, 0, 1, 0, 1, x] + 20*G[1, 1, 0, 1, 1, 0, x] - 
      11*G[1, 1, 0, 1, 1, 1, x] - 16*G[1, 1, 1, 0, 0, 0, x] + 
      23*G[1, 1, 1, 0, 0, 1, x] + 23*G[1, 1, 1, 0, 1, 0, x] - 
      8*G[1, 1, 1, 0, 1, 1, x] - 10*G[1, 1, 1, 1, 0, 0, x] + 
      64*G[1, 1, 1, 1, 0, 1, x] + 64*G[1, 1, 1, 1, 1, 0, x] - 
      69*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x]*
       (113/3 + (42*I)*Pi - 112*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-1/2 + (22*I)*Pi - 85*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-847/6 - I*Pi - 77*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (17 + (5*I)*Pi - 49*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (17 - (34*I)*Pi - 49*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-109 + (60*I)*Pi - 34*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-68/3 - I*Pi - 25*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-68/3 - (42*I)*Pi - 25*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-7/6 - (5*I)*Pi - 19*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-182/3 + (8*I)*Pi - 13*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-121/6 + (8*I)*Pi - 13*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-182/3 - (43*I)*Pi - 13*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (65/6 + (8*I)*Pi - Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-311/6 - (14*I)*Pi + Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-311/6 - (51*I)*Pi + Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (247/6 + (5*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-443/6 + (20*I)*Pi + 13*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-97/6 - I*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (-97/6 + (58*I)*Pi + 16*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (755/6 - (9*I)*Pi + 18*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (127/6 - (37*I)*Pi + 18*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-245/6 - (11*I)*Pi + 22*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-245/6 + (36*I)*Pi + 22*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (305/3 + (6*I)*Pi + 30*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-11/2 - (15*I)*Pi + 30*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-11/2 - (16*I)*Pi + 30*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (59 + (31*I)*Pi + 36*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-94/3 + (15*I)*Pi + 44*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-94/3 + (30*I)*Pi + 44*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (11 - (57*I)*Pi + 45*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (251/3 + (24*I)*Pi + 52*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (1667/6 - (41*I)*Pi + 69*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (259/12 + ((203*I)/6)*Pi + (39 + (56*I)*Pi)*Log[mu2/s] - 
        (5*Log[mu2/s]^2)/2 - (207*zeta[2])/2) + G[1, 1, 0, 0, x]*
       (423/4 + ((335*I)/6)*Pi + (-31/6 - (4*I)*Pi)*Log[mu2/s] - 
        (31*Log[mu2/s]^2)/2 - (183*zeta[2])/2) + G[1, 1, 1, 1, x]*
       (8251/36 + ((101*I)/3)*Pi + (-127/3 - (19*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 77*zeta[2]) + G[0, 0, 1, 1, x]*
       (-298/9 + ((56*I)/3)*Pi + (-187/6 + (12*I)*Pi)*Log[mu2/s] - 
        (19*Log[mu2/s]^2)/2 - (153*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (-4871/36 - ((135*I)/2)*Pi + (-32/3 - (5*I)*Pi)*Log[mu2/s] + 
        (31*Log[mu2/s]^2)/2 - (143*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (-4871/36 - ((45*I)/2)*Pi + (-32/3 + (5*I)*Pi)*Log[mu2/s] + 
        (31*Log[mu2/s]^2)/2 - (137*zeta[2])/2) + G[0, 0, 0, 0, x]*
       (400/3 + ((326*I)/3)*Pi + (-385/3 + (53*I)*Pi)*Log[mu2/s] - 
        19*Log[mu2/s]^2 - 62*zeta[2]) + G[1, 0, 0, 1, x]*
       (259/12 + ((39*I)/2)*Pi + (39 - (10*I)*Pi)*Log[mu2/s] - 
        (5*Log[mu2/s]^2)/2 - (95*zeta[2])/2) + G[0, 1, 0, 1, x]*
       (-407/18 + (12*I)*Pi + (133/6 + (34*I)*Pi)*Log[mu2/s] - 
        14*Log[mu2/s]^2 - 12*zeta[2]) + G[0, 1, 1, 0, x]*
       (-407/18 + ((285*I)/2)*Pi + (133/6 + (20*I)*Pi)*Log[mu2/s] - 
        14*Log[mu2/s]^2 + 18*zeta[2]) + G[1, 0, 0, 0, x]*
       (-1061/12 - ((92*I)/3)*Pi + (-23/3 - (60*I)*Pi)*Log[mu2/s] + 
        (65*Log[mu2/s]^2)/2 + (105*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (-2327/36 - ((187*I)/6)*Pi + (-83/6 + I*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 + 64*zeta[2]) + G[0, 1, 1, 1, x]*
       (137/36 - ((62*I)/3)*Pi + (-44/3 - (18*I)*Pi)*Log[mu2/s] + 
        (37*Log[mu2/s]^2)/2 + (213*zeta[2])/2) + G[0, 0, 1, 0, x]*
       (-23/12 - ((328*I)/3)*Pi + (103/2 - (47*I)*Pi)*Log[mu2/s] - 
        7*Log[mu2/s]^2 + 137*zeta[2]) + G[0, 0, 0, 1, x]*
       (-23/12 - ((19*I)/2)*Pi + (103/2 - (5*I)*Pi)*Log[mu2/s] - 
        7*Log[mu2/s]^2 + 141*zeta[2]) + G[0, 1, 0, 0, x]*
       (-113/12 - ((400*I)/3)*Pi + (235/6 - (13*I)*Pi)*Log[mu2/s] + 
        10*Log[mu2/s]^2 + 190*zeta[2]) + (((-13*I)/6)*Pi*G[0, 1, x] - 
        I*Pi*G[1, 0, x] - (13*G[0, 1, 1, x])/6 - G[1, 0, 1, x] - 
        G[1, 1, 0, x] + (25*G[1, 1, 1, x])/3 + G[1, 1, x]*
         (-1057/72 + ((19*I)/6)*Pi - (25*Log[mu2/s])/6) + 
        G[1, x]*(((-1057*I)/72)*Pi - ((25*I)/6)*Pi*Log[mu2/s] + 
          (31*zeta[2])/2))/x^2 + G[0, 0, 1, x]*(7235/108 - ((793*I)/18)*Pi + 
        (-281/12 - ((19*I)/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/3 + 
        (917/4 + ((207*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (-325/36 - ((53*I)/2)*Pi + 22*zeta[2]) - (272*zeta[3])/3) + 
      G[1, 0, 0, x]*(2/27 - ((1271*I)/18)*Pi + (-1/4 + (31*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/3 + Log[mu2/s]*(-34/9 + ((185*I)/6)*Pi - 
          113*zeta[2]) + (1231/12 - (21*I)*Pi)*zeta[2] - (143*zeta[3])/3) + 
      G[0, 1, 1, x]*(10115/108 + ((443*I)/12)*Pi + (49/6 + (7*I)*Pi)*
         Log[mu2/s]^2 + (5*Log[mu2/s]^3)/6 + Log[mu2/s]*
         (1003/18 + ((143*I)/6)*Pi - (263*zeta[2])/2) + 
        (-94/3 - (32*I)*Pi)*zeta[2] - (116*zeta[3])/3) + 
      G[0, 1, 0, x]*(7235/108 - ((739*I)/18)*Pi + (-281/12 + (3*I)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (-325/36 + ((29*I)/2)*Pi - 133*zeta[2]) + (681/4 - (22*I)*Pi)*
         zeta[2] - (32*zeta[3])/3) + Log[mu2/s]^3*
       ((-9 - ((3*I)/2)*Pi)*zeta[2] - 2*zeta[3]) + 
      (11269/54 + ((505*I)/18)*Pi)*zeta[3] + (149*zeta[3]^2)/2 + 
      G[1, 1, 0, x]*(28711/108 + ((2933*I)/36)*Pi + (1/6 - ((7*I)/2)*Pi)*
         Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + (62 + ((137*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(3997/36 - ((31*I)/2)*Pi + (183*zeta[2])/2) + 
        (10*zeta[3])/3) + G[0, 0, 0, x]*(-34235/108 + ((1123*I)/36)*Pi + 
        (47/2 - ((61*I)/2)*Pi)*Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + 
        (98/3 + ((93*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (-902/9 - ((179*I)/6)*Pi + (201*zeta[2])/2) + 56*zeta[3]) + 
      G[1, 1, 1, x]*(-11945/27 - ((371*I)/6)*Pi + (181/12 + ((13*I)/2)*Pi)*
         Log[mu2/s]^2 - 2*Log[mu2/s]^3 + (847/12 + ((81*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-2803/18 - ((137*I)/6)*Pi + 77*zeta[2]) + 59*zeta[3]) + 
      G[1, 0, 1, x]*(28711/108 + ((2447*I)/36)*Pi + (1/6 - (4*I)*Pi)*
         Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 - (70*I)*Pi*zeta[2] + 
        Log[mu2/s]*(3997/36 + ((51*I)/2)*Pi + (17*zeta[2])/2) + 
        (301*zeta[3])/3) + zeta[2]*(11921/9 + ((2909*I)/108)*Pi + 
        (419/6 - ((165*I)/2)*Pi)*zeta[3]) + G[1, 1, x]*
       (11033/24 + ((2989*I)/54)*Pi + (-3 - ((19*I)/6)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(301/8 + ((25*I)/4)*Pi - (35*zeta[2])/2) + 
        (1081/8 + ((167*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
         (2783/12 + ((275*I)/9)*Pi + (-70 - ((101*I)/2)*Pi)*zeta[2] - 
          44*zeta[3]) + (-112 - ((347*I)/3)*Pi)*zeta[3] - (157*zeta[4])/2) + 
      G[0, 0, x]*(29741/72 - ((175*I)/4)*Pi + (-3 + ((61*I)/6)*Pi)*
         Log[mu2/s]^3 + (7*Log[mu2/s]^4)/3 + Log[mu2/s]^2*
         (313/8 - ((107*I)/12)*Pi - (111*zeta[2])/2) + 
        (4075/24 + ((1663*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
         (825/4 - (31*I)*Pi + (16 - ((69*I)/2)*Pi)*zeta[2] - 
          (236*zeta[3])/3) + (-154 - ((367*I)/3)*Pi)*zeta[3] - 
        (145*zeta[4])/4) + G[0, 1, x]*(-7855/18 - ((6311*I)/108)*Pi + 
        (3 - ((3*I)/2)*Pi)*Log[mu2/s]^3 - (7*Log[mu2/s]^4)/6 + 
        (3895/24 - ((465*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-307/8 - ((25*I)/4)*Pi + 69*zeta[2]) + (189/2 + (113*I)*Pi)*
         zeta[3] + Log[mu2/s]*(-2629/12 - ((541*I)/18)*Pi + 
          (-87/2 + ((91*I)/2)*Pi)*zeta[2] + (220*zeta[3])/3) - 21*zeta[4]) + 
      (4559/8 + ((675*I)/4)*Pi)*zeta[4] + Log[mu2/s]^2*
       ((903/8 - ((139*I)/12)*Pi)*zeta[2] + (-8 - ((23*I)/2)*Pi)*zeta[3] + 
        (367*zeta[4])/8) + G[1, 0, x]*(-7855/18 + ((281*I)/6)*Pi + 
        (3 - ((11*I)/2)*Pi)*Log[mu2/s]^3 - (7*Log[mu2/s]^4)/6 + 
        (-1571/24 - ((751*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-307/8 + ((107*I)/12)*Pi + 28*zeta[2]) + (62 + (17*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-2629/12 + ((61*I)/2)*Pi + (-417/2 - ((65*I)/2)*Pi)*
           zeta[2] + (106*zeta[3])/3) + (273*zeta[4])/2) + 
      G[1, x]*(-191603/1944 - ((16841*I)/648)*Pi + (-7/36 + ((47*I)/24)*Pi)*
         Log[mu2/s]^4 + (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (-95/108 - ((7*I)/9)*Pi - (173*zeta[2])/12) + 
        zeta[2]*(-2189/4 - ((218*I)/3)*Pi - (41*zeta[3])/3) + 
        Log[mu2/s]^2*(-565/54 - ((61*I)/18)*Pi + (511/12 + ((39*I)/4)*Pi)*
           zeta[2] - 13*zeta[3]) + (5545/108 + ((2029*I)/18)*Pi)*zeta[3] + 
        (-857/24 + ((63*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (-3994/81 - ((437*I)/54)*Pi + (-168 + ((277*I)/6)*Pi)*zeta[2] + 
          (1099/18 - ((23*I)/3)*Pi)*zeta[3] + (139*zeta[4])/16) - 
        53*zeta[5]) + (-608/3 - (265*I)*Pi)*zeta[5] + 
      G[0, x]*(191603/1944 + ((16841*I)/648)*Pi + (7/36 - ((47*I)/24)*Pi)*
         Log[mu2/s]^4 - (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (95/108 + ((7*I)/9)*Pi + (131*zeta[2])/12) + 
        (-13285/108 - ((1766*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         (565/54 + ((61*I)/18)*Pi + (163/6 + ((19*I)/4)*Pi)*zeta[2] + 
          22*zeta[3]) + zeta[2]*(-1575/4 - ((187*I)/12)*Pi + 
          (353*zeta[3])/3) + (-4841/12 + ((2657*I)/16)*Pi)*zeta[4] + 
        Log[mu2/s]*(3994/81 + ((437*I)/54)*Pi + (-217/2 - ((259*I)/6)*Pi)*
           zeta[2] + (-41/9 + ((173*I)/3)*Pi)*zeta[3] + (1613*zeta[4])/16) + 
        51*zeta[5]) + Log[mu2/s]*(zeta[2]*(7943/12 - ((107*I)/18)*Pi - 
          39*zeta[3]) + (2783/36 + ((128*I)/3)*Pi)*zeta[3] + 
        (4073/8 - ((235*I)/4)*Pi)*zeta[4] + 68*zeta[5]) + 
      x*(-G[0, 0, 1, 1, x] + (1/2 + ((5*I)/2)*Pi)*G[1, 0, 1, 1, x] + 
        (-139/2 - (7*I)*Pi)*G[1, 1, 1, 1, x] - (211*G[0, 0, 0, 0, 0, x])/2 + 
        G[0, 0, 0, 1, 1, x] + 68*G[0, 0, 1, 0, 0, x] + 
        (9*G[0, 0, 1, 0, 1, x])/2 + (9*G[0, 0, 1, 1, 0, x])/2 - 
        (9*G[0, 0, 1, 1, 1, x])/2 + 109*G[0, 1, 0, 0, 0, x] + 
        (7*G[0, 1, 0, 0, 1, x])/2 + (7*G[0, 1, 0, 1, 0, x])/2 + 
        2*G[0, 1, 0, 1, 1, x] - (167*G[0, 1, 1, 0, 0, x])/2 + 
        G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - (9*G[0, 1, 1, 1, 1, x])/
         2 + 49*G[1, 0, 0, 0, 0, x] + (5*G[1, 0, 0, 0, 1, x])/2 + 
        (5*G[1, 0, 0, 1, 0, x])/2 - (5*G[1, 0, 0, 1, 1, x])/2 - 
        (43*G[1, 0, 1, 0, 0, x])/2 - G[1, 0, 1, 0, 1, x]/2 - 
        G[1, 0, 1, 1, 0, x]/2 + 3*G[1, 0, 1, 1, 1, x] - 
        66*G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x]/2 - 
        G[1, 1, 0, 1, 0, x]/2 + 2*G[1, 1, 0, 1, 1, x] + 
        47*G[1, 1, 1, 0, 0, x] - 7*G[1, 1, 1, 0, 1, x] - 
        7*G[1, 1, 1, 1, 0, x] + G[0, 1, 0, 0, x]*(-95/3 + ((167*I)/2)*Pi - 
          29*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-239/6 + ((49*I)/2)*Pi - 
          27*Log[mu2/s]) + G[0, 0, 0, 1, x]*(73/4 - ((3*I)/2)*Pi - 
          (5*Log[mu2/s])/2) + G[0, 1, 0, 1, x]*(103/6 + (3*I)*Pi - 
          (5*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*(73/4 + (70*I)*Pi - 
          (5*Log[mu2/s])/2) + G[0, 1, 1, 0, x]*(103/6 - (85*I)*Pi - 
          (5*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*(12 - (2*I)*Pi - 
          2*Log[mu2/s]) + G[1, 0, 1, 0, x]*(12 - (24*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-18 - (I/2)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(487/12 + ((11*I)/2)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(487/12 + (44*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(11/3 - ((87*I)/2)*Pi + 23*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-121/6 - ((139*I)/2)*Pi + 36*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-4363/72 + ((151*I)/12)*Pi + (-95/3 + ((51*I)/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (227*zeta[2])/4) + 
        G[0, 0, 0, x]*(863/36 + ((105*I)/4)*Pi + (169/6 + (29*I)*Pi)*
           Log[mu2/s] - (9*Log[mu2/s]^2)/4 - (71*zeta[2])/4) + 
        G[0, 0, 1, x]*(-719/72 + ((53*I)/12)*Pi + (-77/6 + (I/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 14*zeta[2]) + 
        G[0, 1, 1, x]*(-4 - ((10*I)/3)*Pi + (-5/2 - I*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (7*zeta[2])/4) + (-36 - ((9*I)/4)*Pi)*
         Log[mu2/s]^2*zeta[2] + G[1, 1, 1, x]*(895/12 + ((217*I)/12)*Pi + 
          (47 + (4*I)*Pi)*Log[mu2/s] + (9*zeta[2])/2) + 
        G[1, 0, 1, x]*(-4363/72 - ((115*I)/6)*Pi + (-95/3 - ((7*I)/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (39*zeta[2])/4) + 
        G[0, 1, 0, x]*(-719/72 - ((82*I)/3)*Pi + (-77/6 - ((57*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (39*zeta[2])/2) + 
        G[1, 0, 0, x]*(839/18 - ((23*I)/2)*Pi + (49/3 - (26*I)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 46*zeta[2]) + 
        G[0, 1, x]*(793/18 + ((1741*I)/72)*Pi + (12 + ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + (-315/4 + ((329*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(229/6 + ((26*I)/3)*Pi + (9*zeta[2])/2) - 
          (169*zeta[3])/2) + G[1, 0, x]*(793/18 + ((1741*I)/72)*Pi + 
          (12 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + (-255/4 + ((77*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*(229/6 + ((26*I)/3)*Pi + (53*zeta[2])/2) - 
          60*zeta[3]) + (-4075/72 - ((571*I)/12)*Pi)*zeta[3] + 
        G[1, 1, x]*(-793/18 - ((1741*I)/72)*Pi + (-12 - ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-229/6 - ((26*I)/3)*Pi - 3*zeta[2]) + 
          (-67 - ((185*I)/4)*Pi)*zeta[2] + (83*zeta[3])/2) + 
        zeta[2]*(-793/6 - ((1741*I)/24)*Pi + 54*zeta[3]) + 
        G[0, 0, x]*(-793/18 - ((1741*I)/72)*Pi + (-12 - ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-229/6 - ((26*I)/3)*Pi - 19*zeta[2]) + 
          (-109/2 - ((281*I)/4)*Pi)*zeta[2] + (197*zeta[3])/2) + 
        Log[mu2/s]*((-229/2 - (26*I)*Pi)*zeta[2] + (-175/6 - ((63*I)/2)*Pi)*
           zeta[3] - (763*zeta[4])/4) + (-1295/8 - (72*I)*Pi)*zeta[4] + 
        G[0, x]*((5801/72 + ((505*I)/12)*Pi)*zeta[2] - 
          (9*Log[mu2/s]^2*zeta[2])/4 + Log[mu2/s]*((172/3 + ((63*I)/2)*Pi)*
             zeta[2] - (49*zeta[3])/2) + (19/6 + ((161*I)/2)*Pi)*zeta[3] + 
          (997*zeta[4])/8) + G[1, x]*((9445/72 + ((13*I)/6)*Pi)*zeta[2] + 
          (661/12 - (25*I)*Pi)*zeta[3] + Log[mu2/s]*
           ((457/6 - ((45*I)/2)*Pi)*zeta[2] + 26*zeta[3]) + 166*zeta[4]) + 
        (179*zeta[5])/2) - (6383*zeta[6])/32 + 
      (((109001*I)/1944)*Pi + (75*I)*Pi*G[0, 0, 0, 0, 0, x] + 
        9*G[0, 0, 0, 1, 1, x] + 75*G[0, 0, 0, 0, 0, 1, x] + 
        75*G[0, 0, 0, 0, 1, 0, x] - 81*G[0, 0, 0, 1, 0, 0, x] + 
        78*G[0, 0, 0, 1, 0, 1, x] + 78*G[0, 0, 0, 1, 1, 0, x] - 
        78*G[0, 0, 0, 1, 1, 1, x] - 163*G[0, 0, 1, 0, 0, 0, x] + 
        63*G[0, 0, 1, 0, 0, 1, x] + 63*G[0, 0, 1, 0, 1, 0, x] + 
        37*G[0, 0, 1, 0, 1, 1, x] + 85*G[0, 0, 1, 1, 0, 0, x] + 
        28*G[0, 0, 1, 1, 0, 1, x] + 28*G[0, 0, 1, 1, 1, 0, x] - 
        106*G[0, 0, 1, 1, 1, 1, x] - 253*G[0, 1, 0, 0, 0, 0, x] + 
        65*G[0, 1, 0, 0, 0, 1, x] + 65*G[0, 1, 0, 0, 1, 0, x] - 
        44*G[0, 1, 0, 0, 1, 1, x] + 87*G[0, 1, 0, 1, 0, 0, x] + 
        35*G[0, 1, 0, 1, 0, 1, x] + 35*G[0, 1, 0, 1, 1, 0, x] + 
        22*G[0, 1, 0, 1, 1, 1, x] + 85*G[0, 1, 1, 0, 0, 0, x] + 
        38*G[0, 1, 1, 0, 1, 1, x] + 60*G[0, 1, 1, 1, 0, 0, x] - 
        46*G[0, 1, 1, 1, 0, 1, x] - 46*G[0, 1, 1, 1, 1, 0, x] - 
        60*G[0, 1, 1, 1, 1, 1, x] - 207*G[1, 0, 0, 0, 0, 0, x] + 
        7*G[1, 0, 0, 0, 0, 1, x] + 7*G[1, 0, 0, 0, 1, 0, x] + 
        48*G[1, 0, 0, 0, 1, 1, x] + 29*G[1, 0, 0, 1, 0, 0, x] + 
        55*G[1, 0, 0, 1, 0, 1, x] + 55*G[1, 0, 0, 1, 1, 0, x] - 
        109*G[1, 0, 0, 1, 1, 1, x] + 27*G[1, 0, 1, 0, 0, 0, x] + 
        56*G[1, 0, 1, 0, 0, 1, x] + 56*G[1, 0, 1, 0, 1, 0, x] - 
        53*G[1, 0, 1, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 0, 0, x] - 
        G[1, 0, 1, 1, 0, 1, x] - G[1, 0, 1, 1, 1, 0, x] + 
        45*G[1, 0, 1, 1, 1, 1, x] + 37*G[1, 1, 0, 0, 0, 0, x] + 
        18*G[1, 1, 0, 0, 0, 1, x] + 18*G[1, 1, 0, 0, 1, 0, x] - 
        26*G[1, 1, 0, 0, 1, 1, x] + 78*G[1, 1, 0, 1, 0, 0, x] - 
        42*G[1, 1, 0, 1, 0, 1, x] - 42*G[1, 1, 0, 1, 1, 0, x] + 
        62*G[1, 1, 0, 1, 1, 1, x] + 48*G[1, 1, 1, 0, 0, 0, x] + 
        7*G[1, 1, 1, 0, 0, 1, x] + 7*G[1, 1, 1, 0, 1, 0, x] - 
        3*G[1, 1, 1, 0, 1, 1, x] + 63*G[1, 1, 1, 1, 0, 0, x] - 
        129*G[1, 1, 1, 1, 0, 1, x] - 129*G[1, 1, 1, 1, 1, 0, x] + 
        69*G[1, 1, 1, 1, 1, 1, x] + G[0, 1, 1, 0, 0, x]*(-559/6 - (2*I)*Pi - 
          87*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-134/3 + (6*I)*Pi - 
          77*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(14/3 - 75*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(-188/3 - (20*I)*Pi - 75*Log[mu2/s]) + 
        G[0, 0, 0, 1, 0, x]*(14/3 - (78*I)*Pi - 75*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(49/3 - (15*I)*Pi - 70*Log[mu2/s]) + 
        G[0, 1, 0, 0, 1, x]*(-235/6 - (44*I)*Pi - 65*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(-235/6 + (57*I)*Pi - 65*Log[mu2/s]) + 
        G[0, 0, 1, 0, 1, x]*(130/3 + (44*I)*Pi - 56*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(130/3 + (57*I)*Pi - 56*Log[mu2/s]) + 
        G[1, 0, 0, 0, 1, x]*(-188/3 - 55*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (-188/3 + (29*I)*Pi - 55*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
         (-59 - (96*I)*Pi - 36*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
         (-158/3 - (22*I)*Pi - 25*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
         (-158/3 - (34*I)*Pi - 25*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
         (-78 - (22*I)*Pi - 14*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (-78 + (22*I)*Pi - 14*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (16 + (44*I)*Pi - 13*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (-41/6 + (36*I)*Pi - 8*Log[mu2/s]) + ((7*I)/36)*Pi*Log[mu2/s]^4 - 
        ((5*I)/8)*Pi*Log[mu2/s]^5 + G[0, 1, 1, 1, 0, x]*(106 + (20*I)*Pi + 
          6*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(106 + (44*I)*Pi + 
          6*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(127/2 + (30*I)*Pi + 
          10*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(63 - (22*I)*Pi + 
          32*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-91 - (63*I)*Pi + 
          37*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(-289/3 - (56*I)*Pi + 
          50*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-127/6 - (22*I)*Pi + 
          56*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(290/3 + (20*I)*Pi + 
          86*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(290/3 + (90*I)*Pi + 
          86*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(124/3 - (65*I)*Pi + 
          123*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(419/3 - (7*I)*Pi + 
          193*Log[mu2/s]) + G[0, 0, 0, 0, x]*(((14*I)/3)*Pi - 
          (75*I)*Pi*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-79/9 - ((157*I)/3)*Pi + 
          (-14/3 + (56*I)*Pi)*Log[mu2/s] + (75*Log[mu2/s]^2)/2 - 
          (763*zeta[2])/2) + G[0, 1, 0, 0, x]*(869/9 + ((559*I)/6)*Pi + 
          (91 + (65*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 - 
          (693*zeta[2])/2) + G[0, 0, 0, 1, x]*(-79/9 + (9*I)*Pi - 
          (14*Log[mu2/s])/3 + (75*Log[mu2/s]^2)/2 - (569*zeta[2])/2) + 
        G[1, 0, 0, 1, x]*(1315/12 + ((151*I)/2)*Pi + (451/6 + (44*I)*Pi)*
           Log[mu2/s] + (67*Log[mu2/s]^2)/2 - (507*zeta[2])/2) + 
        G[1, 0, 0, 0, x]*(-379/9 + ((107*I)/3)*Pi + (-124/3 + (55*I)*Pi)*
           Log[mu2/s] - (83*Log[mu2/s]^2)/2 - (383*zeta[2])/2) + 
        G[0, 0, 1, 1, x]*(83/4 + ((133*I)/6)*Pi - 97*zeta[2]) + 
        G[1, 1, 0, 0, x]*(523/12 - ((131*I)/2)*Pi + (451*Log[mu2/s])/6 + 
          (89*Log[mu2/s]^2)/2 + (17*zeta[2])/2) + G[1, 0, 1, 0, x]*
         (1315/12 - ((133*I)/6)*Pi + (451/6 - (35*I)*Pi)*Log[mu2/s] + 
          (67*Log[mu2/s]^2)/2 + (33*zeta[2])/2) + G[0, 1, 1, 1, x]*
         (545/18 + ((347*I)/6)*Pi + (289/6 + (22*I)*Pi)*Log[mu2/s] - 
          17*Log[mu2/s]^2 + 28*zeta[2]) + G[0, 1, 0, 1, x]*
         (-203/3 - ((169*I)/2)*Pi + (-184/3 - (44*I)*Pi)*Log[mu2/s] + 
          17*Log[mu2/s]^2 + 29*zeta[2]) + G[1, 1, 1, 1, x]*
         (317/36 + (80*I)*Pi + (127/3 + (56*I)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + 77*zeta[2]) + G[1, 0, 1, 1, x]*
         (-178/3 - ((169*I)/2)*Pi + (-25 - (44*I)*Pi)*Log[mu2/s] - 
          (11*Log[mu2/s]^2)/2 + (183*zeta[2])/2) + G[1, 1, 1, 0, x]*
         (-1847/36 + ((95*I)/2)*Pi + (-131/2 - (24*I)*Pi)*Log[mu2/s] - 
          20*Log[mu2/s]^2 + 135*zeta[2]) + G[0, 1, 1, 0, x]*
         (-203/3 - ((97*I)/2)*Pi + (-184/3 - (47*I)*Pi)*Log[mu2/s] + 
          17*Log[mu2/s]^2 + 179*zeta[2]) + G[1, 1, 0, 1, x]*
         (-1847/36 - (80*I)*Pi + (-131/2 - (44*I)*Pi)*Log[mu2/s] - 
          20*Log[mu2/s]^2 + 218*zeta[2]) + Log[mu2/s]^3*
         (((79*I)/54)*Pi + ((101*I)/12)*Pi*zeta[2]) + 
        G[0, 0, 0, x]*(((-79*I)/9)*Pi - ((14*I)/3)*Pi*Log[mu2/s] + 
          ((75*I)/2)*Pi*Log[mu2/s]^2 - ((101*I)/2)*Pi*zeta[2]) + 
        G[1, 1, 1, x]*(-9433/108 - ((421*I)/9)*Pi + (-181/12 - (11*I)*Pi)*
           Log[mu2/s]^2 + 2*Log[mu2/s]^3 + Log[mu2/s]*
           (-77/18 - ((160*I)/3)*Pi - 77*zeta[2]) + (377/12 - (21*I)*Pi)*
           zeta[2] - 90*zeta[3]) + G[1, 0, 1, x]*(265/18 + ((923*I)/12)*Pi + 
          (103/6 + (22*I)*Pi)*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
          Log[mu2/s]*(80/3 + ((169*I)/2)*Pi - 76*zeta[2]) + 
          (-338/3 - (44*I)*Pi)*zeta[2] - 87*zeta[3]) + 
        G[1, 1, 0, x]*(265/18 + ((341*I)/18)*Pi + (103/6 + ((37*I)/2)*Pi)*
           Log[mu2/s]^2 - 2*Log[mu2/s]^3 + Log[mu2/s]*(80/3 + (44*I)*Pi - 
            124*zeta[2]) + (214/3 - ((231*I)/2)*Pi)*zeta[2] - 45*zeta[3]) + 
        G[0, 1, 1, x]*(371/4 - ((1391*I)/36)*Pi - (9*Log[mu2/s]^2)/2 + 
          (-257/2 - (54*I)*Pi)*zeta[2] + Log[mu2/s]*(-5/4 - ((133*I)/6)*Pi + 
            31*zeta[2]) - 12*zeta[3]) + ((1031*I)/27)*Pi*zeta[3] + 
        G[0, 1, 0, x]*(466/27 + ((113*I)/3)*Pi + (7/3 - (17*I)*Pi)*
           Log[mu2/s]^2 - (25*Log[mu2/s]^3)/2 + (-1075/6 - (33*I)*Pi)*
           zeta[2] + Log[mu2/s]*(79/9 + ((103*I)/3)*Pi + (499*zeta[2])/2) + 
          44*zeta[3]) + G[1, 0, 0, x]*(-2732/27 - ((349*I)/12)*Pi + 
          (-91/2 - ((67*I)/2)*Pi)*Log[mu2/s]^2 - (17*Log[mu2/s]^3)/2 + 
          (668/3 + ((129*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (-869/9 - ((343*I)/6)*Pi + (569*zeta[2])/2) + 118*zeta[3]) + 
        G[0, 0, 1, x]*(466/27 + ((83*I)/4)*Pi + (7*Log[mu2/s]^2)/3 - 
          (25*Log[mu2/s]^3)/2 + (-233/3 - (57*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(79/9 + (437*zeta[2])/2) + 204*zeta[3]) + 
        Log[mu2/s]^2*(((233*I)/27)*Pi + ((317*I)/6)*Pi*zeta[2] + 
          (39*I)*Pi*zeta[3]) + zeta[2]*(31/2 + ((3043*I)/27)*Pi + 
          ((641*I)/3)*Pi*zeta[3]) + G[0, 0, x]*(((466*I)/27)*Pi + 
          ((7*I)/3)*Pi*Log[mu2/s]^2 - ((25*I)/2)*Pi*Log[mu2/s]^3 + 
          ((317*I)/3)*Pi*zeta[2] + Log[mu2/s]*(((79*I)/9)*Pi + 
            ((101*I)/2)*Pi*zeta[2]) + (222*I)*Pi*zeta[3]) + 
        G[1, 0, x]*(-2977/81 - ((1867*I)/18)*Pi + (-7/9 + (2*I)*Pi)*
           Log[mu2/s]^3 + (25*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
           (-79/18 - ((92*I)/3)*Pi - (235*zeta[2])/4) + 
          (1373/12 + ((637*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
           (-466/27 - ((236*I)/3)*Pi + (913/6 + (50*I)*Pi)*zeta[2] - 
            36*zeta[3]) + (-1084/9 + (5*I)*Pi)*zeta[3] - (4801*zeta[4])/16) + 
        G[0, 1, x]*(-2977/81 + ((371*I)/4)*Pi - (7*Log[mu2/s]^3)/9 + 
          (25*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(-79/18 - ((9*I)/2)*Pi - 
            (305*zeta[2])/4) + (1823/12 + ((347*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(-466/27 - ((5*I)/4)*Pi + (476/3 + (47*I)*Pi)*zeta[2] - 
            112*zeta[3]) + (1499/9 - (70*I)*Pi)*zeta[3] - 
          (4201*zeta[4])/16) + ((10657*I)/24)*Pi*zeta[4] + 
        G[1, 1, x]*(19757/72 - ((1901*I)/54)*Pi + 3*Log[mu2/s]^3 + 
          (-397/8 - ((227*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
           (19/8 + ((133*I)/12)*Pi + (35*zeta[2])/2) + (151 + (115*I)*Pi)*
           zeta[3] + Log[mu2/s]*(449/12 + ((977*I)/36)*Pi + 
            (25 + (58*I)*Pi)*zeta[2] + 54*zeta[3]) + (465*zeta[4])/2) + 
        Log[mu2/s]*(((5117*I)/162)*Pi + ((352*I)/9)*Pi*zeta[3] + 
          zeta[2]*(((2027*I)/18)*Pi + 216*zeta[3]) + ((3929*I)/16)*Pi*
           zeta[4]) + G[0, x]*(((-2977*I)/81)*Pi - ((7*I)/9)*Pi*
           Log[mu2/s]^3 + ((25*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^2*
           (((-79*I)/18)*Pi - ((101*I)/4)*Pi*zeta[2]) + 
          zeta[2]*(((-2027*I)/18)*Pi - 216*zeta[3]) - ((352*I)/9)*Pi*
           zeta[3] + Log[mu2/s]*(((-466*I)/27)*Pi - ((317*I)/3)*Pi*zeta[2] - 
            (150*I)*Pi*zeta[3]) - ((4793*I)/16)*Pi*zeta[4]) + 
        G[1, x]*(109001/1944 + ((19385*I)/72)*Pi + (7*Log[mu2/s]^4)/36 - 
          (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*(79/54 + (3*I)*Pi + 
            (173*zeta[2])/12) + zeta[2]*(-3725/36 + ((211*I)/24)*Pi - 
            (349*zeta[3])/3) + (-5071/27 - (136*I)*Pi)*zeta[3] + 
          Log[mu2/s]^2*(233/27 + ((19*I)/8)*Pi + (-157/3 - ((37*I)/2)*Pi)*
             zeta[2] + 10*zeta[3]) + Log[mu2/s]*(5117/162 + ((449*I)/12)*Pi + 
            (-473/12 - ((158*I)/3)*Pi)*zeta[2] + (-1499/9 + (28*I)*Pi)*
             zeta[3] - (359*zeta[4])/16) + (-599/3 + ((15*I)/2)*Pi)*zeta[4] - 
          13*zeta[5]) + (649*I)*Pi*zeta[5] + (567*zeta[6])/2)/x + 
      ((-11*I)*Pi*G[0, 1, 1, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, 1, x] - 
        (6*I)*Pi*G[1, 1, 0, 1, 1, x] + I*Pi*G[1, 1, 1, 0, 1, x] - 
        (3*I)*Pi*G[1, 1, 1, 1, 0, x] + 898*G[0, 0, 0, 0, 0, 0, x] - 
        470*G[0, 0, 0, 0, 0, 1, x] - 470*G[0, 0, 0, 0, 1, 0, x] + 
        184*G[0, 0, 0, 0, 1, 1, x] - 5*G[0, 0, 0, 1, 0, 0, x] - 
        275*G[0, 0, 0, 1, 0, 1, x] - 275*G[0, 0, 0, 1, 1, 0, x] + 
        447*G[0, 0, 0, 1, 1, 1, x] + 387*G[0, 0, 1, 0, 0, 0, x] - 
        398*G[0, 0, 1, 0, 0, 1, x] - 398*G[0, 0, 1, 0, 1, 0, x] + 
        296*G[0, 0, 1, 0, 1, 1, x] + 5*G[0, 0, 1, 1, 0, 0, x] - 
        122*G[0, 0, 1, 1, 0, 1, x] - 122*G[0, 0, 1, 1, 1, 0, x] + 
        337*G[0, 0, 1, 1, 1, 1, x] + 282*G[0, 1, 0, 0, 0, 0, x] - 
        138*G[0, 1, 0, 0, 0, 1, x] - 138*G[0, 1, 0, 0, 1, 0, x] - 
        41*G[0, 1, 0, 0, 1, 1, x] + 9*G[0, 1, 0, 1, 0, 0, x] - 
        173*G[0, 1, 0, 1, 0, 1, x] - 173*G[0, 1, 0, 1, 1, 0, x] + 
        359*G[0, 1, 0, 1, 1, 1, x] + 254*G[0, 1, 1, 0, 0, 0, x] - 
        242*G[0, 1, 1, 0, 0, 1, x] - 242*G[0, 1, 1, 0, 1, 0, x] + 
        243*G[0, 1, 1, 0, 1, 1, x] + 10*G[0, 1, 1, 1, 0, 0, x] - 
        11*G[0, 1, 1, 1, 0, 1, x] - 11*G[0, 1, 1, 1, 1, 0, x] - 
        239*G[1, 0, 0, 0, 0, 0, x] + 151*G[1, 0, 0, 0, 0, 1, x] + 
        151*G[1, 0, 0, 0, 1, 0, x] - 79*G[1, 0, 0, 0, 1, 1, x] - 
        10*G[1, 0, 0, 1, 0, 0, x] + 73*G[1, 0, 0, 1, 0, 1, x] + 
        73*G[1, 0, 0, 1, 1, 0, x] - 148*G[1, 0, 0, 1, 1, 1, x] - 
        97*G[1, 0, 1, 0, 0, 0, x] + 98*G[1, 0, 1, 0, 0, 1, x] + 
        98*G[1, 0, 1, 0, 1, 0, x] - 105*G[1, 0, 1, 0, 1, 1, x] - 
        7*G[1, 0, 1, 1, 0, 0, x] + 16*G[1, 0, 1, 1, 0, 1, x] + 
        16*G[1, 0, 1, 1, 1, 0, x] + 38*G[1, 1, 0, 0, 0, 0, x] - 
        32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] + 
        35*G[1, 1, 0, 0, 1, 1, x] + 4*G[1, 1, 0, 1, 0, 0, x] - 
        6*G[1, 1, 0, 1, 0, 1, x] - 6*G[1, 1, 0, 1, 1, 0, x] + 
        2*G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, 1, x] + 
        G[1, 1, 1, 0, 1, 0, x] - 3*G[1, 1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 0, 0, x]*(-1663/6 - (9*I)*Pi - 437*Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(-865/6 - (11*I)*Pi - 226*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(-104 + (10*I)*Pi - 176*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(-33 + (4*I)*Pi - 168*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(-233/3 - (6*I)*Pi - 150*Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(-105/2 - (3*I)*Pi - 66*Log[mu2/s]) + 
        G[1, 0, 0, 0, 1, x]*(-105/2 + (6*I)*Pi - 66*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(25/6 - I*Pi - 13*Log[mu2/s]) + 
        G[1, 0, 1, 1, 0, x]*(-73/2 - (3*I)*Pi - 12*Log[mu2/s]) + 
        G[1, 0, 1, 0, 1, x]*(-73/2 - (19*I)*Pi - 12*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(-91/3 - I*Pi - 7*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(2 + (2*I)*Pi - Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(65/6 + (3*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, 1, 0, x]*(35/3 + I*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 0, 0, 1, x]*(35/3 + (6*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 1, 1, 1, 0, x]*(311/6 + (5*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(311/6 + (7*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(-42 + 11*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (109/2 - (5*I)*Pi + 70*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (769/6 + (5*I)*Pi + 93*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (250/3 + I*Pi + 118*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (250/3 + (16*I)*Pi + 118*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
         (220/3 + (7*I)*Pi + 171*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (220/3 - (8*I)*Pi + 171*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (380/3 + I*Pi + 281*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
         (380/3 - (5*I)*Pi + 281*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         ((2*I)*Pi - I*Pi*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (1103/18 + ((155*I)/6)*Pi + (143/6 + (11*I)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/2 - (661*zeta[2])/2) + G[1, 0, 0, 0, x]*
         (-1643/9 + ((21*I)/2)*Pi + (-391/6 + (4*I)*Pi)*Log[mu2/s] - 
          (23*Log[mu2/s]^2)/2 - (655*zeta[2])/2) + G[1, 0, 1, 0, x]*
         (1103/18 - ((11*I)/6)*Pi + (143/6 - (3*I)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/2 - (501*zeta[2])/2) + G[1, 0, 1, 1, x]*
         (((-73*I)/2)*Pi - (12*I)*Pi*Log[mu2/s] - 95*zeta[2]) + 
        G[1, 1, 0, 1, x]*(((35*I)/3)*Pi + (3*I)*Pi*Log[mu2/s] + 34*zeta[2]) + 
        G[1, 1, 0, 0, x]*(39/2 - ((38*I)/3)*Pi + (6 - (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + 75*zeta[2]) + G[0, 1, 1, 1, x]*
         (((311*I)/6)*Pi + (6*I)*Pi*Log[mu2/s] + 247*zeta[2]) + 
        G[0, 1, 0, 0, x]*(-553/36 - ((37*I)/6)*Pi + (-11/6 + (8*I)*Pi)*
           Log[mu2/s] - (13*Log[mu2/s]^2)/2 + (705*zeta[2])/2) + 
        G[0, 1, 0, 1, x]*(-340/3 - ((206*I)/3)*Pi + (-38 - (9*I)*Pi)*
           Log[mu2/s] - 2*Log[mu2/s]^2 + 516*zeta[2]) + 
        G[0, 0, 1, 1, x]*(1373/12 - ((5*I)/6)*Pi + (60 + (4*I)*Pi)*
           Log[mu2/s] + 56*Log[mu2/s]^2 + 608*zeta[2]) + 
        G[0, 1, 1, 0, x]*(-340/3 + (18*I)*Pi + (-38 - (11*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 + 709*zeta[2]) + G[0, 0, 0, 0, x]*
         (4540/9 + ((173*I)/6)*Pi + (538/3 - (4*I)*Pi)*Log[mu2/s] + 
          76*Log[mu2/s]^2 + 928*zeta[2]) + G[0, 0, 1, 0, x]*
         (-473/3 - ((110*I)/3)*Pi + (-78 + (11*I)*Pi)*Log[mu2/s] - 
          59*Log[mu2/s]^2 + 1048*zeta[2]) + G[0, 0, 0, 1, x]*
         (-473/3 + ((47*I)/3)*Pi + (-78 - (5*I)*Pi)*Log[mu2/s] - 
          59*Log[mu2/s]^2 + 1049*zeta[2]) + G[0, 0, 0, x]*
         (-76117/108 + ((547*I)/6)*Pi + (-467/12 + ((13*I)/2)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/2 + Log[mu2/s]*
           (-4601/18 + ((47*I)/2)*Pi - (1189*zeta[2])/2) + 
          (-3943/12 - ((69*I)/2)*Pi)*zeta[2] - 818*zeta[3]) + 
        G[0, 1, 1, x]*(((-340*I)/3)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((-38*I)*Pi - 172*zeta[2]) + (-244/3 - (2*I)*Pi)*
           zeta[2] - 143*zeta[3]) + G[0, 1, 0, x]*(43879/216 - 
          ((1247*I)/36)*Pi + (205/12 - (5*I)*Pi)*Log[mu2/s]^2 + 
          (7*Log[mu2/s]^3)/6 + Log[mu2/s]*(1693/18 - ((17*I)/3)*Pi - 
            (835*zeta[2])/2) + (-2081/12 + (7*I)*Pi)*zeta[2] - 
          (406*zeta[3])/3) + G[0, 0, 1, x]*(43879/216 + ((1829*I)/36)*Pi + 
          (205/12 + (I/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + 
          Log[mu2/s]*(1693/18 + ((97*I)/6)*Pi - (1029*zeta[2])/2) + 
          (-3887/12 - ((17*I)/2)*Pi)*zeta[2] - (388*zeta[3])/3) + 
        G[1, 1, 0, x]*(((39*I)/2)*Pi + I*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((6*I)*Pi - 12*zeta[2]) + (-107/3 - (8*I)*Pi)*zeta[2] - 
          27*zeta[3]) + G[1, 1, 1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
        (-13693/216 + ((9313*I)/36)*Pi)*zeta[3] + 281*zeta[3]^2 + 
        G[1, 0, 1, x]*(((1103*I)/18)*Pi + ((7*I)/2)*Pi*Log[mu2/s]^2 + 
          (251/6 - ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((143*I)/6)*Pi + 
            65*zeta[2]) + 37*zeta[3]) + G[1, 0, 0, x]*
         (559/4 - ((700*I)/9)*Pi + (27/4 - ((9*I)/2)*Pi)*Log[mu2/s]^2 + 
          (7*Log[mu2/s]^3)/6 + (767/4 + ((55*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(87/2 - ((167*I)/6)*Pi + (327*zeta[2])/2) + 
          (602*zeta[3])/3) + zeta[2]*(((13693*I)/216)*Pi + 
          (1246/3 + (36*I)*Pi)*zeta[3]) + G[0, 1, x]*(((43879*I)/216)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + (1031/36 - ((231*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(((205*I)/12)*Pi + (91*zeta[2])/2) + 
          (229/3 - ((106*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((1693*I)/18)*Pi + 
            (115/6 - ((5*I)/2)*Pi)*zeta[2] + 40*zeta[3]) - 
          (1567*zeta[4])/4) + G[1, 0, x]*(((559*I)/4)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((27*I)/4)*Pi - 
            (33*zeta[2])/2) + (-1996/9 - ((635*I)/12)*Pi)*zeta[2] + 
          Log[mu2/s]*(((87*I)/2)*Pi + (-455/6 - ((33*I)/2)*Pi)*zeta[2] - 
            58*zeta[3]) + (-140/3 - ((124*I)/3)*Pi)*zeta[3] - 
          (1313*zeta[4])/4) + (15469/16 + ((9251*I)/24)*Pi)*zeta[4] + 
        G[1, 1, x]*(((29*I)/3)*Pi*zeta[2] + Log[mu2/s]*((4*I)*Pi*zeta[2] - 
            4*zeta[3]) + (-29/3 + (17*I)*Pi)*zeta[3] + 146*zeta[4]) + 
        Log[mu2/s]^2*(((31*I)/3)*Pi*zeta[2] + (-31/3 + (14*I)*Pi)*zeta[3] + 
          (497*zeta[4])/2) + G[0, 0, x]*(4397/8 - ((73255*I)/216)*Pi - 
          ((7*I)/3)*Pi*Log[mu2/s]^3 + (7591/12 + ((299*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(15 - ((131*I)/6)*Pi + 133*zeta[2]) + 
          (502/3 + ((200*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
           (325/2 - ((1184*I)/9)*Pi + (263 + (23*I)*Pi)*zeta[2] + 
            396*zeta[3]) + 676*zeta[4]) + G[0, x]*(((4397*I)/8)*Pi + 
          zeta[2]*(-155713/216 - ((4885*I)/36)*Pi - (2319*zeta[3])/2) + 
          Log[mu2/s]^2*((15*I)*Pi + (-43/3 + ((3*I)/2)*Pi)*zeta[2] - 
            (99*zeta[3])/2) + (-838/9 - ((869*I)/6)*Pi)*zeta[3] + 
          Log[mu2/s]*(((325*I)/2)*Pi + (-1643/9 - ((257*I)/6)*Pi)*zeta[2] + 
            (-359/6 - (26*I)*Pi)*zeta[3] - (2533*zeta[4])/4) + 
          (-4151/8 - ((209*I)/2)*Pi)*zeta[4] - (1361*zeta[5])/2) + 
        (769/6 + (176*I)*Pi)*zeta[5] + G[1, x]*
         (Log[mu2/s]^2*(((5*I)/2)*Pi*zeta[2] - (5*zeta[3])/2) + 
          (-376/9 + ((224*I)/3)*Pi)*zeta[3] + zeta[2]*(((376*I)/9)*Pi + 
            (817*zeta[3])/2) + (2595/8 + ((397*I)/4)*Pi)*zeta[4] + 
          Log[mu2/s]*(((107*I)/6)*Pi*zeta[2] + (-107/6 + (34*I)*Pi)*zeta[3] + 
            (1249*zeta[4])/4) + (343*zeta[5])/2) + 
        Log[mu2/s]*((-455/9 + ((238*I)/3)*Pi)*zeta[3] + 
          zeta[2]*(((455*I)/9)*Pi + 798*zeta[3]) + (1635/4 + ((159*I)/2)*Pi)*
           zeta[4] + 358*zeta[5]) + (7597*zeta[6])/16)/(1 - x)^2 + 
      (((-4589*I)/108)*Pi - (11*I)*Pi*G[1, 1, 1, 1, x] + 
        (337 - (11*I)*Pi)*G[0, 1, 1, 1, 1, x] + (359 + (16*I)*Pi)*
         G[1, 0, 1, 1, 1, x] + (243 - (6*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
        (-11 + I*Pi)*G[1, 1, 1, 0, 1, x] + (-11 - (3*I)*Pi)*
         G[1, 1, 1, 1, 0, x] - 47*G[0, 0, 0, 0, 0, 0, x] + 
        142*G[0, 0, 0, 0, 0, 1, x] + 142*G[0, 0, 0, 0, 1, 0, x] - 
        59*G[0, 0, 0, 0, 1, 1, x] + (125*G[0, 0, 0, 1, 0, 0, x])/2 + 
        82*G[0, 0, 0, 1, 0, 1, x] + 82*G[0, 0, 0, 1, 1, 0, x] - 
        117*G[0, 0, 0, 1, 1, 1, x] + 12*G[0, 0, 1, 0, 0, 0, x] + 
        73*G[0, 0, 1, 0, 0, 1, x] + 73*G[0, 0, 1, 0, 1, 0, x] - 
        37*G[0, 0, 1, 0, 1, 1, x] - 73*G[0, 0, 1, 1, 0, 0, x] + 
        10*G[0, 0, 1, 1, 0, 1, x] + 10*G[0, 0, 1, 1, 1, 0, x] - 
        59*G[0, 0, 1, 1, 1, 1, x] - (111*G[0, 1, 0, 0, 0, 0, x])/2 + 
        24*G[0, 1, 0, 0, 0, 1, x] + 24*G[0, 1, 0, 0, 1, 0, x] + 
        G[0, 1, 0, 0, 1, 1, x] - 18*G[0, 1, 0, 1, 0, 0, x] + 
        16*G[0, 1, 0, 1, 0, 1, x] + 16*G[0, 1, 0, 1, 1, 0, x] - 
        37*G[0, 1, 0, 1, 1, 1, x] - 79*G[0, 1, 1, 0, 0, 0, x] + 
        19*G[0, 1, 1, 0, 0, 1, x] + 19*G[0, 1, 1, 0, 1, 0, x] - 
        21*G[0, 1, 1, 0, 1, 1, x] + (143*G[0, 1, 1, 1, 0, 0, x])/2 - 
        11*G[0, 1, 1, 1, 0, 1, x] - 11*G[0, 1, 1, 1, 1, 0, x] - 
        59*G[1, 0, 0, 0, 0, 0, x] - 29*G[1, 0, 0, 0, 0, 1, x] - 
        29*G[1, 0, 0, 0, 1, 0, x] + 26*G[1, 0, 0, 0, 1, 1, x] - 
        25*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
        4*G[1, 0, 0, 1, 1, 0, x] - 16*G[1, 0, 0, 1, 1, 1, x] - 
        10*G[1, 0, 1, 0, 0, 0, x] - G[1, 0, 1, 0, 0, 1, x] - 
        G[1, 0, 1, 0, 1, 0, x] - 6*G[1, 0, 1, 0, 1, 1, x] + 
        (13*G[1, 0, 1, 1, 0, 0, x])/2 + 16*G[1, 0, 1, 1, 0, 1, x] + 
        16*G[1, 0, 1, 1, 1, 0, x] + 20*G[1, 1, 0, 0, 0, 0, x] + 
        4*G[1, 1, 0, 0, 0, 1, x] + 4*G[1, 1, 0, 0, 1, 0, x] + 
        2*G[1, 1, 0, 0, 1, 1, x] + (11*G[1, 1, 0, 1, 0, 0, x])/2 - 
        6*G[1, 1, 0, 1, 0, 1, x] - 6*G[1, 1, 0, 1, 1, 0, x] + 
        2*G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, 1, x] + 
        G[1, 1, 1, 0, 1, 0, x] - 3*G[1, 1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 0, 0, x]*(5293/12 - ((99*I)/2)*Pi - (289*Log[mu2/s])/2) + 
        G[0, 0, 0, 0, 1, x]*(-1139/6 + (4*I)*Pi - 79*Log[mu2/s]) + 
        G[0, 0, 0, 1, 0, x]*(-1139/6 + ((131*I)/2)*Pi - 79*Log[mu2/s]) + 
        G[0, 1, 0, 0, 1, x]*(-581/3 - (2*I)*Pi - 27*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(-581/3 - (29*I)*Pi - 27*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(3029/12 + ((7*I)/2)*Pi - (41*Log[mu2/s])/2) + 
        G[0, 0, 1, 0, 1, x]*(-697/6 + (16*I)*Pi - 20*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(-697/6 - (83*I)*Pi - 20*Log[mu2/s]) + 
        G[1, 0, 1, 1, 0, x]*(-196 + ((21*I)/2)*Pi - 12*Log[mu2/s]) + 
        G[1, 0, 1, 0, 1, x]*(-196 - (19*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(-149 + (75*I)*Pi - 10*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(3 + (2*I)*Pi - Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(115/3 - ((21*I)/2)*Pi + Log[mu2/s]/2) + 
        G[1, 1, 0, 1, 0, x]*(-1421/6 + ((5*I)/2)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 0, 0, 1, x]*(-1421/6 + (9*I)*Pi + 3*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(77/2 - (8*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, 1, x]*(-204 + (3*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(-403/6 + (4*I)*Pi + 6*Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(-204 - (15*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, 1, 0, x]*(-403/6 + ((133*I)/2)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(230/3 - ((101*I)/2)*Pi + (19*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, 1, x]*(66 + I*Pi + 22*Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(695/6 - (11*I)*Pi + 38*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(52 + (7*I)*Pi + 42*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(781/12 + (15*I)*Pi + (93*Log[mu2/s])/2) + 
        G[1, 0, 0, 0, 0, x]*(1157/3 + (5*I)*Pi + 93*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(473/6 - (2*I)*Pi + (6 - I*Pi)*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(1533/4 + ((61*I)/6)*Pi + (148 - (11*I)*Pi)*
           Log[mu2/s] + 13*Log[mu2/s]^2 - 301*zeta[2]) + 
        G[0, 0, 1, 0, x]*(1533/4 - ((703*I)/6)*Pi + (148 - (4*I)*Pi)*
           Log[mu2/s] + 13*Log[mu2/s]^2 - 287*zeta[2]) + 
        G[0, 0, 0, 0, x]*(-5816/9 + ((515*I)/6)*Pi + (-1985/12 - (22*I)*Pi)*
           Log[mu2/s] + (403*Log[mu2/s]^2)/4 - (743*zeta[2])/4) + 
        G[0, 1, 0, 0, x]*(338/9 - ((469*I)/6)*Pi + (605/12 - ((11*I)/2)*Pi)*
           Log[mu2/s] - (25*Log[mu2/s]^2)/2 - 93*zeta[2]) + 
        G[0, 0, 1, 1, x]*(-19/3 - ((49*I)/3)*Pi + (-16 - (2*I)*Pi)*
           Log[mu2/s] - 10*Log[mu2/s]^2 - 82*zeta[2]) + 
        G[0, 1, 1, 0, x]*(949/4 + ((173*I)/2)*Pi + (77 + ((23*I)/2)*Pi)*
           Log[mu2/s] - 2*Log[mu2/s]^2 - (133*zeta[2])/2) + 
        G[1, 0, 0, 1, x]*(15727/36 + ((55*I)/3)*Pi + (1103/6 + (17*I)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/2 - (61*zeta[2])/2) + 
        G[1, 0, 0, 0, x]*(-8467/18 - ((15*I)/2)*Pi + 
          (-1135/6 + ((53*I)/2)*Pi)*Log[mu2/s] - (145*Log[mu2/s]^2)/4 - 
          (107*zeta[2])/4) + G[0, 1, 1, 1, x]*(-3907/6 + ((263*I)/6)*Pi + 
          (-226 + (6*I)*Pi)*Log[mu2/s] - 17*zeta[2]) + 
        G[0, 1, 0, 1, x]*(949/4 - ((152*I)/3)*Pi + (77 - (9*I)*Pi)*
           Log[mu2/s] - 2*Log[mu2/s]^2 - 15*zeta[2]) + 
        G[1, 1, 0, 1, x]*(473/6 + ((73*I)/6)*Pi + (6 + (3*I)*Pi)*Log[mu2/s] - 
          5*zeta[2]) + G[1, 0, 1, 1, x]*(-452 - (13*I)*Pi + 
          (-176 - (12*I)*Pi)*Log[mu2/s] + 10*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-35/2 - ((11*I)/3)*Pi + (-77/4 - (11*I)*Pi)*
           Log[mu2/s] + (13*Log[mu2/s]^2)/4 + (87*zeta[2])/4) + 
        G[1, 0, 1, 0, x]*(15727/36 + ((157*I)/6)*Pi + (1103/6 - ((9*I)/2)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/2 + 36*zeta[2]) + 
        G[0, 1, 0, x]*(-140099/216 + ((535*I)/36)*Pi + (-551/12 - (11*I)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + (5845/12 + (28*I)*Pi)*
           zeta[2] + Log[mu2/s]*(-4679/18 + ((427*I)/12)*Pi + 169*zeta[2]) - 
          (425*zeta[3])/6) + G[1, 0, 0, x]*(559/18 - ((1315*I)/36)*Pi + 
          (-57/8 - ((81*I)/4)*Pi)*Log[mu2/s]^2 + (25*Log[mu2/s]^3)/6 + 
          (4451/8 + ((239*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
           (-3 - ((235*I)/12)*Pi + 84*zeta[2]) - (127*zeta[3])/3) + 
        G[0, 0, 1, x]*(-140099/216 + ((4211*I)/36)*Pi + 
          (-551/12 + ((13*I)/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + 
          (3817/12 + ((103*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (-4679/18 + ((241*I)/6)*Pi + (171*zeta[2])/2) - (64*zeta[3])/3) + 
        G[1, 1, 1, x]*(((473*I)/6)*Pi + (6*I)*Pi*Log[mu2/s] + 
          (247 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
        (-119503/216 - ((2777*I)/36)*Pi)*zeta[3] - (59*zeta[3]^2)/2 + 
        Log[mu2/s]^3*((-3*I)*Pi*zeta[2] + 3*zeta[3]) + 
        G[1, 0, 1, x]*(-752/3 - ((2561*I)/36)*Pi + (-2 + ((7*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-56 + ((23*I)/6)*Pi - 13*zeta[2]) + 
          (1735/3 - (18*I)*Pi)*zeta[2] + (11*zeta[3])/2) + 
        G[1, 1, 0, x]*(-752/3 + ((16*I)/3)*Pi + (-2 + ((13*I)/4)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-56 - ((69*I)/4)*Pi - 12*zeta[2]) + 
          (4385/6 - ((29*I)/4)*Pi)*zeta[2] + 6*zeta[3]) + 
        G[0, 1, 1, x]*(9131/12 - ((1295*I)/12)*Pi + (56 - (2*I)*Pi)*
           Log[mu2/s]^2 + (1265/3 - ((121*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(306 - (37*I)*Pi + 38*zeta[2]) + (185*zeta[3])/2) + 
        G[0, 0, 0, x]*(51529/54 + ((421*I)/12)*Pi + (58/3 + (38*I)*Pi)*
           Log[mu2/s]^2 - (101*Log[mu2/s]^3)/4 + Log[mu2/s]*
           (5365/18 + ((85*I)/4)*Pi - (107*zeta[2])/4) + 
          (2783/12 - ((279*I)/2)*Pi)*zeta[2] + (659*zeta[3])/2) + 
        zeta[2]*(-390091/216 - ((9659*I)/216)*Pi + 
          (-6613/24 + ((273*I)/2)*Pi)*zeta[3]) + G[1, 0, x]*
         (127927/216 - ((553*I)/18)*Pi + (7/6 + ((25*I)/6)*Pi)*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(271/12 - ((45*I)/8)*Pi - (93*zeta[2])/4) + 
          (-9589/9 - ((277*I)/24)*Pi)*zeta[2] + (-885/4 - ((347*I)/6)*Pi)*
           zeta[3] + Log[mu2/s]*(1700/9 - ((83*I)/6)*Pi + 
            (-4675/12 - ((21*I)/2)*Pi)*zeta[2] + (7*zeta[3])/2) - 
          (1123*zeta[4])/8) + G[0, 0, x]*(-51125/54 - ((12433*I)/216)*Pi + 
          (-17/8 - ((95*I)/6)*Pi)*Log[mu2/s]^3 + (33*Log[mu2/s]^4)/16 + 
          (-8567/12 + ((1537*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*
           (-219/4 - ((791*I)/24)*Pi + (581*zeta[2])/8) + 
          Log[mu2/s]*(-13075/36 - ((1285*I)/18)*Pi + (-1175/8 + (92*I)*Pi)*
             zeta[2] - 81*zeta[3]) + (-1873/6 + ((1255*I)/6)*Pi)*zeta[3] - 
          (4333*zeta[4])/32) + Log[mu2/s]^2*(((-10*I)/3)*Pi + 
          (-229/3 + ((365*I)/24)*Pi)*zeta[2] + (-1517/24 + (14*I)*Pi)*
           zeta[3] - (797*zeta[4])/16) + G[1, 1, x]*(((-752*I)/3)*Pi - 
          (2*I)*Pi*Log[mu2/s]^2 + (-1270/3 + ((61*I)/6)*Pi)*zeta[2] + 
          Log[mu2/s]*((-56*I)*Pi + (-172 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
          (-931/6 + (17*I)*Pi)*zeta[3] - (43*zeta[4])/4) + 
        (-2083/8 + ((5155*I)/48)*Pi)*zeta[4] + G[0, 1, x]*
         (127927/216 + ((65059*I)/216)*Pi + (7/6 + ((7*I)/6)*Pi)*
           Log[mu2/s]^3 + Log[mu2/s]^2*(271/12 + ((163*I)/12)*Pi - 
            (65*zeta[2])/2) + (-10402/9 - ((479*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(1700/9 + ((821*I)/9)*Pi + (-1219/3 - (31*I)*Pi)*
             zeta[2] - (55*zeta[3])/2) + (30 - ((223*I)/3)*Pi)*zeta[3] + 
          (1789*zeta[4])/8) + Log[mu2/s]*(((-355*I)/18)*Pi + 
          zeta[2]*(-5324/9 + ((259*I)/18)*Pi - (441*zeta[3])/2) + 
          (-4123/18 + ((46*I)/3)*Pi)*zeta[3] + (-1211/16 + ((27*I)/4)*Pi)*
           zeta[4] - 41*zeta[5]) + G[1, x]*(((127927*I)/216)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + zeta[2]*(22421/36 - ((523*I)/18)*Pi - 
            (403*zeta[3])/4) + Log[mu2/s]^2*(((271*I)/12)*Pi + 
            (91/2 + (I/4)*Pi)*zeta[2] - zeta[3]/4) + 
          (8213/36 - ((29*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((1700*I)/9)*Pi + 
            (1537/6 + ((199*I)/12)*Pi)*zeta[2] + (251/12 + (34*I)*Pi)*
             zeta[3] - (5*zeta[4])/4) + (-837/8 + ((503*I)/8)*Pi)*zeta[4] - 
          28*zeta[5]) + (-2129/6 + (131*I)*Pi)*zeta[5] + 
        G[0, x]*(-4589/108 - ((80833*I)/216)*Pi + ((33*I)/16)*Pi*
           Log[mu2/s]^4 + Log[mu2/s]^3*(((-23*I)/24)*Pi - 9*zeta[2]) + 
          (3383/9 - ((329*I)/12)*Pi)*zeta[3] + Log[mu2/s]^2*
           (-10/3 - ((193*I)/6)*Pi + (3763/24 + ((69*I)/8)*Pi)*zeta[2] + 
            (15*zeta[3])/2) + zeta[2]*(508055/216 + ((1753*I)/18)*Pi + 
            (291*zeta[3])/2) + Log[mu2/s]*(-355/18 - ((6515*I)/36)*Pi + 
            (8671/9 + ((49*I)/24)*Pi)*zeta[2] + (2615/12 - (59*I)*Pi)*
             zeta[3] - (2303*zeta[4])/8) + (-4887/8 - ((6425*I)/32)*Pi)*
           zeta[4] + 65*zeta[5]) + (40663*zeta[6])/64)/(1 - x)))}


==> anc/qgqg_-++-_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-5*G[0, 0, 0, 0, 0, 0, x] - 5*G[0, 0, 0, 0, 0, 1, x] - 
    5*G[0, 0, 0, 0, 1, 0, x] - 11*G[0, 0, 0, 0, 1, 1, x] - 
    12*G[0, 0, 0, 1, 0, 0, x] - 10*G[0, 0, 0, 1, 0, 1, x] - 
    10*G[0, 0, 0, 1, 1, 0, x] + 23*G[0, 0, 0, 1, 1, 1, x] - 
    5*G[0, 0, 1, 0, 0, 0, x] - G[0, 0, 1, 0, 0, 1, x] - 
    G[0, 0, 1, 0, 1, 0, x] + 8*G[0, 0, 1, 0, 1, 1, x] - 
    6*G[0, 0, 1, 1, 0, 0, x] + 9*G[0, 0, 1, 1, 0, 1, x] + 
    9*G[0, 0, 1, 1, 1, 0, x] - 19*G[0, 0, 1, 1, 1, 1, x] + 
    7*G[0, 1, 0, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 0, 1, x] + 
    6*G[0, 1, 0, 0, 1, 0, x] + 17*G[0, 1, 0, 0, 1, 1, x] + 
    9*G[0, 1, 0, 1, 0, 1, x] + 9*G[0, 1, 0, 1, 1, 0, x] - 
    12*G[0, 1, 0, 1, 1, 1, x] - 3*G[0, 1, 1, 0, 0, 0, x] + 
    3*G[0, 1, 1, 0, 0, 1, x] + 3*G[0, 1, 1, 0, 1, 0, x] - 
    9*G[0, 1, 1, 0, 1, 1, x] + 14*G[0, 1, 1, 1, 0, 0, x] - 
    12*G[0, 1, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 1, 0, x] + 
    15*G[0, 1, 1, 1, 1, 1, x] - 5*G[1, 0, 0, 0, 0, 0, x] + 
    9*G[1, 0, 0, 0, 0, 1, x] + 9*G[1, 0, 0, 0, 1, 0, x] + 
    14*G[1, 0, 0, 0, 1, 1, x] + 10*G[1, 0, 0, 1, 0, 0, x] + 
    15*G[1, 0, 0, 1, 0, 1, x] + 15*G[1, 0, 0, 1, 1, 0, x] - 
    29*G[1, 0, 0, 1, 1, 1, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
    6*G[1, 0, 1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, 1, 0, x] - 
    13*G[1, 0, 1, 0, 1, 1, x] + 14*G[1, 0, 1, 1, 0, 0, x] - 
    15*G[1, 0, 1, 1, 0, 1, x] - 15*G[1, 0, 1, 1, 1, 0, x] + 
    22*G[1, 0, 1, 1, 1, 1, x] - 11*G[1, 1, 0, 0, 0, 0, x] - 
    3*G[1, 1, 0, 0, 0, 1, x] - 3*G[1, 1, 0, 0, 1, 0, x] - 
    21*G[1, 1, 0, 0, 1, 1, x] + 6*G[1, 1, 0, 1, 0, 0, x] - 
    14*G[1, 1, 0, 1, 0, 1, x] - 14*G[1, 1, 0, 1, 1, 0, x] + 
    15*G[1, 1, 0, 1, 1, 1, x] + 15*G[1, 1, 1, 0, 0, 0, x] - 
    9*G[1, 1, 1, 0, 0, 1, x] - 9*G[1, 1, 1, 0, 1, 0, x] + 
    12*G[1, 1, 1, 0, 1, 1, x] - 20*G[1, 1, 1, 1, 0, 0, x] + 
    15*G[1, 1, 1, 1, 0, 1, x] + 15*G[1, 1, 1, 1, 1, 0, x] - 
    15*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x]*
     (15/2 - (26*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (51/2 - (8*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (12 - (2*I)*Pi - 6*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (9/2 - (2*I)*Pi - 5*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (9/2 + (2*I)*Pi - 5*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (15/2 + (4*I)*Pi - 5*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (15/2 + (18*I)*Pi - 5*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (39/2 - (20*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (39/2 - (26*I)*Pi - 4*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (-9/2 - 3*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(75/2 - 3*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-9/2 - (2*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(15/2 + (4*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(-9/2 - (8*I)*Pi - 3*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*((10*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(9 + (20*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(9 + (22*I)*Pi - 3*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-18 - (4*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(-51/2 + (8*I)*Pi + 4*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(3/2 - (10*I)*Pi + 4*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(-3/2 - (2*I)*Pi + 5*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(-45/2 + (2*I)*Pi + 5*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(-3/2 + (4*I)*Pi + 5*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-12 + 6*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (-3 - (2*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (-39 - (4*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (-12 + (8*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (3/2 + (12*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (-3 - (18*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-21 + (20*I)*Pi + 7*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (-3/2 + 10*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-5/2 - ((39*I)/2)*Pi + 
      (-6 + (6*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 86*zeta[2]) + 
    G[1, 0, 0, 0, x]*(7/4 - (9*I)*Pi + (15/2 + (6*I)*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/2 - (131*zeta[2])/2) + G[1, 0, 0, 1, x]*
     (-5/4 + (9*I)*Pi - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 - (95*zeta[2])/2) + 
    G[0, 1, 0, 1, x]*(-33/4 - (9*I)*Pi + 6*Log[mu2/s] - 39*zeta[2]) + 
    G[0, 0, 1, 1, x]*(29 - (24*I)*Pi + (21*Log[mu2/s])/2 - Log[mu2/s]^2/2 - 
      (47*zeta[2])/2) + G[1, 1, 1, 0, x]*(-1/4 - ((15*I)/2)*Pi - 
      (9*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 - (29*zeta[2])/2) + 
    G[1, 1, 1, 1, x]*(71/4 + (9*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 - 
      (21*zeta[2])/2) + G[1, 0, 1, 0, x]*(-5/4 + (9*I)*Pi + 
      (-3/2 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (11*zeta[2])/2) - 
    (9*Log[mu2/s]^3*zeta[2])/4 - (3*Log[mu2/s]^4*zeta[2])/8 + 
    G[0, 0, 1, 0, x]*(39/4 - (21*I)*Pi + (-15/2 + (4*I)*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 + (7*zeta[2])/2) + G[0, 1, 1, 1, x]*
     (-57/4 + (21*I)*Pi - (9*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 + 
      (21*zeta[2])/2) + G[0, 1, 1, 0, x]*(-33/4 + ((39*I)/2)*Pi + 
      (6 - (2*I)*Pi)*Log[mu2/s] + 18*zeta[2]) + 
    G[1, 0, 1, 1, x]*(-65/2 + (3*I)*Pi - 3*Log[mu2/s] - Log[mu2/s]^2 + 
      27*zeta[2]) + G[0, 0, 0, 1, x]*(39/4 + (12*I)*Pi - (15*Log[mu2/s])/2 + 
      (7*Log[mu2/s]^2)/2 + (81*zeta[2])/2) + G[1, 1, 0, 1, x]*
     (-1/4 - (12*I)*Pi - (9*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 + 
      (85*zeta[2])/2) + G[0, 0, 0, 0, x]*(-61/4 + (21*I)*Pi + 
      (3 - (8*I)*Pi)*Log[mu2/s] - 7*Log[mu2/s]^2 + 52*zeta[2]) + 
    G[1, 1, 0, 0, x]*(16 + ((15*I)/2)*Pi + (3 - (4*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 + 89*zeta[2]) + G[1, 0, 0, x]*(61/3 - ((23*I)/2)*Pi + 
      (-9/2 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + 
      Log[mu2/s]*(-12 - (3*I)*Pi - 3*zeta[2]) + (-24 - (17*I)*Pi)*zeta[2] - 
      20*zeta[3]) + G[0, 1, 0, x]*(163/24 - ((55*I)/4)*Pi + 
      (-3/2 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + (3 - (11*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-3 - (3*I)*Pi + 2*zeta[2]) - 16*zeta[3]) + 
    G[1, 1, 1, x]*(-37/12 + ((35*I)/2)*Pi + (12 + (8*I)*Pi)*zeta[2] - 
      14*zeta[3]) + (-277/24 - ((207*I)/4)*Pi)*zeta[3] - 17*zeta[3]^2 + 
    G[1, 0, 1, x]*(-157/8 - ((111*I)/4)*Pi + (9*Log[mu2/s]^2)/4 + 
      Log[mu2/s]^3/2 + Log[mu2/s]*(6 - (7*zeta[2])/2) - (33*zeta[2])/4 + 
      4*zeta[3]) + G[0, 0, 1, x]*(163/24 + ((143*I)/4)*Pi - 
      (3*Log[mu2/s]^2)/2 - Log[mu2/s]^3 + (-9/2 - (2*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-3 + 7*zeta[2]) + 6*zeta[3]) + 
    G[0, 0, 0, x]*(-19/2 + ((7*I)/2)*Pi + (15/4 + I*Pi)*Log[mu2/s]^2 + 
      (3*Log[mu2/s]^3)/2 + (-153/4 + (21*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(9 + (3*I)*Pi + (27*zeta[2])/2) + 6*zeta[3]) + 
    G[0, 1, 1, x]*(215/12 - ((51*I)/2)*Pi - (3*Log[mu2/s]^2)/4 + 
      Log[mu2/s]^3/2 + Log[mu2/s]*(-3 - (7*zeta[2])/2) + 
      (-21/4 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
    G[1, 1, 0, x]*(-157/8 + ((87*I)/4)*Pi + (9/4 + I*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/2 + Log[mu2/s]*(6 + (3*I)*Pi - (7*zeta[2])/2) + 
      (27/4 + (9*I)*Pi)*zeta[2] + 26*zeta[3]) + 
    zeta[2]*(-1961/32 - ((79*I)/8)*Pi + (45/2 - (25*I)*Pi)*zeta[3]) + 
    (((3*I)/2)*Pi*G[0, 0, 1, x] - ((9*I)/2)*Pi*G[0, 1, 0, x] - 
      ((7*I)/2)*Pi*G[1, 0, 0, x] + (9 - ((9*I)/2)*Pi)*G[1, 1, 1, x] + 
      (3*G[0, 0, 1, 1, x])/2 - (9*G[0, 1, 0, 1, x])/2 - 
      (9*G[0, 1, 1, 0, x])/2 + 6*G[0, 1, 1, 1, x] - (7*G[1, 0, 0, 1, x])/2 - 
      (7*G[1, 0, 1, 0, x])/2 + 5*G[1, 0, 1, 1, x] - 56*G[1, 1, 0, 0, x] + 
      (105*G[1, 1, 0, 1, x])/2 + (105*G[1, 1, 1, 0, x])/2 - 
      57*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-45/4 - (3*Log[mu2/s])/2) + 
      G[0, 1, 1, x]*(-25/4 - (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-45/4 - (5*I)*Pi - (3*Log[mu2/s])/2) + 
      G[1, 1, x]*(-49/24 + (9*Log[mu2/s])/4 + (3*Log[mu2/s]^2)/4 - 
        (403*zeta[2])/4) + G[1, 0, x]*(((-45*I)/4)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s] - (43*zeta[2])/2) + 
      G[0, 1, x]*(((-25*I)/4)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + 18*zeta[2]) + 
      G[1, x]*(((-49*I)/24)*Pi + ((9*I)/4)*Pi*Log[mu2/s] + 
        ((3*I)/4)*Pi*Log[mu2/s]^2 + (31 + ((5*I)/4)*Pi)*zeta[2] + 
        (73*zeta[3])/2))/x^2 + G[0, 1, x]*(1577/96 + ((671*I)/24)*Pi + 
      (3*Log[mu2/s]^3)/4 + Log[mu2/s]^4/8 + Log[mu2/s]^2*
       (3 - (7*zeta[2])/4) + (481/8 - (12*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(13/4 + (15/4 + (2*I)*Pi)*zeta[2] - 10*zeta[3]) + 
      (45/2 - (18*I)*Pi)*zeta[3] - (2511*zeta[4])/16) + 
    G[1, 0, x]*(1577/96 + ((95*I)/24)*Pi + (3*Log[mu2/s]^3)/4 + 
      Log[mu2/s]^4/8 + Log[mu2/s]^2*(3 + (3*zeta[2])/4) + 
      (265/8 - (18*I)*Pi)*zeta[2] + Log[mu2/s]*
       (13/4 + (45/4 + (2*I)*Pi)*zeta[2] - 10*zeta[3]) + 
      (-51/2 - (24*I)*Pi)*zeta[3] - (1339*zeta[4])/16) + 
    Log[mu2/s]*((9 - (3*I)*Pi)*zeta[3] + zeta[2]*(-63/4 + 18*zeta[3]) - 
      (357*zeta[4])/8) + Log[mu2/s]^2*(-9*zeta[2] + (3 - I*Pi)*zeta[3] - 
      (59*zeta[4])/8) + (-5433/16 + ((543*I)/8)*Pi)*zeta[4] + 
    x*((61/2 - (25*I)*Pi)*G[1, 1, 1, x] + 12*G[0, 0, 0, 0, x] - 
      5*G[0, 0, 0, 1, x] - 5*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] - 
      4*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
      28*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 
      3*G[1, 0, 1, 0, x] + 30*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 
      5*G[1, 1, 0, 1, x] + 5*G[1, 1, 1, 0, x] - 30*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(-3/2 + I*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-37/2 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-51/2 + (25*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-37/2 + (25*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(13/2 - I*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, x]*(27/2 - I*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(27/2 - (25*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, x]*(245/12 - (15*I)*Pi - 3*Log[mu2/s] - Log[mu2/s]^2 - 
        21*zeta[2]) + (-245/4 + (45*I)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] + 
      3*Log[mu2/s]^2*zeta[2] + G[1, 0, x]*(245/12 - (15*I)*Pi - 
        3*Log[mu2/s] - Log[mu2/s]^2 + 5*zeta[2]) + 
      G[0, 0, x]*(-245/12 + (15*I)*Pi + 3*Log[mu2/s] + Log[mu2/s]^2 + 
        7*zeta[2]) + G[1, 1, x]*(-245/12 + (15*I)*Pi + 3*Log[mu2/s] + 
        Log[mu2/s]^2 + 21*zeta[2]) + G[0, x]*((-17/2 + I*Pi)*zeta[2] - 
        6*Log[mu2/s]*zeta[2] - 3*zeta[3]) + (7 + (24*I)*Pi)*zeta[3] + 
      G[1, x]*((47/2 - I*Pi)*zeta[2] + zeta[3]) + 64*zeta[4]) + 
    G[0, 0, x]*(-2729/96 - ((95*I)/24)*Pi - (3*Log[mu2/s]^3)/4 - 
      Log[mu2/s]^4/8 + Log[mu2/s]^2*(-3 - (21*zeta[2])/4) + 
      (-333/8 + (30*I)*Pi)*zeta[2] + (9/2 + (22*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-5/4 + (21/4 - (4*I)*Pi)*zeta[2] + 14*zeta[3]) + 
      (1103*zeta[4])/16) + G[1, 1, x]*(-425/96 - ((671*I)/24)*Pi - 
      (3*Log[mu2/s]^3)/4 - Log[mu2/s]^4/8 - (413*zeta[2])/8 + 
      Log[mu2/s]^2*(-3 + (7*zeta[2])/4) + (21/2 + (18*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-21/4 + (9*zeta[2])/4 + 6*zeta[3]) + (2511*zeta[4])/16) + 
    G[0, x]*(137/12 - (15*I)*Pi + (3*Log[mu2/s]^3*zeta[2])/2 + 
      zeta[2]*(241/24 + ((23*I)/4)*Pi - 114*zeta[3]) + 
      Log[mu2/s]^2*(-1 + (3/4 + I*Pi)*zeta[2] - 2*zeta[3]) + 
      (-41/4 - (9*I)*Pi)*zeta[3] + (-333/2 + (59*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(-3 + (3*I)*Pi*zeta[2] + (-12 + (2*I)*Pi)*zeta[3] + 
        (59*zeta[4])/4) - 14*zeta[5]) + (15/4 - (42*I)*Pi)*zeta[5] + 
    G[1, x]*(-137/12 + (15*I)*Pi + (21/4 - (24*I)*Pi)*zeta[3] + 
      Log[mu2/s]^2*(1 + (-3 - I*Pi)*zeta[2] + 2*zeta[3]) + 
      Log[mu2/s]*(3 + (-9 - (3*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      zeta[2]*(1451/24 - ((119*I)/4)*Pi + 96*zeta[3]) + 
      (-279/8 - (59*I)*Pi)*zeta[4] + 14*zeta[5]) + 
    (5/4 - ((385*I)/24)*Pi + (73/6 + ((38*I)/3)*Pi)*G[1, 0, 0, 1, x] + 
      (73*G[1, 0, 1, 0, x])/6 + (-1/6 + ((2*I)/3)*Pi)*G[1, 0, 1, 1, x] + 
      (-7/3 - (15*I)*Pi)*G[1, 1, 0, 0, x] + (-5/3 + (4*I)*Pi)*
       G[1, 1, 0, 1, x] + (-5/3 + (5*I)*Pi)*G[1, 1, 1, 0, x] + 
      (164/3 + (24*I)*Pi)*G[0, 0, 1, 1, 1, x] + (10 - (16*I)*Pi)*
       G[0, 1, 0, 0, 0, x] + (-1/3 + (4*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
      (-1/3 + (8*I)*Pi)*G[0, 1, 0, 1, 0, x] + (13/3 + (4*I)*Pi)*
       G[0, 1, 0, 1, 1, x] + (-49/3 + (18*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (28/3 - (8*I)*Pi)*G[0, 1, 1, 0, 1, x] + (28/3 - (10*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - 22*G[0, 1, 1, 1, 1, x] + 
      17*G[1, 0, 0, 0, 0, x] + (17*G[1, 0, 0, 0, 1, x])/3 + 
      (17*G[1, 0, 0, 1, 0, x])/3 + 7*G[1, 0, 0, 1, 1, x] - 
      (8*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 0, 1, 0, 1, x])/3 + 
      (8*G[1, 0, 1, 1, 0, x])/3 - 2*G[1, 0, 1, 1, 1, x] - 
      17*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
      2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] + 5*G[1, 1, 1, 0, 0, x] - 
      30*G[0, 0, 0, 0, 0, 0, x] + 30*G[0, 0, 0, 0, 0, 1, x] + 
      30*G[0, 0, 0, 0, 1, 0, x] + 10*G[0, 0, 0, 0, 1, 1, x] - 
      8*G[0, 0, 0, 1, 0, 0, x] + 12*G[0, 0, 0, 1, 0, 1, x] + 
      12*G[0, 0, 0, 1, 1, 0, x] - 56*G[0, 0, 0, 1, 1, 1, x] - 
      26*G[0, 0, 1, 0, 0, 0, x] + 8*G[0, 0, 1, 0, 0, 1, x] + 
      8*G[0, 0, 1, 0, 1, 0, x] - 28*G[0, 0, 1, 0, 1, 1, x] + 
      34*G[0, 0, 1, 1, 0, 0, x] - 20*G[0, 0, 1, 1, 0, 1, x] - 
      20*G[0, 0, 1, 1, 1, 0, x] + 44*G[0, 0, 1, 1, 1, 1, x] - 
      18*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 0, 1, x] + 
      2*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, 1, 1, x] + 
      8*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, 1, 1, x] + 
      22*G[0, 1, 1, 0, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
      4*G[0, 1, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 1, 1, x] - 
      10*G[0, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 1, 0, x]*
       (-22 - (12*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-22 + (24*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (12 - (26*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-94/3 - (16*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-94/3 + (18*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (43/2 + ((86*I)/3)*Pi + 6*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-2 - (32*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (18 + (20*I)*Pi + 20*Log[mu2/s]) + G[1, 0, 0, x]*
       (-109/12 + ((92*I)/3)*Pi + (-3 + (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 
        (230*zeta[2])/3) + G[0, 0, 0, 0, x]*(-65/2 - (26*I)*Pi - 
        22*Log[mu2/s] - 2*Log[mu2/s]^2 - 76*zeta[2]) + 
      G[1, 0, 1, x]*(137/12 + (12*I)*Pi - 28*zeta[2]) + 
      G[0, 0, 0, 1, x]*(73/6 - (12*I)*Pi + 12*Log[mu2/s] + 2*Log[mu2/s]^2 - 
        14*zeta[2]) + G[0, 1, 1, 0, x]*(53/6 - (9*I)*Pi - 2*Log[mu2/s] - 
        12*zeta[2]) + G[0, 1, 0, 1, x]*(53/6 + (2*I)*Pi - 2*Log[mu2/s] - 
        8*zeta[2]) + G[1, 1, 1, x]*(((-5*I)/3)*Pi - 2*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-15 + ((40*I)/3)*Pi - 10*Log[mu2/s] - 
        2*Log[mu2/s]^2 - 2*zeta[2]) + G[0, 1, 1, 1, x]*
       (14/3 - ((38*I)/3)*Pi + 4*zeta[2]) + G[0, 1, 0, 0, x]*
       (-37/6 + ((47*I)/3)*Pi + 6*Log[mu2/s] + 6*zeta[2]) + 
      G[1, 1, 0, x]*(137/12 - (4*I)*Pi + 18*zeta[2]) + 
      G[0, 0, 1, 0, x]*(73/6 - ((22*I)/3)*Pi + 12*Log[mu2/s] + 
        2*Log[mu2/s]^2 + 18*zeta[2]) + G[1, 1, x]*(-1/4 + ((137*I)/12)*Pi + 
        (3 - (4*I)*Pi)*zeta[2]) + G[0, 1, 1, x]*(121/4 + ((33*I)/2)*Pi + 
        3*Log[mu2/s] + Log[mu2/s]^2 + (-13 + (8*I)*Pi)*zeta[2]) + 
      G[0, 0, 0, x]*(24 - ((34*I)/3)*Pi + 2*Log[mu2/s]^2 + 
        (108 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(9 - (6*I)*Pi + 24*zeta[2]) - 
        28*zeta[3]) + G[1, 0, x]*(-13/8 + ((7*I)/3)*Pi - I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((-3*I)*Pi - 2*zeta[2]) + (-421/6 + ((5*I)/3)*Pi)*
         zeta[2] - (20*zeta[3])/3) + (-223/6 + (32*I)*Pi)*zeta[3] + 
      10*zeta[3]^2 + G[0, 1, 0, x]*(-87/4 - (I/3)*Pi - Log[mu2/s]^2 + 
        (-50/3 - (12*I)*Pi)*zeta[2] + Log[mu2/s]*(-3 + (2*I)*Pi + 
          4*zeta[2]) + 4*zeta[3]) + G[0, 0, 1, x]*(-87/4 - ((35*I)/6)*Pi - 
        Log[mu2/s]^2 + (235/3 - (20*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 + 8*zeta[2]) + 36*zeta[3]) + 
      zeta[2]*(-77/2 - ((31*I)/12)*Pi + (-54 + (4*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(169/6 + ((15*I)/4)*Pi + Log[mu2/s]^2*
         (-1/2 + I*Pi - 4*zeta[2]) + (-77/3 - (11*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(3/2 + (5*I)*Pi - 16*zeta[2] - 8*zeta[3]) + 
        (38 - (20*I)*Pi)*zeta[3] - (333*zeta[4])/2) + 
      G[1, x]*(-3/8 - ((15*I)/8)*Pi + (-49/4 + ((76*I)/3)*Pi)*zeta[2] + 
        3*Log[mu2/s]*zeta[2] + Log[mu2/s]^2*zeta[2] + 
        (13 + (2*I)*Pi)*zeta[3] - (425*zeta[4])/4) + 
      Log[mu2/s]*(3/8 - ((9*I)/4)*Pi + (-9/2 + (3*I)*Pi)*zeta[2] - 
        6*zeta[3] - (51*zeta[4])/2) + G[0, 1, x]*(-13/8 + ((17*I)/2)*Pi + 
        (-337/6 - ((2*I)/3)*Pi)*zeta[2] - 8*Log[mu2/s]*zeta[2] - 
        2*Log[mu2/s]^2*zeta[2] + (-44 - (8*I)*Pi)*zeta[3] - (31*zeta[4])/2) + 
      Log[mu2/s]^2*(1/8 - ((3*I)/4)*Pi + (-3/2 + I*Pi)*zeta[2] - 2*zeta[3] - 
        (17*zeta[4])/2) + (-21 + ((217*I)/12)*Pi)*zeta[4] + 
      G[0, x]*(-385/24 + ((577*I)/24)*Pi + (197/6 + (20*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-3/4 - (I/2)*Pi + zeta[2] + 2*zeta[3]) + 
        zeta[2]*(28/3 + ((2*I)/3)*Pi + 10*zeta[3]) + (599/2 - (I/2)*Pi)*
         zeta[4] + Log[mu2/s]*(-5/2 + (6 - (2*I)*Pi)*zeta[2] + 10*zeta[3] + 
          17*zeta[4]) - 27*zeta[5]) + (295/6 - (40*I)*Pi)*zeta[5] - 
      (1143*zeta[6])/8)/(1 - x) + (2539/96 + ((239*I)/24)*Pi + 
      (-7/2 - (3*I)*Pi)*G[0, 0, 1, x] + (-7/2 + (9*I)*Pi)*G[0, 1, 0, x] + 
      (-56 + (11*I)*Pi)*G[1, 0, 0, x] + (-172/3 + (9*I)*Pi)*G[1, 1, 1, x] - 
      3*G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] - 
      12*G[0, 1, 1, 1, x] + 11*G[1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, x] - 
      14*G[1, 0, 1, 1, x] + 62*G[1, 1, 0, 0, x] - 59*G[1, 1, 0, 1, x] - 
      59*G[1, 1, 1, 0, x] + 68*G[1, 1, 1, 1, x] + 15*G[0, 0, 0, 0, 0, 0, x] + 
      G[0, 0, 0, 0, 0, x]*(-45/2 - 15*Log[mu2/s]) + (3*Log[mu2/s]^5)/16 + 
      Log[mu2/s]^6/48 + G[0, 1, 1, x]*(49/6 + 3*Log[mu2/s]) + 
      G[1, 0, 1, x]*(241/3 + 3*Log[mu2/s]) + G[1, 1, 0, x]*
       (241/3 + (6*I)*Pi + 3*Log[mu2/s]) + G[0, 1, x]*
       (-49/4 + ((19*I)/6)*Pi + (-3/2 + (3*I)*Pi)*Log[mu2/s] - 36*zeta[2]) + 
      G[1, 0, x]*(-49/4 + ((137*I)/6)*Pi + (-3/2 + (3*I)*Pi)*Log[mu2/s] - 
        15*zeta[2]) + G[0, 0, 0, 0, x]*(51/2 + (45*Log[mu2/s])/2 + 
        (15*Log[mu2/s]^2)/2 - (3*zeta[2])/2) + Log[mu2/s]^4*
       (17/16 - zeta[2]/16) + G[1, 1, x]*(53/12 + ((37*I)/2)*Pi - 
        (9*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 + (223*zeta[2])/2) + 
      zeta[2]*(19987/192 + ((5*I)/4)*Pi - (125*zeta[3])/4) + 
      G[1, x]*(239/24 - ((67*I)/12)*Pi + (9/4 - ((9*I)/2)*Pi)*Log[mu2/s] + 
        (3/4 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + (-2585/12 + ((15*I)/2)*Pi)*
         zeta[2] - 27*zeta[3]) + Log[mu2/s]^3*(27/8 + (9*zeta[2])/8 - 
        3*zeta[3]) + (381*zeta[3])/4 - 2*zeta[3]^2 + 
      G[0, 0, 0, x]*(-81/4 - (45*Log[mu2/s]^2)/4 - (5*Log[mu2/s]^3)/2 - 
        (27*zeta[2])/4 + Log[mu2/s]*(-51/2 + (3*zeta[2])/2) + 18*zeta[3]) + 
      G[0, 0, x]*(507/32 - ((7*I)/2)*Pi + (15*Log[mu2/s]^3)/4 + 
        (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(51/4 - (3*zeta[2])/4) + 
        (105*zeta[2])/8 + Log[mu2/s]*(81/4 + (27*zeta[2])/4 - 18*zeta[3]) - 
        (51*zeta[3])/2 - (83*zeta[4])/16) + Log[mu2/s]^2*
       (507/64 + ((3*I)/4)*Pi + (105*zeta[2])/16 - (51*zeta[3])/4 - 
        (83*zeta[4])/32) + (413*zeta[4])/16 + 
      Log[mu2/s]*(785/64 + ((9*I)/4)*Pi + zeta[2]*(357/16 - zeta[3]) - 
        (107*zeta[3])/4 + (207*zeta[4])/32 - 30*zeta[5]) - 83*zeta[5] + 
      G[0, x]*(-785/64 - ((49*I)/4)*Pi - (15*Log[mu2/s]^4)/16 - 
        Log[mu2/s]^5/8 + Log[mu2/s]^3*(-17/4 + zeta[2]/4) + 
        zeta[2]*(-701/16 + zeta[3]) + (107*zeta[3])/4 + 
        Log[mu2/s]^2*(-81/8 - (27*zeta[2])/8 + 9*zeta[3]) - 
        (207*zeta[4])/32 + Log[mu2/s]*(-507/32 - ((3*I)/2)*Pi - 
          (105*zeta[2])/8 + (51*zeta[3])/2 + (83*zeta[4])/16) + 30*zeta[5]) - 
      (37729*zeta[6])/1152)/x + (9691*zeta[6])/64 + 
    ((13/2 + ((14*I)/3)*Pi)*G[1, 0, 0, 1, x] + (13/2 + (2*I)*Pi)*
       G[1, 0, 1, 0, x] + ((8*I)/3)*Pi*G[1, 0, 1, 1, x] + 
      (-3/2 - (3*I)*Pi)*G[1, 1, 0, 0, x] + (8/3 - (12*I)*Pi)*
       G[0, 0, 1, 1, 1, x] + (1/2 + (8*I)*Pi)*G[0, 1, 0, 0, 0, x] + 
      (7/6 - (2*I)*Pi)*G[0, 1, 0, 0, 1, x] + (7/6 - (4*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (11/6 - (2*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
      (-13/3 - (9*I)*Pi)*G[0, 1, 1, 0, 0, x] + (-5/3 + (4*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (-5/3 + (5*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
      16*G[1, 0, 0, 0, 0, x] - (22*G[1, 0, 0, 0, 1, x])/3 - 
      (22*G[1, 0, 0, 1, 0, x])/3 + 12*G[1, 0, 0, 1, 1, x] - 
      (2*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 0, 1, 0, 1, x])/3 + 
      (8*G[1, 0, 1, 1, 0, x])/3 - 3*G[1, 1, 0, 0, 0, x] + 
      15*G[0, 0, 0, 0, 0, 0, x] - 15*G[0, 0, 0, 0, 0, 1, x] - 
      15*G[0, 0, 0, 0, 1, 0, x] - 5*G[0, 0, 0, 0, 1, 1, x] + 
      4*G[0, 0, 0, 1, 0, 0, x] - 6*G[0, 0, 0, 1, 0, 1, x] - 
      6*G[0, 0, 0, 1, 1, 0, x] + 28*G[0, 0, 0, 1, 1, 1, x] + 
      13*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 1, x] - 
      4*G[0, 0, 1, 0, 1, 0, x] + 14*G[0, 0, 1, 0, 1, 1, x] - 
      17*G[0, 0, 1, 1, 0, 0, x] + 10*G[0, 0, 1, 1, 0, 1, x] + 
      10*G[0, 0, 1, 1, 1, 0, x] - 22*G[0, 0, 1, 1, 1, 1, x] + 
      9*G[0, 1, 0, 0, 0, 0, x] - G[0, 1, 0, 0, 0, 1, x] - 
      G[0, 1, 0, 0, 1, 0, x] - G[0, 1, 0, 0, 1, 1, x] - 
      4*G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
      11*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
      2*G[0, 1, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, 1, x] + 
      5*G[0, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(17/2 - (10*I)*Pi - 
        10*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-23/2 + (16*I)*Pi - 
        6*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(23/3 + (8*I)*Pi - 
        2*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(23/3 - (9*I)*Pi - 
        2*Log[mu2/s]) + G[1, 0, 0, 0, x]*(4 + ((35*I)/3)*Pi + 3*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-20 + (13*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-7/2 + (6*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-7/2 - (12*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 0, x]*(17/6 + (9*I)*Pi + (-3/2 + (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (85*zeta[2])/6) + G[0, 0, 1, 0, x]*
       (-151/6 - ((46*I)/3)*Pi - 3*Log[mu2/s] - Log[mu2/s]^2 - 9*zeta[2]) + 
      G[1, 0, 1, x]*(((13*I)/2)*Pi - 8*zeta[2]) + G[0, 1, 0, 0, x]*
       (-145/12 + ((8*I)/3)*Pi + Log[mu2/s] - 3*zeta[2]) + 
      G[0, 1, 1, 1, x]*(((-5*I)/3)*Pi - 2*zeta[2]) + 
      G[0, 0, 1, 1, x]*(67/4 + ((40*I)/3)*Pi + 3*Log[mu2/s] + Log[mu2/s]^2 + 
        zeta[2]) + G[0, 1, 0, 1, x]*(85/12 + (3*I)*Pi + 4*zeta[2]) + 
      G[1, 1, 0, x]*(((-3*I)/2)*Pi + 6*zeta[2]) + G[0, 1, 1, 0, x]*
       (85/12 - (6*I)*Pi + 6*zeta[2]) + G[0, 0, 0, 1, x]*
       (-151/6 - (18*I)*Pi - 3*Log[mu2/s] - Log[mu2/s]^2 + 7*zeta[2]) + 
      G[0, 0, 0, 0, x]*(37/2 + (4*I)*Pi - Log[mu2/s] + Log[mu2/s]^2 + 
        38*zeta[2]) + G[0, 1, 1, x]*(((85*I)/12)*Pi + 
        (1 - (4*I)*Pi)*zeta[2]) + G[0, 0, 1, x]*(137/24 - ((101*I)/12)*Pi + 
        (-29/3 + (10*I)*Pi)*zeta[2] - 4*Log[mu2/s]*zeta[2] - 18*zeta[3]) + 
      G[1, 0, x]*(((17*I)/6)*Pi - ((3*I)/2)*Pi*Log[mu2/s] - 
        (I/2)*Pi*Log[mu2/s]^2 + (-30 + ((19*I)/6)*Pi)*zeta[2] - 
        (35*zeta[3])/3) + G[0, 1, 0, x]*(137/24 - (5*I)*Pi + 
        Log[mu2/s]*(I*Pi - 2*zeta[2]) + (23/6 + (6*I)*Pi)*zeta[2] - 
        2*zeta[3]) + (-23/8 + (18*I)*Pi)*zeta[3] - 5*zeta[3]^2 + 
      G[0, 0, 0, x]*(7/2 - ((11*I)/3)*Pi + Log[mu2/s]^2/2 + 
        Log[mu2/s]*(3 - (3*I)*Pi - 12*zeta[2]) + (7 - (6*I)*Pi)*zeta[2] + 
        14*zeta[3]) + zeta[2]*(((23*I)/8)*Pi + (-109/2 - (2*I)*Pi)*zeta[3]) + 
      G[1, x]*((8*I)*Pi*zeta[2] + (-8 - (5*I)*Pi)*zeta[3] - 21*zeta[4]) + 
      (1243/16 + ((403*I)/12)*Pi)*zeta[4] + Log[mu2/s]^2*
       ((I/2)*Pi*zeta[2] - zeta[3]/2 + (17*zeta[4])/4) + 
      G[0, 1, x]*(((137*I)/24)*Pi + (-5/4 + ((46*I)/3)*Pi)*zeta[2] + 
        3*Log[mu2/s]*zeta[2] + Log[mu2/s]^2*zeta[2] + 
        (19 + (4*I)*Pi)*zeta[3] + (31*zeta[4])/4) + 
      Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2 + (51*zeta[4])/4) + 
      G[0, 0, x]*(-229/12 + ((203*I)/24)*Pi + (587/12 + ((31*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-1/4 + (I/2)*Pi + 2*zeta[2]) + 
        (8 + (10*I)*Pi)*zeta[3] + Log[mu2/s]*(-3/4 + ((5*I)/2)*Pi + 
          8*zeta[2] + 4*zeta[3]) + (333*zeta[4])/4) + 
      (-113/6 + (20*I)*Pi)*zeta[5] + G[0, x]*(((-229*I)/12)*Pi + 
        zeta[2]*(-271/8 - ((2*I)/3)*Pi - 5*zeta[3]) + 
        Log[mu2/s]^2*((-I/4)*Pi - zeta[2]/2 - zeta[3]) + 
        (125/12 + (11*I)*Pi)*zeta[3] + Log[mu2/s]*(((-3*I)/4)*Pi + 
          (-3/2 - I*Pi)*zeta[2] - 2*zeta[3] - (17*zeta[4])/2) + 
        (-513/8 + (I/4)*Pi)*zeta[4] + (27*zeta[5])/2) + (1143*zeta[6])/16)/
     (1 - x)^2)/Nc^3 + Nc^2*Nf*((-56*G[0, 0, 0, 0, 0, x])/3 + 
    (64*G[0, 0, 0, 0, 1, x])/3 + (64*G[0, 0, 0, 1, 0, x])/3 - 
    16*G[0, 0, 0, 1, 1, x] + (44*G[0, 0, 1, 0, 0, x])/3 - 
    (28*G[0, 0, 1, 0, 1, x])/3 - (28*G[0, 0, 1, 1, 0, x])/3 + 
    4*G[0, 0, 1, 1, 1, x] + (44*G[0, 1, 0, 0, 0, x])/3 - 
    8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] + 
    (4*G[0, 1, 0, 1, 1, x])/3 + 4*G[0, 1, 1, 0, 0, x] - 
    (32*G[0, 1, 1, 0, 1, x])/3 - (32*G[0, 1, 1, 1, 0, x])/3 + 
    (28*G[0, 1, 1, 1, 1, x])/3 + (64*G[1, 0, 0, 0, 0, x])/3 - 
    16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
    (32*G[1, 0, 0, 1, 1, x])/3 - 8*G[1, 0, 1, 0, 0, x] + 
    (8*G[1, 0, 1, 0, 1, x])/3 + (8*G[1, 0, 1, 1, 0, x])/3 - 
    (16*G[1, 0, 1, 1, 1, x])/3 - (28*G[1, 1, 0, 0, 0, x])/3 + 
    (8*G[1, 1, 0, 0, 1, x])/3 + (8*G[1, 1, 0, 1, 0, x])/3 - 
    4*G[1, 1, 0, 1, 1, x] - (32*G[1, 1, 1, 0, 0, x])/3 + 
    (28*G[1, 1, 1, 0, 1, x])/3 + (28*G[1, 1, 1, 1, 0, x])/3 + 
    8*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(742/9 - (52*Log[mu2/s])/3) + 
    G[0, 1, 0, 0, x]*(242/9 - (20*Log[mu2/s])/3) + 
    G[0, 0, 0, 1, x]*(-103/9 - (16*Log[mu2/s])/3) + 
    G[0, 0, 1, 0, x]*(-103/9 - (16*Log[mu2/s])/3) + 
    G[1, 0, 0, 0, x]*(77/9 - (16*Log[mu2/s])/3) + 
    G[0, 0, 0, 0, x]*(383/9 - (8*Log[mu2/s])/3) + 
    G[1, 1, 0, 1, x]*(-218/9 + (4*Log[mu2/s])/3) + 
    G[1, 1, 1, 0, x]*(-218/9 + (4*Log[mu2/s])/3) + 
    G[0, 1, 1, 1, x]*(70/9 + (4*Log[mu2/s])/3) + 
    G[1, 0, 1, 1, x]*(-239/9 + (8*Log[mu2/s])/3) + 
    G[1, 0, 0, 1, x]*(-41/9 + (16*Log[mu2/s])/3) + 
    G[1, 0, 1, 0, x]*(-41/9 + (16*Log[mu2/s])/3) + 
    G[0, 0, 1, 1, x]*(67/9 + (16*Log[mu2/s])/3) + 
    G[0, 1, 0, 1, x]*(-278/9 + (20*Log[mu2/s])/3) + 
    G[0, 1, 1, 0, x]*(-278/9 + (20*Log[mu2/s])/3) + 
    G[1, 1, 0, 0, x]*(-62/9 + (20*Log[mu2/s])/3) + 
    G[0, 0, 0, x]*(5941/27 - (280*Log[mu2/s])/9 + 4*Log[mu2/s]^2 - 
      (77*zeta[2])/3) + G[1, 1, 1, x]*(2639/27 - (524*Log[mu2/s])/9 + 
      8*Log[mu2/s]^2 - 18*zeta[2]) + G[1, 1, 0, x]*
     (-1162/27 + (280*Log[mu2/s])/9 - 4*Log[mu2/s]^2 - 17*zeta[2]) + 
    (122*Log[mu2/s]^2*zeta[2])/3 - 4*Log[mu2/s]^3*zeta[2] + 
    G[1, 0, 1, x]*(-1162/27 + (280*Log[mu2/s])/9 - 4*Log[mu2/s]^2 + 
      (13*zeta[2])/3) + G[0, 0, 1, x]*(-424/3 + 4*Log[mu2/s] + 
      (20*zeta[2])/3) + G[0, 1, 1, x]*(2015/27 + (208*Log[mu2/s])/9 - 
      4*Log[mu2/s]^2 + 23*zeta[2]) + G[0, 1, 0, x]*(-424/3 + 4*Log[mu2/s] + 
      24*zeta[2]) + G[1, 0, 0, x]*(-71/3 - 4*Log[mu2/s] + (80*zeta[2])/3) + 
    G[1, 1, x]*(-246335/648 + (122*Log[mu2/s]^2)/9 - (4*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(-1477/27 - 5*zeta[2]) + (365*zeta[2])/9 - (5*zeta[3])/3) + 
    G[0, 1, x]*(222575/648 - (122*Log[mu2/s]^2)/9 + (4*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(1801/27 - 11*zeta[2]) + (257*zeta[2])/3 - zeta[3]) + 
    G[0, 0, x]*(-198815/648 + (122*Log[mu2/s]^2)/9 - (4*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(-2125/27 - zeta[2]) + (616*zeta[2])/9 - zeta[3]/3) - 
    (317*zeta[3])/3 + G[1, 0, x]*(222575/648 - (122*Log[mu2/s]^2)/9 + 
      (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(1801/27 - 7*zeta[2]) + 
      (56*zeta[2])/3 + 3*zeta[3]) + zeta[2]*(-234311/216 + (101*zeta[3])/3) + 
    (-18*G[1, 1, 0, 0, x] + 18*G[1, 1, 0, 1, x] + 18*G[1, 1, 1, 0, x] - 
      18*G[1, 1, 1, 1, x] - 18*G[1, 0, x]*zeta[2] - 36*G[1, 1, x]*zeta[2] + 
      18*G[1, x]*zeta[3])/x^2 + G[0, x]*(-548/3 + (8956*zeta[2])/27 + 
      Log[mu2/s]^2*(6 + 4*zeta[2]) + Log[mu2/s]*(-110/3 - (352*zeta[2])/9 - 
        (8*zeta[3])/3) + (86*zeta[3])/3 - (331*zeta[4])/6) + 
    x*((185*G[0, 0, 1, x])/3 + (185*G[0, 1, 0, x])/3 + (52*G[1, 0, 0, x])/3 - 
      2*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] + 
      10*G[0, 0, 1, 1, x] - 18*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] + 
      18*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 10*G[1, 0, 0, 0, x] + 
      10*G[1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] + 
      6*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 
      30*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-25 - 12*Log[mu2/s]) + 
      G[1, 0, 1, x]*(58/3 - 12*Log[mu2/s]) + G[1, 1, 0, x]*
       (58/3 - 12*Log[mu2/s]) + G[0, 0, 0, x]*(-295/3 + 12*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-56 + 24*Log[mu2/s]) + G[0, 1, x]*
       (-451/3 - (110*Log[mu2/s])/3 + 6*Log[mu2/s]^2 - 32*zeta[2]) + 
      G[1, 0, x]*(-451/3 - (110*Log[mu2/s])/3 + 6*Log[mu2/s]^2 - 
        20*zeta[2]) + G[1, 1, x]*(451/3 + (110*Log[mu2/s])/3 - 
        6*Log[mu2/s]^2 - 16*zeta[2]) + G[0, 0, x]*
       (451/3 + (110*Log[mu2/s])/3 - 6*Log[mu2/s]^2 - 4*zeta[2]) + 
      451*zeta[2] + 110*Log[mu2/s]*zeta[2] - 18*Log[mu2/s]^2*zeta[2] + 
      G[0, x]*((-428*zeta[2])/3 + 12*Log[mu2/s]*zeta[2] - 4*zeta[3]) + 
      (133*zeta[3])/3 + G[1, x]*((-301*zeta[2])/3 + 24*Log[mu2/s]*zeta[2] + 
        16*zeta[3]) - (63*zeta[4])/2) + (943*zeta[4])/4 + 
    Log[mu2/s]*((-1909*zeta[2])/9 + 8*zeta[3] + (13*zeta[4])/2) + 
    G[1, x]*(548/3 + (6302*zeta[2])/27 + Log[mu2/s]^2*(-6 + 8*zeta[2]) - 
      (194*zeta[3])/3 + Log[mu2/s]*(110/3 - (596*zeta[2])/9 + 
        (8*zeta[3])/3) + (146*zeta[4])/3) + 
    (1395037/34992 + 20*G[0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 1, x] - 
      24*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] - 
      (68*G[0, 0, 1, 0, 0, x])/3 + (44*G[0, 0, 1, 0, 1, x])/3 + 
      (44*G[0, 0, 1, 1, 0, x])/3 + (4*G[0, 0, 1, 1, 1, x])/3 - 
      (44*G[0, 1, 0, 0, 0, x])/3 + (16*G[0, 1, 0, 0, 1, x])/3 + 
      (16*G[0, 1, 0, 1, 0, x])/3 + 12*G[0, 1, 0, 1, 1, x] + 
      (8*G[0, 1, 1, 0, 0, x])/3 + (44*G[0, 1, 1, 0, 1, x])/3 + 
      (44*G[0, 1, 1, 1, 0, x])/3 - 16*G[0, 1, 1, 1, 1, x] - 
      28*G[1, 0, 0, 0, 0, x] + (56*G[1, 0, 0, 0, 1, x])/3 + 
      (56*G[1, 0, 0, 1, 0, x])/3 - (16*G[1, 0, 0, 1, 1, x])/3 + 
      (28*G[1, 0, 1, 0, 0, x])/3 + 4*G[1, 0, 1, 0, 1, x] + 
      4*G[1, 0, 1, 1, 0, x] + (8*G[1, 0, 1, 1, 1, x])/3 + 
      (16*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
      (16*G[1, 1, 0, 1, 0, x])/3 + 4*G[1, 1, 0, 1, 1, x] + 
      (44*G[1, 1, 1, 0, 0, x])/3 - (16*G[1, 1, 1, 0, 1, x])/3 - 
      (16*G[1, 1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 0, 1, x]*(-2/9 - (52*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(-2/9 - (52*Log[mu2/s])/3) + 
      G[0, 0, 1, 1, x]*(-160/9 - 16*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       (-104/9 - (40*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*
       (-104/9 - (40*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*
       (76/9 - (32*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*
       (-26/3 - (28*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*
       (-26/3 - (28*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*
       (34/3 - (20*Log[mu2/s])/3) - (91*Log[mu2/s]^4)/36 - Log[mu2/s]^5/2 + 
      G[0, 1, 1, 1, x]*(-158/9 + (4*Log[mu2/s])/3) + 
      G[0, 0, 0, 0, x]*(-338/9 + 4*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (188/9 + 8*Log[mu2/s]) + G[0, 0, 1, 0, x]*(188/9 + 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-26/9 + (28*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(10/3 + (28*Log[mu2/s])/3) + 
      G[1, 1, 1, 1, x]*(-80/9 + (40*Log[mu2/s])/3) + 
      G[1, 0, 0, x]*(-88/27 + (130*Log[mu2/s])/9 + 2*Log[mu2/s]^2 - 
        (104*zeta[2])/3) + G[0, 1, 1, x]*(224/27 + (160*Log[mu2/s])/9 + 
        8*Log[mu2/s]^2 - (64*zeta[2])/3) + G[0, 0, 1, x]*
       (-704/27 - (28*Log[mu2/s])/9 + 4*Log[mu2/s]^2 - (58*zeta[2])/3) + 
      G[1, 0, 1, x]*(-392/27 + (2*Log[mu2/s])/9 + 10*Log[mu2/s]^2 - 
        18*zeta[2]) + G[0, 1, 0, x]*(-704/27 - (28*Log[mu2/s])/9 + 
        4*Log[mu2/s]^2 - 14*zeta[2]) + G[1, 1, 0, x]*
       (-392/27 + (2*Log[mu2/s])/9 + 10*Log[mu2/s]^2 - (2*zeta[2])/3) + 
      Log[mu2/s]^3*(67/27 + (49*zeta[2])/6) + G[1, 1, 1, x]*
       (616/27 + (158*Log[mu2/s])/9 - 2*Log[mu2/s]^2 + 10*zeta[2]) + 
      G[0, 0, 0, x]*(346/9 + (50*Log[mu2/s])/3 - 6*Log[mu2/s]^2 + 
        21*zeta[2]) + zeta[2]*(-453253/3888 - (1571*zeta[3])/18) + 
      G[0, 0, x]*(311/648 - (61*Log[mu2/s]^2)/9 + (2*Log[mu2/s]^3)/3 - 
        (557*zeta[2])/9 + Log[mu2/s]*(-334/27 + (7*zeta[2])/3) - 
        (43*zeta[3])/3) + G[1, 0, x]*(13621/324 - (22*Log[mu2/s]^2)/3 - 
        4*Log[mu2/s]^3 + (163*zeta[2])/9 + Log[mu2/s]*
         (160/9 + (74*zeta[2])/3) - (2*zeta[3])/3) - (11410*zeta[3])/81 + 
      Log[mu2/s]^2*(18265/432 - (163*zeta[2])/18 + (11*zeta[3])/2) + 
      G[1, 1, x]*((-80*Log[mu2/s]^2)/9 - (8*Log[mu2/s]^3)/3 + 
        (100*zeta[2])/9 + Log[mu2/s]*(-224/27 + (56*zeta[2])/3) + 
        (32*zeta[3])/3) + G[0, 1, x]*(13621/324 - (22*Log[mu2/s]^2)/3 - 
        4*Log[mu2/s]^3 - (277*zeta[2])/9 + Log[mu2/s]*
         (160/9 + (82*zeta[2])/3) + (38*zeta[3])/3) + 
      G[1, x]*(-153305/2916 + (146*Log[mu2/s]^3)/27 + (5*Log[mu2/s]^4)/3 + 
        Log[mu2/s]^2*(-128/27 - (53*zeta[2])/3) + (6154*zeta[2])/81 + 
        Log[mu2/s]*(-13621/324 + (277*zeta[2])/9 - (38*zeta[3])/3) + 
        (452*zeta[3])/9 - (94*zeta[4])/3) + Log[mu2/s]*
       (368539/3888 - (5255*zeta[2])/54 - (697*zeta[3])/18 - 
        (77*zeta[4])/6) - (9661*zeta[4])/72 + 
      G[0, x]*(-492397/11664 + (127*Log[mu2/s]^3)/27 + (5*Log[mu2/s]^4)/6 + 
        Log[mu2/s]^2*(-73/27 - (77*zeta[2])/6) + (14545*zeta[2])/162 - 
        (63*zeta[3])/2 + Log[mu2/s]*(-27553/648 + 40*zeta[2] + 
          (5*zeta[3])/3) + (73*zeta[4])/6) - (158*zeta[5])/9)/x + 
    (46*zeta[5])/3 + (-37/18 - (52*G[0, 0, 1, 0, 0, x])/3 - 
      24*G[0, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 0, x] + 
      72*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 1, 0, 0, x] - 
      40*G[1, 0, 1, 0, 1, x] - 40*G[1, 0, 1, 1, 0, x] + 
      56*G[1, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, x] - 
      32*G[1, 1, 0, 0, 1, x] - 32*G[1, 1, 0, 1, 0, x] + 
      32*G[1, 1, 0, 1, 1, x] - 8*G[0, 0, 0, 0, 0, 0, x] - 
      12*G[0, 0, 0, 0, 0, 1, x] - 12*G[0, 0, 0, 0, 1, 0, x] + 
      20*G[0, 0, 0, 0, 1, 1, x] - 24*G[0, 0, 0, 1, 0, 0, x] + 
      32*G[0, 0, 0, 1, 0, 1, x] + 32*G[0, 0, 0, 1, 1, 0, x] - 
      28*G[0, 0, 0, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
      4*G[0, 0, 1, 0, 0, 1, x] + 4*G[0, 0, 1, 0, 1, 0, x] + 
      8*G[0, 0, 1, 0, 1, 1, x] + 12*G[0, 0, 1, 1, 0, 1, x] + 
      12*G[0, 0, 1, 1, 1, 0, x] - 36*G[0, 0, 1, 1, 1, 1, x] + 
      4*G[0, 1, 0, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 0, 1, x] - 
      12*G[0, 1, 0, 0, 1, 0, x] + 20*G[0, 1, 0, 0, 1, 1, x] - 
      12*G[0, 1, 0, 1, 0, 0, x] + 20*G[0, 1, 0, 1, 0, 1, x] + 
      20*G[0, 1, 0, 1, 1, 0, x] - 28*G[0, 1, 0, 1, 1, 1, x] - 
      16*G[0, 1, 1, 0, 0, 0, x] + 16*G[0, 1, 1, 0, 0, 1, x] + 
      16*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] - 
      40*G[1, 0, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 0, 0, 1, x] + 
      32*G[1, 0, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 0, 1, 1, x] + 
      24*G[1, 0, 0, 1, 0, 0, x] - 16*G[1, 0, 0, 1, 0, 1, x] - 
      16*G[1, 0, 0, 1, 1, 0, x] + 8*G[1, 0, 0, 1, 1, 1, x] - 
      8*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
      8*G[1, 1, 0, 0, 1, 0, x] - 8*G[1, 1, 0, 0, 1, 1, x] + 
      G[1, 0, 1, 1, x]*(382/3 - 16*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (38 - 12*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(38 - 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(10 - 8*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (10 - 8*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(218/3 - 8*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(218/3 - 8*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (32/3 - 4*Log[mu2/s]) - 8*G[1, 0, 0, 0, 1, x]*Log[mu2/s] - 
      8*G[1, 0, 0, 1, 0, x]*Log[mu2/s] + G[0, 1, 0, 1, 1, x]*
       (-290/3 + 8*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-218/3 + 8*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-16 + 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(16 + 8*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       (-382/3 + 16*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-20/3 + 20*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-248/3 + 24*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-44 + 24*Log[mu2/s] - 
        44*zeta[2]) + G[1, 0, 0, 0, x]*(382/3 - 16*Log[mu2/s] - 40*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-178 - (62*Log[mu2/s])/3 + 6*Log[mu2/s]^2 - 
        38*zeta[2]) + G[0, 0, 1, 1, x]*(314/3 + (134*Log[mu2/s])/3 - 
        6*Log[mu2/s]^2 - 34*zeta[2]) + G[0, 1, 0, 1, x]*
       (-44 + 24*Log[mu2/s] - 32*zeta[2]) + G[0, 0, 0, 0, x]*
       (754/3 - (10*Log[mu2/s])/3 - 6*Log[mu2/s]^2 - 22*zeta[2]) + 
      G[0, 1, 1, 1, x]*(352/3 - 48*Log[mu2/s] - 20*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-382/3 + 16*Log[mu2/s] - 8*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-178 - (62*Log[mu2/s])/3 + 6*Log[mu2/s]^2 - 
        2*zeta[2]) + 40*G[1, 1, 1, x]*zeta[2] - 16*G[1, 1, 0, 0, x]*zeta[2] - 
      8*G[1, 1, 0, 1, x]*zeta[2] + G[0, 1, 0, 0, x]*(-88/3 + 12*zeta[2]) + 
      G[0, 0, 0, x]*(-348 + 12*Log[mu2/s]^2 - (14*zeta[2])/3 + 
        Log[mu2/s]*(-220/3 + 24*zeta[2]) - 28*zeta[3]) + 
      G[1, 0, 1, x]*(88*zeta[2] + 8*Log[mu2/s]*zeta[2] - 8*zeta[3]) + 
      G[0, 1, 1, x]*(-348 + 12*Log[mu2/s]^2 - 24*zeta[2] + 
        Log[mu2/s]*(-220/3 + 16*zeta[2]) - 4*zeta[3]) + (446*zeta[3])/3 + 
      G[1, 1, 0, x]*(88*zeta[2] + 8*zeta[3]) + G[1, 0, 0, x]*
       (24*zeta[2] + 16*Log[mu2/s]*zeta[2] + 16*zeta[3]) + 
      G[0, 1, 0, x]*(348 - 12*Log[mu2/s]^2 - (548*zeta[2])/3 + 
        Log[mu2/s]*(220/3 + 20*zeta[2]) + 20*zeta[3]) + 
      G[0, 0, 1, x]*(348 - 12*Log[mu2/s]^2 - (308*zeta[2])/3 + 
        Log[mu2/s]*(220/3 + 24*zeta[2]) + 44*zeta[3]) + 
      zeta[2]*(1034/3 + (1280*zeta[3])/3) + G[0, 0, x]*
       ((970*zeta[2])/3 - 12*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*((76*zeta[2])/3 - 8*zeta[3]) + 176*zeta[3] - 
        111*zeta[4]) + G[1, 1, x]*(116*zeta[2] - 32*Log[mu2/s]*zeta[2] + 
        8*zeta[3] - 34*zeta[4]) + Log[mu2/s]^2*(-12*zeta[2] - 12*zeta[3] - 
        (51*zeta[4])/2) - (403*zeta[4])/6 + G[1, 0, x]*
       ((970*zeta[2])/3 + Log[mu2/s]*(-40*zeta[2] - 8*zeta[3]) - 64*zeta[3] + 
        2*zeta[4]) + G[0, 1, x]*((784*zeta[2])/3 - 6*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*((-34*zeta[2])/3 - 8*zeta[3]) - 76*zeta[3] + 38*zeta[4]) + 
      Log[mu2/s]*(-1/3 + (220*zeta[2])/3 + (220*zeta[3])/3 + 
        (731*zeta[4])/6) + G[1, x]*(1/3 + 12*Log[mu2/s]^2*zeta[2] + 
        zeta[2]*(-1010/3 - 16*zeta[3]) + 56*zeta[3] + 26*zeta[4] + 
        Log[mu2/s]*((-172*zeta[2])/3 + 16*zeta[3] + 34*zeta[4])) + 
      (364*zeta[5])/3 + G[0, x]*(zeta[2]*(-2342/3 - 22*zeta[3]) - 
        332*zeta[3] + Log[mu2/s]^2*(24*zeta[2] + 6*zeta[3]) + 
        (802*zeta[4])/3 + Log[mu2/s]*((-416*zeta[2])/3 - (62*zeta[3])/3 + 
          17*zeta[4]) + 26*zeta[5]) - (1255*zeta[6])/24)/(1 - x) + 
    ((128*G[0, 0, 1, 0, 0, x])/3 + 16*G[0, 0, 0, 0, 0, 0, x] + 
      24*G[0, 0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 0, 1, 0, x] - 
      40*G[0, 0, 0, 0, 1, 1, x] + 48*G[0, 0, 0, 1, 0, 0, x] - 
      64*G[0, 0, 0, 1, 0, 1, x] - 64*G[0, 0, 0, 1, 1, 0, x] + 
      56*G[0, 0, 0, 1, 1, 1, x] + 8*G[0, 0, 1, 0, 0, 0, x] - 
      8*G[0, 0, 1, 0, 0, 1, x] - 8*G[0, 0, 1, 0, 1, 0, x] - 
      16*G[0, 0, 1, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 0, 1, x] - 
      24*G[0, 0, 1, 1, 1, 0, x] + 72*G[0, 0, 1, 1, 1, 1, x] - 
      8*G[0, 1, 0, 0, 0, 0, x] + 24*G[0, 1, 0, 0, 0, 1, x] + 
      24*G[0, 1, 0, 0, 1, 0, x] - 40*G[0, 1, 0, 0, 1, 1, x] + 
      24*G[0, 1, 0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, 0, 1, x] - 
      40*G[0, 1, 0, 1, 1, 0, x] + 56*G[0, 1, 0, 1, 1, 1, x] + 
      32*G[0, 1, 1, 0, 0, 0, x] - 32*G[0, 1, 1, 0, 0, 1, x] - 
      32*G[0, 1, 1, 0, 1, 0, x] + 32*G[0, 1, 1, 0, 1, 1, x] + 
      80*G[1, 0, 0, 0, 0, 0, x] - 64*G[1, 0, 0, 0, 0, 1, x] - 
      64*G[1, 0, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 0, 1, 1, x] - 
      48*G[1, 0, 0, 1, 0, 0, x] + 32*G[1, 0, 0, 1, 0, 1, x] + 
      32*G[1, 0, 0, 1, 1, 0, x] - 16*G[1, 0, 0, 1, 1, 1, x] + 
      16*G[1, 1, 0, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 0, 1, x] - 
      16*G[1, 1, 0, 0, 1, 0, x] + 16*G[1, 1, 0, 0, 1, 1, x] + 
      G[0, 0, 1, 1, 1, x]*(568/3 - 48*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (418/3 - 40*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-40 - 16*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-40 - 16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (478/3 - 16*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (478/3 - 16*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-22/3 + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-478/3 + 16*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-478/3 + 16*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-66 + 16*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-66 + 16*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(40 + 16*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(40 + 16*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-116 + 24*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-116 + 24*Log[mu2/s]) - 
      24*G[0, 1, 0, 0, x]*zeta[2] + 64*G[0, 1, 0, 1, x]*zeta[2] + 
      88*G[0, 1, 1, 0, x]*zeta[2] + 40*G[0, 1, 1, 1, x]*zeta[2] + 
      80*G[1, 0, 0, 0, x]*zeta[2] + 16*G[1, 0, 1, 0, x]*zeta[2] + 
      32*G[1, 1, 0, 0, x]*zeta[2] + 16*G[1, 1, 0, 1, x]*zeta[2] + 
      G[0, 0, 1, 0, x]*(590/3 + (220*Log[mu2/s])/3 - 12*Log[mu2/s]^2 + 
        4*zeta[2]) + G[0, 0, 0, 0, x]*(-590/3 - (220*Log[mu2/s])/3 + 
        12*Log[mu2/s]^2 + 44*zeta[2]) + G[0, 0, 1, 1, x]*
       (-590/3 - (220*Log[mu2/s])/3 + 12*Log[mu2/s]^2 + 68*zeta[2]) + 
      G[0, 0, 0, 1, x]*(590/3 + (220*Log[mu2/s])/3 - 12*Log[mu2/s]^2 + 
        76*zeta[2]) + G[0, 0, 1, x]*((904*zeta[2])/3 - 
        48*Log[mu2/s]*zeta[2] - 88*zeta[3]) + G[0, 1, 0, x]*
       ((1186*zeta[2])/3 - 40*Log[mu2/s]*zeta[2] - 40*zeta[3]) + 
      G[1, 0, 0, x]*(-80*zeta[2] - 32*Log[mu2/s]*zeta[2] - 32*zeta[3]) - 
      16*G[1, 1, 0, x]*zeta[3] - (2416*zeta[2]*zeta[3])/3 + 
      G[0, 1, 1, x]*(156*zeta[2] - 32*Log[mu2/s]*zeta[2] + 8*zeta[3]) + 
      G[1, 0, 1, x]*(-40*zeta[2] - 16*Log[mu2/s]*zeta[2] + 16*zeta[3]) + 
      G[0, 0, 0, x]*((514*zeta[2])/3 - 48*Log[mu2/s]*zeta[2] + 56*zeta[3]) + 
      G[0, 1, x]*((-590*zeta[2])/3 + 12*Log[mu2/s]^2*zeta[2] + 48*zeta[3] + 
        Log[mu2/s]*((-220*zeta[2])/3 + 16*zeta[3]) - 76*zeta[4]) + 
      G[1, 0, x]*(40*zeta[3] + 16*Log[mu2/s]*zeta[3] - 4*zeta[4]) - 
      (5015*zeta[4])/6 + 68*G[1, 1, x]*zeta[4] - (935*Log[mu2/s]*zeta[4])/3 + 
      51*Log[mu2/s]^2*zeta[4] + G[0, 0, x]*((-1180*zeta[2])/3 + 
        24*Log[mu2/s]^2*zeta[2] - 316*zeta[3] + Log[mu2/s]*
         ((-440*zeta[2])/3 + 16*zeta[3]) + 222*zeta[4]) + 
      G[1, x]*(32*zeta[2]*zeta[3] - 170*zeta[4] - 68*Log[mu2/s]*zeta[4]) + 
      G[0, x]*((590*zeta[3])/3 - 12*Log[mu2/s]^2*zeta[3] + 
        44*zeta[2]*zeta[3] + Log[mu2/s]*((220*zeta[3])/3 - 34*zeta[4]) - 
        (1447*zeta[4])/6 - 52*zeta[5]) - (1220*zeta[5])/3 + 
      (1255*zeta[6])/12)/(1 - x)^2) + 
  Nc^3*((161*G[0, 0, 0, 0, 0, x])/3 - (25*G[1, 1, 0, 0, 0, x])/3 - 
    15*G[0, 0, 0, 0, 0, 0, x] + 15*G[0, 0, 0, 0, 0, 1, x] + 
    15*G[0, 0, 0, 0, 1, 0, x] - 27*G[0, 0, 0, 0, 1, 1, x] + 
    8*G[0, 0, 0, 1, 0, 0, x] - 20*G[0, 0, 0, 1, 0, 1, x] - 
    20*G[0, 0, 0, 1, 1, 0, x] + 17*G[0, 0, 0, 1, 1, 1, x] + 
    11*G[0, 0, 1, 0, 0, 0, x] - 25*G[0, 0, 1, 0, 0, 1, x] - 
    25*G[0, 0, 1, 0, 1, 0, x] + 24*G[0, 0, 1, 0, 1, 1, x] - 
    20*G[0, 0, 1, 1, 0, 0, x] + 19*G[0, 0, 1, 1, 0, 1, x] + 
    19*G[0, 0, 1, 1, 1, 0, x] - 3*G[0, 0, 1, 1, 1, 1, x] + 
    9*G[0, 1, 0, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 0, 1, x] - 
    24*G[0, 1, 0, 0, 1, 0, x] + 21*G[0, 1, 0, 0, 1, 1, x] - 
    22*G[0, 1, 0, 1, 0, 0, x] + 19*G[0, 1, 0, 1, 0, 1, x] + 
    19*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] - 
    23*G[0, 1, 1, 0, 0, 0, x] + 19*G[0, 1, 1, 0, 0, 1, x] + 
    19*G[0, 1, 1, 0, 1, 0, x] + 3*G[0, 1, 1, 0, 1, 1, x] + 
    16*G[0, 1, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 1, 0, 1, x] + 
    6*G[0, 1, 1, 1, 1, 0, x] - 19*G[0, 1, 1, 1, 1, 1, x] + 
    15*G[1, 0, 0, 0, 0, 0, x] - 27*G[1, 0, 0, 0, 0, 1, x] - 
    27*G[1, 0, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 0, 1, 1, x] - 
    22*G[1, 0, 0, 1, 0, 0, x] + 19*G[1, 0, 0, 1, 0, 1, x] + 
    19*G[1, 0, 0, 1, 1, 0, x] - G[1, 0, 0, 1, 1, 1, x] - 
    26*G[1, 0, 1, 0, 0, 0, x] + 22*G[1, 0, 1, 0, 0, 1, x] + 
    22*G[1, 0, 1, 0, 1, 0, x] - 3*G[1, 0, 1, 0, 1, 1, x] + 
    16*G[1, 0, 1, 1, 0, 0, x] + 3*G[1, 0, 1, 1, 0, 1, x] + 
    3*G[1, 0, 1, 1, 1, 0, x] - 10*G[1, 0, 1, 1, 1, 1, x] - 
    21*G[1, 1, 0, 0, 0, 0, x] + 21*G[1, 1, 0, 0, 0, 1, x] + 
    21*G[1, 1, 0, 0, 1, 0, x] - 3*G[1, 1, 0, 0, 1, 1, x] + 
    18*G[1, 1, 0, 1, 0, 0, x] - 9*G[1, 1, 0, 1, 1, 1, x] + 
    23*G[1, 1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, 1, x] - 
    G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 1, 1, x] + 
    6*G[1, 1, 1, 1, 0, 0, x] - 19*G[1, 1, 1, 1, 0, 1, x] - 
    19*G[1, 1, 1, 1, 1, 0, x] - 31*G[1, 1, 1, 1, 1, 1, x] + 
    G[1, 1, 1, 0, 0, x]*(185/3 - 22*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(203/3 - 22*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(203/3 - 22*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(143/6 - 21*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(51/2 - 19*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (51/2 - 19*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-29/3 - 18*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(30 - 18*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (30 - 18*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-49/3 - 16*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(265/6 + Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (265/6 + Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(95/6 + 3*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(95/6 + 3*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (75/2 + 3*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(75/2 + 3*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(111/2 + 3*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-28 + 4*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(7/3 + 4*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-83/6 + 7*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-73/6 + 9*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(-223/3 + 12*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-223/3 + 12*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(-223/3 + 12*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(-515/6 + 13*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(-263/6 + 13*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(-263/6 + 13*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-63 + 14*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-93/2 + 15*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*(-44 + 50*Log[mu2/s]) + 
    G[1, 0, 1, 0, x]*(1393/36 - (167*Log[mu2/s])/6 + (15*Log[mu2/s]^2)/2 - 
      (43*zeta[2])/2) + G[0, 0, 0, 0, x]*(-3169/36 + (62*Log[mu2/s])/3 - 
      6*Log[mu2/s]^2 - 21*zeta[2]) + G[0, 1, 1, 0, x]*
     (1087/12 - (119*Log[mu2/s])/3 + 9*Log[mu2/s]^2 - 19*zeta[2]) + 
    G[1, 1, 0, 0, x]*(67/12 - (65*Log[mu2/s])/3 + 9*Log[mu2/s]^2 - 
      17*zeta[2]) + G[0, 1, 0, 1, x]*(1087/12 - (119*Log[mu2/s])/3 + 
      9*Log[mu2/s]^2 - 14*zeta[2]) + G[1, 0, 1, 1, x]*
     (1027/36 - (35*Log[mu2/s])/3 + 6*Log[mu2/s]^2 - 10*zeta[2]) + 
    G[0, 1, 1, 1, x]*(-2101/36 + (109*Log[mu2/s])/6 + (9*Log[mu2/s]^2)/2 - 
      (19*zeta[2])/2) + G[0, 0, 1, 1, x]*(-119/36 - (167*Log[mu2/s])/6 + 
      (15*Log[mu2/s]^2)/2 - (19*zeta[2])/2) + G[1, 0, 0, 1, x]*
     (1393/36 - (167*Log[mu2/s])/6 + (15*Log[mu2/s]^2)/2 - (15*zeta[2])/2) + 
    G[0, 0, 0, 1, x]*(749/36 + (113*Log[mu2/s])/6 - (15*Log[mu2/s]^2)/2 - 
      (9*zeta[2])/2) + G[1, 1, 1, 1, x]*(-2143/12 + (527*Log[mu2/s])/6 - 
      (63*Log[mu2/s]^2)/2 + zeta[2]/2) + G[1, 1, 0, 1, x]*
     (2219/36 - (107*Log[mu2/s])/6 + (9*Log[mu2/s]^2)/2 + zeta[2]/2) + 
    (61*Log[mu2/s]^3*zeta[2])/4 - (27*Log[mu2/s]^4*zeta[2])/8 + 
    G[0, 1, 0, 0, x]*(-877/12 + (92*Log[mu2/s])/3 - 9*Log[mu2/s]^2 + 
      11*zeta[2]) + G[1, 1, 1, 0, x]*(2219/36 - (107*Log[mu2/s])/6 + 
      (9*Log[mu2/s]^2)/2 + (23*zeta[2])/2) + G[0, 0, 1, 0, x]*
     (749/36 + (113*Log[mu2/s])/6 - (15*Log[mu2/s]^2)/2 + (25*zeta[2])/2) + 
    G[1, 0, 0, 0, x]*(-2023/36 + (221*Log[mu2/s])/6 - (15*Log[mu2/s]^2)/2 + 
      (33*zeta[2])/2) + zeta[2]*(1608343/864 - (542*zeta[3])/3) + 
    G[1, 0, 1, x]*(3763/54 + (79*Log[mu2/s]^2)/4 - (9*Log[mu2/s]^3)/2 - 
      (851*zeta[2])/12 + Log[mu2/s]*(-605/9 + (27*zeta[2])/2) - 9*zeta[3]) + 
    G[0, 1, 0, x]*(715/4 + (9*Log[mu2/s]^2)/2 - (245*zeta[2])/3 + 
      Log[mu2/s]*(-35/2 + 9*zeta[2]) - 8*zeta[3]) + 
    G[1, 1, 0, x]*(3763/54 + (79*Log[mu2/s]^2)/4 - (9*Log[mu2/s]^3)/2 - 
      (103*zeta[2])/12 + Log[mu2/s]*(-605/9 + (15*zeta[2])/2) - 3*zeta[3]) + 
    G[0, 1, 1, x]*(-3293/54 + (43*Log[mu2/s]^2)/4 - (9*Log[mu2/s]^3)/2 - 
      (1495*zeta[2])/12 + Log[mu2/s]*(-290/9 + (39*zeta[2])/2) - 3*zeta[3]) + 
    G[1, 0, 0, x]*(577/12 - (9*Log[mu2/s]^2)/2 - (551*zeta[2])/6 + 
      Log[mu2/s]*(35/2 + 6*zeta[2]) - 2*zeta[3]) + 
    G[0, 0, 1, x]*(715/4 + (9*Log[mu2/s]^2)/2 - (329*zeta[2])/6 + 
      Log[mu2/s]*(-35/2 + 12*zeta[2]) - 2*zeta[3]) + (302*zeta[3])/3 - 
    6*zeta[3]^2 + G[0, 0, 0, x]*(-8816/27 - (79*Log[mu2/s]^2)/4 + 
      (9*Log[mu2/s]^3)/2 + (847*zeta[2])/12 + 
      Log[mu2/s]*(605/9 + (9*zeta[2])/2) + 7*zeta[3]) + 
    G[1, 1, 1, x]*(-17005/108 - 35*Log[mu2/s]^2 + 9*Log[mu2/s]^3 + 
      (163*zeta[2])/3 + Log[mu2/s]*(2105/18 + 9*zeta[2]) + 20*zeta[3]) + 
    (27*G[1, 1, 0, 0, x] - 27*G[1, 1, 0, 1, x] - 27*G[1, 1, 1, 0, x] + 
      27*G[1, 1, 1, 1, x] + 27*G[1, 0, x]*zeta[2] + 54*G[1, 1, x]*zeta[2] - 
      27*G[1, x]*zeta[3])/x^2 + G[0, 0, x]*(1366999/2592 + 
      (61*Log[mu2/s]^3)/12 - (9*Log[mu2/s]^4)/8 + 
      Log[mu2/s]^2*(-895/36 - (21*zeta[2])/4) - (10711*zeta[2])/72 + 
      Log[mu2/s]*(15959/108 + (73*zeta[2])/4 - 5*zeta[3]) - (49*zeta[3])/3 - 
      (937*zeta[4])/16) + G[1, 1, x]*(1669399/2592 + (61*Log[mu2/s]^3)/12 - 
      (9*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(-895/36 - (57*zeta[2])/4) - 
      (9275*zeta[2])/72 + Log[mu2/s]*(9479/108 + (197*zeta[2])/4 - 
        17*zeta[3]) + (49*zeta[3])/3 - (913*zeta[4])/16) + 
    Log[mu2/s]*(zeta[2]*(13799/36 - 27*zeta[3]) - 35*zeta[3] - 
      (385*zeta[4])/8) + Log[mu2/s]^2*((-895*zeta[2])/12 + 9*zeta[3] - 
      (99*zeta[4])/8) - (10775*zeta[4])/24 + 
    G[0, 1, x]*(-1518199/2592 - (61*Log[mu2/s]^3)/12 + (9*Log[mu2/s]^4)/8 + 
      Log[mu2/s]^2*(895/36 - (51*zeta[2])/4) - (1881*zeta[2])/8 + 
      (94*zeta[3])/3 + Log[mu2/s]*(-12719/108 + (299*zeta[2])/4 + 
        11*zeta[3]) + (649*zeta[4])/16) + 
    G[1, 0, x]*(-1518199/2592 - (61*Log[mu2/s]^3)/12 + (9*Log[mu2/s]^4)/8 + 
      Log[mu2/s]^2*(895/36 - (33*zeta[2])/4) - (2939*zeta[2])/24 + 
      (14*zeta[3])/3 + Log[mu2/s]*(-12719/108 + (229*zeta[2])/4 + 
        11*zeta[3]) + (805*zeta[4])/16) + 
    x*((-314*G[0, 0, 1, x])/3 - (314*G[0, 1, 0, x])/3 - 28*G[1, 0, 0, x] + 
      30*G[0, 0, 0, 1, x] + 30*G[0, 0, 1, 0, x] - 30*G[0, 0, 1, 1, x] + 
      50*G[0, 1, 0, 0, x] - 50*G[0, 1, 0, 1, x] - 50*G[0, 1, 1, 0, x] + 
      20*G[0, 1, 1, 1, x] + 30*G[1, 0, 0, 0, x] - 30*G[1, 0, 0, 1, x] - 
      30*G[1, 0, 1, 0, x] - 20*G[1, 1, 0, 0, x] - 10*G[1, 1, 0, 1, x] - 
      10*G[1, 1, 1, 0, x] + 70*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(266/3 - 60*Log[mu2/s]) + G[0, 0, 0, x]*
       (163 - 30*Log[mu2/s]) + G[1, 0, 1, x]*(-91/3 + 30*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-91/3 + 30*Log[mu2/s]) + G[0, 1, 1, x]*
       (139/3 + 30*Log[mu2/s]) - 762*zeta[2] - 175*Log[mu2/s]*zeta[2] + 
      45*Log[mu2/s]^2*zeta[2] + G[0, 0, x]*(-254 - (175*Log[mu2/s])/3 + 
        15*Log[mu2/s]^2 + 5*zeta[2]) + G[1, 1, x]*
       (-254 - (175*Log[mu2/s])/3 + 15*Log[mu2/s]^2 + 35*zeta[2]) + 
      G[1, 0, x]*(254 + (175*Log[mu2/s])/3 - 15*Log[mu2/s]^2 + 55*zeta[2]) + 
      G[0, 1, x]*(254 + (175*Log[mu2/s])/3 - 15*Log[mu2/s]^2 + 85*zeta[2]) + 
      G[1, x]*((496*zeta[2])/3 - 60*Log[mu2/s]*zeta[2] - 40*zeta[3]) - 
      (230*zeta[3])/3 + G[0, x]*((719*zeta[2])/3 - 30*Log[mu2/s]*zeta[2] + 
        10*zeta[3]) + 60*zeta[4]) + 
    G[0, x]*(902/3 + (9*Log[mu2/s]^3*zeta[2])/2 + 
      Log[mu2/s]^2*(-15 - (115*zeta[2])/4 - 3*zeta[3]) - (169*zeta[3])/9 + 
      zeta[2]*(-11939/27 + 8*zeta[3]) + (2593*zeta[4])/24 + 
      Log[mu2/s]*(175/3 + (920*zeta[2])/9 + (17*zeta[3])/3 + 
        (33*zeta[4])/4) - 22*zeta[5]) + 3*zeta[5] + 
    G[1, x]*(-902/3 + 9*Log[mu2/s]^3*zeta[2] + (1312*zeta[3])/9 + 
      Log[mu2/s]^2*(15 - 44*zeta[2] + 3*zeta[3]) + 
      zeta[2]*(-35977/108 + 19*zeta[3]) - (1151*zeta[4])/12 + 
      Log[mu2/s]*(-175/3 + (2735*zeta[2])/18 - (71*zeta[3])/3 + 
        (33*zeta[4])/2) + 22*zeta[5]) + 
    ((-392*G[0, 0, 1, 0, 0, x])/3 + 10*G[0, 0, 0, 0, 0, 0, x] - 
      110*G[0, 0, 0, 0, 0, 1, x] - 110*G[0, 0, 0, 0, 1, 0, x] + 
      150*G[0, 0, 0, 0, 1, 1, x] - 180*G[0, 0, 0, 1, 0, 0, x] + 
      220*G[0, 0, 0, 1, 0, 1, x] + 220*G[0, 0, 0, 1, 1, 0, x] - 
      200*G[0, 0, 0, 1, 1, 1, x] - 50*G[0, 0, 1, 0, 0, 0, x] + 
      50*G[0, 0, 1, 0, 0, 1, x] + 50*G[0, 0, 1, 0, 1, 0, x] + 
      10*G[0, 0, 1, 0, 1, 1, x] + 40*G[0, 0, 1, 1, 0, 0, x] + 
      20*G[0, 0, 1, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 1, 0, x] - 
      140*G[0, 0, 1, 1, 1, 1, x] + 10*G[0, 1, 0, 0, 0, 0, x] - 
      50*G[0, 1, 0, 0, 0, 1, x] - 50*G[0, 1, 0, 0, 1, 0, x] + 
      90*G[0, 1, 0, 0, 1, 1, x] - 40*G[0, 1, 0, 1, 0, 0, x] + 
      80*G[0, 1, 0, 1, 0, 1, x] + 80*G[0, 1, 0, 1, 1, 0, x] - 
      120*G[0, 1, 0, 1, 1, 1, x] - 90*G[0, 1, 1, 0, 0, 0, x] + 
      90*G[0, 1, 1, 0, 0, 1, x] + 90*G[0, 1, 1, 0, 1, 0, x] - 
      90*G[0, 1, 1, 0, 1, 1, x] - 200*G[1, 0, 0, 0, 0, 0, x] + 
      160*G[1, 0, 0, 0, 0, 1, x] + 160*G[1, 0, 0, 0, 1, 0, x] - 
      120*G[1, 0, 0, 0, 1, 1, x] + 120*G[1, 0, 0, 1, 0, 0, x] - 
      80*G[1, 0, 0, 1, 0, 1, x] - 80*G[1, 0, 0, 1, 1, 0, x] + 
      40*G[1, 0, 0, 1, 1, 1, x] - 40*G[1, 1, 0, 0, 0, 0, x] + 
      40*G[1, 1, 0, 0, 0, 1, x] + 40*G[1, 1, 0, 0, 1, 0, x] - 
      40*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 1, 0, 1, x]*
       (742/3 - 60*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (742/3 - 60*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-100 - 40*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-100 - 40*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (190/3 - 40*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (190/3 - 40*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(286 - 40*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(286 - 40*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (160/3 - 20*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-286 + 40*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-286 + 40*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (100 + 40*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(100 + 40*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-180 + 100*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-364 + 120*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (-898/3 - (350*Log[mu2/s])/3 + 30*Log[mu2/s]^2 - 250*zeta[2]) + 
      G[0, 0, 1, 1, x]*(898/3 + (350*Log[mu2/s])/3 - 30*Log[mu2/s]^2 - 
        130*zeta[2]) + G[0, 0, 0, 0, x]*(898/3 + (350*Log[mu2/s])/3 - 
        30*Log[mu2/s]^2 - 80*zeta[2]) + G[0, 0, 1, 0, x]*
       (-898/3 - (350*Log[mu2/s])/3 + 30*Log[mu2/s]^2 - 20*zeta[2]) + 
      70*G[0, 1, 0, 0, x]*zeta[2] - 140*G[0, 1, 0, 1, x]*zeta[2] - 
      250*G[0, 1, 1, 0, x]*zeta[2] - 100*G[0, 1, 1, 1, x]*zeta[2] - 
      200*G[1, 0, 0, 0, x]*zeta[2] - 40*G[1, 0, 1, 0, x]*zeta[2] - 
      80*G[1, 1, 0, 0, x]*zeta[2] - 40*G[1, 1, 0, 1, x]*zeta[2] + 
      G[0, 0, 0, x]*(-250*zeta[2] + 120*Log[mu2/s]*zeta[2] - 140*zeta[3]) + 
      G[1, 0, 1, x]*(100*zeta[2] + 40*Log[mu2/s]*zeta[2] - 40*zeta[3]) + 
      G[0, 1, 1, x]*((-836*zeta[2])/3 + 80*Log[mu2/s]*zeta[2] - 20*zeta[3]) + 
      40*G[1, 1, 0, x]*zeta[3] + (4516*zeta[2]*zeta[3])/3 + 
      G[1, 0, 0, x]*(200*zeta[2] + 80*Log[mu2/s]*zeta[2] + 80*zeta[3]) + 
      G[0, 1, 0, x]*(-696*zeta[2] + 100*Log[mu2/s]*zeta[2] + 100*zeta[3]) + 
      G[0, 0, 1, x]*((-1696*zeta[2])/3 + 120*Log[mu2/s]*zeta[2] + 
        220*zeta[3]) + G[0, 0, x]*((1796*zeta[2])/3 - 
        60*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*((700*zeta[2])/3 - 40*zeta[3]) + 
        (1624*zeta[3])/3 - (1135*zeta[4])/2) + (7633*zeta[4])/6 - 
      170*G[1, 1, x]*zeta[4] + (2975*Log[mu2/s]*zeta[4])/6 - 
      (255*Log[mu2/s]^2*zeta[4])/2 + G[1, 0, x]*(-100*zeta[3] - 
        40*Log[mu2/s]*zeta[3] + 10*zeta[4]) + 
      G[0, 1, x]*((898*zeta[2])/3 - 30*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*((350*zeta[2])/3 - 40*zeta[3]) - (184*zeta[3])/3 + 
        (705*zeta[4])/2) + G[1, x]*(-80*zeta[2]*zeta[3] + 425*zeta[4] + 
        170*Log[mu2/s]*zeta[4]) + (2200*zeta[5])/3 + 
      G[0, x]*((-898*zeta[3])/3 + 30*Log[mu2/s]^2*zeta[3] - 
        110*zeta[2]*zeta[3] + 376*zeta[4] + Log[mu2/s]*((-350*zeta[3])/3 + 
          85*zeta[4]) + 230*zeta[5]) - (925*zeta[6])/3)/(1 - x)^2 - 
    (10749*zeta[6])/64 + (269/36 - (92*G[0, 0, 1, 0, 0, x])/3 + 
      40*G[0, 1, 1, 0, 0, x] + 20*G[0, 1, 1, 0, 1, x] + 
      20*G[0, 1, 1, 1, 0, x] - 140*G[0, 1, 1, 1, 1, x] - 
      40*G[1, 0, 1, 0, 0, x] + 80*G[1, 0, 1, 0, 1, x] + 
      80*G[1, 0, 1, 1, 0, x] - 120*G[1, 0, 1, 1, 1, x] - 
      90*G[1, 1, 0, 0, 0, x] + 90*G[1, 1, 0, 0, 1, x] + 
      90*G[1, 1, 0, 1, 0, x] - 90*G[1, 1, 0, 1, 1, x] - 
      2*G[0, 0, 0, 0, 0, 0, x] + 22*G[0, 0, 0, 0, 0, 1, x] + 
      22*G[0, 0, 0, 0, 1, 0, x] - 30*G[0, 0, 0, 0, 1, 1, x] + 
      36*G[0, 0, 0, 1, 0, 0, x] - 44*G[0, 0, 0, 1, 0, 1, x] - 
      44*G[0, 0, 0, 1, 1, 0, x] + 40*G[0, 0, 0, 1, 1, 1, x] + 
      10*G[0, 0, 1, 0, 0, 0, x] - 10*G[0, 0, 1, 0, 0, 1, x] - 
      10*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, 1, x] - 
      8*G[0, 0, 1, 1, 0, 0, x] - 4*G[0, 0, 1, 1, 0, 1, x] - 
      4*G[0, 0, 1, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, 1, x] - 
      2*G[0, 1, 0, 0, 0, 0, x] + 10*G[0, 1, 0, 0, 0, 1, x] + 
      10*G[0, 1, 0, 0, 1, 0, x] - 18*G[0, 1, 0, 0, 1, 1, x] + 
      8*G[0, 1, 0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, 0, 1, x] - 
      16*G[0, 1, 0, 1, 1, 0, x] + 24*G[0, 1, 0, 1, 1, 1, x] + 
      18*G[0, 1, 1, 0, 0, 0, x] - 18*G[0, 1, 1, 0, 0, 1, x] - 
      18*G[0, 1, 1, 0, 1, 0, x] + 18*G[0, 1, 1, 0, 1, 1, x] + 
      40*G[1, 0, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 0, 1, x] - 
      32*G[1, 0, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 0, 1, 1, x] - 
      24*G[1, 0, 0, 1, 0, 0, x] + 16*G[1, 0, 0, 1, 0, 1, x] + 
      16*G[1, 0, 0, 1, 1, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] + 
      8*G[1, 1, 0, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 0, 1, x] - 
      8*G[1, 1, 0, 0, 1, 0, x] + 8*G[1, 1, 0, 0, 1, 1, x] + 
      G[1, 0, 0, 1, x]*(196 - 40*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (36 - 24*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(-23 - 20*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-38 - 8*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (41 - 8*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(42 - 8*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(101 - 8*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (91/3 + 4*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-41 + 8*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-41 + 8*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-101/3 + 8*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-101/3 + 8*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-2 + 8*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-2 + 8*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (82/3 + 12*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(82/3 + 12*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-196 + 40*Log[mu2/s]) + G[0, 1, 0, 0, x]*
       (88/3 - 14*zeta[2]) - 100*G[1, 1, 1, x]*zeta[2] + 
      16*G[1, 1, 0, 0, x]*zeta[2] + 8*G[1, 1, 0, 1, x]*zeta[2] + 
      G[0, 0, 1, 0, x]*(662/3 + (10*Log[mu2/s])/3 - 6*Log[mu2/s]^2 + 
        4*zeta[2]) + G[1, 0, 1, 0, x]*(196 - 40*Log[mu2/s] + 8*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-1012/3 + (170*Log[mu2/s])/3 + 6*Log[mu2/s]^2 + 
        16*zeta[2]) + G[0, 1, 1, 1, x]*(-204 + 120*Log[mu2/s] + 20*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-104 - (190*Log[mu2/s])/3 + 6*Log[mu2/s]^2 + 
        26*zeta[2]) + G[0, 1, 0, 1, x]*(262/3 - 60*Log[mu2/s] + 28*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-196 + 40*Log[mu2/s] + 40*zeta[2]) + 
      G[0, 1, 1, 0, x]*(262/3 - 60*Log[mu2/s] + 50*zeta[2]) + 
      G[0, 0, 0, 1, x]*(662/3 + (10*Log[mu2/s])/3 - 6*Log[mu2/s]^2 + 
        50*zeta[2]) + zeta[2]*(-4455/8 - (1604*zeta[3])/3) + 
      G[0, 0, 1, x]*(-1666/3 + 30*Log[mu2/s]^2 + Log[mu2/s]*
         (-350/3 - 24*zeta[2]) + (80*zeta[2])/3 - 44*zeta[3]) + 
      G[0, 1, 0, x]*(-1666/3 + 30*Log[mu2/s]^2 + Log[mu2/s]*
         (-350/3 - 20*zeta[2]) + 173*zeta[2] - 20*zeta[3]) + 
      G[1, 0, 0, x]*(-26*zeta[2] - 16*Log[mu2/s]*zeta[2] - 16*zeta[3]) + 
      G[1, 1, 0, x]*(-250*zeta[2] - 8*zeta[3]) - 238*zeta[3] + 
      G[0, 1, 1, x]*(1666/3 - 30*Log[mu2/s]^2 + Log[mu2/s]*
         (350/3 - 16*zeta[2]) - (20*zeta[2])/3 + 4*zeta[3]) + 
      G[1, 0, 1, x]*(-188*zeta[2] - 8*Log[mu2/s]*zeta[2] + 8*zeta[3]) + 
      G[0, 0, 0, x]*(1666/3 - 30*Log[mu2/s]^2 + Log[mu2/s]*
         (350/3 - 24*zeta[2]) - 51*zeta[2] + 28*zeta[3]) + 
      Log[mu2/s]*(35/24 - (350*zeta[2])/3 - (350*zeta[3])/3 - 
        (595*zeta[4])/6) + G[0, 1, x]*(-1/4 - (1118*zeta[2])/3 + 
        6*Log[mu2/s]^2*zeta[2] + (410*zeta[3])/3 + 
        Log[mu2/s]*((230*zeta[2])/3 + 8*zeta[3]) - (141*zeta[4])/2) + 
      G[1, 0, x]*(-1/4 - 486*zeta[2] + 148*zeta[3] + 
        Log[mu2/s]*(100*zeta[2] + 8*zeta[3]) - 2*zeta[4]) + (772*zeta[4])/3 + 
      Log[mu2/s]^2*(-3/8 + 30*zeta[2] + 30*zeta[3] + (51*zeta[4])/2) + 
      G[1, 1, x]*(-1/4 - (536*zeta[2])/3 + 80*Log[mu2/s]*zeta[2] - 
        20*zeta[3] + 34*zeta[4]) + G[0, 0, x]*((-1244*zeta[2])/3 + 
        12*Log[mu2/s]^2*zeta[2] - (662*zeta[3])/3 + 
        Log[mu2/s]*((100*zeta[2])/3 + 8*zeta[3]) + (227*zeta[4])/2) + 
      G[1, x]*(-35/24 - 30*Log[mu2/s]^2*zeta[2] - (244*zeta[3])/3 + 
        zeta[2]*(538 + 16*zeta[3]) + Log[mu2/s]*(1/2 + (230*zeta[2])/3 - 
          40*zeta[3] - 34*zeta[4]) + (297*zeta[4])/2) + 
      G[0, x]*(Log[mu2/s]^2*(-60*zeta[2] - 6*zeta[3]) + (1406*zeta[3])/3 + 
        zeta[2]*(3734/3 + 22*zeta[3]) + Log[mu2/s]*(1/4 + (640*zeta[2])/3 + 
          (10*zeta[3])/3 - 17*zeta[4]) - (1693*zeta[4])/4 - 46*zeta[5]) + 
      (250*zeta[5])/3 + (185*zeta[6])/3)/(1 - x) + 
    (-18660895/69984 - 52*G[0, 0, 0, 1, 1, x] - (134*G[0, 0, 1, 0, 1, x])/3 - 
      (134*G[0, 0, 1, 1, 0, x])/3 + 15*G[0, 0, 0, 0, 0, 0, x] - 
      30*G[0, 0, 0, 0, 0, 1, x] - 30*G[0, 0, 0, 0, 1, 0, x] + 
      48*G[0, 0, 0, 0, 1, 1, x] - 30*G[0, 0, 0, 1, 0, 0, x] + 
      48*G[0, 0, 0, 1, 0, 1, x] + 48*G[0, 0, 0, 1, 1, 0, x] - 
      48*G[0, 0, 0, 1, 1, 1, x] - 28*G[0, 0, 1, 0, 0, 0, x] + 
      46*G[0, 0, 1, 0, 0, 1, x] + 46*G[0, 0, 1, 0, 1, 0, x] - 
      46*G[0, 0, 1, 0, 1, 1, x] + 46*G[0, 0, 1, 1, 0, 0, x] - 
      46*G[0, 0, 1, 1, 0, 1, x] - 46*G[0, 0, 1, 1, 1, 0, x] - 
      2*G[0, 0, 1, 1, 1, 1, x] - 22*G[0, 1, 0, 0, 0, 0, x] + 
      38*G[0, 1, 0, 0, 0, 1, x] + 38*G[0, 1, 0, 0, 1, 0, x] - 
      36*G[0, 1, 0, 0, 1, 1, x] + 38*G[0, 1, 0, 1, 0, 0, x] - 
      36*G[0, 1, 0, 1, 0, 1, x] - 36*G[0, 1, 0, 1, 1, 0, x] - 
      14*G[0, 1, 0, 1, 1, 1, x] + 34*G[0, 1, 1, 0, 0, 0, x] - 
      32*G[0, 1, 1, 0, 0, 1, x] - 32*G[0, 1, 1, 0, 1, 0, x] - 
      18*G[0, 1, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 1, 0, 0, x] - 
      18*G[0, 1, 1, 1, 0, 1, x] - 18*G[0, 1, 1, 1, 1, 0, x] + 
      20*G[0, 1, 1, 1, 1, 1, x] - 34*G[1, 0, 0, 0, 0, 0, x] + 
      44*G[1, 0, 0, 0, 0, 1, x] + 44*G[1, 0, 0, 0, 1, 0, x] - 
      42*G[1, 0, 0, 0, 1, 1, x] + 40*G[1, 0, 0, 1, 0, 0, x] - 
      38*G[1, 0, 0, 1, 0, 1, x] - 38*G[1, 0, 0, 1, 1, 0, x] - 
      6*G[1, 0, 0, 1, 1, 1, x] + 36*G[1, 0, 1, 0, 0, 0, x] - 
      34*G[1, 0, 1, 0, 0, 1, x] - 34*G[1, 0, 1, 0, 1, 0, x] - 
      10*G[1, 0, 1, 0, 1, 1, x] - 30*G[1, 0, 1, 1, 0, 0, x] - 
      14*G[1, 0, 1, 1, 0, 1, x] - 14*G[1, 0, 1, 1, 1, 0, x] + 
      4*G[1, 0, 1, 1, 1, 1, x] + 28*G[1, 1, 0, 0, 0, 0, x] - 
      30*G[1, 1, 0, 0, 0, 1, x] - 30*G[1, 1, 0, 0, 1, 0, x] - 
      10*G[1, 1, 0, 0, 1, 1, x] - 26*G[1, 1, 0, 1, 0, 0, x] - 
      14*G[1, 1, 0, 1, 0, 1, x] - 14*G[1, 1, 0, 1, 1, 0, x] - 
      26*G[1, 1, 1, 0, 0, 0, x] - 14*G[1, 1, 1, 0, 0, 1, x] - 
      14*G[1, 1, 1, 0, 1, 0, x] - 18*G[1, 1, 1, 1, 0, 0, x] + 
      4*G[1, 1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 1, 0, x] + 
      16*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*(44 - 20*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(266/3 - 18*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (96 - 18*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(96 - 18*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(143/3 - 16*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (108 - 10*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-161/3 - 2*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-161/3 - 2*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-29/3 - 2*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(11/3 - 2*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(11/3 - 2*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (55/3 - 2*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(85 - 2*Log[mu2/s]) + 
      (17*Log[mu2/s]^5)/16 - (9*Log[mu2/s]^6)/16 + G[1, 1, 0, 0, 0, x]*
       (37/3 + 2*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(-3 + 10*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-31/3 + 14*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (79/3 + 14*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(79/3 + 14*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-175/2 + 15*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-224/3 + 40*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-38 + 40*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-38 + 40*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-92/3 + 44*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-92/3 + 44*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (40/3 + 44*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-22/3 + 48*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-233/3 + 50*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-233/3 + 50*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-63 + 50*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (-59/3 - (163*Log[mu2/s])/3 + 6*Log[mu2/s]^2 - 32*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-1307/18 - 44*Log[mu2/s] + 9*Log[mu2/s]^2 - 
        21*zeta[2]) + G[0, 0, 1, 0, x]*(-1307/18 - 44*Log[mu2/s] + 
        9*Log[mu2/s]^2 - 19*zeta[2]) + G[0, 1, 0, 0, x]*
       (-179/6 - (154*Log[mu2/s])/3 + 9*Log[mu2/s]^2 - 17*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-83/18 + (145*Log[mu2/s])/3 - 27*Log[mu2/s]^2 - 
        zeta[2]) + G[1, 1, 1, 1, x]*(853/18 - (211*Log[mu2/s])/3 + 
        3*Log[mu2/s]^2 + zeta[2]) + Log[mu2/s]^4*
       (2189/144 + (63*zeta[2])/16) + G[1, 1, 0, 1, x]*
       (-83/18 + (145*Log[mu2/s])/3 - 27*Log[mu2/s]^2 + 7*zeta[2]) + 
      G[0, 0, 0, 0, x]*(1523/18 - (17*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 + 
        (21*zeta[2])/2) + G[1, 0, 1, 1, x]*(-587/18 + (101*Log[mu2/s])/3 - 
        27*Log[mu2/s]^2 + 11*zeta[2]) + G[0, 1, 1, 1, x]*
       (385/9 - (22*Log[mu2/s])/3 - 24*Log[mu2/s]^2 + 12*zeta[2]) + 
      G[0, 1, 1, 0, x]*(157/3 + (178*Log[mu2/s])/3 - 24*Log[mu2/s]^2 + 
        18*zeta[2]) + G[0, 1, 0, 1, x]*(157/3 + (178*Log[mu2/s])/3 - 
        24*Log[mu2/s]^2 + 22*zeta[2]) + G[1, 0, 0, 1, x]*
       (1529/18 + (121*Log[mu2/s])/3 - 21*Log[mu2/s]^2 + 23*zeta[2]) + 
      G[0, 0, 1, 1, x]*(856/9 + 52*Log[mu2/s] - 24*Log[mu2/s]^2 + 
        26*zeta[2]) + G[1, 1, 0, 0, x]*(1025/18 + (77*Log[mu2/s])/3 - 
        21*Log[mu2/s]^2 + 27*zeta[2]) + G[1, 0, 1, 0, x]*
       (1529/18 + (121*Log[mu2/s])/3 - 21*Log[mu2/s]^2 + 27*zeta[2]) + 
      G[0, 0, 0, x]*(-67 + (105*Log[mu2/s]^2)/4 - (7*Log[mu2/s]^3)/2 - 
        (399*zeta[2])/4 + Log[mu2/s]*(-12 + (21*zeta[2])/2) - 21*zeta[3]) + 
      Log[mu2/s]^3*(3373/108 - (889*zeta[2])/24 - (27*zeta[3])/2) + 
      G[1, 1, 1, x]*(-2237/27 + 11*Log[mu2/s]^2 + 8*Log[mu2/s]^3 + 
        Log[mu2/s]*(-385/9 - 12*zeta[2]) - (121*zeta[2])/3 - 8*zeta[3]) + 
      (62095*zeta[3])/108 - 24*zeta[3]^2 + G[0, 1, 1, x]*
       (-1616/27 - 26*Log[mu2/s]^2 + 16*Log[mu2/s]^3 + 
        Log[mu2/s]*(-856/9 - 30*zeta[2]) + (343*zeta[2])/3 + 8*zeta[3]) + 
      G[1, 1, 0, x]*(23 - 37*Log[mu2/s]^2 + 16*Log[mu2/s]^3 + 
        Log[mu2/s]*(-157/3 - 22*zeta[2]) + 30*zeta[2] + 16*zeta[3]) + 
      G[1, 0, 1, x]*(23 - 37*Log[mu2/s]^2 + 16*Log[mu2/s]^3 + 
        Log[mu2/s]*(-157/3 - 26*zeta[2]) + (310*zeta[2])/3 + 16*zeta[3]) + 
      G[1, 0, 0, x]*(-3409/54 + 7*Log[mu2/s]^2 + 5*Log[mu2/s]^3 + 
        Log[mu2/s]*(-1175/18 - 3*zeta[2]) + (439*zeta[2])/3 + 18*zeta[3]) + 
      G[0, 1, 0, x]*(355/18 - 4*Log[mu2/s]^2 + 5*Log[mu2/s]^3 + 
        Log[mu2/s]*(-45/2 - 5*zeta[2]) + 59*zeta[2] + 26*zeta[3]) + 
      G[0, 0, 1, x]*(355/18 - 4*Log[mu2/s]^2 + 5*Log[mu2/s]^3 + 
        Log[mu2/s]*(-45/2 - 7*zeta[2]) + (256*zeta[2])/3 + 26*zeta[3]) + 
      zeta[2]*(3325873/15552 + (4637*zeta[3])/18) + 
      G[1, 0, x]*(-69941/1296 + 10*Log[mu2/s]^3 - (21*Log[mu2/s]^4)/4 - 
        (1793*zeta[2])/18 + Log[mu2/s]^2*(2117/36 + (29*zeta[2])/2) + 
        Log[mu2/s]*(2167/54 - (353*zeta[2])/3 - 34*zeta[3]) + 27*zeta[3] - 
        (449*zeta[4])/8) + G[0, 1, x]*(-69941/1296 + 10*Log[mu2/s]^3 - 
        (21*Log[mu2/s]^4)/4 + (34*zeta[2])/9 + Log[mu2/s]^2*
         (2117/36 + (35*zeta[2])/2) + Log[mu2/s]*(2167/54 - (388*zeta[2])/3 - 
          34*zeta[3]) - (95*zeta[3])/3 - (253*zeta[4])/8) + 
      Log[mu2/s]^2*(-92513/1728 - (6263*zeta[2])/144 - 13*zeta[3] - 
        (759*zeta[4])/32) + (248893*zeta[4])/432 + 
      G[0, 0, x]*(2225/2592 - (89*Log[mu2/s]^3)/12 - (3*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(69/4 - (7*zeta[2])/4) + (1297*zeta[2])/8 + 
        Log[mu2/s]*(851/18 - (91*zeta[2])/12 - 5*zeta[3]) + (112*zeta[3])/3 + 
        (253*zeta[4])/16) + G[1, 1, x]*((26*Log[mu2/s]^3)/3 - 
        6*Log[mu2/s]^4 + (349*zeta[2])/18 + Log[mu2/s]^2*
         (428/9 + 17*zeta[2]) + Log[mu2/s]*(1616/27 - (299*zeta[2])/3 - 
          8*zeta[3]) - (154*zeta[3])/3 + (49*zeta[4])/2) + 
      Log[mu2/s]*(-4415729/15552 + (643*zeta[3])/3 + 
        zeta[2]*(6919/48 + (79*zeta[3])/2) + (7667*zeta[4])/96 - 
        84*zeta[5]) + (728*zeta[5])/9 + G[1, x]*(231581/1458 - 
        (14*Log[mu2/s]^4)/3 + (9*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
         (-3829/108 - (21*zeta[2])/2) + zeta[2]*(-16426/81 - 
          (29*zeta[3])/3) - (5746*zeta[3])/27 + Log[mu2/s]^2*
         (-5399/108 + (260*zeta[2])/3 + 21*zeta[3]) + (253*zeta[4])/3 + 
        Log[mu2/s]*(69941/1296 - (34*zeta[2])/9 + (95*zeta[3])/3 + 
          (253*zeta[4])/8) + 24*zeta[5]) + 
      G[0, x]*(5836595/46656 - (31*Log[mu2/s]^4)/48 + (9*Log[mu2/s]^5)/8 + 
        Log[mu2/s]^3*(-1369/54 - (21*zeta[2])/4) + 
        zeta[2]*(-246125/1296 - (227*zeta[3])/6) + (715*zeta[3])/27 + 
        Log[mu2/s]^2*(-1180/27 + (1379*zeta[2])/24 + (39*zeta[3])/2) - 
        (5203*zeta[4])/96 + Log[mu2/s]*(137657/2592 - (2705*zeta[2])/72 - 
          (17*zeta[3])/3 + (253*zeta[4])/16) + 68*zeta[5]) + 
      (152279*zeta[6])/1152)/x) + 
  (Nf*((-290/9 + (4*I)*Pi)*G[0, 0, 0, 1, x] + (-290/9 - ((16*I)/3)*Pi)*
      G[0, 0, 1, 0, x] + (44*G[0, 0, 0, 0, 0, x])/3 - 
     (8*G[0, 0, 0, 0, 1, x])/3 - (8*G[0, 0, 0, 1, 0, x])/3 + 
     (20*G[0, 0, 0, 1, 1, x])/3 + (8*G[0, 0, 1, 0, 0, x])/3 - 
     8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 
     (64*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 0, 0, x])/3 - 
     (8*G[0, 1, 0, 0, 1, x])/3 - (8*G[0, 1, 0, 1, 0, x])/3 - 
     (44*G[0, 1, 1, 0, 0, x])/3 + (40*G[0, 1, 1, 0, 1, x])/3 + 
     (40*G[0, 1, 1, 1, 0, x])/3 - (76*G[0, 1, 1, 1, 1, x])/3 - 
     (140*G[1, 0, 0, 0, 0, x])/3 + 8*G[1, 0, 0, 0, 1, x] + 
     8*G[1, 0, 0, 1, 0, x] - (4*G[1, 0, 0, 1, 1, x])/3 + 
     (8*G[1, 0, 1, 0, 0, x])/3 + (32*G[1, 0, 1, 0, 1, x])/3 + 
     (32*G[1, 0, 1, 1, 0, x])/3 - 16*G[1, 0, 1, 1, 1, x] + 
     (52*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
     (16*G[1, 1, 0, 1, 0, x])/3 - (4*G[1, 1, 0, 1, 1, x])/3 + 
     (80*G[1, 1, 1, 0, 0, x])/3 - (64*G[1, 1, 1, 0, 1, x])/3 - 
     (64*G[1, 1, 1, 1, 0, x])/3 + (40*G[1, 1, 1, 1, 1, x])/3 + 
     G[1, 1, 0, 0, x]*(-494/9 + (8*I)*Pi - (44*Log[mu2/s])/3) + 
     G[1, 0, 0, 1, x]*(-86/9 - ((4*I)/3)*Pi - 8*Log[mu2/s]) + 
     G[0, 0, 1, 1, x]*(-1001/9 + ((16*I)/3)*Pi - 8*Log[mu2/s]) + 
     G[1, 0, 1, 0, x]*(-86/9 + ((16*I)/3)*Pi - 8*Log[mu2/s]) + 
     G[0, 1, 1, 0, x]*(-91/9 - ((28*I)/3)*Pi - 8*Log[mu2/s]) + 
     G[0, 1, 0, 1, x]*(-91/9 - ((32*I)/3)*Pi - 8*Log[mu2/s]) + 
     G[1, 1, 1, 1, x]*(130/3 - (12*I)*Pi - 4*Log[mu2/s]) + 
     G[1, 0, 0, 0, x]*(329/9 - (40*I)*Pi - (4*Log[mu2/s])/3) + 
     G[0, 1, 0, 0, x]*(-8/9 - ((16*I)/3)*Pi + (8*Log[mu2/s])/3) + 
     G[0, 1, 1, 1, x]*(268/3 - ((20*I)/3)*Pi + (16*Log[mu2/s])/3) + 
     G[1, 0, 1, 1, x]*(529/9 + (4*I)*Pi + (28*Log[mu2/s])/3) + 
     G[1, 1, 0, 1, x]*(-85/3 + ((52*I)/3)*Pi + (40*Log[mu2/s])/3) + 
     G[1, 1, 1, 0, x]*(-85/3 + ((56*I)/3)*Pi + (40*Log[mu2/s])/3) + 
     G[0, 0, 0, 0, x]*(895/9 + (28*I)*Pi + 16*Log[mu2/s]) + 
     G[0, 0, 0, x]*(-304/9 + ((167*I)/9)*Pi + (-146/3 + ((20*I)/3)*Pi)*
        Log[mu2/s] - (14*Log[mu2/s]^2)/3 - 63*zeta[2]) + 
     G[1, 0, 1, x]*(-1360/27 + (79*I)*Pi + (268/9 - ((4*I)/3)*Pi)*
        Log[mu2/s] - (4*Log[mu2/s]^2)/3 - 31*zeta[2]) + 
     G[1, 1, 0, x]*(-1360/27 - ((481*I)/9)*Pi + (268/9 - (4*I)*Pi)*
        Log[mu2/s] - (4*Log[mu2/s]^2)/3 - (89*zeta[2])/3) + 
     (4*Log[mu2/s]^3*zeta[2])/3 + G[1, 1, 1, x]*(268/3 - (59*I)*Pi + 
       (-74 + (8*I)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 6*zeta[2]) + 
     G[0, 0, 1, x]*(2072/27 - (139*I)*Pi + (40/9 - ((8*I)/3)*Pi)*Log[mu2/s] + 
       (8*Log[mu2/s]^2)/3 + (34*zeta[2])/3) + G[0, 1, 1, x]*
      (-3718/27 + (119*I)*Pi + (358/9 - (4*I)*Pi)*Log[mu2/s] - 
       (2*Log[mu2/s]^2)/3 + (49*zeta[2])/3) + G[0, 1, 0, x]*
      (2072/27 - ((59*I)/9)*Pi + (40*Log[mu2/s])/9 + (8*Log[mu2/s]^2)/3 + 
       (50*zeta[2])/3) + G[1, 0, 0, x]*(794/27 + ((373*I)/9)*Pi + 
       (130/9 - ((8*I)/3)*Pi)*Log[mu2/s] + (10*Log[mu2/s]^2)/3 + 
       (196*zeta[2])/3) + G[1, 0, x]*(-50939/648 - ((160*I)/3)*Pi + 
       (-82/9 + ((2*I)/3)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + 
       (-41 - ((14*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-874/27 + (26*I)*Pi + 
         (47*zeta[2])/3) - (205*zeta[3])/9) + 
     zeta[2]*(31571/216 + (122*I)*Pi - (49*zeta[3])/3) + 
     G[1, 1, x]*(65627/648 + ((268*I)/3)*Pi + (82/9 - ((2*I)/3)*Pi)*
        Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + Log[mu2/s]*(1360/27 - (26*I)*Pi - 
         25*zeta[2]) + (1790/9 - (34*I)*Pi)*zeta[2] - (71*zeta[3])/9) + 
     Log[mu2/s]^2*((82/3 - (2*I)*Pi)*zeta[2] - (2*zeta[3])/3) + 
     (74/3 + ((832*I)/9)*Pi)*zeta[3] + G[0, 1, x]*
      (-50939/648 - ((280*I)/3)*Pi + (-82/9 + ((2*I)/3)*Pi)*Log[mu2/s]^2 - 
       (4*Log[mu2/s]^3)/9 + (-722/9 + ((46*I)/3)*Pi)*zeta[2] + 
       Log[mu2/s]*(-874/27 + (26*I)*Pi + (67*zeta[2])/3) + (71*zeta[3])/9) + 
     G[0, 0, x]*(36251/648 + ((172*I)/3)*Pi + (82/9 - ((2*I)/3)*Pi)*
        Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + Log[mu2/s]*(388/27 - (26*I)*Pi - 
         5*zeta[2]) + (163 - ((14*I)/3)*Pi)*zeta[2] + (121*zeta[3])/9) + 
     (((8*I)/3)*Pi*G[1, 0, 1, 1, x] - ((8*I)/3)*Pi*G[1, 1, 0, 1, x] - 
       8*G[1, 1, 1, 1, x] + (8*G[1, 0, 1, 1, 1, x])/3 - 
       (8*G[1, 1, 0, 1, 1, x])/3 - (16*G[1, 0, 1, x]*zeta[2])/3 + 
       G[1, 1, 1, x]*((-8*I)*Pi + (8*zeta[2])/3) + 
       G[1, 1, x]*(16*zeta[2] - (16*zeta[3])/3) - (16*I)*Pi*G[1, x]*zeta[3])/
      x^3 + ((-14/3 + ((8*I)/3)*Pi)*G[0, 1, 1, x] + (190/3 + (12*I)*Pi)*
        G[1, 1, 0, x] + (8*G[0, 1, 1, 1, x])/3 + (-20/3 - (4*I)*Pi)*
        G[1, 0, 1, 1, x] + 16*G[1, 1, 0, 0, x] + (-4 + (4*I)*Pi)*
        G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 28*G[1, 1, 1, 1, x] - 
       4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 1, 1, x] + 
       G[1, 0, x]*(((190*I)/3)*Pi - 8*zeta[2]) + 
       G[0, 1, x]*(((-14*I)/3)*Pi - (16*zeta[2])/3) + 
       G[1, 1, 1, x]*(-230/3 + (24*I)*Pi - 4*zeta[2]) + 
       G[1, 0, 1, x]*(190/3 - ((20*I)/3)*Pi + 8*zeta[2]) - 
       (16*I)*Pi*zeta[3] + G[1, 1, x]*(439/6 - ((46*I)/3)*Pi - 2*Log[mu2/s] - 
         (100*zeta[2])/3 + 8*zeta[3]) + G[1, x]*(((439*I)/6)*Pi - 
         (2*I)*Pi*Log[mu2/s] + (-440/3 - (12*I)*Pi)*zeta[2] + 
         (44/3 + (24*I)*Pi)*zeta[3]))/x^2 + 
     Log[mu2/s]*((712/9 - (78*I)*Pi)*zeta[2] + (-10 + ((16*I)/3)*Pi)*
        zeta[3] - (557*zeta[4])/6) + (24109/36 + (23*I)*Pi)*zeta[4] + 
     G[0, x]*(967/9 - (11*I)*Pi + Log[mu2/s]^2*(3 - 4*zeta[2]) + 
       (-874/9 + ((599*I)/9)*Pi)*zeta[2] + (-19/9 + (12*I)*Pi)*zeta[3] + 
       Log[mu2/s]*(35/3 - (12*I)*Pi + (-116/3 + (4*I)*Pi)*zeta[2] + 
         (20*zeta[3])/3) + (101*zeta[4])/6) + 
     G[1, x]*(-967/9 + (11*I)*Pi - 3*Log[mu2/s]^2 + (-42 + ((1021*I)/9)*Pi)*
        zeta[2] + Log[mu2/s]*(-35/3 + (12*I)*Pi + (-64 + (8*I)*Pi)*zeta[2] - 
         (8*zeta[3])/3) + (145/9 - ((52*I)/3)*Pi)*zeta[3] + 94*zeta[4]) + 
     (87733/3888 + ((143*I)/6)*Pi - ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (2 + ((4*I)/3)*Pi)*G[0, 0, 1, 1, x] + (-20/3 + (24*I)*Pi)*
        G[0, 1, 1, 1, x] + (-68 + (12*I)*Pi)*G[1, 1, 1, 1, x] + 
       (20*G[0, 0, 0, 0, 0, x])/3 - (8*G[0, 0, 1, 0, 0, x])/3 + 
       (4*G[0, 0, 1, 0, 1, x])/3 + (4*G[0, 0, 1, 1, 0, x])/3 - 
       8*G[0, 1, 0, 0, 0, x] - (8*G[0, 1, 0, 0, 1, x])/3 - 
       (8*G[0, 1, 0, 1, 0, x])/3 + (16*G[0, 1, 0, 1, 1, x])/3 - 
       8*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
       8*G[0, 1, 1, 1, 0, x] + 16*G[0, 1, 1, 1, 1, x] + 
       (80*G[1, 0, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 0, 1, x])/3 - 
       (4*G[1, 0, 0, 1, 0, x])/3 + (8*G[1, 0, 0, 1, 1, x])/3 - 
       (4*G[1, 0, 1, 0, 0, x])/3 - (32*G[1, 0, 1, 0, 1, x])/3 - 
       (32*G[1, 0, 1, 1, 0, x])/3 + 8*G[1, 0, 1, 1, 1, x] - 
       12*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 
       8*G[1, 1, 0, 1, 0, x] - (16*G[1, 1, 0, 1, 1, x])/3 - 
       (56*G[1, 1, 1, 0, 0, x])/3 + 12*G[1, 1, 1, 0, 1, x] + 
       12*G[1, 1, 1, 1, 0, x] + G[1, 1, 1, 0, x]*(82 - ((44*I)/3)*Pi - 
         8*Log[mu2/s]) + G[1, 1, 0, 1, x]*(82 - ((64*I)/3)*Pi - 
         8*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-50/3 - (20*Log[mu2/s])/3) + 
       G[1, 0, 1, 1, x]*(-4/3 - (8*I)*Pi - (16*Log[mu2/s])/3) + 
       G[0, 1, 1, 0, x]*(-8 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3) + 
       G[0, 1, 0, 1, x]*(-8 + ((4*I)/3)*Pi - (4*Log[mu2/s])/3) - 
       (25*Log[mu2/s]^4)/36 - Log[mu2/s]^5/18 + G[1, 0, 0, 1, x]*
        (-6 + (4*I)*Pi + (8*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*
        (4 - (8*I)*Pi + (8*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*
        (-6 - ((28*I)/3)*Pi + (8*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*
        (-126 - (12*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, 0, x]*
        (20 + ((100*I)/3)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, x]*
        (52/3 + (10*I)*Pi + (-4 + (8*I)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/3 - 
         (224*zeta[2])/3) + G[0, 1, 1, x]*(9 - ((50*I)/3)*Pi + 
         (-2 - ((4*I)/3)*Pi)*Log[mu2/s] - (160*zeta[2])/3) + 
       G[0, 0, 1, x]*(8/3 + (2*I)*Pi - (4*zeta[2])/3) + 
       Log[mu2/s]^3*(-205/54 - (5*zeta[2])/18) + G[0, 0, 0, x]*
        (205/9 + (50*Log[mu2/s])/3 + (10*Log[mu2/s]^2)/3 + (5*zeta[2])/3) + 
       G[1, 1, 1, x]*(82/3 + (2*I)*Pi + (-12 - (8*I)*Pi)*Log[mu2/s] + 
         (16*zeta[2])/3) + G[0, 1, 0, x]*(8/3 - (4*I)*Pi + 
         ((4*I)/3)*Pi*Log[mu2/s] + (44*zeta[2])/3) + 
       G[1, 0, 1, x]*(-75 - ((22*I)/3)*Pi - ((4*I)/3)*Pi*Log[mu2/s] + 
         (2*Log[mu2/s]^2)/3 + 50*zeta[2]) + G[1, 1, 0, x]*
        (-75 - (44*I)*Pi + ((4*I)/3)*Pi*Log[mu2/s] + (2*Log[mu2/s]^2)/3 + 
         58*zeta[2]) + G[0, 1, x]*(178/3 + (9*I)*Pi + (166/3 + (8*I)*Pi)*
          zeta[2] + Log[mu2/s]*(-8/3 - (2*I)*Pi + (4*zeta[2])/3)) + 
       zeta[2]*(-124177/1296 - (19*zeta[3])/18) + (5834*zeta[3])/81 + 
       Log[mu2/s]^2*(-12815/1296 + ((4*I)/3)*Pi + (-28/9 + ((8*I)/3)*Pi)*
          zeta[2] + (35*zeta[3])/18) + G[0, 0, x]*(-12815/648 + 
         ((8*I)/3)*Pi - (25*Log[mu2/s]^2)/3 - (10*Log[mu2/s]^3)/9 + 
         Log[mu2/s]*(-205/9 - (5*zeta[2])/3) + (-56/9 + ((16*I)/3)*Pi)*
          zeta[2] + (35*zeta[3])/9) + G[1, 1, x]*(-98 - ((154*I)/3)*Pi + 
         (1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (-383/3 + ((82*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(-11/3 - (10*I)*Pi + (64*zeta[2])/3) + (28*zeta[3])/3) + 
       G[1, 0, x]*(178/3 - ((181*I)/3)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(-8/3 - (4*I)*Pi - (44*zeta[2])/3) + 
         (-30 + ((34*I)/3)*Pi)*zeta[2] + (56*zeta[3])/3) + 
       G[0, x]*(3121/432 + ((178*I)/3)*Pi + (25*Log[mu2/s]^3)/9 + 
         (5*Log[mu2/s]^4)/18 + Log[mu2/s]^2*(205/18 + (5*zeta[2])/6) + 
         (-1351/54 - (8*I)*Pi)*zeta[2] + Log[mu2/s]*(12815/648 - 
           ((8*I)/3)*Pi + (56/9 - ((16*I)/3)*Pi)*zeta[2] - (35*zeta[3])/9) - 
         (305*zeta[3])/18 - (313*zeta[4])/2) + 
       G[1, x]*(143/6 - ((110*I)/3)*Pi + Log[mu2/s]^2*(4/3 + I*Pi - 
           (2*zeta[2])/3) + (1024/3 + (57*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(2 - ((11*I)/3)*Pi + (22 - (8*I)*Pi)*zeta[2]) + 
         (88/3 + ((20*I)/3)*Pi)*zeta[3] - (361*zeta[4])/3) + 
       (-2303/216 + ((76*I)/3)*Pi)*zeta[4] + Log[mu2/s]*
        (-3121/432 + (2*I)*Pi + (919/54 + (8*I)*Pi)*zeta[2] + 
         (305*zeta[3])/18 + (313*zeta[4])/2) - (824*zeta[5])/9)/x + 
     x^2*((8*G[0, 0, 1, 0, 0, x])/3 - (8*G[0, 0, 1, 0, 1, x])/3 - 
       (8*G[0, 0, 1, 1, 0, x])/3 + (8*G[0, 0, 1, 1, 1, x])/3 - 
       (8*G[0, 1, 0, 0, 0, x])/3 + (8*G[0, 1, 0, 0, 1, x])/3 + 
       (8*G[0, 1, 0, 1, 0, x])/3 - (8*G[0, 1, 0, 1, 1, x])/3 - 
       (8*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 0, 1, 0, 1, x])/3 + 
       (8*G[1, 0, 1, 1, 0, x])/3 - (8*G[1, 0, 1, 1, 1, x])/3 + 
       (8*G[1, 1, 0, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 1, x])/3 - 
       (8*G[1, 1, 0, 1, 0, x])/3 + (8*G[1, 1, 0, 1, 1, x])/3 + 
       (8*G[0, 0, 0, x]*zeta[2])/3 + (16*G[0, 0, 1, x]*zeta[2])/3 - 
       (16*G[0, 1, 0, x]*zeta[2])/3 - (8*G[0, 1, 1, x]*zeta[2])/3 - 
       (8*G[1, 0, 0, x]*zeta[2])/3 - (16*G[1, 0, 1, x]*zeta[2])/3 + 
       (16*G[1, 1, 0, x]*zeta[2])/3 + (8*G[1, 1, 1, x]*zeta[2])/3 - 
       8*G[0, 0, x]*zeta[3] + 8*G[0, 1, x]*zeta[3] + 8*G[1, 0, x]*zeta[3] - 
       8*G[1, 1, x]*zeta[3] - (40*zeta[2]*zeta[3])/3 + 
       (68*G[0, x]*zeta[4])/3 - (68*G[1, x]*zeta[4])/3 - (80*zeta[5])/3) - 
     (158*zeta[5])/3 + x*(-44*G[0, 0, 0, 0, x] - 11*G[0, 0, 0, 1, x] - 
       11*G[0, 0, 1, 0, x] + 92*G[0, 0, 1, 1, x] + (22*G[0, 1, 0, 0, x])/3 + 
       (77*G[0, 1, 0, 1, x])/3 + (77*G[0, 1, 1, 0, x])/3 - 
       (254*G[0, 1, 1, 1, x])/3 - (22*G[1, 0, 0, 0, x])/3 + 
       (25*G[1, 0, 0, 1, x])/3 + (25*G[1, 0, 1, 0, x])/3 - 
       (106*G[1, 0, 1, 1, x])/3 + 8*G[1, 1, 0, 0, x] + 13*G[1, 1, 0, 1, x] + 
       13*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] - 
       4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] + 
       4*G[0, 1, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
       4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
       4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
       4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 0, 1, 1, x] + G[0, 0, 1, x]*(-24 + (81*I)*Pi - 8*zeta[2]) + 
       G[1, 1, 0, x]*(-15 + (3*I)*Pi - 18*Log[mu2/s] - 8*zeta[2]) + 
       G[0, 0, 0, x]*(44/3 - (37*I)*Pi + 18*Log[mu2/s] - 4*zeta[2]) + 
       G[1, 1, 1, x]*(17/3 + (41*I)*Pi + 36*Log[mu2/s] - 4*zeta[2]) + 
       (-35 + (36*I)*Pi)*Log[mu2/s]*zeta[2] - 9*Log[mu2/s]^2*zeta[2] + 
       G[1, 0, 0, x]*(73/3 + I*Pi + 4*zeta[2]) + G[0, 1, 1, x]*
        (100/3 - (77*I)*Pi - 18*Log[mu2/s] + 4*zeta[2]) + 
       G[0, 1, 0, x]*(-24 + (33*I)*Pi + 8*zeta[2]) + 
       G[1, 0, 1, x]*(-15 - (45*I)*Pi - 18*Log[mu2/s] + 8*zeta[2]) + 
       G[1, 0, x]*(190/9 + (21*I)*Pi + (35/3 - (12*I)*Pi)*Log[mu2/s] + 
         3*Log[mu2/s]^2 - (23*zeta[2])/3 - 12*zeta[3]) + 
       G[0, 1, x]*(190/9 + (21*I)*Pi + (35/3 - (12*I)*Pi)*Log[mu2/s] + 
         3*Log[mu2/s]^2 + (125*zeta[2])/3 - 12*zeta[3]) + 
       (-145/3 - (16*I)*Pi)*zeta[3] + G[1, 1, x]*(-190/9 - (21*I)*Pi + 
         (-35/3 + (12*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - (349*zeta[2])/3 + 
         12*zeta[3]) + G[0, 0, x]*(-190/9 - (21*I)*Pi + (-35/3 + (12*I)*Pi)*
          Log[mu2/s] - 3*Log[mu2/s]^2 - (77*zeta[2])/3 + 12*zeta[3]) + 
       zeta[2]*(-190/3 - (63*I)*Pi + 20*zeta[3]) + 
       G[0, x]*((63 - (69*I)*Pi)*zeta[2] + 18*Log[mu2/s]*zeta[2] - zeta[3] - 
         34*zeta[4]) - (275*zeta[4])/3 + G[1, x]*((54 - (39*I)*Pi)*zeta[2] + 
         36*Log[mu2/s]*zeta[2] - 17*zeta[3] + 34*zeta[4]) + 40*zeta[5]) + 
     (-19/18 - ((127*I)/2)*Pi + (12 - (40*I)*Pi)*G[1, 1, 1, 0, x] + 
       (-316/3 - (20*I)*Pi)*G[0, 0, 1, 0, 0, x] + (-116 + (4*I)*Pi)*
        G[0, 1, 1, 0, 0, x] + (74 - (24*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
       (74 + (20*I)*Pi)*G[0, 1, 1, 1, 0, x] - (190*G[1, 0, 1, 0, 0, x])/3 + 
       (52*G[1, 0, 1, 0, 1, x])/3 + (52*G[1, 0, 1, 1, 0, x])/3 + 
       40*G[1, 0, 1, 1, 1, x] + (248*G[1, 1, 0, 0, 0, x])/3 - 
       (280*G[1, 1, 0, 0, 1, x])/3 - (280*G[1, 1, 0, 1, 0, x])/3 + 
       144*G[1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 0, 0, x] - 
       80*G[0, 0, 0, 0, 0, 0, x] - 12*G[0, 0, 0, 0, 0, 1, x] - 
       12*G[0, 0, 0, 0, 1, 0, x] + 144*G[0, 0, 0, 0, 1, 1, x] - 
       8*G[0, 0, 0, 1, 0, 0, x] + 68*G[0, 0, 0, 1, 0, 1, x] + 
       68*G[0, 0, 0, 1, 1, 0, x] - 168*G[0, 0, 0, 1, 1, 1, x] - 
       28*G[0, 0, 1, 0, 0, 0, x] + 8*G[0, 0, 1, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, 1, 0, x] - 16*G[0, 0, 1, 0, 1, 1, x] + 
       92*G[0, 0, 1, 1, 0, 0, x] - 32*G[0, 0, 1, 1, 0, 1, x] - 
       32*G[0, 0, 1, 1, 1, 0, x] - 76*G[0, 1, 0, 0, 0, 0, x] + 
       20*G[0, 1, 0, 0, 0, 1, x] + 20*G[0, 1, 0, 0, 1, 0, x] + 
       44*G[0, 1, 0, 0, 1, 1, x] + 36*G[0, 1, 0, 1, 0, 0, x] - 
       12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] - 
       20*G[0, 1, 0, 1, 1, 1, x] - 44*G[0, 1, 1, 0, 0, 0, x] + 
       48*G[0, 1, 1, 0, 0, 1, x] + 48*G[0, 1, 1, 0, 1, 0, x] - 
       72*G[0, 1, 1, 0, 1, 1, x] + 20*G[0, 1, 1, 1, 0, 0, x] - 
       80*G[1, 0, 0, 0, 0, 0, x] + 64*G[1, 0, 0, 0, 0, 1, x] + 
       64*G[1, 0, 0, 0, 1, 0, x] - 48*G[1, 0, 0, 0, 1, 1, x] + 
       48*G[1, 0, 0, 1, 0, 0, x] - 32*G[1, 0, 0, 1, 0, 1, x] - 
       32*G[1, 0, 0, 1, 1, 0, x] + 16*G[1, 0, 0, 1, 1, 1, x] - 
       16*G[1, 1, 0, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 0, 1, x] + 
       16*G[1, 1, 0, 0, 1, 0, x] - 16*G[1, 1, 0, 0, 1, 1, x] + 
       G[1, 0, 1, 1, x]*(-274/3 + ((76*I)/3)*Pi - 32*Log[mu2/s]) + 
       G[0, 0, 1, 0, 1, x]*(130/3 - (32*I)*Pi - 24*Log[mu2/s]) + 
       G[0, 0, 1, 1, 0, x]*(130/3 + (36*I)*Pi - 24*Log[mu2/s]) + 
       G[1, 0, 0, 0, 1, x]*(-80 - 16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
        (-80 - 16*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
        ((8*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
        (-162 + (44*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
        ((48*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
        (-162 + (116*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
        (248/3 - (108*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
        (-196/3 + 16*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
        (190 + 16*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-112/3 - (16*I)*Pi + 
         16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(82/3 - (40*I)*Pi + 
         16*Log[mu2/s]) + G[1, 0, 0, 1, x]*(233/3 - (116*I)*Pi + 
         (88*Log[mu2/s])/3) + G[0, 0, 0, 0, 0, x]*(200 - (52*I)*Pi + 
         40*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(62 + (16*I)*Pi + 
         48*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-350/3 + ((2*I)/3)*Pi + 
         (128*Log[mu2/s])/3 - 140*zeta[2]) + G[1, 0, 0, 0, x]*
        (-212/3 + ((250*I)/3)*Pi - (80*Log[mu2/s])/3 - 80*zeta[2]) + 
       G[0, 0, 0, 0, x]*(-1378/9 - (22*I)*Pi + (-60 + (16*I)*Pi)*Log[mu2/s] - 
         4*Log[mu2/s]^2 - 68*zeta[2]) + G[0, 0, 1, 1, x]*
        (-2314/9 + ((376*I)/3)*Pi + (20 + (16*I)*Pi)*Log[mu2/s] - 
         4*Log[mu2/s]^2 - 64*zeta[2]) + G[0, 1, 1, 1, x]*
        (116 - (22*I)*Pi - 96*Log[mu2/s] - 56*zeta[2]) + 
       G[1, 1, 0, 0, x]*(-100/3 - ((32*I)/3)*Pi - 32*zeta[2]) + 
       G[1, 1, 0, 1, x]*(12 + ((152*I)/3)*Pi - 16*zeta[2]) + 
       G[0, 1, 0, 0, x]*(314/3 + (30*I)*Pi + (8*Log[mu2/s])/3 - 16*zeta[2]) + 
       G[1, 0, 1, 0, x]*(233/3 - ((50*I)/3)*Pi + (88*Log[mu2/s])/3 - 
         16*zeta[2]) + G[0, 1, 0, 1, x]*(-350/3 + ((16*I)/3)*Pi + 
         (128*Log[mu2/s])/3 - 12*zeta[2]) + G[0, 0, 0, 1, x]*
        (1993/9 - ((166*I)/3)*Pi + (24 - (16*I)*Pi)*Log[mu2/s] + 
         4*Log[mu2/s]^2 + 20*zeta[2]) + G[0, 0, 1, 0, x]*
        (1993/9 - (38*I)*Pi + (24 - (16*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
         72*zeta[2]) + G[1, 1, 1, x]*((12*I)*Pi + 112*zeta[2]) + 
       G[0, 0, 1, x]*(-1016/9 - ((193*I)/3)*Pi - (22*Log[mu2/s]^2)/3 + 
         (-404/3 - (128*I)*Pi)*zeta[2] + Log[mu2/s]*(-86/3 + ((88*I)/3)*Pi + 
           48*zeta[2]) - 116*zeta[3]) + G[0, 1, 0, x]*
        (-1016/9 - ((122*I)/3)*Pi - (22*Log[mu2/s]^2)/3 + 
         (-520/3 - (76*I)*Pi)*zeta[2] + Log[mu2/s]*(-86/3 + ((92*I)/3)*Pi + 
           40*zeta[2]) - 40*zeta[3]) + G[1, 0, 1, x]*(12 - (19*I)*Pi + 
         (364*zeta[2])/3 + Log[mu2/s]*(-16/3 - ((8*I)/3)*Pi + 16*zeta[2]) - 
         16*zeta[3]) + (-2257/9 - ((32*I)/3)*Pi)*zeta[3] - 62*zeta[3]^2 + 
       G[1, 1, 0, x]*(12 - ((80*I)/3)*Pi - (16*Log[mu2/s])/3 + 
         (832*zeta[2])/3 + 16*zeta[3]) + G[1, 0, 0, x]*(-197/9 + (I/3)*Pi + 
         (316*zeta[2])/3 + Log[mu2/s]*(-20/3 + ((8*I)/3)*Pi + 32*zeta[2]) + 
         32*zeta[3]) + G[0, 1, 1, x]*(1406/9 + ((46*I)/3)*Pi + 
         8*Log[mu2/s]^2 + (-110/3 - (36*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(16 - ((112*I)/3)*Pi + 32*zeta[2]) + 40*zeta[3]) + 
       G[0, 0, 0, x]*(-884/9 + (73*I)*Pi + (20*Log[mu2/s]^2)/3 + 
         (988/3 - (84*I)*Pi)*zeta[2] + Log[mu2/s]*(14/3 - ((68*I)/3)*Pi + 
           48*zeta[2]) + 40*zeta[3]) + zeta[2]*(34 - ((2026*I)/9)*Pi + 
         (406/3 + (92*I)*Pi)*zeta[3]) + G[1, 1, x]*((12*I)*Pi + 
         Log[mu2/s]*(((-16*I)/3)*Pi - 64*zeta[2]) + (-176/3 + ((224*I)/3)*Pi)*
          zeta[2] - (248*zeta[3])/3 - 68*zeta[4]) + 
       Log[mu2/s]^2*(((-5*I)/3)*Pi + (-26/3 + ((2*I)/3)*Pi)*zeta[2] - 
         (26*zeta[3])/3 - 17*zeta[4]) + (-2111/9 - (241*I)*Pi)*zeta[4] + 
       G[0, 0, x]*(1715/9 - ((1783*I)/9)*Pi + Log[mu2/s]^2*
          (5/3 - ((2*I)/3)*Pi - 8*zeta[2]) + (-2555/9 - ((14*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]*(13 - ((62*I)/3)*Pi + (-272/3 + (32*I)*Pi)*
            zeta[2] - 16*zeta[3]) + (-676/3 + (24*I)*Pi)*zeta[3] + 
         2*zeta[4]) + G[1, 0, x]*(-137/3 - ((11*I)/9)*Pi + 
         (2*Log[mu2/s]^2)/3 + (-463/3 + ((452*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(26/3 - ((32*I)/3)*Pi - (232*zeta[2])/3 - 16*zeta[3]) + 
         (88*zeta[3])/3 + 4*zeta[4]) + G[0, 1, x]*(-137/3 + (52*I)*Pi + 
         Log[mu2/s]^2*(2/3 + ((2*I)/3)*Pi - 4*zeta[2]) + 
         (527/9 + ((208*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          (26/3 - ((34*I)/3)*Pi + (-68 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
         (874/3 - (68*I)*Pi)*zeta[3] + 367*zeta[4]) + 
       Log[mu2/s]*(-1/3 - (3*I)*Pi + (-62 + (34*I)*Pi)*zeta[2] + 
         (-62/3 + ((104*I)/3)*Pi)*zeta[3] + (35/3 + (68*I)*Pi)*zeta[4]) + 
       G[1, x]*(1/3 - ((137*I)/3)*Pi + Log[mu2/s]^2*(((2*I)/3)*Pi + 
           8*zeta[2]) + zeta[2]*(-304/9 + ((169*I)/3)*Pi - 32*zeta[3]) + 
         (325/3 + ((380*I)/3)*Pi)*zeta[3] - 383*zeta[4] + 
         Log[mu2/s]*(((26*I)/3)*Pi + (72 - ((104*I)/3)*Pi)*zeta[2] + 
           (104*zeta[3])/3 + 68*zeta[4])) + (310/3 - (240*I)*Pi)*zeta[5] + 
       G[0, x]*(-127/2 + ((1277*I)/9)*Pi + (1357/9 - (120*I)*Pi)*zeta[3] + 
         Log[mu2/s]^2*(-5/3 + ((7*I)/3)*Pi + (46*zeta[2])/3 + 4*zeta[3]) + 
         zeta[2]*(3296/9 + ((340*I)/3)*Pi + 132*zeta[3]) + 
         (523 - (29*I)*Pi)*zeta[4] + Log[mu2/s]*(-3 + ((55*I)/3)*Pi + 
           (350/3 - ((188*I)/3)*Pi)*zeta[2] + (24 - (16*I)*Pi)*zeta[3] + 
           34*zeta[4]) + 20*zeta[5]) - (992*zeta[6])/3)/(1 - x) + 
     (((-8*I)/3)*Pi*G[1, 0, 1, 1, x] + (452/3 + (40*I)*Pi)*
        G[0, 0, 1, 0, 0, x] + (-80 - (8*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
       (12 + (48*I)*Pi)*G[0, 1, 1, 0, 1, x] + (12 - (40*I)*Pi)*
        G[0, 1, 1, 1, 0, x] + (8*G[1, 0, 1, 0, 0, x])/3 - 
       (8*G[1, 0, 1, 0, 1, x])/3 - (8*G[1, 0, 1, 1, 0, x])/3 - 
       (16*G[1, 1, 0, 0, 0, x])/3 + (8*G[1, 1, 0, 0, 1, x])/3 + 
       (8*G[1, 1, 0, 1, 0, x])/3 + 160*G[0, 0, 0, 0, 0, 0, x] + 
       24*G[0, 0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 0, 1, 0, x] - 
       288*G[0, 0, 0, 0, 1, 1, x] + 16*G[0, 0, 0, 1, 0, 0, x] - 
       136*G[0, 0, 0, 1, 0, 1, x] - 136*G[0, 0, 0, 1, 1, 0, x] + 
       336*G[0, 0, 0, 1, 1, 1, x] + 56*G[0, 0, 1, 0, 0, 0, x] - 
       16*G[0, 0, 1, 0, 0, 1, x] - 16*G[0, 0, 1, 0, 1, 0, x] + 
       32*G[0, 0, 1, 0, 1, 1, x] - 184*G[0, 0, 1, 1, 0, 0, x] + 
       64*G[0, 0, 1, 1, 0, 1, x] + 64*G[0, 0, 1, 1, 1, 0, x] + 
       152*G[0, 1, 0, 0, 0, 0, x] - 40*G[0, 1, 0, 0, 0, 1, x] - 
       40*G[0, 1, 0, 0, 1, 0, x] - 88*G[0, 1, 0, 0, 1, 1, x] - 
       72*G[0, 1, 0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, 0, 1, x] + 
       24*G[0, 1, 0, 1, 1, 0, x] + 40*G[0, 1, 0, 1, 1, 1, x] + 
       88*G[0, 1, 1, 0, 0, 0, x] - 96*G[0, 1, 1, 0, 0, 1, x] - 
       96*G[0, 1, 1, 0, 1, 0, x] + 144*G[0, 1, 1, 0, 1, 1, x] - 
       40*G[0, 1, 1, 1, 0, 0, x] + 160*G[1, 0, 0, 0, 0, 0, x] - 
       128*G[1, 0, 0, 0, 0, 1, x] - 128*G[1, 0, 0, 0, 1, 0, x] + 
       96*G[1, 0, 0, 0, 1, 1, x] - 96*G[1, 0, 0, 1, 0, 0, x] + 
       64*G[1, 0, 0, 1, 0, 1, x] + 64*G[1, 0, 0, 1, 1, 0, x] - 
       32*G[1, 0, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, 0, x] - 
       32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] + 
       32*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, 1, x]*
        (188 - (32*I)*Pi - 96*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
        (-210 + (104*I)*Pi - 80*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
        (-96 - 32*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
        (-184/3 - 32*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(158/3 + (32*I)*Pi - 
         32*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-26/3 + (80*I)*Pi - 
         32*Log[mu2/s]) + G[1, 0, 0, 1, x]*(-16/3 + (24*I)*Pi - 
         (8*Log[mu2/s])/3) + G[0, 0, 0, 1, 1, x]*(-1126/3 + (216*I)*Pi + 
         16*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(88 + 32*Log[mu2/s]) + 
       G[1, 0, 0, 1, 0, x]*(88 + 32*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
        (2 - (16*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
        (266 - (88*I)*Pi + 32*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
        (2 - (96*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
        (266 - (232*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
        (-440/3 + (64*I)*Pi + 48*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
        (-440/3 - (72*I)*Pi + 48*Log[mu2/s]) + G[0, 0, 1, 0, x]*
        (-890/9 - (16*I)*Pi + (-20 + (32*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 
         144*zeta[2]) + G[0, 0, 0, 1, x]*(-890/9 - ((388*I)/3)*Pi + 
         (-20 + (32*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 40*zeta[2]) + 
       G[0, 1, 0, 1, x]*(80/3 + ((148*I)/3)*Pi - (16*Log[mu2/s])/3 + 
         24*zeta[2]) + G[1, 1, 0, 1, x]*(((8*I)/3)*Pi + 32*zeta[2]) + 
       G[1, 0, 1, 0, x]*(-16/3 - ((8*I)/3)*Pi - (8*Log[mu2/s])/3 + 
         32*zeta[2]) + G[0, 1, 0, 0, x]*(-34/3 - (4*I)*Pi + 
         (8*Log[mu2/s])/3 + 32*zeta[2]) + G[1, 1, 0, 0, x]*
        (-14/3 - ((8*I)/3)*Pi + 64*zeta[2]) + G[0, 1, 1, 1, x]*
        ((12*I)*Pi + 112*zeta[2]) + G[0, 0, 1, 1, x]*
        (848/9 + ((172*I)/3)*Pi + (16 - (32*I)*Pi)*Log[mu2/s] + 
         8*Log[mu2/s]^2 + 128*zeta[2]) + G[0, 0, 0, 0, x]*
        (734/9 + (88*I)*Pi + (32 - (32*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 
         136*zeta[2]) + G[1, 0, 0, 0, x]*(-2/3 - ((8*I)/3)*Pi + 
         (16*Log[mu2/s])/3 + 160*zeta[2]) + G[0, 1, 1, 0, x]*
        (80/3 - ((220*I)/3)*Pi - (16*Log[mu2/s])/3 + 280*zeta[2]) + 
       G[0, 1, 1, x]*(((80*I)/3)*Pi + Log[mu2/s]*(((-16*I)/3)*Pi - 
           64*zeta[2]) + (160/3 + (72*I)*Pi)*zeta[2] - 80*zeta[3]) + 
       G[0, 0, 0, x]*(562/9 - ((50*I)/3)*Pi - (4*Log[mu2/s]^2)/3 + 
         Log[mu2/s]*(2/3 + ((28*I)/3)*Pi - 96*zeta[2]) + 
         (-1298/3 + (168*I)*Pi)*zeta[2] - 80*zeta[3]) + 
       G[1, 0, 0, x]*(737/9 - ((2*I)/3)*Pi + Log[mu2/s]*
          (16/3 + ((8*I)/3)*Pi - 64*zeta[2]) - (488*zeta[2])/3 - 
         64*zeta[3]) + G[1, 1, 0, x]*(((-14*I)/3)*Pi - (8*zeta[2])/3 - 
         32*zeta[3]) + (1040/9 - ((224*I)/3)*Pi)*zeta[3] + 124*zeta[3]^2 + 
       G[1, 0, 1, x]*(((-16*I)/3)*Pi + Log[mu2/s]*(((-8*I)/3)*Pi - 
           32*zeta[2]) - (272*zeta[2])/3 + 32*zeta[3]) + 
       G[0, 1, 0, x]*(-101/3 + ((64*I)/3)*Pi + (2*Log[mu2/s]^2)/3 + 
         Log[mu2/s]*(6 - ((4*I)/3)*Pi - 80*zeta[2]) + (-16/3 + (152*I)*Pi)*
          zeta[2] + 80*zeta[3]) + G[0, 0, 1, x]*(-101/3 + ((4*I)/3)*Pi + 
         (2*Log[mu2/s]^2)/3 + Log[mu2/s]*(6 - ((8*I)/3)*Pi - 96*zeta[2]) + 
         (-26/3 + (256*I)*Pi)*zeta[2] + 232*zeta[3]) + 
       zeta[2]*(((-1040*I)/9)*Pi + (-1178/3 - (184*I)*Pi)*zeta[3]) + 
       G[0, 1, x]*(((-101*I)/3)*Pi + (-304/9 + ((466*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(((2*I)/3)*Pi + 8*zeta[2]) + (-92/3 + (136*I)*Pi)*
          zeta[3] + Log[mu2/s]*((6*I)*Pi + (40 - (32*I)*Pi)*zeta[2] + 
           32*zeta[3]) - 734*zeta[4]) + 
       G[1, x]*((2/3 + ((104*I)/3)*Pi)*zeta[3] + 
         zeta[2]*(((-2*I)/3)*Pi + 64*zeta[3]) + Log[mu2/s]*
          (((-8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3 - 136*zeta[4]) - 
         370*zeta[4]) + G[1, 0, x]*(((737*I)/9)*Pi + (2/3 + ((32*I)/3)*Pi)*
          zeta[2] + (256*zeta[3])/3 + Log[mu2/s]*(((16*I)/3)*Pi + 
           (8*zeta[2])/3 + 32*zeta[3]) - 8*zeta[4]) + 
       G[0, 0, x]*(-3307/18 + ((238*I)/9)*Pi + (-329/9 + ((214*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]^2*(-1 - ((2*I)/3)*Pi + 16*zeta[2]) + 
         (656/3 - (48*I)*Pi)*zeta[3] + Log[mu2/s]*(-7/3 + ((14*I)/3)*Pi + 
           (88/3 - (64*I)*Pi)*zeta[2] + 32*zeta[3]) - 4*zeta[4]) + 
       (1253/18 + (190*I)*Pi)*zeta[4] + Log[mu2/s]^2*(((2*I)/3)*Pi*zeta[2] - 
         (2*zeta[3])/3 + 34*zeta[4]) + G[1, 1, x]*(((8*I)/3)*Pi*zeta[2] - 
         (8*zeta[3])/3 + 136*zeta[4]) + Log[mu2/s]*(((2*I)/3)*Pi*zeta[2] + 
         (-2/3 + ((8*I)/3)*Pi)*zeta[3] + (392/3 - (136*I)*Pi)*zeta[4]) + 
       G[0, x]*(((-3307*I)/18)*Pi + zeta[2]*(-220/9 - ((701*I)/3)*Pi - 
           264*zeta[3]) + Log[mu2/s]^2*((-I)*Pi - (2*zeta[2])/3 - 
           8*zeta[3]) + (-986/9 + (116*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(((-7*I)/3)*Pi + (-74/3 + ((4*I)/3)*Pi)*zeta[2] + 
           (-20 + (32*I)*Pi)*zeta[3] - 68*zeta[4]) + (-1571/2 + (58*I)*Pi)*
          zeta[4] - 40*zeta[5]) + (-428/3 + (480*I)*Pi)*zeta[5] + 
       (1984*zeta[6])/3)/(1 - x)^2))/Nc^2 + 
  Nc*(-23*G[0, 0, 0, 0, 0, 0, x] + 37*G[0, 0, 0, 0, 0, 1, x] + 
    37*G[0, 0, 0, 0, 1, 0, x] + 31*G[0, 0, 0, 0, 1, 1, x] + 
    52*G[0, 0, 0, 1, 0, 0, x] + (356*G[0, 0, 0, 1, 0, 1, x])/3 + 
    (356*G[0, 0, 0, 1, 1, 0, x])/3 - 99*G[0, 0, 0, 1, 1, 1, x] + 
    105*G[0, 0, 1, 0, 0, 0, x] + (101*G[0, 0, 1, 0, 0, 1, x])/3 + 
    (101*G[0, 0, 1, 0, 1, 0, x])/3 + 20*G[0, 0, 1, 0, 1, 1, x] - 
    150*G[0, 0, 1, 1, 0, 0, x] + 63*G[0, 0, 1, 1, 0, 1, x] + 
    63*G[0, 0, 1, 1, 1, 0, x] + 43*G[0, 0, 1, 1, 1, 1, x] + 
    101*G[0, 1, 0, 0, 0, 0, x] + 30*G[0, 1, 0, 0, 0, 1, x] + 
    30*G[0, 1, 0, 0, 1, 0, x] + 31*G[0, 1, 0, 0, 1, 1, x] - 
    40*G[0, 1, 0, 1, 0, 0, x] + (107*G[0, 1, 0, 1, 0, 1, x])/3 + 
    (107*G[0, 1, 0, 1, 1, 0, x])/3 - 105*G[0, 1, 1, 0, 0, 0, x] + 
    (53*G[0, 1, 1, 0, 0, 1, x])/3 + (53*G[0, 1, 1, 0, 1, 0, x])/3 + 
    33*G[0, 1, 1, 0, 1, 1, x] + 10*G[0, 1, 1, 1, 0, 0, x] + 
    52*G[0, 1, 1, 1, 0, 1, x] + 52*G[0, 1, 1, 1, 1, 0, x] - 
    35*G[0, 1, 1, 1, 1, 1, x] + (571*G[1, 0, 0, 0, 0, 0, x])/3 - 
    (227*G[1, 0, 0, 0, 0, 1, x])/3 - (227*G[1, 0, 0, 0, 1, 0, x])/3 - 
    6*G[1, 0, 0, 0, 1, 1, x] - (350*G[1, 0, 0, 1, 0, 0, x])/3 - 
    (295*G[1, 0, 0, 1, 0, 1, x])/3 - (295*G[1, 0, 0, 1, 1, 0, x])/3 + 
    29*G[1, 0, 0, 1, 1, 1, x] - (494*G[1, 0, 1, 0, 0, 0, x])/3 - 
    (40*G[1, 0, 1, 0, 0, 1, x])/3 - (40*G[1, 0, 1, 0, 1, 0, x])/3 + 
    21*G[1, 0, 1, 0, 1, 1, x] + 106*G[1, 0, 1, 1, 0, 0, x] + 
    111*G[1, 0, 1, 1, 0, 1, x] + 111*G[1, 0, 1, 1, 1, 0, x] - 
    78*G[1, 0, 1, 1, 1, 1, x] - (431*G[1, 1, 0, 0, 0, 0, x])/3 - 
    (131*G[1, 1, 0, 0, 0, 1, x])/3 - (131*G[1, 1, 0, 0, 1, 0, x])/3 - 
    59*G[1, 1, 0, 0, 1, 1, x] + (130*G[1, 1, 0, 1, 0, 0, x])/3 - 
    (40*G[1, 1, 0, 1, 0, 1, x])/3 - (40*G[1, 1, 0, 1, 1, 0, x])/3 + 
    109*G[1, 1, 0, 1, 1, 1, x] + (103*G[1, 1, 1, 0, 0, 0, x])/3 - 
    (31*G[1, 1, 1, 0, 0, 1, x])/3 - (31*G[1, 1, 1, 0, 1, 0, x])/3 - 
    16*G[1, 1, 1, 0, 1, 1, x] + 80*G[1, 1, 1, 1, 0, 0, x] - 
    223*G[1, 1, 1, 1, 0, 1, x] - 223*G[1, 1, 1, 1, 1, 0, x] - 
    45*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x]*
     (557/3 + ((152*I)/3)*Pi - 64*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (-463/6 - ((16*I)/3)*Pi - 59*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (-463/6 - (146*I)*Pi - 59*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (-379/6 - (22*I)*Pi - 46*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (47 + ((26*I)/3)*Pi - 42*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (47 + (20*I)*Pi - 42*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (1447/6 - 33*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (-725/3 + ((20*I)/3)*Pi - 29*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (-145 - ((94*I)/3)*Pi - 27*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (-145 + (34*I)*Pi - 27*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (166/3 + (44*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (166/3 + ((440*I)/3)*Pi - 24*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (321/2 - (4*I)*Pi - 21*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-242/3 + ((374*I)/3)*Pi - 14*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
     (797/2 + ((20*I)/3)*Pi - 13*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-1139/6 + (120*I)*Pi - 11*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (42 + (4*I)*Pi - 10*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (479/6 - ((4*I)/3)*Pi - 9*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (479/6 + (208*I)*Pi - 9*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (-422/3 - ((220*I)/3)*Pi - 4*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (1163/6 + (40*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (1163/6 - ((278*I)/3)*Pi + 10*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (-1204/3 + (116*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (195 + ((320*I)/3)*Pi + 11*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (-1063/6 - ((128*I)/3)*Pi + 39*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-1063/6 - (176*I)*Pi + 39*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(1033/6 - ((142*I)/3)*Pi + 40*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-103 - ((382*I)/3)*Pi + 60*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-45 - (112*I)*Pi + 66*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(631/6 - (52*I)*Pi + 91*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(631/6 + ((194*I)/3)*Pi + 91*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(-880/3 - (168*I)*Pi + 100*Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(4189/18 + (214*I)*Pi + (-107 - (12*I)*Pi)*Log[mu2/s] + 
      15*Log[mu2/s]^2 - 255*zeta[2]) + G[0, 0, 0, 1, x]*
     (-5263/12 + ((1436*I)/3)*Pi + (149/6 - (52*I)*Pi)*Log[mu2/s] - 
      (15*Log[mu2/s]^2)/2 - (1499*zeta[2])/6) + 
    G[0, 0, 1, 1, x]*(77/9 - ((1459*I)/3)*Pi + (-47/6 - (36*I)*Pi)*
       Log[mu2/s] + (13*Log[mu2/s]^2)/2 - (373*zeta[2])/2) + 
    G[1, 0, 1, 0, x]*(11599/36 + ((221*I)/3)*Pi + (233/6 + (58*I)*Pi)*
       Log[mu2/s] + Log[mu2/s]^2/2 - (369*zeta[2])/2) + 
    G[0, 1, 1, 0, x]*(1063/4 + ((373*I)/2)*Pi + (-98/3 + (22*I)*Pi)*
       Log[mu2/s] + 12*Log[mu2/s]^2 - (412*zeta[2])/3) + 
    G[1, 1, 0, 1, x]*(211/4 + (300*I)*Pi + (-533/6 + (28*I)*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 - (273*zeta[2])/2) + G[0, 1, 0, 0, x]*
     (-815/2 - ((571*I)/2)*Pi + (148/3 - (70*I)*Pi)*Log[mu2/s] - 
      16*Log[mu2/s]^2 - 114*zeta[2]) + G[0, 0, 0, 0, x]*
     (2479/12 + ((239*I)/3)*Pi + (-53/3 - (16*I)*Pi)*Log[mu2/s] + 
      9*Log[mu2/s]^2 - 114*zeta[2]) + G[0, 1, 0, 1, x]*
     (1063/4 - ((1258*I)/3)*Pi + (-98/3 - (32*I)*Pi)*Log[mu2/s] + 
      12*Log[mu2/s]^2 - (217*zeta[2])/3) + (203*Log[mu2/s]^3*zeta[2])/12 - 
    (9*Log[mu2/s]^4*zeta[2])/8 + G[0, 0, 1, 0, x]*(-5263/12 - (133*I)*Pi + 
      (149/6 - (88*I)*Pi)*Log[mu2/s] - (15*Log[mu2/s]^2)/2 + 
      (163*zeta[2])/6) + G[1, 1, 1, 0, x]*(211/4 - ((281*I)/6)*Pi + 
      (-533/6 + (52*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 + 
      (153*zeta[2])/2) + G[0, 1, 1, 1, x]*(7769/36 + (162*I)*Pi + 
      (-91/2 - (32*I)*Pi)*Log[mu2/s] + (31*Log[mu2/s]^2)/2 + 
      (171*zeta[2])/2) + G[1, 1, 0, 0, x]*(299 + ((839*I)/6)*Pi + 
      (49 + (76*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + (521*zeta[2])/3) + 
    G[1, 0, 0, 0, x]*(-10807/36 - ((43*I)/3)*Pi + (-137/6 - (34*I)*Pi)*
       Log[mu2/s] - (9*Log[mu2/s]^2)/2 + (1657*zeta[2])/6) + 
    G[1, 1, 1, 1, x]*(-23731/36 + (30*I)*Pi + (1309/6 + (100*I)*Pi)*
       Log[mu2/s] - (91*Log[mu2/s]^2)/2 + (725*zeta[2])/2) + 
    G[1, 0, 0, 1, x]*(11599/36 - (279*I)*Pi + (233/6 + (36*I)*Pi)*
       Log[mu2/s] + Log[mu2/s]^2/2 + (771*zeta[2])/2) + 
    G[1, 1, 1, x]*(37499/108 - (369*I)*Pi + (-121/3 - (48*I)*Pi)*
       Log[mu2/s]^2 - 2*Log[mu2/s]^3 + Log[mu2/s]*(2137/9 + ((146*I)/3)*Pi - 
        126*zeta[2]) + (-1574/3 - ((40*I)/3)*Pi)*zeta[2] - (362*zeta[3])/3) + 
    G[0, 1, 0, x]*(90287/216 - ((379*I)/36)*Pi + (-37/2 + (25*I)*Pi)*
       Log[mu2/s]^2 + (29*Log[mu2/s]^3)/3 + (5939/6 - (7*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(1181/9 - ((61*I)/3)*Pi + 84*zeta[2]) - 66*zeta[3]) + 
    G[1, 1, 0, x]*(-3677/8 + ((1745*I)/12)*Pi + (389/12 - (19*I)*Pi)*
       Log[mu2/s]^2 - (17*Log[mu2/s]^3)/2 + Log[mu2/s]*
       (-619/3 + (25*I)*Pi - (369*zeta[2])/2) + (-11243/12 - ((247*I)/3)*Pi)*
       zeta[2] - (106*zeta[3])/3) + G[0, 0, 1, x]*
     (90287/216 - ((10757*I)/36)*Pi + (-37/2 + (28*I)*Pi)*Log[mu2/s]^2 + 
      (29*Log[mu2/s]^3)/3 + (1793/2 + ((590*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(1181/9 - (20*I)*Pi + 151*zeta[2]) - (98*zeta[3])/3) + 
    G[0, 0, 0, x]*(-10271/27 - ((2359*I)/9)*Pi + (-89/12 - (3*I)*Pi)*
       Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + (-2025/4 + (39*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-271/9 - ((23*I)/3)*Pi + (453*zeta[2])/2) - 2*zeta[3]) + 
    G[1, 0, 0, x]*(11125/27 + ((1145*I)/9)*Pi + (-13/2 + (25*I)*Pi)*
       Log[mu2/s]^2 + (29*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (947/9 + (3*I)*Pi - 271*zeta[2]) + (889/2 + ((17*I)/3)*Pi)*zeta[2] + 
      (2*zeta[3])/3) + (-9529/24 + ((8371*I)/36)*Pi)*zeta[3] - 6*zeta[3]^2 + 
    G[1, 0, 1, x]*(-3677/8 + ((4183*I)/12)*Pi + (389/12 - (10*I)*Pi)*
       Log[mu2/s]^2 - (17*Log[mu2/s]^3)/2 + (-4285/12 - ((670*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]*(-619/3 - ((10*I)/3)*Pi + (63*zeta[2])/2) + 
      (106*zeta[3])/3) + G[0, 1, 1, x]*(-3547/12 + ((2873*I)/9)*Pi + 
      (317/12 + (2*I)*Pi)*Log[mu2/s]^2 - (17*Log[mu2/s]^3)/2 + 
      (-3017/12 + ((170*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (-487/3 - ((76*I)/3)*Pi + (303*zeta[2])/2) + (634*zeta[3])/3) + 
    zeta[2]*(935087/864 - ((1419*I)/8)*Pi + (3515/6 + (75*I)*Pi)*zeta[3]) + 
    (((16*I)/3)*Pi*G[1, 0, 1, 1, x] - ((16*I)/3)*Pi*G[1, 1, 0, 1, x] - 
      16*G[1, 1, 1, 1, x] + (16*G[1, 0, 1, 1, 1, x])/3 - 
      (16*G[1, 1, 0, 1, 1, x])/3 - (32*G[1, 0, 1, x]*zeta[2])/3 + 
      G[1, 1, 1, x]*((-16*I)*Pi + (16*zeta[2])/3) + 
      G[1, 1, x]*(32*zeta[2] - (32*zeta[3])/3) - (32*I)*Pi*G[1, x]*zeta[3])/
     x^3 + (((-9*I)/2)*Pi*G[0, 0, 1, x] + ((3*I)/2)*Pi*G[0, 1, 0, x] - 
      ((11*I)/2)*Pi*G[1, 0, 0, x] - (9*G[0, 0, 1, 1, x])/2 + 
      (3*G[0, 1, 0, 1, x])/2 + (3*G[0, 1, 1, 0, x])/2 + 
      (25*G[0, 1, 1, 1, x])/3 - (11*G[1, 0, 0, 1, x])/2 - 
      (11*G[1, 0, 1, 0, x])/2 + (5/3 - (7*I)*Pi)*G[1, 0, 1, 1, x] + 
      (29*G[1, 1, 0, 0, x])/2 + (-133/2 + (7*I)*Pi)*G[1, 1, 0, 1, x] - 
      (133*G[1, 1, 1, 0, x])/2 + 64*G[1, 1, 1, 1, x] - 
      7*G[1, 0, 1, 1, 1, x] + 7*G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 1, x]*(83/4 + ((34*I)/3)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-53/2 - ((101*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[0, 1, x]*(((83*I)/4)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (86*zeta[2])/3) + 
      G[1, 1, 1, x]*(-71/3 + ((13*I)/2)*Pi + 9*Log[mu2/s] - 7*zeta[2]) + 
      G[1, 0, 1, x]*(-53/2 - ((7*I)/3)*Pi + (3*Log[mu2/s])/2 + 14*zeta[2]) + 
      G[1, 0, x]*(((-53*I)/2)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 130*zeta[2]) - 
      (32*I)*Pi*zeta[3] + G[1, 1, x]*(59/12 - ((497*I)/12)*Pi + 
        (35/4 + (6*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/4 + 
        (1219*zeta[2])/12 + 14*zeta[3]) + G[1, x]*(((59*I)/12)*Pi + 
        ((35*I)/4)*Pi*Log[mu2/s] - ((9*I)/4)*Pi*Log[mu2/s]^2 + 
        (1279/12 + ((163*I)/4)*Pi)*zeta[2] + (-386/3 + (42*I)*Pi)*zeta[3]))/
     x^2 + Log[mu2/s]^2*((89/6 - (9*I)*Pi)*zeta[2] + (6 - (3*I)*Pi)*zeta[3] - 
      (249*zeta[4])/8) + (417989/144 - ((4489*I)/8)*Pi)*zeta[4] + 
    G[0, 1, x]*(-811247/2592 + ((31475*I)/216)*Pi + (-47/36 - ((28*I)/3)*Pi)*
       Log[mu2/s]^3 - (21*Log[mu2/s]^4)/8 + (-67205/72 - (428*I)*Pi)*
       zeta[2] + Log[mu2/s]^2*(107/6 + (4*I)*Pi + (31*zeta[2])/4) + 
      (1283/18 + ((400*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (839/36 + ((41*I)/9)*Pi + (703/12 - (16*I)*Pi)*zeta[2] + 8*zeta[3]) + 
      (1459*zeta[4])/16) + G[0, 0, x]*(583151/2592 + ((1397*I)/24)*Pi + 
      (203/36 + ((20*I)/3)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + 
      Log[mu2/s]^2*(89/18 - (9*I)*Pi - (543*zeta[2])/4) + 
      (53561/72 + ((169*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (2227/108 + (111*I)*Pi + (1661/12 - (64*I)*Pi)*zeta[2] - 16*zeta[3]) + 
      (-2063/18 - ((20*I)/3)*Pi)*zeta[3] + (3517*zeta[4])/16) + 
    G[1, 1, x]*(1039343/2592 - ((38803*I)/216)*Pi + (-109/36 + (12*I)*Pi)*
       Log[mu2/s]^3 + (45*Log[mu2/s]^4)/8 + (13523/24 + (330*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-731/18 - (17*I)*Pi + (109*zeta[2])/4) + 
      (295/18 + (24*I)*Pi)*zeta[3] + Log[mu2/s]*(-7261/108 - ((451*I)/9)*Pi + 
        (1179/4 + (56*I)*Pi)*zeta[2] + 24*zeta[3]) + (4269*zeta[4])/16) + 
    G[1, 0, x]*(-811247/2592 - ((5245*I)/216)*Pi + (-47/36 - ((28*I)/3)*Pi)*
       Log[mu2/s]^3 - (21*Log[mu2/s]^4)/8 + (-23527/24 - ((598*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]^2*(107/6 + (22*I)*Pi + (301*zeta[2])/4) + 
      Log[mu2/s]*(839/36 - ((589*I)/9)*Pi + (-1273/4 - (44*I)*Pi)*zeta[2]) + 
      (-529/18 - (94*I)*Pi)*zeta[3] + (10799*zeta[4])/16) + 
    x*(-122*G[0, 0, 0, 0, x] + 76*G[0, 0, 0, 1, x] + 76*G[0, 0, 1, 0, x] + 
      18*G[0, 0, 1, 1, x] + 111*G[0, 1, 0, 0, x] - 55*G[0, 1, 0, 1, x] - 
      55*G[0, 1, 1, 0, x] - 49*G[0, 1, 1, 1, x] + 135*G[1, 0, 0, 0, x] + 
      9*G[1, 0, 0, 1, x] + 9*G[1, 0, 1, 0, x] - 201*G[1, 0, 1, 1, x] - 
      72*G[1, 1, 0, 0, x] - 82*G[1, 1, 0, 1, x] - 82*G[1, 1, 1, 0, x] + 
      284*G[1, 1, 1, 1, x] + 11*G[0, 0, 1, 0, 0, x] - 
      11*G[0, 0, 1, 0, 1, x] - 11*G[0, 0, 1, 1, 0, x] + 
      11*G[0, 0, 1, 1, 1, x] - 11*G[0, 1, 0, 0, 0, x] + 
      11*G[0, 1, 0, 0, 1, x] + 11*G[0, 1, 0, 1, 0, x] - 
      11*G[0, 1, 0, 1, 1, x] - 11*G[1, 0, 1, 0, 0, x] + 
      11*G[1, 0, 1, 0, 1, x] + 11*G[1, 0, 1, 1, 0, x] - 
      11*G[1, 0, 1, 1, 1, x] + 11*G[1, 1, 0, 0, 0, x] - 
      11*G[1, 1, 0, 0, 1, x] - 11*G[1, 1, 0, 1, 0, x] + 
      11*G[1, 1, 0, 1, 1, x] + G[0, 1, 0, x]*(-727/6 + (12*I)*Pi - 
        44*Log[mu2/s] - 22*zeta[2]) + G[1, 0, 1, x]*(649/6 - (122*I)*Pi + 
        70*Log[mu2/s] - 22*zeta[2]) + G[1, 0, 0, x]*(-1381/6 + (100*I)*Pi - 
        44*Log[mu2/s] - 11*zeta[2]) + G[0, 1, 1, x]*(-5/6 - (34*I)*Pi + 
        70*Log[mu2/s] - 11*zeta[2]) + (-115 - (72*I)*Pi)*Log[mu2/s]*zeta[2] + 
      3*Log[mu2/s]^2*zeta[2] + G[1, 1, 1, x]*(83/6 + (106*I)*Pi - 
        96*Log[mu2/s] + 11*zeta[2]) + G[0, 0, 0, x]*(1459/6 - (28*I)*Pi + 
        18*Log[mu2/s] + 11*zeta[2]) + G[0, 0, 1, x]*(-727/6 + (50*I)*Pi - 
        44*Log[mu2/s] + 22*zeta[2]) + G[1, 1, 0, x]*(649/6 - (84*I)*Pi + 
        70*Log[mu2/s] + 22*zeta[2]) + zeta[2]*(-9203/12 + (251*I)*Pi - 
        55*zeta[3]) + G[0, 0, x]*(-9203/36 + ((251*I)/3)*Pi + 
        (-115/3 - (24*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 76*zeta[2] - 
        33*zeta[3]) + G[1, 1, x]*(-9203/36 + ((251*I)/3)*Pi + 
        (-115/3 - (24*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 80*zeta[2] - 
        33*zeta[3]) + (109 - (126*I)*Pi)*zeta[3] + 
      G[1, 0, x]*(9203/36 - ((251*I)/3)*Pi + (115/3 + (24*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 109*zeta[2] + 33*zeta[3]) + 
      G[0, 1, x]*(9203/36 - ((251*I)/3)*Pi + (115/3 + (24*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 + 109*zeta[2] + 33*zeta[3]) + 
      G[1, x]*((-571/6 + (156*I)*Pi)*zeta[2] - 96*Log[mu2/s]*zeta[2] - 
        117*zeta[3] - (187*zeta[4])/2) + (427*zeta[4])/2 + 
      G[0, x]*((805/6 + (60*I)*Pi)*zeta[2] + 18*Log[mu2/s]*zeta[2] + 
        163*zeta[3] + (187*zeta[4])/2) - 110*zeta[5]) + 
    x^2*(3*G[0, 0, 0, 0, x] - 3*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 0, x] + 
      3*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] + 3*G[0, 1, 0, 1, x] + 
      3*G[0, 1, 1, 0, x] - 3*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] + 
      3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] - 3*G[1, 0, 1, 1, x] + 
      3*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 
      3*G[1, 1, 1, 1, x] + 3*G[0, 0, 1, 0, 0, x] - 3*G[0, 0, 1, 0, 1, x] - 
      3*G[0, 0, 1, 1, 0, x] + 3*G[0, 0, 1, 1, 1, x] - 3*G[0, 1, 0, 0, 0, x] + 
      3*G[0, 1, 0, 0, 1, x] + 3*G[0, 1, 0, 1, 0, x] - 3*G[0, 1, 0, 1, 1, x] - 
      3*G[1, 0, 1, 0, 0, x] + 3*G[1, 0, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 0, x] - 
      3*G[1, 0, 1, 1, 1, x] + 3*G[1, 1, 0, 0, 0, x] - 3*G[1, 1, 0, 0, 1, x] - 
      3*G[1, 1, 0, 1, 0, x] + 3*G[1, 1, 0, 1, 1, x] + 
      3*G[0, 0, 0, x]*zeta[2] + 6*G[0, 0, 1, x]*zeta[2] - 
      6*G[0, 1, 0, x]*zeta[2] - 3*G[0, 1, 1, x]*zeta[2] - 
      3*G[1, 0, 0, x]*zeta[2] - 6*G[1, 0, 1, x]*zeta[2] + 
      6*G[1, 1, 0, x]*zeta[2] + 3*G[1, 1, 1, x]*zeta[2] + 
      G[0, 0, x]*(3*zeta[2] - 9*zeta[3]) + G[1, 1, x]*
       (3*zeta[2] - 9*zeta[3]) - 15*zeta[2]*zeta[3] + 
      G[0, 1, x]*(-3*zeta[2] + 9*zeta[3]) + G[1, 0, x]*
       (-3*zeta[2] + 9*zeta[3]) + (45*zeta[4])/4 + (51*G[0, x]*zeta[4])/2 - 
      (51*G[1, x]*zeta[4])/2 - 30*zeta[5]) + 
    G[0, x]*(4727/36 - ((149*I)/3)*Pi - (3*I)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((13*I)/3)*Pi + (85*zeta[2])/2) + 
      zeta[2]*(-231247/216 - ((14941*I)/36)*Pi - 130*zeta[3]) + 
      (-3061/36 - (379*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-1 + ((205*I)/9)*Pi + 
        (-449/12 + (22*I)*Pi)*zeta[2] + 4*zeta[3]) + (-30781/24 + (148*I)*Pi)*
       zeta[4] + Log[mu2/s]*(115/3 + ((1132*I)/27)*Pi + 
        (-4225/9 - ((259*I)/3)*Pi)*zeta[2] + (-26/3 - (2*I)*Pi)*zeta[3] + 
        (661*zeta[4])/4) - 13*zeta[5]) + (-5063/12 + ((106*I)/3)*Pi)*
     zeta[5] + G[1, x]*(-4727/36 + ((149*I)/3)*Pi + (3*I)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((-13*I)/3)*Pi - 38*zeta[2]) + 
      Log[mu2/s]^2*(1 - ((205*I)/9)*Pi + (-13/3 - (28*I)*Pi)*zeta[2] - 
        10*zeta[3]) + (649/4 + (273*I)*Pi)*zeta[3] + 
      zeta[2]*(204655/216 + ((3437*I)/36)*Pi + (644*zeta[3])/3) + 
      Log[mu2/s]*(-115/3 - ((1132*I)/27)*Pi + (6253/9 + ((301*I)/3)*Pi)*
         zeta[2] + (2 - (32*I)*Pi)*zeta[3] - 111*zeta[4]) + 
      (-1657/12 + ((215*I)/3)*Pi)*zeta[4] + (35*zeta[5])/3) + 
    Log[mu2/s]*((-44 - ((19*I)/3)*Pi)*zeta[3] + 
      zeta[2]*(3523/36 + (263*I)*Pi + 72*zeta[3]) + (21707/24 + (200*I)*Pi)*
       zeta[4] + 36*zeta[5]) + Nf^2*((56*G[0, 0, 1, x])/3 + 
      (56*G[0, 1, 0, x])/3 + (26*G[1, 0, 0, x])/3 - (16*G[0, 0, 0, 0, x])/9 + 
      (8*G[0, 0, 0, 1, x])/9 + (8*G[0, 0, 1, 0, x])/9 - 
      (8*G[0, 0, 1, 1, x])/9 - (8*G[0, 1, 0, 0, x])/9 + 
      (8*G[0, 1, 0, 1, x])/9 + (8*G[0, 1, 1, 0, x])/9 + 
      (8*G[1, 0, 0, 0, x])/9 - (8*G[1, 0, 0, 1, x])/9 - 
      (8*G[1, 0, 1, 0, x])/9 + (16*G[1, 0, 1, 1, x])/9 + 
      (8*G[1, 1, 0, 0, x])/9 - (16*G[1, 1, 1, 1, x])/9 + 
      G[0, 1, 1, x]*(-220/27 - (8*Log[mu2/s])/9) + 
      G[1, 0, 1, x]*(50/27 - (8*Log[mu2/s])/9) + 
      G[1, 1, 0, x]*(50/27 - (8*Log[mu2/s])/9) + 
      G[0, 0, 0, x]*(-788/27 + (8*Log[mu2/s])/9) + 
      G[1, 1, 1, x]*(-334/27 + (16*Log[mu2/s])/9) + 
      G[0, 0, x]*(2195/81 + (284*Log[mu2/s])/27 - (4*Log[mu2/s]^2)/9 - 
        (32*zeta[2])/9) + G[0, 1, x]*(-2627/81 - (284*Log[mu2/s])/27 + 
        (4*Log[mu2/s]^2)/9 - (8*zeta[2])/3) + 
      G[1, 1, x]*(3059/81 + (284*Log[mu2/s])/27 - (4*Log[mu2/s]^2)/9 + 
        (8*zeta[2])/9) + (2843*zeta[2])/27 + (284*Log[mu2/s]*zeta[2])/9 - 
      (4*Log[mu2/s]^2*zeta[2])/3 + G[1, 0, x]*(-2627/81 - 
        (284*Log[mu2/s])/27 + (4*Log[mu2/s]^2)/9 + (8*zeta[2])/3) + 
      G[0, x]*(16 + Log[mu2/s]*(16/3 + (8*zeta[2])/9) - (1058*zeta[2])/27 - 
        (32*zeta[3])/9) + x*((40*G[0, 0, 0, x])/3 - 8*G[0, 0, 1, x] - 
        8*G[0, 1, 0, x] + (8*G[0, 1, 1, x])/3 - (16*G[1, 0, 0, x])/3 + 
        (16*G[1, 1, 1, x])/3 + G[0, 0, x]*(-40/3 - (16*Log[mu2/s])/3) + 
        G[1, 1, x]*(-40/3 - (16*Log[mu2/s])/3) + G[0, 1, x]*
         (40/3 + (16*Log[mu2/s])/3) + G[1, 0, x]*(40/3 + (16*Log[mu2/s])/3) - 
        40*zeta[2] + 16*G[0, x]*zeta[2] + 8*G[1, x]*zeta[2] - 
        16*Log[mu2/s]*zeta[2] - (8*zeta[3])/3) + 10*zeta[3] + 
      G[1, x]*(-16 - (604*zeta[2])/27 + Log[mu2/s]*(-16/3 + (16*zeta[2])/9) + 
        (32*zeta[3])/9) + (2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 
        2*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] + 2*G[1, 0, x]*zeta[2] + 
        4*G[1, 1, x]*zeta[2] - 2*G[1, x]*zeta[3])/x^2 - (44*zeta[4])/3 + 
      (31891/8748 + 2*G[1, 0, 0, x] + (40*G[0, 0, 0, 0, x])/9 - 
        (16*G[0, 0, 0, 1, x])/9 - (16*G[0, 0, 1, 0, x])/9 - 
        (16*G[0, 1, 0, 1, x])/9 - (16*G[0, 1, 1, 0, x])/9 + 
        (16*G[0, 1, 1, 1, x])/9 + (8*G[1, 0, 0, 0, x])/9 - 
        (8*G[1, 0, 0, 1, x])/9 - (8*G[1, 0, 1, 0, x])/9 - 
        (8*G[1, 0, 1, 1, x])/9 - (26*G[1, 1, 0, 0, x])/9 + 
        (10*G[1, 1, 0, 1, x])/9 + (10*G[1, 1, 1, 0, x])/9 + 
        (2*G[1, 1, 1, 1, x])/3 + G[0, 0, 0, x]*(-28/9 - (8*Log[mu2/s])/3) + 
        G[1, 1, 1, x]*(-26/27 - (16*Log[mu2/s])/9) - (26*Log[mu2/s]^3)/27 - 
        Log[mu2/s]^4/9 + G[1, 0, 1, x]*(26/27 + (16*Log[mu2/s])/9) + 
        G[1, 1, 0, x]*(26/27 + (16*Log[mu2/s])/9) + G[0, 0, 1, x]*
         (80/27 + (16*Log[mu2/s])/9) + G[0, 1, 0, x]*
         (80/27 + (16*Log[mu2/s])/9) + G[1, 0, x]*(-200/81 - 
          (80*Log[mu2/s])/27 - (8*Log[mu2/s]^2)/9 + (2*zeta[2])/3) + 
        (206*zeta[2])/81 - (4*G[1, 1, x]*zeta[2])/3 + 
        Log[mu2/s]^2*(-77/27 + (28*zeta[2])/9) + G[0, 1, x]*
         (-200/81 - (80*Log[mu2/s])/27 - (8*Log[mu2/s]^2)/9 + 
          (16*zeta[2])/3) + G[0, 0, x]*(-62/81 + (4*Log[mu2/s])/27 + 
          (4*Log[mu2/s]^2)/9 + (56*zeta[2])/9) + 
        G[1, x]*(928/729 + (40*Log[mu2/s]^2)/27 + (8*Log[mu2/s]^3)/27 + 
          Log[mu2/s]*(200/81 - (16*zeta[2])/3) - (44*zeta[2])/9 - 
          (74*zeta[3])/27) + Log[mu2/s]*(-581/243 + (244*zeta[2])/27 + 
          (8*zeta[3])/9) + (346*zeta[3])/81 + 
        G[0, x]*(815/729 + (38*Log[mu2/s]^2)/27 + (4*Log[mu2/s]^3)/27 + 
          Log[mu2/s]*(262/81 - (56*zeta[2])/9) - (190*zeta[2])/27 + 
          (104*zeta[3])/27) + (155*zeta[4])/27)/x + 
      ((32*G[0, 1, 0, 0, x])/3 - (32*G[0, 1, 1, 1, x])/3 - 
        (32*G[1, 0, 0, 0, x])/3 + (32*G[1, 0, 0, 1, x])/3 + 
        (32*G[1, 0, 1, 0, x])/3 - (32*G[1, 0, 1, 1, x])/3 + 
        (56*G[0, 0, 0, 0, 0, x])/3 - (40*G[0, 0, 0, 0, 1, x])/3 - 
        (40*G[0, 0, 0, 1, 0, x])/3 + 8*G[0, 0, 0, 1, 1, x] - 
        (16*G[0, 0, 1, 0, 0, x])/3 + (16*G[0, 0, 1, 1, 1, x])/3 + 
        (16*G[0, 1, 0, 0, 0, x])/3 - (16*G[0, 1, 0, 0, 1, x])/3 - 
        (16*G[0, 1, 0, 1, 0, x])/3 + (16*G[0, 1, 0, 1, 1, x])/3 + 
        G[0, 0, 0, 0, x]*(-40 - (16*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*
         (-56/3 - (16*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*
         (88/3 + (16*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*
         (88/3 + (16*Log[mu2/s])/3) - 32*G[1, 0, x]*zeta[2] - 
        (32*G[1, 1, x]*zeta[2])/3 + G[0, 1, 1, x]*(32 + (32*Log[mu2/s])/3 + 
          (16*zeta[2])/3) + G[0, 0, 1, x]*(-32 - (32*Log[mu2/s])/3 + 
          (40*zeta[2])/3) + G[0, 1, 0, x]*(-32 - (32*Log[mu2/s])/3 + 
          16*zeta[2]) + G[0, 0, 0, x]*(32 + (32*Log[mu2/s])/3 + 
          (64*zeta[2])/3) + zeta[2]*(-32 - 24*zeta[3]) + 
        G[0, 0, x]*(-48*zeta[2] - (32*Log[mu2/s]*zeta[2])/3 - 16*zeta[3]) + 
        G[1, x]*(32*zeta[2] + (32*Log[mu2/s]*zeta[2])/3 - (16*zeta[3])/3) - 
        16*zeta[3] + G[0, 1, x]*((-88*zeta[2])/3 - (16*Log[mu2/s]*zeta[2])/
           3 + (8*zeta[3])/3) + Log[mu2/s]*((-32*zeta[2])/3 - 
          (32*zeta[3])/3 - (68*zeta[4])/3) + G[0, x]*((224*zeta[2])/3 + 
          (104*zeta[3])/3 + Log[mu2/s]*((64*zeta[2])/3 + (16*zeta[3])/3) - 
          (4*zeta[4])/3) - (26*zeta[4])/3 - (40*zeta[5])/3)/(1 - x) + 
      ((-112*G[0, 0, 0, 0, 0, x])/3 + (80*G[0, 0, 0, 0, 1, x])/3 + 
        (80*G[0, 0, 0, 1, 0, x])/3 - 16*G[0, 0, 0, 1, 1, x] + 
        (32*G[0, 0, 1, 0, 0, x])/3 - (32*G[0, 0, 1, 1, 1, x])/3 - 
        (32*G[0, 1, 0, 0, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
        (32*G[0, 1, 0, 1, 0, x])/3 - (32*G[0, 1, 0, 1, 1, x])/3 + 
        G[0, 0, 0, 1, x]*(-64/3 - (32*Log[mu2/s])/3) + 
        G[0, 0, 1, 0, x]*(-64/3 - (32*Log[mu2/s])/3) + 
        G[0, 0, 0, 0, x]*(64/3 + (32*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*
         (64/3 + (32*Log[mu2/s])/3) - (128*G[0, 0, 0, x]*zeta[2])/3 - 
        (80*G[0, 0, 1, x]*zeta[2])/3 - 32*G[0, 1, 0, x]*zeta[2] - 
        (32*G[0, 1, 1, x]*zeta[2])/3 + G[0, 1, x]*((64*zeta[2])/3 + 
          (32*Log[mu2/s]*zeta[2])/3 - (16*zeta[3])/3) + 48*zeta[2]*zeta[3] + 
        G[0, 0, x]*((128*zeta[2])/3 + (64*Log[mu2/s]*zeta[2])/3 + 
          32*zeta[3]) + (272*zeta[4])/3 + (136*Log[mu2/s]*zeta[4])/3 + 
        G[0, x]*((-64*zeta[3])/3 - (32*Log[mu2/s]*zeta[3])/3 + 
          (8*zeta[4])/3) + (80*zeta[5])/3)/(1 - x)^2) + 
    (69266815/209952 + ((122*I)/3)*Pi + 45*G[0, 0, 0, 0, 0, 0, x] - 
      60*G[0, 0, 0, 0, 0, 1, x] - 60*G[0, 0, 0, 0, 1, 0, x] - 
      32*G[0, 0, 0, 0, 1, 1, x] - 60*G[0, 0, 0, 1, 0, 0, x] - 
      (800*G[0, 0, 0, 1, 0, 1, x])/3 - (800*G[0, 0, 0, 1, 1, 0, x])/3 + 
      (560*G[0, 0, 0, 1, 1, 1, x])/3 - 56*G[0, 0, 1, 0, 0, 0, x] - 
      (452*G[0, 0, 1, 0, 0, 1, x])/3 - (452*G[0, 0, 1, 0, 1, 0, x])/3 + 
      (20*G[0, 0, 1, 0, 1, 1, x])/3 + 212*G[0, 0, 1, 1, 0, 0, x] - 
      (268*G[0, 0, 1, 1, 0, 1, x])/3 - (268*G[0, 0, 1, 1, 1, 0, x])/3 - 
      (100*G[0, 0, 1, 1, 1, 1, x])/3 - 44*G[0, 1, 0, 0, 0, 0, x] - 
      112*G[0, 1, 0, 0, 0, 1, x] - 112*G[0, 1, 0, 0, 1, 0, x] + 
      24*G[0, 1, 0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, 0, 0, x] + 
      (184*G[0, 1, 0, 1, 0, 1, x])/3 + (184*G[0, 1, 0, 1, 1, 0, x])/3 - 
      (268*G[0, 1, 0, 1, 1, 1, x])/3 + 68*G[0, 1, 1, 0, 0, 0, x] + 
      (112*G[0, 1, 1, 0, 0, 1, x])/3 + (112*G[0, 1, 1, 0, 1, 0, x])/3 - 
      (196*G[0, 1, 1, 0, 1, 1, x])/3 - 96*G[0, 1, 1, 1, 0, 0, x] + 
      (140*G[0, 1, 1, 1, 0, 1, x])/3 + (140*G[0, 1, 1, 1, 1, 0, x])/3 - 
      (328*G[0, 1, 1, 1, 1, 1, x])/3 - 56*G[1, 0, 0, 0, 0, 0, x] + 
      112*G[1, 0, 0, 0, 0, 1, x] + 112*G[1, 0, 0, 0, 1, 0, x] - 
      84*G[1, 0, 0, 0, 1, 1, x] + 104*G[1, 0, 0, 1, 0, 0, x] + 
      (46*G[1, 0, 0, 1, 0, 1, x])/3 + (46*G[1, 0, 0, 1, 1, 0, x])/3 + 
      104*G[1, 0, 0, 1, 1, 1, x] + 120*G[1, 0, 1, 0, 0, 0, x] - 
      (62*G[1, 0, 1, 0, 0, 1, x])/3 - (62*G[1, 0, 1, 0, 1, 0, x])/3 - 
      8*G[1, 0, 1, 0, 1, 1, x] - 152*G[1, 0, 1, 1, 0, 0, x] - 
      116*G[1, 0, 1, 1, 0, 1, x] - 116*G[1, 0, 1, 1, 1, 0, x] - 
      8*G[1, 0, 1, 1, 1, 1, x] + 172*G[1, 1, 0, 0, 0, 0, x] + 
      8*G[1, 1, 0, 0, 0, 1, x] + 8*G[1, 1, 0, 0, 1, 0, x] + 
      16*G[1, 1, 0, 0, 1, 1, x] - 36*G[1, 1, 0, 1, 0, 0, x] - 
      (206*G[1, 1, 0, 1, 0, 1, x])/3 - (206*G[1, 1, 0, 1, 1, 0, x])/3 - 
      136*G[1, 1, 0, 1, 1, 1, x] - 36*G[1, 1, 1, 0, 0, 0, x] - 
      (278*G[1, 1, 1, 0, 0, 1, x])/3 - (278*G[1, 1, 1, 0, 1, 0, x])/3 + 
      20*G[1, 1, 1, 0, 1, 1, x] - 232*G[1, 1, 1, 1, 0, 0, x] + 
      248*G[1, 1, 1, 1, 0, 1, x] + 248*G[1, 1, 1, 1, 1, 0, x] + 
      G[1, 1, 0, 0, 0, x]*(184 + (100*I)*Pi - 80*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-812/3 + ((118*I)/3)*Pi - 60*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-348 - (24*I)*Pi - 40*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-348 - ((338*I)/3)*Pi - 40*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(220 + (208*I)*Pi - 40*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-517/3 - 28*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-517/3 + ((274*I)/3)*Pi - 28*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(460/3 + ((244*I)/3)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-22/3 - ((416*I)/3)*Pi - 16*Log[mu2/s]) + 
      (47*Log[mu2/s]^5)/48 + (9*Log[mu2/s]^6)/16 + G[1, 0, 0, 0, 0, x]*
       (74/3 + (68*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (220/3 - (80*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (110/3 - (144*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (66 - ((584*I)/3)*Pi + 12*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (220/3 - ((944*I)/3)*Pi + 12*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-745/6 + 15*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-454/3 - (4*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-1229/3 - ((542*I)/3)*Pi + 24*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-578/3 - ((28*I)/3)*Pi + 40*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-578/3 + (12*I)*Pi + 40*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-88 - (32*I)*Pi + 48*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-289/3 - (76*I)*Pi + 48*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (260 - ((20*I)/3)*Pi + 56*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (848/3 + ((106*I)/3)*Pi + 64*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (848/3 - (204*I)*Pi + 64*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (212/3 - (16*I)*Pi + 72*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (332/3 - ((98*I)/3)*Pi + 72*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (332/3 + (96*I)*Pi + 72*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (212/3 + ((352*I)/3)*Pi + 72*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (237 + ((598*I)/3)*Pi + 80*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-242/3 - (32*I)*Pi + 112*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-242/3 + ((704*I)/3)*Pi + 112*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (575/3 + ((22*I)/3)*Pi + 136*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       (-5177/18 - (6*I)*Pi + (-212/3 + (16*I)*Pi)*Log[mu2/s] - 
        18*Log[mu2/s]^2 - (1604*zeta[2])/3) + G[1, 1, 1, 1, x]*
       (910/9 - (248*I)*Pi + (-120 - (52*I)*Pi)*Log[mu2/s] + 
        14*Log[mu2/s]^2 - 418*zeta[2]) + G[0, 1, 1, 1, x]*
       (-70/3 + ((224*I)/3)*Pi + (22/3 + (48*I)*Pi)*Log[mu2/s] - 
        24*Log[mu2/s]^2 - (920*zeta[2])/3) + G[1, 0, 0, 0, x]*
       (-626/9 - ((445*I)/3)*Pi + (-2/3 + (16*I)*Pi)*Log[mu2/s] + 
        16*Log[mu2/s]^2 - 284*zeta[2]) + G[1, 1, 1, 0, x]*
       (5869/18 + ((109*I)/3)*Pi + (578/3 + (20*I)*Pi)*Log[mu2/s] - 
        38*Log[mu2/s]^2 - (428*zeta[2])/3) + G[0, 1, 0, 1, x]*
       (1378/9 + (242/3 + (32*I)*Pi)*Log[mu2/s] - 32*Log[mu2/s]^2 - 
        100*zeta[2]) + G[0, 1, 1, 0, x]*(1378/9 + ((124*I)/3)*Pi + 
        (242/3 - (48*I)*Pi)*Log[mu2/s] - 32*Log[mu2/s]^2 - 36*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-61/9 + ((424*I)/3)*Pi + (-460/3 - (44*I)*Pi)*
         Log[mu2/s] - 18*Log[mu2/s]^2 + 6*zeta[2]) + 
      Log[mu2/s]^4*(-3683/432 + (237*zeta[2])/16) + 
      G[0, 1, 0, 0, x]*(-370/3 + ((232*I)/3)*Pi + (-30 + (120*I)*Pi)*
         Log[mu2/s] + 18*Log[mu2/s]^2 + 110*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-403/3 - (52*I)*Pi + (-112/3 + (160*I)*Pi)*
         Log[mu2/s] + 18*Log[mu2/s]^2 + 186*zeta[2]) + 
      G[1, 1, 0, 1, x]*(5869/18 - ((319*I)/3)*Pi + (578/3 + (20*I)*Pi)*
         Log[mu2/s] - 38*Log[mu2/s]^2 + (580*zeta[2])/3) + 
      G[1, 0, 1, 1, x]*(4208/9 + ((1013*I)/3)*Pi + (454/3 + (36*I)*Pi)*
         Log[mu2/s] - 38*Log[mu2/s]^2 + 238*zeta[2]) + 
      G[0, 0, 0, 0, x]*(2533/18 + (305*Log[mu2/s])/6 - (27*Log[mu2/s]^2)/2 + 
        (519*zeta[2])/2) + G[0, 0, 1, 1, x]*(1189/9 + (88 + (32*I)*Pi)*
         Log[mu2/s] - 32*Log[mu2/s]^2 + (820*zeta[2])/3) + 
      G[1, 0, 1, 0, x]*(-5177/18 - ((176*I)/3)*Pi + (-212/3 - (32*I)*Pi)*
         Log[mu2/s] - 18*Log[mu2/s]^2 + (1168*zeta[2])/3) + 
      G[0, 0, 0, 1, x]*(-403/3 - (52*I)*Pi + (-112/3 + (96*I)*Pi)*
         Log[mu2/s] + 18*Log[mu2/s]^2 + 734*zeta[2]) + 
      G[0, 1, 1, x]*(-12637/54 - (I/3)*Pi + (-44 - (16*I)*Pi)*Log[mu2/s]^2 + 
        (40*Log[mu2/s]^3)/3 + Log[mu2/s]*(-1171/9 - 80*zeta[2]) + 
        (176 + ((140*I)/3)*Pi)*zeta[2] - 248*zeta[3]) + 
      G[1, 0, 1, x]*(3820/27 + ((365*I)/6)*Pi + (-121/3 - (16*I)*Pi)*
         Log[mu2/s]^2 + (40*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (-1072/9 - 80*zeta[2]) + (-841 + ((730*I)/3)*Pi)*zeta[2] - 
        (154*zeta[3])/3) + G[0, 0, 0, x]*(-10369/108 - (27*Log[mu2/s]^2)/4 - 
        (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(-115/18 - (579*zeta[2])/2) + 
        (809*zeta[2])/12 - 18*zeta[3]) + G[1, 0, 0, x]*
       (1079/9 - ((1595*I)/6)*Pi + (-3 - (44*I)*Pi)*Log[mu2/s]^2 - 
        14*Log[mu2/s]^3 + (2128/3 + (156*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(274/3 - ((232*I)/3)*Pi + 190*zeta[2]) - 14*zeta[3]) + 
      G[0, 1, 0, x]*(2497/18 + ((1189*I)/9)*Pi + (2/3 - (56*I)*Pi)*
         Log[mu2/s]^2 - 14*Log[mu2/s]^3 + Log[mu2/s]*(307/3 + (52*I)*Pi - 
          98*zeta[2]) + (-1205/3 + (48*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      G[0, 0, 1, x]*(2497/18 + ((901*I)/9)*Pi + (2/3 - (56*I)*Pi)*
         Log[mu2/s]^2 - 14*Log[mu2/s]^3 + Log[mu2/s]*(307/3 + (52*I)*Pi - 
          218*zeta[2]) + (1 - ((892*I)/3)*Pi)*zeta[2] - 6*zeta[3]) + 
      (80363/972 + ((47*I)/2)*Pi)*zeta[3] + (88*zeta[3]^2)/9 + 
      Log[mu2/s]^3*(-36359/648 - (1637*zeta[2])/72 + 6*zeta[3]) + 
      G[1, 1, 0, x]*(3820/27 + ((1201*I)/6)*Pi + (-121/3 - (16*I)*Pi)*
         Log[mu2/s]^2 + (40*Log[mu2/s]^3)/3 + (-69 + (120*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1072/9 - ((124*I)/3)*Pi + 112*zeta[2]) + 72*zeta[3]) + 
      G[1, 1, 1, x]*(965/6 + ((2461*I)/6)*Pi - (11*Log[mu2/s]^2)/3 + 
        8*Log[mu2/s]^3 + (784 + ((142*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-17 + ((196*I)/3)*Pi + 72*zeta[2]) + (314*zeta[3])/3) + 
      zeta[2]*(19921319/46656 + ((265*I)/4)*Pi + (1603/36 + (128*I)*Pi)*
         zeta[3]) + G[1, 0, x]*(-52025/324 + ((6407*I)/54)*Pi + 
        (52/9 + ((64*I)/3)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/2 + 
        Log[mu2/s]^2*(-211/6 - (26*I)*Pi - 27*zeta[2]) + 
        (5831/6 + ((1045*I)/3)*Pi)*zeta[2] + (655/9 + ((122*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]*(-2569/18 - ((883*I)/9)*Pi + 
          (1205/3 - (48*I)*Pi)*zeta[2] + 6*zeta[3]) - (4941*zeta[4])/4) + 
      G[0, 1, x]*(-52025/324 - ((12853*I)/54)*Pi + (52/9 + ((64*I)/3)*Pi)*
         Log[mu2/s]^3 + (11*Log[mu2/s]^4)/2 + (-1829/18 + ((172*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-211/6 - (26*I)*Pi + 11*zeta[2]) + 
        (232/9 - (376*I)*Pi)*zeta[3] + Log[mu2/s]*(-2569/18 - 
          ((883*I)/9)*Pi + (-1 + (36*I)*Pi)*zeta[2] + 6*zeta[3]) - 
        (4253*zeta[4])/4) + G[0, 0, x]*(233797/2592 - ((11*I)/2)*Pi + 
        (73*Log[mu2/s]^3)/36 + (31*Log[mu2/s]^4)/8 - (8813*zeta[2])/72 + 
        Log[mu2/s]^2*(-1727/36 + (631*zeta[2])/4) + (485*zeta[3])/18 + 
        Log[mu2/s]*(-5207/108 - (1085*zeta[2])/12 + 24*zeta[3]) - 
        (3241*zeta[4])/16) + Log[mu2/s]^2*(-497515/5184 - ((9*I)/4)*Pi - 
        (4439*zeta[2])/48 + (157*zeta[3])/4 - (2705*zeta[4])/32) + 
      (-100969/16 - ((81*I)/4)*Pi)*zeta[4] + 
      G[1, 1, x]*(-436/3 + ((1084*I)/3)*Pi + (44/3 + ((16*I)/3)*Pi)*
         Log[mu2/s]^3 - 4*Log[mu2/s]^4 + (-24167/18 - ((296*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(1225/18 + 50*zeta[2]) + 
        Log[mu2/s]*(3187/54 + (-456 - (84*I)*Pi)*zeta[2] - 8*zeta[3]) + 
        (-161 + ((206*I)/3)*Pi)*zeta[3] + 78*zeta[4]) + 
      Log[mu2/s]*(4192943/46656 + ((35*I)/4)*Pi + 
        zeta[2]*(78619/1296 - (724*zeta[3])/3) - (3851*zeta[3])/108 - 
        (154957*zeta[4])/96 - 46*zeta[5]) + (12536/9 + (12*I)*Pi)*zeta[5] + 
      G[1, x]*(2714/27 - ((1873*I)/12)*Pi + (-53/18 - (6*I)*Pi)*
         Log[mu2/s]^4 - (3*Log[mu2/s]^5)/2 + Log[mu2/s]^3*
         (115/18 + ((26*I)/3)*Pi - 3*zeta[2]) + 
        zeta[2]*(-127267/108 - ((4259*I)/9)*Pi - 225*zeta[3]) + 
        Log[mu2/s]^2*(2515/36 + ((937*I)/18)*Pi + (1/2 + (38*I)*Pi)*zeta[2] - 
          3*zeta[3]) + (-95/6 - ((2548*I)/3)*Pi)*zeta[3] + 
        (-152 - (144*I)*Pi)*zeta[4] + Log[mu2/s]*(24271/162 + 
          ((3025*I)/54)*Pi + (-463/18 - ((172*I)/3)*Pi)*zeta[2] + 
          (-232/9 + (56*I)*Pi)*zeta[3] + (893*zeta[4])/4) + 19*zeta[5]) + 
      G[0, x]*(-6985391/46656 - ((39*I)/2)*Pi - (281*Log[mu2/s]^4)/144 - 
        (15*Log[mu2/s]^5)/8 + Log[mu2/s]^3*(2993/108 - (225*zeta[2])/4) + 
        Log[mu2/s]^2*(20783/216 + (1361*zeta[2])/24 - 15*zeta[3]) + 
        (4715*zeta[3])/108 + zeta[2]*(99557/1296 + (1489*zeta[3])/3) + 
        (154957*zeta[4])/96 + Log[mu2/s]*(14651/288 + ((3*I)/2)*Pi + 
          (11065*zeta[2])/72 - (949*zeta[3])/18 + (2973*zeta[4])/16) + 
        46*zeta[5]) - (8906185*zeta[6])/3456)/x + 
    ((92*I)*Pi*G[0, 1, 1, 1, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, 1, x] - 
      (12*I)*Pi*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, 1, x] + 
      (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 246*G[0, 0, 0, 0, 0, 0, x] - 
      516*G[0, 0, 0, 0, 0, 1, x] - 516*G[0, 0, 0, 0, 1, 0, x] + 
      210*G[0, 0, 0, 0, 1, 1, x] - 234*G[0, 0, 0, 1, 0, 0, x] + 
      588*G[0, 0, 0, 1, 0, 1, x] + 588*G[0, 0, 0, 1, 1, 0, x] - 
      466*G[0, 0, 0, 1, 1, 1, x] - 122*G[0, 0, 1, 0, 0, 0, x] - 
      11*G[0, 0, 1, 0, 0, 1, x] - 11*G[0, 0, 1, 0, 1, 0, x] + 
      463*G[0, 0, 1, 0, 1, 1, x] + 199*G[0, 0, 1, 1, 0, 0, x] - 
      158*G[0, 0, 1, 1, 0, 1, x] - 158*G[0, 0, 1, 1, 1, 0, x] - 
      450*G[0, 0, 1, 1, 1, 1, x] - 300*G[0, 1, 0, 0, 0, 0, x] - 
      200*G[0, 1, 0, 0, 0, 1, x] - 200*G[0, 1, 0, 0, 1, 0, x] + 
      1118*G[0, 1, 0, 0, 1, 1, x] - 52*G[0, 1, 0, 1, 0, 0, x] + 
      282*G[0, 1, 0, 1, 0, 1, x] + 282*G[0, 1, 0, 1, 1, 0, x] - 
      1002*G[0, 1, 0, 1, 1, 1, x] - 352*G[0, 1, 1, 0, 0, 0, x] + 
      277*G[0, 1, 1, 0, 0, 1, x] + 277*G[0, 1, 1, 0, 1, 0, x] - 
      539*G[0, 1, 1, 0, 1, 1, x] + 105*G[0, 1, 1, 1, 0, 0, x] + 
      92*G[0, 1, 1, 1, 0, 1, x] + 92*G[0, 1, 1, 1, 1, 0, x] - 
      528*G[1, 0, 0, 0, 0, 0, x] + 460*G[1, 0, 0, 0, 0, 1, x] + 
      460*G[1, 0, 0, 0, 1, 0, x] - 368*G[1, 0, 0, 0, 1, 1, x] + 
      328*G[1, 0, 0, 1, 0, 0, x] - 216*G[1, 0, 0, 1, 0, 1, x] - 
      216*G[1, 0, 0, 1, 1, 0, x] + 168*G[1, 0, 0, 1, 1, 1, x] - 
      8*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
      16*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 0, 1, 1, x] - 
      16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] - 
      72*G[1, 1, 0, 0, 0, 0, x] + 88*G[1, 1, 0, 0, 0, 1, x] + 
      88*G[1, 1, 0, 0, 1, 0, x] - 108*G[1, 1, 0, 0, 1, 1, x] + 
      4*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
      12*G[1, 1, 0, 1, 1, 0, x] + 36*G[1, 1, 1, 0, 0, 0, x] - 
      12*G[1, 1, 1, 0, 0, 1, x] - 12*G[1, 1, 1, 0, 1, 0, x] + 
      12*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 1, 1, x]*(1054/3 - (128*I)*Pi - 
        250*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(368 - (197*I)*Pi - 
        238*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(368 + (214*I)*Pi - 
        238*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(-434 - (12*I)*Pi - 
        124*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-434 - (32*I)*Pi - 
        124*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-19 + (110*I)*Pi - 
        120*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-19 + (798*I)*Pi - 
        120*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(-833/3 - (360*I)*Pi - 
        90*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-5/3 - 16*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-70 - (4*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-30 + (12*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-445/3 + (185*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-445/3 - (274*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(95 - (83*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-74/3 - (4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(50/3 - (12*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(50/3 + (12*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-74/3 - (16*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(460 + (64*I)*Pi + 132*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(129 - (368*I)*Pi + 132*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-598/3 - (588*I)*Pi + 132*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(1616/3 + (100*I)*Pi + 148*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-328/3 + (35*I)*Pi + 168*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(86/3 - (102*I)*Pi + 204*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(86/3 + (558*I)*Pi + 204*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-2312/3 - (188*I)*Pi + 420*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(5659/12 + (36*I)*Pi + (268/3 - (12*I)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 - 661*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-4870/9 + (285*I)*Pi + (-95 - (72*I)*Pi)*Log[mu2/s] - 
        13*Log[mu2/s]^2 - 655*zeta[2]) + G[1, 0, 0, 0, x]*
       (-230 - ((145*I)/3)*Pi + (-223/3 - (4*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 624*zeta[2]) + G[0, 1, 1, 1, x]*
       (((-445*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] - 622*zeta[2]) + 
      G[1, 0, 0, 1, x]*(947/6 + ((478*I)/3)*Pi + (164/3 + (32*I)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 - 316*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-11/6 - ((19*I)/3)*Pi + (20 - (4*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 172*zeta[2]) + G[1, 0, 1, 0, x]*
       (947/6 + ((4*I)/3)*Pi + (164*Log[mu2/s])/3 + 4*Log[mu2/s]^2 - 
        116*zeta[2]) + G[1, 1, 0, 1, x]*(((-74*I)/3)*Pi + 
        (4*I)*Pi*Log[mu2/s] - 32*zeta[2]) + G[0, 1, 0, 1, x]*
       (5659/12 - (129*I)*Pi + (268/3 + (20*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 2*zeta[2]) + G[1, 1, 1, 0, x]*
       ((-30*I)*Pi - (12*I)*Pi*Log[mu2/s] + 48*zeta[2]) + 
      G[0, 0, 1, 1, x]*(12127/36 - ((605*I)/3)*Pi + (201 + (168*I)*Pi)*
         Log[mu2/s] - 7*Log[mu2/s]^2 + 51*zeta[2]) + 
      G[1, 0, 1, 1, x]*(((50*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 60*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-2519/4 + ((149*I)/3)*Pi - (181*Log[mu2/s])/3 - 
        6*Log[mu2/s]^2 + 128*zeta[2]) + G[0, 0, 0, 0, x]*
       (5002/9 - ((610*I)/3)*Pi + (137/3 + (128*I)*Pi)*Log[mu2/s] + 
        7*Log[mu2/s]^2 + 297*zeta[2]) + G[0, 0, 1, 0, x]*
       (-4870/9 + ((491*I)/3)*Pi + (-95 - (96*I)*Pi)*Log[mu2/s] - 
        13*Log[mu2/s]^2 + 492*zeta[2]) + G[0, 1, 0, x]*
       (16853/24 - ((493*I)/6)*Pi + (-9 - (2*I)*Pi)*Log[mu2/s]^2 + 
        (-11/3 - (780*I)*Pi)*zeta[2] + Log[mu2/s]*(76 + (11*I)*Pi + 
          250*zeta[2]) - 414*zeta[3]) + G[0, 0, 1, x]*
       (16853/24 - ((513*I)/4)*Pi + (-9 - (20*I)*Pi)*Log[mu2/s]^2 + 
        (-2474/3 - (390*I)*Pi)*zeta[2] + Log[mu2/s]*(76 + (88*I)*Pi + 
          172*zeta[2]) - 262*zeta[3]) + G[0, 0, 0, x]*(-4867/9 + (37*I)*Pi + 
        (-3/2 - (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(67/3 - ((157*I)/3)*Pi - 
          132*zeta[2]) + (-181/2 - (540*I)*Pi)*zeta[2] - 102*zeta[3]) + 
      G[1, 0, 1, x]*(((947*I)/6)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        (-122/3 - (8*I)*Pi)*zeta[2] + Log[mu2/s]*(((164*I)/3)*Pi + 
          32*zeta[2]) - 92*zeta[3]) + (-48175/72 - (155*I)*Pi)*zeta[3] + 
      37*zeta[3]^2 + G[1, 1, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
      G[1, 1, 0, x]*(((-11*I)/6)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((20*I)*Pi - 24*zeta[2]) + (110/3 - (12*I)*Pi)*zeta[2] + 
        92*zeta[3]) + G[1, 0, 0, x]*(298/9 - (37*I)*Pi + 
        (3/2 - (2*I)*Pi)*Log[mu2/s]^2 + (4879/6 + (76*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(211/6 - ((50*I)/3)*Pi + 256*zeta[2]) + 236*zeta[3]) + 
      G[0, 1, 1, x]*(((5659*I)/12)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        (200/3 - (364*I)*Pi)*zeta[2] + Log[mu2/s]*(((268*I)/3)*Pi + 
          184*zeta[2]) + 238*zeta[3]) + zeta[2]*(((48175*I)/72)*Pi + 
        (-1133/6 + (1820*I)*Pi)*zeta[3]) + G[1, 1, x]*
       (((16*I)/3)*Pi*zeta[2] + Log[mu2/s]*((16*I)*Pi*zeta[2] - 16*zeta[3]) + 
        (-16/3 - (20*I)*Pi)*zeta[3] - 370*zeta[4]) + 
      G[1, 0, x]*(((298*I)/9)*Pi + Log[mu2/s]^2*(((3*I)/2)*Pi - 12*zeta[2]) + 
        (-1615/3 - ((1345*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (((211*I)/6)*Pi + (-488/3 - (24*I)*Pi)*zeta[2] - 100*zeta[3]) + 
        (-995/3 - (20*I)*Pi)*zeta[3] - 34*zeta[4]) + 
      (-510625/144 - ((1262*I)/3)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(((-21*I)/2)*Pi*zeta[2] + (21/2 - (18*I)*Pi)*zeta[3] + 
        (317*zeta[4])/4) + G[0, 0, x]*(7021/72 + ((13933*I)/72)*Pi + 
        (43763/36 - ((1015*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-33/4 - ((21*I)/2)*Pi + 38*zeta[2]) + (-608/3 + (656*I)*Pi)*
         zeta[3] + Log[mu2/s]*(385/12 + ((491*I)/6)*Pi + (796/3 + (248*I)*Pi)*
           zeta[2] + 36*zeta[3]) + (2289*zeta[4])/2) + 
      G[0, 1, x]*(((16853*I)/24)*Pi + (-63173/36 - (447*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-9*I)*Pi + 13*zeta[2]) + Log[mu2/s]*
         ((76*I)*Pi + (-315 + (100*I)*Pi)*zeta[2] - 100*zeta[3]) + 
        (680/3 - (72*I)*Pi)*zeta[3] + 2454*zeta[4]) + 
      Log[mu2/s]*(zeta[2]*(((245*I)/6)*Pi - 168*zeta[3]) + 
        (-245/6 + ((148*I)/3)*Pi)*zeta[3] + (-3905/12 + (497*I)*Pi)*
         zeta[4]) + G[0, x]*(((7021*I)/72)*Pi + Log[mu2/s]^2*
         (((-33*I)/4)*Pi + (93*zeta[2])/2 - 7*zeta[3]) + 
        (12035/36 - (73*I)*Pi)*zeta[3] + zeta[2]*(-191167/72 + 
          ((1820*I)/3)*Pi + 111*zeta[3]) + Log[mu2/s]*(((385*I)/12)*Pi + 
          (-2165/6 - ((65*I)/3)*Pi)*zeta[2] + (-146/3 - (84*I)*Pi)*zeta[3] - 
          (219*zeta[4])/2) + (3793/3 + ((2177*I)/4)*Pi)*zeta[4] - 
        (1757*zeta[5])/2) + (2443/6 - (2270*I)*Pi)*zeta[5] + 
      G[1, x]*(zeta[2]*(((479*I)/3)*Pi - 428*zeta[3]) + 
        (-479/3 + ((343*I)/3)*Pi)*zeta[3] + (2069/6 - (85*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(((104*I)/3)*Pi*zeta[2] + (-104/3 + (44*I)*Pi)*zeta[3] + 
          328*zeta[4]) + 130*zeta[5]) - (9751*zeta[6])/8)/(1 - x)^2 - 
    (38847*zeta[6])/64 + (547/36 - ((55*I)/2)*Pi + 
      (92*I)*Pi*G[1, 1, 1, 1, x] + (1066/3 + (6*I)*Pi)*G[0, 0, 0, 0, 0, x] + 
      (-450 - (16*I)*Pi)*G[0, 1, 1, 1, 1, x] + (-1002 + (14*I)*Pi)*
       G[1, 0, 1, 1, 1, x] + (-539 - (12*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
      (92 + (24*I)*Pi)*G[1, 1, 1, 0, 1, x] + (92 - (24*I)*Pi)*
       G[1, 1, 1, 1, 0, x] - 42*G[0, 0, 0, 0, 0, 0, x] + 
      48*G[0, 0, 0, 0, 0, 1, x] + 48*G[0, 0, 0, 0, 1, 0, x] + 
      168*G[0, 0, 0, 0, 1, 1, x] - 66*G[0, 0, 0, 1, 0, 0, x] - 
      432*G[0, 0, 0, 1, 0, 1, x] - 432*G[0, 0, 0, 1, 1, 0, x] - 
      106*G[0, 0, 0, 1, 1, 1, x] - 164*G[0, 0, 1, 0, 0, 0, x] - 
      191*G[0, 0, 1, 0, 0, 1, x] - 191*G[0, 0, 1, 0, 1, 0, x] - 
      329*G[0, 0, 1, 0, 1, 1, x] + 31*G[0, 0, 1, 1, 0, 0, x] - 
      8*G[0, 0, 1, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 1, 0, x] + 
      264*G[0, 0, 1, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, 0, x] - 
      32*G[0, 1, 0, 0, 0, 1, x] - 32*G[0, 1, 0, 0, 1, 0, x] - 
      418*G[0, 1, 0, 0, 1, 1, x] - 106*G[0, 1, 0, 1, 0, 0, x] + 
      90*G[0, 1, 0, 1, 0, 1, x] + 90*G[0, 1, 0, 1, 1, 0, x] + 
      348*G[0, 1, 0, 1, 1, 1, x] + 74*G[0, 1, 1, 0, 0, 0, x] + 
      103*G[0, 1, 1, 0, 0, 1, x] + 103*G[0, 1, 1, 0, 1, 0, x] + 
      79*G[0, 1, 1, 0, 1, 1, x] - 117*G[0, 1, 1, 1, 0, 0, x] - 
      16*G[0, 1, 1, 1, 0, 1, x] - 16*G[0, 1, 1, 1, 1, 0, x] + 
      300*G[1, 0, 0, 0, 0, 0, x] - 248*G[1, 0, 0, 0, 0, 1, x] - 
      248*G[1, 0, 0, 0, 1, 0, x] + 112*G[1, 0, 0, 0, 1, 1, x] - 
      206*G[1, 0, 0, 1, 0, 0, x] + 144*G[1, 0, 0, 1, 0, 1, x] + 
      144*G[1, 0, 0, 1, 1, 0, x] + 6*G[1, 0, 0, 1, 1, 1, x] - 
      104*G[1, 0, 1, 0, 0, 0, x] + 40*G[1, 0, 1, 0, 0, 1, x] + 
      40*G[1, 0, 1, 0, 1, 0, x] + 46*G[1, 0, 1, 0, 1, 1, x] + 
      18*G[1, 0, 1, 1, 0, 0, x] + 14*G[1, 0, 1, 1, 0, 1, x] + 
      14*G[1, 0, 1, 1, 1, 0, x] + 54*G[1, 1, 0, 0, 0, 0, x] - 
      80*G[1, 1, 0, 0, 0, 1, x] - 80*G[1, 1, 0, 0, 1, 0, x] + 
      12*G[1, 1, 0, 0, 1, 1, x] - 32*G[1, 1, 0, 1, 0, 0, x] - 
      12*G[1, 1, 0, 1, 0, 1, x] - 12*G[1, 1, 0, 1, 1, 0, x] + 
      24*G[1, 1, 1, 0, 0, 1, x] + 24*G[1, 1, 1, 0, 1, 0, x] - 
      24*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 1, 1, 1, x]*(2023/3 + (136*I)*Pi - 
        120*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(2024/3 + (94*I)*Pi - 
        56*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(2042/3 + (414*I)*Pi - 
        24*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(1166/3 + (24*I)*Pi - 
        8*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(853/3 - (52*I)*Pi - 
        8*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(853/3 - (76*I)*Pi - 
        8*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(1166/3 + (78*I)*Pi - 
        8*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-92 - (52*I)*Pi + 
        12*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(290 + (199*I)*Pi + 
        22*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(115 + (48*I)*Pi + 
        24*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(-817/3 - (109*I)*Pi + 
        24*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(-817/3 + (206*I)*Pi + 
        24*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-1037/3 + (24*I)*Pi + 
        50*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-153 - (8*I)*Pi + 
        60*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(118 + 62*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(118 - (74*I)*Pi + 62*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(160 + (56*I)*Pi + 72*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(197/3 - (283*I)*Pi + 72*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(160 - (378*I)*Pi + 72*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-567 + (148*I)*Pi + 96*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-985/3 + (312*I)*Pi + 96*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-985/3 - (402*I)*Pi + 96*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-1211/3 - (428*I)*Pi + 110*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(108 + (157*I)*Pi + 134*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(108 - (386*I)*Pi + 134*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-313/2 + (627*I)*Pi + (-641/3 + (14*I)*Pi)*
         Log[mu2/s] - 17*Log[mu2/s]^2 - 875*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-313/2 - (196*I)*Pi + (-641/3 + (12*I)*Pi)*
         Log[mu2/s] - 17*Log[mu2/s]^2 - 700*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-2963/6 + ((1861*I)/3)*Pi + (-517/3 + (8*I)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2 - 247*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-769/3 + (195*I)*Pi + (-12 + (24*I)*Pi)*Log[mu2/s] - 
        240*zeta[2]) + G[0, 0, 1, 1, x]*(-7633/18 + ((1390*I)/3)*Pi + 
        (-319 + (24*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 - 183*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-8015/9 - ((199*I)/3)*Pi + (-280/3 + (104*I)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 - 126*zeta[2]) + 
      G[1, 0, 1, 1, x]*(995/3 - ((1444*I)/3)*Pi + (132 - (8*I)*Pi)*
         Log[mu2/s] - 66*zeta[2]) + G[1, 0, 1, 0, x]*
       (-2963/6 + ((373*I)/3)*Pi + (-517/3 + (6*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 29*zeta[2]) + G[1, 0, 0, 0, x]*(679 - ((862*I)/3)*Pi + 
        (485/3 + (38*I)*Pi)*Log[mu2/s] - 60*Log[mu2/s]^2 - 12*zeta[2]) + 
      G[1, 1, 0, 0, x]*(155/3 - ((175*I)/3)*Pi + (3 + (8*I)*Pi)*Log[mu2/s] - 
        17*Log[mu2/s]^2 + 179*zeta[2]) + G[0, 1, 1, 1, x]*
       (1198/3 - ((907*I)/3)*Pi + (420 + (24*I)*Pi)*Log[mu2/s] + 
        194*zeta[2]) + G[1, 1, 0, 1, x]*(-769/3 - ((800*I)/3)*Pi + 
        (-12 - (8*I)*Pi)*Log[mu2/s] + 220*zeta[2]) + 
      G[0, 1, 0, 0, x]*(4129/6 + ((344*I)/3)*Pi + (323/3 + (48*I)*Pi)*
         Log[mu2/s] - 42*Log[mu2/s]^2 + 290*zeta[2]) + 
      G[0, 0, 1, 0, x]*(17011/18 + ((1166*I)/3)*Pi + (215 + (78*I)*Pi)*
         Log[mu2/s] - 64*Log[mu2/s]^2 + 729*zeta[2]) + 
      G[0, 0, 0, 1, x]*(17011/18 - (517*I)*Pi + (215 + (78*I)*Pi)*
         Log[mu2/s] - 64*Log[mu2/s]^2 + 1328*zeta[2]) + 
      G[0, 1, 1, x]*(16027/36 + ((2759*I)/6)*Pi + (-7 - (17*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(217 + ((577*I)/3)*Pi - 104*zeta[2]) + 
        (1412/3 + (371*I)*Pi)*zeta[2] - 182*zeta[3]) + 
      G[1, 0, 1, x]*(8983/12 - ((341*I)/6)*Pi + (4 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(316/3 - ((97*I)/3)*Pi - 40*zeta[2]) + 
        (-944/3 + I*Pi)*zeta[2] - 68*zeta[3]) + G[1, 1, 1, x]*
       (((-769*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] + (-622 + (48*I)*Pi)*zeta[2] - 
        48*zeta[3]) + G[1, 0, 0, x]*(-9635/12 + ((101*I)/6)*Pi + 
        (-25 - (32*I)*Pi)*Log[mu2/s]^2 + 9*Log[mu2/s]^3 + 
        (-1225/3 + (112*I)*Pi)*zeta[2] + Log[mu2/s]*
         (-505/3 - ((182*I)/3)*Pi + 31*zeta[2]) - 22*zeta[3]) + 
      (5125/9 - ((724*I)/3)*Pi)*zeta[3] - 308*zeta[3]^2 + 
      G[0, 0, 1, x]*(-12253/12 + ((758*I)/3)*Pi + (-17 - (32*I)*Pi)*
         Log[mu2/s]^2 + 9*Log[mu2/s]^3 + Log[mu2/s]*(-805/3 - (138*I)*Pi - 
          137*zeta[2]) + (-1712/3 - (186*I)*Pi)*zeta[2] + 14*zeta[3]) + 
      G[0, 0, 0, x]*(18145/18 + ((413*I)/6)*Pi + (4 - (60*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(43/3 + ((389*I)/3)*Pi - 240*zeta[2]) + 
        (410 + (54*I)*Pi)*zeta[2] + 24*zeta[3]) + 
      G[1, 1, 0, x]*(8983/12 - ((298*I)/3)*Pi + (4 - (17*I)*Pi)*
         Log[mu2/s]^2 + (-2359/3 + (99*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(316/3 - I*Pi + 120*zeta[2]) + 68*zeta[3]) + 
      G[0, 1, 0, x]*(-12253/12 + ((790*I)/3)*Pi + (-17 - (32*I)*Pi)*
         Log[mu2/s]^2 + 9*Log[mu2/s]^3 + Log[mu2/s]*(-805/3 - (140*I)*Pi - 
          17*zeta[2]) + (247/3 + (342*I)*Pi)*zeta[2] + 252*zeta[3]) + 
      zeta[2]*(-3679/12 + ((6745*I)/36)*Pi + (-1324/3 - (1144*I)*Pi)*
         zeta[3]) + G[0, 0, x]*(-11879/36 - ((3307*I)/36)*Pi + 
        (9*I)*Pi*Log[mu2/s]^3 + (-24653/18 - ((185*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(39/2 - (13*I)*Pi + 230*zeta[2]) + 
        Log[mu2/s]*(-473/6 - (215*I)*Pi + (-230/3 + (95*I)*Pi)*zeta[2]) + 
        (781/3 - (208*I)*Pi)*zeta[3] - 1551*zeta[4]) + 
      G[0, 1, x]*(527/8 - ((4955*I)/9)*Pi + (9*I)*Pi*Log[mu2/s]^3 + 
        (-9236/9 + (162*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-9 - (24*I)*Pi + 
          28*zeta[2]) + (-2353/3 - (228*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(76/3 - ((208*I)/3)*Pi + (222 - (5*I)*Pi)*zeta[2] + 
          56*zeta[3]) - 993*zeta[4]) + G[1, 0, x]*(527/8 - (29*I)*Pi + 
        (9*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-9 - (21*I)*Pi - 30*zeta[2]) + 
        (10565/6 - ((1271*I)/3)*Pi)*zeta[2] + (-335/3 - (44*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(76/3 - (81*I)*Pi + (2008/3 + (27*I)*Pi)*zeta[2] + 
          56*zeta[3]) - (1955*zeta[4])/2) + (-253883/72 + ((1981*I)/12)*Pi)*
       zeta[4] + Log[mu2/s]^2*(-5/8 + ((9*I)/4)*Pi + (43/2 + (15*I)*Pi)*
         zeta[2] + (-22 + (36*I)*Pi)*zeta[3] + (385*zeta[4])/2) + 
      G[1, 1, x]*(-3/4 + ((8983*I)/12)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        (2246/3 - ((1100*I)/3)*Pi)*zeta[2] + (722/3 + (160*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((316*I)/3)*Pi + (184 - (32*I)*Pi)*zeta[2] + 
          32*zeta[3]) + 1187*zeta[4]) + Log[mu2/s]*(79/24 - ((35*I)/4)*Pi + 
        zeta[2]*(-225/2 - (211*I)*Pi - 168*zeta[3]) + (50/3 - ((788*I)/3)*Pi)*
         zeta[3] + (-7243/6 - (130*I)*Pi)*zeta[4]) + 
      G[1, x]*(-79/24 + ((529*I)/8)*Pi + Log[mu2/s]^2*
         ((-9*I)*Pi + (13 + (18*I)*Pi)*zeta[2] - 18*zeta[3]) + 
        (1033/6 - ((1067*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(-94901/36 - ((733*I)/2)*Pi + 736*zeta[3]) + 
        Log[mu2/s]*(1 + ((76*I)/3)*Pi + (-467 + ((110*I)/3)*Pi)*zeta[2] + 
          (-110/3 - (28*I)*Pi)*zeta[3] - 518*zeta[4]) + 
        (4159/3 - (397*I)*Pi)*zeta[4] - 185*zeta[5]) + 
      (-8471/6 + (496*I)*Pi)*zeta[5] + G[0, x]*(-55/2 - ((19627*I)/72)*Pi - 
        54*Log[mu2/s]^3*zeta[2] + zeta[2]*(54005/18 + ((2473*I)/6)*Pi - 
          138*zeta[3]) + Log[mu2/s]^2*(9/4 + ((21*I)/2)*Pi + 
          (83 - (36*I)*Pi)*zeta[2] - 4*zeta[3]) + (-3493/9 + (856*I)*Pi)*
         zeta[3] + Log[mu2/s]*(-17/2 - (49*I)*Pi + (3098/3 + ((1270*I)/3)*Pi)*
           zeta[2] + (172/3 + (12*I)*Pi)*zeta[3] - 342*zeta[4]) + 
        (1849/12 - ((2479*I)/4)*Pi)*zeta[4] + (739*zeta[5])/2) + 
      (24195*zeta[6])/16)/(1 - x)) + 
  Nf*((304/3 + ((28*I)/3)*Pi)*G[0, 0, 0, 1, x] + (304/3 - ((212*I)/3)*Pi)*
     G[0, 0, 1, 0, x] + (-30 - ((4*I)/3)*Pi)*G[1, 0, 0, 1, x] + 
    (-30 + ((68*I)/3)*Pi)*G[1, 0, 1, 0, x] + 92*G[0, 0, 0, 0, 0, x] - 
    (52*G[0, 0, 0, 0, 1, x])/3 - (52*G[0, 0, 0, 1, 0, x])/3 + 
    (80*G[0, 0, 0, 1, 1, x])/3 - 66*G[0, 0, 1, 0, 0, x] - 
    (14*G[0, 0, 1, 0, 1, x])/3 - (14*G[0, 0, 1, 1, 0, x])/3 - 
    (34*G[0, 0, 1, 1, 1, x])/3 - (134*G[0, 1, 0, 0, 0, x])/3 + 
    (10*G[0, 1, 0, 0, 1, x])/3 + (10*G[0, 1, 0, 1, 0, x])/3 - 
    10*G[0, 1, 0, 1, 1, x] + (136*G[0, 1, 1, 0, 0, x])/3 - 
    (64*G[0, 1, 1, 0, 1, x])/3 - (64*G[0, 1, 1, 1, 0, x])/3 - 
    16*G[0, 1, 1, 1, 1, x] - (148*G[1, 0, 0, 0, 0, x])/3 + 
    20*G[1, 0, 0, 0, 1, x] + 20*G[1, 0, 0, 1, 0, x] - 
    (64*G[1, 0, 0, 1, 1, x])/3 + 22*G[1, 0, 1, 0, 0, x] + 
    (2*G[1, 0, 1, 0, 1, x])/3 + (2*G[1, 0, 1, 1, 0, x])/3 - 
    (34*G[1, 0, 1, 1, 1, x])/3 + (50*G[1, 1, 0, 0, 0, x])/3 - 
    (26*G[1, 1, 0, 0, 1, x])/3 - (26*G[1, 1, 0, 1, 0, x])/3 - 
    (14*G[1, 1, 0, 1, 1, x])/3 - (32*G[1, 1, 1, 0, 0, x])/3 + 
    (68*G[1, 1, 1, 0, 1, x])/3 + (68*G[1, 1, 1, 1, 0, x])/3 + 
    (160*G[1, 1, 1, 1, 1, x])/3 + G[1, 1, 1, 1, x]*(538/9 + ((100*I)/3)*Pi - 
      (128*Log[mu2/s])/3) + G[0, 0, 0, 0, x]*(-3712/9 + ((200*I)/3)*Pi - 
      8*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-164/3 + ((16*I)/3)*Pi - 
      (20*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*(-164/3 - (20*I)*Pi - 
      (20*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(3122/9 - (48*I)*Pi - 
      (20*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(-1174/3 + ((32*I)/3)*Pi + 
      (8*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(3728/9 - ((68*I)/3)*Pi + 
      (20*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(-1096/9 - (8*I)*Pi + 
      8*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-44/9 - ((4*I)/3)*Pi + 
      (28*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*(26 + ((16*I)/3)*Pi + 
      12*Log[mu2/s]) + G[0, 1, 1, 0, x]*(26 + (36*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(218/9 - ((52*I)/3)*Pi + 20*Log[mu2/s]) + 
    G[1, 0, 0, x]*(3560/27 + ((3296*I)/9)*Pi + (-18 + ((8*I)/3)*Pi)*
       Log[mu2/s] - 2*Log[mu2/s]^2 - (94*zeta[2])/3) + 
    G[0, 0, 0, x]*(-10328/27 - ((2434*I)/9)*Pi + (122/3 + ((4*I)/3)*Pi)*
       Log[mu2/s] + (14*Log[mu2/s]^2)/3 - 24*zeta[2]) + 
    G[1, 0, 1, x]*(5455/27 - ((214*I)/9)*Pi + (100/9 + (4*I)*Pi)*Log[mu2/s] - 
      (8*Log[mu2/s]^2)/3 - (56*zeta[2])/3) + 
    G[0, 0, 1, x]*(1151/27 - ((488*I)/9)*Pi + (-304/9 + (8*I)*Pi)*
       Log[mu2/s] - (10*zeta[2])/3) - (8*Log[mu2/s]^3*zeta[2])/3 + 
    G[0, 1, 1, x]*(1222/27 + ((550*I)/9)*Pi + (98/9 + ((68*I)/3)*Pi)*
       Log[mu2/s] - (14*Log[mu2/s]^2)/3 + (44*zeta[2])/3) + 
    G[1, 1, 1, x]*(-7666/27 + ((152*I)/9)*Pi + (106/9 - ((104*I)/3)*Pi)*
       Log[mu2/s] + (22*Log[mu2/s]^2)/3 + (46*zeta[2])/3) + 
    G[1, 1, 0, x]*(5455/27 - ((3914*I)/9)*Pi + (100/9 - ((28*I)/3)*Pi)*
       Log[mu2/s] - (8*Log[mu2/s]^2)/3 + (80*zeta[2])/3) + 
    G[0, 1, 0, x]*(1151/27 + ((3052*I)/9)*Pi + (-304/9 + ((16*I)/3)*Pi)*
       Log[mu2/s] + (110*zeta[2])/3) + zeta[2]*(20059/18 - ((950*I)/3)*Pi - 
      (142*zeta[3])/3) + G[1, 0, x]*(-17815/54 + ((6788*I)/27)*Pi + 
      (152/9 - (6*I)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + 
      (-2395/9 + ((82*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (-2227/27 + ((242*I)/9)*Pi + 62*zeta[2]) - (256*zeta[3])/9) + 
    (3097/9 + ((2936*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
     ((-64 + (6*I)*Pi)*zeta[2] + 2*zeta[3]) + 
    G[0, 0, x]*(15277/54 - ((2228*I)/9)*Pi + (-64/3 + (2*I)*Pi)*
       Log[mu2/s]^2 - (8*Log[mu2/s]^3)/9 + Log[mu2/s]*
       (277/3 - ((322*I)/9)*Pi - (130*zeta[2])/3) + (1609/9 + ((106*I)/3)*Pi)*
       zeta[2] + (28*zeta[3])/9) + G[0, 1, x]*(-17815/54 + ((146*I)/27)*Pi + 
      (152/9 - (6*I)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + 
      Log[mu2/s]*(-2227/27 + ((98*I)/9)*Pi - (94*zeta[2])/3) + 
      (-587/3 - ((106*I)/3)*Pi)*zeta[2] + (44*zeta[3])/9) + 
    G[1, 1, x]*(20353/54 - ((250*I)/27)*Pi + (-112/9 + (10*I)*Pi)*
       Log[mu2/s]^2 + (16*Log[mu2/s]^3)/9 + Log[mu2/s]*
       (1961/27 - (2*I)*Pi - (10*zeta[2])/3) + (155 - ((22*I)/3)*Pi)*
       zeta[2] + (244*zeta[3])/9) + (((-8*I)/3)*Pi*G[1, 0, 1, 1, x] + 
      ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, x] - 
      (8*G[1, 0, 1, 1, 1, x])/3 + (8*G[1, 1, 0, 1, 1, x])/3 + 
      G[1, 1, 1, x]*((8*I)*Pi - (8*zeta[2])/3) + (16*G[1, 0, 1, x]*zeta[2])/
       3 + (16*I)*Pi*G[1, x]*zeta[3] + G[1, 1, x]*(-16*zeta[2] + 
        (16*zeta[3])/3))/x^3 + ((-62/3 - ((44*I)/3)*Pi)*G[0, 1, 1, x] + 
      (25/3 - (2*I)*Pi)*G[1, 1, 0, x] - (44*G[0, 1, 1, 1, x])/3 + 
      (-16/3 + (4*I)*Pi)*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 
      (4*I)*Pi*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, x] + 
      4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] + 
      G[1, 0, 1, x]*(25/3 - ((16*I)/3)*Pi - 8*zeta[2]) + 
      G[1, 0, x]*(((25*I)/3)*Pi + 2*zeta[2]) + G[1, 1, 1, x]*
       (-4/3 + (12*I)*Pi - 12*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 1, x]*(((-62*I)/3)*Pi + (88*zeta[2])/3) + 
      G[1, 1, x]*(-247/6 + (5*I)*Pi + (-2 - (12*I)*Pi)*Log[mu2/s] + 
        (52*zeta[2])/3 - 8*zeta[3]) + (16*I)*Pi*zeta[3] + 
      G[1, x]*(((-247*I)/6)*Pi + (-19/3 + (14*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-2*I)*Pi + 24*zeta[2]) + (46/3 - (24*I)*Pi)*zeta[3]))/
     x^2 + G[0, x]*(1708/9 - ((70*I)/3)*Pi - ((4*I)/3)*Pi*Log[mu2/s]^3 + 
      (1006/27 - ((554*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (-11 - ((40*I)/9)*Pi + (80*zeta[2])/3) + (348 + ((92*I)/3)*Pi)*
       zeta[3] + Log[mu2/s]*(71/3 - ((328*I)/27)*Pi + 
        (1276/9 + ((68*I)/3)*Pi)*zeta[2] + (4*zeta[3])/3) - 
      (1210*zeta[4])/3) + Log[mu2/s]*((217 - ((274*I)/3)*Pi)*zeta[2] + 
      (2/9 - ((16*I)/3)*Pi)*zeta[3] - (379*zeta[4])/3) + 
    (32597/18 - ((235*I)/3)*Pi)*zeta[4] + 
    G[1, x]*(-1708/9 + ((70*I)/3)*Pi + ((4*I)/3)*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(11 + ((40*I)/9)*Pi - (56*zeta[2])/3) + 
      (-14830/27 + ((4088*I)/9)*Pi)*zeta[2] + 
      Log[mu2/s]*(-71/3 + ((328*I)/27)*Pi + (-664/9 - ((80*I)/3)*Pi)*
         zeta[2] - (40*zeta[3])/3) + (-250 - (92*I)*Pi)*zeta[3] + 
      33*zeta[4]) + (-10484051/52488 + ((379*I)/6)*Pi + 
      (80*G[0, 0, 0, 0, 0, x])/3 - (40*G[0, 0, 0, 0, 1, x])/3 - 
      (40*G[0, 0, 0, 1, 0, x])/3 + 16*G[0, 0, 0, 1, 1, x] - 
      (44*G[0, 0, 1, 0, 0, x])/3 + 16*G[0, 0, 1, 0, 1, x] + 
      16*G[0, 0, 1, 1, 0, x] + (4*G[0, 0, 1, 1, 1, x])/3 - 
      (76*G[0, 1, 0, 0, 0, x])/3 + 8*G[0, 1, 0, 0, 1, x] + 
      8*G[0, 1, 0, 1, 0, x] + (28*G[0, 1, 0, 1, 1, x])/3 + 
      8*G[0, 1, 1, 0, 0, x] + (44*G[0, 1, 1, 0, 1, x])/3 + 
      (44*G[0, 1, 1, 1, 0, x])/3 - 40*G[0, 1, 1, 1, 1, x] + 
      40*G[1, 0, 0, 0, 0, x] - (104*G[1, 0, 0, 0, 1, x])/3 - 
      (104*G[1, 0, 0, 1, 0, x])/3 + (148*G[1, 0, 0, 1, 1, x])/3 - 
      16*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
      12*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] - 
      (100*G[1, 1, 0, 0, 0, x])/3 + (56*G[1, 1, 0, 0, 1, x])/3 + 
      (56*G[1, 1, 0, 1, 0, x])/3 + (28*G[1, 1, 0, 1, 1, x])/3 + 
      (20*G[1, 1, 1, 0, 0, x])/3 + (44*G[1, 1, 1, 0, 1, x])/3 + 
      (44*G[1, 1, 1, 1, 0, x])/3 - 40*G[1, 1, 1, 1, 1, x] + 
      G[0, 0, 1, 1, x]*(-214/9 + ((4*I)/3)*Pi - 16*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-322/9 + ((20*I)/3)*Pi - (44*Log[mu2/s])/3) + 
      G[1, 1, 0, 1, x]*(-322/9 + ((40*I)/3)*Pi - (44*Log[mu2/s])/3) + 
      G[1, 0, 1, 1, x]*(-406/9 - ((80*I)/3)*Pi - (44*Log[mu2/s])/3) + 
      G[0, 0, 0, 0, x]*(-280/9 - (40*Log[mu2/s])/3) + 
      G[0, 1, 0, 1, x]*(-194/9 + (4*I)*Pi - (40*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(-194/9 + ((28*I)/3)*Pi - (40*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(-320/9 + (4*I)*Pi - (4*Log[mu2/s])/3) + 
      G[0, 1, 1, 1, x]*(86/3 - ((80*I)/3)*Pi - (4*Log[mu2/s])/3) + 
      (79*Log[mu2/s]^4)/27 + Log[mu2/s]^5/3 + G[1, 0, 1, 0, x]*
       (158/3 - ((4*I)/3)*Pi + (8*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*
       (340/9 - (12*I)*Pi + (8*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*
       (158/3 + ((52*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(350/9 - (8*I)*Pi + (28*Log[mu2/s])/3) + 
      G[0, 0, 1, 0, x]*(76/3 + ((44*I)/3)*Pi + (40*Log[mu2/s])/3) + 
      G[0, 0, 0, 1, x]*(76/3 + (16*I)*Pi + (40*Log[mu2/s])/3) + 
      G[1, 1, 1, 1, x]*(-826/9 - ((4*I)/3)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 1, x]*(10 - ((806*I)/9)*Pi + (38 + ((32*I)/3)*Pi)*Log[mu2/s] + 
        (2*Log[mu2/s]^2)/3 - 70*zeta[2]) + G[1, 1, 0, x]*
       (-220/27 + ((248*I)/9)*Pi + (230/9 - ((4*I)/3)*Pi)*Log[mu2/s] + 
        (16*Log[mu2/s]^2)/3 - 60*zeta[2]) + G[0, 0, 0, x]*
       (947/27 + (52*Log[mu2/s])/9 - (92*zeta[2])/3) + 
      G[0, 1, 1, x]*(1601/27 + ((242*I)/9)*Pi + (178/9 + ((4*I)/3)*Pi)*
         Log[mu2/s] + 8*Log[mu2/s]^2 - (56*zeta[2])/3) + 
      G[0, 0, 1, x]*(-224/9 - ((214*I)/9)*Pi + (-76/3 - (16*I)*Pi)*
         Log[mu2/s] - (20*Log[mu2/s]^2)/3 + (2*zeta[2])/3) + 
      G[1, 0, 1, x]*(-220/27 + ((298*I)/9)*Pi + (230/9 - ((4*I)/3)*Pi)*
         Log[mu2/s] + (16*Log[mu2/s]^2)/3 + 4*zeta[2]) + 
      Log[mu2/s]^3*(1285/162 + (55*zeta[2])/9) + 
      G[0, 1, 0, x]*(-224/9 - (8*I)*Pi + (-76/3 - ((52*I)/3)*Pi)*Log[mu2/s] - 
        (20*Log[mu2/s]^2)/3 + 46*zeta[2]) + G[1, 0, 0, x]*
       (-142/3 - ((196*I)/9)*Pi + (-350/9 - ((8*I)/3)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 + 56*zeta[2]) + zeta[2]*(-177331/1458 + 
        ((560*I)/9)*Pi - (607*zeta[3])/9) + G[0, 0, x]*
       (-1451/27 + ((8*I)/3)*Pi + (88*Log[mu2/s]^2)/9 + (20*Log[mu2/s]^3)/9 + 
        (179/9 + ((16*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (-203/27 + (98*zeta[2])/3) - (94*zeta[3])/9) + 
      (2476/81 - ((398*I)/9)*Pi)*zeta[3] + G[0, 1, x]*
       (4391/324 + ((1745*I)/27)*Pi + (38/3 + (8*I)*Pi)*Log[mu2/s]^2 + 
        (20*Log[mu2/s]^3)/9 + Log[mu2/s]*(272/9 + ((178*I)/9)*Pi - 
          (10*zeta[2])/3) + (-667/9 - ((136*I)/3)*Pi)*zeta[2] + 
        (26*zeta[3])/9) + Log[mu2/s]^2*(-3703/324 - (4*I)*Pi + 
        (205/18 - (8*I)*Pi)*zeta[2] + 3*zeta[3]) + 
      G[1, 1, x]*(976/9 + ((107*I)/9)*Pi + (-107/9 - (2*I)*Pi)*Log[mu2/s]^2 - 
        (8*Log[mu2/s]^3)/3 + (587/9 - ((38*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(271/27 + ((358*I)/9)*Pi + (136*zeta[2])/3) + 8*zeta[3]) + 
      G[1, 0, x]*(4391/324 - ((682*I)/27)*Pi + (38/3 + (10*I)*Pi)*
         Log[mu2/s]^2 + (20*Log[mu2/s]^3)/9 + Log[mu2/s]*
         (272/9 + (12*I)*Pi - 54*zeta[2]) + (-1217/9 - (58*I)*Pi)*zeta[2] + 
        (170*zeta[3])/9) + G[0, x]*(624833/5832 - ((17*I)/9)*Pi - 
        (202*Log[mu2/s]^3)/27 - (10*Log[mu2/s]^4)/9 + 
        Log[mu2/s]^2*(-541/54 - (52*zeta[2])/3) + (3046/81 - ((280*I)/9)*Pi)*
         zeta[2] + (-44/3 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*
         (12409/324 + ((8*I)/3)*Pi + (-64/3 + ((16*I)/3)*Pi)*zeta[2] + 
          (20*zeta[3])/9) - (23*zeta[4])/3) + (24985/108 - (10*I)*Pi)*
       zeta[4] + Log[mu2/s]*(-668843/5832 + ((122*I)/9)*Pi + 
        (-1024/81 + ((280*I)/9)*Pi)*zeta[2] + (208*zeta[3])/9 + 
        (35*zeta[4])/3) + G[1, x]*(7637/108 + ((1081*I)/9)*Pi + 
        (-38/9 - ((8*I)/3)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/9 + 
        (-1661/27 - ((215*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-160/9 - ((107*I)/9)*Pi + 3*zeta[2]) + Log[mu2/s]*
         (-611/324 + ((127*I)/27)*Pi + (-461/9 + (40*I)*Pi)*zeta[2] - 
          (74*zeta[3])/9) + (-424/9 + ((292*I)/3)*Pi)*zeta[3] + 69*zeta[4]) - 
      (76*zeta[5])/3)/x + x*(230*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 
      12*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - (572*G[0, 1, 0, 0, x])/3 - 
      (64*G[0, 1, 0, 1, x])/3 - (64*G[0, 1, 1, 0, x])/3 + 
      (46*G[0, 1, 1, 1, x])/3 - (628*G[1, 0, 0, 0, x])/3 - 
      (56*G[1, 0, 0, 1, x])/3 - (56*G[1, 0, 1, 0, x])/3 + 
      (86*G[1, 0, 1, 1, x])/3 + 198*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 
      24*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 
      2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] - 
      2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] - 
      2*G[0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
      2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
      2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] + 
      G[1, 0, 1, x]*(-241/3 + (8*I)*Pi - 2*Log[mu2/s] - 4*zeta[2]) + 
      G[0, 1, 0, x]*(-53/3 - (196*I)*Pi + 16*Log[mu2/s] - 4*zeta[2]) + 
      G[0, 1, 1, x]*(-40/3 - (8*I)*Pi - 2*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 0, 0, x]*(148/3 - (212*I)*Pi + 16*Log[mu2/s] - 2*zeta[2]) + 
      (-71 + (24*I)*Pi)*Log[mu2/s]*zeta[2] + 33*Log[mu2/s]^2*zeta[2] + 
      G[0, 0, 0, x]*(146/3 + (188*I)*Pi - 30*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 1, 1, x]*(334/3 - (16*I)*Pi - 12*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 1, 0, x]*(-241/3 + (220*I)*Pi - 2*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 0, 1, x]*(-53/3 + (16*I)*Pi + 16*Log[mu2/s] + 4*zeta[2]) + 
      zeta[2]*(-1129/3 + (22*I)*Pi - 10*zeta[3]) + 
      G[0, 0, x]*(-1129/9 + ((22*I)/3)*Pi + (-71/3 + (8*I)*Pi)*Log[mu2/s] + 
        11*Log[mu2/s]^2 - (563*zeta[2])/3 - 6*zeta[3]) + 
      G[1, 1, x]*(-1129/9 + ((22*I)/3)*Pi + (-71/3 + (8*I)*Pi)*Log[mu2/s] + 
        11*Log[mu2/s]^2 - (121*zeta[2])/3 - 6*zeta[3]) + 
      (-67 - (196*I)*Pi)*zeta[3] + G[0, 1, x]*(1129/9 - ((22*I)/3)*Pi + 
        (71/3 - (8*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 + (197*zeta[2])/3 + 
        6*zeta[3]) + G[1, 0, x]*(1129/9 - ((22*I)/3)*Pi + 
        (71/3 - (8*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 + (739*zeta[2])/3 + 
        6*zeta[3]) + G[1, x]*((535/3 - (244*I)*Pi)*zeta[2] - 
        12*Log[mu2/s]*zeta[2] + 184*zeta[3] - 17*zeta[4]) - 
      (8275*zeta[4])/6 + G[0, x]*((347/3 + (172*I)*Pi)*zeta[2] - 
        30*Log[mu2/s]*zeta[2] - 222*zeta[3] + 17*zeta[4]) - 20*zeta[5]) + 
    70*zeta[5] + x^2*((-4*G[0, 0, 1, 0, 0, x])/3 + (4*G[0, 0, 1, 0, 1, x])/
       3 + (4*G[0, 0, 1, 1, 0, x])/3 - (4*G[0, 0, 1, 1, 1, x])/3 + 
      (4*G[0, 1, 0, 0, 0, x])/3 - (4*G[0, 1, 0, 0, 1, x])/3 - 
      (4*G[0, 1, 0, 1, 0, x])/3 + (4*G[0, 1, 0, 1, 1, x])/3 + 
      (4*G[1, 0, 1, 0, 0, x])/3 - (4*G[1, 0, 1, 0, 1, x])/3 - 
      (4*G[1, 0, 1, 1, 0, x])/3 + (4*G[1, 0, 1, 1, 1, x])/3 - 
      (4*G[1, 1, 0, 0, 0, x])/3 + (4*G[1, 1, 0, 0, 1, x])/3 + 
      (4*G[1, 1, 0, 1, 0, x])/3 - (4*G[1, 1, 0, 1, 1, x])/3 - 
      (4*G[0, 0, 0, x]*zeta[2])/3 - (8*G[0, 0, 1, x]*zeta[2])/3 + 
      (8*G[0, 1, 0, x]*zeta[2])/3 + (4*G[0, 1, 1, x]*zeta[2])/3 + 
      (4*G[1, 0, 0, x]*zeta[2])/3 + (8*G[1, 0, 1, x]*zeta[2])/3 - 
      (8*G[1, 1, 0, x]*zeta[2])/3 - (4*G[1, 1, 1, x]*zeta[2])/3 + 
      4*G[0, 0, x]*zeta[3] - 4*G[0, 1, x]*zeta[3] - 4*G[1, 0, x]*zeta[3] + 
      4*G[1, 1, x]*zeta[3] + (20*zeta[2]*zeta[3])/3 - 
      (34*G[0, x]*zeta[4])/3 + (34*G[1, x]*zeta[4])/3 + (40*zeta[5])/3) + 
    (-28/9 - ((345*I)/2)*Pi + (-8 - (12*I)*Pi)*G[1, 1, 1, 0, x] + 
      (-1064/3 + (4*I)*Pi)*G[0, 1, 1, 0, 0, x] + (30 - (12*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (30 + (8*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
      88*G[0, 1, 1, 1, 1, x] - 106*G[1, 0, 1, 0, 0, x] + 
      (100*G[1, 0, 1, 0, 1, x])/3 + (100*G[1, 0, 1, 1, 0, x])/3 - 
      64*G[1, 0, 1, 1, 1, x] - (20*G[1, 1, 0, 0, 0, x])/3 + 
      (28*G[1, 1, 0, 0, 1, x])/3 + (28*G[1, 1, 0, 1, 0, x])/3 + 
      8*G[1, 1, 0, 1, 1, x] - 12*G[1, 1, 1, 0, 0, x] + 
      296*G[0, 0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 0, 1, x] - 
      24*G[0, 0, 0, 0, 1, 0, x] + 60*G[0, 0, 0, 0, 1, 1, x] - 
      216*G[0, 0, 0, 1, 0, 0, x] - 52*G[0, 0, 0, 1, 0, 1, x] - 
      52*G[0, 0, 0, 1, 1, 0, x] + 12*G[0, 0, 0, 1, 1, 1, x] - 
      192*G[0, 0, 1, 0, 0, 0, x] - 28*G[0, 0, 1, 0, 0, 1, x] - 
      28*G[0, 0, 1, 0, 1, 0, x] + 228*G[0, 0, 1, 1, 0, 0, x] - 
      12*G[0, 0, 1, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 1, 0, x] + 
      44*G[0, 0, 1, 1, 1, 1, x] - 72*G[0, 1, 0, 0, 0, 0, x] + 
      16*G[0, 1, 0, 0, 0, 1, x] + 16*G[0, 1, 0, 0, 1, 0, x] - 
      12*G[0, 1, 0, 0, 1, 1, x] + 68*G[0, 1, 0, 1, 0, 0, x] - 
      24*G[0, 1, 0, 1, 0, 1, x] - 24*G[0, 1, 0, 1, 1, 0, x] + 
      32*G[0, 1, 0, 1, 1, 1, x] + 12*G[0, 1, 1, 0, 0, 0, x] - 
      8*G[0, 1, 1, 0, 0, 1, x] - 8*G[0, 1, 1, 0, 1, 0, x] - 
      4*G[0, 1, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 0, 0, x] + 
      40*G[1, 0, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 0, 1, x] - 
      32*G[1, 0, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 0, 1, 1, x] - 
      24*G[1, 0, 0, 1, 0, 0, x] + 16*G[1, 0, 0, 1, 0, 1, x] + 
      16*G[1, 0, 0, 1, 1, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] + 
      8*G[1, 1, 0, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 0, 1, x] - 
      8*G[1, 1, 0, 0, 1, 0, x] + 8*G[1, 1, 0, 0, 1, 1, x] + 
      G[0, 0, 0, 0, 0, x]*(-500 + (212*I)*Pi - 60*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(598/3 + (8*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-764/3 - (60*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(40 - 8*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (134 - 8*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(454/3 - 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(458 - (64*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(1018/3 + ((10*I)/3)*Pi - (16*Log[mu2/s])/3) + 
      G[0, 0, 1, 0, 1, x]*(-92 - (24*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-92 + (220*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-94/3 + 8*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-94/3 + 8*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-116 + (12*I)*Pi + 
        8*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-116 + (52*I)*Pi + 
        8*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-992/3 - ((44*I)/3)*Pi + 
        16*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(1414/3 - (204*I)*Pi + 
        16*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(500/3 + (76*I)*Pi + 
        40*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(500/3 - (228*I)*Pi + 
        40*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-86/9 - ((850*I)/3)*Pi + 
        (50 + (8*I)*Pi)*Log[mu2/s] + 14*Log[mu2/s]^2 - 210*zeta[2]) + 
      G[1, 1, 1, x]*((-8*I)*Pi - 8*zeta[2]) + G[0, 1, 1, 1, x]*
       (-728/3 - (10*I)*Pi + 48*Log[mu2/s] + 4*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-8 + ((52*I)/3)*Pi + 8*zeta[2]) + 
      G[1, 0, 1, 0, x]*(1018/3 - (78*I)*Pi - (16*Log[mu2/s])/3 + 8*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-70/3 - ((16*I)/3)*Pi - 8*Log[mu2/s] + 16*zeta[2]) + 
      G[0, 0, 1, 1, x]*(1016/9 + ((304*I)/3)*Pi + (-6 + (8*I)*Pi)*
         Log[mu2/s] + 14*Log[mu2/s]^2 + 22*zeta[2]) + 
      G[0, 1, 1, 0, x]*(1100/9 - ((1006*I)/3)*Pi - (32*Log[mu2/s])/3 + 
        24*zeta[2]) + G[0, 1, 0, 1, x]*(1100/9 + ((74*I)/3)*Pi - 
        (32*Log[mu2/s])/3 + 36*zeta[2]) + G[1, 0, 0, 0, x]*
       (-1064/3 + ((280*I)/3)*Pi - (28*Log[mu2/s])/3 + 40*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-1070/9 + ((910*I)/3)*Pi - (116*Log[mu2/s])/3 + 
        84*zeta[2]) + G[0, 0, 0, 1, x]*(-766/9 - (130*I)*Pi + 
        (-42 - (8*I)*Pi)*Log[mu2/s] - 14*Log[mu2/s]^2 + 158*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-766/9 + ((1012*I)/3)*Pi + (-42 - (8*I)*Pi)*
         Log[mu2/s] - 14*Log[mu2/s]^2 + 278*zeta[2]) + 
      G[0, 1, 0, x]*(-3161/9 - ((260*I)/9)*Pi + 32*Log[mu2/s]^2 + 
        Log[mu2/s]*(-290/9 + ((44*I)/3)*Pi - 28*zeta[2]) + 
        (-218/3 - (24*I)*Pi)*zeta[2] - 160*zeta[3]) + 
      G[0, 0, 0, x]*(385/3 - ((218*I)/9)*Pi - 24*Log[mu2/s]^2 + 
        Log[mu2/s]*(634/9 - (40*I)*Pi - 72*zeta[2]) + (752/3 + (148*I)*Pi)*
         zeta[2] - 60*zeta[3]) + G[1, 0, 0, x]*(1744/9 + (10*I)*Pi + 
        6*Log[mu2/s]^2 + Log[mu2/s]*(76/3 - ((8*I)/3)*Pi - 16*zeta[2]) - 
        104*zeta[2] - 16*zeta[3]) + G[1, 1, 0, x]*(326/9 - (26*I)*Pi + 
        (16/3 - (8*I)*Pi)*Log[mu2/s] - (16*zeta[2])/3 - 8*zeta[3]) + 
      (-3397/9 + ((868*I)/9)*Pi)*zeta[3] + 160*zeta[3]^2 + 
      G[1, 0, 1, x]*(326/9 + (14*I)*Pi + Log[mu2/s]*(16/3 + ((32*I)/3)*Pi - 
          8*zeta[2]) - 88*zeta[2] + 8*zeta[3]) + 
      G[0, 1, 1, x]*(3884/9 - ((472*I)/9)*Pi - 28*Log[mu2/s]^2 + 
        Log[mu2/s]*(68 - ((56*I)/3)*Pi - 16*zeta[2]) + (410/3 - (16*I)*Pi)*
         zeta[2] + 40*zeta[3]) + G[0, 0, 1, x]*(-3161/9 - ((40*I)/9)*Pi + 
        32*Log[mu2/s]^2 + Log[mu2/s]*(-290/9 + (16*I)*Pi - 40*zeta[2]) + 
        (-98/3 - (264*I)*Pi)*zeta[2] + 48*zeta[3]) + 
      zeta[2]*(-1603/9 - ((352*I)/3)*Pi + (-2852/3 - (184*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(1276/9 - ((1735*I)/9)*Pi + (1025/9 - ((514*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-5 + (8*I)*Pi + 28*zeta[2]) + 
        (-466/3 - (96*I)*Pi)*zeta[3] + Log[mu2/s]*(271/9 + ((254*I)/9)*Pi + 
          (212/3 + (16*I)*Pi)*zeta[2] + 24*zeta[3]) - 1283*zeta[4]) + 
      G[1, x]*(2/3 - ((50*I)/3)*Pi + Log[mu2/s]^2*((-2*I)*Pi - 28*zeta[2]) + 
        (-188/3 + ((790*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(2578/9 + ((298*I)/3)*Pi + 16*zeta[3]) + 
        Log[mu2/s]*(((-26*I)/9)*Pi + (76 + ((8*I)/3)*Pi)*zeta[2] - 
          (104*zeta[3])/3 - 34*zeta[4]) - (1243*zeta[4])/3) + 
      G[1, 0, x]*(-50/3 + ((2044*I)/9)*Pi + (-2 + (6*I)*Pi)*Log[mu2/s]^2 + 
        (-2626/3 + (4*I)*Pi)*zeta[2] + (826*zeta[3])/3 + 
        Log[mu2/s]*(-26/9 + ((80*I)/3)*Pi - (32*zeta[2])/3 + 8*zeta[3]) - 
        2*zeta[4]) + (24541/18 + ((700*I)/3)*Pi)*zeta[4] + 
      G[1, 1, x]*(((326*I)/9)*Pi + (-748/3 + ((64*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(((16*I)/3)*Pi + 32*zeta[2]) - (208*zeta[3])/3 + 
        34*zeta[4]) + Log[mu2/s]^2*((5*I)*Pi + (30 - (2*I)*Pi)*zeta[2] + 
        30*zeta[3] + (119*zeta[4])/2) + G[0, 1, x]*(-50/3 + ((697*I)/9)*Pi + 
        (-2192/9 + ((1162*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-2 + (4*I)*Pi + 14*zeta[2]) + (-20/3 - (144*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-26/9 + ((286*I)/9)*Pi + (2 + (8*I)*Pi)*zeta[2] + 
          8*zeta[3]) + 166*zeta[4]) + Log[mu2/s]*(-2/3 - ((157*I)/9)*Pi + 
        (-766/9 + ((334*I)/9)*Pi)*zeta[2] + (-898/9 + (48*I)*Pi)*zeta[3] + 
        (35/6 + (34*I)*Pi)*zeta[4]) + G[0, x]*(-345/2 + ((323*I)/3)*Pi + 
        Log[mu2/s]^2*(5 - (7*I)*Pi - 90*zeta[2] - 14*zeta[3]) + 
        (3796/9 + ((284*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(2140/3 - ((845*I)/9)*Pi + 110*zeta[3]) + 
        Log[mu2/s]*(-157/9 + ((335*I)/9)*Pi + (-298/9 - ((236*I)/3)*Pi)*
           zeta[2] + (10 - (8*I)*Pi)*zeta[3] - 51*zeta[4]) + 
        (1835 - (83*I)*Pi)*zeta[4] - 82*zeta[5]) + (-368/3 - (100*I)*Pi)*
       zeta[5] - (9029*zeta[6])/8)/(1 - x) + 
    (((4*I)/3)*Pi*G[1, 0, 1, 1, x] + (-68/3 - (8*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (-8 + (24*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-8 - (16*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - 4*G[1, 0, 1, 0, 0, x] + 
      (4*G[1, 0, 1, 0, 1, x])/3 + (4*G[1, 0, 1, 1, 0, x])/3 + 
      (16*G[1, 1, 0, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 1, x])/3 - 
      (8*G[1, 1, 0, 1, 0, x])/3 - 472*G[0, 0, 0, 0, 0, 0, x] + 
      48*G[0, 0, 0, 0, 0, 1, x] + 48*G[0, 0, 0, 0, 1, 0, x] - 
      120*G[0, 0, 0, 0, 1, 1, x] + 312*G[0, 0, 0, 1, 0, 0, x] + 
      104*G[0, 0, 0, 1, 0, 1, x] + 104*G[0, 0, 0, 1, 1, 0, x] - 
      24*G[0, 0, 0, 1, 1, 1, x] + 288*G[0, 0, 1, 0, 0, 0, x] + 
      56*G[0, 0, 1, 0, 0, 1, x] + 56*G[0, 0, 1, 0, 1, 0, x] - 
      360*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 0, 1, x] + 
      24*G[0, 0, 1, 1, 1, 0, x] - 88*G[0, 0, 1, 1, 1, 1, x] + 
      120*G[0, 1, 0, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 0, 1, x] - 
      32*G[0, 1, 0, 0, 1, 0, x] + 24*G[0, 1, 0, 0, 1, 1, x] - 
      112*G[0, 1, 0, 1, 0, 0, x] + 48*G[0, 1, 0, 1, 0, 1, x] + 
      48*G[0, 1, 0, 1, 1, 0, x] - 64*G[0, 1, 0, 1, 1, 1, x] - 
      24*G[0, 1, 1, 0, 0, 0, x] + 16*G[0, 1, 1, 0, 0, 1, x] + 
      16*G[0, 1, 1, 0, 1, 0, x] + 8*G[0, 1, 1, 0, 1, 1, x] - 
      16*G[0, 1, 1, 1, 0, 0, x] - 80*G[1, 0, 0, 0, 0, 0, x] + 
      64*G[1, 0, 0, 0, 0, 1, x] + 64*G[1, 0, 0, 0, 1, 0, x] - 
      48*G[1, 0, 0, 0, 1, 1, x] + 48*G[1, 0, 0, 1, 0, 0, x] - 
      32*G[1, 0, 0, 1, 0, 1, x] - 32*G[1, 0, 0, 1, 1, 0, x] + 
      16*G[1, 0, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, 0, x] + 
      16*G[1, 1, 0, 0, 0, 1, x] + 16*G[1, 1, 0, 0, 1, 0, x] - 
      16*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 0, 1, x]*(-280/3 - (152*I)*Pi - 
        80*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(-280/3 + (336*I)*Pi - 
        80*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-644/3 + (312*I)*Pi - 
        32*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-148/3 - 16*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-148/3 - 16*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(328 - (24*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(328 - (80*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(272 + (48*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(272 - (344*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(26/3 - ((8*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[0, 1, 0, 1, 1, x]*(-968/3 + 16*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(44 + 16*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (56 + 16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-332 + (104*I)*Pi + 
        16*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(472/3 + (120*I)*Pi + 
        40*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-968/3 - (16*I)*Pi + 
        48*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(84 - (304*I)*Pi + 
        120*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-922/9 - ((68*I)/3)*Pi + 
        (-80 + (16*I)*Pi)*Log[mu2/s] + 28*Log[mu2/s]^2 - 460*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-922/9 - (16*I)*Pi + (-80 + (16*I)*Pi)*Log[mu2/s] + 
        28*Log[mu2/s]^2 - 316*zeta[2]) + G[0, 1, 0, 0, x]*
       (1066/9 - ((20*I)/3)*Pi - (8*Log[mu2/s])/3 - 120*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-40/3 + ((4*I)/3)*Pi - (16*Log[mu2/s])/3 - 
        80*zeta[2]) + G[0, 1, 0, 1, x]*(242/9 + ((32*I)/3)*Pi + 
        (16*Log[mu2/s])/3 - 72*zeta[2]) + G[0, 1, 1, 0, x]*
       (242/9 - ((76*I)/3)*Pi + (16*Log[mu2/s])/3 - 48*zeta[2]) + 
      G[0, 0, 1, 1, x]*(656/9 + ((52*I)/3)*Pi + (68 - (16*I)*Pi)*Log[mu2/s] - 
        28*Log[mu2/s]^2 - 44*zeta[2]) + G[1, 1, 0, 0, x]*
       (-2/3 + ((8*I)/3)*Pi - 32*zeta[2]) + G[1, 1, 0, 1, x]*
       (((-8*I)/3)*Pi - 16*zeta[2]) + G[1, 0, 1, 0, x]*
       (26/3 + (8*Log[mu2/s])/3 - 16*zeta[2]) + G[0, 1, 1, 1, x]*
       ((-8*I)*Pi - 8*zeta[2]) + G[0, 0, 0, 0, x]*(-56/9 + ((176*I)/3)*Pi + 
        (68 - (16*I)*Pi)*Log[mu2/s] - 28*Log[mu2/s]^2 + 276*zeta[2]) + 
      G[0, 0, 1, x]*(134/9 - ((268*I)/9)*Pi - 2*Log[mu2/s]^2 + 
        (-1286/3 + (432*I)*Pi)*zeta[2] + Log[mu2/s]*(-2/9 - (16*I)*Pi + 
          80*zeta[2])) + G[0, 1, 1, x]*(((242*I)/9)*Pi + 
        (-772/3 + (32*I)*Pi)*zeta[2] + Log[mu2/s]*(((16*I)/3)*Pi + 
          32*zeta[2]) - 80*zeta[3]) + G[1, 0, 1, x]*(((26*I)/3)*Pi + 
        36*zeta[2] + Log[mu2/s]*(((8*I)/3)*Pi + 16*zeta[2]) - 16*zeta[3]) + 
      (35 - ((2990*I)/9)*Pi)*zeta[3] - 224*zeta[3]^2 + 
      G[1, 1, 0, x]*(((-2*I)/3)*Pi + (8*zeta[2])/3 + 16*zeta[3]) + 
      G[1, 0, 0, x]*(449/9 - ((10*I)/3)*Pi + 92*zeta[2] + 
        Log[mu2/s]*(4/3 - ((8*I)/3)*Pi + 32*zeta[2]) + 32*zeta[3]) + 
      G[0, 0, 0, x]*(-72 - ((1184*I)/9)*Pi + 4*Log[mu2/s]^2 + 
        (-40/3 - (200*I)*Pi)*zeta[2] + Log[mu2/s]*(-206/9 - (4*I)*Pi + 
          144*zeta[2]) + 72*zeta[3]) + G[0, 1, 0, x]*
       (134/9 + ((1306*I)/9)*Pi - 2*Log[mu2/s]^2 + (-2138/3 + (48*I)*Pi)*
         zeta[2] + Log[mu2/s]*(-2/9 - ((4*I)/3)*Pi + 56*zeta[2]) + 
        272*zeta[3]) + zeta[2]*((-35*I)*Pi + (4246/3 + (272*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((134*I)/9)*Pi + Log[mu2/s]^2*((-2*I)*Pi - 28*zeta[2]) + 
        (154/9 + ((262*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-2*I)/9)*Pi + 
          (92 - (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (-248/3 + (240*I)*Pi)*
         zeta[3] - 260*zeta[4]) + Log[mu2/s]^2*((-2*I)*Pi*zeta[2] + 
        2*zeta[3] - 119*zeta[4]) + G[1, 1, x]*(((-8*I)/3)*Pi*zeta[2] + 
        (8*zeta[3])/3 - 68*zeta[4]) + (12007/18 + ((607*I)/3)*Pi)*zeta[4] + 
      G[1, 0, x]*(((449*I)/9)*Pi + (-24 - (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((4*I)/3)*Pi - (8*zeta[2])/3 - 16*zeta[3]) - 
        (128*zeta[3])/3 + 4*zeta[4]) + G[0, 0, x]*
       (-4255/18 - ((685*I)/9)*Pi + Log[mu2/s]^2*(3 + (2*I)*Pi - 
          56*zeta[2]) + (3773/9 + ((218*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-19 - ((154*I)/9)*Pi + (464/3 - (32*I)*Pi)*zeta[2] - 
          48*zeta[3]) + (1580/3 + (144*I)*Pi)*zeta[3] + 1822*zeta[4]) + 
      Log[mu2/s]*(((-14*I)/9)*Pi*zeta[2] + (14/9 - (16*I)*Pi)*zeta[3] + 
        (1135/3 - (68*I)*Pi)*zeta[4]) + 
      G[1, x]*(zeta[2]*(((28*I)/3)*Pi - 32*zeta[3]) + (-28/3 - ((20*I)/3)*Pi)*
         zeta[3] + (467*zeta[4])/3 + Log[mu2/s]*(((8*I)/3)*Pi*zeta[2] - 
          (8*zeta[3])/3 + 68*zeta[4])) + (2134/3 + (200*I)*Pi)*zeta[5] + 
      G[0, x]*(((-4255*I)/18)*Pi + zeta[2]*(401/3 - ((701*I)/9)*Pi - 
          220*zeta[3]) + (-3254/9 + ((80*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]^2*((3*I)*Pi + 2*zeta[2] + 28*zeta[3]) + 
        (360 + (142*I)*Pi)*zeta[4] + Log[mu2/s]*((-19*I)*Pi + 
          (86/9 + ((4*I)/3)*Pi)*zeta[2] + (-80 + (16*I)*Pi)*zeta[3] + 
          102*zeta[4]) + 164*zeta[5]) + (7061*zeta[6])/4)/(1 - x)^2) + 
  ((413/6 - (28*I)*Pi)*G[0, 0, 0, 0, 0, x] + (-155/3 + (8*I)*Pi)*
     G[0, 0, 1, 1, 1, x] + (-7/2 - (44*I)*Pi)*G[1, 1, 0, 0, 0, x] - 
    13*G[0, 0, 0, 0, 0, 0, x] - 15*G[0, 0, 0, 0, 0, 1, x] - 
    15*G[0, 0, 0, 0, 1, 0, x] - 65*G[0, 0, 0, 0, 1, 1, x] - 
    32*G[0, 0, 0, 1, 0, 0, x] - 82*G[0, 0, 0, 1, 0, 1, x] - 
    82*G[0, 0, 0, 1, 1, 0, x] + 3*G[0, 0, 0, 1, 1, 1, x] - 
    39*G[0, 0, 1, 0, 0, 0, x] - 25*G[0, 0, 1, 0, 0, 1, x] - 
    25*G[0, 0, 1, 0, 1, 0, x] + 4*G[0, 0, 1, 0, 1, 1, x] - 
    8*G[0, 0, 1, 1, 0, 0, x] + 13*G[0, 0, 1, 1, 0, 1, x] + 
    13*G[0, 0, 1, 1, 1, 0, x] - 5*G[0, 0, 1, 1, 1, 1, x] + 
    19*G[0, 1, 0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 0, 1, x] - 
    4*G[0, 1, 0, 0, 1, 0, x] - 21*G[0, 1, 0, 0, 1, 1, x] - 
    2*G[0, 1, 0, 1, 0, 0, x] + 7*G[0, 1, 0, 1, 0, 1, x] + 
    7*G[0, 1, 0, 1, 1, 0, x] + 66*G[0, 1, 0, 1, 1, 1, x] + 
    27*G[0, 1, 1, 0, 0, 0, x] - 33*G[0, 1, 1, 0, 0, 1, x] - 
    33*G[0, 1, 1, 0, 1, 0, x] + 69*G[0, 1, 1, 0, 1, 1, x] - 
    56*G[0, 1, 1, 1, 0, 0, x] + 66*G[0, 1, 1, 1, 0, 1, x] + 
    66*G[0, 1, 1, 1, 1, 0, x] - 65*G[0, 1, 1, 1, 1, 1, x] + 
    53*G[1, 0, 0, 0, 0, 0, x] - 37*G[1, 0, 0, 0, 0, 1, x] - 
    37*G[1, 0, 0, 0, 1, 0, x] + 64*G[1, 0, 0, 0, 1, 1, x] - 
    26*G[1, 0, 0, 1, 0, 0, x] + 95*G[1, 0, 0, 1, 0, 1, x] + 
    95*G[1, 0, 0, 1, 1, 0, x] - 79*G[1, 0, 0, 1, 1, 1, x] - 
    34*G[1, 0, 1, 0, 0, 0, x] + 40*G[1, 0, 1, 0, 0, 1, x] + 
    40*G[1, 0, 1, 0, 1, 0, x] - 21*G[1, 0, 1, 0, 1, 1, x] + 
    24*G[1, 0, 1, 1, 0, 0, x] - 11*G[1, 0, 1, 1, 0, 1, x] - 
    11*G[1, 0, 1, 1, 1, 0, x] + 66*G[1, 0, 1, 1, 1, 1, x] - 
    59*G[1, 1, 0, 0, 0, 0, x] + 15*G[1, 1, 0, 0, 0, 1, x] + 
    15*G[1, 1, 0, 0, 1, 0, x] - 13*G[1, 1, 0, 0, 1, 1, x] + 
    26*G[1, 1, 0, 1, 0, 0, x] - 6*G[1, 1, 0, 1, 0, 1, x] - 
    6*G[1, 1, 0, 1, 1, 0, x] + 85*G[1, 1, 0, 1, 1, 1, x] + 
    37*G[1, 1, 1, 0, 0, 0, x] + 51*G[1, 1, 1, 0, 0, 1, x] + 
    51*G[1, 1, 1, 0, 1, 0, x] + 8*G[1, 1, 1, 0, 1, 1, x] + 
    86*G[1, 1, 1, 1, 0, 0, x] - 77*G[1, 1, 1, 1, 0, 1, x] - 
    77*G[1, 1, 1, 1, 1, 0, x] - 93*G[1, 1, 1, 1, 1, 1, x] + 
    G[1, 1, 1, 0, 0, x]*(-134 + (54*I)*Pi - 34*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-141/2 + (28*I)*Pi - 27*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(-821/6 - (2*I)*Pi - 22*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(-821/6 - (20*I)*Pi - 22*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(947/6 - (20*I)*Pi - 21*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-55/3 + (62*I)*Pi - 17*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(-133 - (4*I)*Pi - 14*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-133 + (22*I)*Pi - 14*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(-401/6 + (4*I)*Pi - 9*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(-401/6 + (10*I)*Pi - 9*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(22 - (2*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(212/3 + (20*I)*Pi - 7*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(212/3 + (62*I)*Pi - 7*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(659/6 + (4*I)*Pi - 5*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(659/6 + (54*I)*Pi - 5*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-80/3 + (12*I)*Pi - 3*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(-221/3 + (70*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(-41/2 + (18*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-49/3 - (58*I)*Pi + 6*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(427/3 + (6*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(362/3 - (12*I)*Pi + 13*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(362/3 + (18*I)*Pi + 13*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(454/3 - (66*I)*Pi + 13*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(611/6 + (2*I)*Pi + 23*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(611/6 + (28*I)*Pi + 23*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(-103/2 + (40*I)*Pi + 24*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-135/2 - (56*I)*Pi + 24*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-135/2 - (90*I)*Pi + 24*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(-220/3 - (120*I)*Pi + 50*Log[mu2/s]) + 
    G[1, 0, 0, 1, x]*(5/36 + ((226*I)/3)*Pi + (151/6 - (4*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - (493*zeta[2])/2) + G[0, 1, 0, 1, x]*
     (-2609/36 + (36*I)*Pi - 11*Log[mu2/s] - 5*Log[mu2/s]^2 - 212*zeta[2]) + 
    G[1, 0, 0, 0, x]*(-149/36 + ((13*I)/3)*Pi + (-89/6 + (12*I)*Pi)*
       Log[mu2/s] - (5*Log[mu2/s]^2)/2 - (337*zeta[2])/2) + 
    G[0, 0, 1, 1, x]*(-5737/36 + ((82*I)/3)*Pi + (-137/6 + (20*I)*Pi)*
       Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (257*zeta[2])/2) + 
    G[1, 0, 1, 0, x]*(5/36 - ((59*I)/3)*Pi + (151/6 - (16*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - (113*zeta[2])/2) + G[0, 1, 0, 0, x]*
     (1061/36 + ((256*I)/3)*Pi + (-26/3 + (16*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 - 43*zeta[2]) + G[0, 1, 1, 0, x]*
     (-2609/36 - ((5*I)/3)*Pi + (-11 - (12*I)*Pi)*Log[mu2/s] - 
      5*Log[mu2/s]^2 - 7*zeta[2]) - (7*Log[mu2/s]^3*zeta[2])/12 + 
    (15*Log[mu2/s]^4*zeta[2])/8 + G[1, 1, 1, 0, x]*(-137/12 - (37*I)*Pi + 
      (-77/6 - (28*I)*Pi)*Log[mu2/s] + (11*Log[mu2/s]^2)/2 + (5*zeta[2])/2) + 
    G[0, 0, 1, 0, x]*(509/36 + ((256*I)/3)*Pi + (-1/6 + (20*I)*Pi)*
       Log[mu2/s] - (9*Log[mu2/s]^2)/2 + (95*zeta[2])/2) + 
    G[1, 1, 0, 1, x]*(-137/12 - (168*I)*Pi + (-77/6 - (28*I)*Pi)*Log[mu2/s] + 
      (11*Log[mu2/s]^2)/2 + (99*zeta[2])/2) + G[1, 0, 1, 1, x]*
     (5561/36 - ((451*I)/3)*Pi + (-13 - (36*I)*Pi)*Log[mu2/s] + 62*zeta[2]) + 
    G[0, 1, 1, 1, x]*(2113/12 + (18*I)*Pi + (-41/6 - (32*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + (179*zeta[2])/2) + G[0, 0, 0, 0, x]*
     (-1495/36 - (34*I)*Pi + (-106/3 + (40*I)*Pi)*Log[mu2/s] + 
      8*Log[mu2/s]^2 + 103*zeta[2]) + G[1, 1, 1, 1, x]*
     (-1219/12 + (78*I)*Pi + (83/2 + (52*I)*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 + (255*zeta[2])/2) + G[1, 1, 0, 0, x]*
     (3089/36 - ((248*I)/3)*Pi + (173/3 - (32*I)*Pi)*Log[mu2/s] - 
      5*Log[mu2/s]^2 + 133*zeta[2]) + G[0, 0, 0, 1, x]*
     (509/36 + ((251*I)/3)*Pi + (-1/6 + (28*I)*Pi)*Log[mu2/s] - 
      (9*Log[mu2/s]^2)/2 + (513*zeta[2])/2) + 
    G[0, 1, 1, x]*(-10837/54 + ((197*I)/2)*Pi + (179/12 + (10*I)*Pi)*
       Log[mu2/s]^2 + (9*Log[mu2/s]^3)/2 + Log[mu2/s]*
       (-46/9 + (12*I)*Pi - (31*zeta[2])/2) + (693/4 - (18*I)*Pi)*zeta[2] - 
      47*zeta[3]) + G[1, 0, 1, x]*(-5699/108 + ((351*I)/2)*Pi + 
      (35/12 + (14*I)*Pi)*Log[mu2/s]^2 + (9*Log[mu2/s]^3)/2 + 
      Log[mu2/s]*(188/9 + (18*I)*Pi - (19*zeta[2])/2) + 
      (1325/4 - (34*I)*Pi)*zeta[2] - 37*zeta[3]) + 
    G[1, 1, 0, x]*(-5699/108 + ((1715*I)/18)*Pi + (35/12 + (14*I)*Pi)*
       Log[mu2/s]^2 + (9*Log[mu2/s]^3)/2 + (3797/12 - (4*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(188/9 + ((152*I)/3)*Pi + (41*zeta[2])/2) - 25*zeta[3]) + 
    G[1, 1, 1, x]*(2587/12 - ((273*I)/2)*Pi - (16*Log[mu2/s]^2)/3 - 
      3*Log[mu2/s]^3 + Log[mu2/s]*(-47/2 + (18*I)*Pi - 39*zeta[2]) + 
      (-983/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
    G[0, 0, 0, x]*(413/18 - ((355*I)/18)*Pi + (193/12 - (10*I)*Pi)*
       Log[mu2/s]^2 - (9*Log[mu2/s]^3)/2 + Log[mu2/s]*(23/3 - ((10*I)/3)*Pi - 
        (297*zeta[2])/2) + (425/4 - (20*I)*Pi)*zeta[2] - 3*zeta[3]) + 
    (1955/12 + ((1415*I)/9)*Pi)*zeta[3] - 37*zeta[3]^2 + 
    G[1, 0, 0, x]*(1291/108 - ((725*I)/18)*Pi + (-13/2 - (8*I)*Pi)*
       Log[mu2/s]^2 - 2*Log[mu2/s]^3 + (-647/3 - (6*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-653/18 - ((8*I)/3)*Pi + 120*zeta[2]) + 4*zeta[3]) + 
    G[0, 0, 1, x]*(1505/54 - ((275*I)/2)*Pi + (-25/2 - (12*I)*Pi)*
       Log[mu2/s]^2 - 2*Log[mu2/s]^3 + Log[mu2/s]*(139/18 - (48*I)*Pi - 
        6*zeta[2]) + (-375/2 - (40*I)*Pi)*zeta[2] + 26*zeta[3]) + 
    G[0, 1, 0, x]*(1505/54 - ((635*I)/18)*Pi + (-25/2 - (8*I)*Pi)*
       Log[mu2/s]^2 - 2*Log[mu2/s]^3 + (-1157/6 + (46*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(139/18 - ((134*I)/3)*Pi + 69*zeta[2]) + 78*zeta[3]) + 
    zeta[2]*(-42347/864 + ((341*I)/4)*Pi + (373 - (206*I)*Pi)*zeta[3]) + 
    ((-3*I)*Pi*G[0, 0, 1, x] - (3*I)*Pi*G[0, 1, 0, x] + 
      (29/2 - (6*I)*Pi)*G[0, 1, 1, x] - (9*I)*Pi*G[1, 0, 0, x] + 
      (-263/12 - (45*I)*Pi)*G[1, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
      3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] - 3*G[0, 1, 1, 1, x] - 
      9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] + (8 + I*Pi)*G[1, 0, 1, 1, x] - 
      (203*G[1, 1, 0, 0, x])/2 + (113/2 - I*Pi)*G[1, 1, 0, 1, x] + 
      (113*G[1, 1, 1, 0, x])/2 - (101*G[1, 1, 1, 1, x])/2 + 
      G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
      G[1, 0, 1, x]*(-263/12 - I*Pi - 2*zeta[2]) + 
      G[1, 1, 1, x]*(-33/2 + (3*I)*Pi - 3*Log[mu2/s] + zeta[2]) + 
      G[0, 1, x]*(((29*I)/2)*Pi + 24*zeta[2]) + 
      G[1, 0, x]*(((-263*I)/12)*Pi + (55*zeta[2])/2) + 
      G[1, 1, x]*(211/8 - ((329*I)/12)*Pi + (11 - (6*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (215*zeta[2])/2 - 2*zeta[3]) + 
      G[1, x]*(((211*I)/8)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (745/12 + ((87*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         ((11*I)*Pi + 24*zeta[2]) + (-1/2 - (6*I)*Pi)*zeta[3]))/x^2 + 
    G[0, 0, x]*(-90443/2592 + ((31*I)/4)*Pi + (-7/36 - (4*I)*Pi)*
       Log[mu2/s]^3 + (5*Log[mu2/s]^4)/8 + (2677/24 + ((23*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-187/36 + (3*I)*Pi + (417*zeta[2])/4) + 
      (17/9 + (66*I)*Pi)*zeta[3] + Log[mu2/s]*(-4651/108 + (5*I)*Pi + 
        (1313/12 + (92*I)*Pi)*zeta[2] + 3*zeta[3]) - (5003*zeta[4])/16) + 
    (85105/72 + ((167*I)/2)*Pi)*zeta[4] + Log[mu2/s]^2*
     ((-187/12 + (3*I)*Pi)*zeta[2] + (-12 + (4*I)*Pi)*zeta[3] + 
      (1231*zeta[4])/8) + G[1, 1, x]*(168757/2592 + ((623*I)/4)*Pi + 
      (-223/36 - (4*I)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/8 + 
      (22007/72 - (59*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-691/36 - (21*I)*Pi + 
        (45*zeta[2])/4) + (1481/9 + (82*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-763/108 - (41*I)*Pi + (701/12 + (32*I)*Pi)*zeta[2] + 
        15*zeta[3]) + (3341*zeta[4])/16) + 
    G[1, 0, x]*(-39157/2592 - ((63*I)/4)*Pi + (115/36 + (4*I)*Pi)*
       Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
       (439/36 + (6*I)*Pi - (271*zeta[2])/4) + (-2693/24 - ((211*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]*(2707/108 + (9*I)*Pi + (-1699/12 - (26*I)*Pi)*
         zeta[2] - 9*zeta[3]) + (-752/9 - (74*I)*Pi)*zeta[3] + 
      (3343*zeta[4])/16) + G[0, 1, x]*(-39157/2592 - ((591*I)/4)*Pi + 
      (115/36 + (4*I)*Pi)*Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + 
      Log[mu2/s]^2*(439/36 + (12*I)*Pi - (149*zeta[2])/4) + 
      (-6923/72 + ((122*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (2707/108 + (27*I)*Pi + (-119/4 - (22*I)*Pi)*zeta[2] - 9*zeta[3]) + 
      (-989/9 - (14*I)*Pi)*zeta[3] + (4891*zeta[4])/16) + 
    Log[mu2/s]*(zeta[2]*(-3355/36 - (3*I)*Pi - 3*zeta[3]) + 
      (26 - ((80*I)/3)*Pi)*zeta[3] + (8591/24 + (28*I)*Pi)*zeta[4]) + 
    (-887/6 - (120*I)*Pi)*zeta[5] + G[1, x]*(-199/18 + ((167*I)/3)*Pi - 
      I*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*((-3*I)*Pi + 9*zeta[2]) + 
      Log[mu2/s]^2*(-5 - (7*I)*Pi + (218/3 + (3*I)*Pi)*zeta[2] - 3*zeta[3]) + 
      (-1007/18 - ((370*I)/3)*Pi)*zeta[3] + 
      zeta[2]*(-775/3 - ((743*I)/18)*Pi + 89*zeta[3]) + 
      Log[mu2/s]*(17/3 + (8*I)*Pi + (141/2 + ((28*I)/3)*Pi)*zeta[2] + 
        (79/3 - (4*I)*Pi)*zeta[3] - (543*zeta[4])/2) + 
      (-7189/8 - (172*I)*Pi)*zeta[4] + zeta[5]) + 
    x^2*(3*G[0, 0, 0, 0, x] - 3*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 0, x] + 
      3*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] + 3*G[0, 1, 0, 1, x] + 
      3*G[0, 1, 1, 0, x] - 3*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] + 
      3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] - 3*G[1, 0, 1, 1, x] + 
      3*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 
      3*G[1, 1, 1, 1, x] - G[0, 0, 1, 0, 0, x] + G[0, 0, 1, 0, 1, x] + 
      G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
      G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] + G[0, 1, 0, 1, 1, x] + 
      G[1, 0, 1, 0, 0, x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 
      G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + 
      G[1, 1, 0, 1, 0, x] - G[1, 1, 0, 1, 1, x] - G[0, 0, 0, x]*zeta[2] - 
      2*G[0, 0, 1, x]*zeta[2] + 2*G[0, 1, 0, x]*zeta[2] + 
      G[0, 1, 1, x]*zeta[2] + G[1, 0, 0, x]*zeta[2] + 
      2*G[1, 0, 1, x]*zeta[2] - 2*G[1, 1, 0, x]*zeta[2] - 
      G[1, 1, 1, x]*zeta[2] + G[0, 1, x]*(-3*zeta[2] - 3*zeta[3]) + 
      G[1, 0, x]*(-3*zeta[2] - 3*zeta[3]) + 5*zeta[2]*zeta[3] + 
      G[0, 0, x]*(3*zeta[2] + 3*zeta[3]) + G[1, 1, x]*
       (3*zeta[2] + 3*zeta[3]) + (45*zeta[4])/4 - (17*G[0, x]*zeta[4])/2 + 
      (17*G[1, x]*zeta[4])/2 + 10*zeta[5]) + 
    x*(-106*G[0, 0, 0, 0, x] + 70*G[0, 0, 0, 1, x] + 70*G[0, 0, 1, 0, x] - 
      26*G[0, 0, 1, 1, x] + 55*G[0, 1, 0, 0, x] - 29*G[0, 1, 0, 1, x] - 
      29*G[0, 1, 1, 0, x] - 5*G[0, 1, 1, 1, x] + 87*G[1, 0, 0, 0, x] - 
      45*G[1, 0, 0, 1, x] - 45*G[1, 0, 1, 0, x] - 5*G[1, 0, 1, 1, x] - 
      48*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] + 
      24*G[1, 1, 1, 1, x] - G[0, 0, 1, 0, 0, x] + G[0, 0, 1, 0, 1, x] + 
      G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
      G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] + G[0, 1, 0, 1, 1, x] + 
      G[1, 0, 1, 0, 0, x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 
      G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + 
      G[1, 1, 0, 1, 0, x] - G[1, 1, 0, 1, 1, x] + 
      G[0, 0, 1, x]*(29/3 + (32*I)*Pi - 12*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 1, 0, x]*(52/3 - (26*I)*Pi + 6*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 1, 1, x]*(-16/3 + (40*I)*Pi - zeta[2]) + 
      G[0, 0, 0, x]*(7/3 - (18*I)*Pi + 18*Log[mu2/s] - zeta[2]) + 
      (17 - (12*I)*Pi)*Log[mu2/s]*zeta[2] - 15*Log[mu2/s]^2*zeta[2] + 
      G[1, 0, 0, x]*(-88/3 + (30*I)*Pi - 12*Log[mu2/s] + zeta[2]) + 
      G[0, 1, 1, x]*(-65/3 - (28*I)*Pi + 6*Log[mu2/s] + zeta[2]) + 
      G[0, 1, 0, x]*(29/3 + (14*I)*Pi - 12*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 0, 1, x]*(52/3 - (44*I)*Pi + 6*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 1, x]*(469/18 - ((53*I)/3)*Pi + (-17/3 + (4*I)*Pi)*Log[mu2/s] + 
        5*Log[mu2/s]^2 + 23*zeta[2] - 3*zeta[3]) + 
      G[1, 0, x]*(469/18 - ((53*I)/3)*Pi + (-17/3 + (4*I)*Pi)*Log[mu2/s] + 
        5*Log[mu2/s]^2 + 33*zeta[2] - 3*zeta[3]) + (39 - (34*I)*Pi)*zeta[3] + 
      G[0, 0, x]*(-469/18 + ((53*I)/3)*Pi + (17/3 - (4*I)*Pi)*Log[mu2/s] - 
        5*Log[mu2/s]^2 - 70*zeta[2] + 3*zeta[3]) + 
      G[1, 1, x]*(-469/18 + ((53*I)/3)*Pi + (17/3 - (4*I)*Pi)*Log[mu2/s] - 
        5*Log[mu2/s]^2 - 22*zeta[2] + 3*zeta[3]) + 
      zeta[2]*(-469/6 + (53*I)*Pi + 5*zeta[3]) + 
      G[0, x]*((-110/3 - (2*I)*Pi)*zeta[2] + 18*Log[mu2/s]*zeta[2] - 
        19*zeta[3] - (17*zeta[4])/2) - (587*zeta[4])/2 + 
      G[1, x]*((-133/3 + (38*I)*Pi)*zeta[2] + 37*zeta[3] + (17*zeta[4])/2) + 
      10*zeta[5]) + G[0, x]*(199/18 - ((167*I)/3)*Pi + I*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*((3*I)*Pi - (33*zeta[2])/2) + 
      zeta[2]*(9253/36 - ((2101*I)/18)*Pi - 388*zeta[3]) + 
      (-415/18 + (21*I)*Pi)*zeta[3] + Log[mu2/s]^2*(5 + (7*I)*Pi + 
        (-527/12 - (17*I)*Pi)*zeta[2] + 5*zeta[3]) + 
      Log[mu2/s]*(-17/3 - (8*I)*Pi + (-469/3 + ((26*I)/3)*Pi)*zeta[2] + 
        (-43/3 + (4*I)*Pi)*zeta[3] - (993*zeta[4])/4) + 
      (263/3 - (71*I)*Pi)*zeta[4] + 31*zeta[5]) + 
    Nf^2*((((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)/x^2 - 
      (40*G[0, 0, 0, 0, x])/9 + (16*G[0, 0, 1, 1, x])/9 + 
      (16*G[0, 1, 0, 0, x])/9 + (8*G[0, 1, 1, 1, x])/9 + 
      (16*G[1, 0, 0, 1, x])/9 + (16*G[1, 0, 1, 0, x])/9 - 
      (8*G[1, 0, 1, 1, x])/9 + (16*G[1, 1, 0, 0, x])/9 - 
      (8*G[1, 1, 0, 1, x])/9 - (8*G[1, 1, 1, 0, x])/9 - 
      (8*G[1, 1, 1, 1, x])/3 + G[1, 0, 0, x]*(-592/27 - ((16*I)/9)*Pi - 
        (32*Log[mu2/s])/9) + G[0, 0, 1, x]*(-764/27 - (16*Log[mu2/s])/9) + 
      G[0, 1, 0, x]*(-764/27 - (16*Log[mu2/s])/9) + 
      G[0, 1, 1, x]*(176/27 - (8*Log[mu2/s])/9) + 
      G[1, 0, 1, x]*(4/27 + ((16*I)/9)*Pi + (8*Log[mu2/s])/9) + 
      G[1, 1, 0, x]*(4/27 + ((16*I)/9)*Pi + (8*Log[mu2/s])/9) + 
      G[1, 1, 1, x]*(584/27 - ((16*I)/9)*Pi + (16*Log[mu2/s])/9) + 
      G[0, 0, 0, x]*(1352/27 + (40*Log[mu2/s])/9) + 
      G[1, 0, x]*(3682/81 - ((80*I)/27)*Pi + (508/27 - ((16*I)/9)*Pi)*
         Log[mu2/s] + (4*Log[mu2/s]^2)/9) + G[1, 1, x]*
       (-4330/81 + ((80*I)/27)*Pi + (-508/27 + ((16*I)/9)*Pi)*Log[mu2/s] - 
        (4*Log[mu2/s]^2)/9 - (32*zeta[2])/9) + 
      G[0, 0, x]*(-3034/81 + ((80*I)/27)*Pi + (-508/27 + ((16*I)/9)*Pi)*
         Log[mu2/s] - (4*Log[mu2/s]^2)/9 - (8*zeta[2])/3) + 
      (-4006/27 + ((80*I)/9)*Pi)*zeta[2] - (4*Log[mu2/s]^2*zeta[2])/3 + 
      G[0, 1, x]*(3682/81 - ((80*I)/27)*Pi + (508/27 - ((16*I)/9)*Pi)*
         Log[mu2/s] + (4*Log[mu2/s]^2)/9 + (32*zeta[2])/9) + 
      G[1, x]*(76/3 + 8*Log[mu2/s] + (28 - ((32*I)/9)*Pi)*zeta[2] - 
        (32*zeta[3])/9) + (-172/27 + ((16*I)/9)*Pi)*zeta[3] + 
      Log[mu2/s]*((-508/9 + ((16*I)/3)*Pi)*zeta[2] + (16*zeta[3])/9) + 
      G[0, x]*(-76/3 + (508/9 - ((16*I)/9)*Pi)*zeta[2] + 
        Log[mu2/s]*(-8 + (8*zeta[2])/3) + (16*zeta[3])/9) + 
      x*(-20*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
        4*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 8*G[1, 1, 1, x] + 
        G[0, 1, x]*(-64/3 - 8*Log[mu2/s]) + G[1, 0, x]*
         (-64/3 - 8*Log[mu2/s]) + G[0, 0, x]*(64/3 + 8*Log[mu2/s]) + 
        G[1, 1, x]*(64/3 + 8*Log[mu2/s]) + 64*zeta[2] - 24*G[0, x]*zeta[2] - 
        12*G[1, x]*zeta[2] + 24*Log[mu2/s]*zeta[2] + 4*zeta[3]) - 
      (34*zeta[4])/9 + (190931/26244 - ((268*I)/27)*Pi - 
        ((16*I)/9)*Pi*G[0, 1, 0, x] + (-8/3 + ((16*I)/9)*Pi)*G[0, 1, 1, x] + 
        (8/3 + ((16*I)/9)*Pi)*G[1, 1, 1, x] + (8*G[0, 0, 0, 0, x])/9 - 
        (32*G[0, 1, 0, 0, x])/9 + (16*G[0, 1, 0, 1, x])/9 + 
        (16*G[0, 1, 1, 0, x])/9 - (16*G[1, 0, 0, 1, x])/9 - 
        (16*G[1, 0, 1, 0, x])/9 + (16*G[1, 0, 1, 1, x])/9 - 
        (16*G[1, 1, 0, 0, x])/9 + (16*G[1, 1, 0, 1, x])/9 + 
        (16*G[1, 1, 1, 0, x])/9 + G[1, 0, 1, x]*(-8/27 - ((16*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + G[1, 1, 0, x]*(-8/27 - ((16*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + G[0, 0, 0, x]*(-76/27 - (8*Log[mu2/s])/9) + 
        (38*Log[mu2/s]^3)/81 + Log[mu2/s]^4/27 + G[1, 0, 0, x]*
         (160/27 + ((16*I)/9)*Pi + (32*Log[mu2/s])/9) + 
        G[1, 0, x]*(32/9 + ((152*I)/27)*Pi + ((16*I)/9)*Pi*Log[mu2/s]) + 
        G[0, 1, x]*(32/9 - ((8*I)/3)*Pi - (16*zeta[2])/9) + 
        Log[mu2/s]^2*(203/81 + (4*zeta[2])/9) + G[0, 0, x]*
         (406/81 + (76*Log[mu2/s])/27 + (4*Log[mu2/s]^2)/9 + (8*zeta[2])/9) + 
        (412/81 - ((320*I)/27)*Pi)*zeta[2] + G[1, 1, x]*
         (-112/9 - ((8*I)/27)*Pi + (-8/3 - ((16*I)/9)*Pi)*Log[mu2/s] + 
          (16*zeta[2])/9) + G[0, x]*(-4919/729 + ((32*I)/9)*Pi - 
          (38*Log[mu2/s]^2)/27 - (4*Log[mu2/s]^3)/27 + 
          Log[mu2/s]*(-406/81 - (8*zeta[2])/9) + (-76/27 + ((64*I)/9)*Pi)*
           zeta[2] - (8*zeta[3])/27) + Log[mu2/s]*(4919/729 - ((32*I)/9)*Pi + 
          (76/27 - ((64*I)/9)*Pi)*zeta[2] + (8*zeta[3])/27) + 
        (208*zeta[3])/243 + G[1, x]*(-268/27 - ((112*I)/9)*Pi + 
          (80/27 + ((32*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
           (-32/9 - ((8*I)/3)*Pi + (16*zeta[2])/9) + (32*zeta[3])/9) + 
        (47*zeta[4])/27)/x + ((-16*G[0, 1, 0, 0, x])/9 + 
        (16*G[0, 1, 0, 1, x])/9 + (16*G[0, 1, 1, 0, x])/9 + 
        (224*G[0, 0, 0, 0, 0, x])/3 - (160*G[0, 0, 0, 0, 1, x])/3 - 
        (160*G[0, 0, 0, 1, 0, x])/3 + 32*G[0, 0, 0, 1, 1, x] - 
        (64*G[0, 0, 1, 0, 0, x])/3 + (64*G[0, 0, 1, 1, 1, x])/3 + 
        (64*G[0, 1, 0, 0, 0, x])/3 - (64*G[0, 1, 0, 0, 1, x])/3 - 
        (64*G[0, 1, 0, 1, 0, x])/3 + (64*G[0, 1, 0, 1, 1, x])/3 + 
        G[0, 0, 0, 0, x]*(-448/9 - (64*Log[mu2/s])/3) + 
        G[0, 0, 1, 1, x]*(-400/9 - (64*Log[mu2/s])/3) + 
        G[0, 0, 0, 1, x]*(416/9 + (64*Log[mu2/s])/3) + 
        G[0, 0, 1, 0, x]*(416/9 + (64*Log[mu2/s])/3) + 
        G[0, 1, 1, x]*(((16*I)/9)*Pi + (64*zeta[2])/3) + 
        G[0, 0, 1, x]*(-152/27 - (16*Log[mu2/s])/9 + (160*zeta[2])/3) + 
        G[0, 1, 0, x]*(-152/27 - ((16*I)/9)*Pi - (16*Log[mu2/s])/9 + 
          64*zeta[2]) + G[0, 0, 0, x]*(160/27 + (32*Log[mu2/s])/9 + 
          (256*zeta[2])/3) + zeta[2]*(((-152*I)/27)*Pi - 96*zeta[3]) + 
        G[0, 0, x]*(8 + ((80*I)/27)*Pi + Log[mu2/s]*(8/3 + ((16*I)/9)*Pi - 
            (128*zeta[2])/3) - (848*zeta[2])/9 - 64*zeta[3]) + 
        (152/27 + ((16*I)/9)*Pi)*zeta[3] + G[0, 1, x]*(((-152*I)/27)*Pi + 
          Log[mu2/s]*(((-16*I)/9)*Pi - (64*zeta[2])/3) - (400*zeta[2])/9 + 
          (32*zeta[3])/3) + Log[mu2/s]*(((-16*I)/9)*Pi*zeta[2] + 
          (16*zeta[3])/9 - (272*zeta[4])/3) + 
        G[0, x]*((8*I)*Pi + (8/27 + ((16*I)/3)*Pi)*zeta[2] + 48*zeta[3] + 
          Log[mu2/s]*(((8*I)/3)*Pi + (16*zeta[2])/9 + (64*zeta[3])/3) - 
          (16*zeta[4])/3) - (1772*zeta[4])/9 - (160*zeta[5])/3)/(1 - x)^2 + 
      (((416*I)/27)*Pi - (4*G[1, 0, 0, x])/9 + (16*G[1, 0, 1, x])/9 + 
        (16*G[1, 1, 0, x])/9 - (184*G[0, 1, 0, 0, x])/9 + 
        (16*G[0, 1, 0, 1, x])/9 + (16*G[0, 1, 1, 0, x])/9 + 
        (64*G[0, 1, 1, 1, x])/3 + (64*G[1, 0, 0, 0, x])/3 - 
        (64*G[1, 0, 0, 1, x])/3 - (64*G[1, 0, 1, 0, x])/3 + 
        (64*G[1, 0, 1, 1, x])/3 - (112*G[0, 0, 0, 0, 0, x])/3 + 
        (80*G[0, 0, 0, 0, 1, x])/3 + (80*G[0, 0, 0, 1, 0, x])/3 - 
        16*G[0, 0, 0, 1, 1, x] + (32*G[0, 0, 1, 0, 0, x])/3 - 
        (32*G[0, 0, 1, 1, 1, x])/3 - (32*G[0, 1, 0, 0, 0, x])/3 + 
        (32*G[0, 1, 0, 0, 1, x])/3 + (32*G[0, 1, 0, 1, 0, x])/3 - 
        (32*G[0, 1, 0, 1, 1, x])/3 + G[0, 0, 0, 1, x]*
         (-496/9 - (32*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*
         (-496/9 - (32*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*
         (320/9 + (32*Log[mu2/s])/3) + G[0, 0, 0, 0, x]*
         (632/9 + (32*Log[mu2/s])/3) + G[0, 0, 0, x]*
         (-1196/27 - ((8*I)/3)*Pi - (160*Log[mu2/s])/9 - (128*zeta[2])/3) + 
        G[0, 1, 0, x]*(1660/27 + ((8*I)/9)*Pi + (176*Log[mu2/s])/9 - 
          32*zeta[2]) + G[0, 0, 1, x]*(1660/27 + (176*Log[mu2/s])/9 - 
          (80*zeta[2])/3) + G[0, 1, 1, x]*(-592/9 + ((16*I)/9)*Pi - 
          (64*Log[mu2/s])/3 - (32*zeta[2])/3) + G[1, 1, x]*
         (((16*I)/9)*Pi + (64*zeta[2])/3) + G[1, 0, x]*
         (-200/27 - ((4*I)/9)*Pi - (16*Log[mu2/s])/9 + 64*zeta[2]) + 
        G[0, 1, x]*(-200/27 - ((164*I)/27)*Pi + (512*zeta[2])/9 + 
          Log[mu2/s]*(-16/9 - ((16*I)/9)*Pi + (32*zeta[2])/3) - 
          (16*zeta[3])/3) + (1208/27 - ((32*I)/9)*Pi)*zeta[3] + 
        G[1, x]*(((-200*I)/27)*Pi + Log[mu2/s]*(((-16*I)/9)*Pi - 
            (64*zeta[2])/3) - (592*zeta[2])/9 + (32*zeta[3])/3) + 
        G[0, 0, x]*(-524/27 + ((344*I)/27)*Pi + (808*zeta[2])/9 + 
          Log[mu2/s]*(-40/9 + ((16*I)/9)*Pi + (64*zeta[2])/3) + 32*zeta[3]) + 
        zeta[2]*(1784/27 - ((56*I)/27)*Pi + 48*zeta[3]) + (88*zeta[4])/9 + 
        G[0, x]*(416/27 - ((604*I)/27)*Pi + (-3640/27 + ((8*I)/3)*Pi)*
           zeta[2] + Log[mu2/s]*(40/9 - ((56*I)/9)*Pi - (368*zeta[2])/9 - 
            (32*zeta[3])/3) - (208*zeta[3])/3 + (8*zeta[4])/3) + 
        Log[mu2/s]*(((40*I)/9)*Pi + (208/9 - ((16*I)/9)*Pi)*zeta[2] + 
          (208*zeta[3])/9 + (136*zeta[4])/3) + (80*zeta[5])/3)/(1 - x)) + 
    (323/36 - ((1925*I)/24)*Pi - (4*I)*Pi*G[1, 1, 1, 1, x] + 
      (41 + (46*I)*Pi)*G[0, 0, 0, 0, 0, x] + (-456 + (8*I)*Pi)*
       G[0, 1, 1, 1, 1, x] + (-18 + (38*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
      (99 + (36*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-4 + (24*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (-4 - (24*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
      22*G[0, 0, 0, 0, 0, 0, x] + 68*G[0, 0, 0, 0, 0, 1, x] + 
      68*G[0, 0, 0, 0, 1, 0, x] + 172*G[0, 0, 0, 0, 1, 1, x] + 
      66*G[0, 0, 0, 1, 0, 0, x] + 160*G[0, 0, 0, 1, 0, 1, x] + 
      160*G[0, 0, 0, 1, 1, 0, x] - 142*G[0, 0, 0, 1, 1, 1, x] + 
      44*G[0, 0, 1, 0, 0, 0, x] + 203*G[0, 0, 1, 0, 0, 1, x] + 
      203*G[0, 0, 1, 0, 1, 0, x] - 231*G[0, 0, 1, 0, 1, 1, x] + 
      189*G[0, 0, 1, 1, 0, 0, x] - 280*G[0, 0, 1, 1, 0, 1, x] - 
      280*G[0, 0, 1, 1, 1, 0, x] + 360*G[0, 0, 1, 1, 1, 1, x] - 
      24*G[0, 1, 0, 0, 0, 0, x] + 104*G[0, 1, 0, 0, 0, 1, x] + 
      104*G[0, 1, 0, 0, 1, 0, x] + 18*G[0, 1, 0, 0, 1, 1, x] + 
      78*G[0, 1, 0, 1, 0, 0, x] - 116*G[0, 1, 0, 1, 0, 1, x] - 
      116*G[0, 1, 0, 1, 1, 0, x] - 36*G[0, 1, 0, 1, 1, 1, x] + 
      50*G[0, 1, 1, 0, 0, 0, x] - 93*G[0, 1, 1, 0, 0, 1, x] - 
      93*G[0, 1, 1, 0, 1, 0, x] - 99*G[0, 1, 1, 0, 1, 1, x] + 
      9*G[0, 1, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 1, 0, 1, x] + 
      8*G[0, 1, 1, 1, 1, 0, x] - 48*G[1, 0, 0, 0, 0, 0, x] + 
      16*G[1, 0, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 0, 1, 0, x] + 
      40*G[1, 0, 0, 0, 1, 1, x] + 58*G[1, 0, 0, 1, 0, 0, x] - 
      48*G[1, 0, 0, 1, 0, 1, x] - 48*G[1, 0, 0, 1, 1, 0, x] - 
      66*G[1, 0, 0, 1, 1, 1, x] + 52*G[1, 0, 1, 0, 0, 0, x] - 
      56*G[1, 0, 1, 0, 0, 1, x] - 56*G[1, 0, 1, 0, 1, 0, x] + 
      22*G[1, 0, 1, 0, 1, 1, x] - 30*G[1, 0, 1, 1, 0, 0, x] + 
      38*G[1, 0, 1, 1, 0, 1, x] + 38*G[1, 0, 1, 1, 1, 0, x] - 
      78*G[1, 1, 0, 0, 0, 0, x] + 64*G[1, 1, 0, 0, 0, 1, x] + 
      64*G[1, 1, 0, 0, 1, 0, x] - 84*G[1, 1, 0, 0, 1, 1, x] - 
      8*G[1, 1, 0, 1, 0, 0, x] + 36*G[1, 1, 0, 1, 0, 1, x] + 
      36*G[1, 1, 0, 1, 1, 0, x] - 72*G[1, 1, 1, 0, 0, 0, x] + 
      24*G[1, 1, 1, 0, 0, 1, x] + 24*G[1, 1, 1, 0, 1, 0, x] - 
      24*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
       (96 - (128*I)*Pi - 96*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (46/3 + (130*I)*Pi - 96*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (46/3 + (144*I)*Pi - 96*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (37 + (175*I)*Pi - 72*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (182/3 + (20*I)*Pi - 60*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-212 - (50*I)*Pi - 22*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-212 - (113*I)*Pi - 22*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-725/3 - (57*I)*Pi - 14*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-658/3 - (50*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-658/3 + (110*I)*Pi - 12*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (184/3 - 8*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(3 + (20*I)*Pi - 
        8*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(3 - (28*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(184/3 - (42*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(143 - (122*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-716/3 + (20*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(60 + 14*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-64/3 + (20*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (2 - (24*I)*Pi + 24*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (803/3 + (41*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (219 + (104*I)*Pi + 24*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (718/3 - (128*I)*Pi + 24*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (803/3 - (168*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-425/3 + (36*I)*Pi + 26*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-425/3 + (82*I)*Pi + 26*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (1763/9 - (125*I)*Pi + (295/3 - (30*I)*Pi)*Log[mu2/s] + 
        32*Log[mu2/s]^2 - 516*zeta[2]) + G[0, 0, 1, 0, x]*
       (1763/9 - ((230*I)/3)*Pi + (295/3 - (30*I)*Pi)*Log[mu2/s] + 
        32*Log[mu2/s]^2 - 381*zeta[2]) + G[0, 1, 1, 1, x]*
       (174 - ((601*I)/3)*Pi + (-12 + (24*I)*Pi)*Log[mu2/s] - 238*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-47/3 - ((359*I)/3)*Pi + (39 - (12*I)*Pi)*
         Log[mu2/s] + 30*Log[mu2/s]^2 - 238*zeta[2]) + 
      G[1, 1, 0, 1, x]*(62/3 + (90*I)*Pi + (-12 - (8*I)*Pi)*Log[mu2/s] - 
        164*zeta[2]) + G[1, 1, 0, 0, x]*(245/3 + (40*I)*Pi + 
        (-23 - (4*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 121*zeta[2]) + 
      G[1, 1, 1, 0, x]*(62/3 - (14*I)*Pi + (-12 + (24*I)*Pi)*Log[mu2/s] - 
        96*zeta[2]) + G[1, 0, 1, 1, x]*(-265/6 + ((94*I)/3)*Pi + 
        (-12 - (8*I)*Pi)*Log[mu2/s] - 90*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-2419/18 + (27*I)*Pi + (-88/3 - (88*I)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 - 18*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-148/3 + (35*I)*Pi + (-5 - (6*I)*Pi)*Log[mu2/s] - 
        11*Log[mu2/s]^2 + 55*zeta[2]) + G[1, 0, 0, 0, x]*
       (505/6 - ((38*I)/3)*Pi + (33 + (2*I)*Pi)*Log[mu2/s] + 
        36*Log[mu2/s]^2 + 108*zeta[2]) + G[1, 0, 0, 1, x]*
       (-148/3 - ((11*I)/3)*Pi + (-5 - (4*I)*Pi)*Log[mu2/s] - 
        11*Log[mu2/s]^2 + 221*zeta[2]) + G[0, 1, 1, 0, x]*
       (63 + (63*I)*Pi + 37*Log[mu2/s] - 5*Log[mu2/s]^2 + 428*zeta[2]) + 
      G[0, 1, 0, 1, x]*(63 + (57*I)*Pi + (37 + (2*I)*Pi)*Log[mu2/s] - 
        5*Log[mu2/s]^2 + 479*zeta[2]) + G[0, 0, 1, 1, x]*
       (-2161/18 - ((46*I)/3)*Pi + (-67/3 - (12*I)*Pi)*Log[mu2/s] - 
        7*Log[mu2/s]^2 + 517*zeta[2]) + G[0, 1, 0, x]*
       (1231/18 - ((88*I)/3)*Pi + (-17 + (16*I)*Pi)*Log[mu2/s]^2 - 
        3*Log[mu2/s]^3 + Log[mu2/s]*(-230/3 + (42*I)*Pi - 101*zeta[2]) + 
        (238 - (14*I)*Pi)*zeta[2] - 106*zeta[3]) + 
      G[0, 0, 1, x]*(1231/18 - ((5*I)/6)*Pi + (-17 + (16*I)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + Log[mu2/s]*(-230/3 + (42*I)*Pi - 
          5*zeta[2]) + (1181/3 + (238*I)*Pi)*zeta[2] - 104*zeta[3]) + 
      G[1, 1, 1, x]*(((62*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] + 
        (116 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
      G[0, 0, 0, x]*(1003/18 + ((761*I)/6)*Pi + (-4 + (36*I)*Pi)*
         Log[mu2/s]^2 + (5/3 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(196/3 + (61*I)*Pi + 192*zeta[2]) - 24*zeta[3]) + 
      (-7921/18 - (576*I)*Pi)*zeta[3] - 38*zeta[3]^2 + 
      G[1, 0, 0, x]*(-845/18 - ((143*I)/6)*Pi + (-11 + (16*I)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + Log[mu2/s]*(-176/3 + (6*I)*Pi - 
          125*zeta[2]) + (587/3 - (176*I)*Pi)*zeta[2] + 8*zeta[3]) + 
      G[1, 0, 1, x]*(-349/3 - ((179*I)/2)*Pi + (4 - (11*I)*Pi)*Log[mu2/s]^2 + 
        (-116 - (11*I)*Pi)*zeta[2] + Log[mu2/s]*(4 - (9*I)*Pi + 
          128*zeta[2]) + 28*zeta[3]) + G[1, 1, 0, x]*
       (-349/3 + ((319*I)/3)*Pi + (4 - (5*I)*Pi)*Log[mu2/s]^2 + 
        (-65 + (15*I)*Pi)*zeta[2] + Log[mu2/s]*(4 - (27*I)*Pi + 48*zeta[2]) + 
        44*zeta[3]) + G[0, 1, 1, x]*(2854/9 + ((821*I)/3)*Pi + 
        (8 - (5*I)*Pi)*Log[mu2/s]^2 + (-225 - (167*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(110/3 + (41*I)*Pi + 16*zeta[2]) + 204*zeta[3]) + 
      zeta[2]*(-529/24 - ((2239*I)/18)*Pi + (-662/3 + (220*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(-38/3 + ((791*I)/2)*Pi - (3*I)*Pi*Log[mu2/s]^3 + 
        (-6841/18 - ((550*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         (3 - (9*I)*Pi + 28*zeta[2]) + Log[mu2/s]*(10 - (34*I)*Pi + 
          (-496/3 + (55*I)*Pi)*zeta[2] - 40*zeta[3]) + 
        (65 - (164*I)*Pi)*zeta[3] - 1028*zeta[4]) + 
      G[1, 1, x]*(-3/4 - ((349*I)/3)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        (-385 + (26*I)*Pi)*zeta[2] + (-70 - (56*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((4*I)*Pi + (-8 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) - 
        229*zeta[4]) + Log[mu2/s]^2*(-1/8 + ((3*I)/2)*Pi + 
        (-6 - (8*I)*Pi)*zeta[2] + (10 - (12*I)*Pi)*zeta[3] - 
        (83*zeta[4])/2) + (-198173/72 + ((439*I)/6)*Pi)*zeta[4] + 
      G[1, 0, x]*(-38/3 - ((2759*I)/18)*Pi - (3*I)*Pi*Log[mu2/s]^3 + 
        (1457/3 - ((218*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         (3 - (7*I)*Pi + 42*zeta[2]) + Log[mu2/s]*(10 - ((146*I)/3)*Pi + 
          (110 + (63*I)*Pi)*zeta[2] - 40*zeta[3]) + (-49/3 + (106*I)*Pi)*
         zeta[3] + (181*zeta[4])/2) + G[0, 0, x]*(-287/36 + ((889*I)/9)*Pi - 
        (3*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-5 - (21*I)*Pi - 130*zeta[2]) + 
        (-8489/18 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*(-76/3 - ((64*I)/3)*Pi + 
          (-950/3 - (85*I)*Pi)*zeta[2]) + (-97/3 - (50*I)*Pi)*zeta[3] + 
        880*zeta[4]) + Log[mu2/s]*(53/24 - (11*I)*Pi + (-34/3 - (36*I)*Pi)*
         zeta[3] + zeta[2]*(-73 + ((8*I)/3)*Pi + 264*zeta[3]) + 
        (-3961/6 + (8*I)*Pi)*zeta[4]) + G[1, x]*(-53/24 - ((155*I)/12)*Pi + 
        zeta[2]*(11765/18 - ((1507*I)/6)*Pi - 152*zeta[3]) + 
        (1355/6 + (271*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((3*I)*Pi + (-20 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
        (3597/4 - (19*I)*Pi)*zeta[4] + Log[mu2/s]*(1/2 + (10*I)*Pi + 
          (-46/3 - (10*I)*Pi)*zeta[2] + (10 - (28*I)*Pi)*zeta[3] + 
          214*zeta[4]) - 113*zeta[5]) + G[0, x]*(-1925/24 - ((287*I)/9)*Pi + 
        18*Log[mu2/s]^3*zeta[2] + Log[mu2/s]^2*(3/2 - (2*I)*Pi + 
          (94 + (12*I)*Pi)*zeta[2] - 4*zeta[3]) + (-293/18 + (2*I)*Pi)*
         zeta[3] + zeta[2]*(-8534/9 + ((1113*I)/2)*Pi + 130*zeta[3]) + 
        (3/2 + ((827*I)/4)*Pi)*zeta[4] + Log[mu2/s]*(-45/4 - ((37*I)/3)*Pi + 
          (872/3 + (16*I)*Pi)*zeta[2] + (52/3 - (12*I)*Pi)*zeta[3] + 
          72*zeta[4]) - (75*zeta[5])/2) + (78 - (221*I)*Pi)*zeta[5] - 
      (126721*zeta[6])/48)/(1 - x) + (280349/2592 + ((1399*I)/24)*Pi + 
      45*G[0, 0, 0, 0, 0, 0, x] - 30*G[0, 0, 0, 0, 0, 1, x] - 
      30*G[0, 0, 0, 0, 1, 0, x] + 48*G[0, 0, 0, 0, 1, 1, x] - 
      30*G[0, 0, 0, 1, 0, 0, x] + 48*G[0, 0, 0, 1, 0, 1, x] + 
      48*G[0, 0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 0, 0, 0, x] + 
      38*G[0, 0, 1, 0, 0, 1, x] + 38*G[0, 0, 1, 0, 1, 0, x] + 
      10*G[0, 0, 1, 0, 1, 1, x] + 38*G[0, 0, 1, 1, 0, 0, x] + 
      10*G[0, 0, 1, 1, 0, 1, x] + 10*G[0, 0, 1, 1, 1, 0, x] - 
      10*G[0, 0, 1, 1, 1, 1, x] - 22*G[0, 1, 0, 0, 0, 0, x] + 
      10*G[0, 1, 0, 0, 0, 1, x] + 10*G[0, 1, 0, 0, 1, 0, x] + 
      28*G[0, 1, 0, 0, 1, 1, x] + 10*G[0, 1, 0, 1, 0, 0, x] + 
      28*G[0, 1, 0, 1, 0, 1, x] + 28*G[0, 1, 0, 1, 1, 0, x] - 
      22*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 0, 0, x] + 
      32*G[0, 1, 1, 0, 0, 1, x] + 32*G[0, 1, 1, 0, 1, 0, x] - 
      26*G[0, 1, 1, 0, 1, 1, x] + 32*G[0, 1, 1, 1, 0, 0, x] - 
      26*G[0, 1, 1, 1, 0, 1, x] - 26*G[0, 1, 1, 1, 1, 0, x] + 
      20*G[0, 1, 1, 1, 1, 1, x] - 22*G[1, 0, 0, 0, 0, 0, x] + 
      4*G[1, 0, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 0, 1, 0, x] + 
      6*G[1, 0, 0, 0, 1, 1, x] + 16*G[1, 0, 0, 1, 0, 0, x] + 
      30*G[1, 0, 0, 1, 1, 1, x] + 36*G[1, 0, 1, 0, 0, 0, x] - 
      8*G[1, 0, 1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, 1, 0, x] + 
      18*G[1, 0, 1, 0, 1, 1, x] - 10*G[1, 0, 1, 1, 0, 0, x] + 
      10*G[1, 0, 1, 1, 0, 1, x] + 10*G[1, 0, 1, 1, 1, 0, x] - 
      28*G[1, 0, 1, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, 0, x] + 
      14*G[1, 1, 0, 0, 0, 1, x] + 14*G[1, 1, 0, 0, 1, 0, x] + 
      26*G[1, 1, 0, 0, 1, 1, x] + 6*G[1, 1, 0, 1, 0, 0, x] + 
      20*G[1, 1, 0, 1, 0, 1, x] + 20*G[1, 1, 0, 1, 1, 0, x] - 
      56*G[1, 1, 0, 1, 1, 1, x] - 10*G[1, 1, 1, 0, 0, 0, x] + 
      20*G[1, 1, 1, 0, 0, 1, x] + 20*G[1, 1, 1, 0, 1, 0, x] - 
      44*G[1, 1, 1, 0, 1, 1, x] + 10*G[1, 1, 1, 1, 0, 0, x] - 
      28*G[1, 1, 1, 1, 0, 1, x] - 28*G[1, 1, 1, 1, 1, 0, x] + 
      48*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x]*(-36 - 48*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-36 - 48*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-36 - 48*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-21 - 38*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-21 - 38*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-21 - (4*I)*Pi - 38*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-24 - (6*I)*Pi - 32*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-24 + (8*I)*Pi - 32*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-33 - (22*I)*Pi - 32*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-33 + (2*I)*Pi - 28*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-30 - (18*I)*Pi - 28*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (-30 - (28*I)*Pi - 28*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-355/6 - 15*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(6 - 10*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-15 - (4*I)*Pi - 10*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-15 - (4*I)*Pi - 10*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-15 - (4*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(6 + (6*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(9 + (18*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(3 - (4*I)*Pi - 2*Log[mu2/s]) - 
      20*G[1, 1, 1, 1, 1, x]*Log[mu2/s] - (145*Log[mu2/s]^5)/144 - 
      (3*Log[mu2/s]^6)/16 + G[0, 1, 1, 1, 1, x]*(15 + (4*I)*Pi + 
        10*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(14 + (4*I)*Pi + 
        22*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(30 + (4*I)*Pi + 
        22*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(15 + (2*I)*Pi + 
        26*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(15 + (8*I)*Pi + 
        26*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(16 - (10*I)*Pi + 
        26*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(33 + (16*I)*Pi + 
        28*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(36 + (40*I)*Pi + 
        30*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(36 + (48*I)*Pi + 
        30*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(36 + (48*I)*Pi + 
        30*Log[mu2/s]) + G[0, 0, 0, 0, x]*(607/6 + (139*Log[mu2/s])/6 - 
        (15*Log[mu2/s]^2)/2 - (273*zeta[2])/2) + G[0, 0, 1, 1, x]*
       (34 + 36*Log[mu2/s] + 24*Log[mu2/s]^2 - 30*zeta[2]) + 
      G[1, 1, 0, 0, x]*(213/2 + (21 + (4*I)*Pi)*Log[mu2/s] + 
        19*Log[mu2/s]^2 - 29*zeta[2]) + G[0, 1, 0, 1, x]*
       (38 + 36*Log[mu2/s] + 24*Log[mu2/s]^2 - 26*zeta[2]) + 
      G[0, 1, 1, 0, x]*(38 + 36*Log[mu2/s] + 24*Log[mu2/s]^2 - 22*zeta[2]) + 
      G[1, 1, 0, 1, x]*(3 + (7*I)*Pi + (15 + (4*I)*Pi)*Log[mu2/s] + 
        5*Log[mu2/s]^2 - 19*zeta[2]) + G[1, 1, 1, 0, x]*
       (3 - (3*I)*Pi + (15 + (4*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 - 
        11*zeta[2]) + Log[mu2/s]^4*(-293/144 - (83*zeta[2])/16) + 
      G[1, 1, 1, 1, x]*(-27/2 + (-15 - (4*I)*Pi)*Log[mu2/s] - 
        5*Log[mu2/s]^2 - 3*zeta[2]) + G[1, 0, 0, 1, x]*
       (10 - (6*I)*Pi + 21*Log[mu2/s] + 19*Log[mu2/s]^2 - 3*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-75/2 - (36*I)*Pi + (-36 - (48*I)*Pi)*Log[mu2/s] - 
        15*Log[mu2/s]^2 + 3*zeta[2]) + G[1, 0, 1, 1, x]*
       (71/2 - I*Pi + (15 + (4*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + 
        11*zeta[2]) + G[0, 1, 1, 1, x]*(11 + 12*zeta[2]) + 
      G[1, 0, 1, 0, x]*(10 + 21*Log[mu2/s] + 19*Log[mu2/s]^2 + 21*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-75/2 - (36*I)*Pi + (-36 - (48*I)*Pi)*Log[mu2/s] - 
        15*Log[mu2/s]^2 + 29*zeta[2]) + G[1, 0, 0, 0, x]*
       (-31 + (3*I)*Pi + (-33 - (16*I)*Pi)*Log[mu2/s] - 14*Log[mu2/s]^2 + 
        36*zeta[2]) + G[0, 1, 0, 0, x]*(-75/2 - (24*I)*Pi + 
        (-36 - (40*I)*Pi)*Log[mu2/s] - 15*Log[mu2/s]^2 + 79*zeta[2]) + 
      G[0, 1, 1, x]*(-98/3 + (17*I)*Pi - 18*Log[mu2/s]^2 - 8*Log[mu2/s]^3 + 
        (39 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*(-32 + 30*zeta[2])) + 
      G[1, 1, 1, x]*(172/3 - ((9*I)/2)*Pi + Log[mu2/s]*(6 - 12*zeta[2]) + 
        (-7 - (14*I)*Pi)*zeta[2] - 34*zeta[3]) + 
      G[0, 1, 0, x]*(27/2 + (38*I)*Pi + (18 + (24*I)*Pi)*Log[mu2/s]^2 + 
        5*Log[mu2/s]^3 + Log[mu2/s]*(75/2 + (36*I)*Pi - 29*zeta[2]) + 
        (-30 - (16*I)*Pi)*zeta[2] - 24*zeta[3]) + 
      G[0, 0, 1, x]*(27/2 + (34*I)*Pi + (18 + (24*I)*Pi)*Log[mu2/s]^2 + 
        5*Log[mu2/s]^3 + Log[mu2/s]*(75/2 + (36*I)*Pi - 3*zeta[2]) + 
        (9 - (20*I)*Pi)*zeta[2] - 24*zeta[3]) + G[1, 0, 0, x]*
       (-177/2 + ((33*I)/2)*Pi + (18 + (20*I)*Pi)*Log[mu2/s]^2 + 
        5*Log[mu2/s]^3 + Log[mu2/s]*(75/2 + (24*I)*Pi - 79*zeta[2]) + 
        (-63 - (36*I)*Pi)*zeta[2] - 24*zeta[3]) + 
      (-35213/108 - ((17*I)/2)*Pi)*zeta[3] + (134*zeta[3]^2)/3 + 
      Log[mu2/s]^3*(965/108 - (1321*zeta[2])/72 + (17*zeta[3])/2) + 
      G[1, 1, 0, x]*(563/6 + ((155*I)/2)*Pi - 18*Log[mu2/s]^2 - 
        8*Log[mu2/s]^3 + (27 - (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-32 + 22*zeta[2]) + 16*zeta[3]) + 
      G[0, 0, 0, x]*(-1090/9 + (77*Log[mu2/s]^2)/12 + (15*Log[mu2/s]^3)/2 + 
        (997*zeta[2])/12 + Log[mu2/s]*(-191/3 + (267*zeta[2])/2) + 
        21*zeta[3]) + G[1, 0, 1, x]*(563/6 + ((27*I)/2)*Pi - 
        18*Log[mu2/s]^2 - 8*Log[mu2/s]^3 + (47 + (22*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-32 + 26*zeta[2]) + 50*zeta[3]) + 
      zeta[2]*(1281493/5184 + (69*I)*Pi + (-715/9 - (16*I)*Pi)*zeta[3]) + 
      (9583/432 - ((81*I)/4)*Pi)*zeta[4] + G[0, 1, x]*
       (-1529/48 - ((125*I)/3)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/4 + (-129/2 + (24*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-75/4 - (18*I)*Pi + (3*zeta[2])/2) + 15*zeta[3] + 
        Log[mu2/s]*(-45/2 - (32*I)*Pi + (-9 + (20*I)*Pi)*zeta[2] + 
          24*zeta[3]) + (83*zeta[4])/8) + G[0, 0, x]*
       (352127/2592 - (9*I)*Pi - (293*Log[mu2/s]^3)/36 - 
        (25*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(157/12 - (261*zeta[2])/4) - 
        (3797*zeta[2])/72 - (431*zeta[3])/9 + Log[mu2/s]*
         (1775/18 - (1105*zeta[2])/12 + 3*zeta[3]) + (263*zeta[4])/16) + 
      Log[mu2/s]^2*(269507/5184 - ((3*I)/2)*Pi - (5309*zeta[2])/144 - 
        (161*zeta[3])/18 + (595*zeta[4])/32) + 
      G[1, 1, x]*(-491/4 + ((763*I)/6)*Pi + 6*Log[mu2/s]^3 + 2*Log[mu2/s]^4 + 
        Log[mu2/s]^2*(19 - 15*zeta[2]) + (-109/2 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-24 + (12*I)*Pi + (-39 - (4*I)*Pi)*zeta[2]) + 
        (-1 - (22*I)*Pi)*zeta[3] + (51*zeta[4])/2) + 
      G[1, 0, x]*(-1529/48 - ((103*I)/6)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/4 + (-22 + (27*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-75/4 - (18*I)*Pi + (29*zeta[2])/2) + 
        (30 + (54*I)*Pi)*zeta[3] + Log[mu2/s]*(-45/2 - (32*I)*Pi + 
          (30 + (16*I)*Pi)*zeta[2] + 24*zeta[3]) + (343*zeta[4])/8) + 
      G[0, x]*(-22201/192 - ((191*I)/12)*Pi + (509*Log[mu2/s]^4)/144 + 
        (7*Log[mu2/s]^5)/8 + Log[mu2/s]^3*(17/9 + (85*zeta[2])/4) + 
        Log[mu2/s]^2*(-685/18 + (1213*zeta[2])/24 - (27*zeta[3])/2) + 
        (428*zeta[3])/3 + zeta[2]*(-22873/432 + (73*zeta[3])/2) + 
        Log[mu2/s]*(-310817/2592 + (4553*zeta[2])/72 + (296*zeta[3])/9 - 
          (429*zeta[4])/16) + (81*zeta[4])/32 - 60*zeta[5]) + 
      G[1, x]*(1399/24 - ((383*I)/3)*Pi + (3/2 + (2*I)*Pi)*Log[mu2/s]^4 + 
        Log[mu2/s]^5/4 + Log[mu2/s]^3*(25/4 + (6*I)*Pi - zeta[2]/2) + 
        zeta[2]*(-953/3 - ((275*I)/2)*Pi - 154*zeta[3]) + 
        Log[mu2/s]^2*(39/4 + (19*I)*Pi + (9/2 - (10*I)*Pi)*zeta[2] - 
          12*zeta[3]) + (61/2 + (30*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(431/16 - (27*I)*Pi + (-75/2 - (24*I)*Pi)*zeta[2] - 
          15*zeta[3] - (83*zeta[4])/8) + (51/2 + (142*I)*Pi)*zeta[4] - 
        9*zeta[5]) + (229/9 + (12*I)*Pi)*zeta[5] + 
      Log[mu2/s]*(22201/192 + (11*I)*Pi + zeta[2]*(45121/432 - 
          (73*zeta[3])/2) - (428*zeta[3])/3 - (81*zeta[4])/32 + 60*zeta[5]) - 
      (1915*zeta[6])/1152)/x + (163819*zeta[6])/192 + 
    ((-93/2 + (16*I)*Pi)*G[0, 0, 0, 0, 0, x] + (-23/6 - (28*I)*Pi)*
       G[0, 1, 0, 0, 1, x] + (-23/6 + (70*I)*Pi)*G[0, 1, 0, 1, 0, x] - 
      (4*I)*Pi*G[0, 1, 1, 1, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, 1, x] - 
      (12*I)*Pi*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, 1, x] + 
      (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 11*G[0, 0, 0, 0, 0, 0, x] + 
      5*G[0, 0, 0, 0, 0, 1, x] + 5*G[0, 0, 0, 0, 1, 0, x] - 
      137*G[0, 0, 0, 0, 1, 1, x] - 6*G[0, 0, 0, 1, 0, 0, x] - 
      80*G[0, 0, 0, 1, 0, 1, x] - 80*G[0, 0, 0, 1, 1, 0, x] + 
      134*G[0, 0, 0, 1, 1, 1, x] - G[0, 0, 1, 0, 0, 0, x] - 
      151*G[0, 0, 1, 0, 0, 1, x] - 151*G[0, 0, 1, 0, 1, 0, x] + 
      273*G[0, 0, 1, 0, 1, 1, x] - 162*G[0, 0, 1, 1, 0, 0, x] + 
      332*G[0, 0, 1, 1, 0, 1, x] + 332*G[0, 0, 1, 1, 1, 0, x] - 
      456*G[0, 0, 1, 1, 1, 1, x] + 45*G[0, 1, 0, 0, 0, 0, x] - 
      85*G[0, 1, 0, 0, 0, 1, x] - 85*G[0, 1, 0, 0, 1, 0, x] + 
      57*G[0, 1, 0, 0, 1, 1, x] - 18*G[0, 1, 0, 1, 0, 0, x] + 
      88*G[0, 1, 0, 1, 0, 1, x] + 88*G[0, 1, 0, 1, 1, 0, x] - 
      18*G[0, 1, 0, 1, 1, 1, x] - 19*G[0, 1, 1, 0, 0, 0, x] + 
      39*G[0, 1, 1, 0, 0, 1, x] + 39*G[0, 1, 1, 0, 1, 0, x] + 
      99*G[0, 1, 1, 0, 1, 1, x] - 30*G[0, 1, 1, 1, 0, 0, x] - 
      4*G[0, 1, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 1, 0, x] + 
      72*G[1, 0, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 0, 1, x] - 
      20*G[1, 0, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 0, 1, 1, x] - 
      32*G[1, 0, 0, 1, 0, 0, x] + 24*G[1, 0, 0, 1, 0, 1, x] + 
      24*G[1, 0, 0, 1, 1, 0, x] + 24*G[1, 0, 0, 1, 1, 1, x] - 
      8*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
      16*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 0, 1, 1, x] - 
      16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] + 
      48*G[1, 1, 0, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 0, 1, x] - 
      32*G[1, 1, 0, 0, 1, 0, x] + 36*G[1, 1, 0, 0, 1, 1, x] + 
      4*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
      12*G[1, 1, 0, 1, 1, 0, x] + 36*G[1, 1, 1, 0, 0, 0, x] - 
      12*G[1, 1, 1, 0, 0, 1, x] - 12*G[1, 1, 1, 0, 1, 0, x] + 
      12*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 1, 1, x]*(-235/6 + (26*I)*Pi - 
        28*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-82 - 16*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(56/3 - (4*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-30 + (12*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(98/3 - (46*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(377/6 + (58*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(98/3 + (126*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(132 - (136*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(103/3 + (12*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(124/3 - (12*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(124/3 - (32*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-17 + (118*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-17 + (166*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(26 - (4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(26 + (8*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(22/3 - (12*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(22/3 + (12*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-12 + (52*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-137/6 - (28*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-48 + (64*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-145/6 - (74*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-145/6 - (120*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-42 - (140*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(4289/18 + ((407*I)/3)*Pi + (62*Log[mu2/s])/3 + 
        8*Log[mu2/s]^2 - 584*zeta[2]) + G[0, 1, 0, 1, x]*
       (-107 + (47*I)*Pi + (-12 - (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 
        316*zeta[2]) + G[0, 1, 1, 0, x]*(-107 + (55*I)*Pi + 
        (-12 - (12*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 145*zeta[2]) + 
      G[1, 0, 0, 1, x]*(1 + ((100*I)/3)*Pi + (4 + (8*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 124*zeta[2]) + G[1, 0, 0, 0, x]*
       (44 - ((2*I)/3)*Pi + (6 - (4*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
        24*zeta[2]) + G[0, 0, 0, 0, x]*(1049/18 - (56*I)*Pi + 
        (44/3 + (8*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 9*zeta[2]) + 
      G[1, 0, 1, 0, x]*(1 + (30*I)*Pi + 4*Log[mu2/s] + 4*Log[mu2/s]^2 + 
        4*zeta[2]) + G[1, 1, 1, 0, x]*((-30*I)*Pi - (12*I)*Pi*Log[mu2/s] + 
        48*zeta[2]) + G[1, 0, 1, 1, x]*(((22*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 
        60*zeta[2]) + G[1, 1, 0, 1, x]*((26*I)*Pi + (4*I)*Pi*Log[mu2/s] + 
        64*zeta[2]) + G[1, 1, 0, 0, x]*(110/3 - (36*I)*Pi + 
        (20 - (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 68*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-7/3 - ((98*I)/3)*Pi - 6*Log[mu2/s] - 
        6*Log[mu2/s]^2 + 107*zeta[2]) + G[0, 1, 1, 1, x]*
       (((98*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] + 116*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-2573/18 - ((257*I)/3)*Pi - (80*Log[mu2/s])/3 - 
        4*Log[mu2/s]^2 + 159*zeta[2]) + G[0, 0, 0, 1, x]*
       (-2573/18 - (90*I)*Pi + (-80/3 - (24*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 378*zeta[2]) + G[0, 1, 1, x]*
       ((-107*I)*Pi + (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
         ((-12*I)*Pi - 8*zeta[2]) + (-329 + (94*I)*Pi)*zeta[2] - 
        138*zeta[3]) + G[1, 1, 0, x]*(((110*I)/3)*Pi + 
        (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((20*I)*Pi - 24*zeta[2]) + 
        (-56 - (12*I)*Pi)*zeta[2] - 28*zeta[3]) + 
      G[1, 0, 0, x]*(-73/18 + ((116*I)/3)*Pi + (1 - (2*I)*Pi)*Log[mu2/s]^2 + 
        (-415/3 + (76*I)*Pi)*zeta[2] + Log[mu2/s]*(-19/3 + (12*I)*Pi + 
          16*zeta[2]) - 4*zeta[3]) + (5071/36 + (415*I)*Pi)*zeta[3] + 
      109*zeta[3]^2 + G[1, 0, 1, x]*(I*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((4*I)*Pi - 64*zeta[2]) + (-150 + (16*I)*Pi)*zeta[2] + 
        4*zeta[3]) + G[0, 0, 0, x]*(421/18 - ((286*I)/3)*Pi + 
        (-1 - (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-32/3 - (14*I)*Pi - 
          24*zeta[2]) + (367/6 + (32*I)*Pi)*zeta[2] + 12*zeta[3]) + 
      G[1, 1, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
      G[0, 1, 0, x]*(-1739/12 - ((298*I)/3)*Pi + (3 - (2*I)*Pi)*
         Log[mu2/s]^2 + (283/2 - (140*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(10 - (12*I)*Pi + 52*zeta[2]) + 32*zeta[3]) + 
      G[0, 0, 1, x]*(-1739/12 + ((316*I)/3)*Pi + (3 + (4*I)*Pi)*
         Log[mu2/s]^2 + (-1/3 - (296*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(10 + 16*zeta[2]) + 118*zeta[3]) + 
      zeta[2]*(((-5071*I)/36)*Pi + (-1010/3 + (16*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(-6149/72 - ((4183*I)/36)*Pi + (3061/18 - (20*I)*Pi)*
         zeta[2] + Log[mu2/s]^2*(7/2 + (2*I)*Pi + 20*zeta[2]) + 
        Log[mu2/s]*(16/3 + ((19*I)/3)*Pi + (304/3 + (8*I)*Pi)*zeta[2]) + 
        (167/3 + (34*I)*Pi)*zeta[3] - (719*zeta[4])/4) + 
      G[1, 0, x]*(((-73*I)/18)*Pi + Log[mu2/s]^2*(I*Pi - 12*zeta[2]) + 
        (-275/3 - ((239*I)/3)*Pi)*zeta[2] + (-10/3 - (20*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-19*I)/3)*Pi + (-64 - (24*I)*Pi)*zeta[2] + 
          20*zeta[3]) - 64*zeta[4]) + Log[mu2/s]^2*((2*I)*Pi*zeta[2] + 
        (-2 + (6*I)*Pi)*zeta[3] - 25*zeta[4]) + (100525/72 + ((407*I)/12)*Pi)*
       zeta[4] + G[1, 1, x]*((56*I)*Pi*zeta[2] + Log[mu2/s]*
         ((16*I)*Pi*zeta[2] - 16*zeta[3]) + (-56 + (4*I)*Pi)*zeta[3] + 
        74*zeta[4]) + G[0, 1, x]*(((-1739*I)/12)*Pi + 
        Log[mu2/s]^2*((3*I)*Pi - 20*zeta[2]) + (7463/18 - ((400*I)/3)*Pi)*
         zeta[2] + (44 + (226*I)*Pi)*zeta[3] + Log[mu2/s]*
         ((10*I)*Pi + (122/3 - (20*I)*Pi)*zeta[2] + 20*zeta[3]) + 
        (2335*zeta[4])/4) + Log[mu2/s]*
       (zeta[2]*(((49*I)/3)*Pi - 168*zeta[3]) + (-49/3 + (36*I)*Pi)*zeta[3] + 
        (1697/6 - (13*I)*Pi)*zeta[4]) + G[0, x]*(((-6149*I)/72)*Pi + 
        zeta[2]*(23395/36 - ((839*I)/2)*Pi - 128*zeta[3]) + 
        (-395/18 + (35*I)*Pi)*zeta[3] + Log[mu2/s]^2*(((7*I)/2)*Pi - 
          14*zeta[2] + 2*zeta[3]) + (49/8 + ((19*I)/2)*Pi)*zeta[4] + 
        Log[mu2/s]*(((16*I)/3)*Pi + (-193/3 + (4*I)*Pi)*zeta[2] + 
          (-26/3 + (12*I)*Pi)*zeta[3] + 33*zeta[4])) + 
      (-108 + (172*I)*Pi)*zeta[5] + 
      G[1, x]*(zeta[2]*(((-107*I)/3)*Pi - 44*zeta[3]) + 
        (107/3 + (12*I)*Pi)*zeta[3] + Log[mu2/s]*((-16*I)*Pi*zeta[2] + 
          (16 + (20*I)*Pi)*zeta[3] - 116*zeta[4]) + (-387/2 + (17*I)*Pi)*
         zeta[4] + 70*zeta[5]) + (89831*zeta[6])/48)/(1 - x)^2)/Nc, 
 (Nf*(31121/1944 - ((3023*I)/432)*Pi + (40/3 + (4*I)*Pi)*G[0, 1, 1, 1, x] + 
     (-264 + ((44*I)/3)*Pi)*G[1, 1, 1, 1, x] + (64*G[0, 0, 0, 0, 0, x])/3 - 
     28*G[0, 0, 0, 0, 1, x] - 28*G[0, 0, 0, 1, 0, x] + 
     (116*G[0, 0, 0, 1, 1, x])/3 - (92*G[0, 0, 1, 0, 0, x])/3 + 
     (88*G[0, 0, 1, 0, 1, x])/3 + (88*G[0, 0, 1, 1, 0, x])/3 - 
     40*G[0, 0, 1, 1, 1, x] - (52*G[0, 1, 0, 0, 0, x])/3 + 
     20*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] - 
     (56*G[0, 1, 0, 1, 1, x])/3 + 12*G[0, 1, 1, 0, 0, x] - 
     12*G[0, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 0, x] + 
     16*G[0, 1, 1, 1, 1, x] - (32*G[1, 0, 0, 0, 0, x])/3 + 
     28*G[1, 0, 0, 0, 1, x] + 28*G[1, 0, 0, 1, 0, x] - 
     (128*G[1, 0, 0, 1, 1, x])/3 + 32*G[1, 0, 1, 0, 0, x] - 
     (92*G[1, 0, 1, 0, 1, x])/3 - (92*G[1, 0, 1, 1, 0, x])/3 + 
     32*G[1, 0, 1, 1, 1, x] + (64*G[1, 1, 0, 0, 0, x])/3 - 
     (76*G[1, 1, 0, 0, 1, x])/3 - (76*G[1, 1, 0, 1, 0, x])/3 + 
     (56*G[1, 1, 0, 1, 1, x])/3 - 24*G[1, 1, 1, 0, 0, x] + 
     (44*G[1, 1, 1, 0, 1, x])/3 + (44*G[1, 1, 1, 1, 0, x])/3 + 
     G[1, 0, 0, 0, x]*(-154/3 + (4*I)*Pi - (40*Log[mu2/s])/3) + 
     G[0, 1, 0, 0, x]*(-386/9 - ((28*I)/3)*Pi - 12*Log[mu2/s]) + 
     G[1, 1, 0, 1, x]*(131 - ((44*I)/3)*Pi - 8*Log[mu2/s]) + 
     G[1, 1, 1, 0, x]*(131 - ((52*I)/3)*Pi - 8*Log[mu2/s]) + 
     G[0, 0, 0, 1, x]*(31/9 + (4*I)*Pi - (20*Log[mu2/s])/3) + 
     G[0, 0, 1, 0, x]*(31/9 - (8*I)*Pi - (20*Log[mu2/s])/3) + 
     G[1, 0, 1, 1, x]*(560/3 - (4*I)*Pi - (16*Log[mu2/s])/3) - 
     (25*Log[mu2/s]^4)/36 - Log[mu2/s]^5/18 + G[0, 0, 1, 1, x]*
      (-598/9 - (8*I)*Pi + (8*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*
      (119/3 + ((20*I)/3)*Pi + (20*Log[mu2/s])/3) + 
     G[0, 1, 0, 1, x]*(119/3 + (8*I)*Pi + (20*Log[mu2/s])/3) + 
     G[0, 0, 0, 0, x]*(124/9 + ((8*I)/3)*Pi + (28*Log[mu2/s])/3) + 
     G[1, 0, 0, 1, x]*(-131/3 - (4*I)*Pi + (32*Log[mu2/s])/3) + 
     G[1, 0, 1, 0, x]*(-131/3 + (12*I)*Pi + (32*Log[mu2/s])/3) + 
     G[1, 1, 0, 0, x]*(-50 + ((28*I)/3)*Pi + (40*Log[mu2/s])/3) + 
     G[1, 0, 0, x]*(573/2 - (41*I)*Pi + 54*Log[mu2/s] + (4*Log[mu2/s]^2)/3 - 
       (148*zeta[2])/3) + G[0, 1, 1, x]*(-551/3 + I*Pi + 
       (-52 + ((20*I)/3)*Pi)*Log[mu2/s] - 32*zeta[2]) + 
     G[0, 1, 0, x]*(508/3 + ((349*I)/9)*Pi + (42 - (4*I)*Pi)*Log[mu2/s] + 
       (2*Log[mu2/s]^2)/3 - 6*zeta[2]) + G[0, 0, 1, x]*
      (508/3 - (21*I)*Pi + (42 - ((8*I)/3)*Pi)*Log[mu2/s] + 
       (2*Log[mu2/s]^2)/3 - (2*zeta[2])/3) + Log[mu2/s]^3*
      (-193/54 - ((2*I)/3)*Pi - (5*zeta[2])/18) + 
     G[1, 1, 1, x]*(293 - (61*I)*Pi + (72 - (8*I)*Pi)*Log[mu2/s] + 
       (32*zeta[2])/3) + G[1, 0, 1, x]*(-806/3 + (81*I)*Pi + 
       (-62 + (4*I)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + (74*zeta[2])/3) + 
     G[0, 0, 0, x]*(-1183/6 - ((151*I)/9)*Pi - 34*Log[mu2/s] - 
       (4*Log[mu2/s]^2)/3 + 32*zeta[2]) + G[1, 1, 0, x]*
      (-806/3 + (19*I)*Pi + (-62 + (4*I)*Pi)*Log[mu2/s] - 
       (2*Log[mu2/s]^2)/3 + (98*zeta[2])/3) + 
     G[0, 1, x]*(1165/18 - (7*I)*Pi + (-6 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
       Log[mu2/s]*(22/3 - (22*I)*Pi - (68*zeta[2])/3) + 
       (-898/9 - (6*I)*Pi)*zeta[2] - 32*zeta[3]) + 
     G[1, 0, x]*(1165/18 + ((151*I)/6)*Pi + (-6 + ((2*I)/3)*Pi)*
        Log[mu2/s]^2 + Log[mu2/s]*(22/3 - (20*I)*Pi - 20*zeta[2]) + 
       (238/3 - (6*I)*Pi)*zeta[2] - 20*zeta[3]) + 
     (-32873/162 + ((2921*I)/18)*Pi)*zeta[3] + 
     Log[mu2/s]^2*(-10799/1296 - ((13*I)/3)*Pi + (152/9 - (2*I)*Pi)*zeta[2] + 
       (23*zeta[3])/18) + zeta[2]*(-90409/1296 - ((143*I)/3)*Pi + 
       (209*zeta[3])/18) + G[0, 0, x]*(-1129/18 - ((1687*I)/54)*Pi + 
       (34/9 - ((8*I)/3)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
       (-1406/9 + ((38*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
        (-92/27 + ((140*I)/9)*Pi + (76*zeta[2])/3) + (76*zeta[3])/3) + 
     G[1, 1, x]*(-1201/18 + (11*I)*Pi + (6 - ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
       (-604/3 + ((70*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-40/3 + (22*I)*Pi + 
         (64*zeta[2])/3) + 32*zeta[3]) + (((-8*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, x] - 
       (8*G[1, 0, 1, 1, 1, x])/3 + (8*G[1, 1, 0, 1, 1, x])/3 + 
       G[1, 1, 1, x]*((8*I)*Pi - (8*zeta[2])/3) + (16*G[1, 0, 1, x]*zeta[2])/
        3 + (16*I)*Pi*G[1, x]*zeta[3] + G[1, 1, x]*(-16*zeta[2] + 
         (16*zeta[3])/3))/x^3 + ((-14/3 - ((8*I)/3)*Pi)*G[0, 1, 1, x] + 
       (190/3 + (4*I)*Pi)*G[1, 1, 0, x] - (8*G[0, 1, 1, 1, x])/3 + 
       (20/3 + (4*I)*Pi)*G[1, 0, 1, 1, x] + 16*G[1, 1, 0, 0, x] + 
       (-12 - (4*I)*Pi)*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
       12*G[1, 1, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] + 
       G[1, 0, 1, x]*(190/3 + ((20*I)/3)*Pi - 8*zeta[2]) + 
       G[1, 1, 1, x]*(-118/3 + 4*zeta[2]) + G[0, 1, x]*
        (((-14*I)/3)*Pi + (16*zeta[2])/3) + G[1, 0, x]*
        (((190*I)/3)*Pi + 8*zeta[2]) + G[1, 1, x]*(439/6 + (22*I)*Pi - 
         2*Log[mu2/s] + (52*zeta[2])/3 - 8*zeta[3]) + (16*I)*Pi*zeta[3] + 
       G[1, x]*(((439*I)/6)*Pi - (2*I)*Pi*Log[mu2/s] + (-664/3 - (4*I)*Pi)*
          zeta[2] + (-44/3 - (24*I)*Pi)*zeta[3]))/x^2 + 
     G[0, x]*(1169/24 + ((8495*I)/648)*Pi + (19/9 + ((4*I)/9)*Pi)*
        Log[mu2/s]^3 + (5*Log[mu2/s]^4)/18 + Log[mu2/s]^2*
        (169/18 + ((37*I)/9)*Pi - (7*zeta[2])/6) + 
       (-3497/27 - ((569*I)/6)*Pi)*zeta[2] + (-623/9 + ((109*I)/9)*Pi)*
        zeta[3] + Log[mu2/s]*(7199/648 + ((613*I)/27)*Pi + 
         (-581/18 + ((13*I)/3)*Pi)*zeta[2] + (25*zeta[3])/9) - 
       (539*zeta[4])/6) + G[1, x]*(-53 - (7*I)*Pi + 
       Log[mu2/s]^2*(-3 + (2*zeta[2])/3) + (342 - (87*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(-5 - (12*I)*Pi + (74 - ((16*I)/3)*Pi)*zeta[2] - 
         (8*zeta[3])/3) + (119 - (4*I)*Pi)*zeta[3] - (259*zeta[4])/3) + 
     (-94799/216 - ((169*I)/3)*Pi)*zeta[4] + 
     Log[mu2/s]*(-1169/432 - ((95*I)/9)*Pi + (1022/27 + ((115*I)/2)*Pi)*
        zeta[2] + (197*zeta[3])/18 + (607*zeta[4])/6) + 
     x*(-20*G[0, 0, 0, 0, x] + 39*G[0, 0, 0, 1, x] + 39*G[0, 0, 1, 0, x] - 
       16*G[0, 0, 1, 1, x] + (62*G[0, 1, 0, 0, x])/3 - 
       (89*G[0, 1, 0, 1, x])/3 - (89*G[0, 1, 1, 0, x])/3 - 
       (10*G[0, 1, 1, 1, x])/3 + (34*G[1, 0, 0, 0, x])/3 + 
       (35*G[1, 0, 0, 1, x])/3 + (35*G[1, 0, 1, 0, x])/3 - 
       (230*G[1, 0, 1, 1, x])/3 - 33*G[1, 1, 0, 1, x] - 33*G[1, 1, 1, 0, x] + 
       108*G[1, 1, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
       4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
       G[0, 1, 0, x]*(-172/3 - (33*I)*Pi - 24*Log[mu2/s] - 8*zeta[2]) + 
       G[1, 0, 1, x]*(229/3 - (35*I)*Pi + 30*Log[mu2/s] - 8*zeta[2]) + 
       G[1, 0, 0, x]*(-319/3 - I*Pi - 24*Log[mu2/s] - 4*zeta[2]) + 
       G[0, 1, 1, x]*(82/3 - (3*I)*Pi + 30*Log[mu2/s] - 4*zeta[2]) + 
       (-27 - (36*I)*Pi)*Log[mu2/s]*zeta[2] - 9*Log[mu2/s]^2*zeta[2] + 
       G[1, 1, 1, x]*(-139/3 + (39*I)*Pi - 36*Log[mu2/s] + 4*zeta[2]) + 
       G[0, 0, 0, x]*(262/3 + (37*I)*Pi + 18*Log[mu2/s] + 4*zeta[2]) + 
       G[0, 0, 1, x]*(-172/3 - I*Pi - 24*Log[mu2/s] + 8*zeta[2]) + 
       G[1, 1, 0, x]*(229/3 - (3*I)*Pi + 30*Log[mu2/s] + 8*zeta[2]) + 
       zeta[2]*(-33 + (63*I)*Pi - 20*zeta[3]) + 
       G[0, 0, x]*(-11 + (21*I)*Pi + (-9 - (12*I)*Pi)*Log[mu2/s] - 
         3*Log[mu2/s]^2 - (25*zeta[2])/3 - 12*zeta[3]) + 
       G[1, 1, x]*(-11 + (21*I)*Pi + (-9 - (12*I)*Pi)*Log[mu2/s] - 
         3*Log[mu2/s]^2 + (115*zeta[2])/3 - 12*zeta[3]) + 
       (49 - (64*I)*Pi)*zeta[3] + G[1, 0, x]*(11 - (21*I)*Pi + 
         (9 + (12*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - (91*zeta[2])/3 + 
         12*zeta[3]) + G[0, 1, x]*(11 - (21*I)*Pi + (9 + (12*I)*Pi)*
          Log[mu2/s] + 3*Log[mu2/s]^2 + (109*zeta[2])/3 + 12*zeta[3]) + 
       G[1, x]*((-286/3 + (39*I)*Pi)*zeta[2] - 36*Log[mu2/s]*zeta[2] - 
         7*zeta[3] - 34*zeta[4]) - (241*zeta[4])/3 + 
       G[0, x]*((115/3 + (69*I)*Pi)*zeta[2] + 18*Log[mu2/s]*zeta[2] + 
         37*zeta[3] + 34*zeta[4]) - 40*zeta[5]) - (1058*zeta[5])/9 + 
     x^2*((-8*G[0, 0, 1, 0, 0, x])/3 + (8*G[0, 0, 1, 0, 1, x])/3 + 
       (8*G[0, 0, 1, 1, 0, x])/3 - (8*G[0, 0, 1, 1, 1, x])/3 + 
       (8*G[0, 1, 0, 0, 0, x])/3 - (8*G[0, 1, 0, 0, 1, x])/3 - 
       (8*G[0, 1, 0, 1, 0, x])/3 + (8*G[0, 1, 0, 1, 1, x])/3 + 
       (8*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 1, x])/3 - 
       (8*G[1, 0, 1, 1, 0, x])/3 + (8*G[1, 0, 1, 1, 1, x])/3 - 
       (8*G[1, 1, 0, 0, 0, x])/3 + (8*G[1, 1, 0, 0, 1, x])/3 + 
       (8*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 1, 1, x])/3 - 
       (8*G[0, 0, 0, x]*zeta[2])/3 - (16*G[0, 0, 1, x]*zeta[2])/3 + 
       (16*G[0, 1, 0, x]*zeta[2])/3 + (8*G[0, 1, 1, x]*zeta[2])/3 + 
       (8*G[1, 0, 0, x]*zeta[2])/3 + (16*G[1, 0, 1, x]*zeta[2])/3 - 
       (16*G[1, 1, 0, x]*zeta[2])/3 - (8*G[1, 1, 1, x]*zeta[2])/3 + 
       8*G[0, 0, x]*zeta[3] - 8*G[0, 1, x]*zeta[3] - 8*G[1, 0, x]*zeta[3] + 
       8*G[1, 1, x]*zeta[3] + (40*zeta[2]*zeta[3])/3 - 
       (68*G[0, x]*zeta[4])/3 + (68*G[1, x]*zeta[4])/3 + (80*zeta[5])/3) + 
     (-87733/3888 + ((143*I)/6)*Pi - ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (2 + ((4*I)/3)*Pi)*G[0, 0, 1, 1, x] + (68/3 - (24*I)*Pi)*
        G[0, 1, 1, 1, x] + (-168 - ((44*I)/3)*Pi)*G[1, 1, 1, 1, x] - 
       (20*G[0, 0, 0, 0, 0, x])/3 - (8*G[0, 0, 1, 0, 0, x])/3 + 
       (4*G[0, 0, 1, 0, 1, x])/3 + (4*G[0, 0, 1, 1, 0, x])/3 - 
       8*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
       8*G[0, 1, 0, 1, 0, x] - (16*G[0, 1, 0, 1, 1, x])/3 + 
       (40*G[0, 1, 1, 0, 0, x])/3 - 8*G[0, 1, 1, 0, 1, x] - 
       8*G[0, 1, 1, 1, 0, x] - 16*G[0, 1, 1, 1, 1, x] + 
       (80*G[1, 0, 0, 0, 0, x])/3 - (100*G[1, 0, 0, 0, 1, x])/3 - 
       (100*G[1, 0, 0, 1, 0, x])/3 + (136*G[1, 0, 0, 1, 1, x])/3 - 
       (100*G[1, 0, 1, 0, 0, x])/3 + 32*G[1, 0, 1, 0, 1, x] + 
       32*G[1, 0, 1, 1, 0, x] - 32*G[1, 0, 1, 1, 1, x] - 
       (68*G[1, 1, 0, 0, 0, x])/3 + (88*G[1, 1, 0, 0, 1, x])/3 + 
       (88*G[1, 1, 0, 1, 0, x])/3 - (56*G[1, 1, 0, 1, 1, x])/3 + 
       24*G[1, 1, 1, 0, 0, x] - (44*G[1, 1, 1, 0, 1, x])/3 - 
       (44*G[1, 1, 1, 1, 0, x])/3 + G[1, 1, 0, 0, x]*(-134 - ((20*I)/3)*Pi - 
         (40*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(-6 + (4*I)*Pi - 
         8*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-6 - ((28*I)/3)*Pi - 
         8*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-8 + ((4*I)/3)*Pi - 
         (4*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(-8 + (4*I)*Pi - 
         (4*Log[mu2/s])/3) + (25*Log[mu2/s]^4)/36 + Log[mu2/s]^5/18 + 
       G[0, 1, 0, 0, x]*(4 + ((8*I)/3)*Pi + (8*Log[mu2/s])/3) + 
       G[1, 0, 1, 1, x]*(-20/3 + ((16*I)/3)*Pi + (16*Log[mu2/s])/3) + 
       G[0, 0, 0, 0, x]*(50/3 + (20*Log[mu2/s])/3) + 
       G[1, 0, 0, 0, x]*(20 + ((4*I)/3)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 1, 0, x]*(102 + ((52*I)/3)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 0, 1, x]*(102 + ((56*I)/3)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-385/3 - (32*I)*Pi - (4*I)*Pi*Log[mu2/s] + 
         (2*Log[mu2/s]^2)/3 - (146*zeta[2])/3) + G[1, 0, 1, x]*
        (-385/3 - ((38*I)/3)*Pi - ((4*I)/3)*Pi*Log[mu2/s] + 
         (2*Log[mu2/s]^2)/3 - (122*zeta[2])/3) + G[0, 1, 0, x]*
        (8/3 - (4*I)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - (52*zeta[2])/3) + 
       G[1, 1, 1, x]*(232/3 - (54*I)*Pi + (12 + (8*I)*Pi)*Log[mu2/s] - 
         (40*zeta[2])/3) + G[0, 0, 0, x]*(-205/9 - (50*Log[mu2/s])/3 - 
         (10*Log[mu2/s]^2)/3 - (5*zeta[2])/3) + G[0, 0, 1, x]*
        (8/3 + (2*I)*Pi - (4*zeta[2])/3) + Log[mu2/s]^3*
        (205/54 + (5*zeta[2])/18) + G[0, 1, 1, x]*(-23/3 + ((38*I)/3)*Pi + 
         (-2 - ((4*I)/3)*Pi)*Log[mu2/s] + (160*zeta[2])/3) + 
       G[1, 0, 0, x]*(52/3 + (10*I)*Pi + (-4 - ((8*I)/3)*Pi)*Log[mu2/s] - 
         (4*Log[mu2/s]^2)/3 + (160*zeta[2])/3) + 
       G[0, 1, x]*(178/3 - ((23*I)/3)*Pi + (-10/3 - (8*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-8/3 - (2*I)*Pi + (4*zeta[2])/3)) + 
       G[1, 1, x]*(-1135/9 - (36*I)*Pi + (1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(15 + (14*I)*Pi - (64*zeta[2])/3) + 
         (-367/3 - ((62*I)/3)*Pi)*zeta[2] - 28*zeta[3]) + 
       G[0, 0, x]*(12815/648 + ((8*I)/3)*Pi + (25*Log[mu2/s]^2)/3 + 
         (10*Log[mu2/s]^3)/9 + (56/9 + ((16*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(205/9 + (5*zeta[2])/3) - (35*zeta[3])/9) + 
       Log[mu2/s]^2*(12815/1296 + ((4*I)/3)*Pi + (28/9 + ((8*I)/3)*Pi)*
          zeta[2] - (35*zeta[3])/18) + (-5834/81 - (32*I)*Pi)*zeta[3] + 
       zeta[2]*(-352751/1296 + (8*I)*Pi + (19*zeta[3])/18) + 
       G[1, 0, x]*(178/3 - ((341*I)/3)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^2 + 
         (-62 + ((2*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-8/3 - (4*I)*Pi + 
           (52*zeta[2])/3) + (56*zeta[3])/3) + 
       Log[mu2/s]*(3121/432 + (2*I)*Pi + (-919/54 + (8*I)*Pi)*zeta[2] - 
         (305*zeta[3])/18 - (313*zeta[4])/2) + (2303/216 + ((76*I)/3)*Pi)*
        zeta[4] + G[1, x]*(143/6 - ((583*I)/9)*Pi + Log[mu2/s]^2*
          (4/3 + I*Pi - (2*zeta[2])/3) + (1214/3 + (21*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(2 + (15*I)*Pi + (-26 + (8*I)*Pi)*zeta[2]) + 
         (224/3 + (12*I)*Pi)*zeta[3] + (239*zeta[4])/3) + 
       G[0, x]*(-3121/432 + ((178*I)/3)*Pi - (25*Log[mu2/s]^3)/9 - 
         (5*Log[mu2/s]^4)/18 + Log[mu2/s]^2*(-205/18 - (5*zeta[2])/6) + 
         (1351/54 - (8*I)*Pi)*zeta[2] + (305*zeta[3])/18 + 
         Log[mu2/s]*(-12815/648 - ((8*I)/3)*Pi + (-56/9 - ((16*I)/3)*Pi)*
            zeta[2] + (35*zeta[3])/9) + (313*zeta[4])/2) + (824*zeta[5])/9)/
      x + (((8*I)/3)*Pi*G[1, 0, 1, 1, x] + (84 - (24*I)*Pi)*
        G[0, 1, 1, 0, 0, x] + (-44/3 + (48*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
       (-44/3 - (24*I)*Pi)*G[0, 1, 1, 1, 0, x] - (8*G[1, 0, 1, 0, 0, x])/3 + 
       (8*G[1, 0, 1, 0, 1, x])/3 + (8*G[1, 0, 1, 1, 0, x])/3 + 
       (16*G[1, 1, 0, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 1, x])/3 - 
       (8*G[1, 1, 0, 1, 0, x])/3 + 160*G[0, 0, 0, 0, 0, 0, x] - 
       184*G[0, 0, 0, 0, 0, 1, x] - 184*G[0, 0, 0, 0, 1, 0, x] + 
       128*G[0, 0, 0, 0, 1, 1, x] - 80*G[0, 0, 0, 1, 0, 0, x] + 
       72*G[0, 0, 0, 1, 0, 1, x] + 72*G[0, 0, 0, 1, 1, 0, x] + 
       16*G[0, 0, 0, 1, 1, 1, x] - 24*G[0, 0, 1, 0, 0, 0, x] - 
       48*G[0, 0, 1, 0, 0, 1, x] - 48*G[0, 0, 1, 0, 1, 0, x] + 
       192*G[0, 0, 1, 0, 1, 1, x] - 296*G[0, 0, 1, 1, 0, 0, x] + 
       416*G[0, 0, 1, 1, 0, 1, x] + 416*G[0, 0, 1, 1, 1, 0, x] - 
       608*G[0, 0, 1, 1, 1, 1, x] - 56*G[0, 1, 0, 0, 0, 0, x] - 
       56*G[0, 1, 0, 0, 0, 1, x] - 56*G[0, 1, 0, 0, 1, 0, x] + 
       152*G[0, 1, 0, 0, 1, 1, x] - 120*G[0, 1, 0, 1, 0, 0, x] + 
       264*G[0, 1, 0, 1, 0, 1, x] + 264*G[0, 1, 0, 1, 1, 0, x] - 
       392*G[0, 1, 0, 1, 1, 1, x] - 88*G[0, 1, 1, 0, 0, 0, x] + 
       64*G[0, 1, 1, 0, 0, 1, x] + 64*G[0, 1, 1, 0, 1, 0, x] - 
       16*G[0, 1, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 1, 0, 0, x] - 
       160*G[1, 0, 0, 0, 0, 0, x] + 128*G[1, 0, 0, 0, 0, 1, x] + 
       128*G[1, 0, 0, 0, 1, 0, x] - 96*G[1, 0, 0, 0, 1, 1, x] + 
       96*G[1, 0, 0, 1, 0, 0, x] - 64*G[1, 0, 0, 1, 0, 1, x] - 
       64*G[1, 0, 0, 1, 1, 0, x] + 32*G[1, 0, 0, 1, 1, 1, x] - 
       32*G[1, 1, 0, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 0, 1, x] + 
       32*G[1, 1, 0, 0, 1, 0, x] - 32*G[1, 1, 0, 0, 1, 1, x] + 
       G[0, 0, 0, 1, 1, x]*(192 - (24*I)*Pi - 112*Log[mu2/s]) + 
       G[0, 0, 1, 1, 0, x]*(160/3 + (40*I)*Pi - 80*Log[mu2/s]) + 
       G[0, 0, 1, 0, 1, x]*(160/3 + (64*I)*Pi - 80*Log[mu2/s]) + 
       G[0, 0, 0, 0, 0, x]*(-220/3 - (104*I)*Pi - 80*Log[mu2/s]) + 
       G[1, 0, 0, 0, 1, x]*(-88 - 32*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
        (-88 - 32*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
        ((64*I)*Pi - 32*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
        ((112*I)*Pi - 32*Log[mu2/s]) + G[1, 0, 0, 1, x]*
        (16/3 + (24*I)*Pi + (8*Log[mu2/s])/3) + G[1, 0, 0, 0, 0, x]*
        (96 + 32*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(328/3 + 32*Log[mu2/s]) + 
       G[0, 1, 0, 0, 0, x]*(-16/3 - (80*I)*Pi + 32*Log[mu2/s]) + 
       G[0, 1, 0, 1, 1, x]*(-124/3 - (96*I)*Pi + 32*Log[mu2/s]) + 
       G[0, 0, 1, 0, 0, x]*(-64/3 - (8*I)*Pi + 64*Log[mu2/s]) + 
       G[0, 0, 0, 0, 1, x]*(-28 + (40*I)*Pi + 96*Log[mu2/s]) + 
       G[0, 0, 0, 1, 0, x]*(-28 + (88*I)*Pi + 96*Log[mu2/s]) + 
       G[0, 0, 1, 1, 1, x]*(-524/3 - (96*I)*Pi + 96*Log[mu2/s]) + 
       G[0, 0, 1, 1, x]*(-102 - (108*I)*Pi + (40/3 + (32*I)*Pi)*Log[mu2/s] + 
         8*Log[mu2/s]^2 - 784*zeta[2]) + G[0, 1, 0, 1, x]*
        (186 - (36*I)*Pi + (16*Log[mu2/s])/3 - 408*zeta[2]) + 
       G[1, 0, 0, 0, x]*(-4/3 + ((8*I)/3)*Pi - (16*Log[mu2/s])/3 - 
         160*zeta[2]) + G[0, 0, 1, 0, x]*(-1088/9 + ((4*I)/3)*Pi + 
         (-92/3 - (32*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 160*zeta[2]) + 
       G[0, 1, 1, 0, x]*(186 + ((224*I)/3)*Pi + (16*Log[mu2/s])/3 - 
         152*zeta[2]) + G[0, 1, 1, 1, x]*(((-44*I)/3)*Pi - 144*zeta[2]) + 
       G[0, 1, 0, 0, x]*(-2045/9 - ((44*I)/3)*Pi - (28*Log[mu2/s])/3 - 
         128*zeta[2]) + G[1, 1, 0, 0, x]*(4 + ((8*I)/3)*Pi - 64*zeta[2]) + 
       G[1, 1, 0, 1, x]*(((-8*I)/3)*Pi - 32*zeta[2]) + 
       G[1, 0, 1, 0, x]*(16/3 + ((8*I)/3)*Pi + (8*Log[mu2/s])/3 - 
         32*zeta[2]) + G[0, 0, 0, 1, x]*(-1088/9 + ((400*I)/3)*Pi + 
         (-92/3 - (32*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 + 56*zeta[2]) + 
       G[0, 0, 0, 0, x]*(1813/9 - ((184*I)/3)*Pi + (40 + (32*I)*Pi)*
          Log[mu2/s] + 8*Log[mu2/s]^2 + 136*zeta[2]) + 
       G[0, 0, 0, x]*(-616/9 + ((665*I)/9)*Pi - (14*Log[mu2/s]^2)/3 + 
         Log[mu2/s]*(-20/3 - 96*zeta[2]) + (127/3 - (168*I)*Pi)*zeta[2] - 
         80*zeta[3]) + G[1, 0, 1, x]*(((16*I)/3)*Pi + (128*zeta[2])/3 + 
         Log[mu2/s]*(((8*I)/3)*Pi + 32*zeta[2]) - 32*zeta[3]) + 
       G[0, 1, 0, x]*(67/3 - ((425*I)/9)*Pi + (2*Log[mu2/s]^2)/3 + 
         (2/3 - (248*I)*Pi)*zeta[2] + Log[mu2/s]*(-6 - ((8*I)/3)*Pi + 
           48*zeta[2]) - 16*zeta[3]) + (-81 - ((2824*I)/9)*Pi)*zeta[3] + 
       20*zeta[3]^2 + G[1, 1, 0, x]*((4*I)*Pi + (8*zeta[2])/3 + 32*zeta[3]) + 
       G[1, 0, 0, x]*(-176/3 + (488*zeta[2])/3 + Log[mu2/s]*
          (-4 - ((8*I)/3)*Pi + 64*zeta[2]) + 64*zeta[3]) + 
       G[0, 1, 1, x]*((186*I)*Pi + (-124/3 - (40*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(((16*I)/3)*Pi + 64*zeta[2]) + 144*zeta[3]) + 
       G[0, 0, 1, x]*(67/3 - ((2060*I)/9)*Pi + (2*Log[mu2/s]^2)/3 + 
         (374/3 - (192*I)*Pi)*zeta[2] + Log[mu2/s]*(-6 - (16*I)*Pi + 
           32*zeta[2]) + 248*zeta[3]) + zeta[2]*((81*I)*Pi + 
         (410 + (408*I)*Pi)*zeta[3]) + G[0, 1, x]*(((67*I)/3)*Pi + 
         (-3326/9 - (134*I)*Pi)*zeta[2] + Log[mu2/s]^2*(((2*I)/3)*Pi + 
           8*zeta[2]) + Log[mu2/s]*((-6*I)*Pi + (16 + (32*I)*Pi)*zeta[2] - 
           32*zeta[3]) + (-280/3 + (216*I)*Pi)*zeta[3] - 714*zeta[4]) + 
       G[1, 1, x]*(((-8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3 - 136*zeta[4]) + 
       (-22241/18 - (83*I)*Pi)*zeta[4] + G[1, 0, x]*(((-176*I)/3)*Pi + 
         (-4 - ((32*I)/3)*Pi)*zeta[2] + Log[mu2/s]*((-4*I)*Pi - 
           (8*zeta[2])/3 - 32*zeta[3]) - (256*zeta[3])/3 + 8*zeta[4]) + 
       Log[mu2/s]^2*(((2*I)/3)*Pi*zeta[2] - (2*zeta[3])/3 + 34*zeta[4]) + 
       G[0, 0, x]*(-96733/648 - ((1136*I)/27)*Pi + (4*Log[mu2/s]^3)/9 + 
         (-79/3 - (54*I)*Pi)*zeta[2] + Log[mu2/s]^2*(19/9 - ((8*I)/3)*Pi + 
           16*zeta[2]) + (-563/9 + (112*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(109/27 - ((76*I)/9)*Pi + (75 + (64*I)*Pi)*zeta[2] + 
           32*zeta[3]) + 236*zeta[4]) + Log[mu2/s]*((-2*I)*Pi*zeta[2] + 
         (2 - ((40*I)/3)*Pi)*zeta[3] + (250/3 + (136*I)*Pi)*zeta[4]) + 
       G[1, x]*(zeta[2]*(((4*I)/3)*Pi - 64*zeta[3]) + (-4/3 + ((40*I)/3)*Pi)*
          zeta[3] + 238*zeta[4] + Log[mu2/s]*(((8*I)/3)*Pi*zeta[2] - 
           (8*zeta[3])/3 + 136*zeta[4])) + G[0, x]*(((-96733*I)/648)*Pi + 
         ((4*I)/9)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((19*I)/9)*Pi - 
           2*zeta[2] - 8*zeta[3]) + (1376/9 - ((827*I)/9)*Pi)*zeta[3] + 
         zeta[2]*(179/3 + (45*I)*Pi + 24*zeta[3]) + 
         Log[mu2/s]*(((109*I)/27)*Pi + (22 - I*Pi)*zeta[2] + 
           (-52/3 - (32*I)*Pi)*zeta[3] - 68*zeta[4]) + (1508/3 - (18*I)*Pi)*
          zeta[4] - 280*zeta[5]) + (-22/3 + (480*I)*Pi)*zeta[5] - 63*zeta[6])/
      (1 - x)^2 + (((-13141*I)/648)*Pi + (-44/3 - (24*I)*Pi)*
        G[1, 1, 1, 0, x] + (-348 + (12*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
       (1210/3 - (24*I)*Pi)*G[0, 1, 1, 0, 1, x] + (1210/3 + (12*I)*Pi)*
        G[0, 1, 1, 1, 0, x] - 608*G[0, 1, 1, 1, 1, x] - 
       (386*G[1, 0, 1, 0, 0, x])/3 + (812*G[1, 0, 1, 0, 1, x])/3 + 
       (812*G[1, 0, 1, 1, 0, x])/3 - 392*G[1, 0, 1, 1, 1, x] - 
       (248*G[1, 1, 0, 0, 0, x])/3 + (184*G[1, 1, 0, 0, 1, x])/3 + 
       (184*G[1, 1, 0, 1, 0, x])/3 - 16*G[1, 1, 0, 1, 1, x] - 
       24*G[1, 1, 1, 0, 0, x] - 80*G[0, 0, 0, 0, 0, 0, x] + 
       92*G[0, 0, 0, 0, 0, 1, x] + 92*G[0, 0, 0, 0, 1, 0, x] - 
       64*G[0, 0, 0, 0, 1, 1, x] + 40*G[0, 0, 0, 1, 0, 0, x] - 
       36*G[0, 0, 0, 1, 0, 1, x] - 36*G[0, 0, 0, 1, 1, 0, x] - 
       8*G[0, 0, 0, 1, 1, 1, x] + 12*G[0, 0, 1, 0, 0, 0, x] + 
       24*G[0, 0, 1, 0, 0, 1, x] + 24*G[0, 0, 1, 0, 1, 0, x] - 
       96*G[0, 0, 1, 0, 1, 1, x] + 148*G[0, 0, 1, 1, 0, 0, x] - 
       208*G[0, 0, 1, 1, 0, 1, x] - 208*G[0, 0, 1, 1, 1, 0, x] + 
       304*G[0, 0, 1, 1, 1, 1, x] + 28*G[0, 1, 0, 0, 0, 0, x] + 
       28*G[0, 1, 0, 0, 0, 1, x] + 28*G[0, 1, 0, 0, 1, 0, x] - 
       76*G[0, 1, 0, 0, 1, 1, x] + 60*G[0, 1, 0, 1, 0, 0, x] - 
       132*G[0, 1, 0, 1, 0, 1, x] - 132*G[0, 1, 0, 1, 1, 0, x] + 
       196*G[0, 1, 0, 1, 1, 1, x] + 44*G[0, 1, 1, 0, 0, 0, x] - 
       32*G[0, 1, 1, 0, 0, 1, x] - 32*G[0, 1, 1, 0, 1, 0, x] + 
       8*G[0, 1, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 1, 0, 0, x] + 
       80*G[1, 0, 0, 0, 0, 0, x] - 64*G[1, 0, 0, 0, 0, 1, x] - 
       64*G[1, 0, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 0, 1, 1, x] - 
       48*G[1, 0, 0, 1, 0, 0, x] + 32*G[1, 0, 0, 1, 0, 1, x] + 
       32*G[1, 0, 0, 1, 1, 0, x] - 16*G[1, 0, 0, 1, 1, 1, x] + 
       16*G[1, 1, 0, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 0, 1, x] - 
       16*G[1, 1, 0, 0, 1, 0, x] + 16*G[1, 1, 0, 0, 1, 1, x] + 
       G[0, 0, 0, 0, 1, x]*(14 - (20*I)*Pi - 48*Log[mu2/s]) + 
       G[0, 0, 0, 1, 0, x]*(14 - (44*I)*Pi - 48*Log[mu2/s]) + 
       G[0, 0, 1, 1, 1, x]*(766/3 + (48*I)*Pi - 48*Log[mu2/s]) + 
       G[0, 0, 1, 0, 0, x]*(92/3 + (4*I)*Pi - 32*Log[mu2/s]) + 
       G[1, 0, 0, 1, x]*(-215/3 + (36*I)*Pi - (88*Log[mu2/s])/3) + 
       G[1, 0, 0, 0, 0, x]*(-94 - 16*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
        (244/3 - 16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(2/3 + (40*I)*Pi - 
         16*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(692/3 + (48*I)*Pi - 
         16*Log[mu2/s]) + ((4*I)/9)*Pi*Log[mu2/s]^3 + 
       G[1, 0, 0, 0, 1, x]*(-16 + 16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
        (-16 + 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-60 - (32*I)*Pi + 
         16*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-60 - (56*I)*Pi + 
         16*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-76/3 - ((268*I)/3)*Pi + 
         32*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-218/3 - (20*I)*Pi + 
         40*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-218/3 - (32*I)*Pi + 
         40*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(212/3 + (52*I)*Pi + 
         40*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-180 + (12*I)*Pi + 
         56*Log[mu2/s]) + G[1, 1, 1, x]*(((-44*I)/3)*Pi - 144*zeta[2]) + 
       G[0, 0, 0, 0, x]*(-2012/9 + ((26*I)/3)*Pi + (-76 - (16*I)*Pi)*
          Log[mu2/s] - 4*Log[mu2/s]^2 - 68*zeta[2]) + 
       G[0, 0, 0, 1, x]*(1429/9 - ((266*I)/3)*Pi + (232/3 + (16*I)*Pi)*
          Log[mu2/s] + 4*Log[mu2/s]^2 - 28*zeta[2]) + 
       G[1, 1, 0, 1, x]*(-44/3 + ((136*I)/3)*Pi + 16*zeta[2]) + 
       G[1, 0, 1, 0, x]*(-215/3 + ((338*I)/3)*Pi - (88*Log[mu2/s])/3 + 
         16*zeta[2]) + G[1, 1, 0, 0, x]*(96 - ((64*I)/3)*Pi + 32*zeta[2]) + 
       G[0, 1, 0, 0, x]*(2782/9 - ((2*I)/3)*Pi + (176*Log[mu2/s])/3 + 
         64*zeta[2]) + G[0, 1, 1, 1, x]*(748/3 - ((326*I)/3)*Pi + 
         96*Log[mu2/s] + 72*zeta[2]) + G[0, 1, 1, 0, x]*
        (-1186/3 - ((58*I)/3)*Pi - (224*Log[mu2/s])/3 + 76*zeta[2]) + 
       G[1, 0, 0, 0, x]*(194/3 - ((250*I)/3)*Pi + (80*Log[mu2/s])/3 + 
         80*zeta[2]) + G[0, 0, 1, 0, x]*(1429/9 + ((106*I)/3)*Pi + 
         (232/3 + (16*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 80*zeta[2]) + 
       G[0, 1, 0, 1, x]*(-1186/3 + (96*I)*Pi - (224*Log[mu2/s])/3 + 
         204*zeta[2]) + G[0, 0, 1, 1, x]*(-8/3 + (96*I)*Pi + 
         (-260/3 - (16*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 392*zeta[2]) + 
       G[0, 0, 1, x]*(-1076/9 + ((1339*I)/9)*Pi - (22*Log[mu2/s]^2)/3 + 
         Log[mu2/s]*(-22/3 - (24*I)*Pi - 16*zeta[2]) + (-88/3 + (96*I)*Pi)*
          zeta[2] - 124*zeta[3]) + G[0, 1, 1, x]*(2/3 - ((398*I)/3)*Pi + 
         8*Log[mu2/s]^2 + Log[mu2/s]*(40/3 + ((112*I)/3)*Pi - 32*zeta[2]) + 
         (-1858/3 + (20*I)*Pi)*zeta[2] - 72*zeta[3]) + 
       G[1, 0, 0, x]*(-3002/9 - ((13*I)/3)*Pi + Log[mu2/s]*
          (8/3 - ((8*I)/3)*Pi - 32*zeta[2]) - (604*zeta[2])/3 - 32*zeta[3]) + 
       G[1, 1, 0, x]*(610/3 + ((260*I)/3)*Pi + (16*Log[mu2/s])/3 - 
         (448*zeta[2])/3 - 16*zeta[3]) + (3707/9 - (159*I)*Pi)*zeta[3] - 
       10*zeta[3]^2 + G[0, 1, 0, x]*(-1076/9 - ((842*I)/9)*Pi - 
         (22*Log[mu2/s]^2)/3 + Log[mu2/s]*(-22/3 - ((92*I)/3)*Pi - 
           24*zeta[2]) + (-424/3 + (124*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       G[1, 0, 1, x]*(610/3 - ((275*I)/3)*Pi + Log[mu2/s]*
          (16/3 + ((8*I)/3)*Pi - 16*zeta[2]) - (1372*zeta[2])/3 + 
         16*zeta[3]) + G[0, 0, 0, x]*(2167/9 - ((325*I)/9)*Pi + 
         (40*Log[mu2/s]^2)/3 + (-326/3 + (84*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(86/3 + (28*I)*Pi + 48*zeta[2]) + 40*zeta[3]) + 
       zeta[2]*(4871/9 + ((352*I)/3)*Pi + (-438 - (204*I)*Pi)*zeta[3]) + 
       G[1, x]*((-181*I)*Pi + Log[mu2/s]^2*(((2*I)/3)*Pi + 8*zeta[2]) + 
         (-821/3 + ((532*I)/3)*Pi)*zeta[3] + 
         zeta[2]*(-4154/9 - ((269*I)/3)*Pi + 32*zeta[3]) + 
         Log[mu2/s]*(((-26*I)/3)*Pi + (-16 + ((104*I)/3)*Pi)*zeta[2] - 
           (104*zeta[3])/3 - 68*zeta[4]) - 933*zeta[4]) + 
       G[0, 0, x]*(81391/324 + ((3124*I)/27)*Pi - (8*Log[mu2/s]^3)/9 + 
         Log[mu2/s]^2*(-59/9 + ((10*I)/3)*Pi - 8*zeta[2]) + 
         (361/3 - (18*I)*Pi)*zeta[2] + Log[mu2/s]*(-149/27 + ((74*I)/9)*Pi + 
           (-86 - (32*I)*Pi)*zeta[2] - 16*zeta[3]) + (370/9 - (56*I)*Pi)*
          zeta[3] - 118*zeta[4]) + Log[mu2/s]^2*(((13*I)/9)*Pi + 
         (-10 + ((2*I)/3)*Pi)*zeta[2] - (26*zeta[3])/3 - 17*zeta[4]) + 
       G[1, 0, x]*(-181 - ((1250*I)/9)*Pi + (2*Log[mu2/s]^2)/3 + 
         (135 - ((740*I)/3)*Pi)*zeta[2] + (104*zeta[3])/3 + 
         Log[mu2/s]*(-26/3 + ((28*I)/3)*Pi + (136*zeta[2])/3 + 16*zeta[3]) - 
         4*zeta[4]) + (39607/18 + (219*I)*Pi)*zeta[4] + 
       G[1, 1, x]*(((610*I)/3)*Pi + (308/3 - ((128*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(((16*I)/3)*Pi + 64*zeta[2]) + (440*zeta[3])/3 + 
         68*zeta[4]) + G[0, 1, x]*(-181 - ((1148*I)/9)*Pi + 
         Log[mu2/s]^2*(2/3 + ((2*I)/3)*Pi - 4*zeta[2]) + 
         (7417/9 - (36*I)*Pi)*zeta[2] + (854/3 - (108*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(-26/3 + ((22*I)/3)*Pi + (12 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) + 357*zeta[4]) + Log[mu2/s]*(((163*I)/27)*Pi + 
         (10/3 - ((65*I)/3)*Pi)*zeta[2] + (-86/3 - ((88*I)/3)*Pi)*zeta[3] + 
         (-269/3 - (68*I)*Pi)*zeta[4]) + (-970/3 - (240*I)*Pi)*zeta[5] + 
       G[0, x]*(-13141/648 + ((24703*I)/324)*Pi + (4/9 - ((8*I)/9)*Pi)*
          Log[mu2/s]^3 + zeta[2]*(-776/9 + ((227*I)/3)*Pi - 12*zeta[3]) + 
         (-328/3 + ((1510*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
          (13/9 - ((41*I)/9)*Pi + 18*zeta[2] + 4*zeta[3]) + 
         (-784/3 + (9*I)*Pi)*zeta[4] + Log[mu2/s]*(163/27 - ((305*I)/27)*Pi + 
           (23/3 + (54*I)*Pi)*zeta[2] + (56/3 + (16*I)*Pi)*zeta[3] + 
           34*zeta[4]) + 140*zeta[5]) + (63*zeta[6])/2)/(1 - x)))/Nc^2 + 
  (1047/64 + ((593*I)/64)*Pi + (-105/4 + ((3*I)/2)*Pi)*G[1, 0, 0, 1, x] + 
    (-105/4 - ((57*I)/2)*Pi)*G[1, 0, 1, 0, x] + (293/4 - ((39*I)/2)*Pi)*
     G[1, 0, 1, 1, x] + (-303/4 - (18*I)*Pi)*G[1, 1, 0, 0, x] + 
    (145/2 - (15*I)*Pi)*G[1, 1, 0, 1, x] + (145/2 + (18*I)*Pi)*
     G[1, 1, 1, 0, x] + (-215/2 + (12*I)*Pi)*G[1, 1, 1, 1, x] + 
    (-78 - (12*I)*Pi)*G[0, 0, 1, 1, 1, x] + (81/2 + (2*I)*Pi)*
     G[0, 1, 0, 0, 1, x] + (81/2 + (11*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
    (-147/2 + (10*I)*Pi)*G[0, 1, 0, 1, 1, x] + (117/2 + (8*I)*Pi)*
     G[0, 1, 1, 0, 0, x] - 102*G[0, 1, 1, 0, 1, x] + 
    (-102 - (10*I)*Pi)*G[0, 1, 1, 1, 0, x] + (126 - (8*I)*Pi)*
     G[0, 1, 1, 1, 1, x] + 21*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
    12*G[1, 0, 0, 1, 0, x] + (27*G[1, 0, 0, 1, 1, x])/2 - 
    3*G[1, 0, 1, 0, 0, x] - (51*G[1, 0, 1, 0, 1, x])/2 - 
    (51*G[1, 0, 1, 1, 0, x])/2 + 6*G[1, 0, 1, 1, 1, x] - 
    21*G[1, 1, 0, 0, 0, x] + 3*G[1, 1, 0, 0, 1, x] + 3*G[1, 1, 0, 1, 0, x] - 
    18*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 0, 0, x] + 12*G[1, 1, 1, 0, 1, x] + 
    12*G[1, 1, 1, 1, 0, x] + 10*G[0, 0, 0, 0, 0, 0, x] - 
    28*G[0, 0, 0, 0, 1, 1, x] + 7*G[0, 0, 0, 1, 0, 0, x] - 
    34*G[0, 0, 0, 1, 0, 1, x] - 34*G[0, 0, 0, 1, 1, 0, x] + 
    50*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 0, 1, x] - 
    12*G[0, 0, 1, 0, 1, 0, x] + 32*G[0, 0, 1, 0, 1, 1, x] - 
    18*G[0, 0, 1, 1, 0, 0, x] + 38*G[0, 0, 1, 1, 0, 1, x] + 
    38*G[0, 0, 1, 1, 1, 0, x] - 50*G[0, 0, 1, 1, 1, 1, x] - 
    12*G[0, 1, 0, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 0, 1, x] + 
    12*G[0, 1, 0, 0, 1, 0, x] - 10*G[0, 1, 0, 0, 1, 1, x] + 
    5*G[0, 1, 0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, 0, 1, x] + 
    6*G[0, 1, 0, 1, 1, 0, x] + 4*G[0, 1, 0, 1, 1, 1, x] + 
    14*G[0, 1, 1, 0, 0, 0, x] - 6*G[0, 1, 1, 0, 0, 1, x] - 
    6*G[0, 1, 1, 0, 1, 0, x] + 6*G[0, 1, 1, 0, 1, 1, x] - 
    2*G[0, 1, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 1, 0, 1, x] - 
    8*G[0, 1, 1, 1, 1, 0, x] + G[0, 0, 0, 1, 1, x]*
     (54 + (10*I)*Pi - 6*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (-24 + (5*I)*Pi - 5*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-3 - (3*I)*Pi - 3*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (60 + (18*I)*Pi - 2*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (60 + (18*I)*Pi - 2*Log[mu2/s]) + (3*Log[mu2/s]^5)/16 + 
    Log[mu2/s]^6/48 + G[0, 0, 1, 0, 0, x]*(-9/2 - (10*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(91/4 + ((27*I)/2)*Pi + (9*Log[mu2/s])/2) + 
    G[0, 0, 0, 1, 0, x]*(-6 - (19*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-6 - (20*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 1, 1, x]*(111 - (35*I)*Pi - 84*zeta[2]) + 
    G[0, 0, 1, 1, x]*(-189/4 - (3*I)*Pi + 15*Log[mu2/s] + Log[mu2/s]^2 - 
      65*zeta[2]) + G[0, 1, 0, 1, x]*(63/4 - (27*I)*Pi + 6*Log[mu2/s] - 
      58*zeta[2]) + G[1, 0, 0, x]*(2669/24 + ((21*I)/4)*Pi + 
      (35/4 + (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (9*zeta[2])/4) + 
    G[0, 1, 0, 0, x]*(-19/4 + ((57*I)/2)*Pi + (-9 - (2*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - zeta[2]/2) + G[0, 0, 0, 0, x]*
     (-45/4 - ((21*I)/2)*Pi + (39/2 + (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
      zeta[2]/2) + Log[mu2/s]^4*(1 + ((3*I)/16)*Pi - zeta[2]/16) + 
    G[0, 1, 1, 0, x]*(63/4 - ((75*I)/2)*Pi + 6*Log[mu2/s] + 2*zeta[2]) + 
    G[0, 0, 1, 0, x]*(7 + ((69*I)/2)*Pi + (-21 - (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 + 9*zeta[2]) + G[1, 1, 0, x]*(-2129/24 - ((35*I)/4)*Pi - 
      (11*Log[mu2/s])/2 + 36*zeta[2]) + G[0, 1, 1, 1, x]*
     (25/2 + (24*I)*Pi + 54*zeta[2]) + G[0, 0, 0, 1, x]*
     (7 + (27*I)*Pi - 21*Log[mu2/s] - Log[mu2/s]^2 + 71*zeta[2]) + 
    G[1, 0, 1, x]*(-2129/24 + ((83*I)/2)*Pi - (11*Log[mu2/s])/2 + 
      (273*zeta[2])/2) + (((3*I)/2)*Pi*G[0, 0, 1, x] - 
      ((9*I)/2)*Pi*G[0, 1, 0, x] - ((7*I)/2)*Pi*G[1, 0, 0, x] + 
      (13 - ((9*I)/2)*Pi)*G[1, 1, 1, x] + (3*G[0, 0, 1, 1, x])/2 - 
      (9*G[0, 1, 0, 1, x])/2 - (9*G[0, 1, 1, 0, x])/2 + 6*G[0, 1, 1, 1, x] - 
      (7*G[1, 0, 0, 1, x])/2 - (7*G[1, 0, 1, 0, x])/2 + 5*G[1, 0, 1, 1, x] - 
      56*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 
      (41*G[1, 1, 1, 1, x])/2 + G[1, 0, 1, x]*(-45/4 - (3*Log[mu2/s])/2) + 
      G[0, 1, 1, x]*(-25/4 - (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-45/4 - ((83*I)/2)*Pi - (3*Log[mu2/s])/2) + 
      G[1, 1, x]*(-49/24 + (4*I)*Pi + (9*Log[mu2/s])/4 + (3*Log[mu2/s]^2)/4 - 
        (111*zeta[2])/4) + G[0, 1, x]*(((-25*I)/4)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s] + 18*zeta[2]) + 
      G[1, 0, x]*(((-45*I)/4)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + 
        (103*zeta[2])/2) + G[1, x]*(((-49*I)/24)*Pi + 
        ((9*I)/4)*Pi*Log[mu2/s] + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        (23 + ((151*I)/4)*Pi)*zeta[2] - (73*zeta[3])/2))/x^2 + 
    G[0, 0, 1, x]*(59/8 - ((81*I)/4)*Pi + 3*Log[mu2/s]^2 + 
      Log[mu2/s]*(20 - 4*zeta[2]) + (-129 - (22*I)*Pi)*zeta[2] - 
      26*zeta[3]) + G[1, 1, x]*(-46 + ((733*I)/24)*Pi + (33*Log[mu2/s])/4 + 
      (11*Log[mu2/s]^2)/4 + (-91/4 - (30*I)*Pi)*zeta[2] - 9*zeta[3]) + 
    G[0, 1, 0, x]*(59/8 + (31*I)*Pi + (3 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(20 + (3*I)*Pi - 2*zeta[2]) + (-63/2 + ((7*I)/2)*Pi)*
       zeta[2] - 4*zeta[3]) + Log[mu2/s]^3*(3 + ((9*I)/8)*Pi + 
      (9*zeta[2])/8 - 3*zeta[3]) + (-493/24 + ((249*I)/4)*Pi)*zeta[3] - 
    19*zeta[3]^2 + G[1, 0, x]*(365/6 + ((69*I)/4)*Pi + 
      (-21/4 - ((9*I)/4)*Pi)*Log[mu2/s] + (-11/4 - ((3*I)/4)*Pi)*
       Log[mu2/s]^2 + (-141/2 + ((81*I)/4)*Pi)*zeta[2] + (3*zeta[3])/2) + 
    G[0, 1, 1, x]*(-89/3 + ((55*I)/4)*Pi - (29*Log[mu2/s])/2 - 
      3*Log[mu2/s]^2 + (162 + (14*I)*Pi)*zeta[2] + 8*zeta[3]) + 
    G[0, 0, 0, x]*(-239/8 - ((55*I)/2)*Pi + (-9/4 - ((7*I)/2)*Pi)*
       Log[mu2/s]^2 - Log[mu2/s]^3 + (9/4 + ((21*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-93/4 - (6*I)*Pi + 6*zeta[2]) + 24*zeta[3]) + 
    zeta[2]*(-33929/192 + ((839*I)/48)*Pi + (409/4 - (35*I)*Pi)*zeta[3]) + 
    G[0, 1, x]*(365/6 - ((661*I)/24)*Pi + Log[mu2/s]^2*(-11/4 + zeta[2]) + 
      (-129 + (57*I)*Pi)*zeta[2] + Log[mu2/s]*(-21/4 + 3*zeta[2]) + 
      (2*I)*Pi*zeta[3] - (41*zeta[4])/2) + 
    x*((4/3 - (4*I)*Pi)*G[0, 0, 1, x] + (4*G[0, 1, 0, x])/3 + 
      (-8/3 + (4*I)*Pi)*G[0, 1, 1, x] - (2*G[1, 0, 0, x])/3 + 
      (-2/3 + (4*I)*Pi)*G[1, 0, 1, x] - (2*G[1, 1, 0, x])/3 + 
      (2 - (4*I)*Pi)*G[1, 1, 1, x] - 6*G[0, 0, 0, 0, x] + 
      6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] + 
      6*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
      10*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
      6*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 
      6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 10*G[1, 1, 1, 1, x] + 
      G[0, 0, x]*(-103/12 + ((4*I)/3)*Pi - 6*zeta[2]) + 
      G[1, 1, x]*(-103/12 + ((4*I)/3)*Pi - 2*zeta[2]) + 
      (-103/4 + (4*I)*Pi)*zeta[2] - 2*G[0, x]*zeta[2] + 
      G[0, 1, x]*(103/12 - ((4*I)/3)*Pi + 2*zeta[2]) + 
      G[1, 0, x]*(103/12 - ((4*I)/3)*Pi + 6*zeta[2]) + 
      (2 + (4*I)*Pi)*zeta[3] - (23*zeta[4])/2) + 
    x^2*(-3*G[0, 0, 0, 0, x] + 3*G[0, 0, 0, 1, x] + 3*G[0, 0, 1, 0, x] - 
      3*G[0, 0, 1, 1, x] + 3*G[0, 1, 0, 0, x] - 3*G[0, 1, 0, 1, x] - 
      3*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 3*G[1, 0, 0, 0, x] - 
      3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] + 3*G[1, 0, 1, 1, x] - 
      3*G[1, 1, 0, 0, x] + 3*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 0, x] - 
      3*G[1, 1, 1, 1, x] - 3*G[0, 0, x]*zeta[2] + 3*G[0, 1, x]*zeta[2] + 
      3*G[1, 0, x]*zeta[2] - 3*G[1, 1, x]*zeta[2] - (45*zeta[4])/4) + 
    (-237/32 - ((1629*I)/32)*Pi)*zeta[4] + 
    Log[mu2/s]^2*(403/64 + ((33*I)/8)*Pi + (151/16 + ((21*I)/8)*Pi)*zeta[2] + 
      (-45/4 - I*Pi)*zeta[3] + (101*zeta[4])/32) + 
    G[0, 0, x]*(-227/3 - ((81*I)/4)*Pi + (3/2 + I*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/2 + Log[mu2/s]^2*(25/4 + ((21*I)/4)*Pi - (3*zeta[2])/2) + 
      (-23/4 - ((63*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(9/4 + ((37*I)/4)*Pi + 
        (15 + (3*I)*Pi)*zeta[2] - 4*zeta[3]) + (-24 - (2*I)*Pi)*zeta[3] + 
      15*zeta[4]) + G[1, x]*(-41/2 + ((31*I)/3)*Pi - (9*Log[mu2/s])/2 - 
      (3*Log[mu2/s]^2)/2 + (1979/24 + (2*I)*Pi)*zeta[2] + 
      (103/2 - (27*I)*Pi)*zeta[3] + (393*zeta[4])/8) + 
    Log[mu2/s]*(593/64 + ((27*I)/4)*Pi + zeta[2]*(471/16 + ((99*I)/8)*Pi - 
        zeta[3]) + (-77/4 - (12*I)*Pi)*zeta[3] + (759*zeta[4])/32 - 
      30*zeta[5]) + (-209/4 + (28*I)*Pi)*zeta[5] + 
    G[0, x]*(41/2 - ((1553*I)/96)*Pi + (-3/4 - (I/8)*Pi)*Log[mu2/s]^4 - 
      Log[mu2/s]^5/8 + Log[mu2/s]^3*(-23/8 - ((3*I)/2)*Pi + zeta[2]/4) + 
      zeta[2]*(4675/24 - ((249*I)/4)*Pi - 59*zeta[3]) + 
      (93/4 + ((3*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*(-27/8 - ((41*I)/8)*Pi + 
        (-27/4 - ((3*I)/4)*Pi)*zeta[2] + 7*zeta[3]) + 
      Log[mu2/s]*(-43/32 - ((39*I)/4)*Pi + (-49/2 - ((21*I)/2)*Pi)*zeta[2] + 
        (15/2 + (8*I)*Pi)*zeta[3] - (101*zeta[4])/16) + 
      (63 + ((355*I)/16)*Pi)*zeta[4] + 16*zeta[5]) + 
    (((-599*I)/32)*Pi + (-59/2 - (5*I)*Pi)*G[1, 0, 0, 1, x] + 
      (-59/2 + (35*I)*Pi)*G[1, 0, 1, 0, x] + (-21/2 + (17*I)*Pi)*
       G[1, 0, 1, 1, x] + (95/2 + (28*I)*Pi)*G[1, 1, 0, 0, x] + 
      (5 + (50*I)*Pi)*G[1, 1, 0, 1, x] + (5 - (20*I)*Pi)*G[1, 1, 1, 0, x] - 
      (8*I)*Pi*G[1, 1, 1, 1, x] + (40 + (48*I)*Pi)*G[0, 0, 1, 1, 1, x] - 
      61*G[0, 1, 0, 0, 1, x] + (-61 - (42*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
      (95 - (24*I)*Pi)*G[0, 1, 0, 1, 1, x] + (-173 - (32*I)*Pi)*
       G[0, 1, 1, 0, 0, x] + (184 - (40*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (184 + (28*I)*Pi)*G[0, 1, 1, 1, 0, x] + (-220 + (16*I)*Pi)*
       G[0, 1, 1, 1, 1, x] - 14*G[1, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 1, x] - 
      8*G[1, 0, 0, 1, 0, x] + 3*G[1, 0, 0, 1, 1, x] - 
      18*G[1, 0, 1, 0, 0, x] + 53*G[1, 0, 1, 0, 1, x] + 
      53*G[1, 0, 1, 1, 0, x] - 36*G[1, 0, 1, 1, 1, x] + 
      14*G[1, 1, 0, 0, 0, x] + 14*G[1, 1, 0, 0, 1, x] + 
      14*G[1, 1, 0, 1, 0, x] + 36*G[1, 1, 0, 1, 1, x] - 
      12*G[1, 1, 1, 0, 0, x] - 8*G[1, 1, 1, 0, 1, x] - 
      8*G[1, 1, 1, 1, 0, x] + 10*G[0, 0, 0, 0, 0, 0, x] + 
      40*G[0, 0, 0, 0, 1, 1, x] - 14*G[0, 0, 0, 1, 0, 0, x] + 
      92*G[0, 0, 0, 1, 0, 1, x] + 92*G[0, 0, 0, 1, 1, 0, x] - 
      132*G[0, 0, 0, 1, 1, 1, x] + 68*G[0, 0, 1, 0, 0, 1, x] + 
      68*G[0, 0, 1, 0, 1, 0, x] - 124*G[0, 0, 1, 0, 1, 1, x] + 
      120*G[0, 0, 1, 1, 0, 0, x] - 188*G[0, 0, 1, 1, 0, 1, x] - 
      188*G[0, 0, 1, 1, 1, 0, x] + 236*G[0, 0, 1, 1, 1, 1, x] + 
      24*G[0, 1, 0, 0, 0, 0, x] - 8*G[0, 1, 0, 0, 0, 1, x] - 
      8*G[0, 1, 0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, 1, 1, x] + 
      6*G[0, 1, 0, 1, 0, 0, x] - 48*G[0, 1, 0, 1, 0, 1, x] - 
      48*G[0, 1, 0, 1, 1, 0, x] + 24*G[0, 1, 0, 1, 1, 1, x] - 
      28*G[0, 1, 1, 0, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
      4*G[0, 1, 1, 0, 1, 0, x] - 36*G[0, 1, 1, 0, 1, 1, x] + 
      12*G[0, 1, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 1, 0, 1, x] + 
      16*G[0, 1, 1, 1, 1, 0, x] + G[0, 0, 0, 0, 0, x]*
       (3 - (10*I)*Pi - 20*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (16 + (24*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (16 + (62*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (1 + (64*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (-39/2 - (25*I)*Pi - 3*Log[mu2/s]) - ((3*I)/4)*Pi*Log[mu2/s]^3 - 
      (I/8)*Pi*Log[mu2/s]^4 + G[0, 1, 0, 0, 0, x]*(4 + (22*I)*Pi + 
        6*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-32 - (44*I)*Pi + 
        12*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-32 - (56*I)*Pi + 
        12*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-40 - (4*I)*Pi + 
        36*Log[mu2/s]) + G[0, 0, 0, 1, x]*(14 + (6*I)*Pi + 
        (30 + (24*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 326*zeta[2]) + 
      G[1, 0, 1, x]*(-115/4 - (40*I)*Pi - 199*zeta[2]) + 
      G[1, 1, 0, x]*(-115/4 + ((105*I)/2)*Pi - 128*zeta[2]) + 
      G[0, 0, 1, 0, x]*(14 - I*Pi + (30 + (12*I)*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 - 126*zeta[2]) + G[0, 1, 1, 1, x]*
       (123 - (36*I)*Pi - 116*zeta[2]) + G[0, 1, 0, 0, x]*
       (77/2 - (45*I)*Pi + (12 + (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 
        23*zeta[2]) + G[0, 0, 0, 0, x]*(117/2 + (17*I)*Pi + 
        (-2 - (8*I)*Pi)*Log[mu2/s] + 14*Log[mu2/s]^2 - 2*zeta[2]) + 
      G[1, 0, 0, x]*(-148/3 - ((107*I)/2)*Pi + (-9/2 - (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (67*zeta[2])/2) + G[1, 1, 1, x]*
       ((5*I)*Pi + 64*zeta[2]) + G[0, 1, 1, 0, x]*(-75 - I*Pi - 
        12*Log[mu2/s] + 100*zeta[2]) + G[0, 1, 0, 1, x]*
       (-75 + (22*I)*Pi - 12*Log[mu2/s] + 224*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-10 - (34*I)*Pi - 42*Log[mu2/s] - 6*Log[mu2/s]^2 + 
        350*zeta[2]) + G[0, 1, 0, x]*(521/6 - ((109*I)/2)*Pi + 
        (-4 - I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-18 - (8*I)*Pi - 4*zeta[2]) + 
        (53 + (37*I)*Pi)*zeta[2] - 20*zeta[3]) + 
      G[0, 0, 0, x]*(63/2 + ((133*I)/2)*Pi + (-11 + (7*I)*Pi)*Log[mu2/s]^2 - 
        3*Log[mu2/s]^3 + Log[mu2/s]*(-6 + (6*I)*Pi - 9*zeta[2]) + 
        (-47 - (21*I)*Pi)*zeta[2] - 12*zeta[3]) + 
      G[0, 1, 1, x]*(217/4 + (66*I)*Pi + 18*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        (-272 - (52*I)*Pi)*zeta[2] - 8*zeta[3]) + 
      G[1, 1, x]*(((-115*I)/4)*Pi + (-134 + (44*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (727/12 - ((493*I)/2)*Pi)*zeta[3] + 64*zeta[3]^2 + 
      G[1, 0, x]*(-1253/24 - ((883*I)/12)*Pi + (3/2 + (I/2)*Pi)*
         Log[mu2/s]^2 + (254 - ((99*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/2 - ((3*I)/2)*Pi + 8*zeta[2]) + 35*zeta[3]) + 
      G[0, 0, 1, x]*(521/6 - (14*I)*Pi + (-4 - (4*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-18 - (20*I)*Pi - 8*zeta[2]) + (140 + (104*I)*Pi)*
         zeta[2] + 36*zeta[3]) + zeta[2]*(6721/24 + ((805*I)/24)*Pi + 
        (-67 + (38*I)*Pi)*zeta[3]) + G[1, x]*(((-1253*I)/24)*Pi + 
        Log[mu2/s]*(((9*I)/2)*Pi - 12*zeta[2]) + Log[mu2/s]^2*
         (((3*I)/2)*Pi - 4*zeta[2]) + (837/4 - ((205*I)/2)*Pi)*zeta[2] + 
        (-27 + (130*I)*Pi)*zeta[3] - (207*zeta[4])/4) + 
      G[0, 0, x]*(1677/16 + ((1603*I)/12)*Pi + (5/2 - (2*I)*Pi)*
         Log[mu2/s]^3 + Log[mu2/s]^4/4 + (6 + ((29*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(27/4 - ((15*I)/2)*Pi + (3*zeta[2])/2) + 
        Log[mu2/s]*(61/4 - ((21*I)/2)*Pi + (-13/2 - (6*I)*Pi)*zeta[2] - 
          28*zeta[3]) + (-3 + (4*I)*Pi)*zeta[3] - (323*zeta[4])/8) + 
      Log[mu2/s]*(((-33*I)/4)*Pi + (15/2 - ((57*I)/4)*Pi)*zeta[2] + 
        3*zeta[3] - (3*zeta[4])/2) + Log[mu2/s]^2*
       ((-4*I)*Pi + (5/2 - ((15*I)/4)*Pi)*zeta[2] + (1 - (2*I)*Pi)*zeta[3] - 
        zeta[4]/2) + (-42 + ((1031*I)/16)*Pi)*zeta[4] + 
      G[0, 1, x]*(-1253/24 + ((1747*I)/12)*Pi + (327/2 - (36*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(3/2 + (2*I)*Pi + 2*zeta[2]) + 
        Log[mu2/s]*(9/2 + (3*I)*Pi + 14*zeta[2]) + (44 - (108*I)*Pi)*
         zeta[3] + 48*zeta[4]) + (117/2 - (174*I)*Pi)*zeta[5] + 
      G[0, x]*(-599/32 + ((2129*I)/48)*Pi + (-3/4 + (2*I)*Pi)*Log[mu2/s]^3 + 
        (-1/8 + (I/4)*Pi)*Log[mu2/s]^4 + (-183/2 + (9*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-4 + (6*I)*Pi + (17/4 + ((3*I)/2)*Pi)*zeta[2] + 
          4*zeta[3]) + zeta[2]*(-18605/24 + ((729*I)/4)*Pi + 96*zeta[3]) + 
        (-4005/16 - ((491*I)/8)*Pi)*zeta[4] + Log[mu2/s]*
         (-33/4 + ((47*I)/4)*Pi + (19/4 + (18*I)*Pi)*zeta[2] + 
          (16 - (8*I)*Pi)*zeta[3] + zeta[4]) + 38*zeta[5]) - 
      (10637*zeta[6])/24)/(1 - x) + (268631*zeta[6])/1152 + 
    (-2539/96 + ((239*I)/24)*Pi + (-7/2 - I*Pi)*G[0, 0, 1, x] + 
      (-7/2 + (7*I)*Pi)*G[0, 1, 0, x] + (-56 + (9*I)*Pi)*G[1, 0, 0, x] + 
      (-19/2 + (13*I)*Pi)*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 
      7*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 
      9*G[1, 0, 0, 1, x] + 9*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] + 
      46*G[1, 1, 0, 0, x] - 18*G[1, 1, 0, 1, x] - 18*G[1, 1, 1, 0, x] + 
      31*G[1, 1, 1, 1, x] - 15*G[0, 0, 0, 0, 0, 0, x] - (3*Log[mu2/s]^5)/16 - 
      Log[mu2/s]^6/48 + G[0, 1, 1, x]*(47/6 + Log[mu2/s]) + 
      G[1, 0, 1, x]*(32 + Log[mu2/s]) + G[1, 1, 0, x]*
       (32 + (29*I)*Pi + Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (45/2 + 15*Log[mu2/s]) + G[1, 0, x]*(-49/4 - ((51*I)/2)*Pi + 
        (-3/2 + I*Pi)*Log[mu2/s] - 59*zeta[2]) + 
      G[0, 1, x]*(-49/4 + ((17*I)/6)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - 
        24*zeta[2]) + Log[mu2/s]^4*(-17/16 + zeta[2]/16) + 
      G[0, 0, 0, 0, x]*(-51/2 - (45*Log[mu2/s])/2 - (15*Log[mu2/s]^2)/2 + 
        (3*zeta[2])/2) + G[1, 1, x]*(51/2 + (21*I)*Pi - (3*Log[mu2/s])/2 - 
        Log[mu2/s]^2/2 + (37*zeta[2])/2) + G[0, 0, 0, x]*
       (81/4 + (45*Log[mu2/s]^2)/4 + (5*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(51/2 - (3*zeta[2])/2) + (27*zeta[2])/4 - 18*zeta[3]) - 
      (381*zeta[3])/4 + 2*zeta[3]^2 + Log[mu2/s]^3*(-27/8 - (9*zeta[2])/8 + 
        3*zeta[3]) + G[1, x]*(239/24 + ((31*I)/2)*Pi + (9/4 - ((3*I)/2)*Pi)*
         Log[mu2/s] + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        (-1483/12 - ((37*I)/2)*Pi)*zeta[2] + 29*zeta[3]) + 
      zeta[2]*(-8467/192 + ((151*I)/4)*Pi + (125*zeta[3])/4) - 
      (413*zeta[4])/16 + Log[mu2/s]^2*(-507/64 + ((3*I)/4)*Pi - 
        (105*zeta[2])/16 + (51*zeta[3])/4 + (83*zeta[4])/32) + 
      G[0, 0, x]*(-507/32 - ((7*I)/2)*Pi - (15*Log[mu2/s]^3)/4 - 
        (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(-51/4 + (3*zeta[2])/4) - 
        (105*zeta[2])/8 + (51*zeta[3])/2 + Log[mu2/s]*
         (-81/4 - (27*zeta[2])/4 + 18*zeta[3]) + (83*zeta[4])/16) + 
      G[0, x]*(785/64 - ((49*I)/4)*Pi + (15*Log[mu2/s]^4)/16 + 
        Log[mu2/s]^5/8 + Log[mu2/s]^3*(17/4 - zeta[2]/4) + 
        Log[mu2/s]^2*(81/8 + (27*zeta[2])/8 - 9*zeta[3]) + 
        zeta[2]*(1181/16 - zeta[3]) - (107*zeta[3])/4 + 
        Log[mu2/s]*(507/32 - ((3*I)/2)*Pi + (105*zeta[2])/8 - 
          (51*zeta[3])/2 - (83*zeta[4])/16) + (207*zeta[4])/32 - 
        30*zeta[5]) + 83*zeta[5] + Log[mu2/s]*(-785/64 + ((9*I)/4)*Pi + 
        zeta[2]*(-357/16 + zeta[3]) + (107*zeta[3])/4 - (207*zeta[4])/32 + 
        30*zeta[5]) + (37729*zeta[6])/1152)/x + 
    ((-24*I)*Pi*G[1, 0, x] - 24*G[1, 0, 0, x] + (87 - (42*I)*Pi)*
       G[0, 0, 1, 1, 1, x] + (-31/2 - (3*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
      (-31/2 + (33*I)*Pi)*G[0, 1, 0, 1, 0, x] + (51/2 + (15*I)*Pi)*
       G[0, 1, 0, 1, 1, x] + (67/2 + (28*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (-3 + (50*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-3 - (20*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 1, 1, x] - 
      5*G[0, 0, 0, 0, 0, 0, x] - 8*G[0, 0, 0, 0, 1, 1, x] + 
      7*G[0, 0, 0, 1, 0, 0, x] - 64*G[0, 0, 0, 1, 0, 1, x] - 
      64*G[0, 0, 0, 1, 1, 0, x] + 90*G[0, 0, 0, 1, 1, 1, x] - 
      67*G[0, 0, 1, 0, 0, 1, x] - 67*G[0, 0, 1, 0, 1, 0, x] + 
      107*G[0, 0, 1, 0, 1, 1, x] - 135*G[0, 0, 1, 1, 0, 0, x] + 
      178*G[0, 0, 1, 1, 0, 1, x] + 178*G[0, 0, 1, 1, 1, 0, x] - 
      220*G[0, 0, 1, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, 0, x] - 
      8*G[0, 1, 0, 0, 0, 1, x] - 8*G[0, 1, 0, 0, 1, 0, x] + 
      5*G[0, 1, 0, 0, 1, 1, x] - 18*G[0, 1, 0, 1, 0, 0, x] + 
      51*G[0, 1, 0, 1, 0, 1, x] + 51*G[0, 1, 0, 1, 1, 0, x] - 
      36*G[0, 1, 0, 1, 1, 1, x] + 14*G[0, 1, 1, 0, 0, 0, x] + 
      14*G[0, 1, 1, 0, 0, 1, x] + 14*G[0, 1, 1, 0, 1, 0, x] + 
      36*G[0, 1, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 1, 0, 0, x] - 
      8*G[0, 1, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 1, 0, x] + 
      G[0, 0, 0, 1, 1, x]*(-19 - (10*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-51 + (28*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-51 + (31*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-3/2 - (23*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(3/2 - (65*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-9 + 8*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-9 - (49*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-3/2 + (5*I)*Pi + 10*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (175/4 + (54*I)*Pi + 18*Log[mu2/s] + 6*Log[mu2/s]^2 - 340*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-95/4 + (10*I)*Pi - 193*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-95/4 + ((61*I)/2)*Pi - 128*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-89/4 - ((15*I)/2)*Pi + (3 + (4*I)*Pi)*Log[mu2/s] - 
        7*Log[mu2/s]^2 + zeta[2]) + G[0, 1, 0, 0, x]*(-40 - ((43*I)/2)*Pi + 
        (-9/2 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (71*zeta[2])/2) + 
      G[0, 1, 1, 1, x]*((-3*I)*Pi + 64*zeta[2]) + G[0, 0, 1, 0, x]*
       (-51/2 - ((123*I)/2)*Pi + (-12 - (12*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 + 156*zeta[2]) + G[0, 0, 0, 1, x]*
       (-51/2 - (40*I)*Pi + (-12 - (30*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 
        301*zeta[2]) + G[0, 0, 1, x]*(-1943/24 + ((91*I)/4)*Pi + 
        (3/2 + (5*I)*Pi)*Log[mu2/s]^2 + (173/2 - (85*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/2 + (9*I)*Pi + 16*zeta[2]) - 18*zeta[3]) + 
      G[0, 1, 1, x]*(((-95*I)/4)*Pi + (-70 + (44*I)*Pi)*zeta[2] - 
        2*zeta[3]) + (1367/24 + (165*I)*Pi)*zeta[3] - (133*zeta[3]^2)/2 + 
      G[0, 0, 0, x]*(-19 - ((167*I)/4)*Pi + (15/4 - ((7*I)/2)*Pi)*
         Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + (123/4 + ((21*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(6 - ((3*I)/2)*Pi + (9*zeta[2])/2) + 
        6*zeta[3]) + G[0, 1, 0, x]*(-1943/24 - ((237*I)/4)*Pi + 
        (3/2 + (I/2)*Pi)*Log[mu2/s]^2 + (120 - ((91*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/2 - ((3*I)/2)*Pi + 8*zeta[2]) + 37*zeta[3]) + 
      zeta[2]*(((-1367*I)/24)*Pi + (-167/2 + (5*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((-1943*I)/24)*Pi + Log[mu2/s]*(((9*I)/2)*Pi - 
          12*zeta[2]) + Log[mu2/s]^2*(((3*I)/2)*Pi - 4*zeta[2]) + 
        (301/4 - ((113*I)/2)*Pi)*zeta[2] + (-31 + (138*I)*Pi)*zeta[3] - 
        (153*zeta[4])/4) + Log[mu2/s]*(((9*I)/2)*Pi*zeta[2] + 
        (-9/2 + (12*I)*Pi)*zeta[3] - 24*zeta[4]) + 
      Log[mu2/s]^2*(((3*I)/2)*Pi*zeta[2] + (-3/2 + (4*I)*Pi)*zeta[3] - 
        8*zeta[4]) + (1541/16 - ((377*I)/8)*Pi)*zeta[4] + 
      G[0, 0, x]*(-4505/96 - ((2489*I)/24)*Pi + (-3/4 + I*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/8 + Log[mu2/s]^2*(-5/2 + (3*I)*Pi - (3*zeta[2])/4) + 
        (225/8 - (3*I)*Pi)*zeta[2] + (3/2 - (2*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-15/4 + ((11*I)/2)*Pi + (3/4 + (3*I)*Pi)*zeta[2] + 
          14*zeta[3]) + (323*zeta[4])/16) + 
      G[0, x]*(((-4505*I)/96)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^3 - 
        (I/8)*Pi*Log[mu2/s]^4 + zeta[2]*(11743/24 - ((909*I)/8)*Pi - 
          30*zeta[3]) + Log[mu2/s]^2*(((-5*I)/2)*Pi + (-3/2 - ((3*I)/4)*Pi)*
           zeta[2] - 2*zeta[3]) + (313/4 - ((37*I)/2)*Pi)*zeta[3] + 
        (733/4 + ((695*I)/16)*Pi)*zeta[4] + Log[mu2/s]*(((-15*I)/4)*Pi + 
          (-9/2 - ((33*I)/4)*Pi)*zeta[2] + (-3 - (2*I)*Pi)*zeta[3] + 
          16*zeta[4]) - (53*zeta[5])/2) + (-317/4 + ((351*I)/2)*Pi)*zeta[5] + 
      (5213*zeta[6])/48)/(1 - x)^2)/Nc^3 + 
  (272435/5184 + ((105113*I)/1728)*Pi + (-68/3 + (94*I)*Pi)*
     G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 0, 0, 0, 0, x] + 
    28*G[0, 0, 0, 0, 0, 1, x] + 28*G[0, 0, 0, 0, 1, 0, x] + 
    4*G[0, 0, 0, 0, 1, 1, x] + 45*G[0, 0, 0, 1, 0, 0, x] - 
    30*G[0, 0, 0, 1, 0, 1, x] - 30*G[0, 0, 0, 1, 1, 0, x] + 
    124*G[0, 0, 0, 1, 1, 1, x] + 50*G[0, 0, 1, 0, 0, 0, x] - 
    6*G[0, 0, 1, 0, 0, 1, x] - 6*G[0, 0, 1, 0, 1, 0, x] + 
    40*G[0, 0, 1, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 0, 0, x] + 
    56*G[0, 0, 1, 1, 0, 1, x] + 56*G[0, 0, 1, 1, 1, 0, x] - 
    100*G[0, 0, 1, 1, 1, 1, x] - 14*G[0, 1, 0, 0, 0, 0, x] + 
    40*G[0, 1, 0, 0, 0, 1, x] + 40*G[0, 1, 0, 0, 1, 0, x] + 
    4*G[0, 1, 0, 0, 1, 1, x] + 7*G[0, 1, 0, 1, 0, 0, x] + 
    16*G[0, 1, 0, 1, 0, 1, x] + 16*G[0, 1, 0, 1, 1, 0, x] - 
    44*G[0, 1, 0, 1, 1, 1, x] + 12*G[0, 1, 1, 0, 0, 0, x] + 
    4*G[0, 1, 1, 0, 0, 1, x] + 4*G[0, 1, 1, 0, 1, 0, x] - 
    44*G[0, 1, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 1, 0, 0, x] - 
    80*G[0, 1, 1, 1, 0, 1, x] - 80*G[0, 1, 1, 1, 1, 0, x] + 
    84*G[0, 1, 1, 1, 1, 1, x] - 48*G[1, 0, 0, 0, 0, 0, x] + 
    56*G[1, 0, 0, 0, 0, 1, x] + 56*G[1, 0, 0, 0, 1, 0, x] - 
    64*G[1, 0, 0, 0, 1, 1, x] + 44*G[1, 0, 0, 1, 0, 0, x] - 
    70*G[1, 0, 0, 1, 0, 1, x] - 70*G[1, 0, 0, 1, 1, 0, x] + 
    32*G[1, 0, 0, 1, 1, 1, x] + 40*G[1, 0, 1, 0, 0, 0, x] - 
    46*G[1, 0, 1, 0, 0, 1, x] - 46*G[1, 0, 1, 0, 1, 0, x] + 
    16*G[1, 0, 1, 0, 1, 1, x] - 28*G[1, 0, 1, 1, 0, 0, x] + 
    8*G[1, 0, 1, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 1, 0, x] - 
    24*G[1, 0, 1, 1, 1, 1, x] + 48*G[1, 1, 0, 0, 0, 0, x] - 
    48*G[1, 1, 0, 0, 0, 1, x] - 48*G[1, 1, 0, 0, 1, 0, x] - 
    20*G[1, 1, 0, 0, 1, 1, x] - 36*G[1, 1, 0, 1, 0, 0, x] - 
    4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] - 
    52*G[1, 1, 0, 1, 1, 1, x] - 60*G[1, 1, 1, 0, 0, 0, x] - 
    32*G[1, 1, 1, 0, 0, 1, x] - 32*G[1, 1, 1, 0, 1, 0, x] + 
    12*G[1, 1, 1, 0, 1, 1, x] - 104*G[1, 1, 1, 1, 0, 0, x] + 
    96*G[1, 1, 1, 1, 0, 1, x] + 96*G[1, 1, 1, 1, 1, 0, x] + 
    44*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, 1, x]*
     (22 - (8*I)*Pi - 40*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (22 - (25*I)*Pi - 40*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (30 - (24*I)*Pi - 32*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (-30 - (32*I)*Pi - 24*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (-30 - (44*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-301/6 + (22*I)*Pi - 22*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
     ((120*I)*Pi - 20*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (-7/3 + (45*I)*Pi - 15*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-187/3 + (15*I)*Pi - 11*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (222 - (4*I)*Pi - 8*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (139/3 + (8*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (14 + (24*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (14 + (26*I)*Pi - 8*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-8 - (64*I)*Pi - 8*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (-26 + (19*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (-26 + (40*I)*Pi - 4*Log[mu2/s]) + (-145/144 - (I/4)*Pi)*Log[mu2/s]^5 - 
    (3*Log[mu2/s]^6)/16 + G[1, 0, 1, 1, 1, x]*(89 - (12*I)*Pi + 
      4*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(69 - (34*I)*Pi + 4*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(-410/3 - (40*I)*Pi + 4*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(34 + (8*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(67/2 + (6*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(-353/3 - (16*I)*Pi + 12*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(-11 - (4*I)*Pi + 16*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-54 + (8*I)*Pi + 16*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-54 - (10*I)*Pi + 16*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(-11 - (14*I)*Pi + 16*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(-108 - (8*I)*Pi + 24*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-108 - (16*I)*Pi + 24*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(98 - (8*I)*Pi + 32*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(98 - (36*I)*Pi + 32*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(66 - (36*I)*Pi + 56*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(-104 - (42*I)*Pi + (-12 - (52*I)*Pi)*Log[mu2/s] - 
      4*Log[mu2/s]^2 - 144*zeta[2]) + G[0, 1, 0, 0, x]*
     (-569/18 - (81*I)*Pi + (22/3 - (10*I)*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/2 - (221*zeta[2])/2) + G[1, 1, 1, 0, x]*
     (90 + (30*I)*Pi + (-6 + (40*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 
      90*zeta[2]) + G[1, 0, 1, 1, x]*(263/2 + (66*I)*Pi + 
      (-12 + (36*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 - 42*zeta[2]) + 
    G[0, 1, 0, 1, x]*(22 - ((323*I)/3)*Pi + (36 - (4*I)*Pi)*Log[mu2/s] - 
      6*Log[mu2/s]^2 - 26*zeta[2]) + G[0, 0, 1, 0, x]*
     (-923/18 - ((197*I)/6)*Pi + (10/3 - (10*I)*Pi)*Log[mu2/s] + 
      10*Log[mu2/s]^2 - 22*zeta[2]) + G[0, 0, 1, 1, x]*
     (-247/18 - (72*I)*Pi + (152/3 - (24*I)*Pi)*Log[mu2/s] - 
      10*Log[mu2/s]^2 - 6*zeta[2]) + Log[mu2/s]^4*(-31/18 - ((45*I)/16)*Pi + 
      (13*zeta[2])/16) + G[0, 0, 0, 1, x]*(-923/18 + ((8*I)/3)*Pi + 
      (10/3 - (20*I)*Pi)*Log[mu2/s] + 10*Log[mu2/s]^2 + 14*zeta[2]) + 
    G[0, 0, 0, 0, x]*(4091/36 + ((51*I)/2)*Pi + (35/6 - (54*I)*Pi)*
       Log[mu2/s] + Log[mu2/s]^2/2 + (59*zeta[2])/2) + 
    G[1, 1, 0, 1, x]*(90 + (84*I)*Pi + (-6 + (32*I)*Pi)*Log[mu2/s] + 
      4*Log[mu2/s]^2 + 34*zeta[2]) + G[0, 1, 1, 1, x]*
     (5 + (66*I)*Pi + (-48 + (32*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 
      38*zeta[2]) + G[1, 0, 0, 0, x]*(179/4 - ((45*I)/2)*Pi + 
      (3/2 - (2*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 + 43*zeta[2]) + 
    G[1, 0, 1, 0, x]*(-159/2 + ((21*I)/2)*Pi + (-12 + (8*I)*Pi)*Log[mu2/s] - 
      10*Log[mu2/s]^2 + 52*zeta[2]) + G[1, 1, 0, 0, x]*
     (-108 + (96*I)*Pi + (-36 + (24*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 + 
      56*zeta[2]) + G[0, 1, 1, 0, x]*(22 - ((77*I)/3)*Pi + 
      (36 + (4*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 + 58*zeta[2]) + 
    G[1, 0, 0, 1, x]*(-159/2 + (3*I)*Pi - 12*Log[mu2/s] - 10*Log[mu2/s]^2 + 
      152*zeta[2]) + G[0, 1, 0, x]*(1463/6 + ((313*I)/18)*Pi + 
      (-9 + ((17*I)/2)*Pi)*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
      Log[mu2/s]*(27 + ((76*I)/3)*Pi - 76*zeta[2]) + 
      (659/3 - ((81*I)/2)*Pi)*zeta[2] - 78*zeta[3]) + 
    G[0, 0, 1, x]*(1463/6 - (38*I)*Pi + (-9 + (12*I)*Pi)*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(27 + (36*I)*Pi - 12*zeta[2]) + 
      (-140/3 - (12*I)*Pi)*zeta[2] - 26*zeta[3]) + 
    G[1, 1, 1, x]*(205/6 - (2*I)*Pi + (109 + (22*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(12 - (18*I)*Pi + 60*zeta[2]) - 24*zeta[3]) + 
    G[1, 0, 0, x]*(903/8 - (56*I)*Pi + (3/4 + (9*I)*Pi)*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(-85/4 - (9*I)*Pi - 140*zeta[2]) + 
      (761/4 - (19*I)*Pi)*zeta[2] - 4*zeta[3]) + (-12259/54 + ((26*I)/9)*Pi)*
     zeta[3] + (23*zeta[3]^2)/3 + Log[mu2/s]^3*(1909/216 - ((185*I)/24)*Pi + 
      (623/72 + (I/2)*Pi)*zeta[2] + (17*zeta[3])/2) + 
    G[0, 0, 0, x]*(-6077/24 + ((893*I)/18)*Pi + (21/4 + ((39*I)/2)*Pi)*
       Log[mu2/s]^2 + 3*Log[mu2/s]^3 + (-1043/12 + ((119*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-51/4 + ((59*I)/3)*Pi + 90*zeta[2]) + 18*zeta[3]) + 
    G[1, 0, 1, x]*(-215/2 + (59*I)*Pi + (3 - (14*I)*Pi)*Log[mu2/s]^2 - 
      4*Log[mu2/s]^3 + (-5 + (42*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(7 - (18*I)*Pi + 4*zeta[2]) + 38*zeta[3]) + 
    G[0, 1, 1, x]*(-333/2 - (19*I)*Pi - 46*Log[mu2/s] + 
      (6 - (10*I)*Pi)*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
      (518/3 + (36*I)*Pi)*zeta[2] + 52*zeta[3]) + 
    G[1, 1, 0, x]*(-215/2 - (11*I)*Pi + (3 - (16*I)*Pi)*Log[mu2/s]^2 - 
      4*Log[mu2/s]^3 + Log[mu2/s]*(7 - (36*I)*Pi - 16*zeta[2]) + 
      (-268 + (26*I)*Pi)*zeta[2] + 68*zeta[3]) + 
    zeta[2]*(1045873/5184 + ((981*I)/16)*Pi + (3049/18 + (41*I)*Pi)*
       zeta[3]) + ((-3*I)*Pi*G[0, 0, 1, x] - (3*I)*Pi*G[0, 1, 0, x] + 
      (29/2 + (9*I)*Pi)*G[0, 1, 1, x] - (9*I)*Pi*G[1, 0, 0, x] + 
      (-263/12 - ((89*I)/2)*Pi)*G[1, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
      3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] - 
      9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] + 
      (13 - I*Pi)*G[1, 0, 1, 1, x] - (203*G[1, 1, 0, 0, x])/2 + 
      (57 + I*Pi)*G[1, 1, 0, 1, x] + 57*G[1, 1, 1, 0, x] - 
      91*G[1, 1, 1, 1, x] - G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] + 
      G[0, 1, x]*(((29*I)/2)*Pi - 6*zeta[2]) + G[1, 1, 1, x]*
       (77/6 - (22*I)*Pi + 12*Log[mu2/s] - zeta[2]) + 
      G[1, 0, 1, x]*(-263/12 + (4*I)*Pi + 2*zeta[2]) + 
      G[1, 0, x]*(((-263*I)/12)*Pi + (53*zeta[2])/2) + 
      G[1, 1, x]*(211/8 + ((23*I)/12)*Pi + (11 + (9*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (217*zeta[2])/2 + 2*zeta[3]) + 
      G[1, x]*(((211*I)/8)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((11*I)*Pi - 6*zeta[2]) + (41/12 + (28*I)*Pi)*zeta[2] + 
        (1/2 + (6*I)*Pi)*zeta[3]))/x^2 + 
    G[0, 1, x]*(-5905/72 + (54*I)*Pi + (-3 - (4*I)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4 + (2561/18 + ((50*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(3/2 - (12*I)*Pi + 47*zeta[2]) + 
      Log[mu2/s]*(-70/3 - (16*I)*Pi + (8/3 + (22*I)*Pi)*zeta[2] - 
        4*zeta[3]) + (259/3 - (26*I)*Pi)*zeta[3] - 716*zeta[4]) + 
    G[1, 0, x]*(-5905/72 - ((431*I)/24)*Pi + (-3 - (4*I)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4 + (252 + ((141*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(3/2 - ((21*I)/4)*Pi + 75*zeta[2]) + 
      Log[mu2/s]*(-70/3 - ((45*I)/4)*Pi + (120 + (30*I)*Pi)*zeta[2] - 
        4*zeta[3]) + (-9 + (42*I)*Pi)*zeta[3] - 423*zeta[4]) + 
    Log[mu2/s]^2*(237899/5184 - ((23*I)/12)*Pi + (3673/144 - ((87*I)/8)*Pi)*
       zeta[2] + (-67/9 + (13*I)*Pi)*zeta[3] - (4621*zeta[4])/32) + 
    (-1081027/864 - ((481*I)/32)*Pi)*zeta[4] + 
    G[1, 1, x]*(7153/72 - (58*I)*Pi + (6 + (4*I)*Pi)*Log[mu2/s]^3 + 
      2*Log[mu2/s]^4 + Log[mu2/s]^2*(11/2 + (21*I)*Pi - 14*zeta[2]) + 
      (-563/2 + (27*I)*Pi)*zeta[2] + (-120 - (24*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(46/3 + (30*I)*Pi + (-60 - (40*I)*Pi)*zeta[2] + 8*zeta[3]) + 
      277*zeta[4]) + G[0, 0, x]*(4657/72 + ((7975*I)/216)*Pi + 
      (-5/6 - (3*I)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/2 + 
      Log[mu2/s]^2*(-37/9 - ((25*I)/4)*Pi - (117*zeta[2])/2) + 
      (-745/9 - ((239*I)/12)*Pi)*zeta[2] + (-13 - (42*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(1250/27 + ((217*I)/36)*Pi + (-335/3 - (83*I)*Pi)*zeta[2] + 
        6*zeta[3]) + (1035*zeta[4])/2) + 
    G[0, x]*(5633/54 - ((125921*I)/2592)*Pi + (20/9 + ((7*I)/8)*Pi)*
       Log[mu2/s]^4 + (7*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
       (-59/72 + ((91*I)/18)*Pi + (13*zeta[2])/4) + 
      Log[mu2/s]^2*(-2263/72 - ((365*I)/72)*Pi + (61/2 + ((57*I)/4)*Pi)*
         zeta[2] - (17*zeta[3])/2) + (-841/18 - ((1277*I)/18)*Pi)*zeta[3] + 
      zeta[2]*(-46765/108 + ((193*I)/12)*Pi + (59*zeta[3])/2) + 
      (-1175/6 + ((3259*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(-80993/2592 - ((4309*I)/108)*Pi + (13/36 + (6*I)*Pi)*
         zeta[2] + (91/18 - (15*I)*Pi)*zeta[3] + (3219*zeta[4])/16) - 
      29*zeta[5]) + G[1, x]*(-261/2 - ((14*I)/3)*Pi + I*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*((3*I)*Pi - 12*zeta[2]) + Log[mu2/s]^2*
       (3 + (7*I)*Pi + (-69 - I*Pi)*zeta[2] - 2*zeta[3]) + 
      (105/2 + (51*I)*Pi)*zeta[3] + zeta[2]*(161 - (48*I)*Pi + 156*zeta[3]) + 
      (959 + (60*I)*Pi)*zeta[4] + Log[mu2/s]*(-22 - (2*I)*Pi + 
        (-117 - (24*I)*Pi)*zeta[2] + 12*zeta[3] + 242*zeta[4]) - 
      23*zeta[5]) + x^2*(-9*G[0, 0, 0, 0, x] + 9*G[0, 0, 0, 1, x] + 
      9*G[0, 0, 1, 0, x] - 9*G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 0, x] - 
      9*G[0, 1, 0, 1, x] - 9*G[0, 1, 1, 0, x] + 9*G[0, 1, 1, 1, x] + 
      9*G[1, 0, 0, 0, x] - 9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] + 
      9*G[1, 0, 1, 1, x] - 9*G[1, 1, 0, 0, x] + 9*G[1, 1, 0, 1, x] + 
      9*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] + G[0, 0, 1, 0, 0, x] - 
      G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] - 
      G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] - 
      G[0, 1, 0, 1, 1, x] - G[1, 0, 1, 0, 0, x] + G[1, 0, 1, 0, 1, x] + 
      G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - 
      G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] + G[1, 1, 0, 1, 1, x] + 
      G[0, 0, 0, x]*zeta[2] + 2*G[0, 0, 1, x]*zeta[2] - 
      2*G[0, 1, 0, x]*zeta[2] - G[0, 1, 1, x]*zeta[2] - 
      G[1, 0, 0, x]*zeta[2] - 2*G[1, 0, 1, x]*zeta[2] + 
      2*G[1, 1, 0, x]*zeta[2] + G[1, 1, 1, x]*zeta[2] + 
      G[0, 0, x]*(-9*zeta[2] - 3*zeta[3]) + G[1, 1, x]*
       (-9*zeta[2] - 3*zeta[3]) - 5*zeta[2]*zeta[3] + 
      G[0, 1, x]*(9*zeta[2] + 3*zeta[3]) + G[1, 0, x]*
       (9*zeta[2] + 3*zeta[3]) - (135*zeta[4])/4 + (17*G[0, x]*zeta[4])/2 - 
      (17*G[1, x]*zeta[4])/2 - 10*zeta[5]) + 
    x*(30*G[0, 0, 0, 0, x] - 42*G[0, 0, 0, 1, x] - 42*G[0, 0, 1, 0, x] + 
      12*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 0, x] + 23*G[0, 1, 0, 1, x] + 
      23*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] - 37*G[1, 0, 0, 0, x] + 
      33*G[1, 0, 0, 1, x] + 33*G[1, 0, 1, 0, x] + 13*G[1, 0, 1, 1, x] + 
      6*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] - 
      36*G[1, 1, 1, 1, x] + G[0, 0, 1, 0, 0, x] - G[0, 0, 1, 0, 1, x] - 
      G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
      G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] - G[0, 1, 0, 1, 1, x] - 
      G[1, 0, 1, 0, 0, x] + G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - 
      G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
      G[1, 1, 0, 1, 0, x] + G[1, 1, 0, 1, 1, x] + 
      G[1, 0, 1, x]*(-79/3 + (38*I)*Pi - 8*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 1, 0, x]*(35/3 + (20*I)*Pi + 4*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 1, 1, x]*(-31 + (18*I)*Pi - 8*Log[mu2/s] - zeta[2]) + 
      G[1, 0, 0, x]*(7 + 4*Log[mu2/s] - zeta[2]) + (12*I)*Pi*Log[mu2/s]*
       zeta[2] + G[0, 0, 0, x]*(23/3 - (12*I)*Pi + zeta[2]) + 
      G[1, 1, 1, x]*(137/3 - (30*I)*Pi + 12*Log[mu2/s] + zeta[2]) + 
      G[1, 1, 0, x]*(-79/3 - (8*I)*Pi - 8*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 0, 1, x]*(35/3 - (26*I)*Pi + 4*Log[mu2/s] + 2*zeta[2]) + 
      zeta[2]*(-22 + (58*I)*Pi - 5*zeta[3]) + 
      G[1, 1, x]*(-22/3 + ((58*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 3*zeta[2] - 
        3*zeta[3]) + G[0, 0, x]*(-22/3 + ((58*I)/3)*Pi + 
        (4*I)*Pi*Log[mu2/s] + 55*zeta[2] - 3*zeta[3]) + 
      (14/3 + (66*I)*Pi)*zeta[3] + G[1, 0, x]*(22/3 - ((58*I)/3)*Pi - 
        (4*I)*Pi*Log[mu2/s] - 54*zeta[2] + 3*zeta[3]) + 
      G[0, 1, x]*(22/3 - ((58*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] - 28*zeta[2] + 
        3*zeta[3]) + G[1, x]*((41 - (4*I)*Pi)*zeta[2] + 
        12*Log[mu2/s]*zeta[2] - 51*zeta[3] - (17*zeta[4])/2) + 
      (757*zeta[4])/2 + G[0, x]*((3 - (32*I)*Pi)*zeta[2] + 43*zeta[3] + 
        (17*zeta[4])/2) - 10*zeta[5]) + (5375/18 + (139*I)*Pi)*zeta[5] + 
    Log[mu2/s]*(150361/1728 + ((5549*I)/144)*Pi + 
      zeta[2]*(68143/432 + ((195*I)/8)*Pi - (73*zeta[3])/2) + 
      (-311/3 + ((101*I)/6)*Pi)*zeta[3] + (-24979/96 - ((325*I)/8)*Pi)*
       zeta[4] + 60*zeta[5]) + Nf^2*(125159/26244 + ((127*I)/27)*Pi + 
      (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)/x^2 + (28*G[0, 1, 1, x])/3 + 
      (16 - ((16*I)/9)*Pi)*G[1, 1, 1, x] - (32*G[0, 0, 0, 0, x])/9 + 
      (16*G[0, 0, 1, 1, x])/9 + (16*G[0, 1, 0, 0, x])/9 + 
      (16*G[1, 0, 0, 1, x])/9 + (16*G[1, 0, 1, 0, x])/9 - 
      (16*G[1, 0, 1, 1, x])/9 + (16*G[1, 1, 0, 0, x])/9 - 
      (16*G[1, 1, 0, 1, x])/9 - (16*G[1, 1, 1, 0, x])/9 + 
      G[1, 0, 0, x]*(-592/27 - ((16*I)/9)*Pi - (32*Log[mu2/s])/9) + 
      G[0, 0, 1, x]*(-764/27 - (16*Log[mu2/s])/9) + 
      G[0, 1, 0, x]*(-764/27 - (16*Log[mu2/s])/9) + (38*Log[mu2/s]^3)/81 + 
      Log[mu2/s]^4/27 + G[1, 0, 1, x]*(80/27 + ((16*I)/9)*Pi + 
        (16*Log[mu2/s])/9) + G[1, 1, 0, x]*(80/27 + ((16*I)/9)*Pi + 
        (16*Log[mu2/s])/9) + G[0, 0, 0, x]*(1276/27 + (32*Log[mu2/s])/9) + 
      G[1, 0, x]*(364/9 - ((80*I)/27)*Pi + (16 - ((16*I)/9)*Pi)*Log[mu2/s]) + 
      G[1, 1, x]*(-436/9 + ((80*I)/27)*Pi + (-16 + ((16*I)/9)*Pi)*
         Log[mu2/s] - (16*zeta[2])/9) + G[0, 0, x]*(-292/9 + ((80*I)/27)*Pi + 
        (-16 + ((16*I)/9)*Pi)*Log[mu2/s] - (16*zeta[2])/9) + 
      Log[mu2/s]^2*(185/81 + ((2*I)/3)*Pi + (4*zeta[2])/9) + 
      (-11504/81 + ((68*I)/9)*Pi)*zeta[2] + G[0, 1, x]*
       (364/9 - ((80*I)/27)*Pi + (16 - ((16*I)/9)*Pi)*Log[mu2/s] + 
        (32*zeta[2])/9) + G[1, x]*(76/3 + Log[mu2/s]*(8 - (16*zeta[2])/9) + 
        (604/27 - ((32*I)/9)*Pi)*zeta[2] - (32*zeta[3])/9) + 
      (-1340/243 + ((16*I)/9)*Pi)*zeta[3] + 
      G[0, x]*(-18932/729 - ((100*I)/81)*Pi + (-20/27 - ((4*I)/9)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/27 + (1568/27 - ((8*I)/9)*Pi)*
         zeta[2] + Log[mu2/s]*(-748/81 - ((40*I)/27)*Pi + (40*zeta[2])/9) + 
        (40*zeta[3])/27) + Log[mu2/s]*(3893/729 + ((10*I)/3)*Pi + 
        (-1364/27 + ((16*I)/3)*Pi)*zeta[2] + (56*zeta[3])/27) + 
      x*(-20*G[0, 0, 0, x] + 12*G[0, 0, 1, x] + 12*G[0, 1, 0, x] - 
        4*G[0, 1, 1, x] + 8*G[1, 0, 0, x] - 8*G[1, 1, 1, x] + 
        G[0, 1, x]*(-64/3 - 8*Log[mu2/s]) + G[1, 0, x]*
         (-64/3 - 8*Log[mu2/s]) + G[0, 0, x]*(64/3 + 8*Log[mu2/s]) + 
        G[1, 1, x]*(64/3 + 8*Log[mu2/s]) + 64*zeta[2] - 24*G[0, x]*zeta[2] - 
        12*G[1, x]*zeta[2] + 24*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
      (-190931/26244 - ((268*I)/27)*Pi - ((16*I)/9)*Pi*G[0, 1, 0, x] + 
        (-8/3 + ((16*I)/9)*Pi)*G[0, 1, 1, x] + (8/3 + ((16*I)/9)*Pi)*
         G[1, 1, 1, x] - (8*G[0, 0, 0, 0, x])/9 - (32*G[0, 1, 0, 0, x])/9 + 
        (16*G[0, 1, 0, 1, x])/9 + (16*G[0, 1, 1, 0, x])/9 - 
        (16*G[1, 0, 0, 1, x])/9 - (16*G[1, 0, 1, 0, x])/9 + 
        (16*G[1, 0, 1, 1, x])/9 - (16*G[1, 1, 0, 0, x])/9 + 
        (16*G[1, 1, 0, 1, x])/9 + (16*G[1, 1, 1, 0, x])/9 + 
        G[1, 0, 1, x]*(-8/27 - ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        G[1, 1, 0, x]*(-8/27 - ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        G[0, 0, 0, x]*(76/27 + (8*Log[mu2/s])/9) - (38*Log[mu2/s]^3)/81 - 
        Log[mu2/s]^4/27 + G[1, 0, 0, x]*(160/27 + ((16*I)/9)*Pi + 
          (32*Log[mu2/s])/9) + G[1, 0, x]*(32/9 + ((152*I)/27)*Pi + 
          ((16*I)/9)*Pi*Log[mu2/s]) + G[0, 1, x]*(32/9 - ((8*I)/3)*Pi - 
          (16*zeta[2])/9) + G[0, 0, x]*(-406/81 - (76*Log[mu2/s])/27 - 
          (4*Log[mu2/s]^2)/9 - (8*zeta[2])/9) + Log[mu2/s]^2*
         (-203/81 - (4*zeta[2])/9) + (-412/81 - ((320*I)/27)*Pi)*zeta[2] + 
        G[1, 1, x]*(-112/9 - ((8*I)/27)*Pi + (-8/3 - ((16*I)/9)*Pi)*
           Log[mu2/s] + (16*zeta[2])/9) + Log[mu2/s]*(-4919/729 - 
          ((32*I)/9)*Pi + (-76/27 - ((64*I)/9)*Pi)*zeta[2] - 
          (8*zeta[3])/27) + G[0, x]*(4919/729 + ((32*I)/9)*Pi + 
          (38*Log[mu2/s]^2)/27 + (4*Log[mu2/s]^3)/27 + 
          Log[mu2/s]*(406/81 + (8*zeta[2])/9) + (76/27 + ((64*I)/9)*Pi)*
           zeta[2] + (8*zeta[3])/27) - (208*zeta[3])/243 + 
        G[1, x]*(-268/27 - ((112*I)/9)*Pi + (80/27 + ((32*I)/9)*Pi)*zeta[2] + 
          Log[mu2/s]*(-32/9 - ((8*I)/3)*Pi + (16*zeta[2])/9) + 
          (32*zeta[3])/9) - (47*zeta[4])/27)/x + (35*zeta[4])/27 + 
      ((-16*G[0, 1, 0, 0, x])/9 + (16*G[0, 1, 0, 1, x])/9 + 
        (16*G[0, 1, 1, 0, x])/9 + (224*G[0, 0, 0, 0, 0, x])/3 - 
        (160*G[0, 0, 0, 0, 1, x])/3 - (160*G[0, 0, 0, 1, 0, x])/3 + 
        32*G[0, 0, 0, 1, 1, x] - (64*G[0, 0, 1, 0, 0, x])/3 + 
        (64*G[0, 0, 1, 1, 1, x])/3 + (64*G[0, 1, 0, 0, 0, x])/3 - 
        (64*G[0, 1, 0, 0, 1, x])/3 - (64*G[0, 1, 0, 1, 0, x])/3 + 
        (64*G[0, 1, 0, 1, 1, x])/3 + G[0, 0, 0, 0, x]*
         (-152/3 - (64*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*
         (-400/9 - (64*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*
         (416/9 + (64*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*
         (416/9 + (64*Log[mu2/s])/3) + G[0, 1, 1, x]*(((16*I)/9)*Pi + 
          (64*zeta[2])/3) + G[0, 0, 1, x]*(-152/27 - (16*Log[mu2/s])/9 + 
          (160*zeta[2])/3) + G[0, 1, 0, x]*(-152/27 - ((16*I)/9)*Pi - 
          (16*Log[mu2/s])/9 + 64*zeta[2]) + G[0, 0, 0, x]*
         (236/27 + (40*Log[mu2/s])/9 + (256*zeta[2])/3) + 
        zeta[2]*(((-152*I)/27)*Pi - 96*zeta[3]) + 
        G[0, 0, x]*(242/81 + ((80*I)/27)*Pi - (4*Log[mu2/s]^2)/9 + 
          Log[mu2/s]*(-4/27 + ((16*I)/9)*Pi - (128*zeta[2])/3) - 
          (856*zeta[2])/9 - 64*zeta[3]) + (152/27 + ((16*I)/9)*Pi)*zeta[3] + 
        G[0, 1, x]*(((-152*I)/27)*Pi + Log[mu2/s]*(((-16*I)/9)*Pi - 
            (64*zeta[2])/3) - (400*zeta[2])/9 + (32*zeta[3])/3) + 
        Log[mu2/s]*(((-16*I)/9)*Pi*zeta[2] + (16*zeta[3])/9 - 
          (272*zeta[4])/3) + G[0, x]*(((242*I)/81)*Pi - 
          ((4*I)/9)*Pi*Log[mu2/s]^2 + (104/9 + ((56*I)/9)*Pi)*zeta[2] + 
          48*zeta[3] + Log[mu2/s]*(((-4*I)/27)*Pi + (16*zeta[2])/3 + 
            (64*zeta[3])/3) - (16*zeta[4])/3) - (1772*zeta[4])/9 - 
        (160*zeta[5])/3)/(1 - x)^2 + (((842*I)/81)*Pi - (4*G[1, 0, 0, x])/9 + 
        (16*G[1, 0, 1, x])/9 + (16*G[1, 1, 0, x])/9 - (184*G[0, 1, 0, 0, x])/
         9 + (16*G[0, 1, 0, 1, x])/9 + (16*G[0, 1, 1, 0, x])/9 + 
        (64*G[0, 1, 1, 1, x])/3 + (64*G[1, 0, 0, 0, x])/3 - 
        (64*G[1, 0, 0, 1, x])/3 - (64*G[1, 0, 1, 0, x])/3 + 
        (64*G[1, 0, 1, 1, x])/3 - (112*G[0, 0, 0, 0, 0, x])/3 + 
        (80*G[0, 0, 0, 0, 1, x])/3 + (80*G[0, 0, 0, 1, 0, x])/3 - 
        16*G[0, 0, 0, 1, 1, x] + (32*G[0, 0, 1, 0, 0, x])/3 - 
        (32*G[0, 0, 1, 1, 1, x])/3 - (32*G[0, 1, 0, 0, 0, x])/3 + 
        (32*G[0, 1, 0, 0, 1, x])/3 + (32*G[0, 1, 0, 1, 0, x])/3 - 
        (32*G[0, 1, 0, 1, 1, x])/3 + G[0, 0, 0, 1, x]*
         (-496/9 - (32*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*
         (-496/9 - (32*Log[mu2/s])/3) - ((4*I)/9)*Pi*Log[mu2/s]^2 + 
        G[0, 0, 1, 1, x]*(320/9 + (32*Log[mu2/s])/3) + 
        G[0, 0, 0, 0, x]*(72 + (32*Log[mu2/s])/3) + G[0, 0, 0, x]*
         (-1348/27 - ((8*I)/3)*Pi - (176*Log[mu2/s])/9 - (128*zeta[2])/3) + 
        G[0, 1, 0, x]*(1660/27 + ((8*I)/9)*Pi + (176*Log[mu2/s])/9 - 
          32*zeta[2]) + G[0, 0, 1, x]*(1660/27 + (176*Log[mu2/s])/9 - 
          (80*zeta[2])/3) + G[0, 1, 1, x]*(-592/9 + ((16*I)/9)*Pi - 
          (64*Log[mu2/s])/3 - (32*zeta[2])/3) + G[1, 1, x]*
         (((16*I)/9)*Pi + (64*zeta[2])/3) + G[1, 0, x]*
         (-200/27 - ((4*I)/9)*Pi - (16*Log[mu2/s])/9 + 64*zeta[2]) + 
        G[0, 1, x]*(-200/27 - ((164*I)/27)*Pi + (512*zeta[2])/9 + 
          Log[mu2/s]*(-16/9 - ((16*I)/9)*Pi + (32*zeta[2])/3) - 
          (16*zeta[3])/3) + (1208/27 - ((32*I)/9)*Pi)*zeta[3] + 
        G[1, x]*(((-200*I)/27)*Pi + Log[mu2/s]*(((-16*I)/9)*Pi - 
            (64*zeta[2])/3) - (592*zeta[2])/9 + (32*zeta[3])/3) + 
        G[0, 0, x]*(-760/81 + ((344*I)/27)*Pi + (8*Log[mu2/s]^2)/9 + 
          (824*zeta[2])/9 + Log[mu2/s]*(32/27 + ((16*I)/9)*Pi + 
            (64*zeta[2])/3) + 32*zeta[3]) + zeta[2]*(232/3 - ((32*I)/27)*Pi + 
          48*zeta[3]) + (88*zeta[4])/9 + G[0, x]*(842/81 - ((1228*I)/81)*Pi + 
          (-4/9 + ((8*I)/9)*Pi)*Log[mu2/s]^2 + (-464/3 + ((8*I)/9)*Pi)*
           zeta[2] + Log[mu2/s]*(44/27 - ((40*I)/27)*Pi - 48*zeta[2] - 
            (32*zeta[3])/3) - (208*zeta[3])/3 + (8*zeta[4])/3) + 
        Log[mu2/s]*(((44*I)/27)*Pi + (80/3 - ((16*I)/9)*Pi)*zeta[2] + 
          (208*zeta[3])/9 + (136*zeta[4])/3) + (80*zeta[5])/3)/(1 - x)) + 
    (((-427043*I)/2592)*Pi - (20*I)*Pi*G[1, 1, 1, 1, x] + 
      (-68 + (40*I)*Pi)*G[0, 1, 1, 1, 1, x] + (-140 + (122*I)*Pi)*
       G[1, 0, 0, 1, 1, x] - (38*I)*Pi*G[1, 0, 1, 1, 1, x] + 
      (26 - (36*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-20 - (24*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (-20 + (24*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
      34*G[0, 0, 0, 0, 0, 0, x] - 42*G[0, 0, 0, 0, 0, 1, x] - 
      42*G[0, 0, 0, 0, 1, 0, x] + 6*G[0, 0, 0, 0, 1, 1, x] - 
      96*G[0, 0, 0, 1, 0, 0, x] - 36*G[0, 0, 0, 1, 0, 1, x] - 
      36*G[0, 0, 0, 1, 1, 0, x] - 128*G[0, 0, 0, 1, 1, 1, x] - 
      108*G[0, 0, 1, 0, 0, 0, x] - 67*G[0, 0, 1, 0, 0, 1, x] - 
      67*G[0, 0, 1, 0, 1, 0, x] - 63*G[0, 0, 1, 0, 1, 1, x] + 
      111*G[0, 0, 1, 1, 0, 0, x] - 152*G[0, 0, 1, 1, 0, 1, x] - 
      152*G[0, 0, 1, 1, 1, 0, x] + 244*G[0, 0, 1, 1, 1, 1, x] - 
      7*G[0, 1, 0, 0, 0, 0, x] - 72*G[0, 1, 0, 0, 0, 1, x] - 
      72*G[0, 1, 0, 0, 1, 0, x] + 35*G[0, 1, 0, 0, 1, 1, x] - 
      24*G[0, 1, 0, 1, 0, 0, x] + 17*G[0, 1, 0, 1, 0, 1, x] + 
      17*G[0, 1, 0, 1, 1, 0, x] + 30*G[0, 1, 0, 1, 1, 1, x] - 
      32*G[0, 1, 1, 0, 0, 0, x] + 66*G[0, 1, 1, 0, 0, 1, x] + 
      66*G[0, 1, 1, 0, 1, 0, x] - 22*G[0, 1, 1, 0, 1, 1, x] - 
      38*G[0, 1, 1, 1, 0, 0, x] + 40*G[0, 1, 1, 1, 0, 1, x] + 
      40*G[0, 1, 1, 1, 1, 0, x] + 88*G[1, 0, 0, 0, 0, 0, x] - 
      48*G[1, 0, 0, 0, 0, 1, x] - 48*G[1, 0, 0, 0, 1, 0, x] - 
      16*G[1, 0, 0, 0, 1, 1, x] - 82*G[1, 0, 0, 1, 0, 0, x] + 
      64*G[1, 0, 0, 1, 0, 1, x] + 64*G[1, 0, 0, 1, 1, 0, x] + 
      58*G[1, 0, 0, 1, 1, 1, x] - 52*G[1, 0, 1, 0, 0, 0, x] + 
      56*G[1, 0, 1, 0, 0, 1, x] + 56*G[1, 0, 1, 0, 1, 0, x] - 
      22*G[1, 0, 1, 0, 1, 1, x] + 30*G[1, 0, 1, 1, 0, 0, x] - 
      38*G[1, 0, 1, 1, 0, 1, x] - 38*G[1, 0, 1, 1, 1, 0, x] + 
      86*G[1, 1, 0, 0, 0, 0, x] - 72*G[1, 1, 0, 0, 0, 1, x] - 
      72*G[1, 1, 0, 0, 1, 0, x] + 92*G[1, 1, 0, 0, 1, 1, x] + 
      8*G[1, 1, 0, 1, 0, 0, x] - 36*G[1, 1, 0, 1, 0, 1, x] - 
      36*G[1, 1, 0, 1, 1, 0, x] + 72*G[1, 1, 1, 0, 0, 0, x] - 
      24*G[1, 1, 1, 0, 0, 1, x] - 24*G[1, 1, 1, 0, 1, 0, x] + 
      24*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 1, 1, 1, x]*
       (81 + (44*I)*Pi - 48*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (181 + (15*I)*Pi - 32*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-15 - (20*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (115 + (20*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (115 - (22*I)*Pi - 24*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (26 + (24*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (130 - (36*I)*Pi - 18*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (130 - (82*I)*Pi - 18*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-63 - 14*Log[mu2/s]) + ((5*I)/8)*Pi*Log[mu2/s]^4 + 
      G[1, 0, 1, 1, 0, x]*(30 + 8*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (10 - (20*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (10 + (28*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (30 + (42*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-362/3 + (48*I)*Pi + 14*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-14 - (150*I)*Pi + 14*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (39 + (13*I)*Pi + 20*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (39 - (17*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (83 - (3*I)*Pi + 38*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (83 - (92*I)*Pi + 38*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (499/6 - (24*I)*Pi + 55*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-218/3 - (16*I)*Pi + 60*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (136/3 - (109*I)*Pi + 66*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-35 - (44*I)*Pi + 88*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-35 + (52*I)*Pi + 88*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (-101 + (128*I)*Pi + 88*Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (-98 - ((152*I)/3)*Pi - 45*Log[mu2/s] + 5*Log[mu2/s]^2 - 
        245*zeta[2]) + G[1, 0, 0, 1, x]*(29 - (13*I)*Pi + 
        (-3 + (4*I)*Pi)*Log[mu2/s] + 11*Log[mu2/s]^2 - 221*zeta[2]) + 
      G[0, 0, 0, 0, x]*(2309/36 - (73*I)*Pi + (104/3 + (68*I)*Pi)*
         Log[mu2/s] - 40*Log[mu2/s]^2 - 104*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-665/6 + (7*I)*Pi + (-22 - (2*I)*Pi)*Log[mu2/s] - 
        36*Log[mu2/s]^2 - 68*zeta[2]) + G[1, 0, 1, 0, x]*
       (29 + (12*I)*Pi + (-3 + (6*I)*Pi)*Log[mu2/s] + 11*Log[mu2/s]^2 - 
        47*zeta[2]) + G[0, 1, 0, 1, x]*(-98 + (175*I)*Pi + 
        (-45 - (2*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 - 10*zeta[2]) + 
      Log[mu2/s]^3*(((-7*I)/36)*Pi - 6*zeta[2]) + G[0, 1, 1, 1, x]*
       (-94 + (71*I)*Pi + (24 - (24*I)*Pi)*Log[mu2/s] + 14*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-198 + (46*I)*Pi + (16 + (8*I)*Pi)*Log[mu2/s] + 
        90*zeta[2]) + G[1, 1, 1, 0, x]*(6 + (18*I)*Pi + 
        (12 - (24*I)*Pi)*Log[mu2/s] + 96*zeta[2]) + 
      G[1, 1, 0, 0, x]*(16/3 - (38*I)*Pi + (15 + (4*I)*Pi)*Log[mu2/s] + 
        5*Log[mu2/s]^2 + 137*zeta[2]) + G[0, 1, 0, 0, x]*
       (47/36 + (76*I)*Pi + (-277/6 + (18*I)*Pi)*Log[mu2/s] - 
        (57*Log[mu2/s]^2)/2 + (313*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (6 + (48*I)*Pi + (12 + (8*I)*Pi)*Log[mu2/s] + 172*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-115/3 + (61*I)*Pi + (-103 + (36*I)*Pi)*Log[mu2/s] + 
        23*Log[mu2/s]^2 + 201*zeta[2]) + G[0, 0, 0, 1, x]*
       (2221/18 - ((242*I)/3)*Pi + (-95/3 + (22*I)*Pi)*Log[mu2/s] - 
        40*Log[mu2/s]^2 + 224*zeta[2]) + G[0, 0, 1, 0, x]*
       (2221/18 + ((290*I)/3)*Pi + (-95/3 + (24*I)*Pi)*Log[mu2/s] - 
        40*Log[mu2/s]^2 + 411*zeta[2]) + G[0, 1, 1, x]*
       (1847/6 - (126*I)*Pi + (-22 + (5*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(66 - (65*I)*Pi - 32*zeta[2]) + (-349 + (103*I)*Pi)*
         zeta[2] - 176*zeta[3]) + G[1, 1, 0, x]*(-35/2 + ((22*I)/3)*Pi + 
        (-4 + (5*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-4 + (19*I)*Pi - 
          48*zeta[2]) + (-54 - (15*I)*Pi)*zeta[2] - 52*zeta[3]) + 
      G[0, 0, 1, x]*(-3035/18 + ((1555*I)/18)*Pi + (27 - (8*I)*Pi)*
         Log[mu2/s]^2 + 3*Log[mu2/s]^3 + Log[mu2/s]*(4/3 - ((242*I)/3)*Pi - 
          107*zeta[2]) + (412/3 - (52*I)*Pi)*zeta[2] - 26*zeta[3]) + 
      G[1, 0, 0, x]*(-811/36 - (34*I)*Pi + (23/2 - (16*I)*Pi)*Log[mu2/s]^2 + 
        3*Log[mu2/s]^3 + (-601/2 + (176*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(287/6 - (2*I)*Pi + 109*zeta[2]) - 24*zeta[3]) + 
      G[1, 0, 1, x]*(-35/2 - (173*I)*Pi + (-4 + (11*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-4 + (5*I)*Pi - 136*zeta[2]) + (-310 + (11*I)*Pi)*
         zeta[2] - 20*zeta[3]) + G[0, 0, 0, x]*(7969/72 + ((640*I)/9)*Pi + 
        (-149/12 - ((79*I)/2)*Pi)*Log[mu2/s]^2 + (27*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(-1397/12 - ((131*I)/6)*Pi - (147*zeta[2])/2) + 
        (609/4 - ((3*I)/2)*Pi)*zeta[2] - 12*zeta[3]) + 
      (659/18 - ((67*I)/3)*Pi)*zeta[3] + (187*zeta[3]^2)/2 + 
      G[0, 1, 0, x]*(-3035/18 - ((3433*I)/36)*Pi + (27 - ((29*I)/2)*Pi)*
         Log[mu2/s]^2 + 3*Log[mu2/s]^3 + (-436/3 + ((147*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(4/3 - ((223*I)/6)*Pi + 61*zeta[2]) + zeta[3]) + 
      G[1, 1, 1, x]*((6*I)*Pi + (12*I)*Pi*Log[mu2/s] + 
        (-16 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + 
      zeta[2]*(6095/18 - ((635*I)/8)*Pi + (-364 - (140*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(387205/2592 + ((1616*I)/27)*Pi + (-175/36 + (10*I)*Pi)*
         Log[mu2/s]^3 - (13*Log[mu2/s]^4)/8 + (-103/12 + ((37*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(2611/72 + (285*zeta[2])/4) + 
        Log[mu2/s]*(25441/216 - ((383*I)/9)*Pi + (2261/12 + (70*I)*Pi)*
           zeta[2]) + (-2687/18 + (38*I)*Pi)*zeta[3] - (18329*zeta[4])/16) + 
      G[1, 0, x]*(53/2 - ((1117*I)/36)*Pi + (3*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-6 + ((15*I)/2)*Pi - 42*zeta[2]) + 
        (-451/3 - ((197*I)/2)*Pi)*zeta[2] + (91 - (106*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(9 + ((191*I)/6)*Pi + (-94 - (63*I)*Pi)*zeta[2] + 
          48*zeta[3]) - (185*zeta[4])/2) + (11543/18 + ((2227*I)/48)*Pi)*
       zeta[4] + Log[mu2/s]^2*(((-385*I)/36)*Pi + (-65/3 + ((51*I)/4)*Pi)*
         zeta[2] + (-7 + (17*I)*Pi)*zeta[3] + 58*zeta[4]) + 
      G[1, 1, x]*(((-35*I)/2)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (208 - (8*I)*Pi)*zeta[2] + Log[mu2/s]*((-4*I)*Pi + 
          (16 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + (76 + (56*I)*Pi)*zeta[3] + 
        263*zeta[4]) + G[0, 1, x]*(53/2 + ((1334*I)/9)*Pi + 
        (3*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-6 + (5*I)*Pi - 28*zeta[2]) + 
        (-73/9 + ((391*I)/3)*Pi)*zeta[2] + (-452/3 - (132*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(9 + ((166*I)/3)*Pi + (652/3 - (63*I)*Pi)*zeta[2] + 
          48*zeta[3]) + (2689*zeta[4])/4) + Log[mu2/s]*
       (((-7369*I)/108)*Pi + zeta[2]*(-13/3 - ((243*I)/4)*Pi - 312*zeta[3]) + 
        (-1/3 + ((38*I)/3)*Pi)*zeta[3] + (896/3 - (6*I)*Pi)*zeta[4]) + 
      G[0, x]*(-427043/2592 + ((279037*I)/2592)*Pi + (5/8 - ((13*I)/8)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^3*(-7/36 - ((85*I)/36)*Pi - 6*zeta[2]) + 
        Log[mu2/s]^2*(-385/36 + ((2137*I)/72)*Pi + (-575/12 - ((51*I)/4)*Pi)*
           zeta[2] - 7*zeta[3]) + (820/3 + ((529*I)/18)*Pi)*zeta[3] + 
        zeta[2]*(-7355/72 + ((515*I)/6)*Pi + 247*zeta[3]) + 
        (10895/48 - ((3877*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (-7369/108 + ((22765*I)/216)*Pi + (-1489/12 - ((3*I)/4)*Pi)*
           zeta[2] + (236/3 - (2*I)*Pi)*zeta[3] + 21*zeta[4]) - 
        (79*zeta[5])/2) + (-1077/2 - ((593*I)/2)*Pi)*zeta[5] + 
      G[1, x]*(((53*I)/2)*Pi + Log[mu2/s]^2*((-6*I)*Pi + 
          (26 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + (19/3 + (61*I)*Pi)*zeta[3] + 
        zeta[2]*(-1607/18 + ((31*I)/3)*Pi + 168*zeta[3]) + 
        Log[mu2/s]*((9*I)*Pi + (4/3 + (30*I)*Pi)*zeta[2] + 
          (-18 + (28*I)*Pi)*zeta[3] - 248*zeta[4]) + (-975 + (19*I)*Pi)*
         zeta[4] + 113*zeta[5]) - (2675*zeta[6])/16)/(1 - x) + 
    (719045*zeta[6])/1152 + (-280349/2592 + ((1399*I)/24)*Pi - 
      (48*I)*Pi*G[0, 0, 0, 0, 1, x] - (48*I)*Pi*G[0, 0, 0, 1, 0, x] - 
      (38*I)*Pi*G[0, 0, 1, 0, 0, x] - 45*G[0, 0, 0, 0, 0, 0, x] - 
      48*G[0, 0, 0, 0, 1, 1, x] - 48*G[0, 0, 0, 1, 0, 1, x] - 
      48*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
      40*G[0, 0, 1, 0, 0, 1, x] - 40*G[0, 0, 1, 0, 1, 0, x] - 
      8*G[0, 0, 1, 0, 1, 1, x] - 40*G[0, 0, 1, 1, 0, 0, x] - 
      8*G[0, 0, 1, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 1, 0, x] + 
      8*G[0, 0, 1, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, 0, x] - 
      16*G[0, 1, 0, 0, 0, 1, x] - 16*G[0, 1, 0, 0, 1, 0, x] - 
      24*G[0, 1, 0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, 0, 0, x] - 
      24*G[0, 1, 0, 1, 0, 1, x] - 24*G[0, 1, 0, 1, 1, 0, x] + 
      20*G[0, 1, 0, 1, 1, 1, x] - 8*G[0, 1, 1, 0, 0, 0, x] - 
      28*G[0, 1, 1, 0, 0, 1, x] - 28*G[0, 1, 1, 0, 1, 0, x] + 
      24*G[0, 1, 1, 0, 1, 1, x] - 28*G[0, 1, 1, 1, 0, 0, x] + 
      24*G[0, 1, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 1, 0, x] - 
      20*G[0, 1, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, 0, x] - 
      4*G[1, 0, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 0, 1, 0, x] - 
      12*G[1, 0, 0, 0, 1, 1, x] - 16*G[1, 0, 0, 1, 0, 0, x] - 
      6*G[1, 0, 0, 1, 0, 1, x] - 6*G[1, 0, 0, 1, 1, 0, x] - 
      20*G[1, 0, 0, 1, 1, 1, x] - 36*G[1, 0, 1, 0, 0, 0, x] + 
      6*G[1, 0, 1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, 1, 0, x] - 
      12*G[1, 0, 1, 0, 1, 1, x] + 16*G[1, 0, 1, 1, 0, 0, x] - 
      8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] + 
      24*G[1, 0, 1, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, 0, x] - 
      16*G[1, 1, 0, 0, 0, 1, x] - 16*G[1, 1, 0, 0, 1, 0, x] - 
      20*G[1, 1, 0, 0, 1, 1, x] - 12*G[1, 1, 0, 1, 0, 0, x] - 
      12*G[1, 1, 0, 1, 0, 1, x] - 12*G[1, 1, 0, 1, 1, 0, x] + 
      44*G[1, 1, 0, 1, 1, 1, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
      12*G[1, 1, 1, 0, 1, 0, x] + 36*G[1, 1, 1, 0, 1, 1, x] - 
      4*G[1, 1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 1, 0, 1, x] + 
      24*G[1, 1, 1, 1, 1, 0, x] - 44*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 0, 1, x]*(-12 - 24*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-12 - (4*I)*Pi - 24*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-16 + (8*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-8 - (4*I)*Pi - 20*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-12 - (4*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (-6 - (4*I)*Pi - 8*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-3 - (10*I)*Pi - 2*Log[mu2/s]) + 20*G[1, 1, 1, 1, 1, x]*Log[mu2/s] + 
      (145/144 + (I/4)*Pi)*Log[mu2/s]^5 + (3*Log[mu2/s]^6)/16 + 
      G[0, 1, 0, 1, 1, x]*(12 + (4*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(12 + (4*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(12 + (4*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*((8*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(355/6 - (30*I)*Pi + 15*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-3 + 16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-3 - (6*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-6 - (14*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (21 - (2*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (27 + (18*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (27 + (32*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (27 + (4*I)*Pi + 28*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (27 - (8*I)*Pi + 28*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (21 + (16*I)*Pi + 28*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (24 + 40*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(24 + 40*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(24 + (4*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(36 + 48*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (36 + 48*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(36 + 48*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*((36*I)*Pi + (48*I)*Pi*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(206 + (12 + (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2) + 
      G[0, 1, 0, 0, x]*((21*I)*Pi + (38*I)*Pi*Log[mu2/s] - 80*zeta[2]) + 
      G[0, 0, 1, 0, x]*((36*I)*Pi + (48*I)*Pi*Log[mu2/s] - 28*zeta[2]) + 
      G[1, 0, 1, 0, x]*(65/2 - (3*I)*Pi - 24*Log[mu2/s] - 20*Log[mu2/s]^2 - 
        26*zeta[2]) + G[1, 0, 0, 0, x]*(13/2 - (6*I)*Pi + 
        (3 + (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 21*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-33 - 12*zeta[2]) + G[1, 0, 1, 1, x]*
       (-71 + (7*I)*Pi + (-12 - (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 
        12*zeta[2]) + G[1, 1, 1, 0, x]*(-126 - (3*I)*Pi + 
        (-12 - (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 4*zeta[2]) + 
      Log[mu2/s]^4*(293/144 + ((3*I)/2)*Pi + (83*zeta[2])/16) + 
      G[1, 0, 0, 1, x]*(65/2 - (6*I)*Pi - 24*Log[mu2/s] - 20*Log[mu2/s]^2 + 
        10*zeta[2]) + G[1, 1, 0, 1, x]*(-126 - I*Pi + (-12 - (4*I)*Pi)*
         Log[mu2/s] - 4*Log[mu2/s]^2 + 12*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-22 - 36*Log[mu2/s] - 24*Log[mu2/s]^2 + 20*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-22 - 36*Log[mu2/s] - 24*Log[mu2/s]^2 + 24*zeta[2]) + 
      G[1, 1, 0, 0, x]*(114 + (3*I)*Pi + (-24 - (4*I)*Pi)*Log[mu2/s] - 
        20*Log[mu2/s]^2 + 24*zeta[2]) + G[0, 0, 1, 1, x]*
       (-26 - 36*Log[mu2/s] - 24*Log[mu2/s]^2 + 28*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-607/6 + (36*I)*Pi + (-139/6 + (30*I)*Pi)*
         Log[mu2/s] + (15*Log[mu2/s]^2)/2 + (273*zeta[2])/2) + 
      G[0, 1, 1, x]*(8/3 - (23*I)*Pi + 18*Log[mu2/s]^2 + 8*Log[mu2/s]^3 + 
        Log[mu2/s]*(32 - 28*zeta[2]) + (-36 - (4*I)*Pi)*zeta[2]) + 
      G[0, 0, 1, x]*(-9 - (26*I)*Pi - (36*I)*Pi*Log[mu2/s] - 
        (24*I)*Pi*Log[mu2/s]^2 + (20*I)*Pi*zeta[2]) + 
      G[0, 1, 0, x]*(-9 - (22*I)*Pi - (24*I)*Pi*Log[mu2/s]^2 + 
        (42 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*((-36*I)*Pi + 28*zeta[2])) + 
      G[1, 0, 0, x]*(-111 + (39*I)*Pi - (19*I)*Pi*Log[mu2/s]^2 + 
        (90 + (39*I)*Pi)*zeta[2] + Log[mu2/s]*((-21*I)*Pi + 80*zeta[2])) + 
      G[0, 1, x]*(-191/12 - ((19*I)/3)*Pi + (18*I)*Pi*Log[mu2/s]^2 + 
        (8*I)*Pi*Log[mu2/s]^3 + (10 - (24*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((32*I)*Pi - (20*I)*Pi*zeta[2])) + 
      G[1, 0, 1, x]*(215/2 - ((13*I)/2)*Pi + 18*Log[mu2/s]^2 + 
        8*Log[mu2/s]^3 + Log[mu2/s]*(32 - 24*zeta[2]) + 
        (-50 - (30*I)*Pi)*zeta[2] - 50*zeta[3]) + 
      G[0, 0, 0, x]*(1090/9 - ((75*I)/2)*Pi + (-77/12 - (15*I)*Pi)*
         Log[mu2/s]^2 - (15*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (191/3 - (36*I)*Pi - (267*zeta[2])/2) + (-997/12 + (3*I)*Pi)*
         zeta[2] - 21*zeta[3]) + G[1, 1, 0, x]*(215/2 + (20*I)*Pi + 
        18*Log[mu2/s]^2 + 8*Log[mu2/s]^3 + Log[mu2/s]*(32 - 20*zeta[2]) + 
        (-48 + (8*I)*Pi)*zeta[2] - 16*zeta[3]) + 
      Log[mu2/s]^3*(-965/108 + ((25*I)/4)*Pi + (1321/72 - (I/2)*Pi)*zeta[2] - 
        (17*zeta[3])/2) + (35213/108 + ((7*I)/2)*Pi)*zeta[3] - 
      (134*zeta[3]^2)/3 + G[1, 1, 1, x]*(-383/3 + (56*I)*Pi + 
        (4 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(-24 + 12*zeta[2]) + 
        32*zeta[3]) + zeta[2]*(-1128565/5184 + ((107*I)/2)*Pi + 
        (715/9 - (16*I)*Pi)*zeta[3]) + G[1, 0, x]*(-191/12 - ((7*I)/2)*Pi + 
        (8*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*((18*I)*Pi - 14*zeta[2]) + 
        (-175 - (18*I)*Pi)*zeta[2] + Log[mu2/s]*((32*I)*Pi + 
          (-42 - (16*I)*Pi)*zeta[2]) + (15 - (54*I)*Pi)*zeta[3] - 
        35*zeta[4]) + G[1, 1, x]*(1711/36 - ((39*I)/2)*Pi - 6*Log[mu2/s]^3 - 
        2*Log[mu2/s]^4 + (265 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-15 + 14*zeta[2]) + Log[mu2/s]*(2/3 - (22*I)*Pi + 
          (36 + (4*I)*Pi)*zeta[2]) + (-14 + (16*I)*Pi)*zeta[3] - 
        28*zeta[4]) + Log[mu2/s]^2*(-269507/5184 + ((39*I)/4)*Pi + 
        (5309/144 + ((9*I)/2)*Pi)*zeta[2] + (161/18 - (12*I)*Pi)*zeta[3] - 
        (595*zeta[4])/32) + G[0, 0, x]*(-352127/2592 + ((27*I)/2)*Pi + 
        (293/36 + (5*I)*Pi)*Log[mu2/s]^3 + (25*Log[mu2/s]^4)/8 + 
        (3797/72 + (9*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-157/12 + (18*I)*Pi + 
          (261*zeta[2])/4) + Log[mu2/s]*(-1775/18 + ((75*I)/2)*Pi + 
          (1105/12 - (3*I)*Pi)*zeta[2] - 3*zeta[3]) + (431/9 - (24*I)*Pi)*
         zeta[3] - (263*zeta[4])/16) + (-9583/432 - ((81*I)/4)*Pi)*zeta[4] + 
      Log[mu2/s]*(-22201/192 + ((431*I)/16)*Pi + (428/3 - (15*I)*Pi)*
         zeta[3] + zeta[2]*(-37345/432 + ((21*I)/2)*Pi + (73*zeta[3])/2) + 
        (81/32 - ((83*I)/8)*Pi)*zeta[4] - 60*zeta[5]) + 
      G[1, x]*(1399/24 + ((767*I)/18)*Pi - (6*I)*Pi*Log[mu2/s]^3 - 
        (2*I)*Pi*Log[mu2/s]^4 + Log[mu2/s]*(11 - ((7*I)/3)*Pi + 
          (36 + (24*I)*Pi)*zeta[2]) + Log[mu2/s]^2*(-3/2 - (15*I)*Pi + 
          (10*I)*Pi*zeta[2]) + (-75/2 - (15*I)*Pi)*zeta[3] + 
        zeta[2]*(-1103/6 + (105*I)*Pi + 170*zeta[3]) + 
        (3 - (141*I)*Pi)*zeta[4] - 9*zeta[5]) + (-229/9 + (12*I)*Pi)*
       zeta[5] + G[0, x]*(22201/192 - ((1529*I)/48)*Pi + 
        (-509/144 - ((5*I)/4)*Pi)*Log[mu2/s]^4 - (7*Log[mu2/s]^5)/8 + 
        Log[mu2/s]^3*(-17/9 - (6*I)*Pi - (85*zeta[2])/4) + 
        zeta[2]*(46201/432 - ((21*I)/2)*Pi - (73*zeta[3])/2) + 
        (-428/3 + (15*I)*Pi)*zeta[3] + Log[mu2/s]^2*(685/18 - ((75*I)/4)*Pi + 
          (-1213/24 + ((3*I)/2)*Pi)*zeta[2] + (27*zeta[3])/2) + 
        (-81/32 + ((83*I)/8)*Pi)*zeta[4] + Log[mu2/s]*(310817/2592 - 
          ((45*I)/2)*Pi + (-4553/72 - (9*I)*Pi)*zeta[2] + 
          (-296/9 + (24*I)*Pi)*zeta[3] + (429*zeta[4])/16) + 60*zeta[5]) + 
      (1915*zeta[6])/1152)/x + ((587/6 - (25*I)*Pi)*G[0, 0, 0, 0, 0, x] - 
      (20*I)*Pi*G[0, 1, 1, 1, 1, x] + (-48 + (32*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (-48 + (12*I)*Pi)*G[1, 0, 0, 1, 0, x] + (36 - (52*I)*Pi)*
       G[1, 0, 0, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, 1, x] + 
      (12*I)*Pi*G[1, 1, 0, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 
      (12*I)*Pi*G[1, 1, 1, 1, 0, x] - 13*G[0, 0, 0, 0, 0, 0, x] - 
      12*G[0, 0, 0, 0, 0, 1, x] - 12*G[0, 0, 0, 0, 1, 0, x] - 
      36*G[0, 0, 0, 0, 1, 1, x] + 9*G[0, 0, 0, 1, 0, 0, x] + 
      30*G[0, 0, 0, 1, 0, 1, x] + 30*G[0, 0, 0, 1, 1, 0, x] + 
      16*G[0, 0, 0, 1, 1, 1, x] + 12*G[0, 0, 1, 0, 0, 0, x] + 
      26*G[0, 0, 1, 0, 0, 1, x] + 26*G[0, 0, 1, 0, 1, 0, x] - 
      12*G[0, 0, 1, 0, 1, 1, x] - 132*G[0, 0, 1, 1, 0, 0, x] + 
      64*G[0, 0, 1, 1, 0, 1, x] + 64*G[0, 0, 1, 1, 1, 0, x] - 
      68*G[0, 0, 1, 1, 1, 1, x] - 46*G[0, 1, 0, 0, 0, 0, x] + 
      36*G[0, 1, 0, 0, 0, 1, x] + 36*G[0, 1, 0, 0, 1, 0, x] - 
      58*G[0, 1, 0, 0, 1, 1, x] - 21*G[0, 1, 0, 1, 0, 0, x] - 
      10*G[0, 1, 0, 1, 0, 1, x] - 10*G[0, 1, 0, 1, 1, 0, x] + 
      16*G[0, 1, 1, 0, 0, 0, x] - 18*G[0, 1, 1, 0, 0, 1, x] - 
      18*G[0, 1, 1, 0, 1, 0, x] + 26*G[0, 1, 1, 0, 1, 1, x] + 
      46*G[0, 1, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 1, 0, 1, x] - 
      20*G[0, 1, 1, 1, 1, 0, x] - 92*G[1, 0, 0, 0, 0, 0, x] + 
      36*G[1, 0, 0, 0, 0, 1, x] + 36*G[1, 0, 0, 0, 1, 0, x] - 
      4*G[1, 0, 0, 0, 1, 1, x] + 44*G[1, 0, 0, 1, 0, 0, x] - 
      32*G[1, 0, 0, 1, 0, 1, x] - 32*G[1, 0, 0, 1, 1, 0, x] - 
      20*G[1, 0, 0, 1, 1, 1, x] + 8*G[1, 0, 1, 0, 0, 0, x] - 
      16*G[1, 0, 1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, 1, 0, x] + 
      8*G[1, 0, 1, 0, 1, 1, x] + 16*G[1, 0, 1, 1, 0, 1, x] + 
      16*G[1, 0, 1, 1, 1, 0, x] - 52*G[1, 1, 0, 0, 0, 0, x] + 
      36*G[1, 1, 0, 0, 0, 1, x] + 36*G[1, 1, 0, 0, 1, 0, x] - 
      40*G[1, 1, 0, 0, 1, 1, x] - 4*G[1, 1, 0, 1, 0, 0, x] + 
      12*G[1, 1, 0, 1, 0, 1, x] + 12*G[1, 1, 0, 1, 1, 0, x] - 
      36*G[1, 1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, 1, x] + 
      12*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, 1, 0, x]*(46 + (31*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(46 - (56*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(76 - (64*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-25/6 + (32*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-299/6 - (15*I)*Pi - 5*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-30 + (4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-30 - (8*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-81 + (10*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*((-12*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*((12*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-1 - (26*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-1 - (35*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-81 - (72*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(127/3 + (6*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-20 + (4*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(36 - (12*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-30 + (20*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-30 + (38*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(82 + 16*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-180 + (6*I)*Pi + 16*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (64 + (66*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-74 + (20*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (-745/9 + ((328*I)/3)*Pi + (-2/3 + (28*I)*Pi)*Log[mu2/s] + 
        8*Log[mu2/s]^2 - 256*zeta[2]) + G[0, 0, 1, 0, x]*
       (-745/9 - ((515*I)/6)*Pi + (-2/3 + (6*I)*Pi)*Log[mu2/s] + 
        8*Log[mu2/s]^2 - 156*zeta[2]) + G[0, 0, 1, 1, x]*
       (731/6 - (73*I)*Pi + (82 - (24*I)*Pi)*Log[mu2/s] - 22*Log[mu2/s]^2 - 
        102*zeta[2]) + G[1, 1, 0, 0, x]*(-44 + (28*I)*Pi + 
        (-24 + (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 76*zeta[2]) + 
      G[1, 1, 0, 1, x]*((-30*I)*Pi - (4*I)*Pi*Log[mu2/s] - 68*zeta[2]) + 
      G[1, 0, 1, 1, x]*((-4*I)*Pi*Log[mu2/s] - 60*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-15/2 + ((73*I)/3)*Pi + (12 + (12*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 - 50*zeta[2]) + G[1, 1, 1, 0, x]*
       ((36*I)*Pi + (12*I)*Pi*Log[mu2/s] - 48*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-67/36 - (37*I)*Pi + (83*Log[mu2/s])/6 + 
        (9*Log[mu2/s]^2)/2 - (41*zeta[2])/2) + G[0, 1, 1, 1, x]*
       ((-30*I)*Pi + (12*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-15/2 - (169*I)*Pi + (12 + (4*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 - 10*zeta[2]) + G[1, 0, 1, 0, x]*
       (7 - (26*I)*Pi - 6*Log[mu2/s] - 4*Log[mu2/s]^2 - 8*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-31 + (24*I)*Pi + (-4 + (4*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 4*zeta[2]) + G[0, 0, 0, 0, x]*
       (-3925/36 + ((145*I)/2)*Pi + (-214/3 + (8*I)*Pi)*Log[mu2/s] + 
        8*Log[mu2/s]^2 + 46*zeta[2]) + G[1, 0, 0, 1, x]*
       (7 - (18*I)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 
        124*zeta[2]) + G[1, 1, 1, x]*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
      G[1, 0, 1, x]*((7*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (126 - (16*I)*Pi)*zeta[2] + Log[mu2/s]*((-6*I)*Pi + 68*zeta[2]) - 
        8*zeta[3]) + G[0, 0, 0, x]*(1447/36 - ((3875*I)/36)*Pi + 
        (247/12 + ((5*I)/2)*Pi)*Log[mu2/s]^2 - (9*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(505/6 - ((185*I)/6)*Pi - (39*zeta[2])/2) + 
        (-153/4 - ((39*I)/2)*Pi)*zeta[2] - 3*zeta[3]) + 
      (-262/3 + ((1553*I)/18)*Pi)*zeta[3] - 112*zeta[3]^2 + 
      G[1, 0, 0, x]*(-178/3 - (26*I)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-2 - (10*I)*Pi - 8*zeta[2]) + (98 - (76*I)*Pi)*zeta[2] + 
        12*zeta[3]) + G[1, 1, 0, x]*((-44*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (94 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*((-24*I)*Pi + 24*zeta[2]) + 
        32*zeta[3]) + G[0, 1, 0, x]*(28 + ((59*I)/36)*Pi + 
        (-6 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(11 + ((83*I)/6)*Pi - 
          32*zeta[2]) + (92/3 - ((45*I)/2)*Pi)*zeta[2] + 52*zeta[3]) + 
      G[0, 0, 1, x]*(28 + ((901*I)/18)*Pi + (-6 - (14*I)*Pi)*Log[mu2/s]^2 + 
        (-323/3 + (98*I)*Pi)*zeta[2] + Log[mu2/s]*(11 + ((208*I)/3)*Pi + 
          112*zeta[2]) + 70*zeta[3]) + G[0, 1, 1, x]*(((-15*I)/2)*Pi - 
        (4*I)*Pi*Log[mu2/s]^2 + (252 - (56*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((12*I)*Pi + 16*zeta[2]) + 124*zeta[3]) + 
      zeta[2]*(((262*I)/3)*Pi + (-165 + (109*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*((28*I)*Pi + (13/18 - ((146*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-6*I)*Pi + 26*zeta[2]) + Log[mu2/s]*
         ((11*I)*Pi + (-152/3 + (36*I)*Pi)*zeta[2] - 24*zeta[3]) + 
        (472/3 + (150*I)*Pi)*zeta[3] - (331*zeta[4])/2) + 
      G[1, 1, x]*((-66*I)*Pi*zeta[2] + (66 - (4*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-16*I)*Pi*zeta[2] + 16*zeta[3]) - 91*zeta[4]) + 
      (-4567/72 - ((785*I)/12)*Pi)*zeta[4] + Log[mu2/s]^2*
       ((-6*I)*Pi*zeta[2] + (6 - (13*I)*Pi)*zeta[3] + 31*zeta[4]) + 
      G[1, 0, x]*(((-178*I)/3)*Pi + (83 + (90*I)*Pi)*zeta[2] + 
        12*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*((-2*I)*Pi + 
          (62 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (-22 + (20*I)*Pi)*
         zeta[3] + 65*zeta[4]) + G[0, 0, x]*(-248627/2592 + ((350*I)/27)*Pi + 
        (-7/36 - (2*I)*Pi)*Log[mu2/s]^3 + (5*Log[mu2/s]^4)/8 + 
        (2315/24 + ((70*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-601/36 + (14*I)*Pi + (27*zeta[2])/4) + (1151/9 - (22*I)*Pi)*
         zeta[3] + Log[mu2/s]*(-5965/108 + ((556*I)/9)*Pi + 
          (-505/12 - (2*I)*Pi)*zeta[2] + 3*zeta[3]) + (5137*zeta[4])/16) + 
      Log[mu2/s]*((-13 + ((95*I)/3)*Pi)*zeta[3] + 
        zeta[2]*((13*I)*Pi + 264*zeta[3]) + (-757/3 + (45*I)*Pi)*zeta[4]) + 
      G[1, x]*((-51 - (34*I)*Pi)*zeta[3] + zeta[2]*((51*I)*Pi + 36*zeta[3]) + 
        (49 - (17*I)*Pi)*zeta[4] + Log[mu2/s]*((18*I)*Pi*zeta[2] + 
          (-18 - (20*I)*Pi)*zeta[3] + 133*zeta[4]) - 70*zeta[5]) + 
      (355 + (218*I)*Pi)*zeta[5] + G[0, x]*(((-248627*I)/2592)*Pi + 
        ((5*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-7*I)/36)*Pi - 
          6*zeta[2]) + zeta[2]*(511/3 - ((2821*I)/24)*Pi - 107*zeta[3]) + 
        (-401/9 + ((257*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         (((-601*I)/36)*Pi + (-23/3 + ((3*I)/4)*Pi)*zeta[2] + 5*zeta[3]) + 
        Log[mu2/s]*(((-5965*I)/108)*Pi + (-21 - ((67*I)/4)*Pi)*zeta[2] + 
          (-97/3 + I*Pi)*zeta[3] - 75*zeta[4]) + (2279/12 + ((401*I)/16)*Pi)*
         zeta[4] + 31*zeta[5]) + (605*zeta[6])/4)/(1 - x)^2)/Nc + 
  Nc^2*Nf*(527867/4374 + ((1057559*I)/11664)*Pi + 
    ((106*I)/3)*Pi*G[0, 0, 1, 0, x] + (-1600/9 + ((64*I)/3)*Pi)*
     G[0, 1, 0, 0, x] - (20*I)*Pi*G[0, 1, 1, 0, x] - 
    ((38*I)/3)*Pi*G[1, 0, 1, 0, x] + (180 - ((8*I)/3)*Pi)*G[1, 1, 0, 0, x] - 
    ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - (86*G[0, 0, 0, 0, 0, x])/3 + 
    (106*G[0, 0, 1, 0, 0, x])/3 + (64*G[0, 1, 0, 0, 0, x])/3 - 
    20*G[0, 1, 1, 0, 0, x] + 10*G[1, 0, 0, 0, 0, x] - 
    (38*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 - 
    (8*G[1, 1, 1, 0, 0, x])/3 + G[1, 0, 0, 0, x]*(-1352/9 + ((26*I)/3)*Pi - 
      (4*Log[mu2/s])/3) + (-91/36 - ((5*I)/3)*Pi)*Log[mu2/s]^4 - 
    Log[mu2/s]^5/2 + G[0, 0, 0, 0, x]*(148 - ((82*I)/3)*Pi + 
      (4*Log[mu2/s])/3) + G[0, 1, 0, x]*(((-1600*I)/9)*Pi - (68*zeta[2])/3) + 
    G[1, 0, 0, x]*(-7739/54 - ((1492*I)/9)*Pi + (-140/9 + ((8*I)/3)*Pi)*
       Log[mu2/s] + 2*Log[mu2/s]^2 - (50*zeta[2])/3) + 
    G[1, 1, 0, x]*((180*I)*Pi + 8*zeta[2]) + 
    Log[mu2/s]^3*(49/27 - ((200*I)/27)*Pi + (97*zeta[2])/6) + 
    G[0, 0, 0, x]*(7739/54 + ((1472*I)/9)*Pi + (140/9 - ((8*I)/3)*Pi)*
       Log[mu2/s] - 2*Log[mu2/s]^2 + (94*zeta[2])/3) + 
    ((-18*I)*Pi*G[1, 1, 0, x] - 18*G[1, 1, 0, 0, x] + 18*G[1, 0, x]*zeta[2] + 
      G[1, x]*((18*I)*Pi*zeta[2] - 18*zeta[3]))/x^2 + 
    zeta[2]*(-1267789/3888 + ((9569*I)/81)*Pi - (659*zeta[3])/18) + 
    G[0, 1, x]*((20*I)*Pi*zeta[2] - 20*zeta[3]) + 
    G[1, 1, x]*(((8*I)/3)*Pi*zeta[2] - (8*zeta[3])/3) + 
    G[0, 0, x]*(((7627*I)/54)*Pi + (-20/9 - (4*I)*Pi)*Log[mu2/s]^2 - 
      (2*Log[mu2/s]^3)/3 + (-1804/9 - ((50*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(-56/27 + ((100*I)/9)*Pi + (100*zeta[2])/3) - 
      (8*zeta[3])/3) + (-33431/162 - ((3673*I)/18)*Pi)*zeta[3] + 
    Log[mu2/s]^2*(17305/432 + ((193*I)/54)*Pi + (749/18 + ((35*I)/3)*Pi)*
       zeta[2] + (11*zeta[3])/2) + G[1, 0, x]*(((-7739*I)/54)*Pi + 
      (2*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-140*I)/9)*Pi - (64*zeta[2])/3) + 
      (1924/9 - (2*I)*Pi)*zeta[2] + (76*zeta[3])/3) + 
    G[1, x]*((-180*I)*Pi*zeta[2] + (180 + ((76*I)/3)*Pi)*zeta[3] - 
      56*zeta[4]) + Log[mu2/s]*(452707/3888 + ((19993*I)/324)*Pi + 
      (-1861/27 + ((655*I)/18)*Pi)*zeta[2] + (-769/18 + (10*I)*Pi)*zeta[3] - 
      (53*zeta[4])/6) + (-102865/72 + ((13*I)/3)*Pi)*zeta[4] + 
    G[0, x]*(-150281/5832 - ((11929*I)/648)*Pi + (73/27 + ((8*I)/3)*Pi)*
       Log[mu2/s]^3 + (5*Log[mu2/s]^4)/6 + Log[mu2/s]^2*
       (-101/54 + ((53*I)/9)*Pi - (125*zeta[2])/6) + 
      (-7003/81 + ((3013*I)/18)*Pi)*zeta[2] + 
      Log[mu2/s]*(-11929/648 - ((157*I)/27)*Pi + (-491/18 - ((41*I)/3)*Pi)*
         zeta[2] - zeta[3]) + (-484/3 - ((11*I)/3)*Pi)*zeta[3] + 
      (481*zeta[4])/2) + x*((-108*I)*Pi*G[0, 0, 0, x] + 
      (108*I)*Pi*G[0, 1, 0, x] + (108*I)*Pi*G[1, 0, 0, x] - 
      (108*I)*Pi*G[1, 1, 0, x] - 108*G[0, 0, 0, 0, x] + 
      108*G[0, 1, 0, 0, x] + 108*G[1, 0, 0, 0, x] - 108*G[1, 1, 0, 0, x] + 
      108*G[0, 0, x]*zeta[2] - 108*G[1, 0, x]*zeta[2] + 
      G[1, x]*((108*I)*Pi*zeta[2] - 108*zeta[3]) + (108*I)*Pi*zeta[3] + 
      G[0, x]*((-108*I)*Pi*zeta[2] + 108*zeta[3]) + 756*zeta[4]) - 
    (20*zeta[5])/9 + (-1395037/34992 - ((153305*I)/2916)*Pi + 
      ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + ((20*I)/3)*Pi*G[1, 0, 1, 0, x] + 
      (24 + ((8*I)/3)*Pi)*G[1, 1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - 
      20*G[0, 0, 0, 0, 0, x] + (4*G[0, 0, 1, 0, 0, x])/3 + 
      (28*G[0, 1, 0, 0, 0, x])/3 - 4*G[1, 0, 0, 0, 0, x] + 
      (20*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 0, 0, x])/3 + 
      (8*G[1, 1, 1, 0, 0, x])/3 + G[0, 0, 0, 0, x]*(338/9 - (24*I)*Pi - 
        4*Log[mu2/s]) + (91/36 + ((5*I)/3)*Pi)*Log[mu2/s]^4 + 
      Log[mu2/s]^5/2 + G[1, 0, 0, 0, x]*(-214/9 - ((8*I)/3)*Pi + 
        (4*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(-158/9 + ((32*I)/3)*Pi + 
        (4*Log[mu2/s])/3) + G[0, 1, 0, x]*(((-158*I)/9)*Pi + 
        ((4*I)/3)*Pi*Log[mu2/s] - (80*zeta[2])/3) + 
      Log[mu2/s]^3*(-67/27 + ((146*I)/27)*Pi - (97*zeta[2])/6) + 
      G[1, 1, 0, x]*((24*I)*Pi - 8*zeta[2]) + G[1, 0, 0, x]*
       (616/27 - ((56*I)/9)*Pi + (158/9 - ((8*I)/3)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 + (14*zeta[2])/3) + G[0, 0, 0, x]*
       (-346/9 + ((188*I)/9)*Pi + (-50/3 + (8*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 27*zeta[2]) + G[1, 0, x]*(((616*I)/27)*Pi - 
        (2*I)*Pi*Log[mu2/s]^2 + (-736/9 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((158*I)/9)*Pi + (64*zeta[2])/3) - (40*zeta[3])/3) + 
      Log[mu2/s]^2*(-18265/432 - ((128*I)/27)*Pi + (-317/18 - ((35*I)/3)*Pi)*
         zeta[2] - (11*zeta[3])/2) + (11410/81 + ((632*I)/9)*Pi)*zeta[3] + 
      G[1, 1, x]*(((-8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3) + 
      G[0, 0, x]*(-311/648 - ((704*I)/27)*Pi + (61/9 + (4*I)*Pi)*
         Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (334/27 - ((28*I)/9)*Pi - (151*zeta[2])/3) + (77/9 - ((70*I)/3)*Pi)*
         zeta[2] + (43*zeta[3])/3) + zeta[2]*(453253/3888 + ((610*I)/81)*Pi + 
        (1571*zeta[3])/18) + G[0, x]*(492397/11664 + ((13621*I)/324)*Pi + 
        (-127/27 - (4*I)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/6 + 
        (-10513/162 + ((197*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
         (73/27 - ((22*I)/3)*Pi + (221*zeta[2])/6) + 
        Log[mu2/s]*(27553/648 + ((160*I)/9)*Pi + (40/3 + ((70*I)/3)*Pi)*
           zeta[2] - (5*zeta[3])/3) + (63/2 + ((38*I)/3)*Pi)*zeta[3] - 
        (73*zeta[4])/6) + (9661/72 + ((2*I)/3)*Pi)*zeta[4] + 
      Log[mu2/s]*(-368539/3888 - ((13621*I)/324)*Pi + 
        (3911/54 - ((197*I)/9)*Pi)*zeta[2] + (697/18 - ((38*I)/3)*Pi)*
         zeta[3] + (77*zeta[4])/6) + G[1, x]*((-24*I)*Pi*zeta[2] + 
        (24 - ((40*I)/3)*Pi)*zeta[3] + 38*zeta[4]) + (158*zeta[5])/9)/x + 
    (((-128*I)/3)*Pi*G[1, 0, x] - (128*G[1, 0, 0, x])/3 + 
      (4*I)*Pi*G[0, 1, 1, 0, x] + (-56/3 + (180*I)*Pi)*G[0, 0, 0, 0, 0, x] - 
      (180*I)*Pi*G[0, 0, 0, 1, 0, x] + (20/3 - (144*I)*Pi)*
       G[0, 0, 1, 0, 0, x] + (144*I)*Pi*G[0, 0, 1, 1, 0, x] + 
      (20/3 - (36*I)*Pi)*G[0, 1, 0, 0, 0, x] + 
      (36*I)*Pi*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 0, 0, x] + 
      180*G[0, 0, 0, 0, 0, 0, x] - 180*G[0, 0, 0, 1, 0, 0, x] - 
      144*G[0, 0, 1, 0, 0, 0, x] + 144*G[0, 0, 1, 1, 0, 0, x] - 
      36*G[0, 1, 0, 0, 0, 0, x] + 36*G[0, 1, 0, 1, 0, 0, x] + 
      G[0, 0, 0, 0, x]*(689/9 - ((64*I)/3)*Pi - (8*Log[mu2/s])/3 - 
        216*zeta[2]) + G[0, 1, 0, 0, x]*(-205/3 + (8*I)*Pi + 
        (4*Log[mu2/s])/3 + 72*zeta[2]) + G[0, 0, 1, 0, x]*
       (((20*I)/3)*Pi + 144*zeta[2]) + G[0, 1, 0, x]*(((-205*I)/3)*Pi + 
        ((4*I)/3)*Pi*Log[mu2/s] - (76*zeta[2])/3 - 72*zeta[3]) + 
      G[0, 0, 0, x]*(-791/27 + ((769*I)/9)*Pi + (80/9 + ((16*I)/3)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 + (67/3 + (144*I)*Pi)*zeta[2] - 
        72*zeta[3]) + (-128/3 + ((410*I)/3)*Pi)*zeta[3] + 144*zeta[3]^2 + 
      G[0, 0, 1, x]*((-144*I)*Pi*zeta[2] + 144*zeta[3]) + 
      zeta[2]*(((128*I)/3)*Pi + (152/3 - (144*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(146209/648 + (14*I)*Pi - (40*Log[mu2/s]^2)/9 - 
        (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(1169/27 - 17*zeta[2]) + 
        (-1421/9 - (16*I)*Pi)*zeta[2] + (-1/3 - (72*I)*Pi)*zeta[3] - 
        1116*zeta[4]) + (-205 - I*Pi)*zeta[4] + 
      Log[mu2/s]*(((-8*I)/3)*Pi*zeta[3] + 4*zeta[4]) + 
      G[0, 1, x]*((-4*I)*Pi*zeta[2] + (4 - (72*I)*Pi)*zeta[3] + 
        108*zeta[4]) + G[0, x]*(((146209*I)/648)*Pi - 
        ((4*I)/3)*Pi*Log[mu2/s]^3 + (-4280/27 + ((277*I)/9)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((-40*I)/9)*Pi + 16*zeta[2]) + 
        Log[mu2/s]*(((1169*I)/27)*Pi + (320/9 + ((29*I)/3)*Pi)*zeta[2] - 
          (8*zeta[3])/3) + (410/3 - (3*I)*Pi)*zeta[3] + 
        (127/3 - (36*I)*Pi)*zeta[4]) + (46*zeta[5])/3 - 738*zeta[6])/
     (1 - x)^2 + (((118561*I)/648)*Pi + I*Pi*G[1, 1, 0, x] + 
      (148*I)*Pi*G[0, 1, 1, 0, x] + (11/3 - (36*I)*Pi)*G[1, 0, 0, 0, x] + 
      (36*I)*Pi*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 
      (502/3 - (120*I)*Pi)*G[0, 0, 0, 0, 0, x] + 
      (120*I)*Pi*G[0, 0, 0, 1, 0, x] + (-526/3 + (96*I)*Pi)*
       G[0, 0, 1, 0, 0, x] - (96*I)*Pi*G[0, 0, 1, 1, 0, x] + 
      (-424/3 + (24*I)*Pi)*G[0, 1, 0, 0, 0, x] - 
      (24*I)*Pi*G[0, 1, 0, 1, 0, x] + 148*G[0, 1, 1, 0, 0, x] - 
      36*G[1, 0, 0, 0, 0, x] + 36*G[1, 0, 1, 0, 0, x] - 
      120*G[0, 0, 0, 0, 0, 0, x] + 120*G[0, 0, 0, 1, 0, 0, x] + 
      96*G[0, 0, 1, 0, 0, 0, x] - 96*G[0, 0, 1, 1, 0, 0, x] + 
      24*G[0, 1, 0, 0, 0, 0, x] - 24*G[0, 1, 0, 1, 0, 0, x] - 
      ((4*I)/3)*Pi*Log[mu2/s]^3 + G[0, 0, 1, 0, x]*(((-526*I)/3)*Pi - 
        96*zeta[2]) + G[0, 1, 0, 0, x]*(10/3 - (140*I)*Pi + 
        (4*Log[mu2/s])/3 - 48*zeta[2]) + Log[mu2/s]^2*
       (((-40*I)/9)*Pi + 16*zeta[2]) + G[1, 0, 0, x]*(-265/3 + (5*I)*Pi + 
        (4*Log[mu2/s])/3 + 72*zeta[2]) + G[0, 0, 0, 0, x]*
       (23/9 + ((494*I)/3)*Pi - (8*Log[mu2/s])/3 + 144*zeta[2]) + 
      G[0, 0, 1, x]*((96*I)*Pi*zeta[2] - 96*zeta[3]) + 
      G[1, 0, x]*(((-265*I)/3)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - 
        (49*zeta[2])/3 - 72*zeta[3]) + (350/3 + ((11*I)/3)*Pi)*zeta[3] - 
      96*zeta[3]^2 + G[0, 1, 0, x]*(((10*I)/3)*Pi + ((4*I)/3)*Pi*Log[mu2/s] + 
        (380*zeta[2])/3 + 48*zeta[3]) + G[0, 0, 0, x]*
       (6389/54 - ((32*I)/9)*Pi + (-55/9 + ((16*I)/3)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + (-611/3 - (96*I)*Pi)*zeta[2] + 48*zeta[3]) + 
      zeta[2]*(-4280/27 + ((457*I)/9)*Pi + (104/3 + (96*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*((-148*I)*Pi*zeta[2] + (148 + (48*I)*Pi)*zeta[3] - 
        72*zeta[4]) + (145/12 - (43*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(((1169*I)/27)*Pi + (320/9 + ((29*I)/3)*Pi)*zeta[2] + 
        (-8/3 - ((8*I)/3)*Pi)*zeta[3] + 4*zeta[4]) + 
      G[1, x]*((-I)*Pi*zeta[2] + (1 - (72*I)*Pi)*zeta[3] + 108*zeta[4]) + 
      G[0, 0, x]*(-29279/648 + ((1121*I)/9)*Pi + (91*Log[mu2/s]^2)/18 - 
        (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(337/54 + (4*I)*Pi - 17*zeta[2]) + 
        (137/18 + (130*I)*Pi)*zeta[2] + (-205/3 + (48*I)*Pi)*zeta[3] + 
        744*zeta[4]) + G[0, x]*(118561/648 - ((1223*I)/648)*Pi + 
        (-4/3 - ((4*I)/3)*Pi)*Log[mu2/s]^3 + (-5549/27 - ((37*I)/18)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-40/9 + ((19*I)/18)*Pi + 16*zeta[2]) + 
        Log[mu2/s]*(1169/27 - ((143*I)/54)*Pi + (-205/9 + ((29*I)/3)*Pi)*
           zeta[2] - (8*zeta[3])/3) + (19/3 - (71*I)*Pi)*zeta[3] + 
        (-3305/3 + (24*I)*Pi)*zeta[4]) + (58*zeta[5])/3 + 492*zeta[6])/
     (1 - x)) + Nc^3*(-57535313/139968 - ((11226475*I)/46656)*Pi - 
    ((8*I)/3)*Pi*G[0, 1, 1, 0, x] + (-263 + ((22*I)/3)*Pi)*G[1, 1, 0, 0, x] + 
    ((22*I)/3)*Pi*G[1, 1, 1, 0, x] + (7*I)*Pi*G[0, 0, 0, 1, 0, x] - 
    (3*I)*Pi*G[0, 1, 0, 1, 0, x] - (8*G[0, 1, 1, 0, 0, x])/3 - 
    (4*I)*Pi*G[1, 0, 0, 1, 0, x] + (167/6 - (4*I)*Pi)*G[1, 0, 1, 0, 0, x] + 
    (22*G[1, 1, 0, 0, 0, x])/3 + (22*G[1, 1, 1, 0, 0, x])/3 + 
    7*G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
    2*G[0, 1, 0, 0, 0, 0, x] - 3*G[0, 1, 0, 1, 0, 0, x] + 
    4*G[1, 0, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 0, x] - 
    4*G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
     (-6 - (4*I)*Pi - 8*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (7 - (7*I)*Pi - 5*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-65/2 - 2*Log[mu2/s]) + (17/16 - ((9*I)/4)*Pi)*Log[mu2/s]^5 - 
    (9*Log[mu2/s]^6)/16 + G[0, 0, 0, 0, 0, x]*(-25/3 + (15*I)*Pi + 
      15*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-2015/12 - ((85*I)/6)*Pi + 
      (-35/6 + (6*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (147*zeta[2])/2) + 
    G[1, 1, 0, x]*((-263*I)*Pi - 22*zeta[2]) + G[1, 0, 1, 0, x]*
     (((167*I)/6)*Pi + 8*zeta[2]) + G[0, 0, 1, 0, x]*
     (((-65*I)/2)*Pi - (2*I)*Pi*Log[mu2/s] + 8*zeta[2]) + 
    Log[mu2/s]^4*(527/36 + ((143*I)/48)*Pi + (351*zeta[2])/16) + 
    G[0, 1, 0, 0, x]*(4529/18 + (7*I)*Pi - (2*I)*Pi*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + (57*zeta[2])/2) + G[1, 0, 0, 0, x]*
     (6455/36 - (I/6)*Pi + (35/6 - (2*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
      29*zeta[2]) + G[0, 0, 0, x]*(-49459/216 - ((3635*I)/18)*Pi + 
      (35/4 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
      (379/12 - ((39*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
       (-1225/36 + ((35*I)/3)*Pi + 6*zeta[2]) - 14*zeta[3]) + 
    Log[mu2/s]^3*(7295/216 + ((8981*I)/216)*Pi + (-865/24 + ((37*I)/2)*Pi)*
       zeta[2] - (27*zeta[3])/2) + (32681/54 + ((10288*I)/27)*Pi)*zeta[3] - 
    30*zeta[3]^2 + G[0, 1, 0, x]*(((4529*I)/18)*Pi + 
      ((3*I)/2)*Pi*Log[mu2/s]^2 + (-34/3 + ((9*I)/2)*Pi)*zeta[2] - 
      8*Log[mu2/s]*zeta[2] + 6*zeta[3]) + 
    G[1, 1, x]*(((-22*I)/3)*Pi*zeta[2] + (22*zeta[3])/3) + 
    G[1, 0, 0, x]*(49459/216 + ((640*I)/3)*Pi + (-35/4 + (3*I)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(1225/36 - ((35*I)/3)*Pi - 16*zeta[2]) + 
      (7/4 + (9*I)*Pi)*zeta[2] + 8*zeta[3]) + 
    zeta[2]*(7492837/15552 - ((344189*I)/1296)*Pi + (787/9 + ((26*I)/3)*Pi)*
       zeta[3]) + ((27*I)*Pi*G[1, 1, 0, x] + 27*G[1, 1, 0, 0, x] - 
      27*G[1, 0, x]*zeta[2] + G[1, x]*((-27*I)*Pi*zeta[2] + 27*zeta[3]))/
     x^2 + x*((144*I)*Pi*G[0, 0, 0, x] - (144*I)*Pi*G[0, 1, 0, x] - 
      (144*I)*Pi*G[1, 0, 0, x] + (144*I)*Pi*G[1, 1, 0, x] + 
      144*G[0, 0, 0, 0, x] - 144*G[0, 1, 0, 0, x] - 144*G[1, 0, 0, 0, x] + 
      144*G[1, 1, 0, 0, x] - 144*G[0, 0, x]*zeta[2] + 
      144*G[1, 0, x]*zeta[2] + G[0, x]*((144*I)*Pi*zeta[2] - 144*zeta[3]) - 
      (144*I)*Pi*zeta[3] + G[1, x]*((-144*I)*Pi*zeta[2] + 144*zeta[3]) - 
      1008*zeta[4]) + Log[mu2/s]^2*(-71225/1728 + ((8027*I)/108)*Pi + 
      (-38957/144 - ((775*I)/24)*Pi)*zeta[2] + (-35/2 - (24*I)*Pi)*zeta[3] - 
      (3975*zeta[4])/32) + G[0, 0, x]*(((-15409*I)/72)*Pi + 
      (13/6 - (5*I)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/2 + 
      (2083/9 - ((257*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
       (205/18 + ((61*I)/4)*Pi + (85*zeta[2])/2) + 
      Log[mu2/s]*(404/27 - ((45*I)/4)*Pi + (-397/3 + (31*I)*Pi)*zeta[2] - 
        10*zeta[3]) + (51 - (24*I)*Pi)*zeta[3] - (213*zeta[4])/2) + 
    G[1, 0, x]*(((49459*I)/216)*Pi + Log[mu2/s]^2*(((-35*I)/4)*Pi - 
        6*zeta[2]) + (-2698/9 + ((157*I)/12)*Pi)*zeta[2] + 
      Log[mu2/s]*(((1225*I)/36)*Pi + (280/3 - (8*I)*Pi)*zeta[2]) + 
      (-167/3 + (8*I)*Pi)*zeta[3] - 13*zeta[4]) + 
    G[0, 1, x]*(((8*I)/3)*Pi*zeta[2] + (-8/3 + (6*I)*Pi)*zeta[3] - 
      9*zeta[4]) + (2114771/864 - ((79*I)/32)*Pi)*zeta[4] + 
    Log[mu2/s]*(-4919081/15552 - ((85241*I)/1296)*Pi + 
      (682/3 - ((79*I)/2)*Pi)*zeta[3] + 
      zeta[2]*(-30077/144 - ((13063*I)/72)*Pi + (175*zeta[3])/2) + 
      (-493/96 - ((205*I)/8)*Pi)*zeta[4] - 84*zeta[5]) + 
    G[1, x]*(zeta[2]*((263*I)*Pi - 16*zeta[3]) + (-263 - ((167*I)/3)*Pi)*
       zeta[3] + 133*zeta[4] - 8*zeta[5]) + (-271/9 - (38*I)*Pi)*zeta[5] + 
    G[0, x]*(220673/2916 + ((43193*I)/2592)*Pi + (-7/3 + ((33*I)/8)*Pi)*
       Log[mu2/s]^4 + (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
       (-3667/216 - ((43*I)/6)*Pi - (141*zeta[2])/4) + 
      zeta[2]*(74563/324 - ((2113*I)/12)*Pi - (161*zeta[3])/6) + 
      (4150/27 + ((93*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
       (-5831/216 - ((949*I)/24)*Pi + (359/6 - ((109*I)/4)*Pi)*zeta[2] + 
        (33*zeta[3])/2) + (-264 + ((181*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(43193/2592 - ((1405*I)/36)*Pi + (7183/36 + ((140*I)/3)*Pi)*
         zeta[2] + (-9/2 + (23*I)*Pi)*zeta[3] + (2845*zeta[4])/16) + 
      46*zeta[5]) + (((-810857*I)/2592)*Pi - ((56*I)/3)*Pi*G[1, 1, 0, x] - 
      ((716*I)/3)*Pi*G[0, 1, 1, 0, x] - (57*I)*Pi*G[1, 0, 1, 0, x] - 
      (56*G[1, 1, 0, 0, x])/3 + (-673/3 + (135*I)*Pi)*G[0, 0, 0, 0, 0, x] - 
      (143*I)*Pi*G[0, 0, 0, 1, 0, x] + (120*I)*Pi*G[0, 0, 1, 1, 0, x] + 
      (27*I)*Pi*G[0, 1, 0, 1, 0, x] - (716*G[0, 1, 1, 0, 0, x])/3 + 
      60*G[1, 0, 0, 0, 0, x] - 57*G[1, 0, 1, 0, 0, x] + 
      135*G[0, 0, 0, 0, 0, 0, x] - 143*G[0, 0, 0, 1, 0, 0, x] - 
      116*G[0, 0, 1, 0, 0, 0, x] + 120*G[0, 0, 1, 1, 0, 0, x] - 
      24*G[0, 1, 0, 0, 0, 0, x] + 27*G[0, 1, 0, 1, 0, 0, x] + 
      G[0, 1, 0, 0, 0, x]*(1231/6 - (27*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-83/6 + (57*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(776/3 - (118*I)*Pi - 2*Log[mu2/s]) - 
      ((9*I)/8)*Pi*Log[mu2/s]^4 + G[0, 0, 0, 0, x]*
       (-175/36 - ((647*I)/3)*Pi + (26/3 - (12*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 120*zeta[2]) + G[1, 0, 0, x]*
       (4739/36 - ((59*I)/3)*Pi - (35*Log[mu2/s])/6 + (3*Log[mu2/s]^2)/2 - 
        (223*zeta[2])/2) + Log[mu2/s]^3*(((61*I)/12)*Pi + 18*zeta[2]) + 
      G[0, 1, 0, 0, x]*(149/36 + ((595*I)/3)*Pi - (41*Log[mu2/s])/6 + 
        (3*Log[mu2/s]^2)/2 + (113*zeta[2])/2) + G[0, 0, 1, 0, x]*
       (((776*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 124*zeta[2]) + 
      G[0, 1, 0, x]*(((149*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-41*I)/6)*Pi - 12*zeta[2]) + (-392/3 - ((7*I)/2)*Pi)*
         zeta[2] - 54*zeta[3]) + G[0, 0, 0, x]*(-43459/216 - ((116*I)/9)*Pi + 
        (-73/4 + ((15*I)/2)*Pi)*Log[mu2/s]^2 + (9*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(-289/36 - ((167*I)/6)*Pi - (9*zeta[2])/2) + 
        (3715/12 + ((255*I)/2)*Pi)*zeta[2] - 53*zeta[3]) + 
      (-2903/18 - ((533*I)/18)*Pi)*zeta[3] + 114*zeta[3]^2 + 
      G[1, 0, x]*(((4739*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-35*I)/6)*Pi - 12*zeta[2]) + (244/3 - ((7*I)/2)*Pi)*
         zeta[2] + 114*zeta[3]) + G[0, 0, 1, x]*((-120*I)*Pi*zeta[2] + 
        120*zeta[3]) + zeta[2]*(5479/27 - ((9901*I)/72)*Pi + 
        (-383/3 - (113*I)*Pi)*zeta[3]) + G[0, 0, x]*
       (204439/2592 - (227*I)*Pi + (97*Log[mu2/s]^3)/12 - 
        (9*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(-287/72 + (6*I)*Pi - 
          (111*zeta[2])/4) + (502/9 - ((475*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-5573/216 - (16*I)*Pi + (203/4 - (24*I)*Pi)*zeta[2] - 
          5*zeta[3]) + (353/3 - (58*I)*Pi)*zeta[3] - (13477*zeta[4])/16) + 
      G[1, x]*(((56*I)/3)*Pi*zeta[2] + (-56/3 + (114*I)*Pi)*zeta[3] - 
        171*zeta[4]) + (97/12 + ((2785*I)/48)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(((887*I)/36)*Pi + (-61 + ((57*I)/4)*Pi)*zeta[2] + 
        (-3 - (3*I)*Pi)*zeta[3] + (9*zeta[4])/2) + 
      G[0, 1, x]*(((716*I)/3)*Pi*zeta[2] + (-716/3 - (54*I)*Pi)*zeta[3] + 
        81*zeta[4]) + Log[mu2/s]*(((-6991*I)/108)*Pi + (35/3 - ((4*I)/3)*Pi)*
         zeta[3] + zeta[2]*(-1774/9 - ((467*I)/12)*Pi + 24*zeta[3]) + 
        (-125/2 + (6*I)*Pi)*zeta[4]) + G[0, x]*(-810857/2592 + 
        ((36655*I)/2592)*Pi + (-9/8 - ((9*I)/8)*Pi)*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(61/12 + ((43*I)/12)*Pi + 18*zeta[2]) + 
        Log[mu2/s]^2*(887/36 + ((811*I)/72)*Pi + (-271/4 + ((57*I)/4)*Pi)*
           zeta[2] - 3*zeta[3]) + (-743/18 + ((367*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(69365/216 - ((899*I)/36)*Pi + 35*zeta[3]) + 
        Log[mu2/s]*(-6991/108 + ((5071*I)/216)*Pi + 
          (-1297/36 - ((593*I)/12)*Pi)*zeta[2] + (14/3 - (11*I)*Pi)*zeta[3] - 
          48*zeta[4]) + (79481/48 - ((805*I)/16)*Pi)*zeta[4] - 22*zeta[5]) + 
      (-84 - (22*I)*Pi)*zeta[5] - (4875*zeta[6])/8)/(1 - x) + 
    (18660895/69984 + ((231581*I)/1458)*Pi + (-48 - ((22*I)/3)*Pi)*
       G[1, 1, 0, 0, x] - ((22*I)/3)*Pi*G[1, 1, 1, 0, x] + 
      (-22/3 + (2*I)*Pi)*G[0, 0, 1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, 0, x] + 
      (-88/3 + (4*I)*Pi)*G[1, 0, 1, 0, 0, x] - (22*G[1, 1, 0, 0, 0, x])/3 - 
      (22*G[1, 1, 1, 0, 0, x])/3 - 15*G[0, 0, 0, 0, 0, 0, x] + 
      2*G[0, 0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 0, 0, x] - 
      4*G[1, 0, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 0, x] + 
      4*G[1, 0, 1, 0, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(175/2 - (30*I)*Pi - 
        15*Log[mu2/s]) + (-17/16 + ((9*I)/4)*Pi)*Log[mu2/s]^5 + 
      (9*Log[mu2/s]^6)/16 + G[0, 1, 0, 0, 0, x]*(-145/3 + (10*I)*Pi + 
        2*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(12 + (4*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(385/9 - ((167*I)/3)*Pi + (-22/3 + (2*I)*Pi)*
         Log[mu2/s] - 32*zeta[2]) + G[1, 0, 0, 0, x]*(953/18 + ((5*I)/3)*Pi + 
        (-31/3 + (2*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 29*zeta[2]) + 
      Log[mu2/s]^4*(-2189/144 - ((14*I)/3)*Pi - (351*zeta[2])/16) + 
      G[1, 0, 1, 0, x]*(((-88*I)/3)*Pi - 8*zeta[2]) + 
      G[0, 0, 1, 0, x]*(((-22*I)/3)*Pi - 4*zeta[2]) + 
      G[1, 1, 0, x]*((-48*I)*Pi + 22*zeta[2]) + G[0, 0, 0, 0, x]*
       (-1523/18 + (96*I)*Pi + (17/2 - (18*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (267*zeta[2])/2) + G[0, 1, 0, x]*
       (((385*I)/9)*Pi + Log[mu2/s]*(((-22*I)/3)*Pi - 4*zeta[2]) + 
        (422/3 - (8*I)*Pi)*zeta[2]) + G[1, 0, 0, x]*
       (-2237/27 + ((61*I)/6)*Pi + (11 - (3*I)*Pi)*Log[mu2/s]^2 + 
        (-1 - (9*I)*Pi)*zeta[2] + Log[mu2/s]*(-385/9 + ((35*I)/3)*Pi + 
          16*zeta[2]) - 8*zeta[3]) + G[1, 1, x]*(((22*I)/3)*Pi*zeta[2] - 
        (22*zeta[3])/3) + (-62095/108 - ((6502*I)/27)*Pi)*zeta[3] + 
      24*zeta[3]^2 + Log[mu2/s]^3*(-3373/108 - ((3829*I)/108)*Pi + 
        (1513/24 - ((37*I)/2)*Pi)*zeta[2] + (27*zeta[3])/2) + 
      G[0, 0, 0, x]*(67 - ((1307*I)/18)*Pi + (-105/4 + (9*I)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (12 - (44*I)*Pi - (21*zeta[2])/2) + (-225/4 + (27*I)*Pi)*zeta[2] + 
        21*zeta[3]) + zeta[2]*(-3325873/15552 + ((3707*I)/81)*Pi + 
        (-4637/18 - ((5*I)/3)*Pi)*zeta[3]) + (-248893/432 - ((77*I)/3)*Pi)*
       zeta[4] + G[1, 0, x]*(((-2237*I)/27)*Pi + (1789/9 - ((55*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*((11*I)*Pi + 6*zeta[2]) + 
        Log[mu2/s]*(((-385*I)/9)*Pi + (-334/3 + (8*I)*Pi)*zeta[2]) + 
        (176/3 - (8*I)*Pi)*zeta[3] + 13*zeta[4]) + 
      Log[mu2/s]^2*(92513/1728 - ((5399*I)/108)*Pi + 
        (26807/144 + ((161*I)/3)*Pi)*zeta[2] + (13 + (21*I)*Pi)*zeta[3] + 
        (4119*zeta[4])/32) + G[0, 0, x]*(-2225/2592 + ((355*I)/18)*Pi + 
        (89/12 + (5*I)*Pi)*Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(-69/4 - (4*I)*Pi - (281*zeta[2])/4) + 
        (2957/24 + ((322*I)/3)*Pi)*zeta[2] + (-112/3 + (26*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-851/18 - ((45*I)/2)*Pi + (1963/12 - (55*I)*Pi)*zeta[2] + 
          5*zeta[3]) + (3107*zeta[4])/16) + 
      G[0, x]*(-5836595/46656 - ((69941*I)/1296)*Pi + (31/48 - ((21*I)/4)*Pi)*
         Log[mu2/s]^4 - (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (1369/54 + (10*I)*Pi + (213*zeta[2])/4) + Log[mu2/s]^2*
         (1180/27 + ((2117*I)/36)*Pi + (-3251/24 + ((83*I)/2)*Pi)*zeta[2] - 
          (39*zeta[3])/2) + (-715/27 - ((95*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(13421/1296 - ((1121*I)/9)*Pi + (371*zeta[3])/6) + 
        Log[mu2/s]*(-137657/2592 + ((2167*I)/54)*Pi + 
          (-17839/72 - ((322*I)/3)*Pi)*zeta[2] + (17/3 - (34*I)*Pi)*zeta[3] - 
          (3613*zeta[4])/16) + (5203/96 - ((253*I)/8)*Pi)*zeta[4] - 
        68*zeta[5]) + (-728/9 + (16*I)*Pi)*zeta[5] + 
      G[1, x]*((-48 + ((176*I)/3)*Pi)*zeta[3] + 
        zeta[2]*((48*I)*Pi + 16*zeta[3]) - (275*zeta[4])/2 + 8*zeta[5]) + 
      Log[mu2/s]*(4415729/15552 + ((69941*I)/1296)*Pi + 
        zeta[2]*(5099/144 + ((1121*I)/9)*Pi - (127*zeta[3])/2) + 
        (-643/3 + ((95*I)/3)*Pi)*zeta[3] + (-7667/96 + ((253*I)/8)*Pi)*
         zeta[4] + 84*zeta[5]) - (152279*zeta[6])/1152)/x + 
    (158759*zeta[6])/1152 + ((48*I)*Pi*G[1, 0, x] + 48*G[1, 0, 0, x] - 
      ((62*I)/3)*Pi*G[0, 1, 1, 0, x] + (179/3 - (285*I)*Pi)*
       G[0, 0, 0, 0, 0, x] + (277*I)*Pi*G[0, 0, 0, 1, 0, x] - 
      (216*I)*Pi*G[0, 0, 1, 1, 0, x] - (57*I)*Pi*G[0, 1, 0, 1, 0, x] - 
      (62*G[0, 1, 1, 0, 0, x])/3 - 285*G[0, 0, 0, 0, 0, 0, x] + 
      277*G[0, 0, 0, 1, 0, 0, x] + 220*G[0, 0, 1, 0, 0, 0, x] - 
      216*G[0, 0, 1, 1, 0, 0, x] + 60*G[0, 1, 0, 0, 0, 0, x] - 
      57*G[0, 1, 0, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x]*
       (-95/6 + (57*I)*Pi - 3*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-52/3 + (218*I)*Pi - 2*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (((-52*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] - 212*zeta[2]) + 
      G[0, 1, 0, 0, x]*(3515/36 - ((65*I)/3)*Pi - (35*Log[mu2/s])/6 + 
        (3*Log[mu2/s]^2)/2 - (223*zeta[2])/2) + G[0, 0, 0, 0, x]*
       (-5239/36 + ((205*I)/3)*Pi + (26/3 - (12*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + 384*zeta[2]) + G[0, 0, 1, x]*((216*I)*Pi*zeta[2] - 
        216*zeta[3]) + (48 - ((3515*I)/18)*Pi)*zeta[3] - 222*zeta[3]^2 + 
      G[0, 1, 0, x]*(((3515*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-35*I)/6)*Pi - 12*zeta[2]) + (262/3 - ((7*I)/2)*Pi)*
         zeta[2] + 114*zeta[3]) + G[0, 0, 0, x]*(7423/108 - 
        ((7013*I)/36)*Pi + (-61/4 + ((15*I)/2)*Pi)*Log[mu2/s]^2 + 
        (9*Log[mu2/s]^3)/2 + Log[mu2/s]*(-887/18 - ((131*I)/6)*Pi - 
          (9*zeta[2])/2) + (-701/12 - ((417*I)/2)*Pi)*zeta[2] + 
        115*zeta[3]) + zeta[2]*((-48*I)*Pi + (-524/3 + (223*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((62*I)/3)*Pi*zeta[2] + (-62/3 + (114*I)*Pi)*zeta[3] - 
        171*zeta[4]) + (3515/12 + ((77*I)/6)*Pi)*zeta[4] + 
      Log[mu2/s]^2*((-3*I)*Pi*zeta[3] + (9*zeta[4])/2) + 
      G[0, 0, x]*(-935273/2592 + (4*I)*Pi + (61*Log[mu2/s]^3)/12 - 
        (9*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(887/36 - (111*zeta[2])/4) + 
        (27695/72 + ((170*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (-6991/108 + (263/4 - (24*I)*Pi)*zeta[2] - 5*zeta[3]) + 
        (5/3 + (110*I)*Pi)*zeta[3] + (28187*zeta[4])/16) + 
      Log[mu2/s]*(((35*I)/3)*Pi*zeta[3] + 24*zeta[2]*zeta[3] + 
        (-35/2 + (6*I)*Pi)*zeta[4]) + G[0, x]*(((-935273*I)/2592)*Pi - 
        ((9*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((61*I)/12)*Pi + 
          18*zeta[2]) + Log[mu2/s]^2*(((887*I)/36)*Pi + (-61 + ((57*I)/4)*Pi)*
           zeta[2] - 3*zeta[3]) + (-3515/18 + ((40*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(5479/27 - ((7453*I)/72)*Pi + 35*zeta[3]) + 
        Log[mu2/s]*(((-6991*I)/108)*Pi + (-1774/9 - ((467*I)/12)*Pi)*
           zeta[2] + (35/3 - (11*I)*Pi)*zeta[3] - 48*zeta[4]) + 
        (-419/6 + ((539*I)/16)*Pi)*zeta[4] - 22*zeta[5]) + 
      (-51 - (22*I)*Pi)*zeta[5] + (8901*zeta[6])/8)/(1 - x)^2) + 
  Nc*(75249545/419904 - ((22931*I)/1728)*Pi + (-92 + ((236*I)/3)*Pi)*
     G[1, 1, 0, 0, 1, x] + (-92 - ((160*I)/3)*Pi)*G[1, 1, 0, 1, 0, x] + 
    22*G[0, 0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 0, 1, x] - 
    4*G[0, 0, 0, 0, 1, 0, x] - 48*G[0, 0, 0, 0, 1, 1, x] - 
    19*G[0, 0, 0, 1, 0, 0, x] - 180*G[0, 0, 0, 1, 0, 1, x] - 
    180*G[0, 0, 0, 1, 1, 0, x] + (526*G[0, 0, 0, 1, 1, 1, x])/3 - 
    76*G[0, 0, 1, 0, 0, 0, x] - 82*G[0, 0, 1, 0, 0, 1, x] - 
    82*G[0, 0, 1, 0, 1, 0, x] + (184*G[0, 0, 1, 0, 1, 1, x])/3 + 
    122*G[0, 0, 1, 1, 0, 0, x] + (118*G[0, 0, 1, 1, 0, 1, x])/3 + 
    (118*G[0, 0, 1, 1, 1, 0, x])/3 - (374*G[0, 0, 1, 1, 1, 1, x])/3 - 
    84*G[0, 1, 0, 0, 0, 0, x] - 36*G[0, 1, 0, 0, 0, 1, x] - 
    36*G[0, 1, 0, 0, 1, 0, x] - 18*G[0, 1, 0, 0, 1, 1, x] + 
    15*G[0, 1, 0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, 0, 1, x] + 
    18*G[0, 1, 0, 1, 1, 0, x] - (128*G[0, 1, 0, 1, 1, 1, x])/3 + 
    94*G[0, 1, 1, 0, 0, 0, x] - 6*G[0, 1, 1, 0, 0, 1, x] - 
    6*G[0, 1, 1, 0, 1, 0, x] - (38*G[0, 1, 1, 0, 1, 1, x])/3 - 
    30*G[0, 1, 1, 1, 0, 0, x] + (112*G[0, 1, 1, 1, 0, 1, x])/3 + 
    (112*G[0, 1, 1, 1, 1, 0, x])/3 + (364*G[0, 1, 1, 1, 1, 1, x])/3 - 
    (484*G[1, 0, 0, 0, 0, 0, x])/3 + (320*G[1, 0, 0, 0, 0, 1, x])/3 + 
    (320*G[1, 0, 0, 0, 1, 0, x])/3 - 32*G[1, 0, 0, 0, 1, 1, x] + 
    (248*G[1, 0, 0, 1, 0, 0, x])/3 + 114*G[1, 0, 0, 1, 0, 1, x] + 
    114*G[1, 0, 0, 1, 1, 0, x] - 16*G[1, 0, 0, 1, 1, 1, x] + 
    (332*G[1, 0, 1, 0, 0, 0, x])/3 + 26*G[1, 0, 1, 0, 0, 1, x] + 
    26*G[1, 0, 1, 0, 1, 0, x] - 32*G[1, 0, 1, 0, 1, 1, x] - 
    76*G[1, 0, 1, 1, 0, 0, x] - 112*G[1, 0, 1, 1, 0, 1, x] - 
    112*G[1, 0, 1, 1, 1, 0, x] + 120*G[1, 0, 1, 1, 1, 1, x] + 
    (416*G[1, 1, 0, 0, 0, 0, x])/3 + (8*G[1, 1, 0, 0, 0, 1, x])/3 + 
    (8*G[1, 1, 0, 0, 1, 0, x])/3 + 76*G[1, 1, 0, 0, 1, 1, x] - 
    (76*G[1, 1, 0, 1, 0, 0, x])/3 - 28*G[1, 1, 0, 1, 0, 1, x] - 
    28*G[1, 1, 0, 1, 1, 0, x] - 68*G[1, 1, 0, 1, 1, 1, x] - 
    (100*G[1, 1, 1, 0, 0, 0, x])/3 - 20*G[1, 1, 1, 0, 1, 1, x] - 
    72*G[1, 1, 1, 1, 0, 0, x] + 96*G[1, 1, 1, 1, 0, 1, x] + 
    96*G[1, 1, 1, 1, 1, 0, x] - 132*G[1, 1, 1, 1, 1, 1, x] + 
    G[1, 1, 1, 1, 0, x]*(-122/3 - (48*I)*Pi - 72*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(-122/3 - (92*I)*Pi - 72*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(106 + ((256*I)/3)*Pi - 56*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(-138 + ((308*I)/3)*Pi - 56*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(227/3 + ((254*I)/3)*Pi - 52*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(547/3 + ((104*I)/3)*Pi - 40*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(547/3 + ((470*I)/3)*Pi - 40*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-299/3 - (120*I)*Pi - 24*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-272/3 - (4*I)*Pi - 12*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(463/3 - ((292*I)/3)*Pi - 12*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(-905/6 + (80*I)*Pi - 8*Log[mu2/s]) + 
    (47/48 + ((3*I)/2)*Pi)*Log[mu2/s]^5 + (9*Log[mu2/s]^6)/16 + 
    G[0, 1, 0, 0, 0, x]*(548/3 - (117*I)*Pi + 3*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(217/2 + (102*I)*Pi + 4*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(-296/3 + (23*I)*Pi + 5*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(319/6 - (152*I)*Pi + 6*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(-25/2 + (2*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(-25/2 - (180*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(893/6 - ((38*I)/3)*Pi + 12*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-103/3 - ((8*I)/3)*Pi + 16*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(-103/3 + ((70*I)/3)*Pi + 16*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-266/3 - (36*I)*Pi + 16*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-266/3 - (183*I)*Pi + 16*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(-583/3 + ((52*I)/3)*Pi + 22*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(221/6 - (26*I)*Pi + 28*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(221/6 + (61*I)*Pi + 28*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(382/3 + ((20*I)/3)*Pi + 40*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-16 + ((88*I)/3)*Pi + 50*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-16 + ((634*I)/3)*Pi + 50*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(-691/3 + ((4*I)/3)*Pi + 56*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(176 + (24*I)*Pi + 60*Log[mu2/s]) + 
    G[1, 0, 0, 1, x]*(-14489/36 + ((1505*I)/6)*Pi + 
      (-40 - (40*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - (1384*zeta[2])/3) + 
    G[1, 0, 0, 0, x]*(14011/36 - ((311*I)/6)*Pi + (-23/6 + (20*I)*Pi)*
       Log[mu2/s] + 2*Log[mu2/s]^2 - (1016*zeta[2])/3) + 
    G[0, 1, 1, 1, x]*(275/9 - (159*I)*Pi + (40/3 - (40*I)*Pi)*Log[mu2/s] - 
      (592*zeta[2])/3) + G[1, 1, 1, 1, x]*(3824/9 + (30*I)*Pi + 
      (-316/3 + (12*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 - 160*zeta[2]) + 
    G[0, 1, 1, 0, x]*(-7885/36 - ((931*I)/6)*Pi + (30 - (20*I)*Pi)*
       Log[mu2/s] - 14*Log[mu2/s]^2 - (416*zeta[2])/3) + 
    G[0, 0, 1, 1, x]*(-3449/36 + ((434*I)/3)*Pi + (19/3 + (16*I)*Pi)*
       Log[mu2/s] - 11*Log[mu2/s]^2 - (151*zeta[2])/3) + 
    G[0, 1, 0, 1, x]*(-7885/36 + ((647*I)/3)*Pi + (30 + (12*I)*Pi)*
       Log[mu2/s] - 14*Log[mu2/s]^2 - (56*zeta[2])/3) + 
    Log[mu2/s]^4*(-941/108 + ((829*I)/144)*Pi - (147*zeta[2])/16) + 
    G[0, 0, 0, 0, x]*(1451/36 - ((889*I)/6)*Pi + (235/6 + (12*I)*Pi)*
       Log[mu2/s] - (9*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
    G[1, 1, 0, 0, x]*(-1627/4 - (38*I)*Pi + (-52 - (72*I)*Pi)*Log[mu2/s] - 
      8*Log[mu2/s]^2 + (64*zeta[2])/3) + G[0, 0, 1, 0, x]*
     (5267/18 + ((377*I)/6)*Pi + (77/3 + (62*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + (211*zeta[2])/3) + G[1, 1, 1, 0, x]*
     (-62/9 + ((322*I)/3)*Pi + (62/3 - (8*I)*Pi)*Log[mu2/s] + 
      12*Log[mu2/s]^2 + (242*zeta[2])/3) + G[0, 1, 0, 0, x]*
     (11269/36 + ((1199*I)/6)*Pi + (-59/3 + (54*I)*Pi)*Log[mu2/s] + 
      (23*Log[mu2/s]^2)/2 + (269*zeta[2])/2) + G[1, 0, 1, 0, x]*
     (-14489/36 + ((139*I)/6)*Pi + (-40 - (48*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 + (500*zeta[2])/3) + G[1, 1, 0, 1, x]*
     (-62/9 - (171*I)*Pi + (62*Log[mu2/s])/3 + 12*Log[mu2/s]^2 + 
      (758*zeta[2])/3) + G[0, 0, 0, 1, x]*(5267/18 - ((772*I)/3)*Pi + 
      (77/3 + (44*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + (973*zeta[2])/3) + 
    G[1, 0, 1, 1, x]*(-859/36 - ((323*I)/6)*Pi + (148/3 - (4*I)*Pi)*
       Log[mu2/s] + 334*zeta[2]) + G[0, 1, 1, x]*(-989/6 - ((2591*I)/36)*Pi + 
      (9 + (6*I)*Pi)*Log[mu2/s]^2 + (20*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(233/2 + ((184*I)/3)*Pi - 16*zeta[2]) + 
      (758/3 - ((190*I)/3)*Pi)*zeta[2] - (436*zeta[3])/3) + 
    G[1, 0, 1, x]*(2403/8 - ((1439*I)/6)*Pi + (-9 + (18*I)*Pi)*Log[mu2/s]^2 + 
      (20*Log[mu2/s]^3)/3 + Log[mu2/s]*(373/2 - ((26*I)/3)*Pi - 
        108*zeta[2]) + (-559/6 + (186*I)*Pi)*zeta[2] - 74*zeta[3]) + 
    G[1, 1, 0, x]*(2403/8 - ((8177*I)/36)*Pi + (-9 + (24*I)*Pi)*
       Log[mu2/s]^2 + (20*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (373/2 - ((148*I)/3)*Pi - 32*zeta[2]) + (1508/3 - ((50*I)/3)*Pi)*
       zeta[2] - (188*zeta[3])/3) + G[0, 0, 0, x]*
     (-2035/24 + ((1831*I)/6)*Pi + (19/12 - ((21*I)/2)*Pi)*Log[mu2/s]^2 - 
      3*Log[mu2/s]^3 + Log[mu2/s]*(-111/4 + (68*I)*Pi - 102*zeta[2]) + 
      (5381/12 - ((101*I)/2)*Pi)*zeta[2] - 20*zeta[3]) + 
    (706801/1944 - ((4697*I)/36)*Pi)*zeta[3] + (34*zeta[3]^2)/9 + 
    Log[mu2/s]^3*(-8633/162 - ((1021*I)/72)*Pi + (-3653/72 - (5*I)*Pi)*
       zeta[2] + 6*zeta[3]) + G[1, 0, 0, x]*(-5749/24 - ((3493*I)/36)*Pi + 
      (89/12 - (20*I)*Pi)*Log[mu2/s]^2 - (20*Log[mu2/s]^3)/3 + 
      (-1623/4 + ((346*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-335/4 - (29*I)*Pi + 
        292*zeta[2]) + (76*zeta[3])/3) + G[0, 0, 1, x]*
     (671/24 + ((4385*I)/36)*Pi - (28*I)*Pi*Log[mu2/s]^2 - 
      (20*Log[mu2/s]^3)/3 + Log[mu2/s]*(-75 + (32*I)*Pi - 16*zeta[2]) + 
      (-686/3 - ((730*I)/3)*Pi)*zeta[2] + (152*zeta[3])/3) + 
    G[0, 1, 0, x]*(671/24 + (19*I)*Pi - ((45*I)/2)*Pi*Log[mu2/s]^2 - 
      (20*Log[mu2/s]^3)/3 + (-3113/6 + ((81*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-75 + ((31*I)/3)*Pi + 6*zeta[2]) + 84*zeta[3]) + 
    G[1, 1, 1, x]*(-335/2 + (190*I)*Pi + (24*I)*Pi*Log[mu2/s]^2 + 
      (713/3 + (86*I)*Pi)*zeta[2] + Log[mu2/s]*(-228 - ((254*I)/3)*Pi + 
        12*zeta[2]) + 152*zeta[3]) + zeta[2]*(12091859/46656 + 
      ((137233*I)/432)*Pi + (-41987/36 - (30*I)*Pi)*zeta[3]) + 
    (((-16*I)/3)*Pi*G[1, 0, 1, 1, x] + ((16*I)/3)*Pi*G[1, 1, 0, 1, x] + 
      16*G[1, 1, 1, 1, x] - (16*G[1, 0, 1, 1, 1, x])/3 + 
      (16*G[1, 1, 0, 1, 1, x])/3 + G[1, 1, 1, x]*((16*I)*Pi - 
        (16*zeta[2])/3) + (32*G[1, 0, 1, x]*zeta[2])/3 + 
      (32*I)*Pi*G[1, x]*zeta[3] + G[1, 1, x]*(-32*zeta[2] + (32*zeta[3])/3))/
     x^3 + (((-9*I)/2)*Pi*G[0, 0, 1, x] + ((3*I)/2)*Pi*G[0, 1, 0, x] - 
      ((11*I)/2)*Pi*G[1, 0, 0, x] - (9*G[0, 0, 1, 1, x])/2 + 
      (3*G[0, 1, 0, 1, x])/2 + (3*G[0, 1, 1, 0, x])/2 - 
      (34*G[0, 1, 1, 1, x])/3 - (11*G[1, 0, 0, 1, x])/2 - 
      (11*G[1, 0, 1, 0, x])/2 + (28/3 + (7*I)*Pi)*G[1, 0, 1, 1, x] + 
      (29*G[1, 1, 0, 0, x])/2 + (103/2 - (7*I)*Pi)*G[1, 1, 0, 1, x] + 
      (103*G[1, 1, 1, 0, x])/2 - 70*G[1, 1, 1, 1, x] + 
      7*G[1, 0, 1, 1, 1, x] - 7*G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 1, x]*(83/4 - ((25*I)/3)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-53/2 + ((135*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 0, x]*(((-53*I)/2)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - 106*zeta[2]) + 
      G[1, 0, 1, x]*(-53/2 + ((16*I)/3)*Pi + (3*Log[mu2/s])/2 - 14*zeta[2]) + 
      G[1, 1, 1, x]*(89/3 - ((37*I)/2)*Pi + 7*zeta[2]) + 
      G[0, 1, x]*(((83*I)/4)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + (32*zeta[2])/3) + 
      G[1, 1, x]*(59/12 + ((143*I)/12)*Pi + (35/4 - (3*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 - (781*zeta[2])/12 - 14*zeta[3]) + 
      (32*I)*Pi*zeta[3] + G[1, x]*(((59*I)/12)*Pi - 
        ((9*I)/4)*Pi*Log[mu2/s]^2 + (-1/12 - ((273*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(((35*I)/4)*Pi + 18*zeta[2]) + (386/3 - (42*I)*Pi)*
         zeta[3]))/x^2 + G[0, 0, x]*(-155/72 - ((9037*I)/108)*Pi + 
      (-17/6 + ((13*I)/3)*Pi)*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/2 + 
      (-6401/12 - ((481*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
       (-667/36 - ((83*I)/12)*Pi + (131*zeta[2])/2) + 
      (241/3 - ((16*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (-2899/108 - ((5033*I)/36)*Pi + (-211 + (73*I)*Pi)*zeta[2] + 
        8*zeta[3]) - 504*zeta[4]) + G[1, 0, x]*(2879/72 + ((2033*I)/108)*Pi + 
      (-13/3 + (12*I)*Pi)*Log[mu2/s]^3 + 3*Log[mu2/s]^4 + 
      Log[mu2/s]^2*(-847/36 - ((175*I)/12)*Pi - 131*zeta[2]) + 
      (11168/9 + ((973*I)/12)*Pi)*zeta[2] + (-113/6 - ((86*I)/3)*Pi)*
       zeta[3] + Log[mu2/s]*(-4537/108 + ((2005*I)/36)*Pi + 
        (360 - (66*I)*Pi)*zeta[2] + 8*zeta[3]) - 468*zeta[4]) + 
    G[1, 1, x]*(-5603/72 + ((46183*I)/216)*Pi + (26/3 - ((52*I)/3)*Pi)*
       Log[mu2/s]^3 - 6*Log[mu2/s]^4 + (-3197/12 - (308*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(1667/36 + (17*I)*Pi + 50*zeta[2]) + 
      Log[mu2/s]*(8741/108 + ((460*I)/9)*Pi + (-172/3 - (8*I)*Pi)*zeta[2] - 
        16*zeta[3]) + (-127/3 + ((280*I)/3)*Pi)*zeta[3] - 415*zeta[4]) + 
    (-1104851/288 + ((49471*I)/96)*Pi)*zeta[4] + 
    Log[mu2/s]^2*(-467203/5184 - ((7169*I)/72)*Pi + 
      (1141/16 - ((281*I)/8)*Pi)*zeta[2] + (91/4 + (10*I)*Pi)*zeta[3] + 
      (2119*zeta[4])/32) + G[0, 1, x]*(2879/72 - ((38639*I)/216)*Pi + 
      (-13/3 + (12*I)*Pi)*Log[mu2/s]^3 + 3*Log[mu2/s]^4 + 
      Log[mu2/s]^2*(-847/36 - (4*I)*Pi - 58*zeta[2]) + 
      (12275/18 + ((749*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (-4537/108 - ((50*I)/9)*Pi + (-449/3 - (26*I)*Pi)*zeta[2]) + 
      (-86 - ((502*I)/3)*Pi)*zeta[3] + (855*zeta[4])/2) + 
    Nf^2*(-29885/8748 - ((3277*I)/729)*Pi + (8*G[0, 0, 0, 0, x])/3 - 
      (8*G[1, 0, 0, 0, x])/3 + G[0, 0, 0, x]*(-80/27 + ((8*I)/9)*Pi - 
        (16*Log[mu2/s])/9) + (-26/27 - ((8*I)/27)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/9 + G[1, 0, 0, x]*(80/27 - ((8*I)/9)*Pi + 
        (16*Log[mu2/s])/9) + G[1, 0, x]*(((80*I)/27)*Pi + 
        ((16*I)/9)*Pi*Log[mu2/s] - (16*zeta[2])/3) + (1340/81 + ((4*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-83/27 - ((58*I)/27)*Pi + (28*zeta[2])/9) + 
      G[0, 0, x]*(((-80*I)/27)*Pi - ((16*I)/9)*Pi*Log[mu2/s] + 
        (16*zeta[2])/3) + G[0, x]*(464/729 + ((100*I)/81)*Pi + 
        (20/27 + ((4*I)/9)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/27 + 
        Log[mu2/s]*(100/81 + ((40*I)/27)*Pi - (8*zeta[2])/3) + 
        (-40/9 - ((8*I)/9)*Pi)*zeta[2] + (8*zeta[3])/27) + 
      Log[mu2/s]*(-1247/243 - ((398*I)/81)*Pi + (388*zeta[2])/27 + 
        (8*zeta[3])/9) + (184/81 + ((32*I)/27)*Pi)*zeta[3] + 
      ((2*I)*Pi*G[1, 1, 0, x] + 2*G[1, 1, 0, 0, x] - 2*G[1, 0, x]*zeta[2] + 
        G[1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]))/x^2 + 
      (-31891/8748 + ((928*I)/729)*Pi + ((16*I)/9)*Pi*G[0, 1, 0, x] - 
        (2*I)*Pi*G[1, 1, 0, x] - (40*G[0, 0, 0, 0, x])/9 + 
        (16*G[0, 1, 0, 0, x])/9 + (8*G[1, 0, 0, 0, x])/3 - 
        2*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(-26/27 + ((8*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + (26/27 + ((8*I)/27)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/9 + G[0, 0, 0, x]*(28/9 - ((16*I)/9)*Pi + 
          (8*Log[mu2/s])/3) + G[0, 0, x]*(62/81 + ((80*I)/27)*Pi + 
          (-4/27 + ((16*I)/9)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/9 - 
          (56*zeta[2])/9) + Log[mu2/s]^2*(77/27 + ((40*I)/27)*Pi - 
          (28*zeta[2])/9) + (-206/81 - (2*I)*Pi)*zeta[2] + 
        G[1, 0, x]*(((-26*I)/27)*Pi - ((16*I)/9)*Pi*Log[mu2/s] + 
          (22*zeta[2])/3) + G[0, x]*(-815/729 - ((200*I)/81)*Pi + 
          (-38/27 - ((8*I)/9)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/27 + 
          (190*zeta[2])/27 + Log[mu2/s]*(-262/81 - ((80*I)/27)*Pi + 
            (56*zeta[2])/9) - (104*zeta[3])/27) + 
        G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + Log[mu2/s]*
         (581/243 + ((200*I)/81)*Pi - (244*zeta[2])/27 - (8*zeta[3])/9) + 
        (-346/81 - ((128*I)/27)*Pi)*zeta[3] - (155*zeta[4])/27)/x + 
      (299*zeta[4])/27 + (((-1171*I)/81)*Pi - ((5*I)/9)*Pi*G[1, 0, x] + 
        ((4*I)/9)*Pi*G[0, 1, 0, x] - (5*G[1, 0, 0, x])/9 - 
        (4*G[0, 0, 0, 0, x])/9 + (4*G[0, 1, 0, 0, x])/9 + 
        G[0, 0, 0, x]*(-128/27 + ((4*I)/9)*Pi + (8*Log[mu2/s])/9) - 
        ((4*I)/9)*Pi*Log[mu2/s]^2 + G[0, 0, x]*(1007/81 - ((32*I)/9)*Pi + 
          (32*Log[mu2/s])/27 - (4*Log[mu2/s]^2)/9 - (20*zeta[2])/9) + 
        (430/27 + ((13*I)/9)*Pi)*zeta[2] + Log[mu2/s]*(((-148*I)/27)*Pi + 
          (32*zeta[2])/9) + G[0, x]*(-1171/81 + ((563*I)/81)*Pi + 
          (-4/9 - ((4*I)/9)*Pi)*Log[mu2/s]^2 + (151/27 + ((4*I)/9)*Pi)*
           zeta[2] + Log[mu2/s]*(-148/27 + ((8*I)/27)*Pi + (32*zeta[2])/9) - 
          (8*zeta[3])/9) + (-53/9 - ((8*I)/9)*Pi)*zeta[3] + (4*zeta[4])/3)/
       (1 - x) + (((2*I)/3)*Pi*G[1, 0, x] + ((16*I)/9)*Pi*G[0, 1, 0, x] + 
        (2*G[1, 0, 0, x])/3 - (16*G[0, 0, 0, 0, x])/9 + 
        (16*G[0, 1, 0, 0, x])/9 + G[0, 0, 0, x]*(220/27 - ((8*I)/9)*Pi + 
          (8*Log[mu2/s])/9) + G[0, 0, x]*(-1225/81 + ((8*I)/3)*Pi - 
          (148*Log[mu2/s])/27 - (4*Log[mu2/s]^2)/9 - (8*zeta[2])/9) - 
        ((2*I)/3)*Pi*zeta[2] + G[0, x]*(((-1225*I)/81)*Pi - 
          ((4*I)/9)*Pi*Log[mu2/s]^2 + (430/27 - ((8*I)/9)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-148*I)/27)*Pi + (32*zeta[2])/9) - (32*zeta[3])/9) + 
        (2/3 - ((32*I)/9)*Pi)*zeta[3] + (16*zeta[4])/3)/(1 - x)^2) + 
    G[1, x]*(-314/3 - ((166*I)/3)*Pi - (3*I)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((13*I)/3)*Pi + 52*zeta[2]) + 
      zeta[2]*(-73333/72 + (94*I)*Pi - (212*zeta[3])/3) + 
      (-659/9 - ((1114*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
       (9/2 + ((205*I)/9)*Pi + (-33 + (55*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      Log[mu2/s]*(-35/2 + ((1294*I)/27)*Pi + (-2029/3 - (40*I)*Pi)*zeta[2] + 
        (-16/3 + (36*I)*Pi)*zeta[3] - 82*zeta[4]) + 
      (-3209/24 + ((424*I)/3)*Pi)*zeta[4] - (161*zeta[5])/3) + 
    Log[mu2/s]*(1689935/46656 - ((22327*I)/162)*Pi + 
      zeta[2]*(549841/1296 - ((15383*I)/72)*Pi - (652*zeta[3])/3) + 
      (3763/108 + ((130*I)/9)*Pi)*zeta[3] + (-88709/96 - ((81*I)/4)*Pi)*
       zeta[4] - 10*zeta[5]) + (32327/36 - ((73*I)/3)*Pi)*zeta[5] + 
    x^2*(-6*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] - 
      6*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 
      6*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 
      6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] - 
      6*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 
      6*G[1, 1, 1, 1, x] - 3*G[0, 0, 1, 0, 0, x] + 3*G[0, 0, 1, 0, 1, x] + 
      3*G[0, 0, 1, 1, 0, x] - 3*G[0, 0, 1, 1, 1, x] + 3*G[0, 1, 0, 0, 0, x] - 
      3*G[0, 1, 0, 0, 1, x] - 3*G[0, 1, 0, 1, 0, x] + 3*G[0, 1, 0, 1, 1, x] + 
      3*G[1, 0, 1, 0, 0, x] - 3*G[1, 0, 1, 0, 1, x] - 3*G[1, 0, 1, 1, 0, x] + 
      3*G[1, 0, 1, 1, 1, x] - 3*G[1, 1, 0, 0, 0, x] + 3*G[1, 1, 0, 0, 1, x] + 
      3*G[1, 1, 0, 1, 0, x] - 3*G[1, 1, 0, 1, 1, x] - 
      3*G[0, 0, 0, x]*zeta[2] - 6*G[0, 0, 1, x]*zeta[2] + 
      6*G[0, 1, 0, x]*zeta[2] + 3*G[0, 1, 1, x]*zeta[2] + 
      3*G[1, 0, 0, x]*zeta[2] + 6*G[1, 0, 1, x]*zeta[2] - 
      6*G[1, 1, 0, x]*zeta[2] - 3*G[1, 1, 1, x]*zeta[2] + 
      G[0, 1, x]*(6*zeta[2] - 9*zeta[3]) + G[1, 0, x]*
       (6*zeta[2] - 9*zeta[3]) + 15*zeta[2]*zeta[3] + 
      G[0, 0, x]*(-6*zeta[2] + 9*zeta[3]) + G[1, 1, x]*
       (-6*zeta[2] + 9*zeta[3]) - (45*zeta[4])/2 - (51*G[0, x]*zeta[4])/2 + 
      (51*G[1, x]*zeta[4])/2 + 30*zeta[5]) + 
    G[0, x]*(160891/2916 + ((9385*I)/96)*Pi + (31/36 - ((23*I)/8)*Pi)*
       Log[mu2/s]^4 - (15*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
       (4465/216 - ((67*I)/18)*Pi - (33*zeta[2])/4) + 
      Log[mu2/s]^2*(12053/216 + ((479*I)/24)*Pi + (653/12 - ((81*I)/4)*Pi)*
         zeta[2] - 11*zeta[3]) + (5639/108 + ((6839*I)/18)*Pi)*zeta[3] + 
      zeta[2]*(4627/648 + ((13277*I)/36)*Pi + (1177*zeta[3])/3) + 
      (6631/4 - ((1971*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
       (5753/96 + ((171*I)/4)*Pi + (2483/18 + ((443*I)/6)*Pi)*zeta[2] + 
        (-673/18 - (12*I)*Pi)*zeta[3] + (2677*zeta[4])/16) + 33*zeta[5]) + 
    x*(126*G[0, 0, 0, 0, x] - 67*G[0, 0, 0, 1, x] - 67*G[0, 0, 1, 0, x] + 
      30*G[0, 0, 1, 1, x] - 119*G[0, 1, 0, 0, x] + 56*G[0, 1, 0, 1, x] + 
      56*G[0, 1, 1, 0, x] - 15*G[0, 1, 1, 1, x] - 177*G[1, 0, 0, 0, x] + 
      22*G[1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, x] + 111*G[1, 0, 1, 1, x] + 
      122*G[1, 1, 0, 0, x] + 37*G[1, 1, 0, 1, x] + 37*G[1, 1, 1, 0, x] - 
      174*G[1, 1, 1, 1, x] - 5*G[0, 0, 1, 0, 0, x] + 5*G[0, 0, 1, 0, 1, x] + 
      5*G[0, 0, 1, 1, 0, x] - 5*G[0, 0, 1, 1, 1, x] + 5*G[0, 1, 0, 0, 0, x] - 
      5*G[0, 1, 0, 0, 1, x] - 5*G[0, 1, 0, 1, 0, x] + 5*G[0, 1, 0, 1, 1, x] + 
      5*G[1, 0, 1, 0, 0, x] - 5*G[1, 0, 1, 0, 1, x] - 5*G[1, 0, 1, 1, 0, x] + 
      5*G[1, 0, 1, 1, 1, x] - 5*G[1, 1, 0, 0, 0, x] + 5*G[1, 1, 0, 0, 1, x] + 
      5*G[1, 1, 0, 1, 0, x] - 5*G[1, 1, 0, 1, 1, x] + 
      G[1, 1, 0, x]*(-85 + (111*I)*Pi - 48*Log[mu2/s] - 10*zeta[2]) + 
      G[0, 0, 1, x]*(131/3 - (13*I)*Pi + 24*Log[mu2/s] - 10*zeta[2]) + 
      G[0, 0, 0, x]*(-138 + (59*I)*Pi - 5*zeta[2]) + 
      G[1, 1, 1, x]*(-28/3 - (65*I)*Pi + 72*Log[mu2/s] - 5*zeta[2]) + 
      (72*I)*Pi*Log[mu2/s]*zeta[2] + G[0, 1, 1, x]*(152/3 - (7*I)*Pi - 
        48*Log[mu2/s] + 5*zeta[2]) + G[1, 0, 0, x]*(538/3 - (131*I)*Pi + 
        24*Log[mu2/s] + 5*zeta[2]) + G[1, 0, 1, x]*(-85 + (85*I)*Pi - 
        48*Log[mu2/s] + 10*zeta[2]) + G[0, 1, 0, x]*(131/3 - (39*I)*Pi + 
        24*Log[mu2/s] + 10*zeta[2]) + G[0, 1, x]*(-513/4 + ((283*I)/3)*Pi - 
        (24*I)*Pi*Log[mu2/s] - 60*zeta[2] - 15*zeta[3]) + 
      G[1, 0, x]*(-513/4 + ((283*I)/3)*Pi - (24*I)*Pi*Log[mu2/s] + 
        100*zeta[2] - 15*zeta[3]) + (-407/3 + (66*I)*Pi)*zeta[3] + 
      G[0, 0, x]*(513/4 - ((283*I)/3)*Pi + (24*I)*Pi*Log[mu2/s] - 
        103*zeta[2] + 15*zeta[3]) + G[1, 1, x]*(513/4 - ((283*I)/3)*Pi + 
        (24*I)*Pi*Log[mu2/s] - 81*zeta[2] + 15*zeta[3]) + 
      zeta[2]*(1539/4 - (283*I)*Pi + 25*zeta[3]) + 
      G[0, x]*((-7/3 - (33*I)*Pi)*zeta[2] - 152*zeta[3] - (85*zeta[4])/2) - 
      (671*zeta[4])/2 + G[1, x]*((379/3 - (183*I)*Pi)*zeta[2] + 
        72*Log[mu2/s]*zeta[2] + 104*zeta[3] + (85*zeta[4])/2) + 50*zeta[5]) - 
    (3820033*zeta[6])/3456 + (((-1030117*I)/2592)*Pi - 
      (76*I)*Pi*G[1, 1, 1, 1, x] + (436 - (76*I)*Pi)*G[0, 1, 1, 1, 1, x] + 
      (842 + (34*I)*Pi)*G[1, 0, 1, 1, 1, x] + (436 + (48*I)*Pi)*
       G[1, 1, 0, 1, 1, x] + (-76 + (12*I)*Pi)*G[1, 1, 1, 0, 1, x] + 
      (-76 - (12*I)*Pi)*G[1, 1, 1, 1, 0, x] + 34*G[0, 0, 0, 0, 0, 0, x] + 
      2*G[0, 0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 0, 1, 0, x] + 
      2*G[0, 0, 0, 0, 1, 1, x] + 80*G[0, 0, 0, 1, 0, 0, x] + 
      296*G[0, 0, 0, 1, 0, 1, x] + 296*G[0, 0, 0, 1, 1, 0, x] - 
      124*G[0, 0, 0, 1, 1, 1, x] + 100*G[0, 0, 1, 0, 0, 0, x] + 
      49*G[0, 0, 1, 0, 0, 1, x] + 49*G[0, 0, 1, 0, 1, 0, x] + 
      269*G[0, 0, 1, 0, 1, 1, x] + 3*G[0, 0, 1, 1, 0, 0, x] + 
      120*G[0, 0, 1, 1, 0, 1, x] + 120*G[0, 0, 1, 1, 1, 0, x] - 
      260*G[0, 0, 1, 1, 1, 1, x] - 14*G[0, 1, 0, 0, 0, 0, x] - 
      8*G[0, 1, 0, 0, 0, 1, x] - 8*G[0, 1, 0, 0, 1, 0, x] + 
      331*G[0, 1, 0, 0, 1, 1, x] + 164*G[0, 1, 0, 1, 0, 0, x] - 
      107*G[0, 1, 0, 1, 0, 1, x] - 107*G[0, 1, 0, 1, 1, 0, x] - 
      142*G[0, 1, 0, 1, 1, 1, x] - 12*G[0, 1, 1, 0, 0, 0, x] - 
      62*G[0, 1, 1, 0, 0, 1, x] - 62*G[0, 1, 1, 0, 1, 0, x] - 
      2*G[0, 1, 1, 0, 1, 1, x] + 130*G[0, 1, 1, 1, 0, 0, x] - 
      76*G[0, 1, 1, 1, 0, 1, x] - 76*G[0, 1, 1, 1, 1, 0, x] - 
      260*G[1, 0, 0, 0, 0, 0, x] + 144*G[1, 0, 0, 0, 0, 1, x] + 
      144*G[1, 0, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 0, 1, 1, x] + 
      158*G[1, 0, 0, 1, 0, 0, x] - 92*G[1, 0, 0, 1, 0, 1, x] - 
      92*G[1, 0, 0, 1, 1, 0, x] - 110*G[1, 0, 0, 1, 1, 1, x] + 
      80*G[1, 0, 1, 0, 0, 0, x] - 40*G[1, 0, 1, 0, 0, 1, x] - 
      40*G[1, 0, 1, 0, 1, 0, x] - 22*G[1, 0, 1, 0, 1, 1, x] - 
      42*G[1, 0, 1, 1, 0, 0, x] + 34*G[1, 0, 1, 1, 0, 1, x] + 
      34*G[1, 0, 1, 1, 1, 0, x] - 118*G[1, 1, 0, 0, 0, 0, x] + 
      96*G[1, 1, 0, 0, 0, 1, x] + 96*G[1, 1, 0, 0, 1, 0, x] - 
      88*G[1, 1, 0, 0, 1, 1, x] - 4*G[1, 1, 0, 1, 0, 0, x] + 
      48*G[1, 1, 0, 1, 0, 1, x] + 48*G[1, 1, 0, 1, 1, 0, x] - 
      72*G[1, 1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, 1, x] + 
      12*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 0, 0, 0, 0, x]*(631 - (220*I)*Pi - 104*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(211/3 - (84*I)*Pi - 88*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(211/3 + (288*I)*Pi - 88*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-27 + (41*I)*Pi - 82*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(34/3 + (90*I)*Pi - 82*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-27 + (236*I)*Pi - 82*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-133 + (73*I)*Pi - 76*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(683/3 - (96*I)*Pi - 74*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(6 - (4*I)*Pi - 40*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-130/3 + (17*I)*Pi - 40*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-130/3 + (283*I)*Pi - 40*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-409/3 - (96*I)*Pi - 22*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-334/3 + (60*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-334/3 + (98*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-952/3 + (4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-471 - (12*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-952/3 + (40*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-471 - (66*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(1151/3 - (24*I)*Pi - 2*Log[mu2/s]) - 
      ((3*I)/8)*Pi*Log[mu2/s]^4 + G[1, 1, 1, 0, 0, x]*
       (-48 - (48*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (227/3 - (52*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (394/3 + (52*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (227/3 + (66*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-1541/3 - (190*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-868/3 - (221*I)*Pi + 28*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (241/3 - (80*I)*Pi + 60*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (-7187/18 - ((128*I)/3)*Pi + (-373/3 - (62*I)*Pi)*Log[mu2/s] + 
        54*Log[mu2/s]^2 - 654*zeta[2]) + G[0, 0, 1, 0, x]*
       (-7187/18 - ((853*I)/3)*Pi + (-373/3 - (50*I)*Pi)*Log[mu2/s] + 
        54*Log[mu2/s]^2 - 423*zeta[2]) + G[1, 1, 0, 1, x]*
       (599/3 + ((392*I)/3)*Pi + (12 - (4*I)*Pi)*Log[mu2/s] - 284*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-1101/2 + ((254*I)/3)*Pi + (-299/3 - (22*I)*Pi)*
         Log[mu2/s] + 46*Log[mu2/s]^2 - 250*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-379/6 + ((166*I)/3)*Pi + (-11 + (4*I)*Pi)*
         Log[mu2/s] + 5*Log[mu2/s]^2 - 199*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-2663/6 + (267*I)*Pi + (-104 - (4*I)*Pi)*Log[mu2/s] - 
        90*zeta[2]) + G[0, 0, 1, 1, x]*(-72 + (205*I)*Pi + 
        (455/3 - (12*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 - 85*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-1589/3 + ((527*I)/3)*Pi + (-336 + (12*I)*Pi)*
         Log[mu2/s] - 50*zeta[2]) + G[1, 0, 1, 0, x]*
       (1111/2 - ((598*I)/3)*Pi + (421/3 - (18*I)*Pi)*Log[mu2/s] - 
        13*Log[mu2/s]^2 + zeta[2]) + Log[mu2/s]^3*(((203*I)/36)*Pi + 
        12*zeta[2]) + G[1, 1, 1, 0, x]*(599/3 - (112*I)*Pi + 
        (12 + (12*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-3881/6 + (363*I)*Pi + (-470/3 + (10*I)*Pi)*
         Log[mu2/s] + 60*Log[mu2/s]^2 + 52*zeta[2]) + 
      G[0, 0, 0, 0, x]*(1048/3 + ((17*I)/3)*Pi + (-212/3 - (56*I)*Pi)*
         Log[mu2/s] + 36*Log[mu2/s]^2 + 156*zeta[2]) + 
      G[1, 0, 0, 1, x]*(1111/2 - ((1454*I)/3)*Pi + (421/3 - (20*I)*Pi)*
         Log[mu2/s] - 13*Log[mu2/s]^2 + 379*zeta[2]) + 
      G[0, 1, 1, 0, x]*(511/3 + (91*I)*Pi + (455*Log[mu2/s])/3 + 
        5*Log[mu2/s]^2 + 459*zeta[2]) + G[0, 1, 0, 1, x]*
       (511/3 - (181*I)*Pi + (455/3 - (2*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + 
        574*zeta[2]) + G[0, 1, 0, x]*(3712/9 - ((1321*I)/6)*Pi + 
        (22 + (24*I)*Pi)*Log[mu2/s]^2 - 9*Log[mu2/s]^3 + 
        Log[mu2/s]*(160 + (96*I)*Pi - 103*zeta[2]) + (-475/3 - (595*I)*Pi)*
         zeta[2] - 325*zeta[3]) + G[0, 0, 1, x]*(3712/9 - ((5603*I)/18)*Pi + 
        (22 + (32*I)*Pi)*Log[mu2/s]^2 - 9*Log[mu2/s]^3 + 
        Log[mu2/s]*(160 + ((214*I)/3)*Pi - 39*zeta[2]) + 
        (82 - (184*I)*Pi)*zeta[2] - 108*zeta[3]) + 
      G[1, 1, 1, x]*(((599*I)/3)*Pi + (12*I)*Pi*Log[mu2/s] + 
        (640 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
      G[0, 0, 0, x]*(-43105/54 + ((1493*I)/18)*Pi + (124/3 + (45*I)*Pi)*
         Log[mu2/s]^2 - 15*Log[mu2/s]^3 + (-125/2 - (33*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1196/9 - ((337*I)/3)*Pi + 39*zeta[2]) - 5*zeta[3]) + 
      (-30841/36 + ((3475*I)/9)*Pi)*zeta[3] + (575*zeta[3]^2)/2 + 
      G[1, 0, 0, x]*(15637/18 + ((263*I)/6)*Pi + (55/2 + (20*I)*Pi)*
         Log[mu2/s]^2 - 9*Log[mu2/s]^3 + Log[mu2/s]*(811/6 + ((116*I)/3)*Pi - 
          119*zeta[2]) + (3259/6 - (232*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      G[1, 1, 0, x]*(-8293/12 + ((331*I)/6)*Pi + (-4 + (5*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-244/3 - (7*I)*Pi - 48*zeta[2]) + 
        (2602/3 - (39*I)*Pi)*zeta[2] + 20*zeta[3]) + 
      G[1, 0, 1, x]*(-8293/12 + ((91*I)/3)*Pi + (-4 - (13*I)*Pi)*
         Log[mu2/s]^2 + (2669/3 + (23*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-244/3 + ((85*I)/3)*Pi + 176*zeta[2]) + 52*zeta[3]) + 
      G[0, 1, 1, x]*(2519/12 - ((1322*I)/3)*Pi + (-4 + (5*I)*Pi)*
         Log[mu2/s]^2 + (-123 - (281*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-244/3 - ((577*I)/3)*Pi + 16*zeta[2]) + 84*zeta[3]) + 
      zeta[2]*(-89281/216 - ((50795*I)/72)*Pi + (4090/3 + (1113*I)*Pi)*
         zeta[3]) + G[1, 1, x]*(((-8293*I)/12)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (-460 + ((698*I)/3)*Pi)*zeta[2] + (-866/3 - (136*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-244*I)/3)*Pi + (-224 - (16*I)*Pi)*zeta[2] + 
          16*zeta[3]) - 865*zeta[4]) + Log[mu2/s]^2*(((251*I)/18)*Pi + 
        (-439/6 + ((27*I)/4)*Pi)*zeta[2] + (13 - (32*I)*Pi)*zeta[3] - 
        171*zeta[4]) + (53579/18 - ((4947*I)/16)*Pi)*zeta[4] + 
      G[1, 0, x]*(2477/24 + ((6005*I)/36)*Pi - (9*I)*Pi*Log[mu2/s]^3 + 
        (-6170/3 + ((4037*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
         (9/2 + ((47*I)/2)*Pi + 102*zeta[2]) + Log[mu2/s]*
         (-65/6 + ((377*I)/6)*Pi + (-1714/3 + (93*I)*Pi)*zeta[2] - 
          48*zeta[3]) + (100 + (92*I)*Pi)*zeta[3] + (511*zeta[4])/2) + 
      G[0, 1, x]*(2477/24 + ((22015*I)/36)*Pi - (9*I)*Pi*Log[mu2/s]^3 + 
        (5533/18 + (215*I)*Pi)*zeta[2] + Log[mu2/s]^2*(9/2 + (18*I)*Pi + 
          42*zeta[2]) + Log[mu2/s]*(-65/6 + ((263*I)/3)*Pi + 
          (-82 + (45*I)*Pi)*zeta[2] - 48*zeta[3]) + (1316/3 + (290*I)*Pi)*
         zeta[3] + (4089*zeta[4])/4) + G[0, 0, x]*(731485/1296 - 
        ((27871*I)/108)*Pi + (-191/18 - (12*I)*Pi)*Log[mu2/s]^3 + 
        3*Log[mu2/s]^4 + Log[mu2/s]^2*(-2357/36 + ((63*I)/2)*Pi - 
          90*zeta[2]) + (10315/36 - ((43*I)/6)*Pi)*zeta[2] + 
        (-6707/18 + (118*I)*Pi)*zeta[3] + Log[mu2/s]*(13795/108 + 
          ((2915*I)/18)*Pi + (-373/3 - (92*I)*Pi)*zeta[2] + 35*zeta[3]) + 
        (3209*zeta[4])/2) + Log[mu2/s]*(((-12533*I)/108)*Pi + 
        (-131/3 + (262*I)*Pi)*zeta[3] + zeta[2]*(-4949/18 + ((549*I)/4)*Pi + 
          432*zeta[3]) + (3434/3 - (96*I)*Pi)*zeta[4]) + 
      G[0, x]*(-1030117/2592 + ((714847*I)/1296)*Pi + (-3/8 + (3*I)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^3*(203/36 - ((109*I)/9)*Pi + 12*zeta[2]) + 
        Log[mu2/s]^2*(251/18 - ((793*I)/18)*Pi + (-95/12 + (36*I)*Pi)*
           zeta[2] - 14*zeta[3]) + (7861/9 - ((15755*I)/18)*Pi)*zeta[3] + 
        zeta[2]*(-213787/216 - ((3257*I)/18)*Pi + 98*zeta[3]) + 
        Log[mu2/s]*(-12533/108 + ((15637*I)/108)*Pi + 
          (-13087/36 - ((591*I)/2)*Pi)*zeta[2] + (130/3 - (17*I)*Pi)*
           zeta[3] - 154*zeta[4]) + (-35513/48 + ((1675*I)/4)*Pi)*zeta[4] - 
        (787*zeta[5])/2) + (1121 - ((589*I)/2)*Pi)*zeta[5] + 
      G[1, x]*(((2477*I)/24)*Pi + zeta[2]*(76421/36 + ((2101*I)/6)*Pi - 
          324*zeta[3]) + (-4 + ((971*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(((9*I)/2)*Pi + (6 - (18*I)*Pi)*zeta[2] + 18*zeta[3]) + 
        (3359/12 + (196*I)*Pi)*zeta[4] + Log[mu2/s]*(((-65*I)/6)*Pi + 
          (384 - ((194*I)/3)*Pi)*zeta[2] + (158/3 + (4*I)*Pi)*zeta[3] + 
          610*zeta[4]) + 35*zeta[5]) + (16785*zeta[6])/16)/(1 - x) + 
    ((-76*I)*Pi*G[0, 1, 1, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, 1, x] + 
      (12*I)*Pi*G[1, 1, 0, 1, 1, x] + (12*I)*Pi*G[1, 1, 1, 0, 1, x] - 
      (12*I)*Pi*G[1, 1, 1, 1, 0, x] - 23*G[0, 0, 0, 0, 0, 0, x] + 
      362*G[0, 0, 0, 0, 0, 1, x] + 362*G[0, 0, 0, 0, 1, 0, x] - 
      436*G[0, 0, 0, 0, 1, 1, x] + 125*G[0, 0, 0, 1, 0, 0, x] - 
      544*G[0, 0, 0, 1, 0, 1, x] - 544*G[0, 0, 0, 1, 1, 0, x] + 
      794*G[0, 0, 0, 1, 1, 1, x] + 118*G[0, 0, 1, 0, 0, 0, x] + 
      91*G[0, 0, 1, 0, 0, 1, x] + 91*G[0, 0, 1, 0, 1, 0, x] - 
      373*G[0, 0, 1, 0, 1, 1, x] - 45*G[0, 0, 1, 1, 0, 0, x] - 
      126*G[0, 0, 1, 1, 0, 1, x] - 126*G[0, 0, 1, 1, 1, 0, x] + 
      436*G[0, 0, 1, 1, 1, 1, x] + 346*G[0, 1, 0, 0, 0, 0, x] + 
      178*G[0, 1, 0, 0, 0, 1, x] + 178*G[0, 1, 0, 0, 1, 0, x] - 
      941*G[0, 1, 0, 0, 1, 1, x] + 44*G[0, 1, 0, 1, 0, 0, x] - 
      335*G[0, 1, 0, 1, 0, 1, x] - 335*G[0, 1, 0, 1, 1, 0, x] + 
      842*G[0, 1, 0, 1, 1, 1, x] + 348*G[0, 1, 1, 0, 0, 0, x] - 
      326*G[0, 1, 1, 0, 0, 1, x] - 326*G[0, 1, 1, 0, 1, 0, x] + 
      436*G[0, 1, 1, 0, 1, 1, x] - 50*G[0, 1, 1, 1, 0, 0, x] - 
      76*G[0, 1, 1, 1, 0, 1, x] - 76*G[0, 1, 1, 1, 1, 0, x] + 
      508*G[1, 0, 0, 0, 0, 0, x] - 444*G[1, 0, 0, 0, 0, 1, x] - 
      444*G[1, 0, 0, 0, 1, 0, x] + 356*G[1, 0, 0, 0, 1, 1, x] - 
      316*G[1, 0, 0, 1, 0, 0, x] + 208*G[1, 0, 0, 1, 0, 1, x] + 
      208*G[1, 0, 0, 1, 1, 0, x] - 140*G[1, 0, 0, 1, 1, 1, x] + 
      8*G[1, 0, 1, 0, 0, 0, x] - 16*G[1, 0, 1, 0, 0, 1, x] - 
      16*G[1, 0, 1, 0, 1, 0, x] + 8*G[1, 0, 1, 0, 1, 1, x] + 
      16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] + 
      68*G[1, 1, 0, 0, 0, 0, x] - 84*G[1, 1, 0, 0, 0, 1, x] - 
      84*G[1, 1, 0, 0, 1, 0, x] + 80*G[1, 1, 0, 0, 1, 1, x] - 
      4*G[1, 1, 0, 1, 0, 0, x] + 12*G[1, 1, 0, 1, 0, 1, x] + 
      12*G[1, 1, 0, 1, 1, 0, x] - 36*G[1, 1, 1, 0, 0, 0, x] + 
      12*G[1, 1, 1, 0, 0, 1, x] + 12*G[1, 1, 1, 0, 1, 0, x] - 
      12*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 1, 1, 1, x]*(1357/3 - (26*I)*Pi - 
        336*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(619/3 - (210*I)*Pi - 
        136*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(619/3 - (555*I)*Pi - 
        136*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(219 + (79*I)*Pi - 
        130*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-448 - (64*I)*Pi - 
        128*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-971/6 + (399*I)*Pi - 
        125*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-1376/3 - (52*I)*Pi - 
        120*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-95/6 + (403*I)*Pi - 
        104*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(31 + (329*I)*Pi - 
        10*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(26/3 + (4*I)*Pi - 
        4*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(26/3 - (8*I)*Pi - 
        4*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-12 - (12*I)*Pi - 
        4*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-12 + (12*I)*Pi - 
        4*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(-605/6 + (30*I)*Pi + 
        8*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(208/3 + (4*I)*Pi + 
        12*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(36 - (12*I)*Pi + 
        12*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(323/3 - (114*I)*Pi + 
        12*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(323/3 + (122*I)*Pi + 
        12*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(14/3 + 16*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(271/6 - (175*I)*Pi + 116*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(271/6 - (647*I)*Pi + 116*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(1232/3 + (12*I)*Pi + 120*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(1232/3 + (32*I)*Pi + 120*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-402 + (53*I)*Pi + 224*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-402 - (58*I)*Pi + 224*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-950/3 + (474*I)*Pi + 224*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(5041/18 - ((391*I)/3)*Pi + (158/3 + (112*I)*Pi)*
         Log[mu2/s] + 9*Log[mu2/s]^2 - 468*zeta[2]) + 
      G[1, 0, 1, 1, x]*((-12*I)*Pi - (4*I)*Pi*Log[mu2/s] - 60*zeta[2]) + 
      G[1, 1, 1, 0, x]*((36*I)*Pi + (12*I)*Pi*Log[mu2/s] - 48*zeta[2]) + 
      G[0, 1, 0, 0, x]*(1373/2 - ((305*I)/6)*Pi + (395/6 + (2*I)*Pi)*
         Log[mu2/s] + (11*Log[mu2/s]^2)/2 + zeta[2]/2) + 
      G[0, 0, 0, 0, x]*(-6665/12 + ((803*I)/3)*Pi + (91/3 - (128*I)*Pi)*
         Log[mu2/s] + 9*Log[mu2/s]^2 + 9*zeta[2]) + 
      G[1, 1, 0, 1, x]*(((26*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 52*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-397/3 + ((38*I)/3)*Pi - (134*Log[mu2/s])/3 - 
        4*Log[mu2/s]^2 + 112*zeta[2]) + G[1, 0, 0, 1, x]*
       (-397/3 - ((278*I)/3)*Pi + (-134/3 - (8*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 124*zeta[2]) + G[1, 1, 0, 0, x]*
       (-16 - ((32*I)/3)*Pi + (-24 + (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 
        164*zeta[2]) + G[0, 0, 0, 1, x]*(5041/18 - ((173*I)/3)*Pi + 
        (158/3 + (106*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 171*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-5705/12 - (36*I)*Pi + (-196/3 + (4*I)*Pi)*
         Log[mu2/s] - 4*Log[mu2/s]^2 + 349*zeta[2]) + 
      G[1, 0, 0, 0, x]*(227 + (36*I)*Pi + (220/3 + (4*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 604*zeta[2]) + G[0, 1, 1, 1, x]*
       (((323*I)/3)*Pi + (12*I)*Pi*Log[mu2/s] + 640*zeta[2]) + 
      G[0, 0, 1, 1, x]*(611/4 - (15*I)*Pi + (-196/3 - (120*I)*Pi)*
         Log[mu2/s] - 4*Log[mu2/s]^2 + 740*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-5705/12 - ((117*I)/2)*Pi + (-196/3 + (12*I)*Pi)*
         Log[mu2/s] - 4*Log[mu2/s]^2 + 870*zeta[2]) + 
      G[0, 1, 1, x]*(((-5705*I)/12)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-196*I)/3)*Pi - 224*zeta[2]) + (240 + (226*I)*Pi)*
         zeta[2] - 282*zeta[3]) + G[1, 0, 0, x]*(-22 + ((194*I)/3)*Pi + 
        (2*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-30 + ((86*I)/3)*Pi - 
          248*zeta[2]) + (-2518/3 - (76*I)*Pi)*zeta[2] - 228*zeta[3]) + 
      G[1, 1, 0, x]*((-16*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (166/3 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*((-24*I)*Pi + 24*zeta[2]) - 
        88*zeta[3]) + G[1, 1, 1, x]*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
      G[0, 0, 0, x]*(24532/27 - ((7865*I)/36)*Pi + (-269/12 + ((27*I)/2)*Pi)*
         Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (512/9 + ((229*I)/6)*Pi - (57*zeta[2])/2) + 
        (-1235/4 + ((1119*I)/2)*Pi)*zeta[2] - 2*zeta[3]) + 
      (10997/24 + ((3146*I)/9)*Pi)*zeta[3] + (71*zeta[3]^2)/2 + 
      G[1, 0, 1, x]*(((-397*I)/3)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-134*I)/3)*Pi - 52*zeta[2]) + (-166/3 - (16*I)*Pi)*
         zeta[2] + 112*zeta[3]) + G[0, 0, 1, x]*(-11525/24 + 
        ((13871*I)/36)*Pi + (9/2 + (5*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-95/2 - ((11*I)/3)*Pi - 240*zeta[2]) + 
        (901/2 + (635*I)*Pi)*zeta[2] + 222*zeta[3]) + 
      G[0, 1, 0, x]*(-11525/24 + ((1963*I)/12)*Pi + (9/2 + ((3*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-95/2 + ((19*I)/2)*Pi - 268*zeta[2]) + 
        (-622/3 + ((1891*I)/2)*Pi)*zeta[2] + 377*zeta[3]) + 
      zeta[2]*(((-10997*I)/24)*Pi + (-2281/6 - (1839*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((-11525*I)/24)*Pi + (57821/36 + ((759*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((9*I)/2)*Pi + 6*zeta[2]) + (-556/3 - (64*I)*Pi)*
         zeta[3] + Log[mu2/s]*(((-95*I)/2)*Pi + (212 - (108*I)*Pi)*zeta[2] + 
          96*zeta[3]) - (6819*zeta[4])/4) + G[0, 0, x]*
       (-951817/2592 + ((63685*I)/216)*Pi + (203/36 - (3*I)*Pi)*
         Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
         (166/9 - I*Pi - (81*zeta[2])/4) + (-51157/72 + ((544*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(-14423/108 + ((833*I)/18)*Pi + 
          (-1357/12 - (269*I)*Pi)*zeta[2] - 16*zeta[3]) + 
        (7279/18 - (578*I)*Pi)*zeta[3] - (12551*zeta[4])/16) + 
      Log[mu2/s]^2*(((9*I)/2)*Pi*zeta[2] + (-9/2 + (4*I)*Pi)*zeta[3] - 
        (45*zeta[4])/2) + (585337/144 + ((5167*I)/8)*Pi)*zeta[4] + 
      G[1, 0, x]*((-22*I)*Pi + (1211/3 + ((478*I)/3)*Pi)*zeta[2] + 
        12*Log[mu2/s]^2*zeta[2] + (270 + (20*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-30*I)*Pi + (302/3 + (24*I)*Pi)*zeta[2] + 96*zeta[3]) + 
        35*zeta[4]) + G[1, 1, x]*(((-82*I)/3)*Pi*zeta[2] + 
        (82/3 - (4*I)*Pi)*zeta[3] + Log[mu2/s]*((-16*I)*Pi*zeta[2] + 
          16*zeta[3]) + 419*zeta[4]) + Log[mu2/s]*
       ((35/2 + (6*I)*Pi)*zeta[3] + zeta[2]*(((-35*I)/2)*Pi + 144*zeta[3]) + 
        (1783/6 - (525*I)*Pi)*zeta[4]) + 
      G[1, x]*((349/3 - ((406*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(((-349*I)/3)*Pi + 276*zeta[3]) + 
        Log[mu2/s]*(((-62*I)/3)*Pi*zeta[2] + (62/3 - (20*I)*Pi)*zeta[3] - 
          377*zeta[4]) + (-2344/3 - (17*I)*Pi)*zeta[4] - 70*zeta[5]) + 
      (-591/4 + ((3377*I)/2)*Pi)*zeta[5] + G[0, x]*(((-951817*I)/2592)*Pi - 
        ((3*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((203*I)/36)*Pi + 
          12*zeta[2]) + zeta[2]*(303941/216 - ((60059*I)/72)*Pi - 
          418*zeta[3]) + (-23011/36 + ((3181*I)/18)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(((166*I)/9)*Pi + (-475/6 + ((63*I)/4)*Pi)*zeta[2] + 
          4*zeta[3]) + Log[mu2/s]*(((-14423*I)/108)*Pi + 
          (-1217/18 - ((131*I)/4)*Pi)*zeta[2] + (-17/3 + (88*I)*Pi)*zeta[3] - 
          73*zeta[4]) + (-9053/12 - ((7067*I)/16)*Pi)*zeta[4] + 
        (1601*zeta[5])/2) + (27123*zeta[6])/16)/(1 - x)^2 + 
    (-69266815/209952 + ((2714*I)/27)*Pi + (80*I)*Pi*G[0, 0, 0, 0, 1, x] + 
      ((944*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + (-22/3 + ((596*I)/3)*Pi)*
       G[0, 0, 1, 0, 0, x] + (-110/3 + (160*I)*Pi)*G[0, 1, 0, 0, 0, x] + 
      (-146/3 - (64*I)*Pi)*G[1, 0, 0, 0, 0, x] - 45*G[0, 0, 0, 0, 0, 0, x] + 
      80*G[0, 0, 0, 0, 1, 1, x] + (944*G[0, 0, 0, 1, 0, 1, x])/3 + 
      (944*G[0, 0, 0, 1, 1, 0, x])/3 - (704*G[0, 0, 0, 1, 1, 1, x])/3 + 
      4*G[0, 0, 1, 0, 0, 0, x] + (584*G[0, 0, 1, 0, 0, 1, x])/3 + 
      (584*G[0, 0, 1, 0, 1, 0, x])/3 - (152*G[0, 0, 1, 0, 1, 1, x])/3 - 
      168*G[0, 0, 1, 1, 0, 0, x] + (136*G[0, 0, 1, 1, 0, 1, x])/3 + 
      (136*G[0, 0, 1, 1, 1, 0, x])/3 + (88*G[0, 0, 1, 1, 1, 1, x])/3 + 
      16*G[0, 1, 0, 0, 0, 0, x] + 144*G[0, 1, 0, 0, 0, 1, x] + 
      144*G[0, 1, 0, 0, 1, 0, x] - 24*G[0, 1, 0, 0, 1, 1, x] + 
      48*G[0, 1, 0, 1, 0, 0, x] - (184*G[0, 1, 0, 1, 0, 1, x])/3 - 
      (184*G[0, 1, 0, 1, 1, 0, x])/3 + (76*G[0, 1, 0, 1, 1, 1, x])/3 - 
      40*G[0, 1, 1, 0, 0, 0, x] - (52*G[0, 1, 1, 0, 0, 1, x])/3 - 
      (52*G[0, 1, 1, 0, 1, 0, x])/3 - (56*G[0, 1, 1, 0, 1, 1, x])/3 + 
      116*G[0, 1, 1, 1, 0, 0, x] - (392*G[0, 1, 1, 1, 0, 1, x])/3 - 
      (392*G[0, 1, 1, 1, 1, 0, x])/3 + (628*G[0, 1, 1, 1, 1, 1, x])/3 + 
      4*G[1, 0, 0, 0, 0, 0, x] - 68*G[1, 0, 0, 0, 0, 1, x] - 
      68*G[1, 0, 0, 0, 1, 0, x] + 100*G[1, 0, 0, 0, 1, 1, x] - 
      60*G[1, 0, 0, 1, 0, 0, x] + (62*G[1, 0, 0, 1, 0, 1, x])/3 + 
      (62*G[1, 0, 0, 1, 1, 0, x])/3 - 164*G[1, 0, 0, 1, 1, 1, x] - 
      80*G[1, 0, 1, 0, 0, 0, x] + (146*G[1, 0, 1, 0, 0, 1, x])/3 + 
      (146*G[1, 0, 1, 0, 1, 0, x])/3 - 44*G[1, 0, 1, 0, 1, 1, x] + 
      144*G[1, 0, 1, 1, 0, 0, x] + 72*G[1, 0, 1, 1, 0, 1, x] + 
      72*G[1, 0, 1, 1, 1, 0, x] + 56*G[1, 0, 1, 1, 1, 1, x] - 
      144*G[1, 1, 0, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 0, 1, x] + 
      56*G[1, 1, 0, 0, 1, 0, x] - 84*G[1, 1, 0, 0, 1, 1, x] + 
      36*G[1, 1, 0, 1, 0, 0, x] + (68*G[1, 1, 0, 1, 0, 1, x])/3 + 
      (68*G[1, 1, 0, 1, 1, 0, x])/3 + 124*G[1, 1, 0, 1, 1, 1, x] + 
      96*G[1, 1, 1, 0, 0, 0, x] + (92*G[1, 1, 1, 0, 0, 1, x])/3 + 
      (92*G[1, 1, 1, 0, 1, 0, x])/3 - 60*G[1, 1, 1, 0, 1, 1, x] + 
      220*G[1, 1, 1, 1, 0, 0, x] - 296*G[1, 1, 1, 1, 0, 1, x] - 
      296*G[1, 1, 1, 1, 1, 0, x] + 132*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 1, 0, 1, x]*(52 - (16*I)*Pi - 160*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(52 - ((848*I)/3)*Pi - 160*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-553/3 - ((64*I)/3)*Pi - 148*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-232/3 - 120*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-232/3 - ((400*I)/3)*Pi - 120*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(52 - (16*I)*Pi - 96*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-253/3 - ((76*I)/3)*Pi - 84*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-253/3 - (112*I)*Pi - 84*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-695/3 - ((646*I)/3)*Pi - 72*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(-176 - (224*I)*Pi - 60*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-736/3 + ((68*I)/3)*Pi - 56*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-853/3 - ((154*I)/3)*Pi - 56*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-853/3 + (160*I)*Pi - 56*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-160 - ((244*I)/3)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(445/3 + (16*I)*Pi - 16*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(445/3 - ((166*I)/3)*Pi - 16*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(745/6 - (60*I)*Pi - 15*Log[mu2/s]) + 
      (-47/48 - ((3*I)/2)*Pi)*Log[mu2/s]^5 - (9*Log[mu2/s]^6)/16 + 
      G[0, 1, 1, 1, 0, x]*(512/3 - ((20*I)/3)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(512/3 - (28*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(88 + (140*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(740/3 - ((46*I)/3)*Pi + 16*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(388/3 - (12*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-208 - (48*I)*Pi + 40*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(1084/3 + ((608*I)/3)*Pi + 56*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(((416*I)/3)*Pi + 64*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(956/3 + (44*I)*Pi + 120*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(956/3 + ((272*I)/3)*Pi + 120*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*((52*I)*Pi - (96*I)*Pi*Log[mu2/s] - 608*zeta[2]) + 
      G[1, 0, 1, 0, x]*(1577/6 + ((119*I)/3)*Pi + (232/3 + (48*I)*Pi)*
         Log[mu2/s] + 44*Log[mu2/s]^2 - (1366*zeta[2])/3) + 
      G[1, 0, 1, 1, x]*(-3715/9 - ((977*I)/3)*Pi + (-388/3 - (20*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 - 292*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-793/9 + (-52 + (16*I)*Pi)*Log[mu2/s] + 
        56*Log[mu2/s]^2 - (844*zeta[2])/3) + G[1, 1, 0, 1, x]*
       (-3184/9 + ((319*I)/3)*Pi + (-512/3 - (4*I)*Pi)*Log[mu2/s] + 
        12*Log[mu2/s]^2 - (364*zeta[2])/3) + G[0, 0, 0, 0, x]*
       (-2533/18 + ((220*I)/3)*Pi + (-305/6 + (12*I)*Pi)*Log[mu2/s] + 
        (27*Log[mu2/s]^2)/2 - (231*zeta[2])/2) + G[0, 1, 0, 0, x]*
       (11 - ((320*I)/3)*Pi + (22/3 - (120*I)*Pi)*Log[mu2/s] - 112*zeta[2]) + 
      G[1, 1, 0, 0, x]*(144 - ((397*I)/3)*Pi + (160 + (44*I)*Pi)*Log[mu2/s] + 
        44*Log[mu2/s]^2 - 112*zeta[2]) + G[0, 1, 1, 0, x]*
       (-1189/9 - ((124*I)/3)*Pi + (-52 + (96*I)*Pi)*Log[mu2/s] + 
        56*Log[mu2/s]^2 - 76*zeta[2]) + G[0, 0, 1, 0, x]*
       (((134*I)/3)*Pi - (160*I)*Pi*Log[mu2/s] - 64*zeta[2]) + 
      Log[mu2/s]^4*(3683/432 - ((53*I)/18)*Pi - (141*zeta[2])/16) + 
      G[0, 1, 0, 1, x]*(-1189/9 + (-52 + (16*I)*Pi)*Log[mu2/s] + 
        56*Log[mu2/s]^2 + 40*zeta[2]) + G[1, 0, 0, 0, x]*
       (583/9 + ((409*I)/3)*Pi + (110/3 - (20*I)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 + 190*zeta[2]) + G[1, 1, 1, 0, x]*
       (-3184/9 - ((109*I)/3)*Pi + (-512/3 - (4*I)*Pi)*Log[mu2/s] + 
        12*Log[mu2/s]^2 + (908*zeta[2])/3) + G[1, 0, 0, 1, x]*
       (1577/6 - (6*I)*Pi + (232*Log[mu2/s])/3 + 44*Log[mu2/s]^2 + 
        (1310*zeta[2])/3) + G[0, 1, 1, 1, x]*(97/3 - ((224*I)/3)*Pi - 
        (48*I)*Pi*Log[mu2/s] + (1388*zeta[2])/3) + G[1, 1, 1, 1, x]*
       (244/9 + (248*I)*Pi + (316/3 + (36*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 + 592*zeta[2]) + G[0, 1, 0, x]*
       (-11/2 - ((1090*I)/9)*Pi + (56*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-134*I)/3)*Pi - 24*zeta[2]) + (1252/3 - (104*I)*Pi)*
         zeta[2]) + G[0, 0, 1, x]*(-11/2 - ((793*I)/9)*Pi + 
        (56*I)*Pi*Log[mu2/s]^2 + ((892*I)/3)*Pi*zeta[2] + 
        Log[mu2/s]*((-52*I)*Pi + 96*zeta[2])) + G[1, 1, 1, x]*
       (-785/3 - ((1016*I)/3)*Pi + Log[mu2/s]*(-12 - ((196*I)/3)*Pi - 
          228*zeta[2]) + (-2296/3 - ((124*I)/3)*Pi)*zeta[2] - 
        (464*zeta[3])/3) + G[1, 1, 0, x]*(1139/27 - ((347*I)/3)*Pi + 
        (26 - (8*I)*Pi)*Log[mu2/s]^2 - (64*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(847/9 + ((124*I)/3)*Pi - 4*zeta[2]) + 
        (-4 + (72*I)*Pi)*zeta[2] - 64*zeta[3]) + 
      G[1, 0, 0, x]*(-73/3 + ((5699*I)/18)*Pi + (-11/3 + (42*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-11 + ((320*I)/3)*Pi - 192*zeta[2]) + 
        (-2159/3 - (210*I)*Pi)*zeta[2] - 8*zeta[3]) + 
      Log[mu2/s]^3*(36359/648 + ((115*I)/18)*Pi + (2933/72 - (3*I)*Pi)*
         zeta[2] - 6*zeta[3]) + (-80363/972 - ((73*I)/2)*Pi)*zeta[3] - 
      (88*zeta[3]^2)/9 + G[0, 0, 0, x]*(10369/108 - ((403*I)/3)*Pi + 
        (27/4 + (18*I)*Pi)*Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + 
        (-2105/12 + (30*I)*Pi)*zeta[2] + Log[mu2/s]*
         (115/18 - ((112*I)/3)*Pi + (291*zeta[2])/2) + 18*zeta[3]) + 
      G[1, 0, 1, x]*(1139/27 - ((335*I)/6)*Pi + (26 - (8*I)*Pi)*
         Log[mu2/s]^2 - (64*Log[mu2/s]^3)/3 + (840 - ((418*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(847/9 + 136*zeta[2]) + (178*zeta[3])/3) + 
      G[0, 1, 1, x]*(10261/54 - ((17*I)/3)*Pi + (26 - (8*I)*Pi)*
         Log[mu2/s]^2 - (64*Log[mu2/s]^3)/3 + (-484/3 + ((196*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(847/9 + 84*zeta[2]) + 248*zeta[3]) + 
      zeta[2]*(-16912007/46656 - ((5425*I)/108)*Pi + (-1603/36 - (127*I)*Pi)*
         zeta[3]) + G[1, 1, x]*(6655/36 - ((1775*I)/6)*Pi + 
        (-26/3 + ((8*I)/3)*Pi)*Log[mu2/s]^3 + 6*Log[mu2/s]^4 + 
        Log[mu2/s]^2*(-829/18 - 50*zeta[2]) + (8015/6 + ((314*I)/3)*Pi)*
         zeta[2] + (102 - ((632*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-4123/54 - (10*I)*Pi + (1324/3 - (28*I)*Pi)*zeta[2] + 
          8*zeta[3]) - 416*zeta[4]) + (100969/16 - ((81*I)/4)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(497515/5184 + ((2515*I)/36)*Pi + 
        (6743/48 + ((23*I)/2)*Pi)*zeta[2] + (-157/4 - (3*I)*Pi)*zeta[3] + 
        (2225*zeta[4])/32) + G[0, 0, x]*(-233797/2592 + ((2497*I)/18)*Pi + 
        (-73/36 - (14*I)*Pi)*Log[mu2/s]^3 - (31*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(1727/36 + ((2*I)/3)*Pi - (343*zeta[2])/4) + 
        (15725/72 + (23*I)*Pi)*zeta[2] + Log[mu2/s]*(5207/108 + 
          ((307*I)/3)*Pi + (2381/12 - (26*I)*Pi)*zeta[2] - 24*zeta[3]) + 
        (-485/18 - (6*I)*Pi)*zeta[3] + (2761*zeta[4])/16) + 
      G[1, 0, x]*(-39/2 + ((1045*I)/54)*Pi - ((64*I)/3)*Pi*Log[mu2/s]^3 + 
        (-8855/9 - ((1025*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         (((67*I)/3)*Pi + 88*zeta[2]) + Log[mu2/s]*(3/2 + ((748*I)/9)*Pi + 
          (-1252/3 + (104*I)*Pi)*zeta[2]) + (47 - ((146*I)/3)*Pi)*zeta[3] + 
        278*zeta[4]) + G[0, 1, x]*(-39/2 + ((10045*I)/54)*Pi - 
        ((64*I)/3)*Pi*Log[mu2/s]^3 + (358/3 - ((172*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((26*I)*Pi + 48*zeta[2]) + Log[mu2/s]*
         (3/2 + ((847*I)/9)*Pi - (36*I)*Pi*zeta[2]) + (376*I)*Pi*zeta[3] + 
        600*zeta[4]) + G[0, x]*(6985391/46656 - ((52025*I)/324)*Pi + 
        (281/144 + ((11*I)/2)*Pi)*Log[mu2/s]^4 + (15*Log[mu2/s]^5)/8 + 
        Log[mu2/s]^3*(-2993/108 + ((52*I)/9)*Pi + (129*zeta[2])/4) + 
        zeta[2]*(-68453/1296 - ((563*I)/18)*Pi - (1489*zeta[3])/3) + 
        (-4715/108 + ((232*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-20783/216 - ((211*I)/6)*Pi + (-2657/24 + (11*I)*Pi)*zeta[2] + 
          15*zeta[3]) + Log[mu2/s]*(-14651/288 - ((2569*I)/18)*Pi + 
          (-17977/72 - (23*I)*Pi)*zeta[2] + (949/18 + (6*I)*Pi)*zeta[3] - 
          (2493*zeta[4])/16) + (-154957/96 + ((67*I)/4)*Pi)*zeta[4] - 
        46*zeta[5]) + (-12536/9 + (12*I)*Pi)*zeta[5] + 
      G[1, x]*(122/3 + ((1567*I)/9)*Pi + (6*I)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(((-26*I)/3)*Pi - 16*zeta[2]) + 
        Log[mu2/s]^2*(-9/4 - ((829*I)/18)*Pi - (38*I)*Pi*zeta[2]) + 
        (-139/6 + ((2581*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(2671/4 + ((6871*I)/18)*Pi + 634*zeta[3]) + 
        (328 - (35*I)*Pi)*zeta[4] + Log[mu2/s]*(35/4 - ((4285*I)/54)*Pi + 
          (12 + ((172*I)/3)*Pi)*zeta[2] - (56*I)*Pi*zeta[3] + 240*zeta[4]) + 
        19*zeta[5]) + Log[mu2/s]*(-4192943/46656 + ((24271*I)/162)*Pi + 
        (3851/108 - ((232*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(-55291/1296 + ((563*I)/18)*Pi + (724*zeta[3])/3) + 
        (154957/96 - ((67*I)/4)*Pi)*zeta[4] + 46*zeta[5]) + 
      (8906185*zeta[6])/3456)/x) + Nf*(-7834379/52488 - ((513*I)/8)*Pi + 
    (356*G[0, 0, 0, 0, 0, x])/3 - (20*G[0, 0, 0, 0, 1, x])/3 - 
    (20*G[0, 0, 0, 1, 0, x])/3 + (316*G[0, 0, 0, 1, 1, x])/3 - 
    (230*G[0, 0, 1, 0, 0, x])/3 + (34*G[0, 0, 1, 0, 1, x])/3 + 
    (34*G[0, 0, 1, 1, 0, x])/3 - (274*G[0, 0, 1, 1, 1, x])/3 - 
    (190*G[0, 1, 0, 0, 0, x])/3 - (34*G[0, 1, 0, 0, 1, x])/3 - 
    (34*G[0, 1, 0, 1, 0, x])/3 - (170*G[0, 1, 0, 1, 1, x])/3 + 
    (160*G[0, 1, 1, 0, 0, x])/3 + (52*G[0, 1, 1, 0, 1, x])/3 + 
    (52*G[0, 1, 1, 1, 0, x])/3 + 64*G[0, 1, 1, 1, 1, x] - 
    52*G[1, 0, 0, 0, 0, x] + (4*G[1, 0, 0, 0, 1, x])/3 + 
    (4*G[1, 0, 0, 1, 0, x])/3 - 64*G[1, 0, 0, 1, 1, x] + 
    (62*G[1, 0, 1, 0, 0, x])/3 - (22*G[1, 0, 1, 0, 1, x])/3 - 
    (22*G[1, 0, 1, 1, 0, x])/3 + 62*G[1, 0, 1, 1, 1, x] + 
    (2*G[1, 1, 0, 0, 0, x])/3 + 14*G[1, 1, 0, 0, 1, x] + 
    14*G[1, 1, 0, 1, 0, x] + (50*G[1, 1, 0, 1, 1, x])/3 + 
    (8*G[1, 1, 1, 0, 0, x])/3 - (68*G[1, 1, 1, 0, 1, x])/3 - 
    (68*G[1, 1, 1, 1, 0, x])/3 - 32*G[1, 1, 1, 1, 1, x] + 
    G[0, 0, 0, 0, x]*(-3380/9 + ((272*I)/3)*Pi - (64*Log[mu2/s])/3) + 
    G[0, 1, 1, 1, x]*(1624/9 + (68*I)*Pi - (40*Log[mu2/s])/3) + 
    G[1, 0, 1, 1, x]*(1472/9 + ((140*I)/3)*Pi - 8*Log[mu2/s]) + 
    G[0, 1, 1, 0, x]*(68/9 + (64*I)*Pi - (20*Log[mu2/s])/3) + 
    G[0, 1, 0, 1, x]*(68/9 - ((224*I)/3)*Pi - (20*Log[mu2/s])/3) + 
    G[0, 0, 1, 1, x]*(-1658/9 - ((248*I)/3)*Pi - (8*Log[mu2/s])/3) + 
    G[0, 0, 1, 0, x]*(-86/9 - ((200*I)/3)*Pi - (4*Log[mu2/s])/3) + 
    G[0, 0, 0, 1, x]*(-86/9 + ((292*I)/3)*Pi - (4*Log[mu2/s])/3) + 
    (79/27 + ((5*I)/9)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/3 + 
    G[1, 1, 0, 0, x]*(-932/3 + ((52*I)/3)*Pi + (8*Log[mu2/s])/3) + 
    G[1, 1, 1, 0, x]*(224/9 - ((44*I)/3)*Pi + (16*Log[mu2/s])/3) + 
    G[1, 0, 1, 0, x]*(266/9 + ((56*I)/3)*Pi + (16*Log[mu2/s])/3) + 
    G[1, 1, 0, 1, x]*(224/9 + (36*I)*Pi + (16*Log[mu2/s])/3) + 
    G[1, 0, 0, 1, x]*(266/9 - ((172*I)/3)*Pi + (16*Log[mu2/s])/3) + 
    G[1, 0, 0, 0, x]*(3046/9 - (44*I)*Pi + (20*Log[mu2/s])/3) + 
    G[0, 1, 0, 0, x]*(886/3 - ((196*I)/3)*Pi + (28*Log[mu2/s])/3) + 
    G[1, 1, 1, 1, x]*(-1910/9 - ((100*I)/3)*Pi + (64*Log[mu2/s])/3) + 
    G[0, 0, 0, x]*(-3679/9 - ((1076*I)/3)*Pi + (238/9 - ((40*I)/3)*Pi)*
       Log[mu2/s] + (14*Log[mu2/s]^2)/3 - (244*zeta[2])/3) + 
    G[1, 1, 0, x]*(412/9 - ((2966*I)/9)*Pi + (-394/9 + (12*I)*Pi)*
       Log[mu2/s] + 2*Log[mu2/s]^2 - 78*zeta[2]) + 
    G[0, 1, 1, x]*(-542/3 + (168*I)*Pi + (-20 - (20*I)*Pi)*Log[mu2/s] - 
      (118*zeta[2])/3) + G[1, 0, 1, x]*(412/9 + ((448*I)/3)*Pi + 
      (-394/9 + ((4*I)/3)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - (98*zeta[2])/3) + 
    G[1, 1, 1, x]*(-92/3 - ((382*I)/3)*Pi + (60 + ((80*I)/3)*Pi)*Log[mu2/s] - 
      6*zeta[2]) + Log[mu2/s]^3*(1213/162 + ((62*I)/9)*Pi - (17*zeta[2])/9) + 
    G[0, 1, 0, x]*(1580/9 + ((920*I)/3)*Pi + (34/9 - ((4*I)/3)*Pi)*
       Log[mu2/s] - 2*Log[mu2/s]^2 + 82*zeta[2]) + 
    G[0, 0, 1, x]*(1580/9 - (190*I)*Pi + (34/9 - (8*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 + (250*zeta[2])/3) + G[1, 0, 0, x]*
     (1597/9 + ((3434*I)/9)*Pi + (122/9 + ((8*I)/3)*Pi)*Log[mu2/s] - 
      (14*Log[mu2/s]^2)/3 + 84*zeta[2]) + 
    G[1, 0, x]*(-5989/18 + ((4285*I)/27)*Pi + (202/9 + ((4*I)/3)*Pi)*
       Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (-1742/27 + ((44*I)/3)*Pi - 60*zeta[2]) + (-4672/9 - ((124*I)/3)*Pi)*
       zeta[2] - (170*zeta[3])/3) + G[0, 0, x]*(5257/18 - ((3953*I)/27)*Pi + 
      (-122/9 + ((20*I)/3)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
      (1180/3 + (72*I)*Pi)*zeta[2] + Log[mu2/s]*(2344/27 + ((28*I)/9)*Pi + 
        (16*zeta[2])/3) - (34*zeta[3])/3) + (35929/81 + ((1396*I)/3)*Pi)*
     zeta[3] + Log[mu2/s]^2*(-3271/324 + ((323*I)/18)*Pi + 
      (-1715/18 + (7*I)*Pi)*zeta[2] + 5*zeta[3]) + 
    G[1, 1, x]*(6721/18 + ((1660*I)/27)*Pi + (-242/9 - (6*I)*Pi)*
       Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (1252/27 - ((338*I)/9)*Pi - 16*zeta[2]) + (1786/9 + ((74*I)/3)*Pi)*
       zeta[2] + (58*zeta[3])/3) + G[0, 1, x]*(-5989/18 - ((1880*I)/27)*Pi + 
      (202/9 + (2*I)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
      (-770/3 - ((202*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (-1742/27 + ((86*I)/3)*Pi + (116*zeta[2])/3) + 46*zeta[3]) + 
    zeta[2]*(1751279/1458 - ((3637*I)/27)*Pi + (497*zeta[3])/9) + 
    (((8*I)/3)*Pi*G[1, 0, 1, 1, x] - ((8*I)/3)*Pi*G[1, 1, 0, 1, x] - 
      8*G[1, 1, 1, 1, x] + (8*G[1, 0, 1, 1, 1, x])/3 - 
      (8*G[1, 1, 0, 1, 1, x])/3 - (16*G[1, 0, 1, x]*zeta[2])/3 + 
      G[1, 1, 1, x]*((-8*I)*Pi + (8*zeta[2])/3) + 
      G[1, 1, x]*(16*zeta[2] - (16*zeta[3])/3) - (16*I)*Pi*G[1, x]*zeta[3])/
     x^3 + ((-62/3 + ((44*I)/3)*Pi)*G[0, 1, 1, x] + (25*G[1, 1, 0, x])/3 + 
      (44*G[0, 1, 1, 1, x])/3 + (16/3 - (4*I)*Pi)*G[1, 0, 1, 1, x] - 
      2*G[1, 1, 0, 0, x] + (2 + (4*I)*Pi)*G[1, 1, 0, 1, x] + 
      2*G[1, 1, 1, 0, x] - 26*G[1, 1, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] + 
      4*G[1, 1, 0, 1, 1, x] + G[0, 1, x]*(((-62*I)/3)*Pi - (88*zeta[2])/3) + 
      G[1, 1, 1, x]*(34/3 - (12*I)*Pi + 12*Log[mu2/s] - 4*zeta[2]) + 
      G[1, 0, x]*(((25*I)/3)*Pi - 2*zeta[2]) + G[1, 0, 1, x]*
       (25/3 + ((16*I)/3)*Pi + 8*zeta[2]) - (16*I)*Pi*zeta[3] + 
      G[1, 1, x]*(-247/6 + ((53*I)/3)*Pi + (-2 + (12*I)*Pi)*Log[mu2/s] - 
        (64*zeta[2])/3 + 8*zeta[3]) + G[1, x]*(((-247*I)/6)*Pi + 
        Log[mu2/s]*((-2*I)*Pi - 24*zeta[2]) + (-95/3 - (12*I)*Pi)*zeta[2] + 
        (-46/3 + (24*I)*Pi)*zeta[3]))/x^2 + 
    G[0, x]*(680575/2916 + ((853*I)/324)*Pi + (-130/27 - ((16*I)/9)*Pi)*
       Log[mu2/s]^3 - (10*Log[mu2/s]^4)/9 + Log[mu2/s]^2*
       (-365/27 - ((50*I)/9)*Pi - (2*zeta[2])/3) + (-22475/81 - (320*I)*Pi)*
       zeta[2] + (294 - ((616*I)/9)*Pi)*zeta[3] + 
      Log[mu2/s]*(14029/324 - ((128*I)/27)*Pi + (40/9 - (20*I)*Pi)*zeta[2] + 
        (32*zeta[3])/9) - (1082*zeta[4])/3) + (339007/108 + ((266*I)/3)*Pi)*
     zeta[4] + Log[mu2/s]*(-549287/5832 - ((2557*I)/324)*Pi + 
      (10379/81 - ((431*I)/9)*Pi)*zeta[2] + (-2/3 + ((170*I)/9)*Pi)*zeta[3] + 
      (121*zeta[4])/3) + G[1, x]*(-610/3 + ((29*I)/3)*Pi - 
      ((4*I)/3)*Pi*Log[mu2/s]^3 + (-2417/9 + ((3788*I)/9)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(9 - ((40*I)/9)*Pi + 22*zeta[2]) + 
      (-2330/9 - (20*I)*Pi)*zeta[3] + Log[mu2/s]*(-31 - ((4*I)/27)*Pi + 
        (1450/9 + ((56*I)/3)*Pi)*zeta[2] + 8*zeta[3]) + 57*zeta[4]) + 
    x^2*((4*G[0, 0, 1, 0, 0, x])/3 - (4*G[0, 0, 1, 0, 1, x])/3 - 
      (4*G[0, 0, 1, 1, 0, x])/3 + (4*G[0, 0, 1, 1, 1, x])/3 - 
      (4*G[0, 1, 0, 0, 0, x])/3 + (4*G[0, 1, 0, 0, 1, x])/3 + 
      (4*G[0, 1, 0, 1, 0, x])/3 - (4*G[0, 1, 0, 1, 1, x])/3 - 
      (4*G[1, 0, 1, 0, 0, x])/3 + (4*G[1, 0, 1, 0, 1, x])/3 + 
      (4*G[1, 0, 1, 1, 0, x])/3 - (4*G[1, 0, 1, 1, 1, x])/3 + 
      (4*G[1, 1, 0, 0, 0, x])/3 - (4*G[1, 1, 0, 0, 1, x])/3 - 
      (4*G[1, 1, 0, 1, 0, x])/3 + (4*G[1, 1, 0, 1, 1, x])/3 + 
      (4*G[0, 0, 0, x]*zeta[2])/3 + (8*G[0, 0, 1, x]*zeta[2])/3 - 
      (8*G[0, 1, 0, x]*zeta[2])/3 - (4*G[0, 1, 1, x]*zeta[2])/3 - 
      (4*G[1, 0, 0, x]*zeta[2])/3 - (8*G[1, 0, 1, x]*zeta[2])/3 + 
      (8*G[1, 1, 0, x]*zeta[2])/3 + (4*G[1, 1, 1, x]*zeta[2])/3 - 
      4*G[0, 0, x]*zeta[3] + 4*G[0, 1, x]*zeta[3] + 4*G[1, 0, x]*zeta[3] - 
      4*G[1, 1, x]*zeta[3] - (20*zeta[2]*zeta[3])/3 + 
      (34*G[0, x]*zeta[4])/3 - (34*G[1, x]*zeta[4])/3 - (40*zeta[5])/3) + 
    (184*zeta[5])/3 + x*(188*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
      8*G[0, 0, 1, 0, x] + 66*G[0, 0, 1, 1, x] - (502*G[0, 1, 0, 0, x])/3 - 
      (56*G[0, 1, 0, 1, x])/3 - (56*G[0, 1, 1, 0, x])/3 - 
      (196*G[0, 1, 1, 1, x])/3 - (530*G[1, 0, 0, 0, x])/3 - 
      (52*G[1, 0, 0, 1, x])/3 - (52*G[1, 0, 1, 0, x])/3 - 
      (176*G[1, 0, 1, 1, x])/3 + 184*G[1, 1, 0, 0, x] + 86*G[1, 1, 1, 1, x] - 
      2*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
      2*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
      2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 0, x] - 
      2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] - 
      2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
      2*G[1, 1, 0, 1, 1, x] + G[0, 0, 1, x]*(-69 + (78*I)*Pi + 4*Log[mu2/s] - 
        4*zeta[2]) + G[1, 1, 0, x]*(-38 + (194*I)*Pi + 10*Log[mu2/s] - 
        4*zeta[2]) + G[1, 1, 1, x]*(212/3 + (62*I)*Pi - 24*Log[mu2/s] - 
        2*zeta[2]) + G[0, 0, 0, x]*(305/3 + (178*I)*Pi - 18*Log[mu2/s] - 
        2*zeta[2]) + (-105 + (12*I)*Pi)*Log[mu2/s]*zeta[2] + 
      27*Log[mu2/s]^2*zeta[2] + G[1, 0, 0, x]*(16/3 - (190*I)*Pi + 
        4*Log[mu2/s] + 2*zeta[2]) + G[0, 1, 1, x]*(109/3 - (74*I)*Pi + 
        10*Log[mu2/s] + 2*zeta[2]) + G[0, 1, 0, x]*(-69 - (182*I)*Pi + 
        4*Log[mu2/s] + 4*zeta[2]) + G[1, 0, 1, x]*(-38 - (66*I)*Pi + 
        10*Log[mu2/s] + 4*zeta[2]) + G[0, 1, x]*(556/3 + ((7*I)/3)*Pi + 
        (35 - (4*I)*Pi)*Log[mu2/s] - 9*Log[mu2/s]^2 + (337*zeta[2])/3 - 
        6*zeta[3]) + G[1, 0, x]*(556/3 + ((7*I)/3)*Pi + 
        (35 - (4*I)*Pi)*Log[mu2/s] - 9*Log[mu2/s]^2 + (683*zeta[2])/3 - 
        6*zeta[3]) + (-223/3 - (252*I)*Pi)*zeta[3] + 
      G[0, 0, x]*(-556/3 - ((7*I)/3)*Pi + (-35 + (4*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 - (571*zeta[2])/3 + 6*zeta[3]) + 
      G[1, 1, x]*(-556/3 - ((7*I)/3)*Pi + (-35 + (4*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 - (197*zeta[2])/3 + 6*zeta[3]) + 
      zeta[2]*(-556 - (7*I)*Pi + 10*zeta[3]) + 
      G[0, x]*((176 + (170*I)*Pi)*zeta[2] - 18*Log[mu2/s]*zeta[2] - 
        192*zeta[3] - 17*zeta[4]) - (4468*zeta[4])/3 + 
      G[1, x]*((145 - (206*I)*Pi)*zeta[2] - 24*Log[mu2/s]*zeta[2] + 
        166*zeta[3] + 17*zeta[4]) + 20*zeta[5]) + 
    (10484051/52488 + ((7637*I)/108)*Pi - (16*I)*Pi*G[0, 0, 0, 1, x] - 
      (16*I)*Pi*G[0, 0, 1, 0, x] + (-104/3 + ((56*I)/3)*Pi)*
       G[0, 1, 1, 1, x] - (80*G[0, 0, 0, 0, 0, x])/3 - 
      16*G[0, 0, 0, 1, 1, x] - (4*G[0, 0, 1, 0, 0, x])/3 - 
      (44*G[0, 0, 1, 0, 1, x])/3 - (44*G[0, 0, 1, 1, 0, x])/3 - 
      12*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
      8*G[0, 1, 0, 1, 0, x] - (64*G[0, 1, 0, 1, 1, x])/3 + 
      (40*G[0, 1, 1, 0, 0, x])/3 - (56*G[0, 1, 1, 0, 1, x])/3 - 
      (56*G[0, 1, 1, 1, 0, x])/3 + (112*G[0, 1, 1, 1, 1, x])/3 + 
      (160*G[1, 0, 0, 0, 0, x])/3 - 4*G[1, 0, 0, 0, 1, x] - 
      4*G[1, 0, 0, 1, 0, x] + (56*G[1, 0, 0, 1, 1, x])/3 - 
      (52*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 1, x])/3 - 
      (8*G[1, 0, 1, 1, 0, x])/3 - (16*G[1, 0, 1, 1, 1, x])/3 + 
      (64*G[1, 1, 0, 0, 0, x])/3 - (64*G[1, 1, 0, 0, 1, x])/3 - 
      (64*G[1, 1, 0, 1, 0, x])/3 - (88*G[1, 1, 0, 1, 1, x])/3 - 
      (44*G[1, 1, 1, 0, 0, x])/3 - (28*G[1, 1, 1, 0, 1, x])/3 - 
      (28*G[1, 1, 1, 1, 0, x])/3 + 32*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(794/9 + ((4*I)/3)*Pi - (64*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(-548/9 + ((104*I)/3)*Pi - (44*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(122/9 - (8*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(122/3 - ((8*I)/3)*Pi - (8*Log[mu2/s])/3) + 
      (-79/27 - ((5*I)/9)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/3 + 
      G[1, 0, 1, 0, x]*(196/9 - ((52*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, x]*(196/9 + ((52*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[0, 0, 0, 0, x]*(280/9 - ((40*I)/3)*Pi + (40*Log[mu2/s])/3) + 
      G[0, 0, 1, 1, x]*(106/9 + ((4*I)/3)*Pi + 16*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-34/3 + (8*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(12 + (4*I)*Pi + (52*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(12 + (12*I)*Pi + (52*Log[mu2/s])/3) + 
      G[1, 1, 1, 0, x]*(-92/9 - ((16*I)/3)*Pi + (56*Log[mu2/s])/3) + 
      G[1, 1, 0, 1, x]*(-92/9 - (32*I)*Pi + (56*Log[mu2/s])/3) + 
      G[0, 1, 0, x]*(8/3 + ((230*I)/9)*Pi + ((40*I)/3)*Pi*Log[mu2/s] - 
        44*zeta[2]) + G[1, 0, 0, x]*(-178/9 - ((158*I)/3)*Pi + 
        (-122/9 - ((8*I)/3)*Pi)*Log[mu2/s] + (14*Log[mu2/s]^2)/3 - 
        34*zeta[2]) + Log[mu2/s]^3*(-1285/162 - ((38*I)/9)*Pi - 
        (55*zeta[2])/9) + G[0, 1, 1, x]*(289/27 - ((346*I)/9)*Pi + 
        (-142/9 + ((4*I)/3)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 
        (16*zeta[2])/3) + G[0, 0, 1, x]*(8/3 + ((106*I)/9)*Pi + 
        (16*I)*Pi*Log[mu2/s] - (4*zeta[2])/3) + G[1, 0, 1, x]*
       (-164/27 + ((22*I)/9)*Pi + (-8 - ((4*I)/3)*Pi)*Log[mu2/s] - 
        10*Log[mu2/s]^2 + (38*zeta[2])/3) + G[0, 0, 0, x]*
       (-947/27 + ((76*I)/3)*Pi + (-52/9 + ((40*I)/3)*Pi)*Log[mu2/s] + 
        (92*zeta[2])/3) + G[1, 1, 1, x]*(-194/3 + (54*I)*Pi + 
        (-24 - ((8*I)/3)*Pi)*Log[mu2/s] + 56*zeta[2]) + 
      G[1, 1, 0, x]*(-164/27 + ((202*I)/9)*Pi + (-8 - (4*I)*Pi)*Log[mu2/s] - 
        10*Log[mu2/s]^2 + 94*zeta[2]) + G[1, 1, x]*(271/3 - ((373*I)/9)*Pi + 
        (53/9 - (2*I)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(791/27 - ((182*I)/9)*Pi - 32*zeta[2]) + 
        (-655/9 + ((38*I)/3)*Pi)*zeta[2] - (40*zeta[3])/3) + 
      G[0, 1, x]*(-17/9 + ((433*I)/27)*Pi - (8*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(8/3 - ((142*I)/9)*Pi - (4*zeta[2])/3) + 
        (550/9 + ((64*I)/3)*Pi)*zeta[2] - (16*zeta[3])/3) + 
      Log[mu2/s]^2*(3703/324 - ((160*I)/9)*Pi + (-205/18 - (9*I)*Pi)*
         zeta[2] - 3*zeta[3]) + (-2476/81 - ((62*I)/3)*Pi)*zeta[3] + 
      G[0, 0, x]*(1451/27 - ((224*I)/9)*Pi + (-88/9 - ((20*I)/3)*Pi)*
         Log[mu2/s]^2 - (20*Log[mu2/s]^3)/9 + Log[mu2/s]*
         (203/27 - ((76*I)/3)*Pi - (98*zeta[2])/3) + (-179/9 + ((10*I)/3)*Pi)*
         zeta[2] + (94*zeta[3])/9) + G[1, 0, x]*(-17/9 - ((626*I)/27)*Pi - 
        ((16*I)/3)*Pi*Log[mu2/s]^2 + (302/3 + (68*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(8/3 - ((194*I)/9)*Pi + 36*zeta[2]) + (32*zeta[3])/3) + 
      zeta[2]*(75271/1458 + ((1006*I)/27)*Pi + (1471*zeta[3])/9) + 
      G[1, x]*(379/6 + (102*I)*Pi + ((8*I)/3)*Pi*Log[mu2/s]^3 + 
        (319/9 - ((107*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*(-4 + ((53*I)/9)*Pi + 
          2*zeta[2]) + Log[mu2/s]*(122/9 + ((647*I)/27)*Pi + 
          (578/9 - ((80*I)/3)*Pi)*zeta[2]) + (-24 - ((212*I)/3)*Pi)*zeta[3] - 
        262*zeta[4]) + G[0, x]*(-624833/5832 + ((4391*I)/324)*Pi + 
        (202/27 + ((20*I)/9)*Pi)*Log[mu2/s]^3 + (10*Log[mu2/s]^4)/9 + 
        (-5638/81 - ((89*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         (541/54 + ((38*I)/3)*Pi + (52*zeta[2])/3) + 
        Log[mu2/s]*(-12409/324 + ((272*I)/9)*Pi + (64/3 + ((22*I)/3)*Pi)*
           zeta[2] - (20*zeta[3])/9) + (44/3 - ((70*I)/9)*Pi)*zeta[3] - 
        (457*zeta[4])/3) + (-24985/108 - (14*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(668843/5832 - ((611*I)/324)*Pi + (3616/81 + ((89*I)/3)*Pi)*
         zeta[2] + (-208/9 - ((74*I)/9)*Pi)*zeta[3] + (445*zeta[4])/3) + 
      (76*zeta[5])/3)/x + (((-3539*I)/54)*Pi + (8/3 + (52*I)*Pi)*
       G[1, 1, 1, 0, x] + (-692/3 + (36*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (-262/3 + (4*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-262/3 - (40*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - 144*G[0, 1, 1, 1, 1, x] - 
      114*G[1, 0, 1, 0, 0, x] + 20*G[1, 0, 1, 0, 1, x] + 
      20*G[1, 0, 1, 1, 0, x] - 104*G[1, 0, 1, 1, 1, x] - 
      36*G[1, 1, 0, 0, 0, x] - 20*G[1, 1, 0, 0, 1, x] - 
      20*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] + 
      52*G[1, 1, 1, 0, 0, x] + 256*G[0, 0, 0, 0, 0, 0, x] - 
      4*G[0, 0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 0, 1, 0, x] + 
      248*G[0, 0, 0, 0, 1, 1, x] - 208*G[0, 0, 0, 1, 0, 0, x] - 
      44*G[0, 0, 0, 1, 0, 1, x] - 44*G[0, 0, 0, 1, 1, 0, x] - 
      200*G[0, 0, 0, 1, 1, 1, x] - 196*G[0, 0, 1, 0, 0, 0, x] - 
      48*G[0, 0, 1, 0, 0, 1, x] - 48*G[0, 0, 1, 0, 1, 0, x] - 
      112*G[0, 0, 1, 0, 1, 1, x] + 204*G[0, 0, 1, 1, 0, 0, x] + 
      40*G[0, 0, 1, 1, 0, 1, x] + 40*G[0, 0, 1, 1, 1, 0, x] + 
      120*G[0, 0, 1, 1, 1, 1, x] - 84*G[0, 1, 0, 0, 0, 0, x] + 
      28*G[0, 1, 0, 0, 0, 1, x] + 28*G[0, 1, 0, 0, 1, 0, x] - 
      104*G[0, 1, 0, 0, 1, 1, x] + 64*G[0, 1, 0, 1, 0, 0, x] - 
      4*G[0, 1, 0, 1, 0, 1, x] - 4*G[0, 1, 0, 1, 1, 0, x] + 
      76*G[0, 1, 0, 1, 1, 1, x] + 12*G[0, 1, 1, 0, 0, 0, x] + 
      24*G[0, 1, 1, 0, 0, 1, x] + 24*G[0, 1, 1, 0, 1, 0, x] - 
      20*G[0, 1, 1, 0, 1, 1, x] - 40*G[0, 1, 1, 1, 0, 0, x] + 
      40*G[1, 0, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 0, 1, x] - 
      32*G[1, 0, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 0, 1, 1, x] - 
      24*G[1, 0, 0, 1, 0, 0, x] + 16*G[1, 0, 0, 1, 0, 1, x] + 
      16*G[1, 0, 0, 1, 1, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] + 
      8*G[1, 1, 0, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 0, 1, x] - 
      8*G[1, 1, 0, 0, 1, 0, x] + 8*G[1, 1, 0, 0, 1, 1, x] + 
      G[0, 0, 0, 0, 0, x]*(-1118/3 + (212*I)*Pi - 40*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(2716/9 + (66*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(1270/3 + (136*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(298/3 - 8*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (328/3 - 8*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(1268/3 - (64*I)*Pi - 
        8*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(284 + (64*I)*Pi - 
        8*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-928/3 - (252*I)*Pi - 
        8*Log[mu2/s]) - ((8*I)/9)*Pi*Log[mu2/s]^3 + G[1, 0, 0, 0, 1, x]*
       (-58/3 + 8*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(-58/3 + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-278/3 - (68*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-278/3 + (68*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-266/3 - (152*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(1184/3 - (236*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-266/3 + (252*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-276 - (68*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-34/3 - (228*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-34/3 + (268*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-1781/9 - ((1076*I)/3)*Pi + (76/3 + (8*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 - 244*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-1724/9 + (296*I)*Pi + (-116/3 + (8*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 - 232*zeta[2]) + 
      G[0, 1, 0, 1, x]*(352/3 + ((550*I)/3)*Pi - 8*Log[mu2/s] - 84*zeta[2]) + 
      G[0, 1, 1, 0, x]*(352/3 - (326*I)*Pi - 8*Log[mu2/s] - 76*zeta[2]) + 
      G[1, 1, 1, x]*(((8*I)/3)*Pi - 16*zeta[2]) + G[1, 1, 0, 1, x]*
       (8/3 - (4*I)*Pi + 8*zeta[2]) + G[1, 0, 1, 0, x]*
       (2716/9 - (118*I)*Pi - 24*Log[mu2/s] + 8*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-320/3 - ((550*I)/3)*Pi + 48*Log[mu2/s] + 
        8*zeta[2]) + G[1, 1, 0, 0, x]*(-271/3 - (48*I)*Pi + 8*Log[mu2/s] + 
        16*zeta[2]) + G[0, 1, 0, 0, x]*(-14/3 + ((974*I)/3)*Pi - 
        (16*Log[mu2/s])/3 + 40*zeta[2]) + G[1, 0, 0, 0, x]*
       (-2225/9 + (116*I)*Pi + 36*Log[mu2/s] + 40*zeta[2]) + 
      G[0, 0, 1, 0, x]*(1594/9 + ((1018*I)/3)*Pi + (100/3 - (8*I)*Pi)*
         Log[mu2/s] - 12*Log[mu2/s]^2 + 288*zeta[2]) + 
      G[0, 0, 0, 1, x]*(1594/9 - ((862*I)/3)*Pi + (100/3 - (8*I)*Pi)*
         Log[mu2/s] - 12*Log[mu2/s]^2 + 324*zeta[2]) + 
      G[0, 1, 0, x]*(-4396/9 + ((100*I)/9)*Pi + 16*Log[mu2/s]^2 + 
        Log[mu2/s]*(-914/9 + ((56*I)/3)*Pi - 24*zeta[2]) + 
        (-86/3 - (40*I)*Pi)*zeta[2] - 140*zeta[3]) + 
      G[0, 0, 0, x]*(10895/54 + ((530*I)/9)*Pi - (94*Log[mu2/s]^2)/3 + 
        Log[mu2/s]*(239/3 - (4*I)*Pi - 48*zeta[2]) + (479 + (148*I)*Pi)*
         zeta[2] - 40*zeta[3]) + G[1, 0, 0, x]*(2293/9 + ((395*I)/9)*Pi - 
        6*Log[mu2/s]^2 + Log[mu2/s]*(-32/3 - 16*zeta[2]) - (368*zeta[2])/3 - 
        16*zeta[3]) + G[1, 1, 0, x]*(128/3 - ((263*I)/3)*Pi + 
        (8*I)*Pi*Log[mu2/s] + 40*zeta[2] - 8*zeta[3]) + 
      (-4487/9 + ((190*I)/3)*Pi)*zeta[3] + 100*zeta[3]^2 + 
      G[1, 0, 1, x]*(128/3 + ((232*I)/9)*Pi + Log[mu2/s]*
         ((-8*I)*Pi - 8*zeta[2]) + (280*zeta[2])/3 + 8*zeta[3]) + 
      G[0, 0, 1, x]*(-4396/9 - (116*I)*Pi + 16*Log[mu2/s]^2 + 
        Log[mu2/s]*(-914/9 + ((80*I)/3)*Pi - 32*zeta[2]) + 
        (-502/3 - (328*I)*Pi)*zeta[2] + 44*zeta[3]) + 
      G[0, 1, 1, x]*(4108/9 + (104*I)*Pi - 24*Log[mu2/s]^2 + 
        Log[mu2/s]*(280/3 - (8*I)*Pi - 16*zeta[2]) + (486 + (64*I)*Pi)*
         zeta[2] + 116*zeta[3]) + zeta[2]*(-7148/27 - ((2905*I)/9)*Pi + 
        (-1116 - (296*I)*Pi)*zeta[3]) + G[0, 0, x]*
       (-5239/72 - ((9332*I)/27)*Pi + (28*Log[mu2/s]^3)/9 + 
        (-6257/18 - (280*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-1/2 - (6*I)*Pi + 
          24*zeta[2]) + (-2159/9 - (160*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-1061/18 - ((206*I)/9)*Pi + (-137/3 + (16*I)*Pi)*
           zeta[2] + 16*zeta[3]) - 1466*zeta[4]) + 
      G[0, 1, x]*(-38 - ((218*I)/9)*Pi + (-4258/9 + (398*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-2 - (8*I)*Pi + 12*zeta[2]) + (-76 - (160*I)*Pi)*
         zeta[3] + Log[mu2/s]*(70/9 - ((110*I)/9)*Pi + (28 + (8*I)*Pi)*
           zeta[2] + 8*zeta[3]) - 220*zeta[4]) + 
      G[1, 0, x]*(-38 + ((2747*I)/9)*Pi + (-2 - (6*I)*Pi)*Log[mu2/s]^2 + 
        (-6007/9 + ((356*I)/3)*Pi)*zeta[2] + (830*zeta[3])/3 + 
        Log[mu2/s]*(70/9 - ((44*I)/3)*Pi + 112*zeta[2] + 8*zeta[3]) - 
        2*zeta[4]) + (-1479/4 - ((379*I)/3)*Pi)*zeta[4] + 
      G[1, 1, x]*(((128*I)/3)*Pi + (-220 - (72*I)*Pi)*zeta[2] + 
        32*Log[mu2/s]*zeta[2] - 192*zeta[3] + 34*zeta[4]) + 
      Log[mu2/s]^2*(((23*I)/3)*Pi + (122/3 - (2*I)*Pi)*zeta[2] + 26*zeta[3] + 
        51*zeta[4]) + G[1, x]*((-38*I)*Pi + Log[mu2/s]^2*
         ((-2*I)*Pi - 24*zeta[2]) + (1223/9 + (214*I)*Pi)*zeta[3] + 
        zeta[2]*(1886/9 + ((1495*I)/9)*Pi + 16*zeta[3]) + 
        Log[mu2/s]*(((70*I)/9)*Pi + (88 - (32*I)*Pi)*zeta[2] - 34*zeta[4]) + 
        (1013*zeta[4])/3) + Log[mu2/s]*(((212*I)/9)*Pi + 
        (-974/9 + ((280*I)/9)*Pi)*zeta[2] + (-814/9 - ((32*I)/3)*Pi)*
         zeta[3] + (-309 + (34*I)*Pi)*zeta[4]) + (-1082/3 + (60*I)*Pi)*
       zeta[5] + G[0, x]*(-3539/54 - ((2093*I)/24)*Pi + 
        (-8/9 + ((28*I)/9)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^2*
         (23/3 - ((31*I)/6)*Pi - (130*zeta[2])/3 - 12*zeta[3]) + 
        (4292/9 + ((1951*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(43243/27 + ((1999*I)/18)*Pi + 308*zeta[3]) + 
        Log[mu2/s]*(212/9 - ((215*I)/6)*Pi + (2740/9 - ((13*I)/3)*Pi)*
           zeta[2] + (16 - (8*I)*Pi)*zeta[3] - 34*zeta[4]) + 
        (5962/3 - (123*I)*Pi)*zeta[4] + 28*zeta[5]) - (5768*zeta[6])/3)/
     (1 - x) + ((-50*G[1, 0, 0, 1, x])/9 + (4*I)*Pi*G[1, 0, 1, 1, x] + 
      (-140/3 - (48*I)*Pi)*G[0, 1, 1, 0, 0, x] + (8/3 - (8*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (8/3 + (56*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
      4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
      392*G[0, 0, 0, 0, 0, 0, x] + 8*G[0, 0, 0, 0, 0, 1, x] + 
      8*G[0, 0, 0, 0, 1, 0, x] - 352*G[0, 0, 0, 0, 1, 1, x] + 
      296*G[0, 0, 0, 1, 0, 0, x] + 88*G[0, 0, 0, 1, 0, 1, x] + 
      88*G[0, 0, 0, 1, 1, 0, x] + 256*G[0, 0, 0, 1, 1, 1, x] + 
      296*G[0, 0, 1, 0, 0, 0, x] + 72*G[0, 0, 1, 0, 0, 1, x] + 
      72*G[0, 0, 1, 0, 1, 0, x] + 152*G[0, 0, 1, 0, 1, 1, x] - 
      288*G[0, 0, 1, 1, 0, 0, x] - 80*G[0, 0, 1, 1, 0, 1, x] - 
      80*G[0, 0, 1, 1, 1, 0, x] - 144*G[0, 0, 1, 1, 1, 1, x] + 
      144*G[0, 1, 0, 0, 0, 0, x] - 56*G[0, 1, 0, 0, 0, 1, x] - 
      56*G[0, 1, 0, 0, 1, 0, x] + 160*G[0, 1, 0, 0, 1, 1, x] - 
      104*G[0, 1, 0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, 0, 1, x] + 
      8*G[0, 1, 0, 1, 1, 0, x] - 104*G[0, 1, 0, 1, 1, 1, x] - 
      24*G[0, 1, 1, 0, 0, 0, x] - 24*G[0, 1, 1, 0, 0, 1, x] - 
      24*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] + 
      56*G[0, 1, 1, 1, 0, 0, x] - 80*G[1, 0, 0, 0, 0, 0, x] + 
      64*G[1, 0, 0, 0, 0, 1, x] + 64*G[1, 0, 0, 0, 1, 0, x] - 
      48*G[1, 0, 0, 0, 1, 1, x] + 48*G[1, 0, 0, 1, 0, 0, x] - 
      32*G[1, 0, 0, 1, 0, 1, x] - 32*G[1, 0, 0, 1, 1, 0, x] + 
      16*G[1, 0, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, 0, x] + 
      16*G[1, 1, 0, 0, 0, 1, x] + 16*G[1, 1, 0, 0, 1, 0, x] - 
      16*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 0, x]*
       (80/3 + (336*I)*Pi - 48*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (80/3 - (392*I)*Pi - 48*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-124/3 - 16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-124/3 - 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (892/3 + (88*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (892/3 - (112*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (604/3 + (208*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-424/3 + (352*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (604/3 - (384*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (112/3 + 16*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (124/3 + 16*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-260 - (80*I)*Pi + 
        16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-904/3 + (104*I)*Pi + 
        16*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-136/3 + (360*I)*Pi + 
        16*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-680/3 - (176*I)*Pi + 
        48*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(-140/3 - (304*I)*Pi + 
        80*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-1538/9 - ((316*I)/3)*Pi + 
        (-260/3 + (16*I)*Pi)*Log[mu2/s] + 24*Log[mu2/s]^2 - 504*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-1538/9 - ((80*I)/3)*Pi + (-260/3 + (16*I)*Pi)*
         Log[mu2/s] + 24*Log[mu2/s]^2 - 408*zeta[2]) + 
      G[1, 0, 0, 0, x]*(46/9 - (4*I)*Pi - 80*zeta[2]) + 
      G[1, 1, 0, 0, x]*(4 - 32*zeta[2]) + G[0, 1, 0, 0, x]*
       (98 - ((4*I)/3)*Pi + (8*Log[mu2/s])/3 - 32*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-50/9 - 16*zeta[2]) + G[0, 1, 1, 1, x]*
       (((8*I)/3)*Pi - 16*zeta[2]) - 16*G[1, 1, 0, 1, x]*zeta[2] + 
      G[0, 1, 1, 0, x]*(124/3 - (44*I)*Pi + 80*zeta[2]) + 
      G[0, 1, 0, 1, x]*(124/3 + ((112*I)/3)*Pi + 120*zeta[2]) + 
      G[0, 0, 0, 0, x]*(904/9 + ((196*I)/3)*Pi + (256/3 - (16*I)*Pi)*
         Log[mu2/s] - 24*Log[mu2/s]^2 + 344*zeta[2]) + 
      G[0, 0, 1, 1, x]*(1396/9 + (68*I)*Pi + (280/3 - (16*I)*Pi)*Log[mu2/s] - 
        24*Log[mu2/s]^2 + 368*zeta[2]) + G[0, 1, 1, x]*
       (((124*I)/3)*Pi + (-236 - (80*I)*Pi)*zeta[2] + 32*Log[mu2/s]*zeta[2] - 
        184*zeta[3]) + G[0, 0, 1, x]*(128/9 - (8*I)*Pi - 2*Log[mu2/s]^2 + 
        (-1546/3 + (512*I)*Pi)*zeta[2] + Log[mu2/s]*(70/9 + ((8*I)/3)*Pi + 
          64*zeta[2]) - 40*zeta[3]) + G[1, 0, 1, x]*(((-50*I)/9)*Pi + 
        (76*zeta[2])/3 + 16*Log[mu2/s]*zeta[2] - 16*zeta[3]) + 
      (178/9 - ((3268*I)/9)*Pi)*zeta[3] - 152*zeta[3]^2 + 
      G[1, 1, 0, x]*((4*I)*Pi + 16*zeta[3]) + G[1, 0, 0, x]*
       (34 - ((40*I)/9)*Pi + (268*zeta[2])/3 + Log[mu2/s]*(-4 + 32*zeta[2]) + 
        32*zeta[3]) + G[0, 0, 0, x]*(-2939/27 - ((1078*I)/9)*Pi + 
        (14*Log[mu2/s]^2)/3 + (-190 - (200*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-148/3 + (8*I)*Pi + 96*zeta[2]) + 32*zeta[3]) + 
      G[0, 1, 0, x]*(128/9 + ((1324*I)/9)*Pi - 2*Log[mu2/s]^2 + 
        (-2030/3 + (80*I)*Pi)*zeta[2] + Log[mu2/s]*(70/9 - ((4*I)/3)*Pi + 
          48*zeta[2]) + 232*zeta[3]) + zeta[2]*(((-178*I)/9)*Pi + 
        (1214 + (400*I)*Pi)*zeta[3]) + Log[mu2/s]^2*((-2*I)*Pi*zeta[2] + 
        2*zeta[3] - 102*zeta[4]) + (473 + ((461*I)/3)*Pi)*zeta[4] - 
      68*G[1, 1, x]*zeta[4] + G[1, 0, x]*((34*I)*Pi + (338/9 + ((8*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*((-4*I)*Pi - 16*zeta[3]) - (112*zeta[3])/3 + 
        4*zeta[4]) + G[0, 1, x]*(((128*I)/9)*Pi + Log[mu2/s]^2*
         ((-2*I)*Pi - 24*zeta[2]) + (-178/9 + (118*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((70*I)/9)*Pi + (104 - (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
        (-64 + (224*I)*Pi)*zeta[3] + 380*zeta[4]) + 
      G[0, 0, x]*(-8159/54 - ((1601*I)/27)*Pi - (8*Log[mu2/s]^3)/9 + 
        Log[mu2/s]^2*(17/3 - 48*zeta[2]) + (4706/9 + (82*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(106/3 - ((272*I)/9)*Pi + (478/3 - (32*I)*Pi)*zeta[2] - 
          32*zeta[3]) + (5338/9 + (224*I)*Pi)*zeta[3] + 2056*zeta[4]) + 
      Log[mu2/s]*(((106*I)/9)*Pi*zeta[2] + (-106/9 + ((16*I)/3)*Pi)*zeta[3] + 
        (418 - (68*I)*Pi)*zeta[4]) + 
      G[1, x]*(zeta[2]*(((-86*I)/9)*Pi - 32*zeta[3]) + 
        (86/9 - (4*I)*Pi)*zeta[3] + (377*zeta[4])/3 + 
        68*Log[mu2/s]*zeta[4]) + (2050/3 - (120*I)*Pi)*zeta[5] + 
      G[0, x]*(((-8159*I)/54)*Pi - ((8*I)/9)*Pi*Log[mu2/s]^3 + 
        zeta[2]*(-2684/27 - ((886*I)/9)*Pi - 472*zeta[3]) + 
        (-3764/9 + ((646*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         (((17*I)/3)*Pi + (50*zeta[2])/3 + 24*zeta[3]) + 
        (76/3 + (192*I)*Pi)*zeta[4] + Log[mu2/s]*(((106*I)/3)*Pi + 
          (-38/9 + ((50*I)/3)*Pi)*zeta[2] + (-92 + (16*I)*Pi)*zeta[3] + 
          68*zeta[4]) + 4*zeta[5]) + (16679*zeta[6])/6)/(1 - x)^2), 
 (205/3 - ((23*I)/3)*Pi)*G[1, 1, 1, 0, 0, x] - 112*G[0, 0, 0, 0, 0, 0, x] - 
  44*G[0, 0, 0, 0, 0, 1, x] - 44*G[0, 0, 0, 0, 1, 0, x] + 
  30*G[0, 0, 0, 0, 1, 1, x] - 32*G[0, 0, 0, 1, 0, 0, x] + 
  (232*G[0, 0, 0, 1, 0, 1, x])/3 + (232*G[0, 0, 0, 1, 1, 0, x])/3 - 
  (172*G[0, 0, 0, 1, 1, 1, x])/3 - 6*G[0, 0, 1, 0, 0, 0, x] + 
  (46*G[0, 0, 1, 0, 0, 1, x])/3 + (46*G[0, 0, 1, 0, 1, 0, x])/3 + 
  (38*G[0, 0, 1, 0, 1, 1, x])/3 + 8*G[0, 0, 1, 1, 0, 0, x] + 
  (2*G[0, 0, 1, 1, 0, 1, x])/3 + (2*G[0, 0, 1, 1, 1, 0, x])/3 + 
  (92*G[0, 0, 1, 1, 1, 1, x])/3 + 12*G[0, 1, 0, 0, 0, 0, x] + 
  4*G[0, 1, 0, 0, 0, 1, x] + 4*G[0, 1, 0, 0, 1, 0, x] + 
  8*G[0, 1, 0, 0, 1, 1, x] - 28*G[0, 1, 0, 1, 0, 0, x] + 
  (37*G[0, 1, 0, 1, 0, 1, x])/3 + (37*G[0, 1, 0, 1, 1, 0, x])/3 - 
  (34*G[0, 1, 0, 1, 1, 1, x])/3 - 70*G[0, 1, 1, 0, 0, 0, x] + 
  (151*G[0, 1, 1, 0, 0, 1, x])/3 + (151*G[0, 1, 1, 0, 1, 0, x])/3 - 
  (34*G[0, 1, 1, 0, 1, 1, x])/3 + 62*G[0, 1, 1, 1, 0, 0, x] - 
  (4*G[0, 1, 1, 1, 0, 1, x])/3 - (4*G[0, 1, 1, 1, 1, 0, x])/3 + 
  (164*G[0, 1, 1, 1, 1, 1, x])/3 + 6*G[1, 0, 0, 0, 0, 0, x] + 
  48*G[1, 0, 0, 0, 0, 1, x] + 48*G[1, 0, 0, 0, 1, 0, x] - 
  22*G[1, 0, 0, 0, 1, 1, x] + 46*G[1, 0, 0, 1, 0, 0, x] - 
  (140*G[1, 0, 0, 1, 0, 1, x])/3 - (140*G[1, 0, 0, 1, 1, 0, x])/3 + 
  34*G[1, 0, 0, 1, 1, 1, x] + 44*G[1, 0, 1, 0, 0, 0, x] - 
  (44*G[1, 0, 1, 0, 0, 1, x])/3 - (44*G[1, 0, 1, 0, 1, 0, x])/3 + 
  2*G[1, 0, 1, 0, 1, 1, x] - 10*G[1, 0, 1, 1, 0, 0, x] + 
  20*G[1, 0, 1, 1, 0, 1, x] + 20*G[1, 0, 1, 1, 1, 0, x] - 
  18*G[1, 0, 1, 1, 1, 1, x] + 74*G[1, 1, 0, 0, 0, 0, x] - 
  20*G[1, 1, 0, 0, 0, 1, x] - 20*G[1, 1, 0, 0, 1, 0, x] + 
  18*G[1, 1, 0, 0, 1, 1, x] + 10*G[1, 1, 0, 1, 0, 0, x] - 
  (11*G[1, 1, 0, 1, 0, 1, x])/3 - (11*G[1, 1, 0, 1, 1, 0, x])/3 - 
  14*G[1, 1, 0, 1, 1, 1, x] + 24*G[1, 1, 1, 0, 0, 0, x] - 
  (95*G[1, 1, 1, 0, 0, 1, x])/3 - (95*G[1, 1, 1, 0, 1, 0, x])/3 - 
  24*G[1, 1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 1, 0, 0, x] - 
  54*G[1, 1, 1, 1, 0, 1, x] - 54*G[1, 1, 1, 1, 1, 0, x] - 
  44*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x]*
   (37/4 + (18*I)*Pi - 36*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
   (-547/12 + (26*I)*Pi - 28*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
   (23/12 + (4*I)*Pi - 22*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
   (115/6 + (6*I)*Pi - 22*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
   (115/6 - ((40*I)/3)*Pi - 22*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
   (23/12 - ((68*I)/3)*Pi - 22*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
   (163/12 - (8*I)*Pi - 20*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
   (163/12 - ((107*I)/3)*Pi - 20*Log[mu2/s]) + 
  G[1, 0, 1, 0, 0, x]*(-35/2 + ((34*I)/3)*Pi - 18*Log[mu2/s]) + 
  G[0, 1, 1, 1, 1, x]*(-27 + ((106*I)/3)*Pi - 18*Log[mu2/s]) + 
  G[0, 1, 0, 0, 0, x]*(143/12 + (4*I)*Pi - 12*Log[mu2/s]) + 
  G[0, 0, 0, 1, 1, x]*(-461/12 + (10*I)*Pi - 10*Log[mu2/s]) + 
  G[0, 0, 1, 1, 1, x]*(-2/3 + ((64*I)/3)*Pi - 10*Log[mu2/s]) + 
  G[0, 1, 1, 0, 1, x]*(-257/6 + (29*I)*Pi - 10*Log[mu2/s]) + 
  G[0, 1, 1, 1, 0, x]*(-257/6 + ((152*I)/3)*Pi - 10*Log[mu2/s]) + 
  G[0, 1, 0, 1, 1, x]*(25/4 - (7*I)*Pi - 8*Log[mu2/s]) + 
  G[0, 1, 1, 0, 0, x]*(-12 - ((83*I)/3)*Pi - 8*Log[mu2/s]) + 
  G[1, 0, 1, 1, 1, x]*(44/3 - 2*Log[mu2/s]) + 
  G[0, 0, 1, 0, 0, x]*(-95/6 + ((40*I)/3)*Pi + 4*Log[mu2/s]) + 
  G[1, 0, 0, 1, 1, x]*(-83/12 - ((20*I)/3)*Pi + 6*Log[mu2/s]) + 
  G[1, 0, 1, 0, 1, x]*(62/3 - ((14*I)/3)*Pi + 8*Log[mu2/s]) + 
  G[1, 0, 1, 1, 0, x]*(62/3 + (18*I)*Pi + 8*Log[mu2/s]) + 
  G[0, 0, 0, 0, 1, x]*(-365/12 - (2*I)*Pi + 12*Log[mu2/s]) + 
  G[1, 1, 0, 0, 1, x]*(715/12 + (10*I)*Pi + 12*Log[mu2/s]) + 
  G[1, 1, 0, 1, 0, x]*(715/12 + ((55*I)/3)*Pi + 12*Log[mu2/s]) + 
  G[0, 0, 0, 1, 0, x]*(-365/12 + ((172*I)/3)*Pi + 12*Log[mu2/s]) + 
  G[1, 1, 0, 1, 1, x]*(281/12 - ((11*I)/3)*Pi + 14*Log[mu2/s]) + 
  G[1, 1, 1, 0, 1, x]*(9 - ((77*I)/3)*Pi + 30*Log[mu2/s]) + 
  G[1, 1, 1, 1, 0, x]*(9 - (64*I)*Pi + 30*Log[mu2/s]) + 
  G[1, 1, 1, 1, 1, x]*(-22 - (58*I)*Pi + 40*Log[mu2/s]) + 
  G[0, 0, 0, 0, 0, x]*(-197/4 - (46*I)*Pi + 110*Log[mu2/s]) + 
  G[0, 0, 0, 1, x]*(89/2 - ((533*I)/6)*Pi + (-20 + (6*I)*Pi)*Log[mu2/s] + 
    2*Log[mu2/s]^2 - 207*zeta[2]) + G[0, 0, 0, 0, x]*
   (229/12 - (13*I)*Pi + (200/3 + (78*I)*Pi)*Log[mu2/s] - 22*Log[mu2/s]^2 - 
    200*zeta[2]) + G[1, 1, 0, 1, x]*(829/36 + ((259*I)/3)*Pi + 
    (10/3 + (18*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - (236*zeta[2])/3) + 
  G[0, 1, 1, 1, x]*(-515/18 - ((191*I)/6)*Pi + (38 - (30*I)*Pi)*Log[mu2/s] - 
    Log[mu2/s]^2 - (176*zeta[2])/3) + G[1, 0, 1, 1, x]*
   (-17/4 + (30*I)*Pi + (-16/3 - (2*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 
    51*zeta[2]) + G[0, 1, 1, 0, x]*(211/18 - ((139*I)/2)*Pi + 
    (-44/3 - (12*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 46*zeta[2]) + 
  G[0, 0, 1, 0, x]*(89/2 - ((50*I)/3)*Pi + (-20 - (14*I)*Pi)*Log[mu2/s] + 
    2*Log[mu2/s]^2 - 9*zeta[2]) + (3*I)*Pi*Log[mu2/s]^3*zeta[2] + 
  G[1, 0, 1, 0, x]*(-1499/36 + ((11*I)/6)*Pi + (-4/3 - (2*I)*Pi)*Log[mu2/s] + 
    4*Log[mu2/s]^2 + (28*zeta[2])/3) + G[0, 0, 1, 1, x]*
   (481/36 + ((103*I)/6)*Pi + (-4/3 - (26*I)*Pi)*Log[mu2/s] + 
    3*Log[mu2/s]^2 + (97*zeta[2])/3) + G[1, 1, 0, 0, x]*
   (-1621/18 - ((28*I)/3)*Pi + (-70/3 - (4*I)*Pi)*Log[mu2/s] + 
    6*Log[mu2/s]^2 + 52*zeta[2]) + G[1, 0, 0, 0, x]*
   (-617/36 + ((59*I)/6)*Pi + (-4/3 - (44*I)*Pi)*Log[mu2/s] + 
    7*Log[mu2/s]^2 + 56*zeta[2]) + G[0, 1, 0, 0, x]*
   (101/2 + ((97*I)/6)*Pi + (-28/3 - (24*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
    59*zeta[2]) + G[1, 1, 1, 0, x]*(829/36 + ((242*I)/3)*Pi + 
    (10/3 + (22*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + (178*zeta[2])/3) + 
  G[0, 1, 0, 1, x]*(211/18 + ((31*I)/6)*Pi + (-44/3 - (22*I)*Pi)*Log[mu2/s] + 
    3*Log[mu2/s]^2 + 92*zeta[2]) + G[1, 1, 1, 1, x]*
   (-163/9 - ((35*I)/3)*Pi + (4/3 + (64*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 
    105*zeta[2]) + G[1, 0, 0, 1, x]*(-1499/36 - ((19*I)/3)*Pi + 
    (-4/3 - (8*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + (448*zeta[2])/3) + 
  G[0, 1, 0, x]*(-8747/216 + (95*I)*Pi + (52/3 + (13*I)*Pi)*Log[mu2/s]^2 + 
    2*Log[mu2/s]^3 + Log[mu2/s]*(295/9 + ((32*I)/3)*Pi - 4*zeta[2]) + 
    (59/4 - (10*I)*Pi)*zeta[2] - 38*zeta[3]) + 
  G[1, 0, 0, x]*(3247/54 + (31*I)*Pi + (21/2 + (17*I)*Pi)*Log[mu2/s]^2 + 
    2*Log[mu2/s]^3 + Log[mu2/s]*(808/9 + ((55*I)/3)*Pi - 2*zeta[2]) + 
    (-1465/12 + (28*I)*Pi)*zeta[2] - 38*zeta[3]) + 
  G[0, 0, 1, x]*(-8747/216 + ((3263*I)/36)*Pi + (52/3 + (11*I)*Pi)*
     Log[mu2/s]^2 + 2*Log[mu2/s]^3 + Log[mu2/s]*(295/9 + ((40*I)/3)*Pi - 
      18*zeta[2]) + (19/6 - ((160*I)/3)*Pi)*zeta[2] - 22*zeta[3]) + 
  G[1, 1, 1, x]*(851/12 + ((143*I)/12)*Pi + (11/6 - (19*I)*Pi)*Log[mu2/s]^2 - 
    4*Log[mu2/s]^3 + Log[mu2/s]*(7 + ((25*I)/3)*Pi - 72*zeta[2]) + 
    (-941/6 + ((109*I)/3)*Pi)*zeta[2] - (31*zeta[3])/3) + 
  G[1, 1, 0, x]*(-8339/216 - ((1241*I)/12)*Pi + (-22/3 + (9*I)*Pi)*
     Log[mu2/s]^2 + (7*Log[mu2/s]^3)/3 + 
    Log[mu2/s]*(-655/18 - ((104*I)/3)*Pi - 117*zeta[2]) + 
    (-1235/12 - (32*I)*Pi)*zeta[2] - 5*zeta[3]) + 
  (-1423/24 - ((1471*I)/36)*Pi)*zeta[3] + 20*zeta[3]^2 + 
  G[1, 0, 1, x]*(-8339/216 - ((1481*I)/18)*Pi + (-22/3 + (7*I)*Pi)*
     Log[mu2/s]^2 + (7*Log[mu2/s]^3)/3 + 
    Log[mu2/s]*(-655/18 - ((64*I)/3)*Pi - 31*zeta[2]) + 
    (-175/3 - ((8*I)/3)*Pi)*zeta[2] + (41*zeta[3])/3) + 
  G[0, 1, 1, x]*(410/27 - ((365*I)/18)*Pi + (-71/6 + (9*I)*Pi)*Log[mu2/s]^2 + 
    (7*Log[mu2/s]^3)/3 + (466/3 + ((11*I)/3)*Pi)*zeta[2] + 
    Log[mu2/s]*(-61/18 - (I/3)*Pi + 79*zeta[2]) + 44*zeta[3]) + 
  G[0, 0, 0, x]*(431/36 - ((271*I)/12)*Pi + (-41/2 - (47*I)*Pi)*
     Log[mu2/s]^2 - 9*Log[mu2/s]^3 + (1379/12 + (4*I)*Pi)*zeta[2] + 
    Log[mu2/s]*(-517/6 + ((17*I)/3)*Pi + 201*zeta[2]) + 47*zeta[3]) + 
  zeta[2]*(1535/8 + ((5419*I)/72)*Pi + (-958/3 + (57*I)*Pi)*zeta[3]) + 
  ((3*I)*Pi*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] + (-11 - ((3*I)/2)*Pi)*
     G[0, 1, 1, x] + I*Pi*G[1, 0, 0, x] + (-35/12 + ((11*I)/2)*Pi)*
     G[1, 1, 0, x] + 3*G[0, 0, 1, 1, x] + G[0, 1, 0, 1, x] + 
    G[0, 1, 1, 0, x] - (5*G[0, 1, 1, 1, x])/2 + G[1, 0, 0, 1, x] + 
    G[1, 0, 1, 0, x] + (-5/2 - (I/2)*Pi)*G[1, 0, 1, 1, x] + 
    13*G[1, 1, 0, 0, x] + (-15/2 + (I/2)*Pi)*G[1, 1, 0, 1, x] - 
    (15*G[1, 1, 1, 0, x])/2 + (21*G[1, 1, 1, 1, x])/2 - 
    G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 1, 1, x]/2 + 
    G[1, 0, x]*(((-35*I)/12)*Pi - 3*zeta[2]) + 
    G[0, 1, x]*((-11*I)*Pi - 3*zeta[2]) + G[1, 1, 1, x]*
     (103/6 - ((3*I)/2)*Pi - (9*Log[mu2/s])/2 - zeta[2]/2) + 
    G[1, 0, 1, x]*(-35/12 - ((3*I)/2)*Pi + zeta[2]) + 
    G[1, 1, x]*(-505/18 + ((101*I)/12)*Pi + (-35/6 - ((3*I)/2)*Pi)*
       Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (53*zeta[2])/2 + zeta[3]) + 
    G[1, x]*(((-505*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-35*I)/6)*Pi - 9*zeta[2]) + (105/4 - ((15*I)/2)*Pi)*
       zeta[2] + (3*I)*Pi*zeta[3]))/x^2 + 
  G[0, 0, x]*(4049/72 - ((8593*I)/216)*Pi + (5/3 + (13*I)*Pi)*Log[mu2/s]^3 + 
    5*Log[mu2/s]^4 + Log[mu2/s]^2*(20/9 + ((11*I)/6)*Pi - 54*zeta[2]) + 
    (-25/6 + ((383*I)/6)*Pi)*zeta[2] + (551/6 + (21*I)*Pi)*zeta[3] + 
    Log[mu2/s]*(-304/27 - ((881*I)/18)*Pi + (110/3 + (35*I)*Pi)*zeta[2] + 
      4*zeta[3]) - 414*zeta[4]) + G[1, 1, x]*(4409/72 + ((13171*I)/216)*Pi - 
    ((5*I)/3)*Pi*Log[mu2/s]^3 + (3893/36 - ((125*I)/3)*Pi)*zeta[2] + 
    Log[mu2/s]^2*(11 - ((11*I)/2)*Pi + 41*zeta[2]) + 
    (-53/3 + ((122*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(86/3 - ((133*I)/18)*Pi + 
      (256/3 + (33*I)*Pi)*zeta[2] + 4*zeta[3]) - (703*zeta[4])/2) + 
  (17465/144 + ((749*I)/24)*Pi)*zeta[4] + 
  Log[mu2/s]^2*((33 - ((71*I)/6)*Pi)*zeta[2] + (9/2 - (4*I)*Pi)*zeta[3] + 
    (7*zeta[4])/2) + G[1, 0, x]*(-4229/72 + ((923*I)/72)*Pi + 
    (-5/6 - ((17*I)/3)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/2 + 
    Log[mu2/s]^2*(-119/18 + ((2*I)/3)*Pi - (13*zeta[2])/2) + 
    (-431/36 - ((151*I)/3)*Pi)*zeta[2] + 
    Log[mu2/s]*(-235/27 + ((241*I)/6)*Pi + (7/3 - (40*I)*Pi)*zeta[2] - 
      2*zeta[3]) + (9 - ((127*I)/3)*Pi)*zeta[3] + (705*zeta[4])/2) + 
  G[0, 1, x]*(-4229/72 - ((2449*I)/72)*Pi + (-5/6 - ((17*I)/3)*Pi)*
     Log[mu2/s]^3 - (5*Log[mu2/s]^4)/2 + (-1229/6 + ((235*I)/6)*Pi)*zeta[2] + 
    Log[mu2/s]^2*(-119/18 + (3*I)*Pi + (9*zeta[2])/2) + 
    Log[mu2/s]*(-235/27 + ((97*I)/6)*Pi + (-79/3 - (10*I)*Pi)*zeta[2] - 
      2*zeta[3]) + (-123/2 + (6*I)*Pi)*zeta[3] + 391*zeta[4]) + 
  G[0, x]*(-3961/108 + ((32027*I)/648)*Pi + (-53/36 - ((5*I)/4)*Pi)*
     Log[mu2/s]^4 - (3*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
     (133/36 - ((91*I)/18)*Pi + (3*zeta[2])/2) + 
    Log[mu2/s]^2*(1361/36 + ((241*I)/36)*Pi + (-145/12 - (19*I)*Pi)*zeta[2] - 
      (7*zeta[3])/2) + (-56/9 + ((1739*I)/18)*Pi)*zeta[3] + 
    zeta[2]*(14153/216 - ((1637*I)/18)*Pi + (275*zeta[3])/2) + 
    (14513/48 - ((559*I)/8)*Pi)*zeta[4] + 
    Log[mu2/s]*(33647/648 + ((3005*I)/54)*Pi + (-1783/36 - ((71*I)/6)*Pi)*
       zeta[2] + (-11/9 + (3*I)*Pi)*zeta[3] + (1573*zeta[4])/8) - 
    69*zeta[5]) + x^2*((3*G[0, 0, 0, 0, x])/2 - (3*G[0, 0, 0, 1, x])/2 - 
    (3*G[0, 0, 1, 0, x])/2 + (3*G[0, 0, 1, 1, x])/2 - 
    (3*G[0, 1, 0, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
    (3*G[0, 1, 1, 0, x])/2 - (3*G[0, 1, 1, 1, x])/2 - 
    (3*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/2 + 
    (3*G[1, 0, 1, 0, x])/2 - (3*G[1, 0, 1, 1, x])/2 + 
    (3*G[1, 1, 0, 0, x])/2 - (3*G[1, 1, 0, 1, x])/2 - 
    (3*G[1, 1, 1, 0, x])/2 + (3*G[1, 1, 1, 1, x])/2 + G[0, 0, 1, 0, 0, x]/2 - 
    G[0, 0, 1, 0, 1, x]/2 - G[0, 0, 1, 1, 0, x]/2 + G[0, 0, 1, 1, 1, x]/2 - 
    G[0, 1, 0, 0, 0, x]/2 + G[0, 1, 0, 0, 1, x]/2 + G[0, 1, 0, 1, 0, x]/2 - 
    G[0, 1, 0, 1, 1, x]/2 - G[1, 0, 1, 0, 0, x]/2 + G[1, 0, 1, 0, 1, x]/2 + 
    G[1, 0, 1, 1, 0, x]/2 - G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - 
    G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, 1, x]/2 + 
    (G[0, 0, 0, x]*zeta[2])/2 + G[0, 0, 1, x]*zeta[2] - 
    G[0, 1, 0, x]*zeta[2] - (G[0, 1, 1, x]*zeta[2])/2 - 
    (G[1, 0, 0, x]*zeta[2])/2 - G[1, 0, 1, x]*zeta[2] + 
    G[1, 1, 0, x]*zeta[2] + (G[1, 1, 1, x]*zeta[2])/2 + 
    G[0, 0, x]*((3*zeta[2])/2 - (3*zeta[3])/2) + 
    G[1, 1, x]*((3*zeta[2])/2 - (3*zeta[3])/2) - (5*zeta[2]*zeta[3])/2 + 
    G[0, 1, x]*((-3*zeta[2])/2 + (3*zeta[3])/2) + 
    G[1, 0, x]*((-3*zeta[2])/2 + (3*zeta[3])/2) + (45*zeta[4])/8 + 
    (17*G[0, x]*zeta[4])/4 - (17*G[1, x]*zeta[4])/4 - 5*zeta[5]) + 
  (29 + ((47*I)/2)*Pi)*zeta[5] + G[1, x]*(3961/108 - ((32027*I)/648)*Pi + 
    (53/36 + ((5*I)/4)*Pi)*Log[mu2/s]^4 + (3*Log[mu2/s]^5)/4 + 
    Log[mu2/s]^3*(-133/36 + ((91*I)/18)*Pi + (3*zeta[2])/2) + 
    zeta[2]*(42505/216 + ((1193*I)/12)*Pi - (229*zeta[3])/2) + 
    (1147/36 + ((505*I)/18)*Pi)*zeta[3] + Log[mu2/s]^2*
     (-1361/36 - ((241*I)/36)*Pi + (-215/12 + (5*I)*Pi)*zeta[2] + 
      (7*zeta[3])/2) + Log[mu2/s]*(-33647/648 - ((3005*I)/54)*Pi + 
      (2173/36 + ((407*I)/6)*Pi)*zeta[2] + (-31/9 + (7*I)*Pi)*zeta[3] - 
      (481*zeta[4])/8) + (-9041/48 + ((843*I)/8)*Pi)*zeta[4] + 2*zeta[5]) + 
  Log[mu2/s]*(zeta[2]*(68 - ((421*I)/6)*Pi - 24*zeta[3]) + 
    (-33 - ((23*I)/3)*Pi)*zeta[3] + (-43/6 + ((167*I)/2)*Pi)*zeta[4] + 
    6*zeta[5]) + x*(16*G[0, 0, 0, 0, x] + (21*G[0, 0, 0, 1, x])/2 + 
    (21*G[0, 0, 1, 0, x])/2 - 29*G[0, 0, 1, 1, x] + (5*G[0, 1, 0, 0, x])/2 - 
    22*G[0, 1, 0, 1, x] - 22*G[0, 1, 1, 0, x] + (67*G[0, 1, 1, 1, x])/2 + 
    (3*G[1, 0, 0, 0, x])/2 - 15*G[1, 0, 0, 1, x] - 15*G[1, 0, 1, 0, x] + 
    (41*G[1, 0, 1, 1, x])/2 - 18*G[1, 1, 0, 0, x] + (49*G[1, 1, 0, 1, x])/2 + 
    (49*G[1, 1, 1, 0, x])/2 - 23*G[1, 1, 1, 1, x] - 
    (5*G[0, 0, 1, 0, 0, x])/2 + (5*G[0, 0, 1, 0, 1, x])/2 + 
    (5*G[0, 0, 1, 1, 0, x])/2 - (5*G[0, 0, 1, 1, 1, x])/2 + 
    (5*G[0, 1, 0, 0, 0, x])/2 - (5*G[0, 1, 0, 0, 1, x])/2 - 
    (5*G[0, 1, 0, 1, 0, x])/2 + (5*G[0, 1, 0, 1, 1, x])/2 + 
    (5*G[1, 0, 1, 0, 0, x])/2 - (5*G[1, 0, 1, 0, 1, x])/2 - 
    (5*G[1, 0, 1, 1, 0, x])/2 + (5*G[1, 0, 1, 1, 1, x])/2 - 
    (5*G[1, 1, 0, 0, 0, x])/2 + (5*G[1, 1, 0, 0, 1, x])/2 + 
    (5*G[1, 1, 0, 1, 0, x])/2 - (5*G[1, 1, 0, 1, 1, x])/2 + 
    G[1, 1, 0, x]*(-25/6 + ((11*I)/2)*Pi - Log[mu2/s] - 5*zeta[2]) + 
    G[0, 0, 1, x]*(1/6 - ((33*I)/2)*Pi + 2*Log[mu2/s] - 5*zeta[2]) + 
    G[1, 1, 1, x]*(5/3 + ((3*I)/2)*Pi - (5*zeta[2])/2) + 
    G[0, 0, 0, x]*(-8/3 + ((47*I)/2)*Pi - 3*Log[mu2/s] - (5*zeta[2])/2) + 
    (-89/2 - (12*I)*Pi)*Log[mu2/s]*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/2 + 
    G[0, 1, 1, x]*(7/3 + ((21*I)/2)*Pi - Log[mu2/s] + (5*zeta[2])/2) + 
    G[1, 0, 0, x]*(20/3 - ((23*I)/2)*Pi + 2*Log[mu2/s] + (5*zeta[2])/2) + 
    G[1, 0, 1, x]*(-25/6 + ((9*I)/2)*Pi - Log[mu2/s] + 5*zeta[2]) + 
    G[0, 1, 0, x]*(1/6 - ((35*I)/2)*Pi + 2*Log[mu2/s] + 5*zeta[2]) + 
    G[1, 0, x]*(1631/36 + ((52*I)/3)*Pi + (89/6 + (4*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + (23*zeta[2])/2 - (15*zeta[3])/2) + 
    G[0, 1, x]*(1631/36 + ((52*I)/3)*Pi + (89/6 + (4*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + (29*zeta[2])/2 - (15*zeta[3])/2) + 
    (-13/2 - (7*I)*Pi)*zeta[3] + G[1, 1, x]*(-1631/36 - ((52*I)/3)*Pi + 
      (-89/6 - (4*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 15*zeta[2] + 
      (15*zeta[3])/2) + G[0, 0, x]*(-1631/36 - ((52*I)/3)*Pi + 
      (-89/6 - (4*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 5*zeta[2] + 
      (15*zeta[3])/2) + zeta[2]*(-1631/12 - (52*I)*Pi + (25*zeta[3])/2) + 
    G[0, x]*((23/6 + ((59*I)/2)*Pi)*zeta[2] - 3*Log[mu2/s]*zeta[2] + 
      13*zeta[3] - (85*zeta[4])/4) - 87*zeta[4] + 
    G[1, x]*((49/6 + ((13*I)/2)*Pi)*zeta[2] - 2*zeta[3] + (85*zeta[4])/4) + 
    25*zeta[5]) + Nf^2*((28/3 - ((8*I)/9)*Pi)*G[0, 0, 1, x] + 
    (28*G[0, 1, 0, x])/3 + (7/3 + ((8*I)/9)*Pi)*G[1, 0, 1, x] + 
    (7*G[1, 1, 0, x])/3 + (8*G[0, 0, 0, 0, x])/9 + (4*G[0, 0, 0, 1, x])/9 + 
    (4*G[0, 0, 1, 0, x])/9 - (4*G[0, 0, 1, 1, x])/3 - 
    (4*G[0, 1, 0, 0, x])/9 + (4*G[0, 1, 0, 1, x])/9 + 
    (4*G[0, 1, 1, 0, x])/9 + (4*G[0, 1, 1, 1, x])/3 - 
    (8*G[1, 0, 0, 0, x])/9 - (4*G[1, 0, 0, 1, x])/9 - 
    (4*G[1, 0, 1, 0, x])/9 + (4*G[1, 0, 1, 1, x])/3 + 
    (4*G[1, 1, 0, 0, x])/9 - (4*G[1, 1, 0, 1, x])/9 - 
    (4*G[1, 1, 1, 0, x])/9 - (4*G[1, 1, 1, 1, x])/3 + 
    G[0, 0, 0, x]*(-472/27 + ((4*I)/9)*Pi - (8*Log[mu2/s])/9) + 
    G[0, 1, 1, x]*(-112/27 + ((8*I)/9)*Pi - (8*Log[mu2/s])/9) + 
    G[1, 0, 0, x]*(157/27 - ((4*I)/9)*Pi + (8*Log[mu2/s])/9) + 
    G[1, 1, 1, x]*(-203/27 - ((8*I)/9)*Pi + (8*Log[mu2/s])/9) + 
    G[1, 0, x]*(-337/18 + ((40*I)/27)*Pi + (-20/3 + ((8*I)/9)*Pi)*
       Log[mu2/s] - (4*zeta[2])/3) + G[1, 1, x]*(385/18 + ((40*I)/27)*Pi + 
      (20/3 + ((8*I)/9)*Pi)*Log[mu2/s] - (4*zeta[2])/3) + 
    (361/6 - ((40*I)/27)*Pi)*zeta[2] + G[0, 1, x]*(-337/18 - ((40*I)/27)*Pi + 
      (-20/3 - ((8*I)/9)*Pi)*Log[mu2/s] + (4*zeta[2])/3) + 
    G[0, 0, x]*(289/18 - ((40*I)/27)*Pi + (20/3 - ((8*I)/9)*Pi)*Log[mu2/s] + 
      (4*zeta[2])/3) + (((4*I)/3)*Pi*G[0, 1, x] + (4*G[0, 1, 1, x])/3 + 
      I*Pi*G[1, 1, 0, x] - (8*G[1, 1, 1, x])/3 + 2*G[1, 1, 0, 0, x] - 
      G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x] + 
      G[1, 1, x]*(2 - ((4*I)/3)*Pi + (4*Log[mu2/s])/3 + 2*zeta[2]) + 
      G[1, x]*((2*I)*Pi + ((4*I)/3)*Pi*Log[mu2/s] + (-4 - I*Pi)*zeta[2]))/
     x^2 + G[0, x]*(6296/729 + ((100*I)/81)*Pi + (20/27 + ((4*I)/9)*Pi)*
       Log[mu2/s]^2 + (4*Log[mu2/s]^3)/27 + Log[mu2/s]*
       (316/81 + ((40*I)/27)*Pi - (8*zeta[2])/3) + (-229/9 - ((8*I)/9)*Pi)*
       zeta[2] - (40*zeta[3])/27) + x*((20*G[0, 0, 0, x])/3 - 
      4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + (4*G[0, 1, 1, x])/3 - 
      (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
      G[0, 0, x]*(-20/3 - (8*Log[mu2/s])/3) + 
      G[1, 1, x]*(-20/3 - (8*Log[mu2/s])/3) + 
      G[0, 1, x]*(20/3 + (8*Log[mu2/s])/3) + 
      G[1, 0, x]*(20/3 + (8*Log[mu2/s])/3) - 20*zeta[2] + 8*G[0, x]*zeta[2] + 
      4*G[1, x]*zeta[2] - 8*Log[mu2/s]*zeta[2] - (4*zeta[3])/3) + 
    Log[mu2/s]*((20 - ((8*I)/9)*Pi)*zeta[2] + (8*zeta[3])/9) + 
    (175/27 + ((8*I)/9)*Pi)*zeta[3] + G[1, x]*(-6296/729 - ((100*I)/81)*Pi + 
      (-20/27 - ((4*I)/9)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/27 + 
      (-86/9 + ((8*I)/9)*Pi)*zeta[2] + Log[mu2/s]*(-316/81 - ((40*I)/27)*Pi + 
        (8*zeta[2])/3) + (40*zeta[3])/27) + 
    (((2894*I)/729)*Pi - ((8*I)/9)*Pi*G[0, 0, 0, x] - (8*G[0, 1, 1, x])/3 - 
      (8*G[0, 0, 0, 1, x])/9 - (8*G[0, 0, 1, 0, x])/9 + 
      (8*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/9 - 
      (8*G[0, 1, 1, 0, x])/9 + (8*G[0, 1, 1, 1, x])/9 + 
      (16*G[1, 0, 0, 0, x])/9 - (4*G[1, 0, 0, 1, x])/9 - 
      (4*G[1, 0, 1, 0, x])/9 - (4*G[1, 0, 1, 1, x])/9 - 
      (22*G[1, 1, 0, 0, x])/9 + (5*G[1, 1, 0, 1, x])/9 + 
      (5*G[1, 1, 1, 0, x])/9 + G[1, 1, 1, 1, x]/3 + 
      G[1, 1, 1, x]*(131/27 - (8*Log[mu2/s])/9) + 
      G[1, 0, 0, x]*(14/27 + ((4*I)/9)*Pi - (8*Log[mu2/s])/9) + 
      G[1, 0, 1, x]*(13/27 + (8*Log[mu2/s])/9) + 
      G[0, 0, 1, x]*(40/27 + (8*Log[mu2/s])/9) + 
      G[0, 1, 0, x]*(40/27 + ((8*I)/9)*Pi + (8*Log[mu2/s])/9) + 
      G[1, 1, 0, x]*(13/27 - I*Pi + (8*Log[mu2/s])/9) + 
      ((208*I)/81)*Pi*Log[mu2/s] + ((20*I)/27)*Pi*Log[mu2/s]^2 + 
      ((4*I)/27)*Pi*Log[mu2/s]^3 + G[0, 0, x]*(((40*I)/27)*Pi + 
        ((8*I)/9)*Pi*Log[mu2/s]) + G[0, x]*(((-100*I)/81)*Pi - 
        ((40*I)/27)*Pi*Log[mu2/s] - ((4*I)/9)*Pi*Log[mu2/s]^2) + 
      G[1, 1, x]*(-22/3 + ((8*I)/3)*Pi - (8*Log[mu2/s])/3 - (2*zeta[2])/3) + 
      (-4 - I*Pi)*zeta[2] + G[0, 1, x]*(-100/81 - ((8*I)/3)*Pi - 
        (40*Log[mu2/s])/27 - (4*Log[mu2/s]^2)/9 + (8*zeta[2])/3) + 
      G[1, 0, x]*(-100/81 - ((13*I)/27)*Pi + (-40/27 - ((8*I)/9)*Pi)*
         Log[mu2/s] - (4*Log[mu2/s]^2)/9 + 4*zeta[2]) + 
      G[1, x]*(2894/729 - (6*I)*Pi + (20*Log[mu2/s]^2)/27 + 
        (4*Log[mu2/s]^3)/27 + Log[mu2/s]*(208/81 - ((8*I)/3)*Pi - 
          (8*zeta[2])/3) + (50/9 + I*Pi)*zeta[2] - (64*zeta[3])/27) - 
      ((64*I)/27)*Pi*zeta[3])/x + 3*zeta[4] + 
    (((-85*I)/18)*Pi - (5*G[1, 0, 0, x])/18 + (50*G[0, 1, 0, 0, x])/9 - 
      (16*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 0, 0, x])/3 + 
      (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 - 
      (16*G[1, 0, 1, 1, x])/3 + (28*G[0, 0, 0, 0, 0, x])/3 - 
      (20*G[0, 0, 0, 0, 1, x])/3 - (20*G[0, 0, 0, 1, 0, x])/3 + 
      4*G[0, 0, 0, 1, 1, x] - (8*G[0, 0, 1, 0, 0, x])/3 + 
      (8*G[0, 0, 1, 1, 1, x])/3 + (8*G[0, 1, 0, 0, 0, x])/3 - 
      (8*G[0, 1, 0, 0, 1, x])/3 - (8*G[0, 1, 0, 1, 0, x])/3 + 
      (8*G[0, 1, 0, 1, 1, x])/3 + G[0, 0, 0, 0, x]*
       (-190/9 - (8*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*
       (-28/3 - (8*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*
       (44/3 + (8*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*
       (44/3 + (8*Log[mu2/s])/3) + G[1, 0, x]*(((-5*I)/18)*Pi - 16*zeta[2]) - 
      (16*G[1, 1, x]*zeta[2])/3 + G[0, 1, 1, x]*(16 + (16*Log[mu2/s])/3 + 
        (8*zeta[2])/3) + G[0, 0, 1, x]*(-16 - (16*Log[mu2/s])/3 + 
        (20*zeta[2])/3) + G[0, 1, 0, x]*(-16 + ((2*I)/9)*Pi - 
        (16*Log[mu2/s])/3 + 8*zeta[2]) + G[0, 0, 0, x]*
       (148/9 + ((2*I)/9)*Pi + (20*Log[mu2/s])/3 + (32*zeta[2])/3) + 
      zeta[2]*(-41/3 + ((5*I)/18)*Pi - 12*zeta[3]) + 
      G[0, 0, x]*(65/54 - ((16*I)/9)*Pi - (2*Log[mu2/s]^2)/3 + 
        Log[mu2/s]*(-20/9 - (16*zeta[2])/3) - 26*zeta[2] - 8*zeta[3]) + 
      G[1, x]*(16*zeta[2] + (16*Log[mu2/s]*zeta[2])/3 - (8*zeta[3])/3) + 
      (-197/18 - ((4*I)/9)*Pi)*zeta[3] + G[0, 1, x]*((-44*zeta[2])/3 - 
        (8*Log[mu2/s]*zeta[2])/3 + (4*zeta[3])/3) + 
      Log[mu2/s]*(((-4*I)/3)*Pi - (16*zeta[2])/3 - (16*zeta[3])/3 - 
        (34*zeta[4])/3) + G[0, x]*(-85/18 - ((7*I)/54)*Pi - 
        ((2*I)/3)*Pi*Log[mu2/s]^2 + (901/18 + ((10*I)/9)*Pi)*zeta[2] + 
        (152*zeta[3])/9 + Log[mu2/s]*(-4/3 - ((20*I)/9)*Pi + 16*zeta[2] + 
          (8*zeta[3])/3) - (2*zeta[4])/3) - (11*zeta[4])/3 - (20*zeta[5])/3)/
     (1 - x) + ((I/3)*Pi*G[1, 0, x] + G[1, 0, 0, x]/3 + 
      (8*G[0, 1, 0, 0, x])/9 - (56*G[0, 0, 0, 0, 0, x])/3 + 
      (40*G[0, 0, 0, 0, 1, x])/3 + (40*G[0, 0, 0, 1, 0, x])/3 - 
      8*G[0, 0, 0, 1, 1, x] + (16*G[0, 0, 1, 0, 0, x])/3 - 
      (16*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 0, 0, x])/3 + 
      (16*G[0, 1, 0, 0, 1, x])/3 + (16*G[0, 1, 0, 1, 0, x])/3 - 
      (16*G[0, 1, 0, 1, 1, x])/3 + G[0, 0, 0, 1, x]*
       (-32/3 - (16*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*
       (-32/3 - (16*Log[mu2/s])/3) + G[0, 0, 0, 0, x]*
       (92/9 + (16*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*
       (32/3 + (16*Log[mu2/s])/3) + G[0, 0, 0, x]*(8/3 - ((4*I)/9)*Pi - 
        (64*zeta[2])/3) + G[0, 1, 0, x]*(((8*I)/9)*Pi - 16*zeta[2]) - 
      (40*G[0, 0, 1, x]*zeta[2])/3 - (16*G[0, 1, 1, x]*zeta[2])/3 + 
      G[0, 1, x]*((32*zeta[2])/3 + (16*Log[mu2/s]*zeta[2])/3 - 
        (8*zeta[3])/3) + (1/3 - ((16*I)/9)*Pi)*zeta[3] + 
      G[0, 0, x]*(-91/18 + ((4*I)/3)*Pi + (64*zeta[2])/3 + 
        Log[mu2/s]*(-4/3 + (32*zeta[2])/3) + 16*zeta[3]) + 
      zeta[2]*((-I/3)*Pi + 24*zeta[3]) + 48*zeta[4] + 
      (68*Log[mu2/s]*zeta[4])/3 + G[0, x]*(((-91*I)/18)*Pi + 
        (7/3 - ((8*I)/9)*Pi)*zeta[2] + Log[mu2/s]*(((-4*I)/3)*Pi - 
          (16*zeta[3])/3) - (112*zeta[3])/9 + (4*zeta[4])/3) + 
      (40*zeta[5])/3)/(1 - x)^2) + 
  (((67*I)/108)*Pi + (90*I)*Pi*G[0, 0, 0, 0, 0, x] - 
    (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 90*G[0, 0, 0, 0, 0, 1, x] + 
    90*G[0, 0, 0, 0, 1, 0, x] + 66*G[0, 0, 0, 1, 0, 0, x] + 
    12*G[0, 0, 0, 1, 0, 1, x] + 12*G[0, 0, 0, 1, 1, 0, x] - 
    36*G[0, 0, 0, 1, 1, 1, x] + 14*G[0, 0, 1, 0, 0, 0, x] + 
    30*G[0, 0, 1, 0, 0, 1, x] + 30*G[0, 0, 1, 0, 1, 0, x] - 
    38*G[0, 0, 1, 0, 1, 1, x] + 34*G[0, 0, 1, 1, 0, 0, x] - 
    46*G[0, 0, 1, 1, 0, 1, x] - 46*G[0, 0, 1, 1, 1, 0, x] + 
    10*G[0, 0, 1, 1, 1, 1, x] - 22*G[0, 1, 0, 0, 0, 0, x] + 
    32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] + 
    36*G[0, 1, 0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, 0, 1, x] - 
    16*G[0, 1, 0, 1, 1, 0, x] - 30*G[0, 1, 0, 1, 1, 1, x] + 
    46*G[0, 1, 1, 0, 0, 0, x] - 8*G[0, 1, 1, 0, 0, 1, x] - 
    8*G[0, 1, 1, 0, 1, 0, x] - 46*G[0, 1, 1, 0, 1, 1, x] - 
    16*G[0, 1, 1, 1, 0, 0, x] - 38*G[0, 1, 1, 1, 0, 1, x] - 
    38*G[0, 1, 1, 1, 1, 0, x] + 56*G[0, 1, 1, 1, 1, 1, x] - 
    10*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 1, x] + 
    2*G[1, 0, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 0, 1, 1, x] + 
    6*G[1, 0, 0, 1, 0, 0, x] + 36*G[1, 0, 0, 1, 0, 1, x] + 
    36*G[1, 0, 0, 1, 1, 0, x] - 40*G[1, 0, 0, 1, 1, 1, x] + 
    16*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 1, x] + 
    24*G[1, 0, 1, 0, 1, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] + 
    8*G[1, 0, 1, 1, 0, 0, x] - 38*G[1, 0, 1, 1, 0, 1, x] - 
    38*G[1, 0, 1, 1, 1, 0, x] + 44*G[1, 0, 1, 1, 1, 1, x] + 
    10*G[1, 1, 0, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 0, 1, x] + 
    44*G[1, 1, 0, 0, 1, 0, x] - 56*G[1, 1, 0, 0, 1, 1, x] + 
    10*G[1, 1, 0, 1, 0, 0, x] - 45*G[1, 1, 0, 1, 0, 1, x] - 
    45*G[1, 1, 0, 1, 1, 0, x] + 16*G[1, 1, 0, 1, 1, 1, x] + 
    46*G[1, 1, 1, 0, 0, 0, x] - 61*G[1, 1, 1, 0, 0, 1, x] - 
    61*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, 1, x] - 
    32*G[1, 1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, 0, 1, x] + 
    4*G[1, 1, 1, 1, 1, 0, x] + 44*G[1, 1, 1, 1, 1, 1, x] + 
    G[0, 0, 0, 0, 1, x]*(-106/3 - 90*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-106/3 - (12*I)*Pi - 90*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-32 - (30*I)*Pi - 74*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-257/3 + (2*I)*Pi - 52*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-221/3 - (2*I)*Pi - 42*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-52 - (32*I)*Pi - 42*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(22 + (8*I)*Pi - 40*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-203/3 + (4*I)*Pi - 38*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-203/3 - (12*I)*Pi - 38*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(-2 + (14*I)*Pi - 24*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(4 - 20*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (4 + (12*I)*Pi - 20*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (4/3 + (10*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (-5/3 - (16*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (-5/3 - (20*I)*Pi - 8*Log[mu2/s]) - ((53*I)/36)*Pi*Log[mu2/s]^4 - 
    ((3*I)/4)*Pi*Log[mu2/s]^5 + G[1, 0, 0, 0, 0, x]*
     (142/3 - (2*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (61/3 + (12*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (-125/6 + (22*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (-82/3 - (4*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-197/6 - (5*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (227/6 - (6*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (136/3 + (9*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (383/6 - (11*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (227/6 + (12*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (383/6 + (12*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (-82/3 - (39*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (25/3 - (4*I)*Pi + 32*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (-5 - (14*I)*Pi + 32*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (7 - (14*I)*Pi + 40*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (7 - (14*I)*Pi + 40*Log[mu2/s]) + G[0, 0, 0, 0, x]*
     (((-106*I)/3)*Pi - (90*I)*Pi*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(911/18 + ((203*I)/3)*Pi + (88 + (38*I)*Pi)*Log[mu2/s] + 
      35*Log[mu2/s]^2 - 113*zeta[2]) + G[0, 1, 1, 0, x]*
     (7/2 + ((2*I)/3)*Pi + (-13/3 + (20*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 
      64*zeta[2]) + G[1, 0, 1, 1, x]*(367/18 + (28*I)*Pi + 
      (11 + (14*I)*Pi)*Log[mu2/s] - 13*Log[mu2/s]^2 - 37*zeta[2]) + 
    G[0, 1, 0, 1, x]*(7/2 - ((16*I)/3)*Pi + (-13/3 + (16*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 - 12*zeta[2]) + G[0, 1, 0, 0, x]*
     (-121/6 - (4*I)*Pi + (44 + (20*I)*Pi)*Log[mu2/s] + 41*Log[mu2/s]^2 - 
      11*zeta[2]) + G[1, 1, 0, 0, x]*(136/9 - ((191*I)/6)*Pi + 
      (-10 - (14*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 - 5*zeta[2]) + 
    G[1, 0, 0, 1, x]*(-125/9 - ((190*I)/3)*Pi + (-16 - (12*I)*Pi)*
       Log[mu2/s] + 5*Log[mu2/s]^2 + 5*zeta[2]) + 
    G[1, 0, 1, 0, x]*(-125/9 - ((311*I)/6)*Pi + (-16 - (8*I)*Pi)*Log[mu2/s] + 
      5*Log[mu2/s]^2 + 13*zeta[2]) + G[0, 0, 1, 1, x]*
     (-5 + ((20*I)/3)*Pi + (24*I)*Pi*Log[mu2/s] + 18*zeta[2]) + 
    G[0, 0, 0, 1, x]*(-115/6 + (106*Log[mu2/s])/3 + 45*Log[mu2/s]^2 + 
      21*zeta[2]) + G[1, 1, 0, 1, x]*(-859/36 + (30*I)*Pi + 
      (-1 + (14*I)*Pi)*Log[mu2/s] - 17*Log[mu2/s]^2 + 24*zeta[2]) + 
    G[0, 0, 1, 0, x]*(-115/6 + ((5*I)/3)*Pi + (106/3 + (8*I)*Pi)*Log[mu2/s] + 
      45*Log[mu2/s]^2 + 39*zeta[2]) + G[0, 1, 1, 1, x]*
     (-12 + (6*I)*Pi + (-7/3 + (4*I)*Pi)*Log[mu2/s] - 14*Log[mu2/s]^2 + 
      74*zeta[2]) + G[1, 1, 1, 0, x]*(-859/36 + (17*I)*Pi + 
      (-1 + (14*I)*Pi)*Log[mu2/s] - 17*Log[mu2/s]^2 + 84*zeta[2]) + 
    G[1, 1, 1, 1, x]*(244/9 - ((20*I)/3)*Pi + (-4/3 - (10*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 87*zeta[2]) + Log[mu2/s]^3*(((115*I)/36)*Pi - 
      ((3*I)/2)*Pi*zeta[2]) + G[0, 0, 0, x]*(((-115*I)/6)*Pi + 
      ((106*I)/3)*Pi*Log[mu2/s] + (45*I)*Pi*Log[mu2/s]^2 + 
      (9*I)*Pi*zeta[2]) + G[1, 1, 0, x]*(223/12 + ((31*I)/4)*Pi + 
      (31/6 - (10*I)*Pi)*Log[mu2/s]^2 + (-197/6 + (94*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(33/2 - ((2*I)/3)*Pi + 40*zeta[2]) - 32*zeta[3]) + 
    G[0, 1, 1, x]*(7/2 - ((15*I)/2)*Pi - (12*I)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(1 - ((20*I)/3)*Pi - 16*zeta[2]) + (-32/3 + (58*I)*Pi)*
       zeta[2] - 16*zeta[3]) + G[1, 0, 1, x]*(223/12 + (23*I)*Pi + 
      (31/6 - (8*I)*Pi)*Log[mu2/s]^2 + (67/6 + (62*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(33/2 + ((16*I)/3)*Pi + 12*zeta[2]) - 16*zeta[3]) + 
    G[0, 0, 1, x]*(670/9 - (5*I)*Pi - (53*Log[mu2/s]^2)/3 - 15*Log[mu2/s]^3 + 
      Log[mu2/s]*(115/6 - 33*zeta[2]) + (179/6 - (4*I)*Pi)*zeta[2] - 
      7*zeta[3]) + ((119*I)/2)*Pi*zeta[3] + G[1, 1, 1, x]*
     (-79/12 + ((3*I)/4)*Pi + (-11/6 - (2*I)*Pi)*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(-5/2 - (6*I)*Pi - 72*zeta[2]) + 
      (-44/3 + (3*I)*Pi)*zeta[2] + 7*zeta[3]) + 
    G[0, 1, 0, x]*(670/9 + ((5*I)/2)*Pi + (-53/3 - (2*I)*Pi)*Log[mu2/s]^2 - 
      15*Log[mu2/s]^3 + Log[mu2/s]*(115/6 + ((13*I)/3)*Pi - 49*zeta[2]) + 
      (115/6 - (28*I)*Pi)*zeta[2] + 25*zeta[3]) + 
    G[1, 0, 0, x]*(71/18 + ((224*I)/9)*Pi + (-28 - (5*I)*Pi)*Log[mu2/s]^2 - 
      15*Log[mu2/s]^3 + Log[mu2/s]*(-71/6 + (16*I)*Pi - 17*zeta[2]) + 
      (-253/6 - (33*I)*Pi)*zeta[2] + 25*zeta[3]) + 
    Log[mu2/s]^2*(((344*I)/9)*Pi + ((229*I)/12)*Pi*zeta[2] + 
      ((9*I)/2)*Pi*zeta[3]) + G[0, 0, x]*(((670*I)/9)*Pi - 
      ((53*I)/3)*Pi*Log[mu2/s]^2 - (15*I)*Pi*Log[mu2/s]^3 + 
      ((229*I)/6)*Pi*zeta[2] + Log[mu2/s]*(((115*I)/6)*Pi - 
        (9*I)*Pi*zeta[2]) + (9*I)*Pi*zeta[3]) + 
    zeta[2]*(105/4 + ((2842*I)/27)*Pi + ((37*I)/2)*Pi*zeta[3]) + 
    G[1, 0, x]*(-48893/648 - ((611*I)/12)*Pi + (53*Log[mu2/s]^3)/9 + 
      (15*Log[mu2/s]^4)/4 + (-847/36 + (23*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-115/12 - ((31*I)/6)*Pi + (59*zeta[2])/2) + 
      (953/9 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*(-661/9 - ((29*I)/2)*Pi + 
        (-7/6 + (30*I)*Pi)*zeta[2] + 7*zeta[3]) - (3661*zeta[4])/8) + 
    G[1, 1, x]*(625/9 + ((133*I)/6)*Pi + (4*I)*Pi*Log[mu2/s]^3 + 
      (316/9 + ((28*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*(-5/2 + ((10*I)/3)*Pi + 
        7*zeta[2]) + Log[mu2/s]*(61/6 + (9*I)*Pi + (32/3 - (58*I)*Pi)*
         zeta[2]) + (-83/2 - (111*I)*Pi)*zeta[3] - 208*zeta[4]) + 
    G[0, 1, x]*(-48893/648 + ((9*I)/2)*Pi + (53*Log[mu2/s]^3)/9 + 
      (15*Log[mu2/s]^4)/4 + (-1805/36 + (6*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-115/12 + (45*zeta[2])/2) + (170/9 + (16*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-661/9 + I*Pi + (-71/6 + (4*I)*Pi)*zeta[2] + 7*zeta[3]) - 
      (1397*zeta[4])/8) - ((751*I)/12)*Pi*zeta[4] + 
    Log[mu2/s]*(((43223*I)/648)*Pi + (-9 + ((2003*I)/36)*Pi)*zeta[2] + 
      ((46*I)/9)*Pi*zeta[3] - ((67*I)/8)*Pi*zeta[4]) + 
    G[0, x]*(((-48893*I)/648)*Pi + ((53*I)/9)*Pi*Log[mu2/s]^3 + 
      ((15*I)/4)*Pi*Log[mu2/s]^4 + (-3 - ((2003*I)/36)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(((-115*I)/12)*Pi + ((9*I)/2)*Pi*zeta[2]) - 
      ((46*I)/9)*Pi*zeta[3] + Log[mu2/s]*(((-661*I)/9)*Pi - 
        ((229*I)/6)*Pi*zeta[2] - (9*I)*Pi*zeta[3]) + ((67*I)/8)*Pi*zeta[4]) - 
    (110*I)*Pi*zeta[5] + G[1, x]*(67/108 + ((2185*I)/36)*Pi - 
      (53*Log[mu2/s]^4)/36 - (3*Log[mu2/s]^5)/4 + 
      Log[mu2/s]^3*(115/36 - (19*zeta[2])/2) + Log[mu2/s]^2*
       (344/9 - ((5*I)/2)*Pi + (-37/12 - (2*I)*Pi)*zeta[2] - (7*zeta[3])/2) + 
      (-13/2 + ((99*I)/2)*Pi)*zeta[3] + zeta[2]*(-5507/108 - ((11*I)/4)*Pi + 
        (445*zeta[3])/2) + (451/12 - (73*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(43223/648 + ((79*I)/6)*Pi + (257/36 - (6*I)*Pi)*zeta[2] - 
        (170*zeta[3])/9 + (1853*zeta[4])/8) + 59*zeta[5]))/x - 
  (2585*zeta[6])/24 + ((442/3 - (14*I)*Pi)*G[0, 0, 1, 1, 1, x] + 
    (-145/12 - (5*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-145/12 - (26*I)*Pi)*
     G[0, 1, 0, 1, 0, x] + (623/12 - (20*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
    (-18 - (13*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-18 + (7*I)*Pi)*
     G[0, 1, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, 1, x] + 
    28*G[1, 0, 0, 1, 1, x] + (-64/3 - (2*I)*Pi)*G[1, 0, 1, 0, 1, x] - 
    (64*G[1, 0, 1, 1, 0, x])/3 + (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
    (-20/3 - (12*I)*Pi)*G[1, 1, 0, 0, 1, x] + (-20/3 - (4*I)*Pi)*
     G[1, 1, 0, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, 1, x] + 
    (11/3 + (6*I)*Pi)*G[1, 1, 1, 0, 0, x] + (747*G[0, 0, 0, 0, 0, 0, x])/2 - 
    (445*G[0, 0, 0, 0, 0, 1, x])/2 - (445*G[0, 0, 0, 0, 1, 0, x])/2 + 
    (223*G[0, 0, 0, 0, 1, 1, x])/2 - 151*G[0, 0, 0, 1, 0, 0, x] + 
    76*G[0, 0, 0, 1, 0, 1, x] + 76*G[0, 0, 0, 1, 1, 0, x] - 
    45*G[0, 0, 0, 1, 1, 1, x] - (47*G[0, 0, 1, 0, 0, 0, x])/2 - 
    (73*G[0, 0, 1, 0, 0, 1, x])/2 - (73*G[0, 0, 1, 0, 1, 0, x])/2 + 
    (69*G[0, 0, 1, 0, 1, 1, x])/2 + 18*G[0, 0, 1, 1, 0, 0, x] - 
    10*G[0, 0, 1, 1, 0, 1, x] - 10*G[0, 0, 1, 1, 1, 0, x] - 
    4*G[0, 0, 1, 1, 1, 1, x] + (167*G[0, 1, 0, 0, 0, 0, x])/2 - 
    (163*G[0, 1, 0, 0, 0, 1, x])/2 - (163*G[0, 1, 0, 0, 1, 0, x])/2 + 
    (153*G[0, 1, 0, 0, 1, 1, x])/2 - 44*G[0, 1, 0, 1, 0, 0, x] + 
    18*G[0, 1, 0, 1, 0, 1, x] + 18*G[0, 1, 0, 1, 1, 0, x] - 
    38*G[0, 1, 0, 1, 1, 1, x] - (89*G[0, 1, 1, 0, 0, 0, x])/2 + 
    (25*G[0, 1, 1, 0, 0, 1, x])/2 + (25*G[0, 1, 1, 0, 1, 0, x])/2 - 
    (51*G[0, 1, 1, 0, 1, 1, x])/2 + 19*G[0, 1, 1, 1, 0, 0, x] - 
    12*G[0, 1, 1, 1, 0, 1, x] - 12*G[0, 1, 1, 1, 1, 0, x] + 
    48*G[1, 0, 0, 0, 0, 0, x] - 26*G[1, 0, 0, 0, 0, 1, x] - 
    26*G[1, 0, 0, 0, 1, 0, x] + 28*G[1, 0, 0, 0, 1, 1, x] - 
    12*G[1, 0, 0, 1, 0, 0, x] + 14*G[1, 0, 0, 1, 0, 1, x] + 
    14*G[1, 0, 0, 1, 1, 0, x] - 14*G[1, 0, 0, 1, 1, 1, x] - 
    6*G[1, 0, 1, 0, 0, 0, x] + 4*G[1, 0, 1, 0, 0, 1, x] + 
    4*G[1, 0, 1, 0, 1, 0, x] - 6*G[1, 0, 1, 0, 1, 1, x] - 
    2*G[1, 0, 1, 1, 0, 0, x] + 2*G[1, 0, 1, 1, 0, 1, x] + 
    2*G[1, 0, 1, 1, 1, 0, x] + 14*G[1, 1, 0, 0, 0, 0, x] - 
    8*G[1, 1, 0, 0, 0, 1, x] - 8*G[1, 1, 0, 0, 1, 0, x] - 
    4*G[1, 1, 0, 0, 1, 1, x] - 8*G[1, 1, 0, 1, 0, 0, x] + 
    4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] + 
    6*G[1, 1, 1, 0, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(-979/2 + (21*I)*Pi - 
      130*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-2407/12 - (25*I)*Pi - 
      56*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-236/3 - (12*I)*Pi - 
      20*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-236/3 - (22*I)*Pi - 
      20*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(3 + (8*I)*Pi - 14*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(893/12 - (6*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(8 - 6*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (19/3 - (38*I)*Pi - 6*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (65/3 + 2*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(1/3 + (10*I)*Pi + 
      8*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(1/3 + (10*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(1589/12 - (2*I)*Pi + 58*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(2449/12 + (11*I)*Pi + 122*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(2449/12 + (47*I)*Pi + 122*Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(-5987/36 - ((137*I)/2)*Pi + (-72 + (38*I)*Pi)*
       Log[mu2/s] - 14*Log[mu2/s]^2 - 152*zeta[2]) + 
    G[1, 0, 0, 1, x]*(419/9 + ((116*I)/3)*Pi + (31/3 + (6*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 - 43*zeta[2]) + G[0, 1, 1, 1, x]*
     ((-18*I)*Pi - 22*zeta[2]) + G[1, 1, 1, 0, x]*
     (((11*I)/3)*Pi - 12*zeta[2]) + G[1, 0, 1, 0, x]*
     (419/9 + ((32*I)/3)*Pi + (31*Log[mu2/s])/3 - Log[mu2/s]^2 - 9*zeta[2]) + 
    G[1, 0, 1, 1, x]*(((-64*I)/3)*Pi - 2*zeta[2]) + 
    G[1, 1, 0, 1, x]*(((-20*I)/3)*Pi + 4*zeta[2]) + 
    G[1, 0, 0, 0, x]*(-862/9 - (9*I)*Pi + (-37/3 + (4*I)*Pi)*Log[mu2/s] + 
      5*Log[mu2/s]^2 + 10*zeta[2]) + G[1, 1, 0, 0, x]*
     (-781/18 - (6*I)*Pi + (-22/3 - (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
      31*zeta[2]) + G[0, 0, 1, 0, x]*(-5987/36 - ((73*I)/4)*Pi + 
      (-72 + (10*I)*Pi)*Log[mu2/s] - 14*Log[mu2/s]^2 + (183*zeta[2])/2) + 
    G[0, 1, 0, 0, x]*(-2249/36 + (28*I)*Pi - (103*Log[mu2/s])/3 + 
      4*Log[mu2/s]^2 + (233*zeta[2])/2) + G[0, 1, 1, 0, x]*
     (595/36 - (13*I)*Pi + (-4/3 - (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
      (269*zeta[2])/2) + G[0, 1, 0, 1, x]*(595/36 + ((77*I)/2)*Pi + 
      (-4/3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 145*zeta[2]) + 
    G[0, 0, 1, 1, x]*(2018/9 + (105*I)*Pi + (109/3 + (14*I)*Pi)*Log[mu2/s] + 
      17*Log[mu2/s]^2 + 186*zeta[2]) + G[0, 0, 0, 0, x]*
     (15703/36 - ((343*I)/4)*Pi + (599/3 - (6*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 + (507*zeta[2])/2) + G[0, 0, 0, x]*
     (-4061/36 + ((1481*I)/9)*Pi + (-163/6 - (4*I)*Pi)*Log[mu2/s]^2 + 
      3*Log[mu2/s]^3 + Log[mu2/s]*(-316/3 + ((220*I)/3)*Pi - 129*zeta[2]) + 
      (-3161/12 + (14*I)*Pi)*zeta[2] - 131*zeta[3]) + 
    G[0, 1, 0, x]*(12911/216 - ((271*I)/18)*Pi + (71/6 + (2*I)*Pi)*
       Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(278/9 - (12*I)*Pi - 
        67*zeta[2]) + (707/12 - (37*I)*Pi)*zeta[2] - 94*zeta[3]) + 
    G[1, 0, 0, x]*(3577/27 + (I/6)*Pi + (5/2 + I*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3 + Log[mu2/s]*(889/18 + (3*I)*Pi - 33*zeta[2]) + 
      (4/3 - (8*I)*Pi)*zeta[2] - 9*zeta[3]) + (1745/24 + ((4303*I)/18)*Pi)*
     zeta[3] + 103*zeta[3]^2 + G[1, 0, 1, x]*(((419*I)/9)*Pi - 
      I*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((31*I)/3)*Pi - 4*zeta[2]) + 
      (4/3 + I*Pi)*zeta[2] + 2*zeta[3]) + G[1, 1, 0, x]*
     (((-781*I)/18)*Pi - ((22*I)/3)*Pi*Log[mu2/s] + I*Pi*Log[mu2/s]^2 + 
      (173/3 + (7*I)*Pi)*zeta[2] + 10*zeta[3]) + 
    G[0, 0, 1, x]*(12911/216 + ((3197*I)/36)*Pi + (71*Log[mu2/s]^2)/6 - 
      Log[mu2/s]^3 + Log[mu2/s]*(278/9 - (12*I)*Pi - 173*zeta[2]) + 
      (-347/6 - (53*I)*Pi)*zeta[2] + 20*zeta[3]) + 
    G[0, 1, 1, x]*(((595*I)/36)*Pi + I*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-4*I)/3)*Pi - 8*zeta[2]) + (313/6 - (19*I)*Pi)*zeta[2] + 
      31*zeta[3]) + zeta[2]*(((-1745*I)/24)*Pi + (-563/2 - (17*I)*Pi)*
       zeta[3]) + G[1, 0, x]*(((3577*I)/27)*Pi - I*Pi*Log[mu2/s]^3 + 
      (-1765/6 - ((113*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (((5*I)/2)*Pi + 12*zeta[2]) + Log[mu2/s]*(((889*I)/18)*Pi + 
        (-149/3 + (7*I)*Pi)*zeta[2] - 2*zeta[3]) + (-92/3 - (7*I)*Pi)*
       zeta[3] - (103*zeta[4])/2) + G[0, 0, x]*(7163/72 - ((8395*I)/216)*Pi + 
      (2*I)*Pi*Log[mu2/s]^3 + (6145/36 + ((139*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(3 - ((46*I)/3)*Pi + 16*zeta[2]) + 
      (-151/6 + (2*I)*Pi)*zeta[3] + Log[mu2/s]*(85/6 - ((616*I)/9)*Pi + 
        (160/3 - (2*I)*Pi)*zeta[2] + 76*zeta[3]) - (363*zeta[4])/8) + 
    (3784/9 + ((5461*I)/24)*Pi)*zeta[4] + 
    G[1, 1, x]*(((-31*I)/3)*Pi*zeta[2] + (31/3 - (2*I)*Pi)*zeta[3] + 
      29*zeta[4]) + Log[mu2/s]^2*(((28*I)/3)*Pi*zeta[2] + 
      (-28/3 - (7*I)*Pi)*zeta[3] + 67*zeta[4]) + 
    G[0, 1, x]*(((12911*I)/216)*Pi - I*Pi*Log[mu2/s]^3 + 
      (-3413/18 + (30*I)*Pi)*zeta[2] + Log[mu2/s]^2*(((71*I)/6)*Pi + 
        26*zeta[2]) + Log[mu2/s]*(((278*I)/9)*Pi + (-118/3 - (3*I)*Pi)*
         zeta[2] - 2*zeta[3]) + (-257/6 - (33*I)*Pi)*zeta[3] + 
      (1651*zeta[4])/8) + Log[mu2/s]*(zeta[2]*(((-37*I)/2)*Pi - 72*zeta[3]) + 
      (37/2 + ((133*I)/3)*Pi)*zeta[3] + (749/12 - ((49*I)/2)*Pi)*zeta[4]) + 
    G[0, x]*(((7163*I)/72)*Pi + zeta[2]*(-20933/72 - (92*I)*Pi - 
        63*zeta[3]) + Log[mu2/s]^2*((3*I)*Pi - (22*zeta[2])/3 - 21*zeta[3]) + 
      (-103/6 - ((251*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (((85*I)/6)*Pi + (-175/6 - ((137*I)/3)*Pi)*zeta[2] + 
        (41/3 + (22*I)*Pi)*zeta[3] - (289*zeta[4])/2) + 
      (123/16 - ((75*I)/2)*Pi)*zeta[4] - (227*zeta[5])/2) + 
    (-1465/12 - (159*I)*Pi)*zeta[5] + 
    G[1, x]*((-1619/18 + ((47*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]^2*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
      zeta[2]*(((1619*I)/18)*Pi + 28*zeta[3]) + 
      Log[mu2/s]*(((53*I)/3)*Pi*zeta[2] + (-53/3 + (2*I)*Pi)*zeta[3] - 
        14*zeta[4]) + (-1175/12 - (50*I)*Pi)*zeta[4] + 37*zeta[5]) + 
    (29749*zeta[6])/96)/(1 - x)^2 + 
  (((281*I)/9)*Pi - (12*I)*Pi*G[1, 1, 1, 1, x] + 
    (-4 - (6*I)*Pi)*G[0, 1, 1, 1, 1, x] + (-38 + (17*I)*Pi)*
     G[1, 0, 1, 1, 1, x] + (-51/2 + (4*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
    (-12 + (18*I)*Pi)*G[1, 1, 1, 0, 1, x] + (-12 - (18*I)*Pi)*
     G[1, 1, 1, 1, 0, x] + 114*G[0, 0, 0, 0, 0, 0, x] + 
    73*G[0, 0, 0, 0, 0, 1, x] + 73*G[0, 0, 0, 0, 1, 0, x] - 
    70*G[0, 0, 0, 0, 1, 1, x] + 113*G[0, 0, 0, 1, 0, 0, x] - 
    116*G[0, 0, 0, 1, 0, 1, x] - 116*G[0, 0, 0, 1, 1, 0, x] + 
    159*G[0, 0, 0, 1, 1, 1, x] + 140*G[0, 0, 1, 0, 0, 0, x] - 
    26*G[0, 0, 1, 0, 0, 1, x] - 26*G[0, 0, 1, 0, 1, 0, x] + 
    15*G[0, 0, 1, 0, 1, 1, x] - 48*G[0, 0, 1, 1, 0, 0, x] - 
    4*G[0, 0, 1, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 1, 0, x] - 
    82*G[0, 0, 1, 1, 1, 1, x] + 79*G[0, 1, 0, 0, 0, 0, x] - 
    8*G[0, 1, 0, 0, 0, 1, x] - 8*G[0, 1, 0, 0, 1, 0, x] - 
    (45*G[0, 1, 0, 0, 1, 1, x])/2 - 56*G[0, 1, 0, 1, 0, 0, x] + 
    (93*G[0, 1, 0, 1, 0, 1, x])/2 + (93*G[0, 1, 0, 1, 1, 0, x])/2 - 
    26*G[0, 1, 0, 1, 1, 1, x] - 64*G[0, 1, 1, 0, 0, 0, x] + 
    (31*G[0, 1, 1, 0, 0, 1, x])/2 + (31*G[0, 1, 1, 0, 1, 0, x])/2 - 
    (21*G[0, 1, 1, 0, 1, 1, x])/2 - (37*G[0, 1, 1, 1, 0, 0, x])/2 - 
    6*G[0, 1, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 1, 0, x] - 
    144*G[1, 0, 0, 0, 0, 0, x] + 28*G[1, 0, 0, 0, 0, 1, x] + 
    28*G[1, 0, 0, 0, 1, 0, x] - 44*G[1, 0, 0, 0, 1, 1, x] + 
    21*G[1, 0, 0, 1, 0, 0, x] - 10*G[1, 0, 0, 1, 0, 1, x] - 
    10*G[1, 0, 0, 1, 1, 0, x] + G[1, 0, 0, 1, 1, 1, x] - 
    24*G[1, 0, 1, 0, 0, 0, x] + 4*G[1, 0, 1, 0, 0, 1, x] + 
    4*G[1, 0, 1, 0, 1, 0, x] + 21*G[1, 0, 1, 0, 1, 1, x] + 
    7*G[1, 0, 1, 1, 0, 0, x] + 17*G[1, 0, 1, 1, 0, 1, x] + 
    17*G[1, 0, 1, 1, 1, 0, x] - 73*G[1, 1, 0, 0, 0, 0, x] + 
    28*G[1, 1, 0, 0, 0, 1, x] + 28*G[1, 1, 0, 0, 1, 0, x] - 
    40*G[1, 1, 0, 0, 1, 1, x] - 2*G[1, 1, 0, 1, 0, 0, x] + 
    4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
    48*G[1, 1, 1, 0, 0, 0, x] + 18*G[1, 1, 1, 0, 0, 1, x] + 
    18*G[1, 1, 1, 0, 1, 0, x] - 18*G[1, 1, 1, 1, 0, 0, x] + 
    G[0, 0, 0, 0, 0, x]*(657/2 - (93*I)*Pi - 280*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-1129/6 - (37*I)*Pi - 40*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-1129/6 - (43*I)*Pi - 40*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-433/3 + (94*I)*Pi - 20*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(167/6 - (4*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(21/2 - (15*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(167/6 - (18*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(149/3 + (18*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(149/3 + (19*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-439/6 + (10*I)*Pi - Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-439/6 - (17*I)*Pi - Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-190/3 - (12*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-166/3 + (87*I)*Pi + 16*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(-7/2 - ((13*I)/2)*Pi + 18*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(23/3 + ((17*I)/2)*Pi + 18*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(29/3 - (12*I)*Pi + 18*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(23/3 - ((25*I)/2)*Pi + 18*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-7/2 + (23*I)*Pi + 18*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(50/3 + ((77*I)/2)*Pi + 18*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(-1021/6 - (68*I)*Pi + 18*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(635/3 + (62*I)*Pi + 19*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(100/3 - ((43*I)/2)*Pi + 27*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(1043/6 + (20*I)*Pi + 31*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(1043/6 - (21*I)*Pi + 31*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-68 + 45*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (82 - (52*I)*Pi + 64*Log[mu2/s]) + G[0, 1, 0, 1, x]*
     (-1097/9 + ((9*I)/2)*Pi + (-119/6 + (17*I)*Pi)*Log[mu2/s] - 
      (19*Log[mu2/s]^2)/2 - 308*zeta[2]) + G[0, 1, 1, 0, x]*
     (-1097/9 + (10*I)*Pi + (-119/6 + (26*I)*Pi)*Log[mu2/s] - 
      (19*Log[mu2/s]^2)/2 - 170*zeta[2]) + G[0, 1, 0, 0, x]*
     (1661/18 + ((29*I)/2)*Pi + (373/6 + (3*I)*Pi)*Log[mu2/s] - 
      (31*Log[mu2/s]^2)/2 - (205*zeta[2])/2) + G[1, 0, 1, 1, x]*
     (857/12 + ((35*I)/3)*Pi - (6*I)*Pi*Log[mu2/s] - 89*zeta[2]) + 
    G[1, 1, 0, 0, x]*(617/18 - (34*I)*Pi + (37/6 + (20*I)*Pi)*Log[mu2/s] - 
      (19*Log[mu2/s]^2)/2 - (175*zeta[2])/2) + G[1, 1, 1, 0, x]*
     (-4 - ((7*I)/3)*Pi + (18*I)*Pi*Log[mu2/s] - 84*zeta[2]) + 
    G[1, 0, 0, 0, x]*(7169/36 + (9*I)*Pi + (1/6 + (19*I)*Pi)*Log[mu2/s] - 
      22*Log[mu2/s]^2 - 56*zeta[2]) + G[0, 0, 1, 0, x]*
     (3271/36 + (116*I)*Pi + (173/2 + I*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 
      48*zeta[2]) + G[0, 0, 1, 1, x]*(-7765/36 - ((57*I)/2)*Pi + 
      (-193/6 + (20*I)*Pi)*Log[mu2/s] - (29*Log[mu2/s]^2)/2 - 
      (87*zeta[2])/2) + G[1, 0, 1, 0, x]*(-1115/18 - ((191*I)/6)*Pi + 
      (-109/6 - (3*I)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/2 - (39*zeta[2])/2) + 
    G[1, 1, 0, 1, x]*(-4 + ((7*I)/3)*Pi - (6*I)*Pi*Log[mu2/s] - 14*zeta[2]) + 
    G[0, 1, 1, 1, x]*(514/3 - ((15*I)/2)*Pi + (18*I)*Pi*Log[mu2/s] + 
      53*zeta[2]) + G[1, 0, 0, 1, x]*(-1115/18 - ((485*I)/6)*Pi + 
      (-109/6 - (12*I)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/2 + 
      (139*zeta[2])/2) + G[0, 0, 0, 0, x]*(-2417/9 + (35*I)*Pi + 
      (-316/3 - (48*I)*Pi)*Log[mu2/s] + 136*Log[mu2/s]^2 + 312*zeta[2]) + 
    G[0, 0, 0, 1, x]*(3271/36 + (110*I)*Pi + (173/2 - (31*I)*Pi)*Log[mu2/s] - 
      5*Log[mu2/s]^2 + 334*zeta[2]) + G[0, 1, 1, x]*
     (6533/36 + ((772*I)/9)*Pi + (17 - ((19*I)/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(109/3 + ((85*I)/6)*Pi - 44*zeta[2]) + 
      (343/6 + ((55*I)/2)*Pi)*zeta[2] - 68*zeta[3]) + 
    G[1, 1, 1, x]*((-4*I)*Pi + (-22 + (36*I)*Pi)*zeta[2] - 36*zeta[3]) + 
    G[1, 0, 1, x]*(43/36 + ((293*I)/36)*Pi + (1 - ((5*I)/2)*Pi)*
       Log[mu2/s]^2 + (484/3 - ((25*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-4/3 - ((97*I)/6)*Pi + 68*zeta[2]) - 22*zeta[3]) + 
    (-394/3 - ((2791*I)/36)*Pi)*zeta[3] - (455*zeta[3]^2)/4 + 
    G[0, 0, 1, x]*(-9869/108 - ((3239*I)/18)*Pi + (-151/6 - (9*I)*Pi)*
       Log[mu2/s]^2 + (7*Log[mu2/s]^3)/2 + (-2273/6 + (112*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-496/9 + (4*I)*Pi + (161*zeta[2])/2) + 8*zeta[3]) + 
    G[0, 0, 0, x]*(7681/36 - ((73*I)/36)*Pi + (119/6 + (59*I)*Pi)*
       Log[mu2/s]^2 - 24*Log[mu2/s]^3 + Log[mu2/s]*(527/3 + ((125*I)/6)*Pi - 
        300*zeta[2]) + (-1403/12 - (82*I)*Pi)*zeta[2] + (23*zeta[3])/2) + 
    G[1, 1, 0, x]*(43/36 + ((521*I)/18)*Pi + (1 - ((19*I)/2)*Pi)*
       Log[mu2/s]^2 + (247/6 + ((41*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-4/3 + ((49*I)/6)*Pi + 36*zeta[2]) + 34*zeta[3]) + 
    G[1, 0, 0, x]*(-7063/54 + ((721*I)/12)*Pi + (-3/2 - (14*I)*Pi)*
       Log[mu2/s]^2 + (7*Log[mu2/s]^3)/2 + (989/6 - (38*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-694/9 - (21*I)*Pi + (153*zeta[2])/2) + 36*zeta[3]) + 
    G[0, 1, 0, x]*(-9869/108 - ((1525*I)/18)*Pi + (-151/6 - ((29*I)/2)*Pi)*
       Log[mu2/s]^2 + (7*Log[mu2/s]^3)/2 + (-377/6 + (98*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-496/9 - (8*I)*Pi + (157*zeta[2])/2) + (187*zeta[3])/2) + 
    zeta[2]*(-2369/8 - ((23*I)/3)*Pi + (322 - ((241*I)/2)*Pi)*zeta[3]) + 
    G[0, 1, x]*(24473/216 + ((7163*I)/54)*Pi + (-1 + ((7*I)/2)*Pi)*
       Log[mu2/s]^3 + (7313/36 - ((57*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(59/6 - ((67*I)/6)*Pi + 2*zeta[2]) + 
      (259/6 - (30*I)*Pi)*zeta[3] + Log[mu2/s]*(383/9 + ((8*I)/9)*Pi + 
        (77/3 - ((3*I)/2)*Pi)*zeta[2] + 4*zeta[3]) - (3767*zeta[4])/8) + 
    G[1, 0, x]*(24473/216 - ((9401*I)/108)*Pi + (-1 + ((7*I)/2)*Pi)*
       Log[mu2/s]^3 + (411/2 + ((181*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(59/6 - ((7*I)/2)*Pi + 3*zeta[2]) + 
      (-373/6 + (23*I)*Pi)*zeta[3] + Log[mu2/s]*(383/9 - ((529*I)/9)*Pi + 
        (184/3 + ((77*I)/2)*Pi)*zeta[2] + 4*zeta[3]) - (977*zeta[4])/4) + 
    Log[mu2/s]^2*(((-7*I)/3)*Pi + (-64/3 - ((17*I)/3)*Pi)*zeta[2] + 
      (-46/3 + (20*I)*Pi)*zeta[3] - (77*zeta[4])/4) + 
    (26899/144 - ((1204*I)/3)*Pi)*zeta[4] + 
    G[1, 1, x]*(((43*I)/36)*Pi + I*Pi*Log[mu2/s]^2 + 
      (433/6 + ((17*I)/3)*Pi)*zeta[2] + (19/3 + (28*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(((-4*I)/3)*Pi + (-8 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
      (319*zeta[4])/2) + G[0, 0, x]*(-115027/432 - ((1667*I)/108)*Pi + 
      (17/6 - (16*I)*Pi)*Log[mu2/s]^3 + (9*Log[mu2/s]^4)/8 + 
      (-3931/72 - ((491*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (-319/12 + ((19*I)/6)*Pi + (247*zeta[2])/4) + 
      Log[mu2/s]*(-1649/12 + ((1213*I)/18)*Pi + (-1433/12 - (32*I)*Pi)*
         zeta[2] - (85*zeta[3])/2) + (521/12 + (29*I)*Pi)*zeta[3] + 
      (14145*zeta[4])/16) + Log[mu2/s]*(((23*I)/6)*Pi + 
      (-46 - ((137*I)/3)*Pi)*zeta[3] + zeta[2]*(-79/2 + (24*I)*Pi + 
        144*zeta[3]) + (1355/12 - (134*I)*Pi)*zeta[4]) + 
    G[1, x]*(((24473*I)/216)*Pi - I*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(((59*I)/6)*Pi + (26 + (7*I)*Pi)*zeta[2] - 7*zeta[3]) + 
      (665/36 - ((509*I)/6)*Pi)*zeta[3] + 
      zeta[2]*(-2290/9 - ((1451*I)/36)*Pi + 166*zeta[3]) + 
      (10841/24 - (95*I)*Pi)*zeta[4] + Log[mu2/s]*(((383*I)/9)*Pi + 
        (-106/3 - ((100*I)/3)*Pi)*zeta[2] + (85/3 - (10*I)*Pi)*zeta[3] + 
        67*zeta[4]) - (145*zeta[5])/2) + (-355/12 + ((759*I)/4)*Pi)*zeta[5] + 
    G[0, x]*(281/9 - ((21475*I)/144)*Pi + ((11*I)/6)*Pi*Log[mu2/s]^3 + 
      ((9*I)/8)*Pi*Log[mu2/s]^4 + zeta[2]*(5060/9 + ((5243*I)/24)*Pi - 
        249*zeta[3]) + (175/6 + ((1817*I)/12)*Pi)*zeta[3] + 
      Log[mu2/s]^2*(-7/3 - ((67*I)/4)*Pi + (128/3 + ((75*I)/4)*Pi)*zeta[2] + 
        18*zeta[3]) + Log[mu2/s]*(23/6 - ((3583*I)/36)*Pi + 
        (404/3 + ((871*I)/12)*Pi)*zeta[2] + (-25/3 - ((73*I)/2)*Pi)*zeta[3] - 
        (685*zeta[4])/2) + (-1673/4 + ((1437*I)/16)*Pi)*zeta[4] + 
      (265*zeta[5])/2) + (40433*zeta[6])/48)/(1 - x) + 
  (Nf*((25 + ((4*I)/3)*Pi)*G[0, 0, 1, 1, x] + (-31 + ((2*I)/3)*Pi)*
      G[0, 1, 1, 1, x] + (-45 - ((2*I)/3)*Pi)*G[1, 0, 1, 1, x] + 
     (-10 - ((2*I)/3)*Pi)*G[1, 1, 0, 1, x] + (-10 + ((2*I)/3)*Pi)*
      G[1, 1, 1, 0, x] + (34 - ((2*I)/3)*Pi)*G[1, 1, 1, 1, x] - 
     8*G[0, 0, 0, 0, 0, x] + (20*G[0, 0, 0, 0, 1, x])/3 + 
     (20*G[0, 0, 0, 1, 0, x])/3 - 12*G[0, 0, 0, 1, 1, x] + 
     6*G[0, 0, 1, 0, 0, x] - (14*G[0, 0, 1, 0, 1, x])/3 - 
     (14*G[0, 0, 1, 1, 0, x])/3 + 6*G[0, 0, 1, 1, 1, x] + 
     (14*G[0, 1, 0, 0, 0, x])/3 - 4*G[0, 1, 0, 0, 1, x] - 
     4*G[0, 1, 0, 1, 0, x] + 6*G[0, 1, 0, 1, 1, x] + 
     (2*G[0, 1, 1, 0, 1, x])/3 + (2*G[0, 1, 1, 1, 0, x])/3 + 
     (40*G[1, 0, 0, 0, 0, x])/3 - (26*G[1, 0, 0, 0, 1, x])/3 - 
     (26*G[1, 0, 0, 1, 0, x])/3 + 12*G[1, 0, 0, 1, 1, x] - 
     (26*G[1, 0, 1, 0, 0, x])/3 + (16*G[1, 0, 1, 0, 1, x])/3 + 
     (16*G[1, 0, 1, 1, 0, x])/3 - 6*G[1, 0, 1, 1, 1, x] - 
     (26*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
     (16*G[1, 1, 0, 1, 0, x])/3 - 6*G[1, 1, 0, 1, 1, x] + 
     (4*G[1, 1, 1, 0, 0, x])/3 - (2*G[1, 1, 1, 0, 1, x])/3 - 
     (2*G[1, 1, 1, 1, 0, x])/3 + G[0, 0, 0, 0, x]*(-32 - ((20*I)/3)*Pi - 
       (16*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(14 + (2*I)*Pi - 
       (4*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(1 - ((14*I)/3)*Pi - 
       (4*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(14 - ((14*I)/3)*Pi - 
       (4*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(2 - (2*Log[mu2/s])/3) + 
     G[0, 1, 0, 1, x]*(2 + ((4*I)/3)*Pi - (2*Log[mu2/s])/3) + 
     G[0, 0, 0, 1, x]*(11 - ((10*I)/3)*Pi + 2*Log[mu2/s]) + 
     G[0, 0, 1, 0, x]*(11 + ((10*I)/3)*Pi + 2*Log[mu2/s]) + 
     G[0, 1, 0, 0, x]*(12 + ((10*I)/3)*Pi + (8*Log[mu2/s])/3) + 
     G[1, 0, 0, 0, x]*(2 + ((26*I)/3)*Pi + 4*Log[mu2/s]) + 
     G[1, 0, 0, x]*(-122/3 + (2*I)*Pi + (-14 + ((4*I)/3)*Pi)*Log[mu2/s] - 
       (2*Log[mu2/s]^2)/3 - (16*zeta[2])/3) + G[0, 1, 0, x]*
      (-395/6 + I*Pi + (-13 + ((4*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 - 
       3*zeta[2]) + G[0, 0, 1, x]*(-395/6 + (23*I)*Pi + 
       (-13 + ((4*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 - 3*zeta[2]) + 
     G[1, 1, 1, x]*(-40 + (24*I)*Pi - 2*zeta[2]) + 
     G[0, 1, 1, x]*(71 - (23*I)*Pi + (6 - ((2*I)/3)*Pi)*Log[mu2/s] + 
       2*zeta[2]) + G[1, 1, 0, x]*(227/6 - (2*I)*Pi + 
       (7 - ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 + (7*zeta[2])/3) + 
     G[1, 0, 1, x]*(227/6 - (24*I)*Pi + (7 - ((2*I)/3)*Pi)*Log[mu2/s] + 
       Log[mu2/s]^2/3 + (7*zeta[2])/3) + G[0, 0, 0, x]*
      (197/3 - I*Pi + (20 - (2*I)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/3 + 
       (20*zeta[2])/3) + (((4*I)/3)*Pi*G[0, 1, x] - ((5*I)/3)*Pi*G[1, 0, x] + 
       (4*G[0, 1, 1, x])/3 - (5*G[1, 0, 1, x])/3 + (-5/3 - (4*I)*Pi)*
        G[1, 1, 0, x] + G[1, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
       G[1, 1, x]*(1/2 - ((2*I)/3)*Pi - 8*zeta[2]) + 
       G[1, x]*((I/2)*Pi + (5 + (4*I)*Pi)*zeta[2]))/x^2 + 
     G[0, 0, x]*(-65/3 - ((19*I)/6)*Pi + (-3 + (I/3)*Pi)*Log[mu2/s]^2 + 
       Log[mu2/s]*(-3 + I*Pi - (4*zeta[2])/3) + (-12 - I*Pi)*zeta[2] - 
       (26*zeta[3])/3) + G[1, 1, x]*(-83/3 - ((67*I)/6)*Pi + 
       (-9 + I*Pi)*Log[mu2/s] + (-3 + (I/3)*Pi)*Log[mu2/s]^2 + 
       (-27 + ((5*I)/3)*Pi)*zeta[2] - (14*zeta[3])/3) + 
     zeta[2]*(-231/2 - ((19*I)/2)*Pi + zeta[3]/3) + 
     Log[mu2/s]^2*((-9 + I*Pi)*zeta[2] + zeta[3]/3) + 
     (-97/6 - (23*I)*Pi)*zeta[3] + Log[mu2/s]*((-27 + (3*I)*Pi)*zeta[2] + 
       zeta[3]) + G[0, 1, x]*(74/3 + ((67*I)/6)*Pi + 
       (3 - (I/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(6 - I*Pi + (2*zeta[2])/3) + 
       (18 - ((5*I)/3)*Pi)*zeta[2] + (14*zeta[3])/3) + 
     G[1, 0, x]*(74/3 + ((19*I)/6)*Pi + (3 - (I/3)*Pi)*Log[mu2/s]^2 + 
       Log[mu2/s]*(6 - I*Pi + (2*zeta[2])/3) + (-30 + (3*I)*Pi)*zeta[2] + 
       (28*zeta[3])/3) + G[1, x]*(46/3 + ((3*I)/2)*Pi + 
       Log[mu2/s]*(9/2 - zeta[2]) + Log[mu2/s]^2*(3/2 - zeta[2]/3) + 
       (8/3 + (3*I)*Pi)*zeta[2] + (-13 + ((14*I)/3)*Pi)*zeta[3] - 
       (61*zeta[4])/6) + (-36 + ((19*I)/3)*Pi)*zeta[4] + 
     x*((16 - (8*I)*Pi)*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] - 
       7*G[0, 0, 0, 1, x] - 7*G[0, 0, 1, 0, x] - 7*G[0, 0, 1, 1, x] - 
       7*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] + 
       10*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] - 5*G[1, 0, 0, 1, x] - 
       5*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 
       5*G[1, 1, 0, 1, x] + 5*G[1, 1, 1, 0, x] - 13*G[1, 1, 1, 1, x] + 
       G[0, 0, 0, x]*(-49/2 - 9*Log[mu2/s]) + G[1, 1, 0, x]*
        (-19 - 3*Log[mu2/s]) + G[1, 0, 1, x]*(-19 + (8*I)*Pi - 
         3*Log[mu2/s]) + G[0, 1, 1, x]*(-37/2 + (8*I)*Pi - 3*Log[mu2/s]) + 
       G[0, 1, 0, x]*(43/2 + 6*Log[mu2/s]) + G[1, 0, 0, x]*
        (22 + 6*Log[mu2/s]) + G[0, 0, 1, x]*(43/2 - (8*I)*Pi + 
         6*Log[mu2/s]) + G[0, 1, x]*(-77/6 - ((3*I)/2)*Pi - 
         (9*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 - (15*zeta[2])/2) + 
       (77/2 + ((9*I)/2)*Pi)*zeta[2] + (27*Log[mu2/s]*zeta[2])/2 + 
       (9*Log[mu2/s]^2*zeta[2])/2 + G[1, 1, x]*(77/6 + ((3*I)/2)*Pi + 
         (9*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + 
       G[0, 0, x]*(77/6 + ((3*I)/2)*Pi + (9*Log[mu2/s])/2 + 
         (3*Log[mu2/s]^2)/2 + (17*zeta[2])/2) + 
       G[1, 0, x]*(-77/6 - ((3*I)/2)*Pi - (9*Log[mu2/s])/2 - 
         (3*Log[mu2/s]^2)/2 + (19*zeta[2])/2) + 
       G[0, x]*(-24*zeta[2] - 9*Log[mu2/s]*zeta[2] - 9*zeta[3]) + 
       (-1/2 + (8*I)*Pi)*zeta[3] + G[1, x]*((33*zeta[2])/2 + 6*zeta[3]) + 
       10*zeta[4]) + G[0, x]*(-46/3 - ((3*I)/2)*Pi + 
       Log[mu2/s]^2*(-3/2 + zeta[2]/3) + (295*zeta[2])/3 + 
       Log[mu2/s]*(-9/2 + (19 - (2*I)*Pi)*zeta[2] - (2*zeta[3])/3) + 
       (25 - ((14*I)/3)*Pi)*zeta[3] + (61*zeta[4])/6) + 
     (((-35*I)/6)*Pi + ((2*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (-1 - ((2*I)/3)*Pi)*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 
       (2 + ((2*I)/3)*Pi)*G[1, 0, 1, 1, x] + (-10 + ((2*I)/3)*Pi)*
        G[1, 1, 0, 1, x] + (-10 - ((2*I)/3)*Pi)*G[1, 1, 1, 0, x] + 
       (11 + ((2*I)/3)*Pi)*G[1, 1, 1, 1, x] + (4*G[0, 0, 1, 0, 0, x])/3 - 
       (2*G[0, 0, 1, 0, 1, x])/3 - (2*G[0, 0, 1, 1, 0, x])/3 + 
       4*G[0, 1, 0, 0, 0, x] - (4*G[0, 1, 0, 0, 1, x])/3 - 
       (4*G[0, 1, 0, 1, 0, x])/3 - (4*G[0, 1, 1, 0, 0, x])/3 - 
       (40*G[1, 0, 0, 0, 0, x])/3 + (26*G[1, 0, 0, 0, 1, x])/3 + 
       (26*G[1, 0, 0, 1, 0, x])/3 - 12*G[1, 0, 0, 1, 1, x] + 
       (26*G[1, 0, 1, 0, 0, x])/3 - (16*G[1, 0, 1, 0, 1, x])/3 - 
       (16*G[1, 0, 1, 1, 0, x])/3 + 6*G[1, 0, 1, 1, 1, x] + 
       (26*G[1, 1, 0, 0, 0, x])/3 - (16*G[1, 1, 0, 0, 1, x])/3 - 
       (16*G[1, 1, 0, 1, 0, x])/3 + 6*G[1, 1, 0, 1, 1, x] - 
       (4*G[1, 1, 1, 0, 0, x])/3 + (2*G[1, 1, 1, 0, 1, x])/3 + 
       (2*G[1, 1, 1, 1, 0, x])/3 + G[1, 0, 0, 0, x]*(-10 - ((26*I)/3)*Pi - 
         4*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-2 + ((4*I)/3)*Pi - 
         (4*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*(4 - ((2*I)/3)*Pi + 
         (2*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(4 - ((2*I)/3)*Pi + 
         (2*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(3 - (2*I)*Pi + 
         (4*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(3 + ((14*I)/3)*Pi + 
         (4*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(11 + ((14*I)/3)*Pi + 
         (4*Log[mu2/s])/3) + G[0, 1, 1, x]*(37/6 + I*Pi + 
         (1 + ((2*I)/3)*Pi)*Log[mu2/s]) + G[0, 1, x]*(1/3 + ((37*I)/6)*Pi + 
         Log[mu2/s]*(4/3 + I*Pi - (2*zeta[2])/3) - 13*zeta[2]) + 
       G[1, 1, 0, x]*(71/6 + I*Pi + ((2*I)/3)*Pi*Log[mu2/s] - 
         Log[mu2/s]^2/3 - (7*zeta[2])/3) + G[1, 0, 1, x]*
        (71/6 + (5*I)*Pi + ((2*I)/3)*Pi*Log[mu2/s] - Log[mu2/s]^2/3 - 
         (7*zeta[2])/3) + G[0, 0, 1, x]*(-4/3 - I*Pi + (2*zeta[2])/3) + 
       G[0, 1, 0, x]*(-4/3 + (2*I)*Pi - ((2*I)/3)*Pi*Log[mu2/s] + 
         (2*zeta[2])/3) + (5 - (2*I)*Pi)*zeta[2] + 
       G[1, 1, 1, x]*(-16 + I*Pi + 2*zeta[2]) + G[1, 0, 0, x]*
        (-26/3 - (5*I)*Pi + (2 - ((4*I)/3)*Pi)*Log[mu2/s] + 
         (2*Log[mu2/s]^2)/3 + (16*zeta[2])/3) + Log[mu2/s]^2*
        (((-2*I)/3)*Pi - ((4*I)/3)*Pi*zeta[2]) + 
       G[0, 0, x]*(((-4*I)/3)*Pi - ((8*I)/3)*Pi*zeta[2]) + 
       Log[mu2/s]*((-2*I)*Pi - (4*I)*Pi*zeta[2]) + 
       G[0, x]*((I/3)*Pi + (4*I)*Pi*zeta[2] + Log[mu2/s]*
          (((4*I)/3)*Pi + ((8*I)/3)*Pi*zeta[2])) + 
       G[1, 0, x]*(1/3 + ((9*I)/2)*Pi + (I/3)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(4/3 + (2*I)*Pi - (2*zeta[2])/3) + 
         (5 - (3*I)*Pi)*zeta[2] - (28*zeta[3])/3) + (8*I)*Pi*zeta[3] + 
       G[1, 1, x]*(28/3 - ((17*I)/3)*Pi + (-3/2 - I*Pi)*Log[mu2/s] + 
         (-1/2 - (I/3)*Pi)*Log[mu2/s]^2 + (29/2 - ((5*I)/3)*Pi)*zeta[2] + 
         (14*zeta[3])/3) - ((38*I)/3)*Pi*zeta[4] + 
       G[1, x]*(-35/6 + ((23*I)/3)*Pi + Log[mu2/s]^2*(-2/3 - (I/2)*Pi + 
           zeta[2]/3) + (-79/3 - ((3*I)/2)*Pi)*zeta[2] + 
         Log[mu2/s]*(-2 - ((3*I)/2)*Pi + zeta[2]) + (-8 - ((14*I)/3)*Pi)*
          zeta[3] + (61*zeta[4])/6))/x - (14*zeta[5])/3 + 
     (((-40*I)/3)*Pi*G[1, 0, x] - (40*G[1, 0, 0, x])/3 + 
       (-13 + ((2*I)/3)*Pi)*G[0, 1, 0, 1, x] + (-10 + (32*I)*Pi)*
        G[0, 0, 1, 1, 1, x] + (14*G[0, 1, 0, 0, 0, x])/3 + 
       (-4/3 - (16*I)*Pi)*G[0, 1, 0, 0, 1, x] - (4*G[0, 1, 0, 1, 0, x])/3 + 
       (2 + (16*I)*Pi)*G[0, 1, 0, 1, 1, x] + (-4/3 + (8*I)*Pi)*
        G[0, 1, 1, 0, 0, x] + (2*G[0, 1, 1, 0, 1, x])/3 + 
       (2/3 - (8*I)*Pi)*G[0, 1, 1, 1, 0, x] - 80*G[0, 0, 0, 0, 0, 0, x] + 
       40*G[0, 0, 0, 0, 0, 1, x] + 40*G[0, 0, 0, 0, 1, 0, x] + 
       40*G[0, 0, 0, 0, 1, 1, x] + 16*G[0, 0, 0, 1, 0, 0, x] + 
       16*G[0, 0, 0, 1, 0, 1, x] + 16*G[0, 0, 0, 1, 1, 0, x] - 
       88*G[0, 0, 0, 1, 1, 1, x] - 8*G[0, 0, 1, 0, 0, 0, x] + 
       16*G[0, 0, 1, 0, 0, 1, x] + 16*G[0, 0, 1, 0, 1, 0, x] - 
       56*G[0, 0, 1, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 0, 0, x] - 
       24*G[0, 0, 1, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 1, 0, x] + 
       56*G[0, 0, 1, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, 0, x] + 
       24*G[0, 1, 0, 0, 0, 1, x] + 24*G[0, 1, 0, 0, 1, 0, x] - 
       40*G[0, 1, 0, 0, 1, 1, x] + 24*G[0, 1, 0, 1, 0, 0, x] - 
       24*G[0, 1, 0, 1, 0, 1, x] - 24*G[0, 1, 0, 1, 1, 0, x] + 
       40*G[0, 1, 0, 1, 1, 1, x] + 8*G[0, 1, 1, 0, 0, 1, x] + 
       8*G[0, 1, 1, 0, 1, 0, x] - 8*G[0, 1, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 1, 0, x]*
        (-184/3 - 32*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(-184/3 + (48*I)*Pi - 
         32*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-98/3 - (8*I)*Pi - 
         16*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(68/3 + (8*I)*Pi + 
         8*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(68/3 - (32*I)*Pi + 
         8*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(44 - (48*I)*Pi + 
         24*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(72 + 40*Log[mu2/s]) + 
       G[0, 0, 0, 0, x]*(-72 - ((20*I)/3)*Pi - (52*Log[mu2/s])/3 - 
         4*Log[mu2/s]^2 - 68*zeta[2]) + G[0, 1, 1, 0, x]*
        (-13 - ((2*I)/3)*Pi - 32*zeta[2]) + G[0, 0, 1, 1, x]*
        (-39 + ((2*I)/3)*Pi - 12*Log[mu2/s] - 4*Log[mu2/s]^2 - 28*zeta[2]) + 
       G[0, 1, 0, 0, x]*(18 + ((14*I)/3)*Pi + (4*Log[mu2/s])/3 - 
         24*zeta[2]) + G[0, 0, 1, 0, x]*(61 + (4*I)*Pi + 14*Log[mu2/s] + 
         4*Log[mu2/s]^2 - 20*zeta[2]) + G[0, 0, 0, 1, x]*
        (61 - ((10*I)/3)*Pi + 14*Log[mu2/s] + 4*Log[mu2/s]^2 - 4*zeta[2]) + 
       G[0, 1, 1, 1, x]*(((2*I)/3)*Pi + 8*zeta[2]) + 
       G[0, 0, 1, x]*(1/3 + (21*I)*Pi - Log[mu2/s]^2/3 + 
         (41/3 - (16*I)*Pi)*zeta[2] + Log[mu2/s]*(-1 + ((4*I)/3)*Pi + 
           16*zeta[2]) - 24*zeta[3]) + (-41/3 + (26*I)*Pi)*zeta[3] - 
       24*zeta[3]^2 + G[0, 1, 1, x]*((-13*I)*Pi + (-6 + (16*I)*Pi)*zeta[2] + 
         8*zeta[3]) + G[0, 1, 0, x]*(1/3 + (4*I)*Pi - Log[mu2/s]^2/3 + 
         (17*zeta[2])/3 + Log[mu2/s]*(-1 + ((2*I)/3)*Pi + 8*zeta[2]) + 
         8*zeta[3]) + G[0, 0, 0, x]*(13/6 - (12*I)*Pi + (2*Log[mu2/s]^2)/3 + 
         (296*zeta[2])/3 + Log[mu2/s]*(-1 - (2*I)*Pi + 48*zeta[2]) + 
         40*zeta[3]) + zeta[2]*(((41*I)/3)*Pi + (25/3 - (32*I)*Pi)*zeta[3]) + 
       G[0, 0, x]*(87/2 + (4*I)*Pi + Log[mu2/s]^2*(1/2 + (I/3)*Pi - 
           8*zeta[2]) + (-137/2 - ((11*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(3/2 - I*Pi - (76*zeta[2])/3 - 16*zeta[3]) + 
         (-122/3 - (16*I)*Pi)*zeta[3] - 58*zeta[4]) + 
       Log[mu2/s]*((-I)*Pi*zeta[2] + zeta[3] - 51*zeta[4]) + 
       Log[mu2/s]^2*((-I/3)*Pi*zeta[2] + zeta[3]/3 - 17*zeta[4]) + 
       (-509/4 - ((19*I)/3)*Pi)*zeta[4] + G[0, 1, x]*
        ((I/3)*Pi + Log[mu2/s]*((-I)*Pi - 12*zeta[2]) + 
         Log[mu2/s]^2*((-I/3)*Pi - 4*zeta[2]) + (-25 - ((5*I)/3)*Pi)*
          zeta[2] + (38/3 - (16*I)*Pi)*zeta[3] + 8*zeta[4]) - 
       (14*zeta[5])/3 + G[0, x]*(((87*I)/2)*Pi + (38 - ((14*I)/3)*Pi)*
          zeta[3] + Log[mu2/s]^2*((I/2)*Pi + zeta[2]/3 + 4*zeta[3]) + 
         zeta[2]*(-5/3 + ((27*I)/2)*Pi + 60*zeta[3]) + (361/6 - (10*I)*Pi)*
          zeta[4] + Log[mu2/s]*(((3*I)/2)*Pi + (1 + ((2*I)/3)*Pi)*zeta[2] + 
           (34*zeta[3])/3 + 34*zeta[4]) + 80*zeta[5]) - (2311*zeta[6])/12)/
      (1 - x)^2 + (((97*I)/6)*Pi + (-41/3 + ((5*I)/3)*Pi)*G[1, 0, 1, x] + 
       (5*G[1, 0, 0, 0, x])/3 + (-25/3 - (16*I)*Pi)*G[1, 0, 0, 1, x] - 
       (25*G[1, 0, 1, 0, x])/3 + (10 + (16*I)*Pi)*G[1, 0, 1, 1, x] + 
       (14/3 + (8*I)*Pi)*G[1, 1, 0, 0, x] + (2*G[1, 1, 0, 1, x])/3 + 
       (2/3 - (8*I)*Pi)*G[1, 1, 1, 0, x] + (-74 - (16*I)*Pi)*
        G[0, 0, 1, 1, 1, x] - (28*G[0, 1, 0, 0, 0, x])/3 + 
       (50/3 + (8*I)*Pi)*G[0, 1, 0, 0, 1, x] + (50*G[0, 1, 0, 1, 0, x])/3 + 
       (-54 - (8*I)*Pi)*G[0, 1, 0, 1, 1, x] + (62/3 - (4*I)*Pi)*
        G[0, 1, 1, 0, 0, x] - (70*G[0, 1, 1, 0, 1, x])/3 + 
       (-70/3 + (4*I)*Pi)*G[0, 1, 1, 1, 0, x] + 56*G[0, 1, 1, 1, 1, x] - 
       24*G[1, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, x] + 
       24*G[1, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 1, 1, x] + 
       24*G[1, 0, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 1, x] - 
       24*G[1, 0, 1, 1, 0, x] + 40*G[1, 0, 1, 1, 1, x] + 
       8*G[1, 1, 0, 0, 1, x] + 8*G[1, 1, 0, 1, 0, x] - 
       8*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] + 
       40*G[0, 0, 0, 0, 0, 0, x] - 20*G[0, 0, 0, 0, 0, 1, x] - 
       20*G[0, 0, 0, 0, 1, 0, x] - 20*G[0, 0, 0, 0, 1, 1, x] - 
       8*G[0, 0, 0, 1, 0, 0, x] - 8*G[0, 0, 0, 1, 0, 1, x] - 
       8*G[0, 0, 0, 1, 1, 0, x] + 44*G[0, 0, 0, 1, 1, 1, x] + 
       4*G[0, 0, 1, 0, 0, 0, x] - 8*G[0, 0, 1, 0, 0, 1, x] - 
       8*G[0, 0, 1, 0, 1, 0, x] + 28*G[0, 0, 1, 0, 1, 1, x] - 
       12*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 0, 1, 1, 0, 1, x] + 
       12*G[0, 0, 1, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, 1, x] + 
       12*G[0, 1, 0, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 0, 1, x] - 
       12*G[0, 1, 0, 0, 1, 0, x] + 20*G[0, 1, 0, 0, 1, 1, x] - 
       12*G[0, 1, 0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, 0, 1, x] + 
       12*G[0, 1, 0, 1, 1, 0, x] - 20*G[0, 1, 0, 1, 1, 1, x] - 
       4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] + 
       4*G[0, 1, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 0, 0, x] + 
       G[0, 0, 0, 0, 0, x]*(-70 - 20*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
        (26 + (24*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
        (26/3 - (4*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
        (26/3 + (16*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
        (58/3 + (4*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 0, 1, x]*
        (161/3 - ((88*I)/3)*Pi + 8*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
        (122/3 + 16*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(122/3 - (24*I)*Pi + 
         16*Log[mu2/s]) + G[1, 1, 0, x]*(-41/3 + ((16*I)/3)*Pi - 
         32*zeta[2]) + G[1, 0, 0, x]*(77/3 - ((16*I)/3)*Pi + 
         (4*Log[mu2/s])/3 - 24*zeta[2]) + G[0, 1, 1, 1, x]*
        (-50 + ((98*I)/3)*Pi - 4*zeta[2]) + G[0, 0, 0, 1, x]*
        (-319/3 + ((116*I)/3)*Pi - 28*Log[mu2/s] - 2*Log[mu2/s]^2 + 
         2*zeta[2]) + G[1, 1, 1, x]*(((2*I)/3)*Pi + 8*zeta[2]) + 
       G[0, 0, 1, 0, x]*(-319/3 - 28*Log[mu2/s] - 2*Log[mu2/s]^2 + 
         10*zeta[2]) + G[0, 1, 0, 0, x]*(-184/3 - ((22*I)/3)*Pi - 
         (44*Log[mu2/s])/3 + 12*zeta[2]) + G[0, 0, 1, 1, x]*
        (107 - ((130*I)/3)*Pi + 22*Log[mu2/s] + 2*Log[mu2/s]^2 + 
         14*zeta[2]) + G[0, 1, 1, 0, x]*(161/3 + ((16*I)/3)*Pi + 
         8*Log[mu2/s] + 16*zeta[2]) + G[0, 0, 0, 0, x]*
        (299/3 + ((10*I)/3)*Pi + (98*Log[mu2/s])/3 + 2*Log[mu2/s]^2 + 
         34*zeta[2]) + G[0, 0, 0, x]*(-89/2 - ((35*I)/3)*Pi - 
         (10*Log[mu2/s]^2)/3 + Log[mu2/s]*(-5 - (2*I)*Pi - 24*zeta[2]) - 
         (172*zeta[2])/3 - 20*zeta[3]) + G[0, 1, 0, x]*
        (383/6 + ((14*I)/3)*Pi + (11*Log[mu2/s]^2)/3 + 
         Log[mu2/s]*(37/3 + ((2*I)/3)*Pi - 4*zeta[2]) - (79*zeta[2])/3 - 
         4*zeta[3]) + G[0, 1, 1, x]*(-49 - ((25*I)/3)*Pi - 12*Log[mu2/s] - 
         4*Log[mu2/s]^2 + (-26 - (8*I)*Pi)*zeta[2] - 4*zeta[3]) + 
       (325/6 + ((16*I)/3)*Pi)*zeta[3] + 12*zeta[3]^2 + 
       G[1, 1, x]*(((-41*I)/3)*Pi + (-14 + (16*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       G[1, 0, x]*(14 + (11*I)*Pi - Log[mu2/s]^2/3 + (122*zeta[2])/3 + 
         Log[mu2/s]*(-1 + ((2*I)/3)*Pi + 8*zeta[2]) + 8*zeta[3]) + 
       G[0, 0, 1, x]*(383/6 + (13*I)*Pi + (11*Log[mu2/s]^2)/3 + 
         Log[mu2/s]*(37/3 + ((4*I)/3)*Pi - 8*zeta[2]) + 
         (-7/3 + (8*I)*Pi)*zeta[2] + 12*zeta[3]) + 
       zeta[2]*(28/3 + ((31*I)/3)*Pi + (217/3 + (16*I)*Pi)*zeta[3]) + 
       G[0, 1, x]*(14 + ((83*I)/6)*Pi + (41/3 - ((35*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(-1/3 - (I/3)*Pi + 2*zeta[2]) + 
         Log[mu2/s]*(-1 - (I/3)*Pi + 14*zeta[2]) + (-88/3 + (8*I)*Pi)*
          zeta[3] - 4*zeta[4]) + (869/12 - ((37*I)/3)*Pi)*zeta[4] + 
       G[1, x]*((14*I)*Pi + Log[mu2/s]*((-I)*Pi - 12*zeta[2]) + 
         Log[mu2/s]^2*((-I/3)*Pi - 4*zeta[2]) + (-11 - ((44*I)/3)*Pi)*
          zeta[2] + (5/3 - (16*I)*Pi)*zeta[3] + 8*zeta[4]) + 
       Log[mu2/s]^2*(((5*I)/6)*Pi + (13/3 - (I/3)*Pi)*zeta[2] + 
         (13*zeta[3])/3 + (17*zeta[4])/2) + Log[mu2/s]*
        (((5*I)/2)*Pi + (13 - I*Pi)*zeta[2] + 13*zeta[3] + (51*zeta[4])/2) + 
       G[0, 0, x]*(-99/2 + ((27*I)/2)*Pi + (845/6 + ((13*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(-5/6 + (I/3)*Pi + 4*zeta[2]) + (148/3 + (8*I)*Pi)*
          zeta[3] + Log[mu2/s]*(-35/6 + ((17*I)/3)*Pi + (128*zeta[2])/3 + 
           8*zeta[3]) + 29*zeta[4]) + G[0, x]*(97/6 - (33*I)*Pi + 
         zeta[2]*(-394/3 - ((17*I)/2)*Pi - 30*zeta[3]) + 
         Log[mu2/s]^2*(5/6 - ((7*I)/6)*Pi - (23*zeta[2])/3 - 2*zeta[3]) + 
         (-199/3 - ((44*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(5/2 - ((31*I)/6)*Pi + 
           (-95/3 + ((2*I)/3)*Pi)*zeta[2] - (44*zeta[3])/3 - 17*zeta[4]) + 
         (-133/3 + (5*I)*Pi)*zeta[4] - 40*zeta[5]) + (298*zeta[5])/3 + 
       (2311*zeta[6])/24)/(1 - x)))/Nc^3 + 
  ((-15*I)*Pi*G[1, 1, 1, 1, 1, x] - 2*G[0, 0, 0, 0, 0, 0, x] + 
    26*G[0, 0, 0, 0, 0, 1, x] + 26*G[0, 0, 0, 0, 1, 0, x] + 
    30*G[0, 0, 0, 0, 1, 1, x] + 26*G[0, 0, 0, 1, 0, 0, x] + 
    2*G[0, 0, 0, 1, 0, 1, x] + 2*G[0, 0, 0, 1, 1, 0, x] - 
    43*G[0, 0, 0, 1, 1, 1, x] + 25*G[0, 0, 1, 0, 0, 0, x] - 
    7*G[0, 0, 1, 0, 0, 1, x] - 7*G[0, 0, 1, 0, 1, 0, x] - 
    34*G[0, 0, 1, 0, 1, 1, x] + 17*G[0, 0, 1, 1, 0, 0, x] - 
    32*G[0, 0, 1, 1, 0, 1, x] - 32*G[0, 0, 1, 1, 1, 0, x] + 
    55*G[0, 0, 1, 1, 1, 1, x] + 22*G[0, 1, 0, 0, 0, 0, x] - 
    27*G[0, 1, 0, 0, 0, 1, x] - 27*G[0, 1, 0, 0, 1, 0, x] - 
    9*G[0, 1, 0, 0, 1, 1, x] - 19*G[0, 1, 0, 1, 0, 0, x] + 
    G[0, 1, 0, 1, 0, 1, x] + G[0, 1, 0, 1, 1, 0, x] + 
    7*G[0, 1, 0, 1, 1, 1, x] - 10*G[0, 1, 1, 0, 0, 0, x] + 
    2*G[0, 1, 1, 0, 0, 1, x] + 2*G[0, 1, 1, 0, 1, 0, x] + 
    7*G[0, 1, 1, 0, 1, 1, x] - 17*G[0, 1, 1, 1, 0, 0, x] + 
    22*G[0, 1, 1, 1, 0, 1, x] + 22*G[0, 1, 1, 1, 1, 0, x] - 
    12*G[0, 1, 1, 1, 1, 1, x] + 22*G[1, 0, 0, 0, 0, 0, x] - 
    20*G[1, 0, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 0, 1, 0, x] - 
    13*G[1, 0, 0, 0, 1, 1, x] - 24*G[1, 0, 0, 1, 0, 0, x] + 
    3*G[1, 0, 0, 1, 0, 1, x] + 3*G[1, 0, 0, 1, 1, 0, x] + 
    10*G[1, 0, 0, 1, 1, 1, x] - 7*G[1, 0, 1, 0, 0, 0, x] - 
    G[1, 0, 1, 0, 0, 1, x] - G[1, 0, 1, 0, 1, 0, x] + 
    9*G[1, 0, 1, 0, 1, 1, x] - 16*G[1, 0, 1, 1, 0, 0, x] + 
    10*G[1, 0, 1, 1, 0, 1, x] + 10*G[1, 0, 1, 1, 1, 0, x] - 
    5*G[1, 0, 1, 1, 1, 1, x] - 5*G[1, 1, 0, 0, 0, 0, x] + 
    3*G[1, 1, 0, 0, 0, 1, x] + 3*G[1, 1, 0, 0, 1, 0, x] + 
    10*G[1, 1, 0, 0, 1, 1, x] - G[1, 1, 0, 1, 0, 0, x] + 
    8*G[1, 1, 0, 1, 0, 1, x] + 8*G[1, 1, 0, 1, 1, 0, x] + 
    G[1, 1, 0, 1, 1, 1, x] - 26*G[1, 1, 1, 0, 0, 0, x] + 
    17*G[1, 1, 1, 0, 0, 1, x] + 17*G[1, 1, 1, 0, 1, 0, x] - 
    5*G[1, 1, 1, 0, 1, 1, x] + 21*G[1, 1, 1, 1, 0, 0, x] - 
    13*G[1, 1, 1, 1, 0, 1, x] - 13*G[1, 1, 1, 1, 1, 0, x] - 
    2*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, 0, x]*(153/2 - (11*I)*Pi - 
      35*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(96 + (9*I)*Pi - 14*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*((-3*I)*Pi - 10*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*((3*I)*Pi - 10*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(6 - (19*I)*Pi - 10*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(219/2 - 9*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (219/2 - (4*I)*Pi - 9*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (87 - 8*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(18 + I*Pi - 7*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(18 - (13*I)*Pi - 7*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(-21/2 + (7*I)*Pi - 6*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-21/2 + (13*I)*Pi - 5*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-123/2 + (23*I)*Pi - 5*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-123/2 + (51*I)*Pi - 5*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(21 - (9*I)*Pi - 4*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(12 + I*Pi - Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-12 + (7*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(-15 + (10*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-3 + (11*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(-255/2 + (12*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(-15 + (14*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(12 - (13*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(12 - (25*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-3 + (3*I)*Pi + 11*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(-99/2 - (7*I)*Pi + 11*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(-99/2 - (25*I)*Pi + 11*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(-72 + (6*I)*Pi + 14*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-51 + I*Pi + 16*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-51 - (25*I)*Pi + 16*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(15/2 - (25*I)*Pi + 16*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(15/2 + (22*I)*Pi + 24*Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*(77/2 + ((15*I)/2)*Pi + (14*I)*Pi*Log[mu2/s] - 
      108*zeta[2]) + G[0, 1, 1, 0, x]*(-13 + (9*I)*Pi + 
      (-57/2 + (7*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 51*zeta[2]) + 
    G[0, 1, 1, 1, x]*(31/4 + ((3*I)/2)*Pi + (39/2 - (6*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - (65*zeta[2])/2) + G[1, 0, 1, 0, x]*
     (47/2 + (12*I)*Pi + (-3 + (7*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
      (39*zeta[2])/2) + G[0, 0, 0, 1, x]*(39 - (9*I)*Pi + 
      (45 - I*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 15*zeta[2]) + 
    G[0, 0, 0, 0, x]*(-17/2 - (6*I)*Pi + (-21 - (10*I)*Pi)*Log[mu2/s] + 
      15*Log[mu2/s]^2 - 15*zeta[2]) + G[1, 0, 1, 1, x]*
     (-39 + (12*I)*Pi + (6 - (5*I)*Pi)*Log[mu2/s] - 7*zeta[2]) + 
    G[1, 1, 0, 1, x]*(-189/4 + (3 - (6*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 
      5*zeta[2]) + G[1, 0, 0, 1, x]*(47/2 - ((3*I)/2)*Pi + 
      (-3 + (5*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - zeta[2]/2) - 
    ((3*I)/2)*Pi*Log[mu2/s]^3*zeta[2] + G[1, 1, 1, 1, x]*
     (311/4 - ((27*I)/2)*Pi + (3/2 + (3*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
      (3*zeta[2])/2) + G[0, 0, 1, 0, x]*(39 - ((33*I)/2)*Pi + 
      (45 - I*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 + 14*zeta[2]) + 
    G[0, 1, 0, 1, x]*(-13 + (9*I)*Pi + (-57/2 + (5*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 + 21*zeta[2]) + G[1, 1, 1, 0, x]*
     (-189/4 - (6*I)*Pi + (3 - (6*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
      34*zeta[2]) + G[0, 0, 1, 1, x]*(-195/4 + ((3*I)/2)*Pi + 
      (-87/2 + (5*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (85*zeta[2])/2) + 
    G[1, 0, 0, 0, x]*(-93/4 + ((9*I)/2)*Pi + (-39/2 - (6*I)*Pi)*Log[mu2/s] - 
      (13*Log[mu2/s]^2)/2 + (135*zeta[2])/2) + G[0, 1, 0, 0, x]*
     (-9 - ((9*I)/2)*Pi + (24 - (5*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 + 
      91*zeta[2]) + G[1, 0, 1, x]*(223/4 - ((7*I)/4)*Pi - 
      (3*Log[mu2/s]^2)/2 - Log[mu2/s]^3/2 + Log[mu2/s]*(55/4 + zeta[2]/2) + 
      (-99 + (9*I)*Pi)*zeta[2]) + G[0, 0, 0, x]*(523/8 + (41*I)*Pi + 
      (-15/4 + ((27*I)/2)*Pi)*Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + 
      Log[mu2/s]*(21/2 + ((33*I)/2)*Pi - (153*zeta[2])/2) + 
      (189/4 - ((97*I)/2)*Pi)*zeta[2] - 42*zeta[3]) + 
    G[0, 1, 1, x]*(1991/24 + ((61*I)/4)*Pi + (3*Log[mu2/s]^2)/4 - 
      Log[mu2/s]^3/2 + Log[mu2/s]*(41/2 - ((15*I)/2)*Pi - (3*zeta[2])/2) - 
      (639*zeta[2])/4 - 22*zeta[3]) + G[1, 1, 0, x]*
     (223/4 + (5*I)*Pi + (-3/2 - (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
      Log[mu2/s]*(55/4 - (19*zeta[2])/2) + (-57/2 - ((41*I)/2)*Pi)*zeta[2] - 
      21*zeta[3]) + G[1, 1, 1, x]*(-515/6 + (14*I)*Pi + 
      (-33/2 + ((9*I)/2)*Pi)*Log[mu2/s] + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      (159/2 - ((13*I)/2)*Pi)*zeta[2] - 2*zeta[3]) + 
    (-1049/24 - ((95*I)/4)*Pi)*zeta[3] + 29*zeta[3]^2 + 
    G[0, 0, 1, x]*(-463/8 - ((55*I)/2)*Pi + (3/4 - ((9*I)/2)*Pi)*
       Log[mu2/s]^2 + (621/4 + ((31*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-71/4 + (3*I)*Pi + 11*zeta[2]) + 31*zeta[3]) + 
    G[0, 1, 0, x]*(-463/8 - ((159*I)/4)*Pi + (3/4 - (5*I)*Pi)*Log[mu2/s]^2 + 
      (291/4 + (31*I)*Pi)*zeta[2] + Log[mu2/s]*(-71/4 - (3*I)*Pi + 
        27*zeta[2]) + 31*zeta[3]) + G[1, 0, 0, x]*(-233/4 - ((25*I)/4)*Pi + 
      (9/2 - (5*I)*Pi)*Log[mu2/s]^2 + (45 + (38*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-13/2 - ((27*I)/2)*Pi + 31*zeta[2]) + 31*zeta[3]) + 
    zeta[2]*(-311/12 - ((679*I)/12)*Pi + (-3/4 + ((123*I)/2)*Pi)*zeta[3]) + 
    ((-I)*Pi*G[0, 0, 1, x] + (9*I)*Pi*G[0, 1, 0, x] + I*Pi*G[1, 0, 0, x] - 
      G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] - 
      (29*G[0, 1, 1, 1, x])/2 + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
      (-13/2 - (I/2)*Pi)*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] + 
      (-22 + (I/2)*Pi)*G[1, 1, 0, 1, x] - 22*G[1, 1, 1, 0, x] + 
      30*G[1, 1, 1, 1, x] - G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 1, 1, x]/2 + 
      G[0, 1, 1, x]*(38/3 - ((3*I)/2)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, x]*(13/12 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, x]*(((38*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 39*zeta[2]) + 
      G[1, 0, x]*(((13*I)/12)*Pi + (4*I)*Pi*Log[mu2/s] - 15*zeta[2]) + 
      G[1, 1, 1, x]*(-31/6 + ((7*I)/2)*Pi - (9*Log[mu2/s])/2 - zeta[2]/2) + 
      G[1, 0, 1, x]*(13/12 - ((3*I)/2)*Pi + 4*Log[mu2/s] + zeta[2]) + 
      G[1, 1, x]*(-21/4 - ((67*I)/12)*Pi + (-3/2 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + (103*zeta[2])/2 + zeta[3]) + 
      G[1, x]*(((-21*I)/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-3*I)/2)*Pi - 9*zeta[2]) + (5/4 - (8*I)*Pi)*zeta[2] + 
        (3*I)*Pi*zeta[3]))/x^2 + G[1, 1, x]*(-17/3 - ((307*I)/12)*Pi - 
      (I/2)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-1/2 - ((3*I)/2)*Pi + 
        zeta[2]/2) + (53 + ((33*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(9/2 - ((15*I)/4)*Pi + (3/2 + ((7*I)/2)*Pi)*zeta[2]) + 
      (99/2 - (6*I)*Pi)*zeta[3] - 91*zeta[4]) + (109/4 - ((21*I)/4)*Pi)*
     zeta[4] + Log[mu2/s]^2*((-3/2 - ((15*I)/2)*Pi)*zeta[2] + 
      (-9/4 + (I/2)*Pi)*zeta[3] + (7*zeta[4])/2) + 
    G[1, 0, x]*(5/4 - (7*I)*Pi + (3/2 + ((3*I)/2)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/2 + Log[mu2/s]^2*(4 + ((15*I)/2)*Pi - 4*zeta[2]) + 
      (-179/4 + ((39*I)/2)*Pi)*zeta[2] + (-51/2 + (26*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-9/2 + ((61*I)/4)*Pi + (-15 - ((7*I)/2)*Pi)*zeta[2] + 
        3*zeta[3]) + (15*zeta[4])/2) + G[0, 0, x]*(19/6 + (12*I)*Pi + 
      (-3 - ((5*I)/2)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4 + 
      (4 - ((21*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(-15/2 - (12*I)*Pi + 
        (29*zeta[2])/2) + Log[mu2/s]*(9/2 - ((89*I)/4)*Pi + 
        (-45/2 - ((17*I)/2)*Pi)*zeta[2] - 8*zeta[3]) + 
      (51/2 - (19*I)*Pi)*zeta[3] + (121*zeta[4])/4) + 
    G[0, 1, x]*(5/4 + ((247*I)/12)*Pi + (3/2 + ((3*I)/2)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/2 + Log[mu2/s]^2*(4 + (6*I)*Pi - (7*zeta[2])/2) + 
      (-19 - (21*I)*Pi)*zeta[2] + (-69 - (8*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-9/2 + ((43*I)/4)*Pi + (-27/2 - ((17*I)/2)*Pi)*zeta[2] + 
        3*zeta[3]) + (235*zeta[4])/2) + 
    Log[mu2/s]*((-27/4 + ((15*I)/2)*Pi)*zeta[3] + 
      zeta[2]*(-9/2 - ((81*I)/4)*Pi + 12*zeta[3]) + (21/2 - ((59*I)/4)*Pi)*
       zeta[4]) + x*(-31*G[0, 0, 0, 0, x] + (3*G[0, 0, 0, 1, x])/2 + 
      (3*G[0, 0, 1, 0, x])/2 + 15*G[0, 0, 1, 1, x] + 
      (31*G[0, 1, 0, 0, x])/2 + 9*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] - 
      (41*G[0, 1, 1, 1, x])/2 + (19*G[1, 0, 0, 0, x])/2 + 
      11*G[1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, x] - (37*G[1, 0, 1, 1, x])/2 - 
      (31*G[1, 1, 0, 1, x])/2 - (31*G[1, 1, 1, 0, x])/2 + 
      18*G[1, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 
      2*G[0, 0, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
      2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
      2*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
      2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
      2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 0, x]*(-251/12 + ((37*I)/2)*Pi - 6*Log[mu2/s] - 4*zeta[2]) + 
      G[1, 0, 1, x]*(203/12 - ((9*I)/2)*Pi + 3*Log[mu2/s] - 4*zeta[2]) + 
      G[1, 0, 0, x]*(-14 + ((29*I)/2)*Pi - 6*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 1, 1, x]*(143/6 - ((17*I)/2)*Pi + 3*Log[mu2/s] - 2*zeta[2]) + 
      (-9/2 + (6*I)*Pi)*Log[mu2/s]*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 1, 1, x]*(-119/6 + ((5*I)/2)*Pi + 2*zeta[2]) + 
      G[0, 0, 0, x]*(18 - ((41*I)/2)*Pi + 9*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 0, 1, x]*(-251/12 + ((21*I)/2)*Pi - 6*Log[mu2/s] + 4*zeta[2]) + 
      G[1, 1, 0, x]*(203/12 - ((25*I)/2)*Pi + 3*Log[mu2/s] + 4*zeta[2]) + 
      zeta[2]*(143/4 - ((53*I)/4)*Pi - 10*zeta[3]) + 
      G[0, 0, x]*(143/12 - ((53*I)/12)*Pi + (-3/2 + (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + 4*zeta[2] - 6*zeta[3]) + 
      G[1, 1, x]*(143/12 - ((53*I)/12)*Pi + (-3/2 + (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + 4*zeta[2] - 6*zeta[3]) + (-83/12 + (12*I)*Pi)*
       zeta[3] + G[1, 0, x]*(-143/12 + ((53*I)/12)*Pi + 
        (3/2 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - (45*zeta[2])/2 + 
        6*zeta[3]) + G[0, 1, x]*(-143/12 + ((53*I)/12)*Pi + 
        (3/2 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2 + 
        6*zeta[3]) + G[1, x]*((-155/12 + ((13*I)/2)*Pi)*zeta[2] - 
        13*zeta[3] - 17*zeta[4]) + (227*zeta[4])/2 + 
      G[0, x]*((299/12 - ((49*I)/2)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] + 
        10*zeta[3] + 17*zeta[4]) - 20*zeta[5]) + 
    G[1, x]*(49/3 - ((697*I)/96)*Pi + (-3/4 - (I/8)*Pi)*Log[mu2/s]^4 - 
      Log[mu2/s]^5/8 + Log[mu2/s]^3*(-23/8 - ((3*I)/2)*Pi + zeta[2]/4) + 
      zeta[2]*(67/24 + ((71*I)/4)*Pi - (247*zeta[3])/2) + 
      (5/2 + ((15*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*(-31/8 - ((41*I)/8)*Pi + 
        (3/2 + ((9*I)/4)*Pi)*zeta[2] + (11*zeta[3])/2) + 
      (-63/8 + ((1247*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
       (-91/32 - ((31*I)/4)*Pi + (1/4 - ((15*I)/2)*Pi)*zeta[2] + 
        (3 + (12*I)*Pi)*zeta[3] + (379*zeta[4])/16) - (13*zeta[5])/2) + 
    (33 + (5*I)*Pi)*zeta[5] + x^2*(3*G[0, 0, 0, 0, x] - 3*G[0, 0, 0, 1, x] - 
      3*G[0, 0, 1, 0, x] + 3*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] + 
      3*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 0, x] - 3*G[0, 1, 1, 1, x] - 
      3*G[1, 0, 0, 0, x] + 3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] - 
      3*G[1, 0, 1, 1, x] + 3*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] - 
      3*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] - G[0, 0, 1, 0, 0, x]/2 + 
      G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - G[0, 0, 1, 1, 1, x]/2 + 
      G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - G[0, 1, 0, 1, 0, x]/2 + 
      G[0, 1, 0, 1, 1, x]/2 + G[1, 0, 1, 0, 0, x]/2 - G[1, 0, 1, 0, 1, x]/2 - 
      G[1, 0, 1, 1, 0, x]/2 + G[1, 0, 1, 1, 1, x]/2 - G[1, 1, 0, 0, 0, x]/2 + 
      G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, 1, x]/2 - 
      (G[0, 0, 0, x]*zeta[2])/2 - G[0, 0, 1, x]*zeta[2] + 
      G[0, 1, 0, x]*zeta[2] + (G[0, 1, 1, x]*zeta[2])/2 + 
      (G[1, 0, 0, x]*zeta[2])/2 + G[1, 0, 1, x]*zeta[2] - 
      G[1, 1, 0, x]*zeta[2] - (G[1, 1, 1, x]*zeta[2])/2 + 
      G[0, 1, x]*(-3*zeta[2] - (3*zeta[3])/2) + 
      G[1, 0, x]*(-3*zeta[2] - (3*zeta[3])/2) + (5*zeta[2]*zeta[3])/2 + 
      G[0, 0, x]*(3*zeta[2] + (3*zeta[3])/2) + 
      G[1, 1, x]*(3*zeta[2] + (3*zeta[3])/2) + (45*zeta[4])/4 - 
      (17*G[0, x]*zeta[4])/4 + (17*G[1, x]*zeta[4])/4 + 5*zeta[5]) + 
    G[0, x]*(-49/3 + ((697*I)/96)*Pi + (3/4 + (I/8)*Pi)*Log[mu2/s]^4 + 
      Log[mu2/s]^5/8 + Log[mu2/s]^3*(23/8 + ((3*I)/2)*Pi - (7*zeta[2])/4) + 
      Log[mu2/s]^2*(31/8 + ((41*I)/8)*Pi + (3/4 + ((17*I)/4)*Pi)*zeta[2] - 
        5*zeta[3]) + (25 - (6*I)*Pi)*zeta[3] + 
      zeta[2]*(-341/12 + (81*I)*Pi + 143*zeta[3]) + 
      Log[mu2/s]*(91/32 + ((31*I)/4)*Pi + (47/4 + ((21*I)/2)*Pi)*zeta[2] + 
        (9 - (15*I)*Pi)*zeta[3] - (727*zeta[4])/16) + 
      (15/8 - ((1195*I)/16)*Pi)*zeta[4] + 22*zeta[5]) + 
    (((-61*I)/6)*Pi + (37*G[0, 1, 1, 1, x])/2 - 
      (15*I)*Pi*G[0, 0, 0, 0, 0, x] - 15*G[0, 0, 0, 0, 0, 1, x] - 
      15*G[0, 0, 0, 0, 1, 0, x] - 15*G[0, 0, 0, 1, 0, 0, x] - 
      13*G[0, 0, 1, 0, 0, 0, x] - G[0, 0, 1, 0, 0, 1, x] - 
      G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 0, 1, 1, x] - 
      G[0, 0, 1, 1, 0, 0, x] + G[0, 0, 1, 1, 0, 1, x] + 
      G[0, 0, 1, 1, 1, 0, x] - G[0, 0, 1, 1, 1, 1, x] - 
      7*G[0, 1, 0, 0, 0, 0, x] - 3*G[0, 1, 0, 0, 0, 1, x] - 
      3*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, 1, 1, x] - 
      3*G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
      2*G[0, 1, 0, 1, 1, 0, x] - G[0, 1, 0, 1, 1, 1, x] - 
      3*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
      2*G[0, 1, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, 1, x] + 
      2*G[0, 1, 1, 1, 0, 0, x] - G[0, 1, 1, 1, 0, 1, x] - 
      G[0, 1, 1, 1, 1, 0, x] - 7*G[1, 0, 0, 0, 0, 0, x] - 
      3*G[1, 0, 0, 0, 1, 1, x] - 3*G[1, 0, 0, 1, 0, 1, x] - 
      3*G[1, 0, 0, 1, 1, 0, x] + 5*G[1, 0, 0, 1, 1, 1, x] - 
      G[1, 0, 1, 0, 0, 1, x] - G[1, 0, 1, 0, 1, 0, x] + 
      3*G[1, 0, 1, 0, 1, 1, x] + 3*G[1, 0, 1, 1, 0, 0, x] + 
      G[1, 0, 1, 1, 0, 1, x] + G[1, 0, 1, 1, 1, 0, x] - 
      2*G[1, 0, 1, 1, 1, 1, x] - G[1, 1, 0, 0, 0, 1, x] - 
      G[1, 1, 0, 0, 1, 0, x] + 3*G[1, 1, 0, 0, 1, 1, x] - 
      3*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
      4*G[1, 1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 1, 1, 1, x] - 
      5*G[1, 1, 1, 0, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 1, x] + 
      4*G[1, 1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 1, 1, x] + 
      3*G[1, 1, 1, 1, 0, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
      2*G[1, 1, 1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 1, 1, x]*(-6 - 2*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-3/2 - 2*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(3/2 - 2*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(3/2 - I*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-3/2 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-6 - (3*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-3/2 - Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-3/2 - Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(-3/2 - Log[mu2/s]) + 
      ((3*I)/4)*Pi*Log[mu2/s]^4 + (I/8)*Pi*Log[mu2/s]^5 + 
      G[0, 1, 0, 0, 1, x]*(3/2 + Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (3/2 + Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(3/2 + Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(3/2 + Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (5 + Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(-2 - I*Pi + Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(3/2 + I*Pi + Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(3/2 + (2*I)*Pi + Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(3/2 + 3*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (3/2 + 3*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(3/2 + (2*I)*Pi + 
        3*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(3/2 + (2*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(12 + 7*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (15 + (3*I)*Pi + 13*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (18 + 15*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(18 + 15*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(18 + I*Pi + 15*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*((18*I)*Pi + (15*I)*Pi*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-371/12 + ((9*I)/4)*Pi + Log[mu2/s]*(-6 + zeta[2]) - 
        (21*zeta[2])/2) + G[1, 1, 0, 1, x]*(30 + I*Pi + (3*Log[mu2/s])/2 + 
        Log[mu2/s]^2/2 - (7*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (30 - (3*I)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 0, 1, 0, x]*(-59/4 - ((3*I)/2)*Pi - (3*Log[mu2/s])/2 - 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[1, 1, 0, 0, x]*
       (-87/4 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + G[1, 1, 1, 1, x]*(-121/4 - (3*Log[mu2/s])/2 - 
        Log[mu2/s]^2/2 - (3*zeta[2])/2) + G[0, 1, 0, 1, x]*(-12 - zeta[2]) + 
      G[0, 1, 1, 0, x]*(-12 - zeta[2]) + G[0, 0, 1, 1, x]*(2 - zeta[2]) + 
      G[0, 1, 0, 0, x]*(-75/4 - ((3*I)/2)*Pi + (-18 - I*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/2 - zeta[2]/2) + G[1, 0, 1, 1, x]*
       (83/4 + (5*I)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - zeta[2]/2) + 
      G[0, 0, 1, 0, x]*(-75/4 - 18*Log[mu2/s] - (15*Log[mu2/s]^2)/2 + 
        zeta[2]/2) + G[0, 0, 0, 1, x]*(-75/4 - 18*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + G[0, 1, 1, x]*
       (-71/3 + (I/2)*Pi + Log[mu2/s]*(-6 + zeta[2]) + (3*zeta[2])/2) + 
      G[1, 0, 0, 1, x]*(-59/4 - (6*I)*Pi - (3*Log[mu2/s])/2 - 
        Log[mu2/s]^2/2 + (7*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (-49/4 - ((3*I)/2)*Pi + (-15 - (3*I)*Pi)*Log[mu2/s] - 
        (13*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + G[1, 0, 1, x]*
       (-371/12 + Log[mu2/s]*(-6 + zeta[2]) + (-11/2 - (4*I)*Pi)*zeta[2]) + 
      Log[mu2/s]^3*(((25*I)/8)*Pi - (I/4)*Pi*zeta[2]) + 
      G[0, 0, 0, x]*(((-75*I)/4)*Pi - (18*I)*Pi*Log[mu2/s] - 
        ((15*I)/2)*Pi*Log[mu2/s]^2 + ((3*I)/2)*Pi*zeta[2]) + 
      G[0, 0, 1, x]*(49/4 + (2*I)*Pi + 9*Log[mu2/s]^2 + (5*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(75/4 - (3*zeta[2])/2) + (9*zeta[2])/2 - 12*zeta[3]) + 
      G[0, 1, 0, x]*(49/4 - (12*I)*Pi + 9*Log[mu2/s]^2 + (5*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(75/4 - zeta[2]/2) + 6*zeta[2] - 12*zeta[3]) + 
      G[1, 0, 0, x]*(95/4 - ((33*I)/4)*Pi + (9 + (I/2)*Pi)*Log[mu2/s]^2 + 
        (5*Log[mu2/s]^3)/2 + Log[mu2/s]*(75/4 + ((3*I)/2)*Pi + zeta[2]/2) + 
        (27/2 + ((3*I)/2)*Pi)*zeta[2] - 12*zeta[3]) + 
      G[1, 1, 1, x]*(245/12 + ((11*I)/4)*Pi + 3*Log[mu2/s] + 
        (1/2 - I*Pi)*zeta[2] - zeta[3]) + (I/2)*Pi*zeta[3] + 
      Log[mu2/s]^2*(((41*I)/8)*Pi + ((9*I)/4)*Pi*zeta[2] - 
        (6*I)*Pi*zeta[3]) + G[0, 0, x]*(((49*I)/4)*Pi + 
        (9*I)*Pi*Log[mu2/s]^2 + ((5*I)/2)*Pi*Log[mu2/s]^3 + 
        ((9*I)/2)*Pi*zeta[2] + Log[mu2/s]*(((75*I)/4)*Pi - 
          ((3*I)/2)*Pi*zeta[2]) - (12*I)*Pi*zeta[3]) + 
      zeta[2]*(-91/4 + ((35*I)/2)*Pi - (16*I)*Pi*zeta[3]) + 
      G[1, 1, x]*(-7 - ((21*I)/2)*Pi + Log[mu2/s]*((-I)*Pi - (3*zeta[2])/2) + 
        Log[mu2/s]^2*(1 - zeta[2]/2) + (-301/4 + (6*I)*Pi)*zeta[2] + 
        (-23/2 - (3*I)*Pi)*zeta[3] - (5*zeta[4])/4) - ((81*I)/4)*Pi*zeta[4] + 
      G[1, 0, x]*(107/96 - ((173*I)/12)*Pi - 3*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(-75/8 + zeta[2]/4) + 
        (101/2 + ((9*I)/2)*Pi)*zeta[2] + (45*zeta[3])/2 + 
        Log[mu2/s]*(-29/4 - (6*I)*Pi - 6*zeta[2] + 12*zeta[3]) + 
        (63*zeta[4])/16) + G[0, 1, x]*(107/96 - ((56*I)/3)*Pi - 
        3*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
         (-75/8 + (3*zeta[2])/4) + (207*zeta[2])/4 + (15*zeta[3])/2 + 
        Log[mu2/s]*(-29/4 - (6*I)*Pi - (9*zeta[2])/2 + 12*zeta[3]) + 
        (83*zeta[4])/16) + Log[mu2/s]*(((207*I)/32)*Pi + 
        (-9 + ((21*I)/4)*Pi)*zeta[2] - ((15*I)/2)*Pi*zeta[3] - 
        ((83*I)/16)*Pi*zeta[4]) + G[0, x]*(((107*I)/96)*Pi - 
        (3*I)*Pi*Log[mu2/s]^3 - ((5*I)/8)*Pi*Log[mu2/s]^4 + 
        (-15 - ((21*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(((-75*I)/8)*Pi + 
          ((3*I)/4)*Pi*zeta[2]) + ((15*I)/2)*Pi*zeta[3] + 
        Log[mu2/s]*(((-29*I)/4)*Pi - ((9*I)/2)*Pi*zeta[2] + 
          (12*I)*Pi*zeta[3]) + ((83*I)/16)*Pi*zeta[4]) + 
      G[1, x]*(-61/6 + ((7*I)/12)*Pi + (3*Log[mu2/s]^4)/4 + Log[mu2/s]^5/8 + 
        Log[mu2/s]^3*(25/8 - zeta[2]/4) + Log[mu2/s]^2*
         (41/8 + I*Pi + (9*zeta[2])/4 - 6*zeta[3]) + (-3/2 - ((9*I)/2)*Pi)*
         zeta[3] + zeta[2]*(1571/12 - ((35*I)/4)*Pi + 8*zeta[3]) + 
        Log[mu2/s]*(207/32 + (3*I)*Pi + (93*zeta[2])/4 - (15*zeta[3])/2 - 
          (83*zeta[4])/16) + (57/4 + (I/2)*Pi)*zeta[4] - 9*zeta[5]) + 
      (12*I)*Pi*zeta[5])/x + Nf^2*((((-2*I)/3)*Pi*G[1, x] - (2*G[1, 1, x])/3)/
       x^2 - (14*G[0, 1, 1, x])/3 + (-8 + ((8*I)/9)*Pi)*G[1, 1, 1, x] + 
      (16*G[0, 0, 0, 0, x])/9 - (8*G[0, 0, 1, 1, x])/9 - 
      (8*G[0, 1, 0, 0, x])/9 - (8*G[1, 0, 0, 1, x])/9 - 
      (8*G[1, 0, 1, 0, x])/9 + (8*G[1, 0, 1, 1, x])/9 - 
      (8*G[1, 1, 0, 0, x])/9 + (8*G[1, 1, 0, 1, x])/9 + 
      (8*G[1, 1, 1, 0, x])/9 + G[0, 0, 0, x]*(-638/27 - (16*Log[mu2/s])/9) + 
      G[1, 0, 1, x]*(-40/27 - ((8*I)/9)*Pi - (8*Log[mu2/s])/9) + 
      G[1, 1, 0, x]*(-40/27 - ((8*I)/9)*Pi - (8*Log[mu2/s])/9) + 
      G[0, 0, 1, x]*(382/27 + (8*Log[mu2/s])/9) + 
      G[0, 1, 0, x]*(382/27 + (8*Log[mu2/s])/9) + 
      G[1, 0, 0, x]*(296/27 + ((8*I)/9)*Pi + (16*Log[mu2/s])/9) + 
      G[1, 0, x]*(-182/9 + ((40*I)/27)*Pi + (-8 + ((8*I)/9)*Pi)*Log[mu2/s]) + 
      G[0, 1, x]*(-182/9 + ((40*I)/27)*Pi + (-8 + ((8*I)/9)*Pi)*Log[mu2/s] - 
        (16*zeta[2])/9) + G[0, 0, x]*(146/9 - ((40*I)/27)*Pi + 
        (8 - ((8*I)/9)*Pi)*Log[mu2/s] + (8*zeta[2])/9) + 
      G[1, 1, x]*(218/9 - ((40*I)/27)*Pi + (8 - ((8*I)/9)*Pi)*Log[mu2/s] + 
        (8*zeta[2])/9) + (200/3 - ((40*I)/9)*Pi)*zeta[2] + 
      (((134*I)/27)*Pi + ((8*I)/9)*Pi*G[0, 1, 0, x] + (4/3 - ((8*I)/9)*Pi)*
         G[0, 1, 1, x] + (-4/3 - ((8*I)/9)*Pi)*G[1, 1, 1, x] + 
        (16*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/9 - 
        (8*G[0, 1, 1, 0, x])/9 + (8*G[1, 0, 0, 1, x])/9 + 
        (8*G[1, 0, 1, 0, x])/9 - (8*G[1, 0, 1, 1, x])/9 + 
        (8*G[1, 1, 0, 0, x])/9 - (8*G[1, 1, 0, 1, x])/9 - 
        (8*G[1, 1, 1, 0, x])/9 + G[1, 0, 0, x]*(-80/27 - ((8*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + G[1, 0, 1, x]*(4/27 + ((8*I)/9)*Pi + 
          (8*Log[mu2/s])/9) + G[1, 1, 0, x]*(4/27 + ((8*I)/9)*Pi + 
          (8*Log[mu2/s])/9) + G[1, 0, x]*(-16/9 - ((76*I)/27)*Pi - 
          ((8*I)/9)*Pi*Log[mu2/s]) + G[1, 1, x]*(56/9 + ((4*I)/27)*Pi + 
          (4/3 + ((8*I)/9)*Pi)*Log[mu2/s] - (8*zeta[2])/9) + 
        G[0, 1, x]*(-16/9 + ((4*I)/3)*Pi + (8*zeta[2])/9) + 
        ((160*I)/27)*Pi*zeta[2] + G[0, x]*(((-16*I)/9)*Pi - 
          ((32*I)/9)*Pi*zeta[2]) + Log[mu2/s]*(((16*I)/9)*Pi + 
          ((32*I)/9)*Pi*zeta[2]) + G[1, x]*(134/27 + ((56*I)/9)*Pi + 
          Log[mu2/s]*(16/9 + ((4*I)/3)*Pi - (8*zeta[2])/9) + 
          (-40/27 - ((16*I)/9)*Pi)*zeta[2] - (16*zeta[3])/9))/x + 
      x*(10*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + 
        2*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 4*G[1, 1, 1, x] + 
        G[0, 0, x]*(-32/3 - 4*Log[mu2/s]) + G[1, 1, x]*
         (-32/3 - 4*Log[mu2/s]) + G[0, 1, x]*(32/3 + 4*Log[mu2/s]) + 
        G[1, 0, x]*(32/3 + 4*Log[mu2/s]) - 32*zeta[2] + 12*G[0, x]*zeta[2] + 
        6*G[1, x]*zeta[2] - 12*Log[mu2/s]*zeta[2] - 2*zeta[3]) + 
      G[0, x]*(38/3 + Log[mu2/s]*(4 - (8*zeta[2])/9) + 
        (-724/27 + ((8*I)/9)*Pi)*zeta[2] - (8*zeta[3])/9) + 
      Log[mu2/s]*((24 - ((8*I)/3)*Pi)*zeta[2] - (8*zeta[3])/9) + 
      (86/27 - ((8*I)/9)*Pi)*zeta[3] + 
      G[1, x]*(-38/3 + Log[mu2/s]*(-4 + (8*zeta[2])/9) + 
        (-302/27 + ((16*I)/9)*Pi)*zeta[2] + (16*zeta[3])/9) + (2*zeta[4])/9 + 
      (((-208*I)/27)*Pi + (2*G[1, 0, 0, x])/9 - (8*G[1, 0, 1, x])/9 - 
        (8*G[1, 1, 0, x])/9 + (92*G[0, 1, 0, 0, x])/9 - 
        (8*G[0, 1, 0, 1, x])/9 - (8*G[0, 1, 1, 0, x])/9 - 
        (32*G[0, 1, 1, 1, x])/3 - (32*G[1, 0, 0, 0, x])/3 + 
        (32*G[1, 0, 0, 1, x])/3 + (32*G[1, 0, 1, 0, x])/3 - 
        (32*G[1, 0, 1, 1, x])/3 + (56*G[0, 0, 0, 0, 0, x])/3 - 
        (40*G[0, 0, 0, 0, 1, x])/3 - (40*G[0, 0, 0, 1, 0, x])/3 + 
        8*G[0, 0, 0, 1, 1, x] - (16*G[0, 0, 1, 0, 0, x])/3 + 
        (16*G[0, 0, 1, 1, 1, x])/3 + (16*G[0, 1, 0, 0, 0, x])/3 - 
        (16*G[0, 1, 0, 0, 1, x])/3 - (16*G[0, 1, 0, 1, 0, x])/3 + 
        (16*G[0, 1, 0, 1, 1, x])/3 + G[0, 0, 0, 0, x]*
         (-316/9 - (16*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*
         (-160/9 - (16*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*
         (248/9 + (16*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*
         (248/9 + (16*Log[mu2/s])/3) + G[1, 0, x]*(100/27 + ((2*I)/9)*Pi + 
          (8*Log[mu2/s])/9 - 32*zeta[2]) + G[1, 1, x]*(((-8*I)/9)*Pi - 
          (32*zeta[2])/3) + G[0, 1, 1, x]*(296/9 - ((8*I)/9)*Pi + 
          (32*Log[mu2/s])/3 + (16*zeta[2])/3) + G[0, 0, 1, x]*
         (-830/27 - (88*Log[mu2/s])/9 + (40*zeta[2])/3) + 
        G[0, 1, 0, x]*(-830/27 - ((4*I)/9)*Pi - (88*Log[mu2/s])/9 + 
          16*zeta[2]) + G[0, 0, 0, x]*(598/27 + ((4*I)/3)*Pi + 
          (80*Log[mu2/s])/9 + (64*zeta[2])/3) + 
        zeta[2]*(-892/27 + ((28*I)/27)*Pi - 24*zeta[3]) + 
        G[0, 0, x]*(262/27 - ((172*I)/27)*Pi + Log[mu2/s]*
           (20/9 - ((8*I)/9)*Pi - (32*zeta[2])/3) - (404*zeta[2])/9 - 
          16*zeta[3]) + G[1, x]*(((100*I)/27)*Pi + (296*zeta[2])/9 + 
          Log[mu2/s]*(((8*I)/9)*Pi + (32*zeta[2])/3) - (16*zeta[3])/3) + 
        (-604/27 + ((16*I)/9)*Pi)*zeta[3] + G[0, 1, x]*
         (100/27 + ((82*I)/27)*Pi + Log[mu2/s]*(8/9 + ((8*I)/9)*Pi - 
            (16*zeta[2])/3) - (256*zeta[2])/9 + (8*zeta[3])/3) + 
        Log[mu2/s]*(((-20*I)/9)*Pi + (-104/9 + ((8*I)/9)*Pi)*zeta[2] - 
          (104*zeta[3])/9 - (68*zeta[4])/3) + 
        G[0, x]*(-208/27 + ((302*I)/27)*Pi + (1820/27 - ((4*I)/3)*Pi)*
           zeta[2] + (104*zeta[3])/3 + Log[mu2/s]*(-20/9 + ((28*I)/9)*Pi + 
            (184*zeta[2])/9 + (16*zeta[3])/3) - (4*zeta[4])/3) - 
        (44*zeta[4])/9 - (40*zeta[5])/3)/(1 - x) + 
      ((8*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/9 - 
        (8*G[0, 1, 1, 0, x])/9 - (112*G[0, 0, 0, 0, 0, x])/3 + 
        (80*G[0, 0, 0, 0, 1, x])/3 + (80*G[0, 0, 0, 1, 0, x])/3 - 
        16*G[0, 0, 0, 1, 1, x] + (32*G[0, 0, 1, 0, 0, x])/3 - 
        (32*G[0, 0, 1, 1, 1, x])/3 - (32*G[0, 1, 0, 0, 0, x])/3 + 
        (32*G[0, 1, 0, 0, 1, x])/3 + (32*G[0, 1, 0, 1, 0, x])/3 - 
        (32*G[0, 1, 0, 1, 1, x])/3 + G[0, 0, 0, 1, x]*
         (-208/9 - (32*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*
         (-208/9 - (32*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*
         (200/9 + (32*Log[mu2/s])/3) + G[0, 0, 0, 0, x]*
         (224/9 + (32*Log[mu2/s])/3) + G[0, 0, 0, x]*
         (-80/27 - (16*Log[mu2/s])/9 - (128*zeta[2])/3) + 
        G[0, 1, 0, x]*(76/27 + ((8*I)/9)*Pi + (8*Log[mu2/s])/9 - 
          32*zeta[2]) + G[0, 0, 1, x]*(76/27 + (8*Log[mu2/s])/9 - 
          (80*zeta[2])/3) + G[0, 1, 1, x]*(((-8*I)/9)*Pi - (32*zeta[2])/3) + 
        G[0, 1, x]*(((76*I)/27)*Pi + (200*zeta[2])/9 + 
          Log[mu2/s]*(((8*I)/9)*Pi + (32*zeta[2])/3) - (16*zeta[3])/3) + 
        (-76/27 - ((8*I)/9)*Pi)*zeta[3] + G[0, 0, x]*(-4 - ((40*I)/27)*Pi + 
          (424*zeta[2])/9 + Log[mu2/s]*(-4/3 - ((8*I)/9)*Pi + 
            (64*zeta[2])/3) + 32*zeta[3]) + zeta[2]*(((76*I)/27)*Pi + 
          48*zeta[3]) + (886*zeta[4])/9 + G[0, x]*((-4*I)*Pi + 
          (-4/27 - ((8*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-4*I)/3)*Pi - 
            (8*zeta[2])/9 - (32*zeta[3])/3) - 24*zeta[3] + (8*zeta[4])/3) + 
        Log[mu2/s]*(((8*I)/9)*Pi*zeta[2] - (8*zeta[3])/9 + (136*zeta[4])/3) + 
        (80*zeta[5])/3)/(1 - x)^2) - (14095*zeta[6])/48 + 
    ((43/3 - I*Pi)*G[0, 1, 1, 0, 1, x] + (43/3 + (21*I)*Pi)*
       G[0, 1, 1, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 1, 1, x] + 
      (7/6 + (3*I)*Pi)*G[1, 0, 1, 0, 1, x] + (7/6 - (2*I)*Pi)*
       G[1, 0, 1, 1, 0, x] - I*Pi*G[1, 0, 1, 1, 1, x] + 
      (3 + (12*I)*Pi)*G[1, 1, 0, 0, 1, x] + 3*G[1, 1, 0, 1, 0, x] - 
      (2*I)*Pi*G[1, 1, 0, 1, 1, x] - 34*G[0, 0, 0, 0, 0, 0, x] + 
      44*G[0, 0, 0, 0, 0, 1, x] + 44*G[0, 0, 0, 0, 1, 0, x] - 
      47*G[0, 0, 0, 0, 1, 1, x] - 2*G[0, 0, 0, 1, 0, 0, x] + 
      52*G[0, 0, 0, 1, 0, 1, x] + 52*G[0, 0, 0, 1, 1, 0, x] - 
      75*G[0, 0, 0, 1, 1, 1, x] - 29*G[0, 0, 1, 0, 0, 0, x] + 
      61*G[0, 0, 1, 0, 0, 1, x] + 61*G[0, 0, 1, 0, 1, 0, x] - 
      93*G[0, 0, 1, 0, 1, 1, x] + 69*G[0, 0, 1, 1, 0, 0, x] - 
      138*G[0, 0, 1, 1, 0, 1, x] - 138*G[0, 0, 1, 1, 1, 0, x] + 
      197*G[0, 0, 1, 1, 1, 1, x] - 21*G[0, 1, 0, 0, 0, 0, x] + 
      6*G[0, 1, 0, 0, 0, 1, x] + 6*G[0, 1, 0, 0, 1, 0, x] - 
      14*G[0, 1, 0, 0, 1, 1, x] + 3*G[0, 1, 0, 1, 0, 0, x] - 
      32*G[0, 1, 0, 1, 0, 1, x] - 32*G[0, 1, 0, 1, 1, 0, x] + 
      39*G[0, 1, 0, 1, 1, 1, x] + 17*G[0, 1, 1, 0, 0, 0, x] - 
      19*G[0, 1, 1, 0, 0, 1, x] - 19*G[0, 1, 1, 0, 1, 0, x] + 
      18*G[0, 1, 1, 0, 1, 1, x] + 9*G[0, 1, 1, 1, 0, 0, x] + 
      12*G[0, 1, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 1, 0, x] - 
      6*G[1, 0, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 1, 1, x] - 
      4*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
      4*G[1, 0, 0, 1, 1, 0, x] - 9*G[1, 0, 0, 1, 1, 1, x] - 
      G[1, 0, 1, 0, 0, 0, x] + 4*G[1, 0, 1, 0, 0, 1, x] + 
      4*G[1, 0, 1, 0, 1, 0, x] - G[1, 0, 1, 0, 1, 1, x] - 
      G[1, 0, 1, 1, 0, 0, x] - G[1, 0, 1, 1, 0, 1, x] - 
      G[1, 0, 1, 1, 1, 0, x] - G[1, 1, 0, 0, 0, 0, x] - 
      2*G[1, 1, 0, 0, 0, 1, x] - 2*G[1, 1, 0, 0, 1, 0, x] + 
      14*G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 0, 0, x] - 
      2*G[1, 1, 0, 1, 0, 1, x] - 2*G[1, 1, 0, 1, 1, 0, x] + 
      G[0, 0, 1, 1, 1, x]*(-179/6 + (23*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-31/2 - (25*I)*Pi - 22*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-31/2 + (28*I)*Pi - 22*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-38/3 - (5*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-99/2 - (17*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(25/2 - 10*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (41/2 + (26*I)*Pi - 6*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-7/6 + I*Pi - 2*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (91/6 - I*Pi - Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (91/6 - (9*I)*Pi - Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-34/3 - I*Pi + Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-28/3 - (6*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-28/3 - (27*I)*Pi + 2*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (3 + 3*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-6 + (4*I)*Pi + 
        10*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(4 - (5*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-23/6 - (10*I)*Pi + 22*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-23/6 - (47*I)*Pi + 22*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(137/2 + (29*I)*Pi + 52*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(619/12 + (71*I)*Pi + (18 + (26*I)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 - 318*zeta[2]) + G[0, 0, 1, 0, x]*
       (619/12 + ((104*I)/3)*Pi + (18 + (12*I)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 - 114*zeta[2]) + G[0, 1, 1, 1, x]*
       (((43*I)/3)*Pi - 86*zeta[2]) + G[0, 0, 0, 0, x]*
       (-33/2 - (6*I)*Pi + (-3 - (6*I)*Pi)*Log[mu2/s] + 13*Log[mu2/s]^2 - 
        69*zeta[2]) + G[1, 0, 0, 0, x]*(-25/2 - ((13*I)/3)*Pi + 
        (-27/2 + I*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 7*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-8 - ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (9*zeta[2])/2) + G[1, 1, 0, 1, x]*
       ((3*I)*Pi - 2*zeta[2]) + G[0, 1, 0, 0, x]*(-41/6 - (I/3)*Pi + 
        (5 + (5*I)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/2 - zeta[2]/2) + 
      G[1, 1, 0, 0, x]*(-1/4 + ((9*I)/2)*Pi + (-3/2 + (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - zeta[2]/2) + G[1, 0, 1, 1, x]*
       (((7*I)/6)*Pi + 3*zeta[2]) + G[0, 1, 1, 0, x]*(139/12 - ((9*I)/2)*Pi - 
        (15*Log[mu2/s])/2 - Log[mu2/s]^2/2 + (101*zeta[2])/2) + 
      G[1, 0, 0, 1, x]*(-8 - ((215*I)/6)*Pi + (-3/2 - (12*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (165*zeta[2])/2) + G[0, 1, 0, 1, x]*
       (139/12 - ((59*I)/2)*Pi + (-15/2 - (11*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + (319*zeta[2])/2) + G[0, 0, 1, 1, x]*
       (-87 - ((128*I)/3)*Pi + (-9 - (16*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 
        291*zeta[2]) + G[0, 1, 1, x]*(((139*I)/12)*Pi - 
        (I/2)*Pi*Log[mu2/s]^2 + (41 - ((43*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-15*I)/2)*Pi + 16*zeta[2]) - 45*zeta[3]) + 
      G[0, 0, 0, x]*(27 + ((76*I)/3)*Pi + (-4 + ((13*I)/2)*Pi)*Log[mu2/s]^2 - 
        (3*Log[mu2/s]^3)/2 + (5 - ((49*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-39/4 + (7*I)*Pi + (3*zeta[2])/2) - 18*zeta[3]) + 
      G[1, 0, 1, x]*((-8*I)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        (41/2 + ((33*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 
          8*zeta[2]) - 10*zeta[3]) + G[1, 1, 0, x]*
       ((-I/4)*Pi - ((3*I)/2)*Pi*Log[mu2/s] - (I/2)*Pi*Log[mu2/s]^2 + 
        (-12 - (I/2)*Pi)*zeta[2] - 4*zeta[3]) + G[1, 0, 0, x]*
       (22/3 - ((53*I)/4)*Pi + (3 - (2*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        (113/6 + (11*I)*Pi)*zeta[2] + Log[mu2/s]*(29/4 - (9*I)*Pi + 
          (27*zeta[2])/2) - 3*zeta[3]) + (-65/8 - (86*I)*Pi)*zeta[3] + 
      (63*zeta[3]^2)/2 + G[0, 1, 0, x]*(371/24 + ((21*I)/4)*Pi + 
        (3/4 - ((5*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        (-41/12 + ((67*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(1/2 - I*Pi + 
          (13*zeta[2])/2) + 31*zeta[3]) + G[0, 0, 1, x]*
       (371/24 - ((419*I)/12)*Pi + (3/4 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + Log[mu2/s]*(1/2 + ((21*I)/2)*Pi - zeta[2]/2) + 
        (-563/12 + ((155*I)/2)*Pi)*zeta[2] + 84*zeta[3]) + 
      zeta[2]*(((65*I)/8)*Pi + (-37/4 + ((123*I)/2)*Pi)*zeta[3]) + 
      G[1, 0, x]*(((22*I)/3)*Pi + (I/2)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*((3*I)*Pi - 3*zeta[2]) + (87/4 + ((35*I)/3)*Pi)*
         zeta[2] + (76/3 - (6*I)*Pi)*zeta[3] + Log[mu2/s]*
         (((29*I)/4)*Pi - (I/2)*Pi*zeta[2] + 6*zeta[3]) - (137*zeta[4])/4) + 
      G[0, 0, x]*(155/24 + ((1037*I)/24)*Pi - I*Pi*Log[mu2/s]^3 + 
        (-148/3 - ((125*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
         (1/4 - ((13*I)/4)*Pi + zeta[2]) + Log[mu2/s]*(3/4 - ((35*I)/4)*Pi + 
          (-16 + I*Pi)*zeta[2] - 24*zeta[3]) + (17/2 + (16*I)*Pi)*zeta[3] - 
        (79*zeta[4])/4) + Log[mu2/s]^2*(((-9*I)/4)*Pi*zeta[2] + 
        (9/4 + ((7*I)/2)*Pi)*zeta[3] - (13*zeta[4])/8) + 
      G[1, 1, x]*((3*I)*Pi*zeta[2] + (-3 + (14*I)*Pi)*zeta[3] + zeta[4]/2) + 
      (-4445/16 - ((421*I)/6)*Pi)*zeta[4] + G[0, 1, x]*
       (((371*I)/24)*Pi + (I/2)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
         (((3*I)/4)*Pi - (5*zeta[2])/2) + (-115/2 - ((83*I)/12)*Pi)*zeta[2] + 
        (-17 - (14*I)*Pi)*zeta[3] + Log[mu2/s]*((I/2)*Pi + 
          (-9/2 + ((3*I)/2)*Pi)*zeta[2] + 6*zeta[3]) + (113*zeta[4])/2) + 
      Log[mu2/s]*(((-27*I)/4)*Pi*zeta[2] + (27/4 + ((19*I)/2)*Pi)*zeta[3] + 
        (-159/8 + ((17*I)/2)*Pi)*zeta[4]) + 
      G[1, x]*(Log[mu2/s]^2*(I*Pi*zeta[2] - zeta[3]) + (31/4 - ((47*I)/2)*Pi)*
         zeta[3] + zeta[2]*(((-31*I)/4)*Pi + 84*zeta[3]) + 
        (447/8 + (59*I)*Pi)*zeta[4] + Log[mu2/s]*((-8*I)*Pi*zeta[3] + 
          16*zeta[4]) - (55*zeta[5])/2) + G[0, x]*(((155*I)/24)*Pi + 
        zeta[2]*(-1145/8 + ((587*I)/6)*Pi - 60*zeta[3]) + 
        (305/12 + (24*I)*Pi)*zeta[3] + Log[mu2/s]^2*((I/4)*Pi + 
          (5*zeta[2])/4 + 3*zeta[3]) + Log[mu2/s]*(((3*I)/4)*Pi + 
          (27/4 + ((15*I)/2)*Pi)*zeta[2] + (1/2 - I*Pi)*zeta[3] - 
          (17*zeta[4])/4) + (139/2 - ((237*I)/4)*Pi)*zeta[4] - 13*zeta[5]) + 
      (319/6 - ((57*I)/2)*Pi)*zeta[5] + (5671*zeta[6])/96)/(1 - x)^2 + 
    (((17*I)/2)*Pi + (4/3 + (21*I)*Pi)*G[1, 1, 1, 0, x] + 
      (12*I)*Pi*G[1, 1, 1, 1, x] + (-497/3 + (8*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (-497/3 - ((21*I)/2)*Pi)*G[0, 1, 1, 1, 0, x] + 
      (197 - (24*I)*Pi)*G[0, 1, 1, 1, 1, x] + (-121/3 - (6*I)*Pi)*
       G[1, 0, 1, 0, 1, x] + (-121/3 + (4*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
      (39 + (2*I)*Pi)*G[1, 0, 1, 1, 1, x] + (-25 - (12*I)*Pi)*
       G[1, 1, 0, 0, 1, x] - 25*G[1, 1, 0, 1, 0, x] + 
      (18 + (4*I)*Pi)*G[1, 1, 0, 1, 1, x] + 9*G[1, 1, 1, 0, 0, x] + 
      12*G[1, 1, 1, 0, 1, x] + 12*G[1, 1, 1, 1, 0, x] + 
      38*G[0, 0, 0, 0, 0, 0, x] - 82*G[0, 0, 0, 0, 0, 1, x] - 
      82*G[0, 0, 0, 0, 1, 0, x] + 10*G[0, 0, 0, 0, 1, 1, x] - 
      8*G[0, 0, 0, 1, 0, 0, x] - 68*G[0, 0, 0, 1, 0, 1, x] - 
      68*G[0, 0, 0, 1, 1, 0, x] + 141*G[0, 0, 0, 1, 1, 1, x] + 
      37*G[0, 0, 1, 0, 0, 0, x] - 65*G[0, 0, 1, 0, 0, 1, x] - 
      65*G[0, 0, 1, 0, 1, 0, x] + 126*G[0, 0, 1, 0, 1, 1, x] - 
      108*G[0, 0, 1, 1, 0, 0, x] + 168*G[0, 0, 1, 1, 0, 1, x] + 
      168*G[0, 0, 1, 1, 1, 0, x] - 232*G[0, 0, 1, 1, 1, 1, x] + 
      (51*G[0, 1, 0, 0, 0, 0, x])/2 + 3*G[0, 1, 0, 0, 0, 1, x] + 
      3*G[0, 1, 0, 0, 1, 0, x] + (11*G[0, 1, 0, 0, 1, 1, x])/2 - 
      6*G[0, 1, 0, 1, 0, 0, x] + (53*G[0, 1, 0, 1, 0, 1, x])/2 + 
      (53*G[0, 1, 0, 1, 1, 0, x])/2 - 27*G[0, 1, 0, 1, 1, 1, x] - 
      28*G[0, 1, 1, 0, 0, 0, x] + (43*G[0, 1, 1, 0, 0, 1, x])/2 + 
      (43*G[0, 1, 1, 0, 1, 0, x])/2 - (27*G[0, 1, 1, 0, 1, 1, x])/2 + 
      (27*G[0, 1, 1, 1, 0, 0, x])/2 - 24*G[0, 1, 1, 1, 0, 1, x] - 
      24*G[0, 1, 1, 1, 1, 0, x] + 12*G[1, 0, 0, 0, 0, 0, x] + 
      16*G[1, 0, 0, 0, 1, 1, x] + 8*G[1, 0, 0, 1, 0, 0, x] - 
      8*G[1, 0, 0, 1, 0, 1, x] - 8*G[1, 0, 0, 1, 1, 0, x] + 
      6*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
      8*G[1, 0, 1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, 1, 0, x] + 
      2*G[1, 0, 1, 0, 1, 1, x] + 2*G[1, 0, 1, 1, 0, 0, x] + 
      2*G[1, 0, 1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, 0, x] + 
      2*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
      4*G[1, 1, 0, 0, 1, 0, x] - 16*G[1, 1, 0, 0, 1, 1, x] - 
      4*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
      4*G[1, 1, 0, 1, 1, 0, x] + G[0, 0, 0, 1, 1, x]*(-94 + (5*I)*Pi - 
        68*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(415/6 + (28*I)*Pi - 
        32*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(415/6 + (29*I)*Pi - 
        32*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-7 - (8*I)*Pi - 
        20*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-91/4 + (13*I)*Pi - 
        (31*Log[mu2/s])/2) + G[1, 1, 0, 0, 0, x]*(30 - 6*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(505/6 + ((9*I)/2)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(505/6 + ((33*I)/2)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(595/6 - ((17*I)/2)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-58/3 + (2*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-58/3 + (18*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-5/3 - (2*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(35 + (10*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-619/6 + ((23*I)/2)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(9 - (13*I)*Pi + 15*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-244/3 - (28*I)*Pi + 36*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(177/2 - (28*I)*Pi + 44*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(177/2 - (32*I)*Pi + 44*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-77 + (6*I)*Pi + 50*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(119 + ((251*I)/6)*Pi + (54 + (8*I)*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 - 291*zeta[2]) + G[0, 1, 0, 1, x]*
       (100/3 + (17*I)*Pi + (36 + (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 
        (329*zeta[2])/2) + G[1, 1, 1, x]*(((4*I)/3)*Pi - 86*zeta[2]) + 
      G[1, 0, 0, 1, x]*(149/12 + ((65*I)/3)*Pi + (6 + (12*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 69*zeta[2]) + G[0, 1, 1, 0, x]*
       (100/3 - ((61*I)/2)*Pi + 36*Log[mu2/s] + Log[mu2/s]^2 - 
        (73*zeta[2])/2) + G[1, 1, 0, 1, x]*(4/3 - (7*I)*Pi - 8*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-95/3 - ((40*I)/3)*Pi - 12*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-131/6 + (8*I)*Pi + (3 - (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + zeta[2]) + G[1, 0, 1, 0, x]*(149/12 - (36*I)*Pi + 
        (6 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 9*zeta[2]) + 
      G[0, 1, 0, 0, x]*(191/24 + ((181*I)/6)*Pi + (-125/4 - (7*I)*Pi)*
         Log[mu2/s] + (25*Log[mu2/s]^2)/4 + (43*zeta[2])/4) + 
      G[1, 0, 0, 0, x]*(-29 - ((49*I)/3)*Pi + (10 - (2*I)*Pi)*Log[mu2/s] + 
        8*Log[mu2/s]^2 + 14*zeta[2]) + G[0, 0, 1, 0, x]*
       (-232/3 + ((133*I)/6)*Pi + (-56 - (9*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 96*zeta[2]) + G[0, 0, 0, 0, x]*
       (187/8 + ((27*I)/2)*Pi + (2 + (18*I)*Pi)*Log[mu2/s] - 
        38*Log[mu2/s]^2 + 114*zeta[2]) + G[0, 1, 1, 1, x]*
       (-467/6 - ((14*I)/3)*Pi - 36*Log[mu2/s] + 124*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-232/3 - ((123*I)/2)*Pi + (-56 - (16*I)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 + 324*zeta[2]) + 
      G[0, 0, 1, x]*(122/3 + ((158*I)/3)*Pi + (-2 + (3*I)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3 + Log[mu2/s]*(11 - (6*I)*Pi - 23*zeta[2]) + 
        (-1309/6 - (50*I)*Pi)*zeta[2] - 129*zeta[3]) + 
      G[0, 1, 0, x]*(122/3 + ((1255*I)/24)*Pi + (-2 + ((17*I)/4)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(11 + ((3*I)/4)*Pi - 
          25*zeta[2]) + (-362/3 - ((79*I)/4)*Pi)*zeta[2] - (85*zeta[3])/2) + 
      (165/4 + ((19*I)/2)*Pi)*zeta[3] - (177*zeta[3]^2)/4 + 
      G[1, 0, 0, x]*(47/4 - ((229*I)/12)*Pi + (-13/2 + (4*I)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(-5/2 + (3*I)*Pi - 
          27*zeta[2]) + (473/6 - (22*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      G[1, 1, 0, x]*(125/12 - (28*I)*Pi + (-15/2 + (2*I)*Pi)*Log[mu2/s] + 
        (-1/2 + I*Pi)*Log[mu2/s]^2 + (85/2 + I*Pi)*zeta[2] + 8*zeta[3]) + 
      G[1, 0, 1, x]*(125/12 - ((107*I)/4)*Pi + (-1/2 - I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-15/2 - (7*I)*Pi - 4*zeta[2]) + (353/2 - (21*I)*Pi)*
         zeta[2] + 8*zeta[3]) + G[0, 0, 0, x]*(-1067/16 - ((137*I)/6)*Pi + 
        (181/8 - ((73*I)/4)*Pi)*Log[mu2/s]^2 + (21*Log[mu2/s]^3)/4 + 
        (-1027/8 + ((247*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
         (249/8 - ((35*I)/4)*Pi + (51*zeta[2])/4) + 27*zeta[3]) + 
      G[0, 1, 1, x]*(-181/2 - ((107*I)/2)*Pi + (-1 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-9 - (2*I)*Pi - 8*zeta[2]) + (287 + (19*I)*Pi)*zeta[2] + 
        60*zeta[3]) + zeta[2]*(201/8 + ((241*I)/4)*Pi + 
        (357/2 - (96*I)*Pi)*zeta[3]) + G[1, 1, x]*(((125*I)/12)*Pi - 
        (I/2)*Pi*Log[mu2/s]^2 + (130 - ((55*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-15*I)/2)*Pi + 16*zeta[2]) + (-39 - (16*I)*Pi)*
         zeta[3] - 34*zeta[4]) + G[0, 1, x]*(13/8 - ((130*I)/3)*Pi + 
        (1/2 - I*Pi)*Log[mu2/s]^3 + (-217/6 + ((277*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(7/4 - ((3*I)/2)*Pi + 5*zeta[2]) + 
        Log[mu2/s]*(13/2 + ((11*I)/2)*Pi + (11/2 - (3*I)*Pi)*zeta[2] - 
          12*zeta[3]) + (161/2 + (22*I)*Pi)*zeta[3] - (109*zeta[4])/8) + 
      (555/4 - ((29*I)/12)*Pi)*zeta[4] + Log[mu2/s]^2*
       ((I/2)*Pi + (3/4 + (3*I)*Pi)*zeta[2] - ((11*I)/2)*Pi*zeta[3] + 
        zeta[4]) + G[0, 0, x]*(-1565/64 - ((1277*I)/24)*Pi + 
        (-17/8 + ((7*I)/2)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/16 + 
        Log[mu2/s]^2*(-135/16 + ((57*I)/4)*Pi - (37*zeta[2])/8) + 
        (-367/24 + ((49*I)/4)*Pi)*zeta[2] + (-229/4 - (26*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-435/16 + ((101*I)/4)*Pi + (53/8 - ((7*I)/2)*Pi)*
           zeta[2] + 51*zeta[3]) + (1537*zeta[4])/32) + 
      G[1, 0, x]*(13/8 + ((86*I)/3)*Pi + (1/2 - I*Pi)*Log[mu2/s]^3 + 
        (16/3 + ((235*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*(7/4 - ((11*I)/2)*Pi + 
          6*zeta[2]) + Log[mu2/s]*(13/2 - ((13*I)/2)*Pi + 
          (41/2 + I*Pi)*zeta[2] - 12*zeta[3]) + (73/3 + (12*I)*Pi)*zeta[3] + 
        (137*zeta[4])/2) + Log[mu2/s]*(((7*I)/4)*Pi + (45/4 + (6*I)*Pi)*
         zeta[2] - ((41*I)/2)*Pi*zeta[3] + (-27 - (17*I)*Pi)*zeta[4]) + 
      (-1015/12 + ((261*I)/4)*Pi)*zeta[5] + 
      G[1, x]*(((13*I)/8)*Pi + (I/2)*Pi*Log[mu2/s]^3 + 
        zeta[2]*(-172 + ((91*I)/3)*Pi - 96*zeta[3]) + (75/4 + (37*I)*Pi)*
         zeta[3] + Log[mu2/s]^2*(((7*I)/4)*Pi + (-5/2 - (2*I)*Pi)*zeta[2] + 
          2*zeta[3]) + (517/4 - (67*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(((13*I)/2)*Pi + (-25/2 + ((7*I)/2)*Pi)*zeta[2] + 
          (4 + (4*I)*Pi)*zeta[3] + zeta[4]) + 25*zeta[5]) + 
      G[0, x]*(17/2 - ((1349*I)/64)*Pi - ((13*I)/8)*Pi*Log[mu2/s]^3 - 
        ((3*I)/16)*Pi*Log[mu2/s]^4 + Log[mu2/s]^2*(1/2 - ((107*I)/16)*Pi + 
          (-4 + ((3*I)/8)*Pi)*zeta[2] - (9*zeta[3])/2) + 
        (-1061/12 - ((209*I)/4)*Pi)*zeta[3] + 
        zeta[2]*(2735/12 - ((3833*I)/24)*Pi + (75*zeta[3])/2) + 
        Log[mu2/s]*(7/4 - ((315*I)/16)*Pi + (-11/2 - ((103*I)/8)*Pi)*
           zeta[2] + (-31/2 + (20*I)*Pi)*zeta[3] - 20*zeta[4]) + 
        (-1259/8 + ((3513*I)/32)*Pi)*zeta[4] + (67*zeta[5])/2) + 
      (8699*zeta[6])/48)/(1 - x))/Nc^2 + 
  (Nf*((-31/2 + (22*I)*Pi)*G[0, 1, 0, 1, x] + (-31/2 - ((10*I)/3)*Pi)*
      G[0, 1, 1, 0, x] + (1004/9 - ((80*I)/3)*Pi)*G[1, 1, 0, 0, x] - 
     (92*G[0, 0, 0, 0, 0, x])/3 + 28*G[0, 0, 0, 0, 1, x] + 
     28*G[0, 0, 0, 1, 0, x] - (196*G[0, 0, 0, 1, 1, x])/3 + 
     24*G[0, 0, 1, 0, 0, x] - (64*G[0, 0, 1, 0, 1, x])/3 - 
     (64*G[0, 0, 1, 1, 0, x])/3 + 58*G[0, 0, 1, 1, 1, x] + 
     (68*G[0, 1, 0, 0, 0, x])/3 - (32*G[0, 1, 0, 0, 1, x])/3 - 
     (32*G[0, 1, 0, 1, 0, x])/3 + (98*G[0, 1, 0, 1, 1, x])/3 - 
     (16*G[0, 1, 1, 0, 0, x])/3 + 2*G[0, 1, 1, 0, 1, x] + 
     2*G[0, 1, 1, 1, 0, x] - 24*G[0, 1, 1, 1, 1, x] + 
     (160*G[1, 0, 0, 0, 0, x])/3 - (88*G[1, 0, 0, 0, 1, x])/3 - 
     (88*G[1, 0, 0, 1, 0, x])/3 + (112*G[1, 0, 0, 1, 1, x])/3 - 
     (88*G[1, 0, 1, 0, 0, x])/3 + 16*G[1, 0, 1, 0, 1, x] + 
     16*G[1, 0, 1, 1, 0, x] - 30*G[1, 0, 1, 1, 1, x] - 
     (112*G[1, 1, 0, 0, 0, x])/3 + (32*G[1, 1, 0, 0, 1, x])/3 + 
     (32*G[1, 1, 0, 1, 0, x])/3 - 10*G[1, 1, 0, 1, 1, x] + 
     (16*G[1, 1, 1, 0, 0, x])/3 + 2*G[1, 1, 1, 0, 1, x] + 
     2*G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] + 
     G[0, 0, 0, 0, x]*(-772/9 - ((64*I)/3)*Pi - (56*Log[mu2/s])/3) + 
     G[1, 0, 0, 1, x]*(119/6 + ((16*I)/3)*Pi - (8*Log[mu2/s])/3) + 
     G[1, 0, 1, 0, x]*(119/6 - (16*I)*Pi - (8*Log[mu2/s])/3) + 
     G[0, 1, 1, 1, x]*(-812/9 - (24*I)*Pi - 2*Log[mu2/s]) + 
     G[1, 1, 1, 1, x]*(1006/9 + ((14*I)/3)*Pi - (4*Log[mu2/s])/3) + 
     G[0, 0, 1, 1, x]*(290/3 + ((106*I)/3)*Pi - (4*Log[mu2/s])/3) + 
     G[1, 1, 0, 1, x]*(-989/18 + ((4*I)/3)*Pi + (2*Log[mu2/s])/3) + 
     G[1, 1, 1, 0, x]*(-989/18 + (8*I)*Pi + (2*Log[mu2/s])/3) + 
     G[1, 0, 1, 1, x]*(-994/9 - (12*I)*Pi + 2*Log[mu2/s]) + 
     G[0, 0, 1, 0, x]*(257/6 + ((22*I)/3)*Pi + (14*Log[mu2/s])/3) + 
     G[0, 0, 0, 1, x]*(257/6 - ((98*I)/3)*Pi + (14*Log[mu2/s])/3) + 
     G[0, 1, 0, 0, x]*(110/9 + (18*I)*Pi + 6*Log[mu2/s]) + 
     G[1, 0, 0, 0, x]*(-272/9 + (34*I)*Pi + 10*Log[mu2/s]) + 
     G[1, 1, 1, x]*(-97/6 + ((119*I)/6)*Pi + (-37 - ((4*I)/3)*Pi)*
        Log[mu2/s] - Log[mu2/s]^2/3 - 15*zeta[2]) + 
     G[0, 0, 1, x]*(-11909/54 + ((607*I)/6)*Pi + (-115/3 + ((4*I)/3)*Pi)*
        Log[mu2/s] - Log[mu2/s]^2 - (41*zeta[2])/3) + 
     G[1, 0, 0, x]*(-1459/6 - ((1145*I)/18)*Pi + (-479/9 + ((20*I)/3)*Pi)*
        Log[mu2/s] - Log[mu2/s]^2/3 - (37*zeta[2])/3) + 
     G[0, 1, 0, x]*(-11909/54 - ((749*I)/18)*Pi + (-115/3 + (4*I)*Pi)*
        Log[mu2/s] - Log[mu2/s]^2 - (29*zeta[2])/3) + 
     G[1, 1, 0, x]*(272/3 + ((1777*I)/18)*Pi + (379/9 + ((2*I)/3)*Pi)*
        Log[mu2/s] + (31*zeta[2])/3) + G[1, 0, 1, x]*(272/3 - ((97*I)/2)*Pi + 
       (379/9 - ((2*I)/3)*Pi)*Log[mu2/s] + 13*zeta[2]) + 
     G[0, 0, 0, x]*(9829/27 + ((13*I)/2)*Pi + (445/9 - ((34*I)/3)*Pi)*
        Log[mu2/s] + (4*Log[mu2/s]^2)/3 + (47*zeta[2])/3) + 
     G[0, 1, 1, x]*(4186/27 - ((145*I)/2)*Pi + (299/9 + ((2*I)/3)*Pi)*
        Log[mu2/s] + (4*Log[mu2/s]^2)/3 + (59*zeta[2])/3) + 
     ((-I)*Pi*G[0, 0, 1, x] + (3*I)*Pi*G[0, 1, 0, x] + I*Pi*G[1, 0, 0, x] + 
       (46/3 - (3*I)*Pi)*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 
       3*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 
       G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 
       27*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 10*G[1, 1, 1, 0, x] - 
       13*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-49/2 + Log[mu2/s]) + 
       G[0, 1, 1, x]*(113/6 + Log[mu2/s]) + G[1, 1, 0, x]*
        (-49/2 - (16*I)*Pi + Log[mu2/s]) + G[0, 1, x]*(((113*I)/6)*Pi + 
         I*Pi*Log[mu2/s] - 12*zeta[2]) + G[1, 1, x]*(23/9 - ((28*I)/3)*Pi - 
         Log[mu2/s]/6 - Log[mu2/s]^2/2 - (23*zeta[2])/2) + 
       G[1, 0, x]*(((-49*I)/2)*Pi + I*Pi*Log[mu2/s] - 6*zeta[2]) + 
       G[1, x]*(((23*I)/9)*Pi - (I/6)*Pi*Log[mu2/s] - (I/2)*Pi*Log[mu2/s]^2 + 
         (74 + ((33*I)/2)*Pi)*zeta[2]))/x^2 + 
     G[1, 1, x]*(-4627/18 + ((136*I)/3)*Pi + (13/2 - (I/3)*Pi)*Log[mu2/s]^2 + 
       (-253/6 - ((22*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
        (-175/6 + ((163*I)/9)*Pi + 4*zeta[2]) - (82*zeta[3])/3) + 
     G[0, 0, x]*(-2395/18 + ((3145*I)/27)*Pi + (197/18 + ((13*I)/3)*Pi)*
        Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + Log[mu2/s]*
        (-1459/54 + (33*I)*Pi - (68*zeta[2])/3) + (-2831/18 - (14*I)*Pi)*
        zeta[2] - (76*zeta[3])/3) + zeta[2]*(-4379/6 + (261*I)*Pi - 
       16*zeta[3]) + Log[mu2/s]^2*((39/2 + (I/3)*Pi)*zeta[2] - 
       (4*zeta[3])/3) + (-2008/27 - ((1109*I)/9)*Pi)*zeta[3] + 
     G[1, 0, x]*(3511/18 - ((3359*I)/27)*Pi + (-157/18 - ((7*I)/3)*Pi)*
        Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + (1603/18 + ((68*I)/3)*Pi)*
        zeta[2] + Log[mu2/s]*(1517/54 - ((257*I)/9)*Pi + 6*zeta[2]) + 
       28*zeta[3]) + G[0, 1, x]*(3511/18 - ((1010*I)/27)*Pi + 
       (-157/18 - ((5*I)/3)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
       (2407/18 + ((32*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
        (1517/54 - ((203*I)/9)*Pi + (14*zeta[2])/3) + (86*zeta[3])/3) + 
     G[1, x]*(8611/72 - ((24661*I)/648)*Pi + (19/9 + ((4*I)/9)*Pi)*
        Log[mu2/s]^3 + (5*Log[mu2/s]^4)/18 + Log[mu2/s]^2*
        (26/9 + ((37*I)/9)*Pi + zeta[2]/2) + (4141/54 - ((449*I)/3)*Pi)*
        zeta[2] + (-17/2 + ((223*I)/9)*Pi)*zeta[3] + 
       Log[mu2/s]*(15515/648 + ((127*I)/27)*Pi + (-337/6 - I*Pi)*zeta[2] + 
         (61*zeta[3])/9) - (25*zeta[4])/3) + (-452 - ((191*I)/6)*Pi)*
      zeta[4] + G[0, x]*(-8611/72 + ((24661*I)/648)*Pi + 
       (-19/9 - ((4*I)/9)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/18 + 
       (8827/27 - ((155*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
        (-26/9 - ((37*I)/9)*Pi + (5*zeta[2])/2) + 
       Log[mu2/s]*(-15515/648 - ((127*I)/27)*Pi + (269/6 - (9*I)*Pi)*
          zeta[2] - (61*zeta[3])/9) + (-289/6 - ((55*I)/9)*Pi)*zeta[3] + 
       21*zeta[4]) + Log[mu2/s]*((-247/2 + ((199*I)/3)*Pi)*zeta[2] + 
       (80/9 - ((8*I)/3)*Pi)*zeta[3] + (152*zeta[4])/3) + 
     x*(21*G[0, 0, 0, 0, x] - (73*G[0, 0, 0, 1, x])/2 - 
       (73*G[0, 0, 1, 0, x])/2 - 19*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] + 
       (37*G[0, 1, 0, 1, x])/2 + (37*G[0, 1, 1, 0, x])/2 + 
       28*G[0, 1, 1, 1, x] + 28*G[1, 0, 0, 0, x] + (9*G[1, 0, 0, 1, x])/2 + 
       (9*G[1, 0, 1, 0, x])/2 + 34*G[1, 0, 1, 1, x] - 57*G[1, 1, 0, 0, x] + 
       (31*G[1, 1, 0, 1, x])/2 + (31*G[1, 1, 1, 0, x])/2 - 
       45*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-89/6 + ((43*I)/2)*Pi - 
         17*Log[mu2/s]) + G[0, 1, 1, x]*(-143/6 + ((59*I)/2)*Pi - 
         17*Log[mu2/s]) + G[1, 1, 0, x]*(-89/6 - ((117*I)/2)*Pi - 
         17*Log[mu2/s]) + G[0, 0, 0, x]*(-791/6 - ((61*I)/2)*Pi - 
         15*Log[mu2/s]) + G[0, 0, 1, x]*(467/6 - ((79*I)/2)*Pi + 
         16*Log[mu2/s]) + G[0, 1, 0, x]*(467/6 + ((81*I)/2)*Pi + 
         16*Log[mu2/s]) + G[1, 0, 0, x]*(413/6 + ((97*I)/2)*Pi + 
         16*Log[mu2/s]) + G[1, 1, 1, x]*(-235/6 - ((23*I)/2)*Pi + 
         18*Log[mu2/s]) + G[1, 0, x]*(-1016/9 + ((193*I)/6)*Pi + 
         (-131/6 + (6*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 - 
         (135*zeta[2])/2) + G[0, 1, x]*(-1016/9 + ((193*I)/6)*Pi + 
         (-131/6 + (6*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 - 
         (115*zeta[2])/2) + (1016/3 - ((193*I)/2)*Pi)*zeta[2] + 
       (131/2 - (18*I)*Pi)*Log[mu2/s]*zeta[2] - (21*Log[mu2/s]^2*zeta[2])/2 + 
       G[1, 1, x]*(1016/9 - ((193*I)/6)*Pi + (131/6 - (6*I)*Pi)*Log[mu2/s] - 
         (7*Log[mu2/s]^2)/2 + (43*zeta[2])/2) + 
       G[0, 0, x]*(1016/9 - ((193*I)/6)*Pi + (131/6 - (6*I)*Pi)*Log[mu2/s] - 
         (7*Log[mu2/s]^2)/2 + (195*zeta[2])/2) + 
       G[1, x]*((-289/6 + ((153*I)/2)*Pi)*zeta[2] + 18*Log[mu2/s]*zeta[2] - 
         (57*zeta[3])/2) + (9 + (72*I)*Pi)*zeta[3] + 
       G[0, x]*((-845/6 - ((45*I)/2)*Pi)*zeta[2] - 15*Log[mu2/s]*zeta[2] + 
         (95*zeta[3])/2) + (1651*zeta[4])/4) + 
     (((-961*I)/24)*Pi - ((20*I)/3)*Pi*G[0, 0, 0, 0, x] + 
       (5 - ((10*I)/3)*Pi)*G[0, 0, 1, 1, x] - (20*G[0, 0, 0, 0, 1, x])/3 - 
       (20*G[0, 0, 0, 1, 0, x])/3 + (4*G[0, 0, 1, 0, 0, x])/3 - 
       4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
       (2*G[0, 0, 1, 1, 1, x])/3 + 4*G[0, 1, 0, 0, 0, x] - 
       4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] + 
       2*G[0, 1, 0, 1, 1, x] - (20*G[0, 1, 1, 0, 0, x])/3 + 
       (10*G[0, 1, 1, 0, 1, x])/3 + (10*G[0, 1, 1, 1, 0, x])/3 - 
       (4*G[0, 1, 1, 1, 1, x])/3 - (172*G[1, 0, 0, 0, 0, x])/3 + 
       (92*G[1, 0, 0, 0, 1, x])/3 + (92*G[1, 0, 0, 1, 0, x])/3 - 
       (86*G[1, 0, 0, 1, 1, x])/3 + 28*G[1, 0, 1, 0, 0, x] - 
       (50*G[1, 0, 1, 0, 1, x])/3 - (50*G[1, 0, 1, 1, 0, x])/3 + 
       (50*G[1, 0, 1, 1, 1, x])/3 + (92*G[1, 1, 0, 0, 0, x])/3 - 
       20*G[1, 1, 0, 0, 1, x] - 20*G[1, 1, 0, 1, 0, x] + 
       (56*G[1, 1, 0, 1, 1, x])/3 - 8*G[1, 1, 1, 0, 0, x] + 
       (22*G[1, 1, 1, 0, 1, x])/3 + (22*G[1, 1, 1, 1, 0, x])/3 - 
       4*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 0, x]*(-344/9 - ((20*I)/3)*Pi - 
         6*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-344/9 - ((22*I)/3)*Pi - 
         6*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-70/9 - ((14*I)/3)*Pi - 
         (14*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(-200/9 - ((92*I)/3)*Pi - 
         4*Log[mu2/s]) + G[0, 1, 1, 1, x]*(1 + ((4*I)/3)*Pi - 
         (2*Log[mu2/s])/3) - ((19*I)/9)*Pi*Log[mu2/s]^3 - 
       ((5*I)/18)*Pi*Log[mu2/s]^4 + G[0, 1, 0, 1, x]*(17/9 - ((2*I)/3)*Pi + 
         (4*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(17/9 - (2*I)*Pi + 
         (4*Log[mu2/s])/3) + G[1, 1, 1, 1, x]*(506/9 + ((14*I)/3)*Pi + 
         (4*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(26/9 + (4*I)*Pi + 
         4*Log[mu2/s]) + G[0, 0, 0, 1, x]*(38/3 + (20*Log[mu2/s])/3) + 
       G[0, 0, 1, 0, x]*(38/3 + (4*I)*Pi + (20*Log[mu2/s])/3) + 
       G[1, 0, 0, 1, x]*(140/9 + ((26*I)/3)*Pi + (20*Log[mu2/s])/3) + 
       G[1, 0, 1, 0, x]*(140/9 + (18*I)*Pi + (20*Log[mu2/s])/3) + 
       G[1, 1, 0, 0, x]*(644/9 + (20*I)*Pi + (28*Log[mu2/s])/3) + 
       G[0, 0, 0, x]*(((38*I)/3)*Pi + ((20*I)/3)*Pi*Log[mu2/s]) + 
       G[1, 0, 1, x]*(2243/54 + ((17*I)/9)*Pi + (-53/9 + ((10*I)/3)*Pi)*
          Log[mu2/s] + (2*Log[mu2/s]^2)/3 - 8*zeta[2]) + 
       G[0, 1, 0, x]*(-175/9 - ((71*I)/9)*Pi + (-38/3 - ((4*I)/3)*Pi)*
          Log[mu2/s] - (10*Log[mu2/s]^2)/3 - (23*zeta[2])/3) + 
       G[1, 1, 0, x]*(2243/54 + ((247*I)/9)*Pi + (-53/9 + ((14*I)/3)*Pi)*
          Log[mu2/s] + (2*Log[mu2/s]^2)/3 - (14*zeta[2])/3) + 
       (44 - ((313*I)/6)*Pi)*zeta[2] + G[0, 1, 1, x]*
        (-197/6 + ((17*I)/9)*Pi + (-1 + ((2*I)/3)*Pi)*Log[mu2/s] + 
         (4*zeta[2])/3) + G[0, 0, 1, x]*(-175/9 + (5*I)*Pi - 
         (38*Log[mu2/s])/3 - (10*Log[mu2/s]^2)/3 + (13*zeta[2])/3) + 
       G[1, 0, 0, x]*(-275/27 - ((86*I)/9)*Pi + (-26/9 - ((20*I)/3)*Pi)*
          Log[mu2/s] - (14*Log[mu2/s]^2)/3 + (17*zeta[2])/3) + 
       G[1, 1, 1, x]*(-15 + (13*I)*Pi + (-5 - (4*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/3 + 15*zeta[2]) + Log[mu2/s]^2*(((-97*I)/18)*Pi + 
         ((7*I)/2)*Pi*zeta[2]) + G[0, 0, x]*(((-175*I)/9)*Pi - 
         ((38*I)/3)*Pi*Log[mu2/s] - ((10*I)/3)*Pi*Log[mu2/s]^2 - 
         ((43*I)/3)*Pi*zeta[2]) + G[1, 0, x]*(647/648 + ((2563*I)/54)*Pi + 
         (19/3 - ((2*I)/3)*Pi)*Log[mu2/s]^2 + (10*Log[mu2/s]^3)/9 + 
         (7/2 - ((32*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(145/9 + ((35*I)/9)*Pi + 
           (23*zeta[2])/3) - (215*zeta[3])/9) + 
       G[0, 1, x]*(647/648 - ((217*I)/6)*Pi + (19*Log[mu2/s]^2)/3 + 
         (10*Log[mu2/s]^3)/9 + Log[mu2/s]*(145/9 - I*Pi - (5*zeta[2])/3) + 
         (35/6 + ((4*I)/3)*Pi)*zeta[2] - (11*zeta[3])/9) + 
       ((20*I)/3)*Pi*zeta[3] + G[1, 1, x]*(-301/6 + ((424*I)/27)*Pi + 
         (5/2 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-65/6 - ((53*I)/9)*Pi - 
           4*zeta[2]) + (355/6 - I*Pi)*zeta[2] + (50*zeta[3])/3) + 
       Log[mu2/s]*(((-10151*I)/648)*Pi + (-16 - ((293*I)/18)*Pi)*zeta[2] - 
         ((37*I)/9)*Pi*zeta[3] - 80*zeta[4]) + ((98*I)/3)*Pi*zeta[4] + 
       G[1, x]*(-961/24 - ((389*I)/6)*Pi - (19*Log[mu2/s]^3)/9 - 
         (5*Log[mu2/s]^4)/18 + Log[mu2/s]^2*(-97/18 + ((5*I)/2)*Pi - 
           zeta[2]/2) + (-7453/54 - ((325*I)/18)*Pi)*zeta[2] + 
         Log[mu2/s]*(-10151/648 - ((11*I)/2)*Pi + (-35/6 - ((20*I)/3)*Pi)*
            zeta[2] - (37*zeta[3])/9) + (-56/9 - (14*I)*Pi)*zeta[3] + 
         64*zeta[4]) + G[0, x]*(((647*I)/648)*Pi + ((19*I)/3)*Pi*
          Log[mu2/s]^2 + ((10*I)/9)*Pi*Log[mu2/s]^3 + (10 + ((293*I)/18)*Pi)*
          zeta[2] + Log[mu2/s]*(((145*I)/9)*Pi + ((11*I)/3)*Pi*zeta[2]) + 
         ((37*I)/9)*Pi*zeta[3] + 80*zeta[4]))/x - 26*zeta[5] + 
     (((-2*I)/3)*Pi*G[1, 1, 1, 0, x] + (-18 + (72*I)*Pi)*
        G[0, 1, 1, 0, 0, x] + (8/3 - (48*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
       (8/3 - (24*I)*Pi)*G[0, 1, 1, 1, 0, x] + 2*G[1, 0, 1, 0, 0, x] - 
       (14*G[1, 1, 0, 0, 0, x])/3 + 2*G[1, 1, 0, 0, 1, x] + 
       2*G[1, 1, 0, 1, 0, x] - (2*G[1, 1, 1, 0, 0, x])/3 - 
       248*G[0, 0, 0, 0, 0, 0, x] + 184*G[0, 0, 0, 0, 0, 1, x] + 
       184*G[0, 0, 0, 0, 1, 0, x] + 84*G[0, 0, 0, 0, 1, 1, x] + 
       96*G[0, 0, 0, 1, 0, 0, x] - 60*G[0, 0, 0, 1, 0, 1, x] - 
       60*G[0, 0, 0, 1, 1, 0, x] - 180*G[0, 0, 0, 1, 1, 1, x] - 
       96*G[0, 0, 1, 0, 0, 0, x] + 32*G[0, 0, 1, 0, 0, 1, x] + 
       32*G[0, 0, 1, 0, 1, 0, x] - 148*G[0, 0, 1, 0, 1, 1, x] + 
       208*G[0, 0, 1, 1, 0, 0, x] - 124*G[0, 0, 1, 1, 0, 1, x] - 
       124*G[0, 0, 1, 1, 1, 0, x] + 220*G[0, 0, 1, 1, 1, 1, x] - 
       184*G[0, 1, 0, 0, 0, 0, x] + 128*G[0, 1, 0, 0, 0, 1, x] + 
       128*G[0, 1, 0, 0, 1, 0, x] - 120*G[0, 1, 0, 0, 1, 1, x] + 
       144*G[0, 1, 0, 1, 0, 0, x] - 128*G[0, 1, 0, 1, 0, 1, x] - 
       128*G[0, 1, 0, 1, 1, 0, x] + 160*G[0, 1, 0, 1, 1, 1, x] + 
       116*G[0, 1, 1, 0, 0, 0, x] - 44*G[0, 1, 1, 0, 0, 1, x] - 
       44*G[0, 1, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 1, 1, x] - 
       24*G[0, 1, 1, 1, 0, 0, x] + 80*G[1, 0, 0, 0, 0, 0, x] - 
       64*G[1, 0, 0, 0, 0, 1, x] - 64*G[1, 0, 0, 0, 1, 0, x] + 
       48*G[1, 0, 0, 0, 1, 1, x] - 48*G[1, 0, 0, 1, 0, 0, x] + 
       32*G[1, 0, 0, 1, 0, 1, x] + 32*G[1, 0, 0, 1, 1, 0, x] - 
       16*G[1, 0, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, 0, x] - 
       16*G[1, 1, 0, 0, 0, 1, x] - 16*G[1, 1, 0, 0, 1, 0, x] + 
       16*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 0, x]*(-476/3 - (28*I)*Pi - 
         64*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(-476/3 + (204*I)*Pi - 
         64*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(184 + (48*I)*Pi - 
         48*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-40/3 - (104*I)*Pi - 
         40*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-164/3 - 16*Log[mu2/s]) + 
       G[1, 0, 0, 0, 0, x]*(-152/3 - 16*Log[mu2/s]) + 
       G[0, 1, 0, 1, 1, x]*(448/3 + (16*I)*Pi - 16*Log[mu2/s]) + 
       G[0, 1, 0, 0, 0, x]*(358/3 - (72*I)*Pi - 16*Log[mu2/s]) + 
       G[1, 0, 0, 1, x]*(-58/9 - (10*I)*Pi - (8*Log[mu2/s])/3) + 
       G[1, 0, 0, 0, 1, x]*(142/3 + 16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
        (142/3 + 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-352/3 + (24*I)*Pi + 
         16*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-352/3 + (32*I)*Pi + 
         16*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-202/3 - (72*I)*Pi + 
         44*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-202/3 + (128*I)*Pi + 
         44*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(770/3 - (4*I)*Pi + 
         60*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(40/3 - (172*I)*Pi + 
         68*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-387 + ((104*I)/3)*Pi + 
         (-190/3 + (16*I)*Pi)*Log[mu2/s] + 10*Log[mu2/s]^2 - 294*zeta[2]) + 
       G[0, 1, 0, 0, x]*(406/3 + (8*I)*Pi + 6*Log[mu2/s] - 92*zeta[2]) + 
       G[1, 1, 0, 1, x]*((2*I)*Pi + 16*zeta[2]) + G[1, 0, 1, 0, x]*
        (-58/9 - ((2*I)/3)*Pi - (8*Log[mu2/s])/3 + 16*zeta[2]) + 
       G[0, 1, 1, 0, x]*(-247/3 - ((50*I)/3)*Pi - (4*Log[mu2/s])/3 + 
         20*zeta[2]) + G[1, 1, 0, 0, x]*(29/9 - ((4*I)/3)*Pi + 
         (4*Log[mu2/s])/3 + 32*zeta[2]) + G[0, 1, 1, 1, x]*
        (((8*I)/3)*Pi + 44*zeta[2]) + G[0, 0, 1, 1, x]*(-2120/9 + (64*I)*Pi + 
         (-158/3 + (16*I)*Pi)*Log[mu2/s] + 10*Log[mu2/s]^2 + 50*zeta[2]) + 
       G[0, 0, 1, 0, x]*(922/3 - ((76*I)/3)*Pi + (166/3 - (16*I)*Pi)*
          Log[mu2/s] - 10*Log[mu2/s]^2 + 78*zeta[2]) + 
       G[1, 0, 0, 0, x]*(140/9 + ((8*I)/3)*Pi + 6*Log[mu2/s] + 80*zeta[2]) + 
       G[0, 1, 0, 1, x]*(-247/3 + ((92*I)/3)*Pi - (4*Log[mu2/s])/3 + 
         108*zeta[2]) + G[0, 0, 0, 1, x]*(922/3 - (90*I)*Pi + 
         (166/3 - (16*I)*Pi)*Log[mu2/s] - 10*Log[mu2/s]^2 + 122*zeta[2]) + 
       G[0, 0, 1, x]*(-346/3 + ((206*I)/3)*Pi + Log[mu2/s]*
          (-28/9 + ((8*I)/3)*Pi - 8*zeta[2]) + (781/3 - (208*I)*Pi)*zeta[2] - 
         216*zeta[3]) + G[0, 1, 0, x]*(-346/3 + ((449*I)/9)*Pi + 
         Log[mu2/s]*(-28/9 + ((14*I)/3)*Pi - 20*zeta[2]) + 
         (859/3 - (44*I)*Pi)*zeta[2] - 68*zeta[3]) + 
       G[1, 0, 0, x]*(-1360/27 + ((35*I)/9)*Pi - Log[mu2/s]^2 + 
         Log[mu2/s]*(-47/9 + ((4*I)/3)*Pi - 32*zeta[2]) - (292*zeta[2])/3 - 
         32*zeta[3]) + G[1, 1, 0, x]*(((29*I)/9)*Pi + 
         ((4*I)/3)*Pi*Log[mu2/s] - 8*zeta[2] - 16*zeta[3]) + 
       (1754/27 + (39*I)*Pi)*zeta[3] - 86*zeta[3]^2 + 
       G[1, 0, 1, x]*(((-58*I)/9)*Pi + Log[mu2/s]*(((-8*I)/3)*Pi - 
           16*zeta[2]) - 26*zeta[2] + 16*zeta[3]) + 
       G[0, 1, 1, x]*(((-247*I)/3)*Pi + Log[mu2/s]*(((-4*I)/3)*Pi - 
           32*zeta[2]) + (332/3 - (4*I)*Pi)*zeta[2] + 52*zeta[3]) + 
       G[0, 0, 0, x]*(5935/27 - ((626*I)/9)*Pi + Log[mu2/s]^2 + 
         (992/3 - (68*I)*Pi)*zeta[2] + Log[mu2/s]*(91/9 - (6*I)*Pi + 
           72*zeta[2]) + 108*zeta[3]) + zeta[2]*(((-1754*I)/27)*Pi + 
         (-1693/3 - (60*I)*Pi)*zeta[3]) + G[0, 0, x]*
        (679/6 + ((3001*I)/27)*Pi + (-4105/9 + ((211*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(-1 + I*Pi + 20*zeta[2]) + Log[mu2/s]*
          (20/3 + (5*I)*Pi + (-320/3 + (32*I)*Pi)*zeta[2] - 24*zeta[3]) + 
         (-742/3 - (88*I)*Pi)*zeta[3] - 143*zeta[4]) + 
       G[1, x]*((29/3 - ((16*I)/3)*Pi)*zeta[3] + 
         zeta[2]*(((-29*I)/3)*Pi + 32*zeta[3]) + Log[mu2/s]*
          ((-4*I)*Pi*zeta[2] + 4*zeta[3] - 68*zeta[4]) - (233*zeta[4])/2) + 
       G[1, 0, x]*(((-1360*I)/27)*Pi - I*Pi*Log[mu2/s]^2 + 
         (263/9 + ((26*I)/3)*Pi)*zeta[2] + (130*zeta[3])/3 + 
         Log[mu2/s]*(((-47*I)/9)*Pi + 12*zeta[2] + 16*zeta[3]) - 4*zeta[4]) + 
       (-12139/36 + ((253*I)/3)*Pi)*zeta[4] + Log[mu2/s]^2*
        (I*Pi*zeta[2] - zeta[3] + (85*zeta[4])/2) + 
       G[1, 1, x]*(((8*I)/3)*Pi*zeta[2] - (8*zeta[3])/3 + 68*zeta[4]) + 
       G[0, 1, x]*(((-346*I)/3)*Pi + (-74/3 + ((193*I)/3)*Pi)*zeta[2] + 
         10*Log[mu2/s]^2*zeta[2] + (20 - (100*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(((-28*I)/9)*Pi + (-50 + (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) + 87*zeta[4]) + Log[mu2/s]*(((19*I)/9)*Pi*zeta[2] + 
         (-19/9 - ((32*I)/3)*Pi)*zeta[3] + (-479/2 + (68*I)*Pi)*zeta[4]) + 
       G[0, x]*(((679*I)/6)*Pi + Log[mu2/s]^2*((-I)*Pi - zeta[2] - 
           10*zeta[3]) + (1066/9 + ((20*I)/3)*Pi)*zeta[3] + 
         zeta[2]*(3980/27 - ((307*I)/9)*Pi + 266*zeta[3]) + 
         (-13 - (156*I)*Pi)*zeta[4] + Log[mu2/s]*(((20*I)/3)*Pi + 
           (113/9 - ((2*I)/3)*Pi)*zeta[2] + (44 - (16*I)*Pi)*zeta[3] + 
           51*zeta[4]) - 52*zeta[5]) + (-295 - (280*I)*Pi)*zeta[5] - 
       (17179*zeta[6])/24)/(1 - x)^2 + 
     (((5539*I)/54)*Pi + (8/3 - ((68*I)/3)*Pi)*G[1, 1, 1, 0, x] + 
       (196 - (42*I)*Pi)*G[0, 1, 1, 0, 0, x] + (-349/3 + (24*I)*Pi)*
        G[0, 1, 1, 0, 1, x] + (-349/3 + (18*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
       220*G[0, 1, 1, 1, 1, x] + 151*G[1, 0, 1, 0, 0, x] - 
       134*G[1, 0, 1, 0, 1, x] - 134*G[1, 0, 1, 1, 0, x] + 
       160*G[1, 0, 1, 1, 1, x] + (352*G[1, 1, 0, 0, 0, x])/3 - 
       44*G[1, 1, 0, 0, 1, x] - 44*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 0, 1, 1, x] - (68*G[1, 1, 1, 0, 0, x])/3 + 
       124*G[0, 0, 0, 0, 0, 0, x] - 92*G[0, 0, 0, 0, 0, 1, x] - 
       92*G[0, 0, 0, 0, 1, 0, x] - 78*G[0, 0, 0, 0, 1, 1, x] - 
       48*G[0, 0, 0, 1, 0, 0, x] + 30*G[0, 0, 0, 1, 0, 1, x] + 
       30*G[0, 0, 0, 1, 1, 0, x] + 126*G[0, 0, 0, 1, 1, 1, x] + 
       48*G[0, 0, 1, 0, 0, 0, x] - 10*G[0, 0, 1, 0, 0, 1, x] - 
       10*G[0, 0, 1, 0, 1, 0, x] + 92*G[0, 0, 1, 0, 1, 1, x] - 
       110*G[0, 0, 1, 1, 0, 0, x] + 62*G[0, 0, 1, 1, 0, 1, x] + 
       62*G[0, 0, 1, 1, 1, 0, x] - 134*G[0, 0, 1, 1, 1, 1, x] + 
       92*G[0, 1, 0, 0, 0, 0, x] - 64*G[0, 1, 0, 0, 0, 1, x] - 
       64*G[0, 1, 0, 0, 1, 0, x] + 72*G[0, 1, 0, 0, 1, 1, x] - 
       72*G[0, 1, 0, 1, 0, 0, x] + 64*G[0, 1, 0, 1, 0, 1, x] + 
       64*G[0, 1, 0, 1, 1, 0, x] - 92*G[0, 1, 0, 1, 1, 1, x] - 
       58*G[0, 1, 1, 0, 0, 0, x] + 16*G[0, 1, 1, 0, 0, 1, x] + 
       16*G[0, 1, 1, 0, 1, 0, x] + 8*G[0, 1, 1, 0, 1, 1, x] + 
       18*G[0, 1, 1, 1, 0, 0, x] - 40*G[1, 0, 0, 0, 0, 0, x] + 
       32*G[1, 0, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 0, 1, 0, x] - 
       24*G[1, 0, 0, 0, 1, 1, x] + 24*G[1, 0, 0, 1, 0, 0, x] - 
       16*G[1, 0, 0, 1, 0, 1, x] - 16*G[1, 0, 0, 1, 1, 0, x] + 
       8*G[1, 0, 0, 1, 1, 1, x] - 8*G[1, 1, 0, 0, 0, 0, x] + 
       8*G[1, 1, 0, 0, 0, 1, x] + 8*G[1, 1, 0, 0, 1, 0, x] - 
       8*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 1, x]*(502/3 + (122*I)*Pi - 
         34*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(-595/3 + (2*I)*Pi - 
         30*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(176/3 + (60*I)*Pi - 
         22*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(176/3 - (70*I)*Pi - 
         22*Log[mu2/s]) + G[1, 0, 1, 1, x]*(460/3 + (10*I)*Pi - 
         16*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(310/3 - 8*Log[mu2/s]) + 
       G[1, 0, 0, 1, 0, x]*(310/3 - 8*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
        (317/3 - 8*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(317/3 - (16*I)*Pi - 
         8*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-479/3 + 8*Log[mu2/s]) + 
       G[1, 0, 0, 1, 1, x]*(-242/3 + 8*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
        (-677/3 - (20*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
        (-512/3 + (36*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, 1, x]*
        (-1223/18 + (40*I)*Pi + (52*Log[mu2/s])/3) + G[0, 0, 1, 0, 0, x]*
        (-31/3 + (58*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
        (-317 - (48*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
        (322/3 + (14*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
        (322/3 - (138*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 0, 1, x]*
        (-2297/6 + (205*I)*Pi + (-209/3 + (8*I)*Pi)*Log[mu2/s] + 
         5*Log[mu2/s]^2 - 97*zeta[2]) + G[0, 0, 1, 0, x]*
        (-2297/6 - ((64*I)/3)*Pi + (-209/3 + (8*I)*Pi)*Log[mu2/s] + 
         5*Log[mu2/s]^2 - 57*zeta[2]) + G[0, 1, 0, 1, x]*
        (149 - ((244*I)/3)*Pi + (116*Log[mu2/s])/3 - 42*zeta[2]) + 
       G[1, 0, 0, 0, x]*(-143/18 - ((229*I)/3)*Pi - 20*Log[mu2/s] - 
         40*zeta[2]) + G[0, 1, 1, 1, x]*(8 + ((167*I)/3)*Pi - 48*Log[mu2/s] - 
         22*zeta[2]) + G[1, 1, 0, 0, x]*(61/18 + ((212*I)/3)*Pi - 
         (8*Log[mu2/s])/3 - 16*zeta[2]) + G[1, 1, 0, 1, x]*
        (8/3 - (48*I)*Pi - 8*zeta[2]) + G[1, 0, 1, 0, x]*
        (-1223/18 + ((103*I)/3)*Pi + (52*Log[mu2/s])/3 - 8*zeta[2]) + 
       G[0, 0, 1, 1, x]*(1828/9 - (184*I)*Pi + (223/3 - (8*I)*Pi)*
          Log[mu2/s] - 5*Log[mu2/s]^2 - zeta[2]) + G[0, 1, 1, 0, x]*
        (149 + ((355*I)/3)*Pi + (116*Log[mu2/s])/3 + 8*zeta[2]) + 
       G[1, 1, 1, x]*(((8*I)/3)*Pi + 44*zeta[2]) + G[0, 1, 0, 0, x]*
        (-791/3 - (103*I)*Pi - 38*Log[mu2/s] + 46*zeta[2]) + 
       G[0, 0, 0, 0, x]*(1173/2 + ((2*I)/3)*Pi + (275/3 - (8*I)*Pi)*
          Log[mu2/s] - 5*Log[mu2/s]^2 + 147*zeta[2]) + 
       G[0, 0, 0, x]*(-40307/108 + ((2351*I)/18)*Pi - 3*Log[mu2/s]^2 + 
         Log[mu2/s]*(-1315/18 + (16*I)*Pi - 36*zeta[2]) + 
         (-1643/6 + (34*I)*Pi)*zeta[2] - 54*zeta[3]) + 
       G[0, 1, 1, x]*(-3848/9 + ((313*I)/3)*Pi + 10*Log[mu2/s]^2 + 
         (-43/3 - (10*I)*Pi)*zeta[2] + Log[mu2/s]*(-158/3 + ((32*I)/3)*Pi + 
           16*zeta[2]) - 38*zeta[3]) + G[1, 0, 1, x]*
        (-85 + ((1513*I)/18)*Pi + 134*zeta[2] + Log[mu2/s]*
          (-4/3 + ((4*I)/3)*Pi + 8*zeta[2]) - 8*zeta[3]) + 
       (4076/27 + (64*I)*Pi)*zeta[3] + 55*zeta[3]^2 + 
       G[1, 1, 0, x]*(-85 + ((85*I)/18)*Pi + (-4/3 - ((8*I)/3)*Pi)*
          Log[mu2/s] + 32*zeta[2] + 8*zeta[3]) + G[1, 0, 0, x]*
        (3713/27 - ((607*I)/9)*Pi + 2*Log[mu2/s]^2 - (118*zeta[2])/3 + 
         Log[mu2/s]*(76/9 + ((4*I)/3)*Pi + 16*zeta[2]) + 16*zeta[3]) + 
       G[0, 1, 0, x]*(413 - ((625*I)/9)*Pi - 7*Log[mu2/s]^2 + 
         (-248/3 + (22*I)*Pi)*zeta[2] + Log[mu2/s]*(407/9 - ((40*I)/3)*Pi + 
           10*zeta[2]) + 34*zeta[3]) + G[0, 0, 1, x]*(413 - ((269*I)/2)*Pi - 
         7*Log[mu2/s]^2 + (-134/3 + (116*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(407/9 - ((28*I)/3)*Pi + 4*zeta[2]) + 120*zeta[3]) + 
       zeta[2]*(7127/27 - ((2672*I)/27)*Pi + (1733/3 + (54*I)*Pi)*zeta[3]) + 
       G[1, 1, x]*((-85*I)*Pi + Log[mu2/s]*(((-4*I)/3)*Pi - 32*zeta[2]) + 
         (200/3 - ((16*I)/3)*Pi)*zeta[2] + (160*zeta[3])/3 - 34*zeta[4]) + 
       Log[mu2/s]^2*((-2*I)*Pi + (-11 + I*Pi)*zeta[2] - 11*zeta[3] - 
         (85*zeta[4])/4) + G[0, 1, x]*(-313/9 - (19*I)*Pi + 
         Log[mu2/s]^2*((3*I)*Pi - 5*zeta[2]) + (149/6 - ((620*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]*(-40/9 - ((67*I)/9)*Pi + (-19 - (8*I)*Pi)*
            zeta[2] - 8*zeta[3]) + (-183 + (62*I)*Pi)*zeta[3] - 
         (21*zeta[4])/2) + (-33239/72 - ((529*I)/6)*Pi)*zeta[4] + 
       G[1, 0, x]*(-313/9 + ((1298*I)/27)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
         (2393/9 - ((178*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          (-40/9 + ((64*I)/9)*Pi - 40*zeta[2] - 8*zeta[3]) - 
         (302*zeta[3])/3 + 2*zeta[4]) + G[0, 0, x]*(-14701/432 + 
         ((2375*I)/54)*Pi + (2*Log[mu2/s]^3)/3 + Log[mu2/s]^2*
          (101/12 - (8*I)*Pi - 10*zeta[2]) + (19055/36 - ((170*I)/3)*Pi)*
          zeta[2] + (1121/6 + (56*I)*Pi)*zeta[3] + Log[mu2/s]*
          (151/36 - (11*I)*Pi + (839/6 - (16*I)*Pi)*zeta[2] + 12*zeta[3]) + 
         (209*zeta[4])/2) + Log[mu2/s]*(((89*I)/9)*Pi + 
         (671/9 - ((263*I)/9)*Pi)*zeta[2] + (509/9 - ((8*I)/3)*Pi)*zeta[3] + 
         (357/4 - (34*I)*Pi)*zeta[4]) + G[1, x]*(((-313*I)/9)*Pi + 
         10*Log[mu2/s]^2*zeta[2] + zeta[2]*(-304/3 + ((229*I)/3)*Pi - 
           16*zeta[3]) + (-24 - ((256*I)/3)*Pi)*zeta[3] + (357*zeta[4])/2 + 
         Log[mu2/s]*(((-40*I)/9)*Pi + (-34 + (20*I)*Pi)*zeta[2] + 
           12*zeta[3] + 34*zeta[4])) + (105 + (140*I)*Pi)*zeta[5] + 
       G[0, x]*(5539/54 - ((25453*I)/432)*Pi + ((2*I)/3)*Pi*Log[mu2/s]^3 + 
         zeta[2]*(-24274/27 + ((5165*I)/36)*Pi - 169*zeta[3]) + 
         (-3259/18 - ((511*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
          (-2 + ((101*I)/12)*Pi + 17*zeta[2] + 5*zeta[3]) + 
         Log[mu2/s]*(89/9 - ((17*I)/4)*Pi + (-1261/9 + ((191*I)/6)*Pi)*
            zeta[2] + (-27 + (8*I)*Pi)*zeta[3] - (51*zeta[4])/2) + 
         (-155 + ((171*I)/2)*Pi)*zeta[4] + 11*zeta[5]) + (24061*zeta[6])/48)/
      (1 - x)))/Nc + Nc*Nf*((-143*G[0, 0, 0, 0, 0, x])/3 - 
    (46*G[0, 0, 0, 0, 1, x])/3 - (46*G[0, 0, 0, 1, 0, x])/3 + 
    (34*G[0, 0, 0, 1, 1, x])/3 + (134*G[0, 0, 1, 0, 0, x])/3 + 
    9*G[0, 0, 1, 0, 1, x] + 9*G[0, 0, 1, 1, 0, x] - 
    (49*G[0, 0, 1, 1, 1, x])/3 + 43*G[0, 1, 0, 0, 0, x] - 
    (19*G[0, 1, 0, 0, 1, x])/3 - (19*G[0, 1, 0, 1, 0, x])/3 - 
    (29*G[0, 1, 0, 1, 1, x])/3 - (92*G[0, 1, 1, 0, 0, x])/3 - 
    (40*G[0, 1, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 1, 0, x])/3 + 
    (92*G[0, 1, 1, 1, 1, x])/3 + 25*G[1, 0, 0, 0, 0, x] + 
    (28*G[1, 0, 0, 0, 1, x])/3 + (28*G[1, 0, 0, 1, 0, x])/3 - 
    2*G[1, 0, 0, 1, 1, x] - 14*G[1, 0, 1, 0, 0, x] - 
    (25*G[1, 0, 1, 0, 1, x])/3 - (25*G[1, 0, 1, 1, 0, x])/3 + 
    (17*G[1, 0, 1, 1, 1, x])/3 - (25*G[1, 1, 0, 0, 0, x])/3 + 
    9*G[1, 1, 0, 0, 1, x] + 9*G[1, 1, 0, 1, 0, x] - 5*G[1, 1, 0, 1, 1, x] - 
    (28*G[1, 1, 1, 0, 0, x])/3 + (40*G[1, 1, 1, 0, 1, x])/3 + 
    (40*G[1, 1, 1, 1, 0, x])/3 - 12*G[1, 1, 1, 1, 1, x] + 
    G[1, 0, 0, 0, x]*(-2153/9 + ((49*I)/3)*Pi - 18*Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(163/9 + ((14*I)/3)*Pi - (38*Log[mu2/s])/3) + 
    G[1, 1, 0, 1, x]*(479/9 - ((14*I)/3)*Pi - (26*Log[mu2/s])/3) + 
    G[1, 1, 1, 0, x]*(479/9 - ((14*I)/3)*Pi - (26*Log[mu2/s])/3) + 
    G[0, 1, 0, 0, x]*(-806/3 + ((88*I)/3)*Pi - (22*Log[mu2/s])/3) + 
    G[1, 0, 1, 1, x]*(262/9 - ((10*I)/3)*Pi - (2*Log[mu2/s])/3) + 
    G[0, 0, 0, 1, x]*(-754/9 - ((8*I)/3)*Pi + (4*Log[mu2/s])/3) + 
    G[1, 0, 0, 1, x]*(-64/3 + ((26*I)/3)*Pi + (4*Log[mu2/s])/3) + 
    G[1, 0, 1, 0, x]*(-64/3 - (21*I)*Pi + (4*Log[mu2/s])/3) + 
    G[0, 0, 1, 0, x]*(-754/9 + (55*I)*Pi + (4*Log[mu2/s])/3) + 
    G[1, 1, 1, 1, x]*(-83/3 + ((16*I)/3)*Pi + 4*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(317/9 - ((2*I)/3)*Pi + (20*Log[mu2/s])/3) + 
    G[0, 1, 0, 1, x]*(-26/9 - ((22*I)/3)*Pi + (26*Log[mu2/s])/3) + 
    G[0, 1, 1, 0, x]*(-26/9 - ((106*I)/3)*Pi + (26*Log[mu2/s])/3) + 
    G[1, 1, 0, 0, x]*(1558/9 + (10*I)*Pi + (28*Log[mu2/s])/3) + 
    G[0, 0, 0, 0, x]*(3506/9 - ((149*I)/3)*Pi + (40*Log[mu2/s])/3) + 
    G[1, 1, 0, x]*(-4370/27 + ((1885*I)/9)*Pi + (-152/9 + ((8*I)/3)*Pi)*
       Log[mu2/s] + Log[mu2/s]^2 - (130*zeta[2])/3) + 
    G[1, 1, 1, x]*(3787/27 + ((151*I)/9)*Pi + (-79/9 - ((8*I)/3)*Pi)*
       Log[mu2/s] + Log[mu2/s]^2 - (80*zeta[2])/3) + 
    G[0, 0, 1, x]*(3203/54 - ((35*I)/9)*Pi + (134/3 + (4*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 - (44*zeta[2])/3) + G[1, 0, 1, x]*
     (-4370/27 - ((82*I)/9)*Pi + (-152/9 + ((8*I)/3)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - (4*zeta[2])/3) + G[0, 1, 0, x]*
     (3203/54 - ((2042*I)/9)*Pi + (134/3 - ((8*I)/3)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 + 6*zeta[2]) + G[1, 0, 0, x]*(593/27 - ((2084*I)/9)*Pi + 
      (29 - ((56*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + (56*zeta[2])/3) + 
    G[0, 0, 0, x]*(5107/54 + (249*I)*Pi + (-511/9 + ((56*I)/3)*Pi)*
       Log[mu2/s] + 2*Log[mu2/s]^2 + (74*zeta[2])/3) + 
    G[0, 1, 1, x]*(-931/18 - ((34*I)/9)*Pi + (-19 - (4*I)*Pi)*Log[mu2/s] + 
      (134*zeta[2])/3) + ((3*I)*Pi*G[0, 0, 1, x] - (5*I)*Pi*G[0, 1, 0, x] + 
      I*Pi*G[1, 0, 0, x] + (41/3 - I*Pi)*G[1, 1, 1, x] + 3*G[0, 0, 1, 1, x] - 
      5*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 
      G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
      5*G[1, 1, 0, 0, x] + 9*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 0, x] - 
      10*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-109/6 - 3*Log[mu2/s]) + 
      G[1, 0, 1, x]*(25/6 - 3*Log[mu2/s]) + G[1, 1, 0, x]*
       (25/6 + I*Pi - 3*Log[mu2/s]) + G[1, 1, x]*(-245/18 + (12*I)*Pi - 
        (35*Log[mu2/s])/6 + (3*Log[mu2/s]^2)/2 - (39*zeta[2])/2) + 
      G[1, 0, x]*(((25*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
      G[0, 1, x]*(((-109*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
      G[1, x]*(((-245*I)/18)*Pi - ((35*I)/6)*Pi*Log[mu2/s] + 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (5 + ((3*I)/2)*Pi)*zeta[2]))/x^2 + 
    G[0, 1, x]*(2057/9 + ((4117*I)/54)*Pi + (-55/18 + (2*I)*Pi)*
       Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (3707/54 + ((176*I)/9)*Pi - (124*zeta[2])/3) + 
      (-37/6 + ((55*I)/3)*Pi)*zeta[2] - (167*zeta[3])/3) + 
    (-10663/54 - ((2015*I)/9)*Pi)*zeta[3] + 
    Log[mu2/s]^2*((45/2 + (2*I)*Pi)*zeta[2] + zeta[3]) + 
    G[1, 1, x]*(-3913/18 - ((4109*I)/54)*Pi + (15/2 + (2*I)*Pi)*
       Log[mu2/s]^2 + (-289/18 + ((59*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(-109/2 - ((32*I)/3)*Pi + (44*zeta[2])/3) + 
      (35*zeta[3])/3) + G[1, 0, x]*(2057/9 - ((3847*I)/54)*Pi + 
      (-55/18 + (4*I)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(3707/54 + (6*I)*Pi - 8*zeta[2]) + (4531/18 + (3*I)*Pi)*
       zeta[2] + (47*zeta[3])/3) + zeta[2]*(-1413/2 - ((2123*I)/54)*Pi + 
      34*zeta[3]) + G[0, 0, x]*(-4315/18 + ((3839*I)/54)*Pi + 
      (-25/18 - (8*I)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + 
      (-391/6 - (23*I)*Pi)*zeta[2] + Log[mu2/s]*(-4471/54 - ((134*I)/9)*Pi + 
        (80*zeta[2])/3) + (103*zeta[3])/3) + 
    Log[mu2/s]*((-327/2 - ((44*I)/9)*Pi)*zeta[2] + (19/9 + ((20*I)/3)*Pi)*
       zeta[3] - (112*zeta[4])/3) + (-56525/36 + ((307*I)/6)*Pi)*zeta[4] + 
    G[1, x]*(612305/5832 + ((29317*I)/648)*Pi + (-73/27 - (2*I)*Pi)*
       Log[mu2/s]^3 - (5*Log[mu2/s]^4)/6 + (30953/162 - ((3773*I)/18)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-61/54 - ((11*I)/3)*Pi + (53*zeta[2])/6) + 
      (502/3 + (27*I)*Pi)*zeta[3] + Log[mu2/s]*(22081/648 + ((107*I)/9)*Pi + 
        (-329/18 - ((23*I)/3)*Pi)*zeta[2] + 5*zeta[3]) + (51*zeta[4])/2) + 
    G[0, x]*(-612305/5832 - ((29317*I)/648)*Pi + (73/27 + (2*I)*Pi)*
       Log[mu2/s]^3 + (5*Log[mu2/s]^4)/6 + Log[mu2/s]^2*
       (61/54 + ((11*I)/3)*Pi - (35*zeta[2])/6) + (-2548/81 + ((515*I)/2)*Pi)*
       zeta[2] + Log[mu2/s]*(-22081/648 - ((107*I)/9)*Pi + 
        (-1171/18 + I*Pi)*zeta[2] - 11*zeta[3]) + (-544/3 - (7*I)*Pi)*
       zeta[3] + (1439*zeta[4])/6) + 
    (((-342197*I)/5832)*Pi + (20*I)*Pi*G[0, 0, 0, 0, x] - 
      6*G[0, 0, 1, 1, x] + 20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
      (32*G[0, 0, 1, 0, 0, x])/3 + (46*G[0, 0, 1, 0, 1, x])/3 + 
      (46*G[0, 0, 1, 1, 0, x])/3 - (46*G[0, 0, 1, 1, 1, x])/3 - 
      24*G[0, 1, 0, 0, 0, x] + (40*G[0, 1, 0, 0, 1, x])/3 + 
      (40*G[0, 1, 0, 1, 0, x])/3 + (26*G[0, 1, 0, 1, 1, x])/3 + 
      20*G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
      2*G[0, 1, 1, 1, 0, x] - (40*G[0, 1, 1, 1, 1, x])/3 - 
      (128*G[1, 0, 0, 0, 0, x])/3 + 12*G[1, 0, 0, 0, 1, x] + 
      12*G[1, 0, 0, 1, 0, x] - (40*G[1, 0, 0, 1, 1, x])/3 + 
      (56*G[1, 0, 1, 0, 0, x])/3 + (22*G[1, 0, 1, 0, 1, x])/3 + 
      (22*G[1, 0, 1, 1, 0, x])/3 + (20*G[1, 0, 1, 1, 1, x])/3 + 
      (44*G[1, 1, 0, 0, 0, x])/3 + (4*G[1, 1, 0, 0, 1, x])/3 + 
      (4*G[1, 1, 0, 1, 0, x])/3 + 2*G[1, 1, 0, 1, 1, x] + 
      (74*G[1, 1, 1, 0, 0, x])/3 - (76*G[1, 1, 1, 0, 1, x])/3 - 
      (76*G[1, 1, 1, 1, 0, x])/3 + 12*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 0, x]*(-191/3 - (8*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-146/9 - 20*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (-146/9 - ((46*I)/3)*Pi - 20*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (-403/9 + ((26*I)/3)*Pi - (52*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, x]*(-403/9 - ((56*I)/3)*Pi - (52*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(169/9 + ((28*I)/3)*Pi - (26*Log[mu2/s])/3) + 
      G[0, 1, 0, 1, x]*(169/9 + ((40*I)/3)*Pi - (26*Log[mu2/s])/3) + 
      G[1, 1, 1, 1, x]*(-46/3 - ((52*I)/3)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-304/9 - ((40*I)/3)*Pi - (8*Log[mu2/s])/3) + 
      ((73*I)/27)*Pi*Log[mu2/s]^3 + ((5*I)/6)*Pi*Log[mu2/s]^4 + 
      G[1, 0, 1, 1, x]*(12 + (16*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-143/9 - ((20*I)/3)*Pi + (26*Log[mu2/s])/3) + 
      G[1, 1, 1, 0, x]*(317/9 + (12*I)*Pi + (38*Log[mu2/s])/3) + 
      G[1, 1, 0, 1, x]*(317/9 + (16*I)*Pi + (38*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(38 - (12*I)*Pi + (56*Log[mu2/s])/3) + 
      G[0, 0, 0, x]*(((-146*I)/9)*Pi - (20*I)*Pi*Log[mu2/s]) + 
      G[1, 0, 0, x]*(1871/27 + ((403*I)/9)*Pi + (464/9 + ((52*I)/3)*Pi)*
         Log[mu2/s] + 8*Log[mu2/s]^2 - (205*zeta[2])/3) + 
      G[0, 1, 0, x]*(-101/27 + ((11*I)/9)*Pi + (146/9 + ((26*I)/3)*Pi)*
         Log[mu2/s] + 10*Log[mu2/s]^2 - (181*zeta[2])/3) + 
      G[0, 0, 1, x]*(-101/27 - (6*I)*Pi + (146*Log[mu2/s])/9 + 
        10*Log[mu2/s]^2 - (173*zeta[2])/3) + G[0, 1, 1, x]*
       (29 + ((80*I)/9)*Pi + 6*Log[mu2/s] - (8*zeta[2])/3) + 
      G[1, 0, 1, x]*(-1022/27 - ((400*I)/9)*Pi + (-35/3 - ((40*I)/3)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2 + (77*zeta[2])/3) + 
      G[1, 1, 1, x]*(-250/27 + ((86*I)/3)*Pi + (79/9 + ((20*I)/3)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2 + (79*zeta[2])/3) + 
      G[1, 1, 0, x]*(-1022/27 - ((361*I)/9)*Pi + (-35/3 - ((28*I)/3)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2 + (139*zeta[2])/3) + 
      Log[mu2/s]^2*(((-47*I)/54)*Pi - ((35*I)/6)*Pi*zeta[2]) + 
      G[0, 0, x]*(((-101*I)/27)*Pi + ((146*I)/9)*Pi*Log[mu2/s] + 
        (10*I)*Pi*Log[mu2/s]^2 - ((35*I)/3)*Pi*zeta[2]) + 
      zeta[2]*(23 - ((12881*I)/162)*Pi - 96*zeta[3]) + 
      G[1, 1, x]*(211/6 - ((331*I)/9)*Pi - 3*Log[mu2/s]^2 + 
        Log[mu2/s]*(31/3 - ((80*I)/9)*Pi - (44*zeta[2])/3) + 
        (-124/9 - ((64*I)/3)*Pi)*zeta[2] - (44*zeta[3])/3) + 
      G[1, 0, x]*(13585/648 + ((896*I)/27)*Pi + (-73/9 - I*Pi)*Log[mu2/s]^2 - 
        (10*Log[mu2/s]^3)/3 + (-907/18 - ((37*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(47/27 + ((71*I)/3)*Pi + 23*zeta[2]) - (5*zeta[3])/3) - 
      ((22*I)/9)*Pi*zeta[3] + G[0, 1, x]*(13585/648 + (27*I)*Pi - 
        (73*Log[mu2/s]^2)/9 - (10*Log[mu2/s]^3)/3 + (-821/18 - ((28*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(47/27 + (6*I)*Pi + (113*zeta[2])/3) + 
        33*zeta[3]) + Log[mu2/s]*(((-18553*I)/648)*Pi - 
        ((93*I)/2)*Pi*zeta[2] - ((67*I)/3)*Pi*zeta[3]) + 
      G[0, x]*(((13585*I)/648)*Pi - ((73*I)/9)*Pi*Log[mu2/s]^2 - 
        ((10*I)/3)*Pi*Log[mu2/s]^3 + (6 + ((93*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((47*I)/27)*Pi + ((35*I)/3)*Pi*zeta[2]) + 
        ((163*I)/3)*Pi*zeta[3]) + G[1, x]*(-342197/5832 + ((55*I)/2)*Pi + 
        (73*Log[mu2/s]^3)/27 + (5*Log[mu2/s]^4)/6 + 
        Log[mu2/s]^2*(-47/54 - (3*I)*Pi - (53*zeta[2])/6) + 
        (7009/162 + (46*I)*Pi)*zeta[2] + Log[mu2/s]*(-18553/648 + 
          ((31*I)/3)*Pi + (437/18 + ((28*I)/3)*Pi)*zeta[2] - zeta[3]) + 
        (770/9 - ((52*I)/3)*Pi)*zeta[3] - (32*zeta[4])/3) - 
      (105*I)*Pi*zeta[4])/x + x*(-193*G[0, 0, 0, 0, x] + 
      36*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] - 9*G[0, 0, 1, 1, x] + 
      (419*G[0, 1, 0, 0, x])/3 + (10*G[0, 1, 0, 1, x])/3 + 
      (10*G[0, 1, 1, 0, x])/3 - (49*G[0, 1, 1, 1, x])/3 + 
      (391*G[1, 0, 0, 0, x])/3 + (14*G[1, 0, 0, 1, x])/3 + 
      (14*G[1, 0, 1, 0, x])/3 - (29*G[1, 0, 1, 1, x])/3 - 
      97*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 
      15*G[1, 1, 1, 1, x] + G[0, 0, 1, 0, 0, x] - G[0, 0, 1, 0, 1, x] - 
      G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
      G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] - G[0, 1, 0, 1, 1, x] - 
      G[1, 0, 1, 0, 0, x] + G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - 
      G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
      G[1, 1, 0, 1, 0, x] + G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 0, x]*(-15 + (123*I)*Pi - 20*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 0, 1, x]*(103/2 + (5*I)*Pi + 10*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 0, 0, x]*(-164/3 + (115*I)*Pi - 20*Log[mu2/s] - zeta[2]) + 
      G[0, 1, 1, x]*(71/6 - (3*I)*Pi + 10*Log[mu2/s] - zeta[2]) + 
      (59 + (12*I)*Pi)*Log[mu2/s]*zeta[2] - 9*Log[mu2/s]^2*zeta[2] + 
      G[1, 1, 1, x]*(-145/3 - (9*I)*Pi + zeta[2]) + 
      G[0, 0, 0, x]*(109/6 - (127*I)*Pi + 30*Log[mu2/s] + zeta[2]) + 
      G[0, 0, 1, x]*(-15 + (7*I)*Pi - 20*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 1, 0, x]*(103/2 - (111*I)*Pi + 10*Log[mu2/s] + 2*zeta[2]) + 
      zeta[2]*(632/3 + ((137*I)/2)*Pi - 5*zeta[3]) + 
      G[1, 1, x]*(632/9 + ((137*I)/6)*Pi + (59/3 + (4*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + (58*zeta[2])/3 - 3*zeta[3]) + 
      G[0, 0, x]*(632/9 + ((137*I)/6)*Pi + (59/3 + (4*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + (146*zeta[2])/3 - 3*zeta[3]) + 
      (119/3 + (124*I)*Pi)*zeta[3] + G[1, 0, x]*(-632/9 - ((137*I)/6)*Pi + 
        (-59/3 - (4*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - (328*zeta[2])/3 + 
        3*zeta[3]) + G[0, 1, x]*(-632/9 - ((137*I)/6)*Pi + 
        (-59/3 - (4*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - (56*zeta[2])/3 + 
        3*zeta[3]) + G[1, x]*((-88 + (99*I)*Pi)*zeta[2] - 101*zeta[3] - 
        (17*zeta[4])/2) + (8963*zeta[4])/12 + 
      G[0, x]*((-43/2 - (135*I)*Pi)*zeta[2] + 30*Log[mu2/s]*zeta[2] + 
        99*zeta[3] + (17*zeta[4])/2) - 10*zeta[5]) - (34*zeta[5])/3 + 
    x^2*((-2*G[0, 0, 1, 0, 0, x])/3 + (2*G[0, 0, 1, 0, 1, x])/3 + 
      (2*G[0, 0, 1, 1, 0, x])/3 - (2*G[0, 0, 1, 1, 1, x])/3 + 
      (2*G[0, 1, 0, 0, 0, x])/3 - (2*G[0, 1, 0, 0, 1, x])/3 - 
      (2*G[0, 1, 0, 1, 0, x])/3 + (2*G[0, 1, 0, 1, 1, x])/3 + 
      (2*G[1, 0, 1, 0, 0, x])/3 - (2*G[1, 0, 1, 0, 1, x])/3 - 
      (2*G[1, 0, 1, 1, 0, x])/3 + (2*G[1, 0, 1, 1, 1, x])/3 - 
      (2*G[1, 1, 0, 0, 0, x])/3 + (2*G[1, 1, 0, 0, 1, x])/3 + 
      (2*G[1, 1, 0, 1, 0, x])/3 - (2*G[1, 1, 0, 1, 1, x])/3 - 
      (2*G[0, 0, 0, x]*zeta[2])/3 - (4*G[0, 0, 1, x]*zeta[2])/3 + 
      (4*G[0, 1, 0, x]*zeta[2])/3 + (2*G[0, 1, 1, x]*zeta[2])/3 + 
      (2*G[1, 0, 0, x]*zeta[2])/3 + (4*G[1, 0, 1, x]*zeta[2])/3 - 
      (4*G[1, 1, 0, x]*zeta[2])/3 - (2*G[1, 1, 1, x]*zeta[2])/3 + 
      2*G[0, 0, x]*zeta[3] - 2*G[0, 1, x]*zeta[3] - 2*G[1, 0, x]*zeta[3] + 
      2*G[1, 1, x]*zeta[3] + (10*zeta[2]*zeta[3])/3 - 
      (17*G[0, x]*zeta[4])/3 + (17*G[1, x]*zeta[4])/3 + (20*zeta[5])/3) + 
    (((14*I)/3)*Pi*G[1, 0, 1, 1, x] + ((2*I)/3)*Pi*G[1, 1, 0, 1, x] - 
      ((2*I)/3)*Pi*G[1, 1, 1, 0, x] + (368/3 + (8*I)*Pi)*
       G[0, 0, 1, 1, 1, x] + (140 + (10*I)*Pi)*G[0, 1, 0, 0, 0, x] + 
      (-146 - (60*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-146 + (26*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (382/3 + (24*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
      (26 - (52*I)*Pi)*G[0, 1, 1, 0, 0, x] + (-8/3 + (36*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (-8/3 + (16*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
      (16*G[1, 0, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 0, 1, x])/3 + 
      (4*G[1, 0, 0, 1, 0, x])/3 - (22*G[1, 0, 0, 1, 1, x])/3 - 
      4*G[1, 0, 1, 0, 0, x] + (14*G[1, 0, 1, 0, 1, x])/3 + 
      (14*G[1, 0, 1, 1, 0, x])/3 - 2*G[1, 1, 0, 0, 0, x] + 
      (2*G[1, 1, 0, 0, 1, x])/3 + (2*G[1, 1, 0, 1, 0, x])/3 - 
      (2*G[1, 1, 1, 0, 0, x])/3 + 502*G[0, 0, 0, 0, 0, 0, x] - 
      160*G[0, 0, 0, 0, 0, 1, x] - 160*G[0, 0, 0, 0, 1, 0, x] + 
      60*G[0, 0, 0, 0, 1, 1, x] - 310*G[0, 0, 0, 1, 0, 0, x] - 
      20*G[0, 0, 0, 1, 0, 1, x] - 20*G[0, 0, 0, 1, 1, 0, x] + 
      108*G[0, 0, 0, 1, 1, 1, x] - 128*G[0, 0, 1, 0, 0, 0, x] - 
      52*G[0, 0, 1, 0, 0, 1, x] - 52*G[0, 0, 1, 0, 1, 0, x] + 
      56*G[0, 0, 1, 0, 1, 1, x] + 84*G[0, 0, 1, 1, 0, 0, x] + 
      84*G[0, 0, 1, 1, 0, 1, x] + 84*G[0, 0, 1, 1, 1, 0, x] - 
      76*G[0, 0, 1, 1, 1, 1, x] + 74*G[0, 1, 0, 0, 0, 0, x] - 
      64*G[0, 1, 0, 0, 0, 1, x] - 64*G[0, 1, 0, 0, 1, 0, x] + 
      4*G[0, 1, 0, 0, 1, 1, x] - 30*G[0, 1, 0, 1, 0, 0, x] + 
      56*G[0, 1, 0, 1, 0, 1, x] + 56*G[0, 1, 0, 1, 1, 0, x] - 
      32*G[0, 1, 0, 1, 1, 1, x] - 84*G[0, 1, 1, 0, 0, 0, x] + 
      32*G[0, 1, 1, 0, 0, 1, x] + 32*G[0, 1, 1, 0, 1, 0, x] + 
      4*G[0, 1, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, 0, 0, x]*(-16 + (242*I)*Pi - 100*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-30 + (28*I)*Pi - 60*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-332/3 - (16*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-332/3 + (148*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-23/3 - ((2*I)/3)*Pi - (4*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, x]*(-23/3 - ((22*I)/3)*Pi - (4*Log[mu2/s])/3) + 
      G[1, 1, 0, 0, x]*(65/9 + (4*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*
       (329/9 + ((74*I)/3)*Pi + (4*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(15 - ((2*I)/3)*Pi + (10*Log[mu2/s])/3) + 
      G[0, 0, 1, 0, 0, x]*(224/3 - (140*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(40 - (20*I)*Pi + 80*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(40 - (250*I)*Pi + 80*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(329/9 - ((52*I)/3)*Pi + (4*Log[mu2/s])/3 - 
        60*zeta[2]) + G[0, 0, 1, 1, x]*(-62/3 - ((146*I)/3)*Pi + 
        (-182/3 - (8*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 58*zeta[2]) + 
      G[0, 1, 1, 1, x]*(((-8*I)/3)*Pi - 12*zeta[2]) + 
      G[1, 0, 1, x]*(((-23*I)/3)*Pi - ((4*I)/3)*Pi*Log[mu2/s] - 
        (20*zeta[2])/3) + G[1, 1, 0, x]*(((65*I)/9)*Pi + 
        ((4*I)/3)*Pi*Log[mu2/s] - (20*zeta[2])/3) + 
      G[1, 0, 0, x]*(-919/27 - ((17*I)/9)*Pi - (83*Log[mu2/s])/9 - 
        Log[mu2/s]^2 - 2*zeta[2]) + G[0, 0, 0, 0, x]*
       (653/9 - ((134*I)/3)*Pi + (-206/3 - (8*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 2*zeta[2]) + G[0, 0, 0, 1, x]*
       (10/3 + ((214*I)/3)*Pi + (184/3 + (8*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + 134*zeta[2]) + G[0, 1, 0, 0, x]*
       (-1348/9 - (4*I)*Pi + 2*Log[mu2/s] + 144*zeta[2]) + 
      G[0, 0, 1, 0, x]*(10/3 + ((76*I)/3)*Pi + (184/3 + (8*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 + 222*zeta[2]) + 
      G[0, 0, 0, x]*(-289/18 + (125*I)*Pi + 3*Log[mu2/s]^2 + 
        Log[mu2/s]*(442/9 - ((4*I)/3)*Pi - 120*zeta[2]) + 
        (-4 + (236*I)*Pi)*zeta[2] - 112*zeta[3]) + 
      G[0, 1, 0, x]*(1423/54 - ((388*I)/3)*Pi - Log[mu2/s]^2 + 
        Log[mu2/s]*(-145/9 + ((4*I)/3)*Pi - 20*zeta[2]) + 
        (964/3 + (48*I)*Pi)*zeta[2] - 108*zeta[3]) + 
      G[1, 1, x]*(((4*I)/3)*Pi*zeta[2] - (4*zeta[3])/3) + 
      (-1087/18 + ((1478*I)/9)*Pi)*zeta[3] + 220*zeta[3]^2 + 
      G[1, 0, x]*(((-919*I)/27)*Pi - I*Pi*Log[mu2/s]^2 + 
        (508/9 + ((22*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-83*I)/9)*Pi + 
          (32*zeta[2])/3) + (14*zeta[3])/3) + G[0, 1, 1, x]*
       (((329*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s] + (382/3 + (16*I)*Pi)*
         zeta[2] + 16*zeta[3]) + G[0, 0, 1, x]*(1423/54 - ((301*I)/9)*Pi - 
        Log[mu2/s]^2 + Log[mu2/s]*(-145/9 - ((4*I)/3)*Pi - 40*zeta[2]) + 
        (604/3 - (120*I)*Pi)*zeta[2] + 200*zeta[3]) + 
      zeta[2]*(((1087*I)/18)*Pi + (-1732/3 - (272*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(347/9 + ((331*I)/54)*Pi + (-1919/6 - ((250*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-3/2 + (2*I)*Pi + 12*zeta[2]) + 
        (-748/3 - (68*I)*Pi)*zeta[3] + Log[mu2/s]*(-25/6 + (30*I)*Pi + 
          (-404/3 - (16*I)*Pi)*zeta[2] + 40*zeta[3]) - 1359*zeta[4]) + 
      G[0, 1, x]*(((1423*I)/54)*Pi + (-251/9 - ((214*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-I)*Pi + 6*zeta[2]) + Log[mu2/s]*(((-145*I)/9)*Pi + 
          (-54 - (8*I)*Pi)*zeta[2]) + (56 - (108*I)*Pi)*zeta[3] - 
        22*zeta[4]) + G[1, x]*(((-134*I)/9)*Pi*zeta[2] + 
        (134/9 - ((26*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((-8*I)/3)*Pi*zeta[2] + 
          (8*zeta[3])/3) - 9*zeta[4]) + (-2611/4 - ((536*I)/3)*Pi)*zeta[4] + 
      (51*Log[mu2/s]^2*zeta[4])/2 + Log[mu2/s]*(((-62*I)/9)*Pi*zeta[2] + 
        (62/9 - ((28*I)/3)*Pi)*zeta[3] + (-1589/6 - (34*I)*Pi)*zeta[4]) + 
      (-989/3 + (220*I)*Pi)*zeta[5] + G[0, x]*(((347*I)/9)*Pi + 
        zeta[2]*(-731/18 + ((1303*I)/18)*Pi - 26*zeta[3]) + 
        Log[mu2/s]^2*(((-3*I)/2)*Pi - 6*zeta[3]) + (2329*zeta[3])/9 + 
        Log[mu2/s]*(((-25*I)/6)*Pi + (86*zeta[2])/9 + (166/3 + (8*I)*Pi)*
           zeta[3] - 85*zeta[4]) + (-1367/6 + (11*I)*Pi)*zeta[4] + 
        74*zeta[5]) - (22615*zeta[6])/24)/(1 - x)^2 + 
    (((923*I)/18)*Pi + (370/3 + ((80*I)/3)*Pi)*G[1, 0, 1, 1, x] + 
      (-8/3 + ((110*I)/3)*Pi)*G[1, 1, 0, 1, x] + (-8/3 + ((46*I)/3)*Pi)*
       G[1, 1, 1, 0, x] + (125/3 - (4*I)*Pi)*G[0, 0, 1, 1, 1, x] + 
      (-165 + (4*I)*Pi)*G[0, 1, 0, 0, 0, x] + (30*I)*Pi*G[0, 1, 0, 0, 1, x] - 
      (22*I)*Pi*G[0, 1, 0, 1, 0, x] + (19/3 - (12*I)*Pi)*
       G[0, 1, 0, 1, 1, x] + (72 + (26*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (247/3 - (18*I)*Pi)*G[0, 1, 1, 0, 1, x] + (247/3 - (8*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - 76*G[0, 1, 1, 1, 1, x] + 
      (209*G[1, 0, 0, 0, 0, x])/3 - (185*G[1, 0, 0, 0, 1, x])/3 - 
      (185*G[1, 0, 0, 1, 0, x])/3 + (2*G[1, 0, 0, 1, 1, x])/3 - 
      31*G[1, 0, 1, 0, 0, x] + (176*G[1, 0, 1, 0, 1, x])/3 + 
      (176*G[1, 0, 1, 1, 0, x])/3 - 32*G[1, 0, 1, 1, 1, x] - 
      86*G[1, 1, 0, 0, 0, x] + (98*G[1, 1, 0, 0, 1, x])/3 + 
      (98*G[1, 1, 0, 1, 0, x])/3 + 4*G[1, 1, 0, 1, 1, x] + 
      (46*G[1, 1, 1, 0, 0, x])/3 - 296*G[0, 0, 0, 0, 0, 0, x] + 
      80*G[0, 0, 0, 0, 0, 1, x] + 80*G[0, 0, 0, 0, 1, 0, x] - 
      30*G[0, 0, 0, 0, 1, 1, x] + 200*G[0, 0, 0, 1, 0, 0, x] + 
      10*G[0, 0, 0, 1, 0, 1, x] + 10*G[0, 0, 0, 1, 1, 0, x] - 
      54*G[0, 0, 0, 1, 1, 1, x] + 100*G[0, 0, 1, 0, 0, 0, x] + 
      26*G[0, 0, 1, 0, 0, 1, x] + 26*G[0, 0, 1, 0, 1, 0, x] - 
      28*G[0, 0, 1, 0, 1, 1, x] - 78*G[0, 0, 1, 1, 0, 0, x] - 
      42*G[0, 0, 1, 1, 0, 1, x] - 42*G[0, 0, 1, 1, 1, 0, x] + 
      38*G[0, 0, 1, 1, 1, 1, x] - 28*G[0, 1, 0, 0, 0, 0, x] + 
      32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] - 
      2*G[0, 1, 0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, 0, 0, x] - 
      28*G[0, 1, 0, 1, 0, 1, x] - 28*G[0, 1, 0, 1, 1, 0, x] + 
      16*G[0, 1, 0, 1, 1, 1, x] + 42*G[0, 1, 1, 0, 0, 0, x] - 
      16*G[0, 1, 1, 0, 0, 1, x] - 16*G[0, 1, 1, 0, 1, 0, x] - 
      2*G[0, 1, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, 0, 1, x]*(-114 + (10*I)*Pi - 40*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-114 + (170*I)*Pi - 40*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-886/3 + (106*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-1474/9 + ((407*I)/3)*Pi - (56*Log[mu2/s])/3) + 
      G[1, 0, 1, 0, x]*(-180 + ((79*I)/3)*Pi - (4*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, x]*(-180 - ((187*I)/3)*Pi - (4*Log[mu2/s])/3) + 
      G[1, 1, 0, 0, x]*(91/18 - (52*I)*Pi + (4*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(453/2 + ((34*I)/3)*Pi + (10*Log[mu2/s])/3) + 
      G[0, 0, 1, 0, 1, x]*(52/3 + (8*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(52/3 - (110*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(46 - (14*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(447 - (166*I)*Pi + 50*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(455/3 - ((719*I)/3)*Pi + (115/3 - (4*I)*Pi)*
         Log[mu2/s] + 3*Log[mu2/s]^2 - 147*zeta[2]) + 
      G[0, 1, 0, 0, x]*(1583/9 - (125*I)*Pi + 40*Log[mu2/s] - 90*zeta[2]) + 
      G[0, 0, 0, 1, x]*(455/3 - ((89*I)/3)*Pi + (115/3 - (4*I)*Pi)*
         Log[mu2/s] + 3*Log[mu2/s]^2 - 67*zeta[2]) + 
      G[1, 0, 1, x]*(395/9 - ((166*I)/3)*Pi + (4/3 - ((4*I)/3)*Pi)*
         Log[mu2/s] - (194*zeta[2])/3) + G[1, 1, 1, x]*
       (((-8*I)/3)*Pi - 12*zeta[2]) + G[1, 1, 0, x]*(395/9 + ((67*I)/18)*Pi + 
        (4/3 + ((4*I)/3)*Pi)*Log[mu2/s] - (20*zeta[2])/3) + 
      G[0, 1, 1, 1, x]*(464/3 + ((19*I)/3)*Pi + 6*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-262/3 + ((112*I)/3)*Pi + (-65/3 + (4*I)*Pi)*
         Log[mu2/s] - 3*Log[mu2/s]^2 + 29*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-1474/9 - ((37*I)/3)*Pi - (56*Log[mu2/s])/3 + 
        30*zeta[2]) + G[0, 0, 0, 0, x]*(-4679/18 + ((694*I)/3)*Pi + 
        (-305/3 + (4*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 53*zeta[2]) + 
      G[1, 0, 0, x]*(-4807/27 + ((905*I)/18)*Pi + (34*Log[mu2/s])/9 - 
        Log[mu2/s]^2 + 134*zeta[2]) + G[0, 0, 1, x]*
       (6637/54 + ((1067*I)/9)*Pi - 7*Log[mu2/s]^2 + (106/3 + (96*I)*Pi)*
         zeta[2] + Log[mu2/s]*(488/9 + ((8*I)/3)*Pi + 20*zeta[2]) - 
        136*zeta[3]) + G[1, 0, x]*(-1577/54 - ((4129*I)/27)*Pi + 
        (-1 - I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-169/9 + ((28*I)/9)*Pi - 
          (28*zeta[2])/3) + (5771/18 + ((154*I)/3)*Pi)*zeta[2] - 
        (319*zeta[3])/3) + G[0, 1, 1, x]*(-454/3 - ((628*I)/9)*Pi + 
        (-182/3 - ((20*I)/3)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        (-359/3 - (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (4841/18 - ((346*I)/9)*Pi)*
       zeta[3] - 146*zeta[3]^2 + G[1, 1, x]*(((395*I)/9)*Pi + 
        ((4*I)/3)*Pi*Log[mu2/s] + (418/3 + ((52*I)/3)*Pi)*zeta[2] + 
        (44*zeta[3])/3) + G[0, 1, 0, x]*(6637/54 + ((199*I)/3)*Pi - 
        7*Log[mu2/s]^2 + (214/3 - (24*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(488/9 + ((22*I)/3)*Pi + 10*zeta[2]) + 72*zeta[3]) + 
      G[0, 0, 0, x]*(-419/36 - ((410*I)/3)*Pi + 24*Log[mu2/s]^2 + 
        (-103/2 - (154*I)*Pi)*zeta[2] + Log[mu2/s]*(-511/18 - ((46*I)/3)*Pi + 
          60*zeta[2]) + 74*zeta[3]) + zeta[2]*(3415/18 + ((1094*I)/9)*Pi + 
        (677/3 + (172*I)*Pi)*zeta[3]) + G[1, x]*(((-1577*I)/54)*Pi + 
        (-1565/9 - ((1519*I)/18)*Pi)*zeta[2] + Log[mu2/s]^2*
         ((-I)*Pi + 6*zeta[2]) + (667/18 - ((335*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-169*I)/9)*Pi + (-54 - ((32*I)/3)*Pi)*zeta[2] + 
          (8*zeta[3])/3) - 21*zeta[4]) + G[0, 1, x]*
       (-1577/54 - ((2549*I)/54)*Pi + Log[mu2/s]^2*(-1 - I*Pi - 3*zeta[2]) + 
        (2272/9 - ((286*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (-169/9 - ((76*I)/9)*Pi + (13 + (4*I)*Pi)*zeta[2]) + 
        (194 + (72*I)*Pi)*zeta[3] - 16*zeta[4]) + 
      Log[mu2/s]^2*(((-3*I)/2)*Pi - 6*zeta[2] - 6*zeta[3] - (51*zeta[4])/4) + 
      (-767/8 + ((109*I)/3)*Pi)*zeta[4] + G[0, 0, x]*
       (18671/144 + ((9325*I)/54)*Pi - 2*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(25/12 + (11*I)*Pi - 6*zeta[2]) + 
        (-707/4 + ((635*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(737/12 + (30*I)*Pi + 
          (-589/6 + (8*I)*Pi)*zeta[2] - 20*zeta[3]) + (31/6 + (52*I)*Pi)*
         zeta[3] + (1917*zeta[4])/2) + Log[mu2/s]*(((145*I)/18)*Pi + 
        (668/9 - ((8*I)/9)*Pi)*zeta[2] + (578/9 - ((4*I)/3)*Pi)*zeta[3] + 
        (1115/12 + (17*I)*Pi)*zeta[4]) + 
      G[0, x]*(923/18 + ((46877*I)/432)*Pi - (2*I)*Pi*Log[mu2/s]^3 + 
        (-2120/9 - ((105*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-3/2 + ((13*I)/12)*Pi + 18*zeta[2] + 3*zeta[3]) + 
        zeta[2]*(-6176/9 - ((5479*I)/36)*Pi + 13*zeta[3]) + 
        (-7079/6 + ((7*I)/2)*Pi)*zeta[4] + Log[mu2/s]*
         (145/18 + ((1427*I)/36)*Pi + (-1354/9 - ((35*I)/2)*Pi)*zeta[2] + 
          (-11/3 - (4*I)*Pi)*zeta[3] + (85*zeta[4])/2) - 37*zeta[5]) + 
      (667/3 - (110*I)*Pi)*zeta[5] + (31471*zeta[6])/48)/(1 - x)) + 
  Nc^2*((66 + (21*I)*Pi)*G[1, 1, 1, 1, 1, x] + 50*G[0, 0, 0, 0, 0, 0, x] + 
    10*G[0, 0, 0, 0, 0, 1, x] + 10*G[0, 0, 0, 0, 1, 0, x] - 
    26*G[0, 0, 0, 1, 0, 0, x] + (62*G[0, 0, 0, 1, 0, 1, x])/3 + 
    (62*G[0, 0, 0, 1, 1, 0, x])/3 + 23*G[0, 0, 0, 1, 1, 1, x] - 
    47*G[0, 0, 1, 0, 0, 0, x] + (107*G[0, 0, 1, 0, 0, 1, x])/3 + 
    (107*G[0, 0, 1, 0, 1, 0, x])/3 + 36*G[0, 0, 1, 0, 1, 1, x] - 
    25*G[0, 0, 1, 1, 0, 0, x] + 62*G[0, 0, 1, 1, 0, 1, x] + 
    62*G[0, 0, 1, 1, 1, 0, x] - 123*G[0, 0, 1, 1, 1, 1, x] - 
    42*G[0, 1, 0, 0, 0, 0, x] + 27*G[0, 1, 0, 0, 0, 1, x] + 
    27*G[0, 1, 0, 0, 1, 0, x] + G[0, 1, 0, 0, 1, 1, x] + 
    39*G[0, 1, 0, 1, 0, 0, x] + (38*G[0, 1, 0, 1, 0, 1, x])/3 + 
    (38*G[0, 1, 0, 1, 1, 0, x])/3 - 37*G[0, 1, 0, 1, 1, 1, x] - 
    20*G[0, 1, 1, 0, 0, 0, x] + (77*G[0, 1, 1, 0, 0, 1, x])/3 + 
    (77*G[0, 1, 1, 0, 1, 0, x])/3 - 45*G[0, 1, 1, 0, 1, 1, x] + 
    71*G[0, 1, 1, 1, 0, 0, x] - 86*G[0, 1, 1, 1, 0, 1, x] - 
    86*G[0, 1, 1, 1, 1, 0, x] + 80*G[0, 1, 1, 1, 1, 1, x] - 
    (464*G[1, 0, 0, 0, 0, 0, x])/3 + (28*G[1, 0, 0, 0, 0, 1, x])/3 + 
    (28*G[1, 0, 0, 0, 1, 0, x])/3 - 17*G[1, 0, 0, 0, 1, 1, x] + 
    (130*G[1, 0, 0, 1, 0, 0, x])/3 - (49*G[1, 0, 0, 1, 0, 1, x])/3 - 
    (49*G[1, 0, 0, 1, 1, 0, x])/3 + 32*G[1, 0, 0, 1, 1, 1, x] + 
    (169*G[1, 0, 1, 0, 0, 0, x])/3 - (37*G[1, 0, 1, 0, 0, 1, x])/3 - 
    (37*G[1, 0, 1, 0, 1, 0, x])/3 + G[1, 0, 1, 0, 1, 1, x] + 
    30*G[1, 0, 1, 1, 0, 0, x] - 38*G[1, 0, 1, 1, 0, 1, x] - 
    38*G[1, 0, 1, 1, 1, 0, x] + 27*G[1, 0, 1, 1, 1, 1, x] + 
    (205*G[1, 1, 0, 0, 0, 0, x])/3 - (125*G[1, 1, 0, 0, 0, 1, x])/3 - 
    (125*G[1, 1, 0, 0, 1, 0, x])/3 + 32*G[1, 1, 0, 0, 1, 1, x] - 
    (119*G[1, 1, 0, 1, 0, 0, x])/3 + (29*G[1, 1, 0, 1, 0, 1, x])/3 + 
    (29*G[1, 1, 0, 1, 1, 0, x])/3 - 23*G[1, 1, 0, 1, 1, 1, x] + 
    (118*G[1, 1, 1, 0, 0, 0, x])/3 - (118*G[1, 1, 1, 0, 0, 1, x])/3 - 
    (118*G[1, 1, 1, 0, 1, 0, x])/3 + 13*G[1, 1, 1, 0, 1, 1, x] - 
    61*G[1, 1, 1, 1, 0, 0, x] + 39*G[1, 1, 1, 1, 0, 1, x] + 
    39*G[1, 1, 1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, 1, 1, x] + 
    G[1, 1, 0, 0, 0, x]*(119/12 - ((76*I)/3)*Pi - 52*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(227/3 - ((121*I)/3)*Pi - 46*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-93/2 - (5*I)*Pi - 42*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-93/2 + ((89*I)/3)*Pi - 42*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(139/4 - (7*I)*Pi - 35*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(139/4 + ((50*I)/3)*Pi - 35*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(397/6 + (23*I)*Pi - 21*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(-137/4 + ((77*I)/3)*Pi - 18*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(1325/12 - (5*I)*Pi - 15*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(1325/12 - ((61*I)/3)*Pi - 15*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(229/4 + (45*I)*Pi - 15*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(-277/12 + ((11*I)/3)*Pi - 12*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-209/12 - ((41*I)/3)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-209/12 + (21*I)*Pi - 6*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(-733/6 - (10*I)*Pi - 4*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-16/3 - (15*I)*Pi - 4*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(125/12 - ((52*I)/3)*Pi - 4*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(-96 - (26*I)*Pi - 4*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(-96 - ((91*I)/3)*Pi - 4*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-283/3 - ((7*I)/3)*Pi + 9*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(130/3 + ((11*I)/3)*Pi + 15*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(130/3 + (7*I)*Pi + 15*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(17/4 - ((25*I)/3)*Pi + 16*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(283/3 + (26*I)*Pi + 26*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(103/12 + (4*I)*Pi + 34*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(103/12 + ((73*I)/3)*Pi + 34*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(51 + ((47*I)/3)*Pi + 35*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(51 + (20*I)*Pi + 35*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-1705/12 + (25*I)*Pi + 40*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(16 - (17*I)*Pi + 44*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(-1861/12 - ((205*I)/3)*Pi + 77*Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(-2695/18 + (40*I)*Pi + (125/3 + (4*I)*Pi)*Log[mu2/s] - 
      9*Log[mu2/s]^2) + G[1, 0, 0, 0, x]*(2413/3 - (39*I)*Pi + 
      (267/2 + (74*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
      (965*zeta[2])/6) + G[0, 1, 0, 0, x]*(7181/9 - (68*I)*Pi + 
      (118/3 + (17*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 144*zeta[2]) + 
    G[0, 0, 1, 1, x]*(-1163/9 - ((89*I)/3)*Pi + (5/6 + (5*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 - (255*zeta[2])/2) + G[0, 0, 0, 1, x]*
     (2281/9 + ((323*I)/6)*Pi + (-67/3 - (9*I)*Pi)*Log[mu2/s] + 
      12*Log[mu2/s]^2 - (220*zeta[2])/3) + G[0, 0, 1, 0, x]*
     (2281/9 - ((979*I)/6)*Pi + (-67/3 - (9*I)*Pi)*Log[mu2/s] + 
      12*Log[mu2/s]^2 - (217*zeta[2])/3) + G[1, 1, 0, 1, x]*
     (-2695/18 + ((182*I)/3)*Pi + (125/3 + (12*I)*Pi)*Log[mu2/s] - 
      9*Log[mu2/s]^2 - 51*zeta[2]) + G[1, 1, 1, 1, x]*
     (415/4 - ((95*I)/2)*Pi + (-35/2 + (5*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/2 - (33*zeta[2])/2) + G[0, 1, 0, 1, x]*
     (727/18 + ((17*I)/6)*Pi + (-217/6 - (7*I)*Pi)*Log[mu2/s] + 
      6*Log[mu2/s]^2 - (7*zeta[2])/3) + ((9*I)/2)*Pi*Log[mu2/s]^3*zeta[2] + 
    G[0, 1, 1, 0, x]*(727/18 + ((181*I)/2)*Pi + (-217/6 + I*Pi)*Log[mu2/s] + 
      6*Log[mu2/s]^2 + (59*zeta[2])/3) + G[1, 0, 1, 1, x]*
     (-4261/36 + ((134*I)/3)*Pi + (20/3 + (11*I)*Pi)*Log[mu2/s] + 
      20*zeta[2]) + G[1, 0, 1, 0, x]*(301/4 + ((463*I)/6)*Pi + 
      (-97/3 - (9*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (103*zeta[2])/2) + 
    G[0, 1, 1, 1, x]*(-2719/36 - (12*I)*Pi + (355/6 + (4*I)*Pi)*Log[mu2/s] - 
      (27*Log[mu2/s]^2)/2 + (177*zeta[2])/2) + G[0, 0, 0, 0, x]*
     (-14813/12 + ((334*I)/3)*Pi + (-169/3 - (72*I)*Pi)*Log[mu2/s] - 
      21*Log[mu2/s]^2 + 135*zeta[2]) + G[1, 1, 0, 0, x]*
     (-3523/6 - ((293*I)/6)*Pi + (-202/3 - (6*I)*Pi)*Log[mu2/s] + 
      6*Log[mu2/s]^2 + (416*zeta[2])/3) + G[1, 0, 0, 1, x]*
     (301/4 - ((437*I)/6)*Pi + (-97/3 - (21*I)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/2 + (281*zeta[2])/2) + 
    (((-16*I)/3)*Pi*G[0, 1, x] - ((11*I)/6)*Pi*G[1, 0, x] - 
      (16*G[0, 1, 1, x])/3 - (11*G[1, 0, 1, x])/6 + (-11/6 + (3*I)*Pi)*
       G[1, 1, 0, x] + (9*G[1, 1, 1, x])/2 + 6*G[1, 1, 0, 0, x] - 
      3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
      G[1, 1, x]*(-587/36 + ((8*I)/3)*Pi + 6*zeta[2]) + 
      G[1, x]*(((-587*I)/36)*Pi + (11/2 - (3*I)*Pi)*zeta[2]))/x^2 + 
    G[1, 0, 0, x]*(-2465/12 + ((28351*I)/36)*Pi + (-4 - (22*I)*Pi)*
       Log[mu2/s]^2 - (22*Log[mu2/s]^3)/3 + (-2681/12 - ((166*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]*(-1657/18 + ((559*I)/6)*Pi + 23*zeta[2]) - 
      (127*zeta[3])/3) + G[0, 1, 1, x]*(57485/216 + ((469*I)/12)*Pi + 
      (-21/4 - (3*I)*Pi)*Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + 
      Log[mu2/s]*(668/9 + ((25*I)/2)*Pi - (63*zeta[2])/2) + 
      (-2299/12 - ((229*I)/3)*Pi)*zeta[2] - (98*zeta[3])/3) + 
    G[0, 0, 0, x]*(3397/216 - ((28559*I)/36)*Pi + (-27/4 + ((87*I)/2)*Pi)*
       Log[mu2/s]^2 + (35*Log[mu2/s]^3)/2 + Log[mu2/s]*
       (563/3 - ((553*I)/6)*Pi - (213*zeta[2])/2) + (-71/3 - ((23*I)/2)*Pi)*
       zeta[2] - 7*zeta[3]) + (48469/108 + ((5936*I)/9)*Pi)*zeta[3] + 
    13*zeta[3]^2 + G[1, 1, 0, x]*(106399/216 - ((8267*I)/12)*Pi + 
      (3/2 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + 
      Log[mu2/s]*(1727/36 - ((68*I)/3)*Pi - (127*zeta[2])/2) + 
      (1819/12 - ((5*I)/6)*Pi)*zeta[2] + (8*zeta[3])/3) + 
    G[1, 0, 1, x]*(106399/216 + ((175*I)/36)*Pi + (3/2 + (3*I)*Pi)*
       Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
       (1727/36 - ((68*I)/3)*Pi - (119*zeta[2])/2) + 
      (10/3 - ((163*I)/3)*Pi)*zeta[2] + (25*zeta[3])/3) + 
    G[0, 1, 0, x]*(-37465/108 + ((25009*I)/36)*Pi + (37/4 - (10*I)*Pi)*
       Log[mu2/s]^2 - (22*Log[mu2/s]^3)/3 + (-129 + (3*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-1723/12 + ((65*I)/3)*Pi + 109*zeta[2]) + 15*zeta[3]) + 
    G[0, 0, 1, x]*(-37465/108 - ((697*I)/36)*Pi + (37/4 - ((17*I)/2)*Pi)*
       Log[mu2/s]^2 - (22*Log[mu2/s]^3)/3 + (227/12 + ((547*I)/6)*Pi)*
       zeta[2] + Log[mu2/s]*(-1723/12 - (3*I)*Pi + 183*zeta[2]) + 
      (49*zeta[3])/3) + G[1, 1, 1, x]*(-39725/108 - ((295*I)/12)*Pi + 
      (385/18 + ((79*I)/6)*Pi)*Log[mu2/s] + (-11/2 - ((9*I)/2)*Pi)*
       Log[mu2/s]^2 + (388/3 + ((313*I)/6)*Pi)*zeta[2] + (67*zeta[3])/3) + 
    zeta[2]*(32735/24 + ((49879*I)/216)*Pi + (-2587/12 - ((161*I)/2)*Pi)*
       zeta[3]) + G[1, 1, x]*(9743/24 + ((16963*I)/72)*Pi + 
      ((3*I)/2)*Pi*Log[mu2/s]^3 + (2393/36 - ((213*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-57/2 - (4*I)*Pi + (33*zeta[2])/2) + 
      Log[mu2/s]*(665/6 + ((445*I)/36)*Pi + (-385/6 + ((19*I)/2)*Pi)*
         zeta[2] - 8*zeta[3]) + (-185/2 - (4*I)*Pi)*zeta[3] - 
      (193*zeta[4])/2) + G[1, 0, x]*(-10705/24 + ((27521*I)/216)*Pi + 
      (-13/3 + ((37*I)/6)*Pi)*Log[mu2/s]^3 + 3*Log[mu2/s]^4 + 
      Log[mu2/s]^2*(103/18 - ((31*I)/2)*Pi - (29*zeta[2])/2) + 
      (-14785/18 - ((137*I)/6)*Pi)*zeta[2] + (47/6 - (9*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-8627/54 - ((1175*I)/36)*Pi + (58 + ((47*I)/2)*Pi)*
         zeta[2] + 17*zeta[3]) - 49*zeta[4]) + 
    Log[mu2/s]^2*((-171/2 + I*Pi)*zeta[2] + (27/4 + ((15*I)/2)*Pi)*zeta[3] - 
      42*zeta[4]) + G[0, 1, x]*(-10705/24 - ((51953*I)/216)*Pi + 
      (-13/3 + ((37*I)/6)*Pi)*Log[mu2/s]^3 + 3*Log[mu2/s]^4 + 
      Log[mu2/s]^2*(103/18 - (9*I)*Pi - 52*zeta[2]) + 
      (-209/6 - ((49*I)/2)*Pi)*zeta[2] + (429/2 + ((76*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(-8627/54 - ((695*I)/12)*Pi + (1223/6 + ((29*I)/2)*Pi)*
         zeta[2] + 13*zeta[3]) - (45*zeta[4])/2) + 
    (687725/144 - ((2085*I)/8)*Pi)*zeta[4] + 
    G[0, 0, x]*(3889/8 - ((8819*I)/72)*Pi + (26/3 - ((83*I)/6)*Pi)*
       Log[mu2/s]^3 - 6*Log[mu2/s]^4 + (395/3 + ((61*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(307/18 + ((57*I)/2)*Pi + (55*zeta[2])/2) + 
      Log[mu2/s]*(11269/54 + ((2815*I)/36)*Pi + (-301/6 + ((7*I)/2)*Pi)*
         zeta[2]) + (-406/3 + ((76*I)/3)*Pi)*zeta[3] + (351*zeta[4])/4) + 
    Log[mu2/s]*(zeta[2]*(665/2 - ((485*I)/36)*Pi - 24*zeta[3]) + 
      (-105/4 - ((211*I)/6)*Pi)*zeta[3] + (490/3 - ((143*I)/4)*Pi)*zeta[4]) + 
    G[1, x]*(-261199/1458 - ((192449*I)/2592)*Pi + (7/3 - ((21*I)/8)*Pi)*
       Log[mu2/s]^4 - (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
       (3667/216 + (5*I)*Pi + (37*zeta[2])/4) + 
      Log[mu2/s]^2*(6803/216 + ((2027*I)/72)*Pi + (-505/12 - ((37*I)/4)*Pi)*
         zeta[2] - 12*zeta[3]) + (-43975/108 - (56*I)*Pi)*zeta[3] + 
      zeta[2]*(-172087/324 + ((13457*I)/18)*Pi + zeta[3]) + 
      Log[mu2/s]*(-88553/2592 + ((1519*I)/108)*Pi + (178/9 + ((122*I)/3)*Pi)*
         zeta[2] + (-13 - (15*I)*Pi)*zeta[3] - (205*zeta[4])/16) + 
      (-1933/16 - ((2299*I)/48)*Pi)*zeta[4] - (293*zeta[5])/6) + 
    x^2*((-3*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
      (3*G[0, 0, 1, 0, x])/2 - (3*G[0, 0, 1, 1, x])/2 + 
      (3*G[0, 1, 0, 0, x])/2 - (3*G[0, 1, 0, 1, x])/2 - 
      (3*G[0, 1, 1, 0, x])/2 + (3*G[0, 1, 1, 1, x])/2 + 
      (3*G[1, 0, 0, 0, x])/2 - (3*G[1, 0, 0, 1, x])/2 - 
      (3*G[1, 0, 1, 0, x])/2 + (3*G[1, 0, 1, 1, x])/2 - 
      (3*G[1, 1, 0, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
      (3*G[1, 1, 1, 0, x])/2 - (3*G[1, 1, 1, 1, x])/2 + 
      (5*G[0, 0, 1, 0, 0, x])/3 - (5*G[0, 0, 1, 0, 1, x])/3 - 
      (5*G[0, 0, 1, 1, 0, x])/3 + (5*G[0, 0, 1, 1, 1, x])/3 - 
      (5*G[0, 1, 0, 0, 0, x])/3 + (5*G[0, 1, 0, 0, 1, x])/3 + 
      (5*G[0, 1, 0, 1, 0, x])/3 - (5*G[0, 1, 0, 1, 1, x])/3 - 
      (5*G[1, 0, 1, 0, 0, x])/3 + (5*G[1, 0, 1, 0, 1, x])/3 + 
      (5*G[1, 0, 1, 1, 0, x])/3 - (5*G[1, 0, 1, 1, 1, x])/3 + 
      (5*G[1, 1, 0, 0, 0, x])/3 - (5*G[1, 1, 0, 0, 1, x])/3 - 
      (5*G[1, 1, 0, 1, 0, x])/3 + (5*G[1, 1, 0, 1, 1, x])/3 + 
      (5*G[0, 0, 0, x]*zeta[2])/3 + (10*G[0, 0, 1, x]*zeta[2])/3 - 
      (10*G[0, 1, 0, x]*zeta[2])/3 - (5*G[0, 1, 1, x]*zeta[2])/3 - 
      (5*G[1, 0, 0, x]*zeta[2])/3 - (10*G[1, 0, 1, x]*zeta[2])/3 + 
      (10*G[1, 1, 0, x]*zeta[2])/3 + (5*G[1, 1, 1, x]*zeta[2])/3 + 
      G[0, 0, x]*((-3*zeta[2])/2 - 5*zeta[3]) + 
      G[1, 1, x]*((-3*zeta[2])/2 - 5*zeta[3]) - (25*zeta[2]*zeta[3])/3 + 
      G[0, 1, x]*((3*zeta[2])/2 + 5*zeta[3]) + 
      G[1, 0, x]*((3*zeta[2])/2 + 5*zeta[3]) - (45*zeta[4])/8 + 
      (85*G[0, x]*zeta[4])/6 - (85*G[1, x]*zeta[4])/6 - (50*zeta[5])/3) + 
    (431/6 + ((743*I)/6)*Pi)*zeta[5] + 
    x*(512*G[0, 0, 0, 0, x] - (183*G[0, 0, 0, 1, x])/2 - 
      (183*G[0, 0, 1, 0, x])/2 + 18*G[0, 0, 1, 1, x] - 
      (1073*G[0, 1, 0, 0, x])/3 - (113*G[0, 1, 0, 1, x])/6 - 
      (113*G[0, 1, 1, 0, x])/6 + (145*G[0, 1, 1, 1, x])/3 - 
      (1021*G[1, 0, 0, 0, x])/3 - (133*G[1, 0, 0, 1, x])/6 - 
      (133*G[1, 0, 1, 0, x])/6 + (113*G[1, 0, 1, 1, x])/3 + 
      242*G[1, 1, 0, 0, x] + (153*G[1, 1, 0, 1, x])/2 + 
      (153*G[1, 1, 1, 0, x])/2 - 48*G[1, 1, 1, 1, x] - 
      (5*G[0, 0, 1, 0, 0, x])/2 + (5*G[0, 0, 1, 0, 1, x])/2 + 
      (5*G[0, 0, 1, 1, 0, x])/2 - (5*G[0, 0, 1, 1, 1, x])/2 + 
      (5*G[0, 1, 0, 0, 0, x])/2 - (5*G[0, 1, 0, 0, 1, x])/2 - 
      (5*G[0, 1, 0, 1, 0, x])/2 + (5*G[0, 1, 0, 1, 1, x])/2 + 
      (5*G[1, 0, 1, 0, 0, x])/2 - (5*G[1, 0, 1, 0, 1, x])/2 - 
      (5*G[1, 0, 1, 1, 0, x])/2 + (5*G[1, 0, 1, 1, 1, x])/2 - 
      (5*G[1, 1, 0, 0, 0, x])/2 + (5*G[1, 1, 0, 0, 1, x])/2 + 
      (5*G[1, 1, 0, 1, 0, x])/2 - (5*G[1, 1, 0, 1, 1, x])/2 + 
      G[1, 1, 0, x]*(-625/4 + ((581*I)/2)*Pi - 28*Log[mu2/s] - 5*zeta[2]) + 
      G[0, 0, 1, x]*(353/4 - ((35*I)/2)*Pi + 56*Log[mu2/s] - 5*zeta[2]) + 
      G[1, 1, 1, x]*(341/3 + ((57*I)/2)*Pi - (5*zeta[2])/2) + 
      G[0, 0, 0, x]*(-785/6 + ((673*I)/2)*Pi - 84*Log[mu2/s] - 
        (5*zeta[2])/2) + (-105 - (30*I)*Pi)*Log[mu2/s]*zeta[2] + 
      27*Log[mu2/s]^2*zeta[2] + G[0, 1, 1, x]*(-137/3 + ((3*I)/2)*Pi - 
        28*Log[mu2/s] + (5*zeta[2])/2) + G[1, 0, 0, x]*
       (1193/6 - ((613*I)/2)*Pi + 56*Log[mu2/s] + (5*zeta[2])/2) + 
      G[1, 0, 1, x]*(-625/4 - ((25*I)/2)*Pi - 28*Log[mu2/s] + 5*zeta[2]) + 
      G[0, 1, 0, x]*(353/4 - ((641*I)/2)*Pi + 56*Log[mu2/s] + 5*zeta[2]) + 
      G[0, 1, x]*(1169/9 + ((931*I)/12)*Pi + (35 + (10*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 + (203*zeta[2])/3 - (15*zeta[3])/2) + 
      G[1, 0, x]*(1169/9 + ((931*I)/12)*Pi + (35 + (10*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 + (895*zeta[2])/3 - (15*zeta[3])/2) + 
      (-1327/12 - (317*I)*Pi)*zeta[3] + G[0, 0, x]*
       (-1169/9 - ((931*I)/12)*Pi + (-35 - (10*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 - (386*zeta[2])/3 + (15*zeta[3])/2) + 
      G[1, 1, x]*(-1169/9 - ((931*I)/12)*Pi + (-35 - (10*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 - (208*zeta[2])/3 + (15*zeta[3])/2) + 
      zeta[2]*(-1169/3 - ((931*I)/4)*Pi + (25*zeta[3])/2) + 
      G[0, x]*((-81/4 + ((701*I)/2)*Pi)*zeta[2] - 84*Log[mu2/s]*zeta[2] - 
        (515*zeta[3])/2 - (85*zeta[4])/4) - (23621*zeta[4])/12 + 
      G[1, x]*((897/4 - ((521*I)/2)*Pi)*zeta[2] + (519*zeta[3])/2 + 
        (85*zeta[4])/4) + 25*zeta[5]) + 
    G[0, x]*(261199/1458 + ((192449*I)/2592)*Pi + (-7/3 + ((21*I)/8)*Pi)*
       Log[mu2/s]^4 + (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
       (-3667/216 - (5*I)*Pi - (19*zeta[2])/4) + 
      zeta[2]*(314969/648 - ((2234*I)/3)*Pi - (209*zeta[3])/6) + 
      (29453/54 + ((75*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
       (-6803/216 - ((2027*I)/72)*Pi + (59/6 - ((29*I)/4)*Pi)*zeta[2] + 
        (15*zeta[3])/2) + (-21805/48 + ((61*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(88553/2592 - ((1519*I)/108)*Pi + (4807/18 - (13*I)*Pi)*
         zeta[2] + (11 + (4*I)*Pi)*zeta[3] + (1681*zeta[4])/16) + 
      31*zeta[5]) + (((-1477*I)/18)*Pi - (8*I)*Pi*G[1, 1, 1, 1, x] + 
      (-681/2 + (22*I)*Pi)*G[0, 0, 1, 1, 1, x] + (-1181/6 + (6*I)*Pi)*
       G[0, 1, 0, 1, 1, x] + (-699/2 + (20*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (-699/2 + (36*I)*Pi)*G[0, 1, 1, 1, 0, x] + (327 - (8*I)*Pi)*
       G[0, 1, 1, 1, 1, x] + (-325/6 - (7*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (-289 - (5*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-289 + (2*I)*Pi)*
       G[1, 0, 1, 1, 0, x] + (189 + (3*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
      (-877/6 - (12*I)*Pi)*G[1, 1, 0, 0, 1, x] + (-877/6 - (4*I)*Pi)*
       G[1, 1, 0, 1, 0, x] + (29/2 + (6*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
      (-241/3 + (6*I)*Pi)*G[1, 1, 1, 0, 0, x] - 8*G[1, 1, 1, 0, 1, x] - 
      8*G[1, 1, 1, 1, 0, x] + (1047*G[0, 0, 0, 0, 0, 0, x])/2 - 
      197*G[0, 0, 0, 0, 0, 1, x] - 197*G[0, 0, 0, 0, 1, 0, x] + 
      50*G[0, 0, 0, 0, 1, 1, x] - (1153*G[0, 0, 0, 1, 0, 0, x])/2 - 
      54*G[0, 0, 0, 1, 0, 1, x] - 54*G[0, 0, 0, 1, 1, 0, x] + 
      98*G[0, 0, 0, 1, 1, 1, x] - 397*G[0, 0, 1, 0, 0, 0, x] - 
      75*G[0, 0, 1, 0, 0, 1, x] - 75*G[0, 0, 1, 0, 1, 0, x] + 
      67*G[0, 0, 1, 0, 1, 1, x] + 268*G[0, 0, 1, 1, 0, 0, x] + 
      118*G[0, 0, 1, 1, 0, 1, x] + 118*G[0, 0, 1, 1, 1, 0, x] - 
      96*G[0, 0, 1, 1, 1, 1, x] - 104*G[0, 1, 0, 0, 0, 0, x] - 
      15*G[0, 1, 0, 0, 0, 1, x] - 15*G[0, 1, 0, 0, 1, 0, x] + 
      12*G[0, 1, 0, 0, 1, 1, x] + 58*G[0, 1, 0, 1, 0, 0, x] + 
      33*G[0, 1, 0, 1, 0, 1, x] + 33*G[0, 1, 0, 1, 1, 0, x] - 
      27*G[0, 1, 0, 1, 1, 1, x] - 22*G[0, 1, 1, 0, 0, 0, x] + 
      13*G[0, 1, 1, 0, 0, 1, x] + 13*G[0, 1, 1, 0, 1, 0, x] + 
      7*G[0, 1, 1, 0, 1, 1, x] + 44*G[0, 1, 1, 1, 0, 0, x] - 
      8*G[0, 1, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 1, 0, x] + 
      54*G[1, 0, 0, 0, 0, 0, x] - 26*G[1, 0, 0, 0, 0, 1, x] - 
      26*G[1, 0, 0, 0, 1, 0, x] + 36*G[1, 0, 0, 0, 1, 1, x] - 
      11*G[1, 0, 0, 1, 0, 0, x] + 10*G[1, 0, 0, 1, 0, 1, x] + 
      10*G[1, 0, 0, 1, 1, 0, x] - 17*G[1, 0, 0, 1, 1, 1, x] - 
      2*G[1, 0, 1, 0, 0, 0, x] - 5*G[1, 0, 1, 0, 1, 1, x] - 
      G[1, 0, 1, 1, 0, 0, x] + 3*G[1, 0, 1, 1, 0, 1, x] + 
      3*G[1, 0, 1, 1, 1, 0, x] + 15*G[1, 1, 0, 0, 0, 0, x] - 
      6*G[1, 1, 0, 0, 0, 1, x] - 6*G[1, 1, 0, 0, 1, 0, x] - 
      6*G[1, 1, 0, 0, 1, 1, x] - 10*G[1, 1, 0, 1, 0, 0, x] + 
      6*G[1, 1, 0, 1, 0, 1, x] + 6*G[1, 1, 0, 1, 1, 0, x] + 
      6*G[1, 1, 1, 0, 0, 0, x] + G[0, 0, 0, 1, 1, x]*(-644/3 - (13*I)*Pi - 
        57*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(1/3 - (33*I)*Pi - 
        25*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(1/3 + (361*I)*Pi - 
        25*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-983/3 + (4*I)*Pi - 
        24*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(396 - 9*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-297/2 - (16*I)*Pi - 7*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(5305/12 - ((247*I)/2)*Pi - (9*Log[mu2/s])/2) + 
      G[0, 1, 0, 0, 1, x]*(701/6 - (5*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(701/6 + (89*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(631/3 + (2*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(1811/6 + (8*I)*Pi + 9*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(1811/6 + (19*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(3187/3 - (415*I)*Pi + 57*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(593 - (35*I)*Pi + 112*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(593 - ((1037*I)/2)*Pi + 112*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-3625/2 + ((1033*I)/2)*Pi + 190*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(39395/24 - ((4681*I)/6)*Pi + (1318/3 + (50*I)*Pi)*
         Log[mu2/s] - 126*Log[mu2/s]^2 - 449*zeta[2]) + 
      G[0, 0, 1, 1, x]*(6157/12 - ((484*I)/3)*Pi + (1073/6 - (10*I)*Pi)*
         Log[mu2/s] + (15*Log[mu2/s]^2)/2 - (157*zeta[2])/2) + 
      G[0, 1, 0, 1, x]*(5951/9 + ((91*I)/6)*Pi + (571/6 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (97*zeta[2])/2) + G[1, 0, 0, 1, x]*
       (3005/4 + ((497*I)/2)*Pi + (5/6 + (6*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (59*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (42 - ((265*I)/3)*Pi - 12*zeta[2]) + G[1, 0, 1, 0, x]*
       (3005/4 - ((467*I)/6)*Pi + (5/6 + I*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (42 - ((395*I)/3)*Pi - 6*zeta[2]) + G[1, 0, 1, 1, x]*
       (-5935/12 - (100*I)*Pi - 5*zeta[2]) + G[0, 1, 1, 0, x]*
       (5951/9 - ((2417*I)/6)*Pi + (571/6 - (4*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (11*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (-1107/2 - ((45*I)/2)*Pi + 7*zeta[2]) + G[1, 0, 0, 0, x]*
       (-4403/4 - ((209*I)/3)*Pi + (-263/6 + (3*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 + 20*zeta[2]) + G[1, 1, 0, 0, x]*
       (-947/9 + (240*I)*Pi + (-59/6 - (6*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (63*zeta[2])/2) + G[1, 1, 1, x]*
       ((42*I)*Pi + 88*zeta[2]) + G[0, 0, 0, 1, x]*
       (-31895/36 + ((917*I)/6)*Pi + (-451/2 + (43*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + 146*zeta[2]) + G[0, 1, 0, 0, x]*
       (-18635/24 + ((1109*I)/3)*Pi + (-757/4 + (4*I)*Pi)*Log[mu2/s] + 
        (21*Log[mu2/s]^2)/4 + (987*zeta[2])/4) + G[0, 0, 1, 0, x]*
       (-31895/36 + ((5023*I)/6)*Pi + (-451/2 + (20*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + 510*zeta[2]) + G[1, 0, 1, x]*
       (-2689/9 + ((1505*I)/6)*Pi + (-35/6 + ((23*I)/6)*Pi)*Log[mu2/s] + 
        (3/2 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + (1789/6 - ((7*I)/2)*Pi)*
         zeta[2]) + G[0, 1, 0, x]*(4393/108 - ((4403*I)/24)*Pi + 
        (43 + ((9*I)/4)*Pi)*Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(-614/9 - ((97*I)/12)*Pi - (149*zeta[2])/2) + 
        (-989/2 - ((157*I)/4)*Pi)*zeta[2] - 289*zeta[3]) + 
      G[0, 0, 0, x]*(-10225/16 + ((6535*I)/12)*Pi + (-893/8 - ((231*I)/4)*Pi)*
         Log[mu2/s]^2 + (99*Log[mu2/s]^3)/4 + (-1909/24 + ((2025*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*(-15185/72 - ((113*I)/12)*Pi + 
          (453*zeta[2])/4) - (239*zeta[3])/2) + G[1, 0, 0, x]*
       (97609/108 - ((2692*I)/9)*Pi + (25/2 + (3*I)*Pi)*Log[mu2/s]^2 - 
        (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(907/18 - (18*I)*Pi - 
          (93*zeta[2])/2) + (-1319/3 - (16*I)*Pi)*zeta[2] - 15*zeta[3]) + 
      (-3697/4 + ((2923*I)/36)*Pi)*zeta[3] + (793*zeta[3]^2)/2 + 
      G[1, 1, 0, x]*(-2689/9 - ((1243*I)/18)*Pi + (-35/6 - ((41*I)/6)*Pi)*
         Log[mu2/s] + (3/2 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
        (68/3 + ((15*I)/2)*Pi)*zeta[2] + 14*zeta[3]) + 
      G[0, 1, 1, x]*(2989/12 + ((4879*I)/18)*Pi + (490/3 + ((67*I)/6)*Pi)*
         Log[mu2/s] + (-42 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
        (2657/6 - ((21*I)/2)*Pi)*zeta[2] + 73*zeta[3]) + 
      G[0, 0, 1, x]*(4393/108 - ((3970*I)/9)*Pi + (43 - (3*I)*Pi)*
         Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (-614/9 + ((118*I)/3)*Pi - (205*zeta[2])/2) + (-1700/3 - (408*I)*Pi)*
         zeta[2] + 324*zeta[3]) + zeta[2]*(-7003/12 - ((30595*I)/36)*Pi + 
        (-1107/2 - ((685*I)/2)*Pi)*zeta[3]) + 
      G[0, 0, x]*(-730741/1728 - ((167233*I)/216)*Pi + (85/8 + ((33*I)/2)*Pi)*
         Log[mu2/s]^3 - (27*Log[mu2/s]^4)/16 + Log[mu2/s]^2*
         (1729/48 - ((147*I)/4)*Pi - (237*zeta[2])/8) + 
        (18785/12 - ((8455*I)/12)*Pi)*zeta[2] + (-56/3 - (136*I)*Pi)*
         zeta[3] + Log[mu2/s]*(-25321/144 - ((2485*I)/12)*Pi + 
          (4765/8 + ((23*I)/2)*Pi)*zeta[2] + (105*zeta[3])/2) - 
        (99343*zeta[4])/32) + G[1, 0, x]*(16657/108 + ((73975*I)/108)*Pi + 
        (-3/2 - ((3*I)/2)*Pi)*Log[mu2/s]^3 + (-11320/9 - ((979*I)/6)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-45/4 + ((19*I)/2)*Pi + 15*zeta[2]) + 
        Log[mu2/s]*(1439/18 + ((397*I)/18)*Pi + (281/6 + ((15*I)/2)*Pi)*
           zeta[2] - 8*zeta[3]) + (2695/6 - (10*I)*Pi)*zeta[3] - 
        (57*zeta[4])/4) + G[1, 1, x]*(((-2689*I)/9)*Pi - 
        ((35*I)/6)*Pi*Log[mu2/s] + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (-2935/6 - ((245*I)/6)*Pi)*zeta[2] + (-320/3 - (4*I)*Pi)*zeta[3] - 
        (9*zeta[4])/2) + (20309/48 - ((1297*I)/6)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(((5*I)/2)*Pi + (229/4 - (10*I)*Pi)*zeta[2] + 
        (46 - ((21*I)/2)*Pi)*zeta[3] + (195*zeta[4])/4) + 
      G[0, 1, x]*(16657/108 + ((9982*I)/27)*Pi + (-3/2 - ((3*I)/2)*Pi)*
         Log[mu2/s]^3 + (-38083/36 + ((1463*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-45/4 - ((7*I)/2)*Pi + 27*zeta[2]) + 
        Log[mu2/s]*(1439/18 + ((1307*I)/18)*Pi + (1/6 + ((7*I)/2)*Pi)*
           zeta[2] - 8*zeta[3]) + (-1604/3 - (232*I)*Pi)*zeta[3] + 
        (483*zeta[4])/4) + Log[mu2/s]*(((-341*I)/36)*Pi + 
        (-8015/36 + ((170*I)/9)*Pi)*zeta[2] + (-1610/9 + ((125*I)/6)*Pi)*
         zeta[3] + (-2275/12 - (17*I)*Pi)*zeta[4]) + 
      G[0, x]*(-1477/18 - ((160199*I)/576)*Pi + ((73*I)/8)*Pi*Log[mu2/s]^3 - 
        ((27*I)/16)*Pi*Log[mu2/s]^4 + Log[mu2/s]^2*(5/2 + ((1189*I)/48)*Pi + 
          (-116 - ((45*I)/8)*Pi)*zeta[2] - (27*zeta[3])/2) + 
        zeta[2]*(54017/36 + ((12275*I)/18)*Pi - (25*zeta[3])/2) + 
        (20971/36 + (5*I)*Pi)*zeta[3] + Log[mu2/s]*(-341/36 - 
          ((4363*I)/48)*Pi + (5435/18 + ((489*I)/8)*Pi)*zeta[2] + 
          (-115/2 + ((27*I)/2)*Pi)*zeta[3] - (235*zeta[4])/2) + 
        (27381/8 + ((1201*I)/32)*Pi)*zeta[4] - 77*zeta[5]) + 
      (-368 - (40*I)*Pi)*zeta[5] + G[1, x]*(((16657*I)/108)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s]^3 + (-959/9 + ((3067*I)/6)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(((-45*I)/4)*Pi + (-63/2 - (3*I)*Pi)*zeta[2] + 
          3*zeta[3]) + zeta[2]*(1952/9 + ((18323*I)/36)*Pi + 28*zeta[3]) + 
        (1821/8 - (40*I)*Pi)*zeta[4] + Log[mu2/s]*(((1439*I)/18)*Pi + 
          (823/6 + ((199*I)/6)*Pi)*zeta[2] + (-41/3 - (2*I)*Pi)*zeta[3] + 
          3*zeta[4]) + (9*zeta[5])/2) - 2244*zeta[6])/(1 - x) + 
    (((78773*I)/729)*Pi - (55*I)*Pi*G[0, 0, 0, 0, 0, x] + 
      (-66 - (56*I)*Pi)*G[1, 1, 1, 1, 1, x] - 55*G[0, 0, 0, 0, 0, 1, x] - 
      55*G[0, 0, 0, 0, 1, 0, x] - 32*G[0, 0, 0, 0, 1, 1, x] + 
      17*G[0, 0, 0, 1, 0, 0, x] - 68*G[0, 0, 0, 1, 0, 1, x] - 
      68*G[0, 0, 0, 1, 1, 0, x] + (20*G[0, 0, 0, 1, 1, 1, x])/3 + 
      59*G[0, 0, 1, 0, 0, 0, x] - 65*G[0, 0, 1, 0, 0, 1, x] - 
      65*G[0, 0, 1, 0, 1, 0, x] - (85*G[0, 0, 1, 0, 1, 1, x])/3 - 
      77*G[0, 0, 1, 1, 0, 0, x] - (13*G[0, 0, 1, 1, 0, 1, x])/3 - 
      (13*G[0, 0, 1, 1, 1, 0, x])/3 + (137*G[0, 0, 1, 1, 1, 1, x])/3 + 
      49*G[0, 1, 0, 0, 0, 0, x] - 29*G[0, 1, 0, 0, 0, 1, x] - 
      29*G[0, 1, 0, 0, 1, 0, x] - 10*G[0, 1, 0, 0, 1, 1, x] - 
      41*G[0, 1, 0, 1, 0, 0, x] - 30*G[0, 1, 0, 1, 0, 1, x] - 
      30*G[0, 1, 0, 1, 1, 0, x] + (17*G[0, 1, 0, 1, 1, 1, x])/3 - 
      31*G[0, 1, 1, 0, 0, 0, x] - 30*G[0, 1, 1, 0, 0, 1, x] - 
      30*G[0, 1, 1, 0, 1, 0, x] + (65*G[0, 1, 1, 0, 1, 1, x])/3 - 
      50*G[0, 1, 1, 1, 0, 0, x] + (161*G[0, 1, 1, 1, 0, 1, x])/3 + 
      (161*G[0, 1, 1, 1, 1, 0, x])/3 - (16*G[0, 1, 1, 1, 1, 1, x])/3 + 
      (823*G[1, 0, 0, 0, 0, 0, x])/3 - (314*G[1, 0, 0, 0, 0, 1, x])/3 - 
      (314*G[1, 0, 0, 0, 1, 0, x])/3 + 51*G[1, 0, 0, 0, 1, 1, x] - 
      (350*G[1, 0, 0, 1, 0, 0, x])/3 + 31*G[1, 0, 0, 1, 0, 1, x] + 
      31*G[1, 0, 0, 1, 1, 0, x] - 85*G[1, 0, 0, 1, 1, 1, x] - 
      (320*G[1, 0, 1, 0, 0, 0, x])/3 - 19*G[1, 0, 1, 0, 0, 1, x] - 
      19*G[1, 0, 1, 0, 1, 0, x] - 7*G[1, 0, 1, 0, 1, 1, x] - 
      51*G[1, 0, 1, 1, 0, 0, x] + 37*G[1, 0, 1, 1, 0, 1, x] + 
      37*G[1, 0, 1, 1, 1, 0, x] + 14*G[1, 0, 1, 1, 1, 1, x] - 
      (194*G[1, 1, 0, 0, 0, 0, x])/3 - (77*G[1, 1, 0, 0, 0, 1, x])/3 - 
      (77*G[1, 1, 0, 0, 1, 0, x])/3 - 27*G[1, 1, 0, 0, 1, 1, x] - 
      (137*G[1, 1, 0, 1, 0, 0, x])/3 + 39*G[1, 1, 0, 1, 0, 1, x] + 
      39*G[1, 1, 0, 1, 1, 0, x] + 30*G[1, 1, 0, 1, 1, 1, x] - 
      (383*G[1, 1, 1, 0, 0, 0, x])/3 + 107*G[1, 1, 1, 0, 0, 1, x] + 
      107*G[1, 1, 1, 0, 1, 0, x] - 30*G[1, 1, 1, 0, 1, 1, x] + 
      125*G[1, 1, 1, 1, 0, 0, x] - 74*G[1, 1, 1, 1, 0, 1, x] - 
      74*G[1, 1, 1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 0, 0, x]*(10 + ((218*I)/3)*Pi - 97*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-587/3 - ((170*I)/3)*Pi - 50*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-587/3 - ((308*I)/3)*Pi - 50*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-806/3 - ((176*I)/3)*Pi - 38*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-490/3 - (40*I)*Pi - 26*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-490/3 - (52*I)*Pi - 26*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(91/3 - (3*I)*Pi - 23*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-193/6 - ((58*I)/3)*Pi - 23*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-193/6 - ((94*I)/3)*Pi - 23*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(217/3 + ((76*I)/3)*Pi - 16*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(467/6 + ((118*I)/3)*Pi - 9*Log[mu2/s]) - 
      ((7*I)/3)*Pi*Log[mu2/s]^4 + ((9*I)/8)*Pi*Log[mu2/s]^5 + 
      G[0, 1, 0, 1, 1, x]*(-649/6 - ((70*I)/3)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-63/2 + (58*I)*Pi + 7*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(381/2 + (58*I)*Pi + 7*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(125/6 + (76*I)*Pi + 7*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(381/2 + (84*I)*Pi + 7*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(257/3 - (44*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(((-112*I)/3)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(386/3 + (33*I)*Pi + 39*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-277/3 - ((100*I)/3)*Pi + 48*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-277/3 - ((136*I)/3)*Pi + 48*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(37/2 - (4*I)*Pi + 67*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(37/2 + (28*I)*Pi + 67*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-73/6 + (18*I)*Pi + 79*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-56 + 87*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-56 + (36*I)*Pi + 87*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (737/6 + ((28*I)/3)*Pi + 95*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (737/6 + ((124*I)/3)*Pi + 95*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (553/6 - ((56*I)/3)*Pi + 107*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (471/2 + ((116*I)/3)*Pi + 129*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       (5341/12 + ((1000*I)/3)*Pi + (749/6 + (68*I)*Pi)*Log[mu2/s] - 
        (37*Log[mu2/s]^2)/2 - (1927*zeta[2])/6) + G[1, 1, 0, 0, x]*
       (16295/36 + ((586*I)/3)*Pi + (311/2 + (30*I)*Pi)*Log[mu2/s] - 
        (49*Log[mu2/s]^2)/2 - (863*zeta[2])/6) + G[1, 0, 1, 0, x]*
       (5341/12 + ((161*I)/3)*Pi + (749/6 + (44*I)*Pi)*Log[mu2/s] - 
        (37*Log[mu2/s]^2)/2 - (691*zeta[2])/6) + G[0, 0, 0, 0, x]*
       ((-56*I)*Pi + (87*I)*Pi*Log[mu2/s] - 96*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-103/18 - (28*I)*Pi + (185/3 + (40*I)*Pi)*
         Log[mu2/s] - 14*Log[mu2/s]^2 - (253*zeta[2])/3) + 
      G[0, 1, 1, 0, x]*(-103/18 + ((52*I)/3)*Pi + (185/3 + (28*I)*Pi)*
         Log[mu2/s] - 14*Log[mu2/s]^2 - (193*zeta[2])/3) + 
      G[0, 1, 1, 1, x]*(-205/6 + (4*I)*Pi + (-125/3 - (20*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 - (50*zeta[2])/3) + G[0, 0, 1, 1, x]*
       (-3 - (20*I)*Pi + (16*I)*Pi*Log[mu2/s] - 8*Log[mu2/s]^2 - 
        (23*zeta[2])/3) + G[1, 1, 1, 0, x]*(-3073/12 - ((412*I)/3)*Pi + 
        (-355/6 - (10*I)*Pi)*Log[mu2/s] + (21*Log[mu2/s]^2)/2 + 
        (5*zeta[2])/6) + G[1, 1, 1, 1, x]*(425/4 + (142*I)*Pi + 
        (35/2 - (2*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 + (33*zeta[2])/2) + 
      G[1, 0, 1, 1, x]*(-6509/36 - ((622*I)/3)*Pi + (-25/2 - (22*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (119*zeta[2])/2) + 
      G[1, 1, 0, 1, x]*(-3073/12 - (234*I)*Pi + (-355/6 - (22*I)*Pi)*
         Log[mu2/s] + (21*Log[mu2/s]^2)/2 + (509*zeta[2])/6) + 
      G[0, 1, 0, 0, x]*(4745/36 - ((37*I)/2)*Pi + (-202/3 - (43*I)*Pi)*
         Log[mu2/s] - (87*Log[mu2/s]^2)/2 + (363*zeta[2])/2) + 
      G[0, 0, 1, 0, x]*(3829/36 + ((277*I)/3)*Pi + (56 - (24*I)*Pi)*
         Log[mu2/s] - (111*Log[mu2/s]^2)/2 + (1159*zeta[2])/6) + 
      G[0, 0, 0, 1, x]*(3829/36 + 56*Log[mu2/s] - (111*Log[mu2/s]^2)/2 + 
        (1333*zeta[2])/6) + G[1, 0, 0, 0, x]*(-2557/4 - ((737*I)/6)*Pi + 
        (-767/3 - (71*I)*Pi)*Log[mu2/s] - (69*Log[mu2/s]^2)/2 + 
        (1741*zeta[2])/6) + Log[mu2/s]^3*(((-3829*I)/216)*Pi - 
        ((21*I)/4)*Pi*zeta[2]) + G[0, 0, 0, x]*(((3829*I)/36)*Pi - 
        ((111*I)/2)*Pi*Log[mu2/s]^2 + ((63*I)/2)*Pi*zeta[2] + 
        Log[mu2/s]*((56*I)*Pi + 72*zeta[2])) + G[1, 1, 1, x]*
       (-6107/54 - ((1541*I)/9)*Pi + (-385/18 - ((92*I)/3)*Pi)*Log[mu2/s] + 
        (11/2 + (6*I)*Pi)*Log[mu2/s]^2 + (-155/2 - (32*I)*Pi)*zeta[2] - 
        44*zeta[3]) + G[0, 0, 1, x]*(-5831/108 - (3*I)*Pi - 28*Log[mu2/s]^2 + 
        (127*Log[mu2/s]^3)/6 + Log[mu2/s]*(-3829/36 - (287*zeta[2])/2) + 
        (872/3 + ((52*I)/3)*Pi)*zeta[2] - (77*zeta[3])/3) + 
      G[0, 1, 0, x]*(-5831/108 + ((355*I)/18)*Pi + (-28 + (6*I)*Pi)*
         Log[mu2/s]^2 + (127*Log[mu2/s]^3)/6 + Log[mu2/s]*
         (-3829/36 - ((185*I)/3)*Pi - (225*zeta[2])/2) + 
        (1595/6 - (4*I)*Pi)*zeta[2] - 23*zeta[3]) - ((248*I)/27)*Pi*zeta[3] + 
      G[1, 0, 1, x]*(4315/27 + ((2948*I)/9)*Pi + (-31/2 - (16*I)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + (-410/3 + (34*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1139/18 + ((244*I)/3)*Pi + 63*zeta[2]) + 12*zeta[3]) + 
      G[1, 1, 0, x]*(4315/27 + ((1559*I)/6)*Pi + (-31/2 - (10*I)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + (-679/3 + ((50*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(1139/18 + ((196*I)/3)*Pi + 67*zeta[2]) + 
        (44*zeta[3])/3) + G[0, 1, 1, x]*(65/6 - ((332*I)/9)*Pi - 
        (4*I)*Pi*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
        (-149/6 + ((130*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(3 + (20*I)*Pi + 
          23*zeta[2]) + (196*zeta[3])/3) + G[1, 0, 0, x]*
       (-29155/108 - ((5053*I)/12)*Pi + (3 + ((21*I)/2)*Pi)*Log[mu2/s]^2 + 
        (127*Log[mu2/s]^3)/6 + Log[mu2/s]*(-2723/12 - ((749*I)/6)*Pi - 
          (163*zeta[2])/2) + (1315/3 + ((481*I)/6)*Pi)*zeta[2] + 
        (275*zeta[3])/3) + zeta[2]*(-69/2 + ((20677*I)/81)*Pi + 
        (792 + ((1255*I)/6)*Pi)*zeta[3]) + Log[mu2/s]^2*
       (((-5831*I)/216)*Pi - ((79*I)/6)*Pi*zeta[2] - ((15*I)/2)*Pi*zeta[3]) + 
      G[0, 0, x]*(((-5831*I)/108)*Pi + ((127*I)/6)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*((-28*I)*Pi - 24*zeta[2]) - ((79*I)/3)*Pi*zeta[2] + 
        Log[mu2/s]*(((-3829*I)/36)*Pi - ((63*I)/2)*Pi*zeta[2]) - 
        ((173*I)/3)*Pi*zeta[3]) + G[0, 1, x]*(-60293/2592 + ((65*I)/6)*Pi + 
        (28*Log[mu2/s]^3)/3 - (45*Log[mu2/s]^4)/8 + 
        (-1223/9 - ((112*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         (3829/72 + (183*zeta[2])/4) + Log[mu2/s]*(5831/108 + (3*I)*Pi + 
          (-596/3 - (20*I)*Pi)*zeta[2] - 41*zeta[3]) + 
        (-1507/6 - ((20*I)/3)*Pi)*zeta[3] - (2605*zeta[4])/16) + 
      G[1, 0, x]*(-60293/2592 - ((1516*I)/27)*Pi + (28*Log[mu2/s]^3)/3 - 
        (45*Log[mu2/s]^4)/8 + (-3529/36 - ((113*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(3829/72 + ((31*I)/2)*Pi + (117*zeta[2])/4) + 
        Log[mu2/s]*(5831/108 - ((1031*I)/18)*Pi + (-269/2 - (26*I)*Pi)*
           zeta[2] - 49*zeta[3]) + (-179/6 + ((140*I)/3)*Pi)*zeta[3] - 
        (1097*zeta[4])/16) + ((4441*I)/6)*Pi*zeta[4] + 
      G[1, 1, x]*(313/6 + ((473*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-3/2 - (10*I)*Pi - (33*zeta[2])/2) + 
        (2281/36 + ((320*I)/3)*Pi)*zeta[2] + (148 - ((16*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(35/6 + ((350*I)/9)*Pi + (385/6 - (14*I)*Pi)*zeta[2] + 
          12*zeta[3]) + (557*zeta[4])/4) + Log[mu2/s]*(((90101*I)/2592)*Pi + 
        ((515*I)/6)*Pi*zeta[3] + zeta[2]*(((1307*I)/6)*Pi + 24*zeta[3]) + 
        ((1661*I)/16)*Pi*zeta[4]) + G[0, x]*(((-60293*I)/2592)*Pi - 
        ((45*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((28*I)/3)*Pi + 
          4*zeta[2]) + Log[mu2/s]^2*(((3829*I)/72)*Pi + 
          ((63*I)/4)*Pi*zeta[2]) - ((2099*I)/6)*Pi*zeta[3] + 
        zeta[2]*(((-1307*I)/6)*Pi + 152*zeta[3]) + 
        Log[mu2/s]*(((5831*I)/108)*Pi + ((79*I)/3)*Pi*zeta[2] + 
          (7*I)*Pi*zeta[3]) + ((2243*I)/16)*Pi*zeta[4]) - 
      ((650*I)/3)*Pi*zeta[5] + G[1, x]*(78773/729 + ((191*I)/3)*Pi - 
        (7*Log[mu2/s]^4)/3 + (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (-3829/216 - (37*zeta[2])/4) + zeta[2]*(-58879/162 - 
          ((2297*I)/9)*Pi - (433*zeta[3])/6) + (-12395/27 + ((340*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]^2*(-5831/216 - ((3*I)/2)*Pi + 
          (160/3 + (6*I)*Pi)*zeta[2] + (33*zeta[3])/2) + 
        (110/3 - ((653*I)/6)*Pi)*zeta[4] + Log[mu2/s]*(90101/2592 + 
          ((35*I)/6)*Pi + (-367/9 - ((136*I)/3)*Pi)*zeta[2] + 
          (-15/2 - (4*I)*Pi)*zeta[3] + (253*zeta[4])/16) + (200*zeta[5])/3) - 
      1281*zeta[6])/x + (6727*zeta[6])/16 + 
    ((-695/2 - (53*I)*Pi)*G[0, 0, 1, 1, 1, x] + (-5701/12 - (81*I)*Pi)*
       G[0, 1, 0, 1, 1, x] + (31 - (130*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (31 - (90*I)*Pi)*G[0, 1, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 1, 1, x] + 
      (125/6 - (7*I)*Pi)*G[1, 0, 0, 1, 1, x] + (-49/2 - (5*I)*Pi)*
       G[1, 0, 1, 0, 1, x] + (-49/2 + (2*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
      (3*I)*Pi*G[1, 0, 1, 1, 1, x] + (-11/3 - (12*I)*Pi)*
       G[1, 1, 0, 0, 1, x] + (-11/3 - (4*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
      (6*I)*Pi*G[1, 1, 0, 1, 1, x] + (11/3 + (6*I)*Pi)*G[1, 1, 1, 0, 0, x] - 
      (4035*G[0, 0, 0, 0, 0, 0, x])/2 + (1415*G[0, 0, 0, 0, 0, 1, x])/2 + 
      (1415*G[0, 0, 0, 0, 1, 0, x])/2 - (659*G[0, 0, 0, 0, 1, 1, x])/2 + 
      1012*G[0, 0, 0, 1, 0, 0, x] + 186*G[0, 0, 0, 1, 0, 1, x] + 
      186*G[0, 0, 0, 1, 1, 0, x] - 514*G[0, 0, 0, 1, 1, 1, x] + 
      (607*G[0, 0, 1, 0, 0, 0, x])/2 + (633*G[0, 0, 1, 0, 0, 1, x])/2 + 
      (633*G[0, 0, 1, 0, 1, 0, x])/2 - (637*G[0, 0, 1, 0, 1, 1, x])/2 - 
      191*G[0, 0, 1, 1, 0, 0, x] - 380*G[0, 0, 1, 1, 0, 1, x] - 
      380*G[0, 0, 1, 1, 1, 0, x] + 327*G[0, 0, 1, 1, 1, 1, x] - 
      (745*G[0, 1, 0, 0, 0, 0, x])/2 + (645*G[0, 1, 0, 0, 0, 1, x])/2 + 
      (645*G[0, 1, 0, 0, 1, 0, x])/2 - (207*G[0, 1, 0, 0, 1, 1, x])/2 + 
      205*G[0, 1, 0, 1, 0, 0, x] - 270*G[0, 1, 0, 1, 0, 1, x] - 
      270*G[0, 1, 0, 1, 1, 0, x] + 189*G[0, 1, 0, 1, 1, 1, x] + 
      (769*G[0, 1, 1, 0, 0, 0, x])/2 - (289*G[0, 1, 1, 0, 0, 1, x])/2 - 
      (289*G[0, 1, 1, 0, 1, 0, x])/2 + (29*G[0, 1, 1, 0, 1, 1, x])/2 - 
      82*G[0, 1, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 1, 0, 1, x] - 
      8*G[0, 1, 1, 1, 1, 0, x] + 54*G[1, 0, 0, 0, 0, 0, x] - 
      26*G[1, 0, 0, 0, 0, 1, x] - 26*G[1, 0, 0, 0, 1, 0, x] + 
      36*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 0, x] + 
      10*G[1, 0, 0, 1, 0, 1, x] + 10*G[1, 0, 0, 1, 1, 0, x] - 
      17*G[1, 0, 0, 1, 1, 1, x] - 5*G[1, 0, 1, 0, 0, 0, x] - 
      5*G[1, 0, 1, 0, 1, 1, x] - G[1, 0, 1, 1, 0, 0, x] + 
      3*G[1, 0, 1, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 1, 0, x] + 
      15*G[1, 1, 0, 0, 0, 0, x] - 6*G[1, 1, 0, 0, 0, 1, x] - 
      6*G[1, 1, 0, 0, 1, 0, x] - 6*G[1, 1, 0, 0, 1, 1, x] - 
      10*G[1, 1, 0, 1, 0, 0, x] + 6*G[1, 1, 0, 1, 0, 1, x] + 
      6*G[1, 1, 0, 1, 1, 0, x] + 6*G[1, 1, 1, 0, 0, 0, x] + 
      G[0, 0, 0, 0, 1, x]*(-1863/4 - (38*I)*Pi - 416*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-1863/4 + (782*I)*Pi - 416*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-6617/12 + (404*I)*Pi - 216*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-95/3 + (4*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-7703/12 - (68*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-7 - 9*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-206 + (233*I)*Pi - 7*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (7039/12 - (67*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (7039/12 + (217*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (221/6 - I*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (95/6 + (11*I)*Pi + 9*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (95/6 + (19*I)*Pi + 9*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (2771/6 + (96*I)*Pi + 98*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (2771/6 - (473*I)*Pi + 98*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (1543/12 - (16*I)*Pi + 312*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (844 - (730*I)*Pi + 580*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (4717/9 - ((2179*I)/12)*Pi + (-92 - (22*I)*Pi)*Log[mu2/s] + 
        48*Log[mu2/s]^2 - (1821*zeta[2])/2) + G[0, 0, 0, 1, x]*
       (4717/9 - ((2575*I)/6)*Pi + (-92 - (8*I)*Pi)*Log[mu2/s] + 
        48*Log[mu2/s]^2 - 874*zeta[2]) + G[0, 1, 0, 0, x]*
       (9313/12 - ((16*I)/3)*Pi + (50 - (5*I)*Pi)*Log[mu2/s] + 
        (15*Log[mu2/s]^2)/2 - 519*zeta[2]) + G[0, 0, 0, 0, x]*
       (-4527/4 + ((4243*I)/12)*Pi + (-74/3 + (20*I)*Pi)*Log[mu2/s] - 
        72*Log[mu2/s]^2 - (919*zeta[2])/2) + G[1, 0, 0, 1, x]*
       (100/3 + ((85*I)/2)*Pi + (35/6 + (6*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (59*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (((11*I)/3)*Pi - 12*zeta[2]) + G[1, 1, 0, 1, x]*
       (((-11*I)/3)*Pi - 6*zeta[2]) + G[1, 0, 1, 1, x]*
       (((-49*I)/2)*Pi - 5*zeta[2]) + G[1, 0, 1, 0, x]*
       (100/3 + ((109*I)/6)*Pi + (35/6 + I*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (-263/6 - ((8*I)/3)*Pi + (79/6 + (3*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 + 17*zeta[2]) + G[0, 1, 1, 0, x]*
       (-4235/18 - ((1085*I)/6)*Pi + (-35/6 - (4*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + 22*zeta[2]) + G[1, 1, 0, 0, x]*
       (-1409/36 - ((33*I)/2)*Pi + (-35/6 - (6*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (63*zeta[2])/2) + G[0, 1, 1, 1, x]*
       ((31*I)*Pi + 88*zeta[2]) + G[0, 1, 0, 1, x]*
       (-4235/18 + ((317*I)/3)*Pi + (-35/6 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (491*zeta[2])/2) + G[0, 0, 1, 1, x]*
       (-794/3 + ((833*I)/3)*Pi + (490/3 + (14*I)*Pi)*Log[mu2/s] - 
        42*Log[mu2/s]^2 + 289*zeta[2]) + G[1, 0, 1, x]*
       (((100*I)/3)*Pi + ((35*I)/6)*Pi*Log[mu2/s] - 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (85/6 - ((7*I)/2)*Pi)*zeta[2]) + 
      G[0, 0, 1, x]*(-10231/54 + ((5899*I)/18)*Pi + (-33/4 + ((3*I)/2)*Pi)*
         Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + (-10883/12 + ((867*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(1229/18 + ((329*I)/6)*Pi + (359*zeta[2])/2) - 
        486*zeta[3]) + G[0, 1, 1, x]*(((-4235*I)/18)*Pi - 
        ((35*I)/6)*Pi*Log[mu2/s] + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (-2377/6 - ((75*I)/2)*Pi)*zeta[2] - 110*zeta[3]) + 
      G[1, 0, 0, x]*(3289/27 + ((995*I)/36)*Pi + (-1/2 + (3*I)*Pi)*
         Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (1373/36 + (18*I)*Pi - (93*zeta[2])/2) + (-493/6 - (19*I)*Pi)*
         zeta[2] - 6*zeta[3]) + (5603/18 - ((9391*I)/18)*Pi)*zeta[3] - 
      (1463*zeta[3]^2)/2 + G[1, 1, 0, x]*(((-1409*I)/36)*Pi - 
        ((35*I)/6)*Pi*Log[mu2/s] + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (191/3 + ((15*I)/2)*Pi)*zeta[2] + 14*zeta[3]) + 
      G[0, 0, 0, x]*(1411/4 - (709*I)*Pi + (31/2 - ((21*I)/2)*Pi)*
         Log[mu2/s]^2 + (9*Log[mu2/s]^3)/2 + (8275/12 - ((1431*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(-3649/36 - ((257*I)/3)*Pi + 
          (1419*zeta[2])/2) + 365*zeta[3]) + G[0, 1, 0, x]*
       (-10231/54 + ((7309*I)/12)*Pi + (-33/4 + ((9*I)/2)*Pi)*Log[mu2/s]^2 - 
        (3*Log[mu2/s]^3)/2 + (-1313 - ((269*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(1229/18 + ((83*I)/3)*Pi + (133*zeta[2])/2) + 
        455*zeta[3]) + zeta[2]*(((-5603*I)/18)*Pi + 
        (7991/4 + ((1727*I)/2)*Pi)*zeta[3]) + Log[mu2/s]^2*
       (((-31*I)/4)*Pi*zeta[2] + (31/4 - ((21*I)/2)*Pi)*zeta[3] - 
        (1491*zeta[4])/8) + G[1, 0, x]*(((3289*I)/27)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s]^3 + (-9673/36 - ((116*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-I/2)*Pi + 15*zeta[2]) + Log[mu2/s]*
         (((1373*I)/36)*Pi + (-131/3 + ((15*I)/2)*Pi)*zeta[2] - 8*zeta[3]) + 
        (-154/3 - I*Pi)*zeta[3] - (69*zeta[4])/4) + 
      G[1, 1, x]*(((-22*I)/3)*Pi*zeta[2] + (22/3 - (4*I)*Pi)*zeta[3] - 
        (9*zeta[4])/2) + (19265/16 + ((26825*I)/24)*Pi)*zeta[4] + 
      G[0, 1, x]*(((-10231*I)/54)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((-33*I)/4)*Pi - (63*zeta[2])/2) + 
        (-2569/9 + ((5695*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
         (((1229*I)/18)*Pi + (823/6 + ((55*I)/2)*Pi)*zeta[2] - 8*zeta[3]) + 
        (-1297/6 + (437*I)*Pi)*zeta[3] + (579*zeta[4])/8) + 
      G[0, 0, x]*(275/12 + ((5590*I)/27)*Pi + (3*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-45/4 + ((29*I)/4)*Pi - 105*zeta[2]) + 
        (935/4 + ((6839*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
         (175/4 - ((667*I)/12)*Pi + (336 + (37*I)*Pi)*zeta[2] - 
          180*zeta[3]) + (3178/3 + (140*I)*Pi)*zeta[3] + (31475*zeta[4])/8) + 
      Log[mu2/s]*(((1085*I)/36)*Pi*zeta[2] + (-1085/36 + ((245*I)/6)*Pi)*
         zeta[3] + (17395/24 + (85*I)*Pi)*zeta[4]) + 
      G[0, x]*(((275*I)/12)*Pi + zeta[2]*(-285/2 - ((5195*I)/9)*Pi - 
          59*zeta[3]) + (-26309/36 + (132*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(((-45*I)/4)*Pi + (43*zeta[2])/4 + 36*zeta[3]) + 
        (5391/16 - ((253*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
         (((175*I)/4)*Pi + (-1505/36 + ((31*I)/2)*Pi)*zeta[2] + 
          (-311/2 + (3*I)*Pi)*zeta[3] + (1819*zeta[4])/4) - 
        (211*zeta[5])/2) + (4959/4 - ((1631*I)/2)*Pi)*zeta[5] + 
      G[1, x]*((-2609/36 + ((19*I)/6)*Pi)*zeta[3] + 
        Log[mu2/s]^2*((-3*I)*Pi*zeta[2] + 3*zeta[3]) + 
        zeta[2]*(((2609*I)/36)*Pi + 16*zeta[3]) + (-421/8 - (58*I)*Pi)*
         zeta[4] + Log[mu2/s]*(((35*I)/3)*Pi*zeta[2] + (-35/3 - (2*I)*Pi)*
           zeta[3] + 3*zeta[4]) + (69*zeta[5])/2) + (45589*zeta[6])/16)/
     (1 - x)^2)}


==> anc/qgqg_--++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{x^(-1), 1 - x^(-1), 0}


==> anc/qgqg_--++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-1/2 + G[0, x]/2 + x*(G[0, x] - G[1, x]) - G[1, x]/2 + 
    x^2*(-G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x] - 3*zeta[2]) + 
    (4 + G[0, 0, x] + G[0, x]*(-3/2 - Log[mu2/s]) + (3*Log[mu2/s])/2 + 
      Log[mu2/s]^2/2 - zeta[2]/2)/x)/Nc + 
  Nc*(-1/2 - (5*G[0, x])/2 + (5*G[1, x])/2 - 3*G[0, 0, x] + 3*G[0, 1, x] + 
    3*G[1, 0, x] - 3*G[1, 1, x] + x^2*(-G[0, 0, x] + G[0, 1, x] + 
      G[1, 0, x] - G[1, 1, x] - 3*zeta[2]) - 9*zeta[2] + 
    (-3 + G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] - (3*Log[mu2/s])/2 + 
      2*G[1, x]*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
      G[0, x]*(3/2 + Log[mu2/s]) + (15*zeta[2])/2)/x + 
    x*(G[0, x] - G[1, x] + 3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 
      3*G[1, 1, x] + 9*zeta[2])) + 
  e*((-1 + (3*G[0, 0, x])/2 - 2*G[0, 1, x] - 2*G[1, 0, x] + 
      (5*G[1, 1, x])/2 + G[1, x]*(-2 - Log[mu2/s]/2) + 
      G[0, x]*(5/2 + Log[mu2/s]/2) - Log[mu2/s]/2 + 
      x*((-5*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
        G[1, 1, x]/2 + G[1, x]*(-3/2 - Log[mu2/s]) + 
        G[0, x]*(3/2 + Log[mu2/s]) - (9*zeta[2])/2) + 6*zeta[2] + 
      (8 - G[0, 0, 0, x] + (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/6 + 
        G[0, 0, x]*(3/2 + Log[mu2/s]) + Log[mu2/s]*(4 - zeta[2]/2) + 
        G[0, x]*(-4 - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + zeta[2]/2) - 
        (3*zeta[2])/4 - (7*zeta[3])/3)/x + 
      x^2*(2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
        G[1, 1, 0, x] + 2*G[1, 1, 1, x] + G[0, 0, x]*(-1/2 - Log[mu2/s]) + 
        G[1, 1, x]*(-1/2 - Log[mu2/s]) + G[0, 1, x]*(1/2 + Log[mu2/s]) + 
        G[1, 0, x]*(1/2 + Log[mu2/s]) - (3*zeta[2])/2 + 3*G[0, x]*zeta[2] + 
        3*G[1, x]*zeta[2] - 3*Log[mu2/s]*zeta[2] - zeta[3]))/Nc + 
    Nc*(-1 + 6*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 3*G[0, 1, 0, x] - 
      3*G[1, 0, 1, x] - 3*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
      G[1, 1, x]*(-9/2 - 3*Log[mu2/s]) + G[0, 0, x]*(1/2 - 3*Log[mu2/s]) + 
      G[0, 1, x]*(2 + 3*Log[mu2/s]) + G[1, 0, x]*(2 + 3*Log[mu2/s]) + 
      Log[mu2/s]*(-1/2 - 9*zeta[2]) - 6*zeta[2] + 
      G[0, x]*(-9/2 - (5*Log[mu2/s])/2 + 9*zeta[2]) + 
      G[1, x]*(5 + (5*Log[mu2/s])/2 + 9*zeta[2]) + 
      x^2*(2*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - G[1, 0, 1, x] - 
        G[1, 1, 0, x] + 2*G[1, 1, 1, x] + G[0, 0, x]*(-1/2 - Log[mu2/s]) + 
        G[1, 1, x]*(-1/2 - Log[mu2/s]) + G[0, 1, x]*(1/2 + Log[mu2/s]) + 
        G[1, 0, x]*(1/2 + Log[mu2/s]) - (3*zeta[2])/2 + 3*G[0, x]*zeta[2] + 
        3*G[1, x]*zeta[2] - 3*Log[mu2/s]*zeta[2] - zeta[3]) - 3*zeta[3] + 
      x*(-6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
        3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
        G[0, 1, x]*(-5/2 - 3*Log[mu2/s]) + G[1, 0, x]*(-5/2 - 3*Log[mu2/s]) + 
        G[0, 0, x]*(3/2 + 3*Log[mu2/s]) + G[1, 1, x]*(7/2 + 3*Log[mu2/s]) + 
        G[1, x]*(-3/2 - Log[mu2/s] - 9*zeta[2]) + 
        G[0, x]*(3/2 + Log[mu2/s] - 9*zeta[2]) + (15*zeta[2])/2 + 
        9*Log[mu2/s]*zeta[2] + 3*zeta[3]) + 
      (-6 - 3*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
        2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
        G[0, 0, x]*(-3/2 + Log[mu2/s]) - 2*G[0, 1, x]*Log[mu2/s] - 
        2*G[1, 0, x]*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/2 + 
        G[1, x]*(Log[mu2/s]^2 - 7*zeta[2]) + G[0, x]*(3 + (3*Log[mu2/s])/2 + 
          Log[mu2/s]^2/2 - (13*zeta[2])/2) + (3*zeta[2])/4 + 
        Log[mu2/s]*(-3 + (15*zeta[2])/2) + 9*zeta[3])/x)) + 
  e^2*((-2 - (7*G[0, 0, 0, x])/2 + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
      2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - (9*G[1, 1, 1, x])/2 + 
      G[0, 1, x]*(-3 - 2*Log[mu2/s]) + G[1, 0, x]*(-3 - 2*Log[mu2/s]) - 
      Log[mu2/s]^2/4 + G[0, 0, x]*(1/2 + (3*Log[mu2/s])/2) + 
      G[1, 1, x]*(5 + (5*Log[mu2/s])/2) + G[0, x]*(5 + (5*Log[mu2/s])/2 + 
        Log[mu2/s]^2/4 - (25*zeta[2])/4) + 
      G[1, x]*(-4 - 2*Log[mu2/s] - Log[mu2/s]^2/4 - (23*zeta[2])/4) + 
      (37*zeta[2])/4 + Log[mu2/s]*(-1 + 6*zeta[2]) + 
      x*(4*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - (3*G[0, 1, 0, x])/2 - 
        (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + 2*G[1, 1, 1, x] + 
        G[0, 0, x]*(-3 - (5*Log[mu2/s])/2) - (G[1, 1, x]*Log[mu2/s])/2 + 
        G[0, 1, x]*(3/2 + (3*Log[mu2/s])/2) + G[1, 0, x]*
         (3/2 + (3*Log[mu2/s])/2) - (9*zeta[2])/2 - (9*Log[mu2/s]*zeta[2])/
         2 + G[0, x]*(3 + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + 4*zeta[2]) + 
        G[1, x]*(-3 - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + 5*zeta[2]) - 
        (3*zeta[3])/2) + 2*zeta[3] + (16 + G[0, 0, 0, 0, x] + 
        G[0, 0, 0, x]*(-3/2 - Log[mu2/s]) + Log[mu2/s]^3/4 + 
        Log[mu2/s]^4/24 + G[0, 0, x]*(4 + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - 
          zeta[2]/2) + Log[mu2/s]^2*(2 - zeta[2]/4) - 2*zeta[2] + 
        Log[mu2/s]*(8 - (3*zeta[2])/4 - (7*zeta[3])/3) - (7*zeta[3])/2 + 
        G[0, x]*(-8 - (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(-4 + zeta[2]/2) + (3*zeta[2])/4 + (7*zeta[3])/3) - 
        (47*zeta[4])/16)/x + x^2*(-3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
        G[0, 0, 1, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
        G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
        G[1, 0, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
        3*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*(-1/2 - Log[mu2/s]) + 
        G[0, 1, 0, x]*(-1/2 - Log[mu2/s]) + G[1, 0, 1, x]*
         (-1/2 - Log[mu2/s]) + G[1, 1, 0, x]*(-1/2 - Log[mu2/s]) + 
        G[0, 0, 0, x]*(1 + 2*Log[mu2/s]) + G[1, 1, 1, x]*(1 + 2*Log[mu2/s]) + 
        G[0, 1, x]*(3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
        G[1, 0, x]*(3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
        G[0, 0, x]*(-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        G[1, 1, x]*(-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 - (5*zeta[2])/2) - 
        (9*zeta[2])/2 - (3*Log[mu2/s]^2*zeta[2])/2 + 
        Log[mu2/s]*((-3*zeta[2])/2 - zeta[3]) - zeta[3]/2 + 
        G[0, x]*((3*zeta[2])/2 + 3*Log[mu2/s]*zeta[2] + zeta[3]) + 
        G[1, x]*((3*zeta[2])/2 + 3*Log[mu2/s]*zeta[2] + zeta[3]) + 
        (3*zeta[4])/4))/Nc + Nc*(-2 - 9*G[0, 0, 0, 0, x] + 
      3*G[0, 0, 0, 1, x] + 3*G[0, 0, 1, 0, x] + 3*G[0, 1, 0, 1, x] + 
      3*G[0, 1, 1, 0, x] - 3*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] + 
      3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] + 3*G[1, 1, 0, 1, x] + 
      3*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*
       (-2 - 3*Log[mu2/s]) + G[0, 1, 0, x]*(-2 - 3*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-2 - 3*Log[mu2/s]) + G[1, 1, 0, x]*(-2 - 3*Log[mu2/s]) + 
      G[0, 0, 0, x]*(3/2 + 6*Log[mu2/s]) + G[1, 1, 1, x]*
       (13/2 + 6*Log[mu2/s]) + G[0, 1, x]*(4 + 2*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + 
      G[1, 0, x]*(4 + 2*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + 
      G[1, 1, x]*(-9 - (9*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 - 
        (15*zeta[2])/2) + G[0, 0, x]*(1/2 + Log[mu2/s]/2 - 
        (3*Log[mu2/s]^2)/2 - (15*zeta[2])/2) + Log[mu2/s]^2*
       (-1/4 - (9*zeta[2])/2) - (47*zeta[2])/4 + 
      Log[mu2/s]*(-1 - 6*zeta[2] - 3*zeta[3]) - 2*zeta[3] + 
      G[0, x]*(-9 - (5*Log[mu2/s]^2)/4 + (29*zeta[2])/4 + 
        Log[mu2/s]*(-9/2 + 9*zeta[2]) + 3*zeta[3]) + 
      G[1, x]*(10 + (5*Log[mu2/s]^2)/4 + (19*zeta[2])/4 + 
        Log[mu2/s]*(5 + 9*zeta[2]) + 3*zeta[3]) + 
      x*(9*G[0, 0, 0, 0, x] - 3*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 0, x] - 
        3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 
        3*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] - 
        3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, x] + 
        G[1, 1, 1, x]*(-6 - 6*Log[mu2/s]) + G[0, 0, 0, x]*
         (-4 - 6*Log[mu2/s]) + G[0, 0, 1, x]*(5/2 + 3*Log[mu2/s]) + 
        G[0, 1, 0, x]*(5/2 + 3*Log[mu2/s]) + G[1, 0, 1, x]*
         (5/2 + 3*Log[mu2/s]) + G[1, 1, 0, x]*(5/2 + 3*Log[mu2/s]) + 
        (33*zeta[2])/2 + (9*Log[mu2/s]^2*zeta[2])/2 + 
        G[0, 0, x]*(4 + (3*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 + 
          (15*zeta[2])/2) + G[1, 1, x]*(7 + (7*Log[mu2/s])/2 + 
          (3*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + G[0, 1, x]*
         (-11/2 - (5*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + 
        G[1, 0, x]*(-11/2 - (5*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 + 
          (21*zeta[2])/2) + G[0, x]*(3 + Log[mu2/s]^2/2 + 
          Log[mu2/s]*(3/2 - 9*zeta[2]) - 8*zeta[2] - 3*zeta[3]) + 
        G[1, x]*(-3 - Log[mu2/s]^2/2 + Log[mu2/s]*(-3/2 - 9*zeta[2]) - 
          7*zeta[2] - 3*zeta[3]) + (5*zeta[3])/2 + 
        Log[mu2/s]*((15*zeta[2])/2 + 3*zeta[3]) - (9*zeta[4])/4) + 
      x^2*(-3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
        G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
        G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
        G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
        G[0, 0, 1, x]*(-1/2 - Log[mu2/s]) + G[0, 1, 0, x]*
         (-1/2 - Log[mu2/s]) + G[1, 0, 1, x]*(-1/2 - Log[mu2/s]) + 
        G[1, 1, 0, x]*(-1/2 - Log[mu2/s]) + G[0, 0, 0, x]*
         (1 + 2*Log[mu2/s]) + G[1, 1, 1, x]*(1 + 2*Log[mu2/s]) + 
        G[0, 1, x]*(3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
        G[1, 0, x]*(3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
        G[0, 0, x]*(-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        G[1, 1, x]*(-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 - (5*zeta[2])/2) - 
        (9*zeta[2])/2 - (3*Log[mu2/s]^2*zeta[2])/2 + 
        Log[mu2/s]*((-3*zeta[2])/2 - zeta[3]) - zeta[3]/2 + 
        G[0, x]*((3*zeta[2])/2 + 3*Log[mu2/s]*zeta[2] + zeta[3]) + 
        G[1, x]*((3*zeta[2])/2 + 3*Log[mu2/s]*zeta[2] + zeta[3]) + 
        (3*zeta[4])/4) + (9*zeta[4])/4 + (-12 + 5*G[0, 0, 0, 0, x] - 
        2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 
        2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 
        2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 
        2*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*
         (3/2 - 3*Log[mu2/s]) + 2*G[0, 0, 1, x]*Log[mu2/s] + 
        2*G[0, 1, 0, x]*Log[mu2/s] + 2*G[1, 0, 1, x]*Log[mu2/s] + 
        2*G[1, 1, 0, x]*Log[mu2/s] - 2*G[1, 1, 1, x]*Log[mu2/s] - 
        Log[mu2/s]^3/4 - Log[mu2/s]^4/8 + (3*zeta[2])/2 + 
        6*G[1, 1, x]*zeta[2] + Log[mu2/s]^2*(-3/2 + (15*zeta[2])/4) + 
        G[0, 0, x]*(-3 - (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + 
          (11*zeta[2])/2) + G[0, 1, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[1, 0, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[1, x]*(Log[mu2/s]^3/3 - 7*Log[mu2/s]*zeta[2] - (20*zeta[3])/3) + 
        G[0, x]*(6 + (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/6 + 
          Log[mu2/s]*(3 - (13*zeta[2])/2) - (3*zeta[2])/4 - (13*zeta[3])/3) + 
        (7*zeta[3])/2 + Log[mu2/s]*(-6 + (3*zeta[2])/4 + 9*zeta[3]) + 
        (117*zeta[4])/16)/x)) + 
  e^3*((-4 + (11*G[0, 0, 0, 0, x])/2 - 2*G[0, 0, 0, 1, x] - 
      2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
      2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
      2*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
      (13*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(-8 - (9*Log[mu2/s])/2) + 
      G[0, 0, 0, x]*(-7/2 - (7*Log[mu2/s])/2) - Log[mu2/s]^3/12 + 
      G[0, 0, 1, x]*(3 + 2*Log[mu2/s]) + G[0, 1, 0, x]*(3 + 2*Log[mu2/s]) + 
      G[1, 0, 1, x]*(3 + 2*Log[mu2/s]) + G[1, 1, 0, x]*(3 + 2*Log[mu2/s]) + 
      (37*zeta[2])/2 + Log[mu2/s]^2*(-1/2 + 3*zeta[2]) + 
      G[1, 1, x]*(10 + 5*Log[mu2/s] + (5*Log[mu2/s]^2)/4 + (19*zeta[2])/4) + 
      G[0, 0, x]*(1 + Log[mu2/s]/2 + (3*Log[mu2/s]^2)/4 + (21*zeta[2])/4) + 
      G[0, 1, x]*(-6 - 3*Log[mu2/s] - Log[mu2/s]^2 + 7*zeta[2]) + 
      G[1, 0, x]*(-6 - 3*Log[mu2/s] - Log[mu2/s]^2 + 7*zeta[2]) + 
      G[0, x]*(10 + (5*Log[mu2/s]^2)/4 + Log[mu2/s]^3/12 + 
        Log[mu2/s]*(5 - (25*zeta[2])/4) - (41*zeta[2])/4 - (19*zeta[3])/6) + 
      G[1, x]*(-8 - Log[mu2/s]^2 - Log[mu2/s]^3/12 + 
        Log[mu2/s]*(-4 - (23*zeta[2])/4) - 8*zeta[2] - (5*zeta[3])/6) + 
      (25*zeta[3])/6 + Log[mu2/s]*(-2 + (37*zeta[2])/4 + 2*zeta[3]) - 
      (3*zeta[4])/2 + x*((-11*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
        (3*G[0, 0, 1, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
        (3*G[0, 1, 1, 0, x])/2 - (3*G[0, 1, 1, 1, x])/2 - 
        (3*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/2 + 
        (3*G[1, 0, 1, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
        (3*G[1, 1, 1, 0, x])/2 - (7*G[1, 1, 1, 1, x])/2 + 
        G[0, 0, 1, x]*(-3/2 - (3*Log[mu2/s])/2) + G[0, 1, 0, x]*
         (-3/2 - (3*Log[mu2/s])/2) + G[1, 0, 1, x]*
         (-3/2 - (3*Log[mu2/s])/2) + G[1, 1, 0, x]*
         (-3/2 - (3*Log[mu2/s])/2) + G[1, 1, 1, x]*(3/2 + 2*Log[mu2/s]) + 
        G[0, 0, 0, x]*(9/2 + 4*Log[mu2/s]) + G[0, 1, x]*
         (3 + (3*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/4 - (21*zeta[2])/4) + 
        G[1, 0, x]*(3 + (3*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/4 - 
          (21*zeta[2])/4) + G[1, 1, x]*(-Log[mu2/s]^2/4 - (17*zeta[2])/4) + 
        G[0, 0, x]*(-6 - 3*Log[mu2/s] - (5*Log[mu2/s]^2)/4 - 
          (13*zeta[2])/4) - 9*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/4 + 
        Log[mu2/s]*((-9*zeta[2])/2 - (3*zeta[3])/2) + 
        G[0, x]*(6 + (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/6 + (15*zeta[2])/4 + 
          Log[mu2/s]*(3 + 4*zeta[2]) - (5*zeta[3])/6) - (3*zeta[3])/2 + 
        G[1, x]*(-6 - (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/6 + (21*zeta[2])/4 + 
          Log[mu2/s]*(-3 + 5*zeta[2]) + (23*zeta[3])/6) + (9*zeta[4])/8) + 
      (32 - G[0, 0, 0, 0, 0, x] + Log[mu2/s]^4/16 + Log[mu2/s]^5/120 + 
        G[0, 0, 0, 0, x]*(3/2 + Log[mu2/s]) + Log[mu2/s]^3*
         (2/3 - zeta[2]/12) + G[0, 0, 0, x]*(-4 - (3*Log[mu2/s])/2 - 
          Log[mu2/s]^2/2 + zeta[2]/2) + G[0, 0, x]*(8 + (3*Log[mu2/s]^2)/4 + 
          Log[mu2/s]^3/6 + Log[mu2/s]*(4 - zeta[2]/2) - (3*zeta[2])/4 - 
          (7*zeta[3])/3) + Log[mu2/s]^2*(4 - (3*zeta[2])/8 - (7*zeta[3])/6) - 
        (28*zeta[3])/3 + zeta[2]*(-4 + (7*zeta[3])/6) + 
        Log[mu2/s]*(16 - 2*zeta[2] - (7*zeta[3])/2 - (47*zeta[4])/16) - 
        (141*zeta[4])/32 + G[0, x]*(-16 - Log[mu2/s]^3/4 - Log[mu2/s]^4/24 + 
          Log[mu2/s]^2*(-2 + zeta[2]/4) + 2*zeta[2] + (7*zeta[3])/2 + 
          Log[mu2/s]*(-8 + (3*zeta[2])/4 + (7*zeta[3])/3) + 
          (47*zeta[4])/16) - (31*zeta[5])/5)/x + 
      x^2*(4*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - 
        G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + 
        G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - 
        G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 
        2*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - 
        G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 
        G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
        G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 
        4*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*(-3/2 - 3*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(-3/2 - 3*Log[mu2/s]) + G[0, 1, 1, 1, x]*
         (-1/2 - Log[mu2/s]) + G[1, 0, 0, 0, x]*(-1/2 - Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(1/2 + Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (1/2 + Log[mu2/s]) + G[0, 1, 0, 1, x]*(1/2 + Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(1/2 + Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (1/2 + Log[mu2/s]) + G[1, 0, 1, 0, x]*(1/2 + Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(1/2 + Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (1/2 + Log[mu2/s]) + 3*G[0, 1, 1, x]*zeta[2] + 
        3*G[1, 0, 0, x]*zeta[2] - (Log[mu2/s]^3*zeta[2])/2 + 
        G[0, 0, 0, x]*(3 + Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
        G[1, 1, 1, x]*(3 + Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
        G[0, 0, 1, x]*(-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 + 
          (7*zeta[2])/2) + G[0, 1, 0, x]*(-3/2 - Log[mu2/s]/2 - 
          Log[mu2/s]^2/2 + (7*zeta[2])/2) + G[1, 0, 1, x]*
         (-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
        G[1, 1, 0, x]*(-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 + 
          (7*zeta[2])/2) + G[0, 1, x]*(3 + Log[mu2/s]^2/4 + Log[mu2/s]^3/6 + 
          Log[mu2/s]*(3/2 - (7*zeta[2])/2) - (7*zeta[2])/4 - 
          (10*zeta[3])/3) + G[1, 0, x]*(3 + Log[mu2/s]^2/4 + Log[mu2/s]^3/6 + 
          Log[mu2/s]*(3/2 - (7*zeta[2])/2) - (7*zeta[2])/4 - 
          (10*zeta[3])/3) + Log[mu2/s]^2*((-3*zeta[2])/4 - zeta[3]/2) - 
        (3*zeta[3])/2 + G[0, 0, x]*(-3 - Log[mu2/s]^2/4 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(-3/2 - (5*zeta[2])/2) - (5*zeta[2])/4 + 
          (4*zeta[3])/3) + G[1, 1, x]*(-3 - Log[mu2/s]^2/4 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(-3/2 - (5*zeta[2])/2) - (5*zeta[2])/4 + 
          (4*zeta[3])/3) + zeta[2]*(-9 + (15*zeta[3])/2) + 
        G[0, x]*((9*zeta[2])/2 + (3*Log[mu2/s]^2*zeta[2])/2 + zeta[3]/2 + 
          Log[mu2/s]*((3*zeta[2])/2 + zeta[3]) - (3*zeta[4])/4) + 
        G[1, x]*((9*zeta[2])/2 + (3*Log[mu2/s]^2*zeta[2])/2 + zeta[3]/2 + 
          Log[mu2/s]*((3*zeta[2])/2 + zeta[3]) - (3*zeta[4])/4) + 
        Log[mu2/s]*((-9*zeta[2])/2 - zeta[3]/2 + (3*zeta[4])/4) + 
        (3*zeta[4])/8 - zeta[5]))/Nc + Nc*(-4 + 12*G[0, 0, 0, 0, 0, x] - 
      3*G[0, 0, 0, 0, 1, x] - 3*G[0, 0, 0, 1, 0, x] - 3*G[0, 0, 1, 0, 1, x] - 
      3*G[0, 0, 1, 1, 0, x] + 3*G[0, 0, 1, 1, 1, x] + 3*G[0, 1, 0, 0, 0, x] - 
      3*G[0, 1, 0, 0, 1, x] - 3*G[0, 1, 0, 1, 0, x] - 3*G[0, 1, 1, 0, 1, x] - 
      3*G[0, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, x] - 
      3*G[1, 0, 0, 0, 1, x] - 3*G[1, 0, 0, 1, 0, x] - 3*G[1, 0, 1, 0, 1, x] - 
      3*G[1, 0, 1, 1, 0, x] + 3*G[1, 0, 1, 1, 1, x] + 3*G[1, 1, 0, 0, 0, x] - 
      3*G[1, 1, 0, 0, 1, x] - 3*G[1, 1, 0, 1, 0, x] - 3*G[1, 1, 1, 0, 1, x] - 
      3*G[1, 1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(-17/2 - 9*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-7/2 - 9*Log[mu2/s]) + G[0, 1, 1, 1, x]*(-2 - 3*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-2 - 3*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (2 + 3*Log[mu2/s]) + G[0, 0, 1, 0, x]*(2 + 3*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(2 + 3*Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (2 + 3*Log[mu2/s]) + G[1, 0, 0, 1, x]*(2 + 3*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(2 + 3*Log[mu2/s]) + G[1, 1, 0, 1, x]*
       (2 + 3*Log[mu2/s]) + G[1, 1, 1, 0, x]*(2 + 3*Log[mu2/s]) + 
      Log[mu2/s]^3*(-1/12 - (3*zeta[2])/2) + 9*G[0, 1, 1, x]*zeta[2] + 
      9*G[1, 0, 0, x]*zeta[2] + G[0, 0, 0, x]*(7/2 + (3*Log[mu2/s])/2 + 
        3*Log[mu2/s]^2 + 6*zeta[2]) + G[1, 1, 1, x]*(13 + (13*Log[mu2/s])/2 + 
        3*Log[mu2/s]^2 + 6*zeta[2]) + G[0, 0, 1, x]*(-4 - 2*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + G[0, 1, 0, x]*
       (-4 - 2*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + 
      G[1, 0, 1, x]*(-4 - 2*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
        (21*zeta[2])/2) + G[1, 1, 0, x]*(-4 - 2*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + 
      G[0, 1, x]*(8 + Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(4 - (21*zeta[2])/2) - 7*zeta[2] - 10*zeta[3]) + 
      G[1, 0, x]*(8 + Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(4 - (21*zeta[2])/2) - 7*zeta[2] - 10*zeta[3]) + 
      Log[mu2/s]^2*(-1/2 - 3*zeta[2] - (3*zeta[3])/2) - (17*zeta[3])/6 + 
      G[0, 0, x]*(1 + Log[mu2/s]^2/4 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(1/2 - (15*zeta[2])/2) - (25*zeta[2])/4 + 4*zeta[3]) + 
      G[1, 1, x]*(-18 - (9*Log[mu2/s]^2)/4 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-9 - (15*zeta[2])/2) - (15*zeta[2])/4 + 4*zeta[3]) + 
      zeta[2]*(-47/2 + (45*zeta[3])/2) + G[1, x]*(20 + (5*Log[mu2/s]^3)/12 + 
        (19*zeta[2])/2 + Log[mu2/s]^2*(5/2 + (9*zeta[2])/2) - 
        (23*zeta[3])/6 + Log[mu2/s]*(10 + (19*zeta[2])/4 + 3*zeta[3]) - 
        (9*zeta[4])/4) + G[0, x]*(-18 - (5*Log[mu2/s]^3)/12 + 
        (57*zeta[2])/4 + Log[mu2/s]^2*(-9/4 + (9*zeta[2])/2) + 
        (47*zeta[3])/6 + Log[mu2/s]*(-9 + (29*zeta[2])/4 + 3*zeta[3]) - 
        (9*zeta[4])/4) + (3*zeta[4])/2 + Log[mu2/s]*(-2 - (47*zeta[2])/4 - 
        2*zeta[3] + (9*zeta[4])/4) + x^2*(4*G[0, 0, 0, 0, 0, x] - 
        G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, x] - 
        G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
        G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, x] - 
        G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 0, 0, x] - 
        G[1, 0, 0, 0, 1, x] - G[1, 0, 0, 1, 0, x] - G[1, 0, 1, 0, 1, x] - 
        G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - 
        G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 1, x] - 
        G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*
         (-3/2 - 3*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-3/2 - 3*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-1/2 - Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (-1/2 - Log[mu2/s]) + G[0, 0, 0, 1, x]*(1/2 + Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(1/2 + Log[mu2/s]) + G[0, 1, 0, 1, x]*
         (1/2 + Log[mu2/s]) + G[0, 1, 1, 0, x]*(1/2 + Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(1/2 + Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (1/2 + Log[mu2/s]) + G[1, 1, 0, 1, x]*(1/2 + Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(1/2 + Log[mu2/s]) + 3*G[0, 1, 1, x]*zeta[2] + 
        3*G[1, 0, 0, x]*zeta[2] - (Log[mu2/s]^3*zeta[2])/2 + 
        G[0, 0, 0, x]*(3 + Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
        G[1, 1, 1, x]*(3 + Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
        G[0, 0, 1, x]*(-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 + 
          (7*zeta[2])/2) + G[0, 1, 0, x]*(-3/2 - Log[mu2/s]/2 - 
          Log[mu2/s]^2/2 + (7*zeta[2])/2) + G[1, 0, 1, x]*
         (-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
        G[1, 1, 0, x]*(-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 + 
          (7*zeta[2])/2) + G[0, 1, x]*(3 + Log[mu2/s]^2/4 + Log[mu2/s]^3/6 + 
          Log[mu2/s]*(3/2 - (7*zeta[2])/2) - (7*zeta[2])/4 - 
          (10*zeta[3])/3) + G[1, 0, x]*(3 + Log[mu2/s]^2/4 + Log[mu2/s]^3/6 + 
          Log[mu2/s]*(3/2 - (7*zeta[2])/2) - (7*zeta[2])/4 - 
          (10*zeta[3])/3) + Log[mu2/s]^2*((-3*zeta[2])/4 - zeta[3]/2) - 
        (3*zeta[3])/2 + G[0, 0, x]*(-3 - Log[mu2/s]^2/4 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(-3/2 - (5*zeta[2])/2) - (5*zeta[2])/4 + 
          (4*zeta[3])/3) + G[1, 1, x]*(-3 - Log[mu2/s]^2/4 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(-3/2 - (5*zeta[2])/2) - (5*zeta[2])/4 + 
          (4*zeta[3])/3) + zeta[2]*(-9 + (15*zeta[3])/2) + 
        G[0, x]*((9*zeta[2])/2 + (3*Log[mu2/s]^2*zeta[2])/2 + zeta[3]/2 + 
          Log[mu2/s]*((3*zeta[2])/2 + zeta[3]) - (3*zeta[4])/4) + 
        G[1, x]*((9*zeta[2])/2 + (3*Log[mu2/s]^2*zeta[2])/2 + zeta[3]/2 + 
          Log[mu2/s]*((3*zeta[2])/2 + zeta[3]) - (3*zeta[4])/4) + 
        Log[mu2/s]*((-9*zeta[2])/2 - zeta[3]/2 + (3*zeta[4])/4) + 
        (3*zeta[4])/8 - zeta[5]) - 3*zeta[5] + 
      x*(-12*G[0, 0, 0, 0, 0, x] + 3*G[0, 0, 0, 0, 1, x] + 
        3*G[0, 0, 0, 1, 0, x] + 3*G[0, 0, 1, 0, 1, x] + 
        3*G[0, 0, 1, 1, 0, x] - 3*G[0, 0, 1, 1, 1, x] - 
        3*G[0, 1, 0, 0, 0, x] + 3*G[0, 1, 0, 0, 1, x] + 
        3*G[0, 1, 0, 1, 0, x] + 3*G[0, 1, 1, 0, 1, x] + 
        3*G[0, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, x] - 
        6*G[1, 0, 0, 0, 0, x] + 3*G[1, 0, 0, 0, 1, x] + 
        3*G[1, 0, 0, 1, 0, x] + 3*G[1, 0, 1, 0, 1, x] + 
        3*G[1, 0, 1, 1, 0, x] - 3*G[1, 0, 1, 1, 1, x] - 
        3*G[1, 1, 0, 0, 0, x] + 3*G[1, 1, 0, 0, 1, x] + 
        3*G[1, 1, 0, 1, 0, x] + 3*G[1, 1, 1, 0, 1, x] + 
        3*G[1, 1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, 1, x]*(-5/2 - 3*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-5/2 - 3*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-5/2 - 3*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-5/2 - 3*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (-5/2 - 3*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-5/2 - 3*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(-5/2 - 3*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (-5/2 - 3*Log[mu2/s]) + G[0, 1, 1, 1, x]*(5/2 + 3*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(5/2 + 3*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (13/2 + 9*Log[mu2/s]) + G[1, 1, 1, 1, x]*(17/2 + 9*Log[mu2/s]) + 
        G[0, 0, 1, x]*(11/2 + (5*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 - 
          (21*zeta[2])/2) + G[0, 1, 0, x]*(11/2 + (5*Log[mu2/s])/2 + 
          (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + G[1, 0, 1, x]*
         (11/2 + (5*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + 
        G[1, 1, 0, x]*(11/2 + (5*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 - 
          (21*zeta[2])/2) + G[1, 1, 1, x]*(-25/2 - 6*Log[mu2/s] - 
          3*Log[mu2/s]^2 - 6*zeta[2]) + G[0, 0, 0, x]*(-19/2 - 4*Log[mu2/s] - 
          3*Log[mu2/s]^2 - 6*zeta[2]) - 9*G[0, 1, 1, x]*zeta[2] - 
        9*G[1, 0, 0, x]*zeta[2] + (3*Log[mu2/s]^3*zeta[2])/2 + 
        zeta[2]*(33 - (45*zeta[3])/2) + G[0, 0, x]*(8 + (3*Log[mu2/s]^2)/4 + 
          Log[mu2/s]^3/2 + (27*zeta[2])/4 + Log[mu2/s]*(4 + (15*zeta[2])/2) - 
          4*zeta[3]) + G[1, 1, x]*(14 + (7*Log[mu2/s]^2)/4 + Log[mu2/s]^3/2 + 
          (23*zeta[2])/4 + Log[mu2/s]*(7 + (15*zeta[2])/2) - 4*zeta[3]) + 
        (11*zeta[3])/2 + Log[mu2/s]^2*((15*zeta[2])/4 + (3*zeta[3])/2) + 
        G[0, 1, x]*(-11 - (5*Log[mu2/s]^2)/4 - Log[mu2/s]^3/2 + 
          (35*zeta[2])/4 + Log[mu2/s]*(-11/2 + (21*zeta[2])/2) + 
          10*zeta[3]) + G[1, 0, x]*(-11 - (5*Log[mu2/s]^2)/4 - 
          Log[mu2/s]^3/2 + (35*zeta[2])/4 + Log[mu2/s]*
           (-11/2 + (21*zeta[2])/2) + 10*zeta[3]) + 
        Log[mu2/s]*((33*zeta[2])/2 + (5*zeta[3])/2 - (9*zeta[4])/4) - 
        (15*zeta[4])/8 + G[0, x]*(6 + Log[mu2/s]^3/6 + Log[mu2/s]^2*
           (3/4 - (9*zeta[2])/2) - (69*zeta[2])/4 + Log[mu2/s]*
           (3 - 8*zeta[2] - 3*zeta[3]) - (29*zeta[3])/6 + (9*zeta[4])/4) + 
        G[1, x]*(-6 - Log[mu2/s]^3/6 + Log[mu2/s]^2*(-3/4 - (9*zeta[2])/2) - 
          (63*zeta[2])/4 + Log[mu2/s]*(-3 - 7*zeta[2] - 3*zeta[3]) - 
          zeta[3]/6 + (9*zeta[4])/4) + 3*zeta[5]) + 
      (-24 - 7*G[0, 0, 0, 0, 0, x] + 2*G[0, 0, 0, 0, 1, x] + 
        2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 
        2*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] - 
        2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
        2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
        2*G[0, 1, 1, 1, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
        4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
        2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
        2*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
        2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
        2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
        2*G[1, 1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, 1, x] - 
        2*G[0, 0, 0, 1, x]*Log[mu2/s] - 2*G[0, 0, 1, 0, x]*Log[mu2/s] - 
        2*G[0, 1, 0, 1, x]*Log[mu2/s] - 2*G[0, 1, 1, 0, x]*Log[mu2/s] + 
        2*G[0, 1, 1, 1, x]*Log[mu2/s] + 2*G[1, 0, 0, 0, x]*Log[mu2/s] - 
        2*G[1, 0, 0, 1, x]*Log[mu2/s] - 2*G[1, 0, 1, 0, x]*Log[mu2/s] - 
        2*G[1, 1, 0, 1, x]*Log[mu2/s] - 2*G[1, 1, 1, 0, x]*Log[mu2/s] + 
        4*G[1, 1, 1, 1, x]*Log[mu2/s] - Log[mu2/s]^4/16 - Log[mu2/s]^5/40 + 
        G[0, 0, 0, 0, x]*(-3/2 + 5*Log[mu2/s]) + G[0, 0, 1, x]*
         (Log[mu2/s]^2 - 7*zeta[2]) + G[0, 1, 0, x]*(Log[mu2/s]^2 - 
          7*zeta[2]) + G[1, 0, 1, x]*(Log[mu2/s]^2 - 7*zeta[2]) + 
        G[1, 1, 0, x]*(Log[mu2/s]^2 - 7*zeta[2]) + G[1, 1, 1, x]*
         (-Log[mu2/s]^2 - 5*zeta[2]) + G[0, 0, 0, x]*(3 + (3*Log[mu2/s])/2 - 
          (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) - 6*G[0, 1, 1, x]*zeta[2] - 
        6*G[1, 0, 0, x]*zeta[2] + Log[mu2/s]^3*(-1/2 + (5*zeta[2])/4) + 
        zeta[2]*(3 - (37*zeta[3])/2) + G[0, 0, x]*(-6 - (3*Log[mu2/s]^2)/4 + 
          Log[mu2/s]^3/6 + (3*zeta[2])/4 + Log[mu2/s]*(-3 + (11*zeta[2])/2) - 
          zeta[3]/3) + 7*zeta[3] + G[1, 1, x]*(6*Log[mu2/s]*zeta[2] + 
          2*zeta[3]) + Log[mu2/s]^2*(-3 + (3*zeta[2])/8 + (9*zeta[3])/2) + 
        G[0, 1, x]*(-Log[mu2/s]^3/3 + 7*Log[mu2/s]*zeta[2] + 
          (20*zeta[3])/3) + G[1, 0, x]*(-Log[mu2/s]^3/3 + 
          7*Log[mu2/s]*zeta[2] + (20*zeta[3])/3) + 
        G[1, x]*(Log[mu2/s]^4/12 - (7*Log[mu2/s]^2*zeta[2])/2 - 
          (20*Log[mu2/s]*zeta[3])/3 - (35*zeta[4])/8) + 
        G[0, x]*(12 + Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
          Log[mu2/s]^2*(3/2 - (13*zeta[2])/4) - (3*zeta[2])/2 + 
          Log[mu2/s]*(6 - (3*zeta[2])/4 - (13*zeta[3])/3) - (7*zeta[3])/2 - 
          (23*zeta[4])/16) + (141*zeta[4])/32 + Log[mu2/s]*
         (-12 + (3*zeta[2])/2 + (7*zeta[3])/2 + (117*zeta[4])/16) + 
        (103*zeta[5])/5)/x)) + 
  e^4*((-8 - (15*G[0, 0, 0, 0, 0, x])/2 + 2*G[0, 0, 0, 0, 1, x] + 
      2*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
      2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 
      2*G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
      4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, x] + 
      2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
      2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
      2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 2*G[1, 1, 1, 1, 0, x] - 
      (17*G[1, 1, 1, 1, 1, x])/2 + G[0, 0, 0, 1, x]*(-3 - 2*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-3 - 2*Log[mu2/s]) + G[0, 1, 0, 1, x]*
       (-3 - 2*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-3 - 2*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-3 - 2*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (-3 - 2*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-3 - 2*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-3 - 2*Log[mu2/s]) - Log[mu2/s]^4/48 + 
      G[0, 1, 1, 1, x]*(3 + 2*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (3 + 2*Log[mu2/s]) + G[0, 0, 0, 0, x]*(13/2 + (11*Log[mu2/s])/2) + 
      G[1, 1, 1, 1, x]*(11 + (13*Log[mu2/s])/2) + 
      G[0, 0, 1, x]*(6 + 3*Log[mu2/s] + Log[mu2/s]^2 - 7*zeta[2]) + 
      G[0, 1, 0, x]*(6 + 3*Log[mu2/s] + Log[mu2/s]^2 - 7*zeta[2]) + 
      G[1, 0, 1, x]*(6 + 3*Log[mu2/s] + Log[mu2/s]^2 - 7*zeta[2]) + 
      G[1, 1, 0, x]*(6 + 3*Log[mu2/s] + Log[mu2/s]^2 - 7*zeta[2]) + 
      G[0, 0, 0, x]*(-7 - (7*Log[mu2/s])/2 - (7*Log[mu2/s]^2)/4 - 
        (17*zeta[2])/4) + G[1, 1, 1, x]*(-16 - 8*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + Log[mu2/s]^3*
       (-1/6 + zeta[2]) - 6*G[0, 1, 1, x]*zeta[2] - 6*G[1, 0, 0, x]*zeta[2] + 
      zeta[2]*(37 - 15*zeta[3]) + G[1, 1, x]*(20 + (5*Log[mu2/s]^2)/2 + 
        (5*Log[mu2/s]^3)/12 + (13*zeta[2])/2 + Log[mu2/s]*
         (10 + (19*zeta[2])/4) - (23*zeta[3])/6) + 
      G[0, 0, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/4 + (35*zeta[2])/4 + 
        Log[mu2/s]*(1 + (21*zeta[2])/4) - (3*zeta[3])/2) + (25*zeta[3])/3 + 
      Log[mu2/s]^2*(-1 + (37*zeta[2])/8 + zeta[3]) + 
      G[0, 1, x]*(-12 - (3*Log[mu2/s]^2)/2 - Log[mu2/s]^3/3 + 
        (21*zeta[2])/2 + Log[mu2/s]*(-6 + 7*zeta[2]) + (20*zeta[3])/3) + 
      G[1, 0, x]*(-12 - (3*Log[mu2/s]^2)/2 - Log[mu2/s]^3/3 + 
        (21*zeta[2])/2 + Log[mu2/s]*(-6 + 7*zeta[2]) + (20*zeta[3])/3) + 
      Log[mu2/s]*(-4 + (37*zeta[2])/2 + (25*zeta[3])/6 - (3*zeta[4])/2) + 
      G[0, x]*(20 + (5*Log[mu2/s]^3)/12 + Log[mu2/s]^4/48 + 
        Log[mu2/s]^2*(5/2 - (25*zeta[2])/8) - (41*zeta[2])/2 + 
        Log[mu2/s]*(10 - (41*zeta[2])/4 - (19*zeta[3])/6) - (53*zeta[3])/6 + 
        zeta[4]/32) - (25*zeta[4])/32 + G[1, x]*(-16 - Log[mu2/s]^3/3 - 
        Log[mu2/s]^4/48 + Log[mu2/s]^2*(-2 - (23*zeta[2])/8) - 16*zeta[2] + 
        Log[mu2/s]*(-8 - 8*zeta[2] - (5*zeta[3])/6) + (5*zeta[3])/3 + 
        (95*zeta[4])/32) + x*(7*G[0, 0, 0, 0, 0, x] - (3*G[0, 0, 0, 0, 1, x])/
         2 - (3*G[0, 0, 0, 1, 0, x])/2 - (3*G[0, 0, 1, 0, 1, x])/2 - 
        (3*G[0, 0, 1, 1, 0, x])/2 + (3*G[0, 0, 1, 1, 1, x])/2 + 
        (3*G[0, 1, 0, 0, 0, x])/2 - (3*G[0, 1, 0, 0, 1, x])/2 - 
        (3*G[0, 1, 0, 1, 0, x])/2 - (3*G[0, 1, 1, 0, 1, x])/2 - 
        (3*G[0, 1, 1, 1, 0, x])/2 + 3*G[0, 1, 1, 1, 1, x] + 
        3*G[1, 0, 0, 0, 0, x] - (3*G[1, 0, 0, 0, 1, x])/2 - 
        (3*G[1, 0, 0, 1, 0, x])/2 - (3*G[1, 0, 1, 0, 1, x])/2 - 
        (3*G[1, 0, 1, 1, 0, x])/2 + (3*G[1, 0, 1, 1, 1, x])/2 + 
        (3*G[1, 1, 0, 0, 0, x])/2 - (3*G[1, 1, 0, 0, 1, x])/2 - 
        (3*G[1, 1, 0, 1, 0, x])/2 - (3*G[1, 1, 1, 0, 1, x])/2 - 
        (3*G[1, 1, 1, 1, 0, x])/2 + 5*G[1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, 0, x]*(-6 - (11*Log[mu2/s])/2) + G[1, 1, 1, 1, x]*
         (-3 - (7*Log[mu2/s])/2) + G[0, 1, 1, 1, x]*
         (-3/2 - (3*Log[mu2/s])/2) + G[1, 0, 0, 0, x]*
         (-3/2 - (3*Log[mu2/s])/2) + G[0, 0, 0, 1, x]*
         (3/2 + (3*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*
         (3/2 + (3*Log[mu2/s])/2) + G[0, 1, 0, 1, x]*
         (3/2 + (3*Log[mu2/s])/2) + G[0, 1, 1, 0, x]*
         (3/2 + (3*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*
         (3/2 + (3*Log[mu2/s])/2) + G[1, 0, 1, 0, x]*
         (3/2 + (3*Log[mu2/s])/2) + G[1, 1, 0, 1, x]*
         (3/2 + (3*Log[mu2/s])/2) + G[1, 1, 1, 0, x]*
         (3/2 + (3*Log[mu2/s])/2) + (9*G[0, 1, 1, x]*zeta[2])/2 + 
        (9*G[1, 0, 0, x]*zeta[2])/2 - (3*Log[mu2/s]^3*zeta[2])/4 + 
        G[0, 0, 0, x]*(9 + (9*Log[mu2/s])/2 + 2*Log[mu2/s]^2 + 
          (5*zeta[2])/2) + G[1, 1, 1, x]*(3 + (3*Log[mu2/s])/2 + 
          Log[mu2/s]^2 + (7*zeta[2])/2) + G[0, 0, 1, x]*
         (-3 - (3*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/4 + (21*zeta[2])/4) + 
        G[0, 1, 0, x]*(-3 - (3*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/4 + 
          (21*zeta[2])/4) + G[1, 0, 1, x]*(-3 - (3*Log[mu2/s])/2 - 
          (3*Log[mu2/s]^2)/4 + (21*zeta[2])/4) + G[1, 1, 0, x]*
         (-3 - (3*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/4 + (21*zeta[2])/4) + 
        G[0, 1, x]*(6 + (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/4 + 
          Log[mu2/s]*(3 - (21*zeta[2])/4) - (21*zeta[2])/4 - 5*zeta[3]) + 
        G[1, 0, x]*(6 + (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/4 + 
          Log[mu2/s]*(3 - (21*zeta[2])/4) - (21*zeta[2])/4 - 5*zeta[3]) + 
        Log[mu2/s]^2*((-9*zeta[2])/4 - (3*zeta[3])/4) + 
        G[1, 1, x]*(-Log[mu2/s]^3/12 - (9*zeta[2])/2 - 
          (17*Log[mu2/s]*zeta[2])/4 - zeta[3]/3) - 3*zeta[3] + 
        G[0, 0, x]*(-12 - (3*Log[mu2/s]^2)/2 - (5*Log[mu2/s]^3)/12 + 
          Log[mu2/s]*(-6 - (13*zeta[2])/4) - 3*zeta[2] + (13*zeta[3])/3) + 
        zeta[2]*(-18 + (45*zeta[3])/4) + G[0, x]*(12 + Log[mu2/s]^3/4 + 
          Log[mu2/s]^4/24 + (15*zeta[2])/2 + Log[mu2/s]^2*(3/2 + 2*zeta[2]) + 
          Log[mu2/s]*(6 + (15*zeta[2])/4 - (5*zeta[3])/6) - 2*zeta[3] - 
          (65*zeta[4])/16) + (9*zeta[4])/8 + Log[mu2/s]*
         (-9*zeta[2] - (3*zeta[3])/2 + (9*zeta[4])/8) + 
        G[1, x]*(-12 - Log[mu2/s]^3/4 - Log[mu2/s]^4/24 + (21*zeta[2])/2 + 
          Log[mu2/s]^2*(-3/2 + (5*zeta[2])/2) + 5*zeta[3] + 
          Log[mu2/s]*(-6 + (21*zeta[2])/4 + (23*zeta[3])/6) + 
          (29*zeta[4])/16) - (3*zeta[5])/2) + 2*zeta[5] + 
      (64 + G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 0, x]*
         (-3/2 - Log[mu2/s]) + Log[mu2/s]^5/80 + Log[mu2/s]^6/720 + 
        G[0, 0, 0, 0, x]*(4 + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - 
          zeta[2]/2) + Log[mu2/s]^4*(1/6 - zeta[2]/48) + 
        Log[mu2/s]^3*(4/3 - zeta[2]/8 - (7*zeta[3])/18) - (56*zeta[3])/3 + 
        (49*zeta[3]^2)/18 + zeta[2]*(-8 + (7*zeta[3])/4) + 
        G[0, 0, 0, x]*(-8 - (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(-4 + zeta[2]/2) + (3*zeta[2])/4 + (7*zeta[3])/3) + 
        G[0, 0, x]*(16 + Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
          Log[mu2/s]^2*(2 - zeta[2]/4) - 2*zeta[2] + Log[mu2/s]*
           (8 - (3*zeta[2])/4 - (7*zeta[3])/3) - (7*zeta[3])/2 - 
          (47*zeta[4])/16) + Log[mu2/s]^2*(8 - zeta[2] - (7*zeta[3])/4 - 
          (47*zeta[4])/32) - (47*zeta[4])/4 + Log[mu2/s]*
         (32 - (28*zeta[3])/3 + zeta[2]*(-4 + (7*zeta[3])/6) - 
          (141*zeta[4])/32 - (31*zeta[5])/5) - (93*zeta[5])/10 + 
        G[0, x]*(-32 - Log[mu2/s]^4/16 - Log[mu2/s]^5/120 + 
          Log[mu2/s]^3*(-2/3 + zeta[2]/12) + zeta[2]*(4 - (7*zeta[3])/6) + 
          (28*zeta[3])/3 + Log[mu2/s]^2*(-4 + (3*zeta[2])/8 + 
            (7*zeta[3])/6) + (141*zeta[4])/32 + Log[mu2/s]*
           (-16 + 2*zeta[2] + (7*zeta[3])/2 + (47*zeta[4])/16) + 
          (31*zeta[5])/5) - (949*zeta[6])/128)/x + 
      x^2*(-5*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 0, 1, x] + 
        G[0, 0, 0, 0, 1, 0, x] + G[0, 0, 0, 1, 0, 1, x] + 
        G[0, 0, 0, 1, 1, 0, x] - G[0, 0, 0, 1, 1, 1, x] - 
        G[0, 0, 1, 0, 0, 0, x] + G[0, 0, 1, 0, 0, 1, x] + 
        G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 1, 0, 1, x] + 
        G[0, 0, 1, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, 1, x] - 
        2*G[0, 1, 0, 0, 0, 0, x] + G[0, 1, 0, 0, 0, 1, x] + 
        G[0, 1, 0, 0, 1, 0, x] + G[0, 1, 0, 1, 0, 1, x] + 
        G[0, 1, 0, 1, 1, 0, x] - G[0, 1, 0, 1, 1, 1, x] - 
        G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, 1, x] + 
        G[0, 1, 1, 0, 1, 0, x] + G[0, 1, 1, 1, 0, 1, x] + 
        G[0, 1, 1, 1, 1, 0, x] - 3*G[0, 1, 1, 1, 1, 1, x] - 
        3*G[1, 0, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 0, 1, x] + 
        G[1, 0, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 0, 1, x] + 
        G[1, 0, 0, 1, 1, 0, x] - G[1, 0, 0, 1, 1, 1, x] - 
        G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 0, 0, 1, x] + 
        G[1, 0, 1, 0, 1, 0, x] + G[1, 0, 1, 1, 0, 1, x] + 
        G[1, 0, 1, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, 1, x] - 
        2*G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 0, 0, 1, x] + 
        G[1, 1, 0, 0, 1, 0, x] + G[1, 1, 0, 1, 0, 1, x] + 
        G[1, 1, 0, 1, 1, 0, x] - G[1, 1, 0, 1, 1, 1, x] - 
        G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, 1, x] + 
        G[1, 1, 1, 0, 1, 0, x] + G[1, 1, 1, 1, 0, 1, x] + 
        G[1, 1, 1, 1, 1, 0, x] - 5*G[1, 1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, 0, 1, x]*(-1/2 - Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (-1/2 - Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-1/2 - Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(-1/2 - Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (-1/2 - Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-1/2 - Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(-1/2 - Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
         (-1/2 - Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-1/2 - Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(-1/2 - Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
         (-1/2 - Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-1/2 - Log[mu2/s]) + 
        G[1, 1, 0, 0, 1, x]*(-1/2 - Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (-1/2 - Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(-1/2 - Log[mu2/s]) + 
        G[1, 1, 1, 1, 0, x]*(-1/2 - Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (1/2 + Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(1/2 + Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(1/2 + Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (1/2 + Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(1 + 2*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(1 + 2*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (2 + 4*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*(2 + 4*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - 
          (7*zeta[2])/2) + G[0, 0, 1, 0, x]*(3/2 + Log[mu2/s]/2 + 
          Log[mu2/s]^2/2 - (7*zeta[2])/2) + G[0, 1, 0, 1, x]*
         (3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
        G[0, 1, 1, 0, x]*(3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - 
          (7*zeta[2])/2) + G[1, 0, 0, 1, x]*(3/2 + Log[mu2/s]/2 + 
          Log[mu2/s]^2/2 - (7*zeta[2])/2) + G[1, 0, 1, 0, x]*
         (3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
        G[1, 1, 0, 1, x]*(3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - 
          (7*zeta[2])/2) + G[1, 1, 1, 0, x]*(3/2 + Log[mu2/s]/2 + 
          Log[mu2/s]^2/2 - (7*zeta[2])/2) + G[0, 1, 1, 1, x]*
         (-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        G[1, 0, 0, 0, x]*(-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 - 
          (5*zeta[2])/2) + G[0, 0, 0, 0, x]*(-9/2 - (3*Log[mu2/s])/2 - 
          (3*Log[mu2/s]^2)/2 - (3*zeta[2])/2) + G[1, 1, 1, 1, x]*
         (-9/2 - (3*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 - (3*zeta[2])/2) - 
        3*G[0, 0, 1, 1, x]*zeta[2] - 3*G[0, 1, 0, 0, x]*zeta[2] - 
        3*G[1, 0, 1, 1, x]*zeta[2] - 3*G[1, 1, 0, 0, x]*zeta[2] - 
        (Log[mu2/s]^4*zeta[2])/8 + G[0, 0, 0, x]*(6 + Log[mu2/s]^2/2 + 
          Log[mu2/s]^3/3 + zeta[2] + Log[mu2/s]*(3 + 2*zeta[2]) - 
          (11*zeta[3])/3) + G[1, 1, 1, x]*(6 + Log[mu2/s]^2/2 + 
          Log[mu2/s]^3/3 + zeta[2] + Log[mu2/s]*(3 + 2*zeta[2]) - 
          (11*zeta[3])/3) + Log[mu2/s]^3*(-zeta[2]/4 - zeta[3]/6) - 
        3*zeta[3] + (7*zeta[3]^2)/3 + G[0, 1, 1, x]*((3*zeta[2])/2 + 
          3*Log[mu2/s]*zeta[2] + zeta[3]) + G[1, 0, 0, x]*
         ((3*zeta[2])/2 + 3*Log[mu2/s]*zeta[2] + zeta[3]) + 
        G[0, 0, 1, x]*(-3 - Log[mu2/s]^2/4 - Log[mu2/s]^3/6 + (7*zeta[2])/4 + 
          Log[mu2/s]*(-3/2 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
        G[0, 1, 0, x]*(-3 - Log[mu2/s]^2/4 - Log[mu2/s]^3/6 + (7*zeta[2])/4 + 
          Log[mu2/s]*(-3/2 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
        G[1, 0, 1, x]*(-3 - Log[mu2/s]^2/4 - Log[mu2/s]^3/6 + (7*zeta[2])/4 + 
          Log[mu2/s]*(-3/2 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
        G[1, 1, 0, x]*(-3 - Log[mu2/s]^2/4 - Log[mu2/s]^3/6 + (7*zeta[2])/4 + 
          Log[mu2/s]*(-3/2 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
        zeta[2]*(-18 + (15*zeta[3])/4) + G[0, 1, x]*(6 + Log[mu2/s]^3/12 + 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(3/4 - (7*zeta[2])/4) - 
          (21*zeta[2])/4 + Log[mu2/s]*(3 - (7*zeta[2])/4 - (10*zeta[3])/3) - 
          (5*zeta[3])/3 - (35*zeta[4])/16) + G[1, 0, x]*
         (6 + Log[mu2/s]^3/12 + Log[mu2/s]^4/24 + Log[mu2/s]^2*
           (3/4 - (7*zeta[2])/4) - (21*zeta[2])/4 + Log[mu2/s]*
           (3 - (7*zeta[2])/4 - (10*zeta[3])/3) - (5*zeta[3])/3 - 
          (35*zeta[4])/16) + Log[mu2/s]^2*((-9*zeta[2])/4 - zeta[3]/4 + 
          (3*zeta[4])/8) + (9*zeta[4])/8 + G[0, 0, x]*(-6 - Log[mu2/s]^3/12 - 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(-3/4 - (5*zeta[2])/4) - 
          (15*zeta[2])/4 + (2*zeta[3])/3 + Log[mu2/s]*(-3 - (5*zeta[2])/4 + 
            (4*zeta[3])/3) + (59*zeta[4])/16) + G[1, 1, x]*
         (-6 - Log[mu2/s]^3/12 - Log[mu2/s]^4/24 + Log[mu2/s]^2*
           (-3/4 - (5*zeta[2])/4) - (15*zeta[2])/4 + (2*zeta[3])/3 + 
          Log[mu2/s]*(-3 - (5*zeta[2])/4 + (4*zeta[3])/3) + 
          (59*zeta[4])/16) + Log[mu2/s]*((-3*zeta[3])/2 + 
          zeta[2]*(-9 + (15*zeta[3])/2) + (3*zeta[4])/8 - zeta[5]) - 
        zeta[5]/2 + G[0, x]*((Log[mu2/s]^3*zeta[2])/2 + 
          zeta[2]*(9 - (15*zeta[3])/2) + Log[mu2/s]^2*((3*zeta[2])/4 + 
            zeta[3]/2) + (3*zeta[3])/2 + Log[mu2/s]*((9*zeta[2])/2 + 
            zeta[3]/2 - (3*zeta[4])/4) - (3*zeta[4])/8 + zeta[5]) + 
        G[1, x]*((Log[mu2/s]^3*zeta[2])/2 + zeta[2]*(9 - (15*zeta[3])/2) + 
          Log[mu2/s]^2*((3*zeta[2])/4 + zeta[3]/2) + (3*zeta[3])/2 + 
          Log[mu2/s]*((9*zeta[2])/2 + zeta[3]/2 - (3*zeta[4])/4) - 
          (3*zeta[4])/8 + zeta[5]) + (963*zeta[6])/64))/Nc + 
    Nc*(-8 - 15*G[0, 0, 0, 0, 0, 0, x] + 3*G[0, 0, 0, 0, 0, 1, x] + 
      3*G[0, 0, 0, 0, 1, 0, x] + 3*G[0, 0, 0, 1, 0, 1, x] + 
      3*G[0, 0, 0, 1, 1, 0, x] - 3*G[0, 0, 0, 1, 1, 1, x] - 
      3*G[0, 0, 1, 0, 0, 0, x] + 3*G[0, 0, 1, 0, 0, 1, x] + 
      3*G[0, 0, 1, 0, 1, 0, x] + 3*G[0, 0, 1, 1, 0, 1, x] + 
      3*G[0, 0, 1, 1, 1, 0, x] - 6*G[0, 0, 1, 1, 1, 1, x] - 
      6*G[0, 1, 0, 0, 0, 0, x] + 3*G[0, 1, 0, 0, 0, 1, x] + 
      3*G[0, 1, 0, 0, 1, 0, x] + 3*G[0, 1, 0, 1, 0, 1, x] + 
      3*G[0, 1, 0, 1, 1, 0, x] - 3*G[0, 1, 0, 1, 1, 1, x] - 
      3*G[0, 1, 1, 0, 0, 0, x] + 3*G[0, 1, 1, 0, 0, 1, x] + 
      3*G[0, 1, 1, 0, 1, 0, x] + 3*G[0, 1, 1, 1, 0, 1, x] + 
      3*G[0, 1, 1, 1, 1, 0, x] - 9*G[0, 1, 1, 1, 1, 1, x] - 
      9*G[1, 0, 0, 0, 0, 0, x] + 3*G[1, 0, 0, 0, 0, 1, x] + 
      3*G[1, 0, 0, 0, 1, 0, x] + 3*G[1, 0, 0, 1, 0, 1, x] + 
      3*G[1, 0, 0, 1, 1, 0, x] - 3*G[1, 0, 0, 1, 1, 1, x] - 
      3*G[1, 0, 1, 0, 0, 0, x] + 3*G[1, 0, 1, 0, 0, 1, x] + 
      3*G[1, 0, 1, 0, 1, 0, x] + 3*G[1, 0, 1, 1, 0, 1, x] + 
      3*G[1, 0, 1, 1, 1, 0, x] - 6*G[1, 0, 1, 1, 1, 1, x] - 
      6*G[1, 1, 0, 0, 0, 0, x] + 3*G[1, 1, 0, 0, 0, 1, x] + 
      3*G[1, 1, 0, 0, 1, 0, x] + 3*G[1, 1, 0, 1, 0, 1, x] + 
      3*G[1, 1, 0, 1, 1, 0, x] - 3*G[1, 1, 0, 1, 1, 1, x] - 
      3*G[1, 1, 1, 0, 0, 0, x] + 3*G[1, 1, 1, 0, 0, 1, x] + 
      3*G[1, 1, 1, 0, 1, 0, x] + 3*G[1, 1, 1, 1, 0, 1, x] + 
      3*G[1, 1, 1, 1, 1, 0, x] - 15*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 0, 1, x]*(-2 - 3*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-2 - 3*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-2 - 3*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-2 - 3*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-2 - 3*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-2 - 3*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-2 - 3*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-2 - 3*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-2 - 3*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-2 - 3*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-2 - 3*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-2 - 3*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-2 - 3*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-2 - 3*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(-2 - 3*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-2 - 3*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (2 + 3*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(2 + 3*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(2 + 3*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (2 + 3*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(4 + 6*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(4 + 6*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (11/2 + 12*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*(21/2 + 12*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(4 + 2*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (21*zeta[2])/2) + G[0, 0, 1, 0, x]*(4 + 2*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + G[0, 1, 0, 1, x]*
       (4 + 2*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + 
      G[0, 1, 1, 0, x]*(4 + 2*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (21*zeta[2])/2) + G[1, 0, 0, 1, x]*(4 + 2*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + G[1, 0, 1, 0, x]*
       (4 + 2*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + 
      G[1, 1, 0, 1, x]*(4 + 2*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (21*zeta[2])/2) + G[1, 1, 1, 0, x]*(4 + 2*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (-4 - 2*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (15*zeta[2])/2) + 
      G[1, 0, 0, 0, x]*(-4 - 2*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
        (15*zeta[2])/2) + G[1, 1, 1, 1, x]*(-17 - (17*Log[mu2/s])/2 - 
        (9*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + G[0, 0, 0, 0, x]*
       (-15/2 - (7*Log[mu2/s])/2 - (9*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
      Log[mu2/s]^4*(-1/48 - (3*zeta[2])/8) - 9*G[0, 0, 1, 1, x]*zeta[2] - 
      9*G[0, 1, 0, 0, x]*zeta[2] - 9*G[1, 0, 1, 1, x]*zeta[2] - 
      9*G[1, 1, 0, 0, x]*zeta[2] + G[0, 0, 0, x]*(7 + (3*Log[mu2/s]^2)/4 + 
        Log[mu2/s]^3 + (21*zeta[2])/4 + Log[mu2/s]*(7/2 + 6*zeta[2]) - 
        11*zeta[3]) + G[1, 1, 1, x]*(26 + (13*Log[mu2/s]^2)/4 + 
        Log[mu2/s]^3 + (11*zeta[2])/4 + Log[mu2/s]*(13 + 6*zeta[2]) - 
        11*zeta[3]) + Log[mu2/s]^3*(-1/6 - zeta[2] - zeta[3]/2) - 
      (17*zeta[3])/3 + 7*zeta[3]^2 + G[0, 1, 1, x]*
       (6*zeta[2] + 9*Log[mu2/s]*zeta[2] + 3*zeta[3]) + 
      G[1, 0, 0, x]*(6*zeta[2] + 9*Log[mu2/s]*zeta[2] + 3*zeta[3]) + 
      G[0, 0, 1, x]*(-8 - Log[mu2/s]^2 - Log[mu2/s]^3/2 + 7*zeta[2] + 
        Log[mu2/s]*(-4 + (21*zeta[2])/2) + 10*zeta[3]) + 
      G[0, 1, 0, x]*(-8 - Log[mu2/s]^2 - Log[mu2/s]^3/2 + 7*zeta[2] + 
        Log[mu2/s]*(-4 + (21*zeta[2])/2) + 10*zeta[3]) + 
      G[1, 0, 1, x]*(-8 - Log[mu2/s]^2 - Log[mu2/s]^3/2 + 7*zeta[2] + 
        Log[mu2/s]*(-4 + (21*zeta[2])/2) + 10*zeta[3]) + 
      G[1, 1, 0, x]*(-8 - Log[mu2/s]^2 - Log[mu2/s]^3/2 + 7*zeta[2] + 
        Log[mu2/s]*(-4 + (21*zeta[2])/2) + 10*zeta[3]) + 
      zeta[2]*(-47 + 15*zeta[3]) + G[0, 1, x]*(16 + Log[mu2/s]^3/3 + 
        Log[mu2/s]^4/8 + Log[mu2/s]^2*(2 - (21*zeta[2])/4) - 14*zeta[2] + 
        Log[mu2/s]*(8 - 7*zeta[2] - 10*zeta[3]) - (20*zeta[3])/3 - 
        (105*zeta[4])/16) + G[1, 0, x]*(16 + Log[mu2/s]^3/3 + 
        Log[mu2/s]^4/8 + Log[mu2/s]^2*(2 - (21*zeta[2])/4) - 14*zeta[2] + 
        Log[mu2/s]*(8 - 7*zeta[2] - 10*zeta[3]) - (20*zeta[3])/3 - 
        (105*zeta[4])/16) + (143*zeta[4])/32 + Log[mu2/s]^2*
       (-1 - (47*zeta[2])/8 - zeta[3] + (9*zeta[4])/8) + 
      G[0, 0, x]*(2 + Log[mu2/s]^3/12 - Log[mu2/s]^4/8 + 
        Log[mu2/s]^2*(1/4 - (15*zeta[2])/4) - (49*zeta[2])/4 - 
        (19*zeta[3])/6 + Log[mu2/s]*(1 - (25*zeta[2])/4 + 4*zeta[3]) + 
        (177*zeta[4])/16) + G[1, 1, x]*(-36 - (3*Log[mu2/s]^3)/4 - 
        Log[mu2/s]^4/8 + Log[mu2/s]^2*(-9/2 - (15*zeta[2])/4) - 
        (15*zeta[2])/2 + (17*zeta[3])/2 + Log[mu2/s]*(-18 - (15*zeta[2])/4 + 
          4*zeta[3]) + (177*zeta[4])/16) + Log[mu2/s]*(-4 - (17*zeta[3])/6 + 
        zeta[2]*(-47/2 + (45*zeta[3])/2) + (3*zeta[4])/2 - 3*zeta[5]) - 
      2*zeta[5] + G[1, x]*(40 + (5*Log[mu2/s]^4)/48 + 
        Log[mu2/s]^3*(5/6 + (3*zeta[2])/2) + zeta[2]*(19 - (45*zeta[3])/2) - 
        (23*zeta[3])/3 + Log[mu2/s]^2*(5 + (19*zeta[2])/8 + (3*zeta[3])/2) + 
        Log[mu2/s]*(20 + (19*zeta[2])/2 - (23*zeta[3])/6 - (9*zeta[4])/4) - 
        (283*zeta[4])/32 + 3*zeta[5]) + G[0, x]*(-36 - (5*Log[mu2/s]^4)/48 + 
        Log[mu2/s]^3*(-3/4 + (3*zeta[2])/2) + 
        zeta[2]*(57/2 - (45*zeta[3])/2) + (29*zeta[3])/2 + 
        Log[mu2/s]^2*(-9/2 + (29*zeta[2])/8 + (3*zeta[3])/2) + 
        Log[mu2/s]*(-18 + (57*zeta[2])/4 + (47*zeta[3])/6 - (9*zeta[4])/4) + 
        (187*zeta[4])/32 + 3*zeta[5]) + x*(15*G[0, 0, 0, 0, 0, 0, x] - 
        3*G[0, 0, 0, 0, 0, 1, x] - 3*G[0, 0, 0, 0, 1, 0, x] - 
        3*G[0, 0, 0, 1, 0, 1, x] - 3*G[0, 0, 0, 1, 1, 0, x] + 
        3*G[0, 0, 0, 1, 1, 1, x] + 3*G[0, 0, 1, 0, 0, 0, x] - 
        3*G[0, 0, 1, 0, 0, 1, x] - 3*G[0, 0, 1, 0, 1, 0, x] - 
        3*G[0, 0, 1, 1, 0, 1, x] - 3*G[0, 0, 1, 1, 1, 0, x] + 
        6*G[0, 0, 1, 1, 1, 1, x] + 6*G[0, 1, 0, 0, 0, 0, x] - 
        3*G[0, 1, 0, 0, 0, 1, x] - 3*G[0, 1, 0, 0, 1, 0, x] - 
        3*G[0, 1, 0, 1, 0, 1, x] - 3*G[0, 1, 0, 1, 1, 0, x] + 
        3*G[0, 1, 0, 1, 1, 1, x] + 3*G[0, 1, 1, 0, 0, 0, x] - 
        3*G[0, 1, 1, 0, 0, 1, x] - 3*G[0, 1, 1, 0, 1, 0, x] - 
        3*G[0, 1, 1, 1, 0, 1, x] - 3*G[0, 1, 1, 1, 1, 0, x] + 
        9*G[0, 1, 1, 1, 1, 1, x] + 9*G[1, 0, 0, 0, 0, 0, x] - 
        3*G[1, 0, 0, 0, 0, 1, x] - 3*G[1, 0, 0, 0, 1, 0, x] - 
        3*G[1, 0, 0, 1, 0, 1, x] - 3*G[1, 0, 0, 1, 1, 0, x] + 
        3*G[1, 0, 0, 1, 1, 1, x] + 3*G[1, 0, 1, 0, 0, 0, x] - 
        3*G[1, 0, 1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, 1, 0, x] - 
        3*G[1, 0, 1, 1, 0, 1, x] - 3*G[1, 0, 1, 1, 1, 0, x] + 
        6*G[1, 0, 1, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, 0, x] - 
        3*G[1, 1, 0, 0, 0, 1, x] - 3*G[1, 1, 0, 0, 1, 0, x] - 
        3*G[1, 1, 0, 1, 0, 1, x] - 3*G[1, 1, 0, 1, 1, 0, x] + 
        3*G[1, 1, 0, 1, 1, 1, x] + 3*G[1, 1, 1, 0, 0, 0, x] - 
        3*G[1, 1, 1, 0, 0, 1, x] - 3*G[1, 1, 1, 0, 1, 0, x] - 
        3*G[1, 1, 1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, 1, 0, x] + 
        15*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
         (-11 - 12*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(-9 - 12*Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*(-5 - 6*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (-5 - 6*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-5/2 - 3*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(-5/2 - 3*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (-5/2 - 3*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-5/2 - 3*Log[mu2/s]) + 
        G[0, 0, 0, 0, 1, x]*(5/2 + 3*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (5/2 + 3*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(5/2 + 3*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(5/2 + 3*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (5/2 + 3*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(5/2 + 3*Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(5/2 + 3*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
         (5/2 + 3*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(5/2 + 3*Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(5/2 + 3*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
         (5/2 + 3*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(5/2 + 3*Log[mu2/s]) + 
        G[1, 1, 0, 0, 1, x]*(5/2 + 3*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (5/2 + 3*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(5/2 + 3*Log[mu2/s]) + 
        G[1, 1, 1, 1, 0, x]*(5/2 + 3*Log[mu2/s]) + 9*G[0, 0, 1, 1, x]*
         zeta[2] + 9*G[0, 1, 0, 0, x]*zeta[2] + 9*G[1, 0, 1, 1, x]*zeta[2] + 
        9*G[1, 1, 0, 0, x]*zeta[2] + (3*Log[mu2/s]^4*zeta[2])/8 + 
        G[0, 0, 0, 0, x]*(15 + (13*Log[mu2/s])/2 + (9*Log[mu2/s]^2)/2 + 
          (9*zeta[2])/2) + G[1, 1, 1, 1, x]*(18 + (17*Log[mu2/s])/2 + 
          (9*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + G[0, 1, 1, 1, x]*
         (11/2 + (5*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + 
        G[1, 0, 0, 0, x]*(11/2 + (5*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 + 
          (15*zeta[2])/2) + G[0, 0, 0, 1, x]*(-11/2 - (5*Log[mu2/s])/2 - 
          (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + G[0, 0, 1, 0, x]*
         (-11/2 - (5*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + 
        G[0, 1, 0, 1, x]*(-11/2 - (5*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 + 
          (21*zeta[2])/2) + G[0, 1, 1, 0, x]*(-11/2 - (5*Log[mu2/s])/2 - 
          (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + G[1, 0, 0, 1, x]*
         (-11/2 - (5*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + 
        G[1, 0, 1, 0, x]*(-11/2 - (5*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 + 
          (21*zeta[2])/2) + G[1, 1, 0, 1, x]*(-11/2 - (5*Log[mu2/s])/2 - 
          (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + G[1, 1, 1, 0, x]*
         (-11/2 - (5*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + 
        zeta[2]*(66 - (75*zeta[3])/4) + G[0, 0, 1, x]*
         (11 + (5*Log[mu2/s]^2)/4 + Log[mu2/s]^3/2 + Log[mu2/s]*
           (11/2 - (21*zeta[2])/2) - (35*zeta[2])/4 - 10*zeta[3]) + 
        G[0, 1, 0, x]*(11 + (5*Log[mu2/s]^2)/4 + Log[mu2/s]^3/2 + 
          Log[mu2/s]*(11/2 - (21*zeta[2])/2) - (35*zeta[2])/4 - 10*zeta[3]) + 
        G[1, 0, 1, x]*(11 + (5*Log[mu2/s]^2)/4 + Log[mu2/s]^3/2 + 
          Log[mu2/s]*(11/2 - (21*zeta[2])/2) - (35*zeta[2])/4 - 10*zeta[3]) + 
        G[1, 1, 0, x]*(11 + (5*Log[mu2/s]^2)/4 + Log[mu2/s]^3/2 + 
          Log[mu2/s]*(11/2 - (21*zeta[2])/2) - (35*zeta[2])/4 - 10*zeta[3]) + 
        G[0, 1, 1, x]*((-15*zeta[2])/2 - 9*Log[mu2/s]*zeta[2] - 3*zeta[3]) + 
        G[1, 0, 0, x]*((-15*zeta[2])/2 - 9*Log[mu2/s]*zeta[2] - 3*zeta[3]) + 
        Log[mu2/s]^3*((5*zeta[2])/4 + zeta[3]/2) + 11*zeta[3] - 7*zeta[3]^2 + 
        G[0, 0, 0, x]*(-19 - 2*Log[mu2/s]^2 - Log[mu2/s]^3 + 
          Log[mu2/s]*(-19/2 - 6*zeta[2]) - (11*zeta[2])/2 + 11*zeta[3]) + 
        G[1, 1, 1, x]*(-25 - 3*Log[mu2/s]^2 - Log[mu2/s]^3 + 
          Log[mu2/s]*(-25/2 - 6*zeta[2]) - (9*zeta[2])/2 + 11*zeta[3]) + 
        G[1, 1, x]*(28 + (7*Log[mu2/s]^3)/12 + Log[mu2/s]^4/8 + 13*zeta[2] + 
          Log[mu2/s]^2*(7/2 + (15*zeta[2])/4) + Log[mu2/s]*
           (14 + (23*zeta[2])/4 - 4*zeta[3]) - (17*zeta[3])/3 - 
          (177*zeta[4])/16) + G[0, 0, x]*(16 + Log[mu2/s]^3/4 + 
          Log[mu2/s]^4/8 + (29*zeta[2])/2 + Log[mu2/s]^2*
           (2 + (15*zeta[2])/4) + Log[mu2/s]*(8 + (27*zeta[2])/4 - 
            4*zeta[3]) - zeta[3] - (177*zeta[4])/16) + 
        Log[mu2/s]^2*((33*zeta[2])/4 + (5*zeta[3])/4 - (9*zeta[4])/8) - 
        (33*zeta[4])/8 + G[0, 1, x]*(-22 - (5*Log[mu2/s]^3)/12 - 
          Log[mu2/s]^4/8 + (77*zeta[2])/4 + Log[mu2/s]^2*
           (-11/4 + (21*zeta[2])/4) + (25*zeta[3])/3 + 
          Log[mu2/s]*(-11 + (35*zeta[2])/4 + 10*zeta[3]) + 
          (105*zeta[4])/16) + G[1, 0, x]*(-22 - (5*Log[mu2/s]^3)/12 - 
          Log[mu2/s]^4/8 + (77*zeta[2])/4 + Log[mu2/s]^2*
           (-11/4 + (21*zeta[2])/4) + (25*zeta[3])/3 + 
          Log[mu2/s]*(-11 + (35*zeta[2])/4 + 10*zeta[3]) + 
          (105*zeta[4])/16) + G[0, x]*(12 + Log[mu2/s]^4/24 + 
          Log[mu2/s]^3*(1/4 - (3*zeta[2])/2) + Log[mu2/s]^2*
           (3/2 - 4*zeta[2] - (3*zeta[3])/2) - 9*zeta[3] + 
          zeta[2]*(-69/2 + (45*zeta[3])/2) - (17*zeta[4])/16 + 
          Log[mu2/s]*(6 - (69*zeta[2])/4 - (29*zeta[3])/6 + (9*zeta[4])/4) - 
          3*zeta[5]) + G[1, x]*(-12 - Log[mu2/s]^4/24 + 
          Log[mu2/s]^3*(-1/4 - (3*zeta[2])/2) + Log[mu2/s]^2*
           (-3/2 - (7*zeta[2])/2 - (3*zeta[3])/2) - 2*zeta[3] + 
          zeta[2]*(-63/2 + (45*zeta[3])/2) + (77*zeta[4])/16 + 
          Log[mu2/s]*(-6 - (63*zeta[2])/4 - zeta[3]/6 + (9*zeta[4])/4) - 
          3*zeta[5]) + (5*zeta[5])/2 + Log[mu2/s]*
         (zeta[2]*(33 - (45*zeta[3])/2) + (11*zeta[3])/2 - (15*zeta[4])/8 + 
          3*zeta[5]) - (2889*zeta[6])/64) + 
      (-48 + 9*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 0, 1, x] - 
        2*G[0, 0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
        2*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
        2*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
        2*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 1, 0, 1, x] - 
        2*G[0, 0, 1, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, 1, x] + 
        4*G[0, 1, 0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
        2*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
        2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
        2*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
        2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
        2*G[0, 1, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, 1, x] + 
        6*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
        2*G[1, 0, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 0, 1, x] - 
        2*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] + 
        2*G[1, 0, 1, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
        2*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
        2*G[1, 0, 1, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, 1, x] + 
        4*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
        2*G[1, 1, 0, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
        2*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
        2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
        2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
        2*G[1, 1, 1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, 0, 0, x]*(3/2 - 7*Log[mu2/s]) + 2*G[0, 0, 0, 0, 1, x]*
         Log[mu2/s] + 2*G[0, 0, 0, 1, 0, x]*Log[mu2/s] + 
        2*G[0, 0, 1, 0, 1, x]*Log[mu2/s] + 2*G[0, 0, 1, 1, 0, x]*Log[mu2/s] - 
        2*G[0, 0, 1, 1, 1, x]*Log[mu2/s] - 2*G[0, 1, 0, 0, 0, x]*Log[mu2/s] + 
        2*G[0, 1, 0, 0, 1, x]*Log[mu2/s] + 2*G[0, 1, 0, 1, 0, x]*Log[mu2/s] + 
        2*G[0, 1, 1, 0, 1, x]*Log[mu2/s] + 2*G[0, 1, 1, 1, 0, x]*Log[mu2/s] - 
        4*G[0, 1, 1, 1, 1, x]*Log[mu2/s] - 4*G[1, 0, 0, 0, 0, x]*Log[mu2/s] + 
        2*G[1, 0, 0, 0, 1, x]*Log[mu2/s] + 2*G[1, 0, 0, 1, 0, x]*Log[mu2/s] + 
        2*G[1, 0, 1, 0, 1, x]*Log[mu2/s] + 2*G[1, 0, 1, 1, 0, x]*Log[mu2/s] - 
        2*G[1, 0, 1, 1, 1, x]*Log[mu2/s] - 2*G[1, 1, 0, 0, 0, x]*Log[mu2/s] + 
        2*G[1, 1, 0, 0, 1, x]*Log[mu2/s] + 2*G[1, 1, 0, 1, 0, x]*Log[mu2/s] + 
        2*G[1, 1, 1, 0, 1, x]*Log[mu2/s] + 2*G[1, 1, 1, 1, 0, x]*Log[mu2/s] - 
        6*G[1, 1, 1, 1, 1, x]*Log[mu2/s] - Log[mu2/s]^5/80 - 
        Log[mu2/s]^6/240 + Log[mu2/s]^4*(-1/8 + (5*zeta[2])/16) + 
        6*G[0, 0, 1, 1, x]*zeta[2] + 6*G[0, 1, 0, 0, x]*zeta[2] + 
        6*G[1, 0, 1, 1, x]*zeta[2] + 6*G[1, 1, 0, 0, x]*zeta[2] + 
        G[0, 0, 0, 0, x]*(-3 - (3*Log[mu2/s])/2 + (5*Log[mu2/s]^2)/2 + 
          (7*zeta[2])/2) + G[1, 1, 1, 1, x]*(2*Log[mu2/s]^2 + 4*zeta[2]) + 
        G[0, 1, 1, 1, x]*(Log[mu2/s]^2 + 5*zeta[2]) + G[1, 0, 0, 0, x]*
         (Log[mu2/s]^2 + 5*zeta[2]) + G[0, 0, 0, 1, x]*(-Log[mu2/s]^2 + 
          7*zeta[2]) + G[0, 0, 1, 0, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[0, 1, 0, 1, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[0, 1, 1, 0, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[1, 0, 0, 1, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[1, 0, 1, 0, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[1, 1, 0, 1, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[1, 1, 1, 0, x]*(-Log[mu2/s]^2 + 7*zeta[2]) + 
        G[0, 0, 1, x]*(Log[mu2/s]^3/3 - 7*Log[mu2/s]*zeta[2] - 
          (20*zeta[3])/3) + G[0, 1, 0, x]*(Log[mu2/s]^3/3 - 
          7*Log[mu2/s]*zeta[2] - (20*zeta[3])/3) + G[1, 0, 1, x]*
         (Log[mu2/s]^3/3 - 7*Log[mu2/s]*zeta[2] - (20*zeta[3])/3) + 
        G[1, 1, 0, x]*(Log[mu2/s]^3/3 - 7*Log[mu2/s]*zeta[2] - 
          (20*zeta[3])/3) + G[0, 1, 1, x]*(-6*Log[mu2/s]*zeta[2] - 
          2*zeta[3]) + G[1, 0, 0, x]*(-6*Log[mu2/s]*zeta[2] - 2*zeta[3]) + 
        zeta[2]*(6 - (7*zeta[3])/4) + 14*zeta[3] - (77*zeta[3]^2)/6 + 
        Log[mu2/s]^3*(-1 + zeta[2]/8 + (3*zeta[3])/2) + 
        G[1, 1, 1, x]*(-Log[mu2/s]^3/3 - 5*Log[mu2/s]*zeta[2] + 
          (8*zeta[3])/3) + G[0, 0, 0, x]*(6 + (3*Log[mu2/s]^2)/4 - 
          Log[mu2/s]^3/2 + Log[mu2/s]*(3 - (9*zeta[2])/2) - (3*zeta[2])/4 + 
          5*zeta[3]) + G[0, 0, x]*(-12 - Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
          (3*zeta[2])/2 + Log[mu2/s]^2*(-3/2 + (11*zeta[2])/4) + 
          Log[mu2/s]*(-6 + (3*zeta[2])/4 - zeta[3]/3) + (7*zeta[3])/2 - 
          (71*zeta[4])/16) + G[1, 1, x]*(3*Log[mu2/s]^2*zeta[2] + 
          2*Log[mu2/s]*zeta[3] - (3*zeta[4])/2) + (141*zeta[4])/16 + 
        Log[mu2/s]^2*(-6 + (3*zeta[2])/4 + (7*zeta[3])/4 + 
          (117*zeta[4])/32) + G[0, 1, x]*(-Log[mu2/s]^4/12 + 
          (7*Log[mu2/s]^2*zeta[2])/2 + (20*Log[mu2/s]*zeta[3])/3 + 
          (35*zeta[4])/8) + G[1, 0, x]*(-Log[mu2/s]^4/12 + 
          (7*Log[mu2/s]^2*zeta[2])/2 + (20*Log[mu2/s]*zeta[3])/3 + 
          (35*zeta[4])/8) + G[1, x]*(Log[mu2/s]^5/60 - 
          (7*Log[mu2/s]^3*zeta[2])/6 - (10*Log[mu2/s]^2*zeta[3])/3 + 
          (52*zeta[2]*zeta[3])/3 - (35*Log[mu2/s]*zeta[4])/8 - 
          (72*zeta[5])/5) + G[0, x]*(24 + Log[mu2/s]^4/16 + 
          Log[mu2/s]^5/120 + Log[mu2/s]^3*(1/2 - (13*zeta[2])/12) + 
          Log[mu2/s]^2*(3 - (3*zeta[2])/8 - (13*zeta[3])/6) - 7*zeta[3] + 
          zeta[2]*(-3 + (97*zeta[3])/6) + Log[mu2/s]*(12 - (3*zeta[2])/2 - 
            (7*zeta[3])/2 - (23*zeta[4])/16) - (141*zeta[4])/32 - 
          (41*zeta[5])/5) + (93*zeta[5])/10 + Log[mu2/s]*
         (-24 + zeta[2]*(3 - (37*zeta[3])/2) + 7*zeta[3] + (141*zeta[4])/32 + 
          (103*zeta[5])/5) - (1005*zeta[6])/128)/x + (2889*zeta[6])/64 + 
      x^2*(-5*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 0, 1, x] + 
        G[0, 0, 0, 0, 1, 0, x] + G[0, 0, 0, 1, 0, 1, x] + 
        G[0, 0, 0, 1, 1, 0, x] - G[0, 0, 0, 1, 1, 1, x] - 
        G[0, 0, 1, 0, 0, 0, x] + G[0, 0, 1, 0, 0, 1, x] + 
        G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 1, 0, 1, x] + 
        G[0, 0, 1, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, 1, x] - 
        2*G[0, 1, 0, 0, 0, 0, x] + G[0, 1, 0, 0, 0, 1, x] + 
        G[0, 1, 0, 0, 1, 0, x] + G[0, 1, 0, 1, 0, 1, x] + 
        G[0, 1, 0, 1, 1, 0, x] - G[0, 1, 0, 1, 1, 1, x] - 
        G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, 1, x] + 
        G[0, 1, 1, 0, 1, 0, x] + G[0, 1, 1, 1, 0, 1, x] + 
        G[0, 1, 1, 1, 1, 0, x] - 3*G[0, 1, 1, 1, 1, 1, x] - 
        3*G[1, 0, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 0, 1, x] + 
        G[1, 0, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 0, 1, x] + 
        G[1, 0, 0, 1, 1, 0, x] - G[1, 0, 0, 1, 1, 1, x] - 
        G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 0, 0, 1, x] + 
        G[1, 0, 1, 0, 1, 0, x] + G[1, 0, 1, 1, 0, 1, x] + 
        G[1, 0, 1, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, 1, x] - 
        2*G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 0, 0, 1, x] + 
        G[1, 1, 0, 0, 1, 0, x] + G[1, 1, 0, 1, 0, 1, x] + 
        G[1, 1, 0, 1, 1, 0, x] - G[1, 1, 0, 1, 1, 1, x] - 
        G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, 1, x] + 
        G[1, 1, 1, 0, 1, 0, x] + G[1, 1, 1, 1, 0, 1, x] + 
        G[1, 1, 1, 1, 1, 0, x] - 5*G[1, 1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, 0, 1, x]*(-1/2 - Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (-1/2 - Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-1/2 - Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(-1/2 - Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (-1/2 - Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-1/2 - Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(-1/2 - Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
         (-1/2 - Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-1/2 - Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(-1/2 - Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
         (-1/2 - Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-1/2 - Log[mu2/s]) + 
        G[1, 1, 0, 0, 1, x]*(-1/2 - Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (-1/2 - Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(-1/2 - Log[mu2/s]) + 
        G[1, 1, 1, 1, 0, x]*(-1/2 - Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (1/2 + Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(1/2 + Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(1/2 + Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (1/2 + Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(1 + 2*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(1 + 2*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (2 + 4*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*(2 + 4*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - 
          (7*zeta[2])/2) + G[0, 0, 1, 0, x]*(3/2 + Log[mu2/s]/2 + 
          Log[mu2/s]^2/2 - (7*zeta[2])/2) + G[0, 1, 0, 1, x]*
         (3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
        G[0, 1, 1, 0, x]*(3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - 
          (7*zeta[2])/2) + G[1, 0, 0, 1, x]*(3/2 + Log[mu2/s]/2 + 
          Log[mu2/s]^2/2 - (7*zeta[2])/2) + G[1, 0, 1, 0, x]*
         (3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
        G[1, 1, 0, 1, x]*(3/2 + Log[mu2/s]/2 + Log[mu2/s]^2/2 - 
          (7*zeta[2])/2) + G[1, 1, 1, 0, x]*(3/2 + Log[mu2/s]/2 + 
          Log[mu2/s]^2/2 - (7*zeta[2])/2) + G[0, 1, 1, 1, x]*
         (-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        G[1, 0, 0, 0, x]*(-3/2 - Log[mu2/s]/2 - Log[mu2/s]^2/2 - 
          (5*zeta[2])/2) + G[0, 0, 0, 0, x]*(-9/2 - (3*Log[mu2/s])/2 - 
          (3*Log[mu2/s]^2)/2 - (3*zeta[2])/2) + G[1, 1, 1, 1, x]*
         (-9/2 - (3*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 - (3*zeta[2])/2) - 
        3*G[0, 0, 1, 1, x]*zeta[2] - 3*G[0, 1, 0, 0, x]*zeta[2] - 
        3*G[1, 0, 1, 1, x]*zeta[2] - 3*G[1, 1, 0, 0, x]*zeta[2] - 
        (Log[mu2/s]^4*zeta[2])/8 + G[0, 0, 0, x]*(6 + Log[mu2/s]^2/2 + 
          Log[mu2/s]^3/3 + zeta[2] + Log[mu2/s]*(3 + 2*zeta[2]) - 
          (11*zeta[3])/3) + G[1, 1, 1, x]*(6 + Log[mu2/s]^2/2 + 
          Log[mu2/s]^3/3 + zeta[2] + Log[mu2/s]*(3 + 2*zeta[2]) - 
          (11*zeta[3])/3) + Log[mu2/s]^3*(-zeta[2]/4 - zeta[3]/6) - 
        3*zeta[3] + (7*zeta[3]^2)/3 + G[0, 1, 1, x]*((3*zeta[2])/2 + 
          3*Log[mu2/s]*zeta[2] + zeta[3]) + G[1, 0, 0, x]*
         ((3*zeta[2])/2 + 3*Log[mu2/s]*zeta[2] + zeta[3]) + 
        G[0, 0, 1, x]*(-3 - Log[mu2/s]^2/4 - Log[mu2/s]^3/6 + (7*zeta[2])/4 + 
          Log[mu2/s]*(-3/2 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
        G[0, 1, 0, x]*(-3 - Log[mu2/s]^2/4 - Log[mu2/s]^3/6 + (7*zeta[2])/4 + 
          Log[mu2/s]*(-3/2 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
        G[1, 0, 1, x]*(-3 - Log[mu2/s]^2/4 - Log[mu2/s]^3/6 + (7*zeta[2])/4 + 
          Log[mu2/s]*(-3/2 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
        G[1, 1, 0, x]*(-3 - Log[mu2/s]^2/4 - Log[mu2/s]^3/6 + (7*zeta[2])/4 + 
          Log[mu2/s]*(-3/2 + (7*zeta[2])/2) + (10*zeta[3])/3) + 
        zeta[2]*(-18 + (15*zeta[3])/4) + G[0, 1, x]*(6 + Log[mu2/s]^3/12 + 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(3/4 - (7*zeta[2])/4) - 
          (21*zeta[2])/4 + Log[mu2/s]*(3 - (7*zeta[2])/4 - (10*zeta[3])/3) - 
          (5*zeta[3])/3 - (35*zeta[4])/16) + G[1, 0, x]*
         (6 + Log[mu2/s]^3/12 + Log[mu2/s]^4/24 + Log[mu2/s]^2*
           (3/4 - (7*zeta[2])/4) - (21*zeta[2])/4 + Log[mu2/s]*
           (3 - (7*zeta[2])/4 - (10*zeta[3])/3) - (5*zeta[3])/3 - 
          (35*zeta[4])/16) + Log[mu2/s]^2*((-9*zeta[2])/4 - zeta[3]/4 + 
          (3*zeta[4])/8) + (9*zeta[4])/8 + G[0, 0, x]*(-6 - Log[mu2/s]^3/12 - 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(-3/4 - (5*zeta[2])/4) - 
          (15*zeta[2])/4 + (2*zeta[3])/3 + Log[mu2/s]*(-3 - (5*zeta[2])/4 + 
            (4*zeta[3])/3) + (59*zeta[4])/16) + G[1, 1, x]*
         (-6 - Log[mu2/s]^3/12 - Log[mu2/s]^4/24 + Log[mu2/s]^2*
           (-3/4 - (5*zeta[2])/4) - (15*zeta[2])/4 + (2*zeta[3])/3 + 
          Log[mu2/s]*(-3 - (5*zeta[2])/4 + (4*zeta[3])/3) + 
          (59*zeta[4])/16) + Log[mu2/s]*((-3*zeta[3])/2 + 
          zeta[2]*(-9 + (15*zeta[3])/2) + (3*zeta[4])/8 - zeta[5]) - 
        zeta[5]/2 + G[0, x]*((Log[mu2/s]^3*zeta[2])/2 + 
          zeta[2]*(9 - (15*zeta[3])/2) + Log[mu2/s]^2*((3*zeta[2])/4 + 
            zeta[3]/2) + (3*zeta[3])/2 + Log[mu2/s]*((9*zeta[2])/2 + 
            zeta[3]/2 - (3*zeta[4])/4) - (3*zeta[4])/8 + zeta[5]) + 
        G[1, x]*((Log[mu2/s]^3*zeta[2])/2 + zeta[2]*(9 - (15*zeta[3])/2) + 
          Log[mu2/s]^2*((3*zeta[2])/4 + zeta[3]/2) + (3*zeta[3])/2 + 
          Log[mu2/s]*((9*zeta[2])/2 + zeta[3]/2 - (3*zeta[4])/4) - 
          (3*zeta[4])/8 + zeta[5]) + (963*zeta[6])/64))), 
 (4 + G[0, x]*(-3/2 - I*Pi - Log[mu2/s]) + (3*Log[mu2/s])/2 + 
    Log[mu2/s]^2/2 + (-4 - G[0, 0, x] - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + 
      G[0, x]*(3/2 + Log[mu2/s]) + zeta[2]/2)/x - zeta[2]/2)/Nc + 
  Nc*(-3 + (-3/2 - (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
    G[0, x]*(3/2 + I*Pi + Log[mu2/s]) + 
    (3 - G[0, 0, x] + G[0, x]*(-3/2 - (2*I)*Pi - Log[mu2/s]) + 
      (3/2 + (2*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (15*zeta[2])/2)/x + 
    (15*zeta[2])/2) + 
  e*(Nc*(-6 + (I/2)*Pi + ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)/(1 - x) - 
      I*Pi*G[0, 0, x] + I*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x] + 
      (-3/4 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
      G[0, x]*(7/2 + ((3*I)/2)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (7*zeta[2])/2) + (3/4 + (2*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-3 + (15*zeta[2])/2) + (6 - (2*I)*Pi*G[1, 0, x] + 
        3*G[0, 0, 0, x] - 2*G[1, 0, 0, x] + G[0, 0, x]*(3/2 + (2*I)*Pi - 
          Log[mu2/s]) + (3/4 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(3 - (15*zeta[2])/2) + (-3/4 - I*Pi)*zeta[2] + 
        G[0, x]*(-3 + (-3/2 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
          (13*zeta[2])/2) - 9*zeta[3])/x + 8*zeta[3]) + 
    (8 + (I/2)*Pi + ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)/(1 - x) + 
      I*Pi*G[0, 0, x] - I*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x] + 
      (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/6 + Log[mu2/s]*(4 - zeta[2]/2) + 
      (-3/4 + I*Pi)*zeta[2] + G[0, x]*(-7/2 - ((3*I)/2)*Pi + 
        (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2) - 
      (10*zeta[3])/3 + (-8 + G[0, 0, 0, x] + G[0, 0, x]*(-3/2 - Log[mu2/s]) - 
        (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/6 + G[0, x]*(4 + (3*Log[mu2/s])/2 + 
          Log[mu2/s]^2/2 - zeta[2]/2) + Log[mu2/s]*(-4 + zeta[2]/2) + 
        (3*zeta[2])/4 + (7*zeta[3])/3)/x)/Nc) + 
  e^2*(Nc*(-12 + I*Pi - I*Pi*G[0, 1, 0, x] + I*Pi*G[1, 1, 0, x] + 
      2*G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + 
      G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
      (-1/4 - (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/8 + 
      G[1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
      G[1, 0, x]*(((3*I)/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) - 
      ((3*I)/2)*Pi*zeta[2] + G[0, 0, x]*(((-3*I)/2)*Pi - I*Pi*Log[mu2/s] + 
        3*zeta[2]) + Log[mu2/s]^2*(-3/2 + (15*zeta[2])/4) + 
      G[0, x]*(7 + ((7*I)/2)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/6 + Log[mu2/s]*(7/2 + ((3*I)/2)*Pi - (7*zeta[2])/2) + 
        (-21/4 - (I/2)*Pi)*zeta[2] - (10*zeta[3])/3) + 
      ((I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x]/2 + 
        G[0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
        (I/2)*Pi*zeta[2] + zeta[3]/2)/(1 - x) + (5 + ((14*I)/3)*Pi)*zeta[3] + 
      G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + Log[mu2/s]*
       (-6 + (I/2)*Pi + (3/4 + (2*I)*Pi)*zeta[2] + 8*zeta[3]) + 
      (12 + (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
        5*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 
        2*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*((2*I)*Pi - 2*Log[mu2/s]) + 
        (1/4 + (I/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/8 + 
        G[0, 0, 0, x]*(-3/2 - (2*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 0, x]*(3 + (3/2 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
          (11*zeta[2])/2) + Log[mu2/s]^2*(3/2 - (15*zeta[2])/4) - 
        (3*zeta[2])/2 + G[1, 0, x]*((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        Log[mu2/s]*(6 + (-3/4 - I*Pi)*zeta[2] - 9*zeta[3]) + 
        G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + (-7/2 - ((14*I)/3)*Pi)*
         zeta[3] + G[0, x]*(-6 + (-3/4 - I*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + (3/4 + I*Pi)*zeta[2] + Log[mu2/s]*
           (-3 + (13*zeta[2])/2) + (13*zeta[3])/3) - (117*zeta[4])/16)/x + 
      (9*zeta[4])/16) + (16 + I*Pi + I*Pi*G[0, 1, 0, x] - 
      I*Pi*G[1, 1, 0, x] - 2*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
      2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + G[1, 0, 0, x]*
       (-3/2 + I*Pi - Log[mu2/s]) + Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
      G[0, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
      G[0, 0, x]*(((3*I)/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      Log[mu2/s]^2*(2 - zeta[2]/4) + (-7/2 + ((3*I)/2)*Pi)*zeta[2] + 
      G[1, 0, x]*(((-3*I)/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      Log[mu2/s]*(8 + (I/2)*Pi + (-3/4 + I*Pi)*zeta[2] - (10*zeta[3])/3) + 
      G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      ((I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x]/2 + 
        G[0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
        (I/2)*Pi*zeta[2] + zeta[3]/2)/(1 - x) - 5*zeta[3] + 
      G[0, x]*(-7 - ((7*I)/2)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/6 + (21/4 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-7/2 - ((3*I)/2)*Pi + (7*zeta[2])/2) + (10*zeta[3])/3) - 
      (155*zeta[4])/16 + (-16 - G[0, 0, 0, 0, x] - Log[mu2/s]^3/4 - 
        Log[mu2/s]^4/24 + G[0, 0, 0, x]*(3/2 + Log[mu2/s]) + 
        Log[mu2/s]^2*(-2 + zeta[2]/4) + G[0, 0, x]*(-4 - (3*Log[mu2/s])/2 - 
          Log[mu2/s]^2/2 + zeta[2]/2) + 2*zeta[2] + 
        G[0, x]*(8 + (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/6 + 
          Log[mu2/s]*(4 - zeta[2]/2) - (3*zeta[2])/4 - (7*zeta[3])/3) + 
        (7*zeta[3])/2 + Log[mu2/s]*(-8 + (3*zeta[2])/4 + (7*zeta[3])/3) + 
        (47*zeta[4])/16)/x)/Nc) + 
  e^3*(Nc*(-24 + (2*I)*Pi + I*Pi*G[0, 0, 1, 0, x] - I*Pi*G[0, 1, 1, 0, x] - 
      I*Pi*G[1, 0, 1, 0, x] + I*Pi*G[1, 1, 1, 0, x] - 3*G[0, 0, 0, 0, 0, x] + 
      G[0, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 
      3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, x] + 
      G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-3 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + (-1/16 - (I/12)*Pi)*
       Log[mu2/s]^4 - Log[mu2/s]^5/40 + G[1, 1, 0, 0, x]*
       (3/2 - I*Pi + Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (3 - I*Pi + 2*Log[mu2/s]) + G[1, 1, 0, x]*(((3*I)/2)*Pi + 
        I*Pi*Log[mu2/s] - 3*zeta[2]) + G[0, 0, 0, x]*(-7/2 + ((3*I)/2)*Pi + 
        (-3/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      Log[mu2/s]^3*(-1/2 + (5*zeta[2])/4) + G[1, 0, 0, x]*
       (7/2 - ((3*I)/2)*Pi + (3/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (5*zeta[2])/2) + G[0, 1, 0, x]*(((-3*I)/2)*Pi - I*Pi*Log[mu2/s] + 
        3*zeta[2]) + zeta[2]*(((-17*I)/4)*Pi - 18*zeta[3]) + 
      G[1, 0, x]*(((7*I)/2)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((3*I)/2)*Pi - 3*zeta[2]) + (-9/2 - (I/2)*Pi)*zeta[2] - 
        zeta[3]) + G[0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + (21*zeta[3])/2 + 
      G[1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[0, 0, x]*(((-7*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (9/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 3*zeta[2]) + 
        zeta[3]) + Log[mu2/s]^2*(-3 + (I/4)*Pi + (3/8 + I*Pi)*zeta[2] + 
        4*zeta[3]) + G[0, x]*(14 + (7*I)*Pi + (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/24 + Log[mu2/s]^2*(7/4 + ((3*I)/4)*Pi - (7*zeta[2])/4) + 
        (-49/4 - ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(7 + ((7*I)/2)*Pi + 
          (-21/4 - (I/2)*Pi)*zeta[2] - (10*zeta[3])/3) + 
        (-5 - ((7*I)/3)*Pi)*zeta[3] - (35*zeta[4])/16) + 
      Log[mu2/s]*(-12 + I*Pi - ((3*I)/2)*Pi*zeta[2] + (5 + ((14*I)/3)*Pi)*
         zeta[3] + (9*zeta[4])/16) + (465/32 + ((31*I)/8)*Pi)*zeta[4] + 
      ((-I/2)*Pi*G[0, 1, 0, x] + (I/2)*Pi*G[1, 1, 0, x] + 
        (3*G[0, 0, 0, 0, x])/2 - G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + 
        G[1, 1, 0, 0, x]/2 + G[0, 0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
        (I/2)*Pi*zeta[2] + G[0, 0, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
          zeta[3]/2) + G[1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + 
        Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
        (27*zeta[4])/8)/(1 - x) + G[1, x]*(((-3*I)/2)*Pi*zeta[2] + 
        (3*zeta[3])/2 + Log[mu2/s]*((-I)*Pi*zeta[2] + zeta[3]) + 
        (27*zeta[4])/4) + (24 - (2*I)*Pi*G[0, 0, 1, 0, x] + 
        (2*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] - 
        (2*I)*Pi*G[1, 1, 1, 0, x] + 7*G[0, 0, 0, 0, 0, x] - 
        2*G[0, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 0, 0, x] + 
        2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 0, 0, 0, x] + 
        2*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
        2*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*(3/2 + (2*I)*Pi - 
          5*Log[mu2/s]) + G[1, 1, 0, 0, x]*((2*I)*Pi - 2*Log[mu2/s]) + 
        (1/16 + (I/12)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/40 + 
        G[0, 1, 0, 0, x]*((-2*I)*Pi + 2*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         ((-2*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, x]*((2*I)*Pi*Log[mu2/s] - 
          6*zeta[2]) + G[1, 0, 0, x]*((2*I)*Pi*Log[mu2/s] - Log[mu2/s]^2 - 
          5*zeta[2]) + Log[mu2/s]^3*(1/2 - (5*zeta[2])/4) + 
        G[0, 0, 0, x]*(-3 + (-3/2 - (2*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + G[1, 1, 0, x]*
         ((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + Log[mu2/s]^2*
         (3 + (-3/8 - (I/2)*Pi)*zeta[2] - (9*zeta[3])/2) + 
        G[1, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        G[0, 0, x]*(6 + (3/4 + I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(3 - (11*zeta[2])/2) + (-3/4 - I*Pi)*zeta[2] + 
          zeta[3]/3) - 7*zeta[3] + G[0, 1, x]*((-2*I)*Pi*zeta[2] + 
          2*zeta[3]) + G[1, 0, x]*((-I)*Pi*Log[mu2/s]^2 + I*Pi*zeta[2] + 
          6*Log[mu2/s]*zeta[2] + 2*zeta[3]) + zeta[2]*(-3 + (37*zeta[3])/2) + 
        G[1, x]*(Log[mu2/s]*((2*I)*Pi*zeta[2] - 2*zeta[3]) - 
          (27*zeta[4])/2) + Log[mu2/s]*(12 - (3*zeta[2])/2 + 
          (-7/2 - ((14*I)/3)*Pi)*zeta[3] - (117*zeta[4])/16) + 
        (-141/32 - ((47*I)/8)*Pi)*zeta[4] + 
        G[0, x]*(-12 + (-1/4 - (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
          (3*zeta[2])/2 + Log[mu2/s]^2*(-3/2 + (13*zeta[2])/4) + 
          (7/2 + ((14*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
           (-6 + (3/4 + I*Pi)*zeta[2] + (13*zeta[3])/3) + (23*zeta[4])/16) - 
        (103*zeta[5])/5)/x + (98*zeta[5])/5) + 
    (32 + (2*I)*Pi - I*Pi*G[0, 0, 1, 0, x] + I*Pi*G[0, 1, 1, 0, x] + 
      I*Pi*G[1, 0, 1, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 3*G[0, 0, 0, 0, 0, x] - 
      G[0, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
      3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - 
      G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*(-3 + I*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + Log[mu2/s]^4/16 + 
      Log[mu2/s]^5/120 + G[0, 1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(3 - I*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(((3*I)/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 0, 0, x]*(-7/2 + ((3*I)/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + Log[mu2/s]^3*(2/3 - zeta[2]/12) + 
      G[0, 0, 0, x]*(7/2 - ((3*I)/2)*Pi + (3/2 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[1, 1, 0, x]*
       (((-3*I)/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      Log[mu2/s]^2*(4 + (I/4)*Pi + (-3/8 + (I/2)*Pi)*zeta[2] - 
        (5*zeta[3])/3) + G[0, 0, x]*(((7*I)/2)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((3*I)/2)*Pi - 3*zeta[2]) + (-9/2 - (I/2)*Pi)*zeta[2] - 
        zeta[3]) + G[1, 1, x]*(I*Pi*zeta[2] - zeta[3]) - (77*zeta[3])/6 + 
      G[0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 0, x]*(((-7*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (9/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 3*zeta[2]) + 
        zeta[3]) + zeta[2]*(-7 + ((11*I)/4)*Pi + (5*zeta[3])/3) + 
      Log[mu2/s]*(16 + I*Pi + (-7/2 + ((3*I)/2)*Pi)*zeta[2] - 5*zeta[3] - 
        (155*zeta[4])/16) + G[1, x]*(((3*I)/2)*Pi*zeta[2] + 
        Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - (3*zeta[3])/2 - 
        (27*zeta[4])/4) + (-465/32 - (2*I)*Pi)*zeta[4] + 
      G[0, x]*(-14 - (7*I)*Pi + (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/24 + (49/4 + ((3*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-7/4 - ((3*I)/4)*Pi + (7*zeta[2])/4) + 
        (5 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-7 - ((7*I)/2)*Pi + 
          (21/4 + (I/2)*Pi)*zeta[2] + (10*zeta[3])/3) + (35*zeta[4])/16) + 
      ((-I/2)*Pi*G[0, 1, 0, x] + (I/2)*Pi*G[1, 1, 0, x] + 
        (3*G[0, 0, 0, 0, x])/2 - G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + 
        G[1, 1, 0, 0, x]/2 + G[0, 0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
        (I/2)*Pi*zeta[2] + G[0, 0, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
          zeta[3]/2) + G[1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + 
        Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
        (27*zeta[4])/8)/(1 - x) - (36*zeta[5])/5 + 
      (-32 + G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, x]*(-3/2 - Log[mu2/s]) - 
        Log[mu2/s]^4/16 - Log[mu2/s]^5/120 + G[0, 0, 0, x]*
         (4 + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - zeta[2]/2) + 
        Log[mu2/s]^3*(-2/3 + zeta[2]/12) + zeta[2]*(4 - (7*zeta[3])/6) + 
        (28*zeta[3])/3 + Log[mu2/s]^2*(-4 + (3*zeta[2])/8 + (7*zeta[3])/6) + 
        G[0, 0, x]*(-8 - (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(-4 + zeta[2]/2) + (3*zeta[2])/4 + (7*zeta[3])/3) + 
        G[0, x]*(16 + Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
          Log[mu2/s]^2*(2 - zeta[2]/4) - 2*zeta[2] + Log[mu2/s]*
           (8 - (3*zeta[2])/4 - (7*zeta[3])/3) - (7*zeta[3])/2 - 
          (47*zeta[4])/16) + (141*zeta[4])/32 + Log[mu2/s]*
         (-16 + 2*zeta[2] + (7*zeta[3])/2 + (47*zeta[4])/16) + 
        (31*zeta[5])/5)/x)/Nc) + 
  e^4*((64 + (4*I)*Pi + I*Pi*G[0, 0, 0, 1, 0, x] - I*Pi*G[0, 0, 1, 1, 0, x] - 
      I*Pi*G[0, 1, 0, 1, 0, x] + I*Pi*G[0, 1, 1, 1, 0, x] - 
      I*Pi*G[1, 0, 0, 1, 0, x] + I*Pi*G[1, 0, 1, 1, 0, x] + 
      I*Pi*G[1, 1, 0, 1, 0, x] - I*Pi*G[1, 1, 1, 1, 0, x] - 
      4*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 1, 0, 0, x] + 
      2*G[0, 0, 1, 0, 0, 0, x] - G[0, 0, 1, 1, 0, 0, x] + 
      3*G[0, 1, 0, 0, 0, 0, x] - G[0, 1, 0, 1, 0, 0, x] - 
      2*G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 1, 0, 0, x] + 
      4*G[1, 0, 0, 0, 0, 0, x] - G[1, 0, 0, 1, 0, 0, x] - 
      2*G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 1, 0, 0, x] - 
      3*G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 1, 0, 0, x] + 
      2*G[1, 1, 1, 0, 0, 0, x] - G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 0, 0, 0, 0, x]*(-9/2 + I*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-3 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + Log[mu2/s]^5/80 + 
      Log[mu2/s]^6/720 + G[0, 1, 1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(3 - I*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(9/2 - I*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(((3*I)/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 0, 1, 0, x]*(((3*I)/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-7/2 + ((3*I)/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[0, 0, 0, 0, x]*
       (-7 + ((3*I)/2)*Pi + (-3 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 
        2*zeta[2]) + Log[mu2/s]^4*(1/6 - zeta[2]/48) + 
      G[1, 0, 0, 0, x]*(7 - ((3*I)/2)*Pi + (3 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 2*zeta[2]) + G[0, 1, 0, 0, x]*(7/2 - ((3*I)/2)*Pi + 
        (3/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[0, 0, 1, 0, x]*(((-3*I)/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 1, 1, 0, x]*(((-3*I)/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 0, 0, x]*(7 - ((7*I)/2)*Pi + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/6 + (15/4 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(7/2 - ((3*I)/2)*Pi + (5*zeta[2])/2) - (4*zeta[3])/3) + 
      G[0, 1, 0, x]*(((7*I)/2)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((3*I)/2)*Pi - 3*zeta[2]) + (-9/2 - (I/2)*Pi)*zeta[2] - 
        zeta[3]) + G[0, 0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      G[1, 1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + Log[mu2/s]^3*
       (4/3 + (I/12)*Pi + (-1/8 + (I/6)*Pi)*zeta[2] - (5*zeta[3])/9) + 
      (-77/3 - ((7*I)/6)*Pi)*zeta[3] + (91*zeta[3]^2)/18 + 
      G[0, 1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 1, 0, x]*(((-7*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (9/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 3*zeta[2]) + 
        zeta[3]) + G[1, 0, 0, x]*(-7 + ((7*I)/2)*Pi + (-3/4 + (I/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/6 + Log[mu2/s]*(-7/2 + ((3*I)/2)*Pi - 
          (5*zeta[2])/2) + (-15/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
      zeta[2]*(-14 + ((11*I)/2)*Pi + (5/2 - ((7*I)/3)*Pi)*zeta[3]) + 
      G[1, 1, x]*(((3*I)/2)*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - 
          zeta[3]) - (3*zeta[3])/2 - (27*zeta[4])/4) + 
      Log[mu2/s]^2*(8 + (I/2)*Pi + (-7/4 + ((3*I)/4)*Pi)*zeta[2] - 
        (5*zeta[3])/2 - (155*zeta[4])/32) + G[1, 0, x]*
       ((-7*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + (21/2 + ((3*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((-3*I)/4)*Pi + (3*zeta[2])/2) + (3/2 + ((7*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]*(((-7*I)/2)*Pi + (9/2 + (I/2)*Pi)*zeta[2] + 
          zeta[3]) - (3*zeta[4])/4) + G[0, 0, x]*
       ((7*I)*Pi + (I/6)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
         (((3*I)/4)*Pi - (3*zeta[2])/2) + (-21/2 - ((3*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(((7*I)/2)*Pi + (-9/2 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
        (-3/2 - ((7*I)/3)*Pi)*zeta[3] + (3*zeta[4])/4) + 
      (-253/8 - (3*I)*Pi)*zeta[4] + G[0, 1, x]*(((-3*I)/2)*Pi*zeta[2] + 
        (3*zeta[3])/2 + Log[mu2/s]*((-I)*Pi*zeta[2] + zeta[3]) + 
        (27*zeta[4])/4) + Log[mu2/s]*(32 + (2*I)*Pi - (77*zeta[3])/6 + 
        zeta[2]*(-7 + ((11*I)/4)*Pi + (5*zeta[3])/3) + (-465/32 - (2*I)*Pi)*
         zeta[4] - (36*zeta[5])/5) + 
      G[1, x]*(Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        zeta[2]*(((7*I)/2)*Pi + zeta[3]/2) - (7*zeta[3])/2 + 
        Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2 - (27*zeta[4])/4) + 
        (-81/8 - (2*I)*Pi)*zeta[4] - zeta[5]) + 
      ((I/2)*Pi*G[0, 0, 1, 0, x] - (I/2)*Pi*G[0, 1, 1, 0, x] - 
        (I/2)*Pi*G[1, 0, 1, 0, x] + (I/2)*Pi*G[1, 1, 1, 0, x] - 
        2*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x]/2 + G[0, 1, 0, 0, 0, x] - 
        G[0, 1, 1, 0, 0, x]/2 + (3*G[1, 0, 0, 0, 0, x])/2 - 
        G[1, 0, 1, 0, 0, x]/2 - G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x]/2 + 
        G[1, 0, 0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, 0, 0, 0, x]*(3/2 - (I/2)*Pi + (3*Log[mu2/s])/2) + 
        G[1, 1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[0, 0, 0, x]*(-2 + (I/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - zeta[2]) + G[1, 0, 0, x]*(1 - (I/2)*Pi + 
          (1/2 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[0, 0, x]*(2 - I*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/12 + (5/4 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(1 - (I/2)*Pi + (5*zeta[2])/4) - (2*zeta[3])/3) + 
        G[1, 0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
          zeta[3]/2) + G[0, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        zeta[2]*((-I)*Pi - zeta[3]/4) + Log[mu2/s]^2*((-I/4)*Pi*zeta[2] + 
          zeta[3]/4) + G[1, 1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3] + 
        G[0, x]*((2*I)*Pi + (I/12)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           ((I/4)*Pi - (3*zeta[2])/4) + (-3 - (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(I*Pi + (-3/2 - (I/4)*Pi)*zeta[2] - zeta[3]/2) + 
          (-1/2 - ((7*I)/6)*Pi)*zeta[3] + (3*zeta[4])/8) + 
        (27/8 + I*Pi)*zeta[4] + Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2 + 
          (27*zeta[4])/8) + G[1, x]*((-I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
          (27*zeta[4])/8) + zeta[5]/2)/(1 - x) - (54*zeta[5])/5 + 
      G[0, x]*(-28 - (14*I)*Pi + (-1/16 - (I/24)*Pi)*Log[mu2/s]^4 - 
        Log[mu2/s]^5/120 + Log[mu2/s]^3*(-7/12 - (I/4)*Pi + (7*zeta[2])/12) + 
        zeta[2]*(49/2 + ((7*I)/4)*Pi - (26*zeta[3])/3) + 
        (35/3 + ((7*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*(-7/2 - ((7*I)/4)*Pi + 
          (21/8 + (I/4)*Pi)*zeta[2] + (5*zeta[3])/3) + 
        (105/32 + ((47*I)/16)*Pi)*zeta[4] + Log[mu2/s]*(-14 - (7*I)*Pi + 
          (49/4 + ((3*I)/4)*Pi)*zeta[2] + (5 + ((7*I)/3)*Pi)*zeta[3] + 
          (35*zeta[4])/16) + (36*zeta[5])/5) - (409*zeta[6])/128 + 
      (-64 - G[0, 0, 0, 0, 0, 0, x] - Log[mu2/s]^5/80 - Log[mu2/s]^6/720 + 
        G[0, 0, 0, 0, 0, x]*(3/2 + Log[mu2/s]) + Log[mu2/s]^4*
         (-1/6 + zeta[2]/48) + G[0, 0, 0, 0, x]*(-4 - (3*Log[mu2/s])/2 - 
          Log[mu2/s]^2/2 + zeta[2]/2) + G[0, 0, 0, x]*
         (8 + (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/6 + Log[mu2/s]*
           (4 - zeta[2]/2) - (3*zeta[2])/4 - (7*zeta[3])/3) + 
        zeta[2]*(8 - (7*zeta[3])/4) + Log[mu2/s]^3*(-4/3 + zeta[2]/8 + 
          (7*zeta[3])/18) + (56*zeta[3])/3 - (49*zeta[3]^2)/18 + 
        (47*zeta[4])/4 + Log[mu2/s]^2*(-8 + zeta[2] + (7*zeta[3])/4 + 
          (47*zeta[4])/32) + G[0, 0, x]*(-16 - Log[mu2/s]^3/4 - 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(-2 + zeta[2]/4) + 2*zeta[2] + 
          (7*zeta[3])/2 + Log[mu2/s]*(-8 + (3*zeta[2])/4 + (7*zeta[3])/3) + 
          (47*zeta[4])/16) + G[0, x]*(32 + Log[mu2/s]^4/16 + 
          Log[mu2/s]^5/120 + Log[mu2/s]^3*(2/3 - zeta[2]/12) + 
          Log[mu2/s]^2*(4 - (3*zeta[2])/8 - (7*zeta[3])/6) - (28*zeta[3])/3 + 
          zeta[2]*(-4 + (7*zeta[3])/6) + Log[mu2/s]*(16 - 2*zeta[2] - 
            (7*zeta[3])/2 - (47*zeta[4])/16) - (141*zeta[4])/32 - 
          (31*zeta[5])/5) + (93*zeta[5])/10 + Log[mu2/s]*
         (-32 + zeta[2]*(4 - (7*zeta[3])/6) + (28*zeta[3])/3 + 
          (141*zeta[4])/32 + (31*zeta[5])/5) + (949*zeta[6])/128)/x)/Nc + 
    Nc*(-48 + (4*I)*Pi - I*Pi*G[0, 0, 0, 1, 0, x] + 
      I*Pi*G[0, 0, 1, 1, 0, x] + I*Pi*G[0, 1, 0, 1, 0, x] - 
      I*Pi*G[0, 1, 1, 1, 0, x] + I*Pi*G[1, 0, 0, 1, 0, x] - 
      I*Pi*G[1, 0, 1, 1, 0, x] - I*Pi*G[1, 1, 0, 1, 0, x] + 
      I*Pi*G[1, 1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, 0, x] - 
      G[0, 0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 0, x] + 
      G[0, 0, 1, 1, 0, 0, x] - 3*G[0, 1, 0, 0, 0, 0, x] + 
      G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 0, x] - 
      G[0, 1, 1, 1, 0, 0, x] - 4*G[1, 0, 0, 0, 0, 0, x] + 
      G[1, 0, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
      G[1, 0, 1, 1, 0, 0, x] + 3*G[1, 1, 0, 0, 0, 0, x] - 
      G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 0, x] + 
      G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(-9/2 + I*Pi - 
        3*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-3 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
      (-1/80 - (I/60)*Pi)*Log[mu2/s]^5 - Log[mu2/s]^6/240 + 
      G[0, 0, 1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(3 - I*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(9/2 - I*Pi + 3*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(((3*I)/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 1, 1, 0, x]*(((3*I)/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-7/2 + ((3*I)/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (-7 + ((3*I)/2)*Pi + (-3 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 
        2*zeta[2]) + Log[mu2/s]^4*(-1/8 + (5*zeta[2])/16) + 
      G[0, 0, 0, 0, x]*(7 - ((3*I)/2)*Pi + (3 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 2*zeta[2]) + G[1, 1, 0, 0, x]*(7/2 - ((3*I)/2)*Pi + 
        (3/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[0, 1, 1, 0, x]*(((-3*I)/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 0, 1, 0, x]*(((-3*I)/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 0, 0, x]*(7 - ((7*I)/2)*Pi + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/6 + (15/4 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(7/2 - ((3*I)/2)*Pi + (5*zeta[2])/2) - (4*zeta[3])/3) + 
      G[1, 1, 0, x]*(((7*I)/2)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((3*I)/2)*Pi - 3*zeta[2]) + (-9/2 - (I/2)*Pi)*zeta[2] - 
        zeta[3]) + G[0, 1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      G[1, 0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + (21 - ((7*I)/6)*Pi)*zeta[3] - 
      (21*zeta[3]^2)/2 + G[0, 0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[0, 1, 0, x]*(((-7*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (9/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 3*zeta[2]) + 
        zeta[3]) + Log[mu2/s]^3*(-1 + (I/12)*Pi + (1/8 + (I/3)*Pi)*zeta[2] + 
        (4*zeta[3])/3) + G[0, 0, 0, x]*(-7 + ((7*I)/2)*Pi + 
        (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        Log[mu2/s]*(-7/2 + ((3*I)/2)*Pi - (5*zeta[2])/2) + 
        (-15/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
      zeta[2]*(((-17*I)/2)*Pi + (-5/2 - ((14*I)/3)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((3*I)/2)*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - 
          zeta[3]) - (3*zeta[3])/2 - (27*zeta[4])/4) + 
      G[0, 0, x]*((-7*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + (21/2 + ((3*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]^2*(((-3*I)/4)*Pi + (3*zeta[2])/2) + 
        (3/2 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((-7*I)/2)*Pi + 
          (9/2 + (I/2)*Pi)*zeta[2] + zeta[3]) - (3*zeta[4])/4) + 
      Log[mu2/s]^2*(-6 + (I/2)*Pi - ((3*I)/4)*Pi*zeta[2] + 
        (5/2 + ((7*I)/3)*Pi)*zeta[3] + (9*zeta[4])/32) + 
      G[1, 0, x]*((7*I)*Pi + (I/6)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((3*I)/4)*Pi - (3*zeta[2])/2) + (-21/2 - ((3*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*(((7*I)/2)*Pi + (-9/2 - (I/2)*Pi)*zeta[2] - 
          zeta[3]) + (-3/2 - ((7*I)/3)*Pi)*zeta[3] + (3*zeta[4])/4) + 
      (579/16 + (3*I)*Pi)*zeta[4] + G[1, 1, x]*(((-3*I)/2)*Pi*zeta[2] + 
        (3*zeta[3])/2 + Log[mu2/s]*((-I)*Pi*zeta[2] + zeta[3]) + 
        (27*zeta[4])/4) + G[0, x]*(28 + (14*I)*Pi + (1/16 + (I/24)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^5/120 + Log[mu2/s]^3*(7/12 + (I/4)*Pi - 
          (7*zeta[2])/12) + Log[mu2/s]^2*(7/2 + ((7*I)/4)*Pi + 
          (-21/8 - (I/4)*Pi)*zeta[2] - (5*zeta[3])/3) + 
        (-35/3 - ((7*I)/2)*Pi)*zeta[3] + zeta[2]*(-49/2 - ((7*I)/4)*Pi + 
          (26*zeta[3])/3) + Log[mu2/s]*(14 + (7*I)*Pi + 
          (-49/4 - ((3*I)/4)*Pi)*zeta[2] + (-5 - ((7*I)/3)*Pi)*zeta[3] - 
          (35*zeta[4])/16) + (-105/32 - ((47*I)/16)*Pi)*zeta[4] - 
        (36*zeta[5])/5) + ((I/2)*Pi*G[0, 0, 1, 0, x] - 
        (I/2)*Pi*G[0, 1, 1, 0, x] - (I/2)*Pi*G[1, 0, 1, 0, x] + 
        (I/2)*Pi*G[1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, x] + 
        G[0, 0, 1, 0, 0, x]/2 + G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x]/2 + 
        (3*G[1, 0, 0, 0, 0, x])/2 - G[1, 0, 1, 0, 0, x]/2 - 
        G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x]*
         (-1 + (I/2)*Pi - Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (-1/2 + (I/2)*Pi - Log[mu2/s]/2) + G[1, 1, 0, 0, x]*
         (1/2 - (I/2)*Pi + Log[mu2/s]/2) + G[0, 0, 0, 0, x]*
         (3/2 - (I/2)*Pi + (3*Log[mu2/s])/2) + G[1, 1, 0, x]*
         ((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[0, 0, 0, x]*(-2 + (I/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - zeta[2]) + G[1, 0, 0, x]*(1 - (I/2)*Pi + 
          (1/2 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[0, 0, x]*(2 - I*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/12 + (5/4 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(1 - (I/2)*Pi + (5*zeta[2])/4) - (2*zeta[3])/3) + 
        G[1, 0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
          zeta[3]/2) + G[0, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        zeta[2]*((-I)*Pi - zeta[3]/4) + Log[mu2/s]^2*((-I/4)*Pi*zeta[2] + 
          zeta[3]/4) + G[1, 1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3] + 
        G[0, x]*((2*I)*Pi + (I/12)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           ((I/4)*Pi - (3*zeta[2])/4) + (-3 - (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(I*Pi + (-3/2 - (I/4)*Pi)*zeta[2] - zeta[3]/2) + 
          (-1/2 - ((7*I)/6)*Pi)*zeta[3] + (3*zeta[4])/8) + 
        (27/8 + I*Pi)*zeta[4] + Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2 + 
          (27*zeta[4])/8) + G[1, x]*((-I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
          (27*zeta[4])/8) + zeta[5]/2)/(1 - x) + (54/5 + ((62*I)/5)*Pi)*
       zeta[5] + G[1, x]*(zeta[2]*(((-7*I)/2)*Pi - zeta[3]/2) + 
        Log[mu2/s]^2*((-I/2)*Pi*zeta[2] + zeta[3]/2) + (7*zeta[3])/2 + 
        (81/8 + (2*I)*Pi)*zeta[4] + Log[mu2/s]*(((-3*I)/2)*Pi*zeta[2] + 
          (3*zeta[3])/2 + (27*zeta[4])/4) + zeta[5]) + 
      Log[mu2/s]*(-24 + (2*I)*Pi + zeta[2]*(((-17*I)/4)*Pi - 18*zeta[3]) + 
        (21*zeta[3])/2 + (465/32 + ((31*I)/8)*Pi)*zeta[4] + (98*zeta[5])/5) - 
      (465*zeta[6])/128 + (48 + (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 
        (2*I)*Pi*G[0, 0, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, 0, x] + 
        (2*I)*Pi*G[0, 1, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, 0, x] + 
        (2*I)*Pi*G[1, 0, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, 0, x] - 
        (2*I)*Pi*G[1, 1, 1, 1, 0, x] - 9*G[0, 0, 0, 0, 0, 0, x] + 
        2*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
        2*G[0, 0, 1, 1, 0, 0, x] + 6*G[0, 1, 0, 0, 0, 0, x] - 
        2*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 0, x] + 
        2*G[0, 1, 1, 1, 0, 0, x] + 8*G[1, 0, 0, 0, 0, 0, x] - 
        2*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
        2*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 1, 0, 0, 0, 0, x] + 
        2*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
        2*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
         ((2*I)*Pi - 6*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         ((2*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + (1/80 + (I/60)*Pi)*Log[mu2/s]^5 + 
        Log[mu2/s]^6/240 + G[0, 1, 1, 0, 0, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*((-2*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(-3/2 - (2*I)*Pi + 7*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 0, 1, 0, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 1, 0, 0, x]*((2*I)*Pi*Log[mu2/s] - Log[mu2/s]^2 - 5*zeta[2]) + 
        G[0, 0, 0, 0, x]*(3 + (3/2 + (2*I)*Pi)*Log[mu2/s] - 
          (5*Log[mu2/s]^2)/2 - (7*zeta[2])/2) + Log[mu2/s]^4*
         (1/8 - (5*zeta[2])/16) + G[1, 0, 0, 0, x]*((-2*I)*Pi*Log[mu2/s] + 
          2*Log[mu2/s]^2 + 4*zeta[2]) + G[0, 1, 0, 0, x]*
         ((-2*I)*Pi*Log[mu2/s] + Log[mu2/s]^2 + 5*zeta[2]) + 
        G[0, 0, 1, 0, x]*((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        G[1, 1, 1, 0, x]*((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        G[0, 0, 0, x]*(-6 + (-3/4 - I*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
          (3/4 + I*Pi)*zeta[2] + Log[mu2/s]*(-3 + (9*zeta[2])/2) - 
          5*zeta[3]) + G[0, 0, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        G[1, 1, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        G[0, 1, 0, x]*(I*Pi*Log[mu2/s]^2 - I*Pi*zeta[2] - 
          6*Log[mu2/s]*zeta[2] - 2*zeta[3]) + Log[mu2/s]^3*
         (1 + (-1/8 - (I/6)*Pi)*zeta[2] - (3*zeta[3])/2) - 14*zeta[3] + 
        (77*zeta[3]^2)/6 + G[0, 1, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[1, 0, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[1, 1, 0, x]*((-I)*Pi*Log[mu2/s]^2 + I*Pi*zeta[2] + 
          6*Log[mu2/s]*zeta[2] + 2*zeta[3]) + G[1, 0, 0, x]*
         (I*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/3 - I*Pi*zeta[2] - 
          5*Log[mu2/s]*zeta[2] + (8*zeta[3])/3) + 
        zeta[2]*(-6 + (7/4 + ((7*I)/3)*Pi)*zeta[3]) + 
        G[1, 1, x]*(Log[mu2/s]*((2*I)*Pi*zeta[2] - 2*zeta[3]) - 
          (27*zeta[4])/2) + Log[mu2/s]^2*(6 - (3*zeta[2])/4 + 
          (-7/4 - ((7*I)/3)*Pi)*zeta[3] - (117*zeta[4])/32) + 
        G[1, 0, x]*((-I/3)*Pi*Log[mu2/s]^3 + 3*Log[mu2/s]^2*zeta[2] + 
          ((14*I)/3)*Pi*zeta[3] + Log[mu2/s]*(I*Pi*zeta[2] + 2*zeta[3]) - 
          (3*zeta[4])/2) - (141*zeta[4])/16 + G[0, 0, x]*
         (12 + (1/4 + (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
          Log[mu2/s]^2*(3/2 - (11*zeta[2])/4) - (3*zeta[2])/2 + 
          Log[mu2/s]*(6 + (-3/4 - I*Pi)*zeta[2] + zeta[3]/3) + 
          (-7/2 - ((14*I)/3)*Pi)*zeta[3] + (71*zeta[4])/16) + 
        G[0, 1, x]*(Log[mu2/s]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
          (27*zeta[4])/2) + Log[mu2/s]*(24 - 7*zeta[3] + 
          zeta[2]*(-3 + (37*zeta[3])/2) + (-141/32 - ((47*I)/8)*Pi)*zeta[4] - 
          (103*zeta[5])/5) + G[1, x]*(Log[mu2/s]^2*(I*Pi*zeta[2] - zeta[3]) + 
          zeta[2]*zeta[3] - (4*I)*Pi*zeta[4] - (27*Log[mu2/s]*zeta[4])/2 - 
          2*zeta[5]) + (-93/10 - ((62*I)/5)*Pi)*zeta[5] + 
        G[0, x]*(-24 + (-1/16 - (I/12)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/120 + 
          Log[mu2/s]^3*(-1/2 + (13*zeta[2])/12) + 
          zeta[2]*(3 - (97*zeta[3])/6) + 7*zeta[3] + Log[mu2/s]^2*
           (-3 + (3/8 + (I/2)*Pi)*zeta[2] + (13*zeta[3])/6) + 
          (141/32 + ((47*I)/8)*Pi)*zeta[4] + Log[mu2/s]*
           (-12 + (3*zeta[2])/2 + (7/2 + ((14*I)/3)*Pi)*zeta[3] + 
            (23*zeta[4])/16) + (41*zeta[5])/5) + (1005*zeta[6])/128)/x)), 
 (-3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - (3*G[1, 1, x])/2 + 
  G[1, x]*((-I)*Pi - Log[mu2/s]) + G[0, x]*(I*Pi + Log[mu2/s]) + 
  ((-I)*Pi*G[0, x] - G[0, 1, x] - G[1, 0, x] + I*Pi*Log[mu2/s] + 
    G[1, x]*Log[mu2/s])/x - (9*zeta[2])/2 + 
  x*((3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
    (3*G[1, 1, x])/2 + (9*zeta[2])/2) + 
  e*(2*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 - (3*G[0, 1, 0, x])/2 - 
    G[0, 1, 1, x] + G[1, 0, 0, x] - (3*G[1, 0, 1, x])/2 - 
    (3*G[1, 1, 0, x])/2 + 4*G[1, 1, 1, x] + 
    G[0, 0, x]*(-1/2 - I*Pi - (3*Log[mu2/s])/2) + 
    G[1, 1, x]*(-7/2 + I*Pi - (3*Log[mu2/s])/2) + 
    G[0, 1, x]*(2 - I*Pi + (3*Log[mu2/s])/2) + 
    G[1, 0, x]*(2 + I*Pi + (3*Log[mu2/s])/2) + (-6 - I*Pi)*zeta[2] - 
    (9*Log[mu2/s]*zeta[2])/2 + G[0, x]*(((3*I)/2)*Pi + I*Pi*Log[mu2/s] + 
      Log[mu2/s]^2/2 + zeta[2]) + G[1, x]*(((-3*I)/2)*Pi - I*Pi*Log[mu2/s] - 
      Log[mu2/s]^2/2 + 8*zeta[2]) + (I*Pi*G[0, 0, x] + (3*G[1, 1, x])/2 + 
      G[0, 0, 1, x] + G[0, 1, 0, x] - G[1, 0, 0, x] + G[1, 0, 1, x] + 
      G[1, 1, 0, x] - G[1, 1, 1, x] + G[1, 0, x]*((-I)*Pi - Log[mu2/s]) - 
      I*Pi*G[0, x]*Log[mu2/s] - G[0, 1, x]*Log[mu2/s] + 
      (I/2)*Pi*Log[mu2/s]^2 + G[1, x]*(((3*I)/2)*Pi + Log[mu2/s]^2/2 - 
        (7*zeta[2])/2) - (I/2)*Pi*zeta[2])/x - zeta[3]/2 + 
    x*(-3*G[0, 0, 0, x] + (3*G[0, 0, 1, x])/2 + (3*G[0, 1, 0, x])/2 + 
      (3*G[1, 0, 1, x])/2 + (3*G[1, 1, 0, x])/2 - 3*G[1, 1, 1, x] + 
      G[0, 1, x]*(-2 - (3*Log[mu2/s])/2) + G[1, 0, x]*
       (-2 - (3*Log[mu2/s])/2) + G[0, 0, x]*(2 + (3*Log[mu2/s])/2) + 
      G[1, 1, x]*(2 + (3*Log[mu2/s])/2) + 6*zeta[2] - (9*G[0, x]*zeta[2])/2 - 
      (9*G[1, x]*zeta[2])/2 + (9*Log[mu2/s]*zeta[2])/2 + (3*zeta[3])/2)) + 
  e^2*((-5*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
    (3*G[0, 0, 1, 0, x])/2 - G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] + 
    (3*G[0, 1, 0, 1, x])/2 + (3*G[0, 1, 1, 0, x])/2 + G[0, 1, 1, 1, x]/2 - 
    (7*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/2 + 
    (3*G[1, 0, 1, 0, x])/2 + G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] + 
    (3*G[1, 1, 0, 1, x])/2 + (3*G[1, 1, 1, 0, x])/2 - 
    (13*G[1, 1, 1, 1, x])/2 + G[0, 0, 1, x]*(-2 - I*Pi - (3*Log[mu2/s])/2) + 
    G[0, 1, 0, x]*(-2 - I*Pi - (3*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(-2 + I*Pi - (3*Log[mu2/s])/2) + 
    G[1, 1, 0, x]*(-2 + I*Pi - (3*Log[mu2/s])/2) + 
    G[0, 1, 1, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
    G[1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
    G[0, 0, 0, x]*(1 + I*Pi + 2*Log[mu2/s]) + 
    G[1, 1, 1, x]*(7 - I*Pi + 4*Log[mu2/s]) + 
    G[1, 0, x]*(7/2 + ((3*I)/2)*Pi + (2 + I*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/4 - (33*zeta[2])/4) + 
    G[1, 1, x]*(-7 + ((3*I)/2)*Pi + (-7/2 + I*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/4 - (27*zeta[2])/4) + 
    G[0, 1, x]*(7/2 - ((3*I)/2)*Pi + (2 - I*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/4 - (9*zeta[2])/4) + 
    G[0, 0, x]*(((-3*I)/2)*Pi + (-1/2 - I*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/4 - (3*zeta[2])/4) + (-21/2 - ((3*I)/2)*Pi)*zeta[2] - 
    (9*Log[mu2/s]^2*zeta[2])/4 + G[0, x]*(((7*I)/2)*Pi + 
      (I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/6 + (3/2 - (I/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(((3*I)/2)*Pi + zeta[2]) - (11*zeta[3])/6) + 
    Log[mu2/s]*((-6 - I*Pi)*zeta[2] - zeta[3]/2) - zeta[3]/2 + 
    G[1, x]*(((-7*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
      (21/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 8*zeta[2]) + 
      (29*zeta[3])/6) + ((-I)*Pi*G[0, 0, 0, x] + (3*G[0, 1, 1, x])/2 - 
      G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x] - 
      G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
      3*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
      G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
      2*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-3 - Log[mu2/s]) + 
      G[1, 0, 0, x]*(I*Pi - Log[mu2/s]) + I*Pi*G[0, 0, x]*Log[mu2/s] + 
      G[0, 0, 1, x]*Log[mu2/s] + G[1, 0, 1, x]*Log[mu2/s] + 
      (I/6)*Pi*Log[mu2/s]^3 + G[1, 1, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, x]*(I*Pi + Log[mu2/s]) - (I/2)*Pi*Log[mu2/s]*zeta[2] + 
      G[1, 1, x]*(7/2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2 + 3*zeta[2]) + 
      G[0, 1, x]*(((3*I)/2)*Pi - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 0, x]*((-I)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + (13*zeta[2])/2) + 
      G[0, x]*((-I/2)*Pi*Log[mu2/s]^2 + (I/2)*Pi*zeta[2]) + 
      G[1, x]*(((7*I)/2)*Pi + Log[mu2/s]^3/6 + Log[mu2/s]*
         (((3*I)/2)*Pi - (7*zeta[2])/2) + (-9/2 + I*Pi)*zeta[2] - 
        (13*zeta[3])/3) - ((7*I)/3)*Pi*zeta[3])/x + 
    x*((9*G[0, 0, 0, 0, x])/2 - (3*G[0, 0, 0, 1, x])/2 - 
      (3*G[0, 0, 1, 0, x])/2 - (3*G[0, 1, 0, 1, x])/2 - 
      (3*G[0, 1, 1, 0, x])/2 + (3*G[0, 1, 1, 1, x])/2 + 
      (3*G[1, 0, 0, 0, x])/2 - (3*G[1, 0, 0, 1, x])/2 - 
      (3*G[1, 0, 1, 0, x])/2 - (3*G[1, 1, 0, 1, x])/2 - 
      (3*G[1, 1, 1, 0, x])/2 + (9*G[1, 1, 1, 1, x])/2 + 
      G[0, 0, 0, x]*(-4 - 3*Log[mu2/s]) + G[1, 1, 1, x]*(-4 - 3*Log[mu2/s]) + 
      G[0, 0, 1, x]*(2 + (3*Log[mu2/s])/2) + G[0, 1, 0, x]*
       (2 + (3*Log[mu2/s])/2) + G[1, 0, 1, x]*(2 + (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(2 + (3*Log[mu2/s])/2) + (21*zeta[2])/2 + 
      (9*Log[mu2/s]^2*zeta[2])/4 + G[0, 0, x]*(7/2 + 2*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + 
      G[1, 1, x]*(7/2 + 2*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + 
      G[0, 1, x]*(-7/2 - 2*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
        (21*zeta[2])/4) + G[1, 0, x]*(-7/2 - 2*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (21*zeta[2])/4) + 
      G[0, x]*(-6*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 - (3*zeta[3])/2) + 
      G[1, x]*(-6*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 - (3*zeta[3])/2) + 
      2*zeta[3] + Log[mu2/s]*(6*zeta[2] + (3*zeta[3])/2) - (9*zeta[4])/8) + 
    (63*zeta[4])/8) + e^3*(3*G[0, 0, 0, 0, 0, x] - 
    (3*G[0, 0, 0, 0, 1, x])/2 - (3*G[0, 0, 0, 1, 0, x])/2 - 
    G[0, 0, 0, 1, 1, x] + G[0, 0, 1, 0, 0, x] - (3*G[0, 0, 1, 0, 1, x])/2 - 
    (3*G[0, 0, 1, 1, 0, x])/2 + (7*G[0, 0, 1, 1, 1, x])/2 + 
    (7*G[0, 1, 0, 0, 0, x])/2 - (3*G[0, 1, 0, 0, 1, x])/2 - 
    (3*G[0, 1, 0, 1, 0, x])/2 + G[0, 1, 0, 1, 1, x] - G[0, 1, 1, 0, 0, x] - 
    (3*G[0, 1, 1, 0, 1, x])/2 - (3*G[0, 1, 1, 1, 0, x])/2 + 
    6*G[1, 0, 0, 0, 0, x] - (3*G[1, 0, 0, 0, 1, x])/2 - 
    (3*G[1, 0, 0, 1, 0, x])/2 + G[1, 0, 0, 1, 1, x] - G[1, 0, 1, 0, 0, x] - 
    (3*G[1, 0, 1, 0, 1, x])/2 - (3*G[1, 0, 1, 1, 0, x])/2 - 
    G[1, 0, 1, 1, 1, x]/2 - G[1, 1, 0, 0, 0, x]/2 - 
    (3*G[1, 1, 0, 0, 1, x])/2 - (3*G[1, 1, 0, 1, 0, x])/2 - 
    G[1, 1, 0, 1, 1, x] + G[1, 1, 1, 0, 0, x] - (3*G[1, 1, 1, 0, 1, x])/2 - 
    (3*G[1, 1, 1, 1, 0, x])/2 + 9*G[1, 1, 1, 1, 1, x] + 
    G[1, 1, 1, 1, x]*(-21/2 + I*Pi - (13*Log[mu2/s])/2) + 
    G[1, 0, 0, 0, x]*(-5 + I*Pi - (7*Log[mu2/s])/2) + 
    G[0, 0, 0, 0, x]*(-3/2 - I*Pi - (5*Log[mu2/s])/2) + 
    G[0, 0, 1, 1, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(1 - I*Pi + Log[mu2/s]/2) + 
    G[1, 0, 1, 1, x]*(3/2 - I*Pi + Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(2 - I*Pi + (3*Log[mu2/s])/2) + 
    G[0, 1, 1, 0, x]*(2 - I*Pi + (3*Log[mu2/s])/2) + 
    G[1, 0, 1, 0, x]*(2 - I*Pi + (3*Log[mu2/s])/2) + 
    G[1, 1, 0, 1, x]*(2 - I*Pi + (3*Log[mu2/s])/2) + 
    G[0, 0, 1, 0, x]*(2 + I*Pi + (3*Log[mu2/s])/2) + 
    G[0, 1, 0, 1, x]*(2 + I*Pi + (3*Log[mu2/s])/2) + 
    G[1, 0, 0, 1, x]*(2 + I*Pi + (3*Log[mu2/s])/2) + 
    G[1, 1, 1, 0, x]*(2 + I*Pi + (3*Log[mu2/s])/2) + 
    G[0, 0, 0, x]*(((3*I)/2)*Pi + (1 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
      zeta[2]/2) - (3*Log[mu2/s]^3*zeta[2])/4 + 
    G[0, 1, 1, x]*(-7/2 + ((3*I)/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 + 2*zeta[2]) + G[1, 0, 1, x]*(-7/2 + ((3*I)/2)*Pi + 
      (-2 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + 
    G[1, 1, 0, x]*(-7/2 + ((3*I)/2)*Pi + (-2 + I*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + G[1, 1, 1, x]*
     (14 - ((3*I)/2)*Pi + (7 - I*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + 
      (11*zeta[2])/2) + G[1, 0, 0, x]*(7/2 - ((3*I)/2)*Pi + 
      (3/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 7*zeta[2]) + 
    G[0, 0, 1, x]*(-7/2 - ((3*I)/2)*Pi + (-2 - I*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/4 + (33*zeta[2])/4) + 
    G[0, 1, 0, x]*(-7/2 - ((3*I)/2)*Pi + (-2 - I*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/4 + (33*zeta[2])/4) + 
    G[1, 0, x]*(7 + ((7*I)/2)*Pi + (1 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/4 + Log[mu2/s]*(7/2 + ((3*I)/2)*Pi - (33*zeta[2])/4) + 
      (-23/2 - (I/2)*Pi)*zeta[2] - 6*zeta[3]) + 
    G[0, 1, x]*(7 - ((7*I)/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/4 + Log[mu2/s]*(7/2 - ((3*I)/2)*Pi - (9*zeta[2])/4) + 
      (-5/2 + ((5*I)/2)*Pi)*zeta[2] - 6*zeta[3]) + 
    Log[mu2/s]^2*((-3 - (I/2)*Pi)*zeta[2] - zeta[3]/4) + 
    G[0, 0, x]*(((-7*I)/2)*Pi + (-1/4 - (I/2)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/4 + Log[mu2/s]*(((-3*I)/2)*Pi - (3*zeta[2])/4) + 
      (-5/4 + (I/2)*Pi)*zeta[2] + 3*zeta[3]) + 
    G[1, 1, x]*(-14 + ((7*I)/2)*Pi + (-7/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/4 + Log[mu2/s]*(-7 + ((3*I)/2)*Pi - (27*zeta[2])/4) + 
      (-35/4 - ((5*I)/2)*Pi)*zeta[2] + 3*zeta[3]) + 
    zeta[2]*(-21 - ((7*I)/2)*Pi + (43*zeta[3])/4) + 
    G[0, x]*((7*I)*Pi + (I/6)*Pi*Log[mu2/s]^3 + Log[mu2/s]^4/24 + 
      Log[mu2/s]^2*(((3*I)/4)*Pi + zeta[2]/2) - ((3*I)/4)*Pi*zeta[2] + 
      Log[mu2/s]*(((7*I)/2)*Pi + (3/2 - (I/2)*Pi)*zeta[2] - (11*zeta[3])/6) + 
      (1/2 - ((7*I)/3)*Pi)*zeta[3] - (53*zeta[4])/16) + 
    (93/8 + (2*I)*Pi)*zeta[4] + G[1, x]*((-7*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 - 
      Log[mu2/s]^4/24 + (21 + ((3*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(((-3*I)/4)*Pi + 4*zeta[2]) + (7/2 + ((7*I)/3)*Pi)*
       zeta[3] + Log[mu2/s]*(((-7*I)/2)*Pi + (21/2 + (I/2)*Pi)*zeta[2] + 
        (29*zeta[3])/6) + (17*zeta[4])/16) + 
    Log[mu2/s]*((-21/2 - ((3*I)/2)*Pi)*zeta[2] - zeta[3]/2 + 
      (63*zeta[4])/8) + (I*Pi*G[0, 0, 0, 0, x] + (3*G[0, 0, 1, 1, x])/2 - 
      (3*G[1, 0, 1, 1, x])/2 + G[0, 0, 0, 0, 1, x] + G[0, 0, 0, 1, 0, x] - 
      G[0, 0, 1, 0, 0, x] + G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - 
      G[0, 0, 1, 1, 1, x] - 3*G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + 
      G[0, 1, 0, 1, 0, x] + G[0, 1, 1, 0, 0, x] + G[0, 1, 1, 0, 1, x] + 
      G[0, 1, 1, 1, 0, x] - 2*G[0, 1, 1, 1, 1, x] - 5*G[1, 0, 0, 0, 0, x] + 
      G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 0, x] + 
      G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] + 
      G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] - 
      G[1, 1, 1, 0, 0, x] + G[1, 1, 1, 0, 1, x] + G[1, 1, 1, 1, 0, x] - 
      3*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 0, x]*((-I)*Pi - Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*((-I)*Pi - Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (I*Pi - Log[mu2/s]) + G[1, 0, 1, 0, x]*(I*Pi - Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(I*Pi - Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (-3 + Log[mu2/s]) - I*Pi*G[0, 0, 0, x]*Log[mu2/s] - 
      G[0, 0, 0, 1, x]*Log[mu2/s] - G[0, 1, 0, 1, x]*Log[mu2/s] - 
      G[1, 0, 0, 1, x]*Log[mu2/s] - G[1, 1, 0, 1, x]*Log[mu2/s] + 
      (I/24)*Pi*Log[mu2/s]^4 + G[0, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(9/2 + 2*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       ((-I)*Pi + 3*Log[mu2/s]) + G[0, 1, 0, x]*(I*Pi*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (13*zeta[2])/2) + G[1, 0, 0, x]*
       (I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - (11*zeta[2])/2) + 
      G[1, 0, 1, x]*(((-3*I)/2)*Pi + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 0, 1, x]*(((3*I)/2)*Pi + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[0, 1, 1, x]*(7/2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2 - 3*zeta[2]) + 
      G[1, 1, 1, x]*(-7 + ((3*I)/2)*Pi - 3*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + G[1, 1, 0, x]*((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 - 
        zeta[2]/2) - (I/4)*Pi*Log[mu2/s]^2*zeta[2] + 
      G[0, 0, x]*((I/2)*Pi*Log[mu2/s]^2 - (I/2)*Pi*zeta[2]) + 
      G[1, 1, x]*(7 - ((7*I)/2)*Pi + (3*Log[mu2/s]^2)/4 + 
        (15/4 + I*Pi)*zeta[2] + Log[mu2/s]*(7/2 - ((3*I)/2)*Pi + 
          3*zeta[2])) - ((7*I)/3)*Pi*Log[mu2/s]*zeta[3] + 
      G[1, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        (I/2)*Pi*zeta[2] + (13*Log[mu2/s]*zeta[2])/2 + (13*zeta[3])/3) + 
      G[0, 1, x]*(((7*I)/2)*Pi - Log[mu2/s]^3/6 + (-9/2 - I*Pi)*zeta[2] + 
        Log[mu2/s]*(((3*I)/2)*Pi + (7*zeta[2])/2) + (13*zeta[3])/3) + 
      G[0, x]*((-I/6)*Pi*Log[mu2/s]^3 + (I/2)*Pi*Log[mu2/s]*zeta[2] + 
        ((7*I)/3)*Pi*zeta[3]) + G[1, x]*((7*I)*Pi + Log[mu2/s]^4/24 + 
        Log[mu2/s]^2*(((3*I)/4)*Pi - (7*zeta[2])/4) + (-21/2 - ((9*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*(((7*I)/2)*Pi + (-9/2 + I*Pi)*zeta[2] - 
          (13*zeta[3])/3) - (143*zeta[4])/16) - ((47*I)/16)*Pi*zeta[4])/x - 
    zeta[5]/2 + x*(-6*G[0, 0, 0, 0, 0, x] + (3*G[0, 0, 0, 0, 1, x])/2 + 
      (3*G[0, 0, 0, 1, 0, x])/2 + (3*G[0, 0, 1, 0, 1, x])/2 + 
      (3*G[0, 0, 1, 1, 0, x])/2 - (3*G[0, 0, 1, 1, 1, x])/2 - 
      (3*G[0, 1, 0, 0, 0, x])/2 + (3*G[0, 1, 0, 0, 1, x])/2 + 
      (3*G[0, 1, 0, 1, 0, x])/2 + (3*G[0, 1, 1, 0, 1, x])/2 + 
      (3*G[0, 1, 1, 1, 0, x])/2 - 3*G[0, 1, 1, 1, 1, x] - 
      3*G[1, 0, 0, 0, 0, x] + (3*G[1, 0, 0, 0, 1, x])/2 + 
      (3*G[1, 0, 0, 1, 0, x])/2 + (3*G[1, 0, 1, 0, 1, x])/2 + 
      (3*G[1, 0, 1, 1, 0, x])/2 - (3*G[1, 0, 1, 1, 1, x])/2 - 
      (3*G[1, 1, 0, 0, 0, x])/2 + (3*G[1, 1, 0, 0, 1, x])/2 + 
      (3*G[1, 1, 0, 1, 0, x])/2 + (3*G[1, 1, 1, 0, 1, x])/2 + 
      (3*G[1, 1, 1, 1, 0, x])/2 - 6*G[1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 1, x]*(-2 - (3*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*
       (-2 - (3*Log[mu2/s])/2) + G[0, 1, 0, 1, x]*(-2 - (3*Log[mu2/s])/2) + 
      G[0, 1, 1, 0, x]*(-2 - (3*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*
       (-2 - (3*Log[mu2/s])/2) + G[1, 0, 1, 0, x]*(-2 - (3*Log[mu2/s])/2) + 
      G[1, 1, 0, 1, x]*(-2 - (3*Log[mu2/s])/2) + G[1, 1, 1, 0, x]*
       (-2 - (3*Log[mu2/s])/2) + G[0, 1, 1, 1, x]*(2 + (3*Log[mu2/s])/2) + 
      G[1, 0, 0, 0, x]*(2 + (3*Log[mu2/s])/2) + G[0, 0, 0, 0, x]*
       (6 + (9*Log[mu2/s])/2) + G[1, 1, 1, 1, x]*(6 + (9*Log[mu2/s])/2) + 
      G[0, 0, 1, x]*(7/2 + 2*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - 
        (21*zeta[2])/4) + G[0, 1, 0, x]*(7/2 + 2*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 - (21*zeta[2])/4) + G[1, 0, 1, x]*
       (7/2 + 2*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (21*zeta[2])/4) + 
      G[1, 1, 0, x]*(7/2 + 2*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - 
        (21*zeta[2])/4) + G[0, 0, 0, x]*(-7 - 4*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - 3*zeta[2]) + G[1, 1, 1, x]*
       (-7 - 4*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 3*zeta[2]) - 
      (9*G[0, 1, 1, x]*zeta[2])/2 - (9*G[1, 0, 0, x]*zeta[2])/2 + 
      (3*Log[mu2/s]^3*zeta[2])/4 + zeta[2]*(21 - (45*zeta[3])/4) + 
      G[0, 0, x]*(7 + Log[mu2/s]^2 + Log[mu2/s]^3/4 + 5*zeta[2] + 
        Log[mu2/s]*(7/2 + (15*zeta[2])/4) - 2*zeta[3]) + 
      G[1, 1, x]*(7 + Log[mu2/s]^2 + Log[mu2/s]^3/4 + 5*zeta[2] + 
        Log[mu2/s]*(7/2 + (15*zeta[2])/4) - 2*zeta[3]) + 
      Log[mu2/s]^2*(3*zeta[2] + (3*zeta[3])/4) + (7*zeta[3])/2 + 
      G[0, 1, x]*(-7 - Log[mu2/s]^2 - Log[mu2/s]^3/4 + 7*zeta[2] + 
        Log[mu2/s]*(-7/2 + (21*zeta[2])/4) + 5*zeta[3]) + 
      G[1, 0, x]*(-7 - Log[mu2/s]^2 - Log[mu2/s]^3/4 + 7*zeta[2] + 
        Log[mu2/s]*(-7/2 + (21*zeta[2])/4) + 5*zeta[3]) + 
      Log[mu2/s]*((21*zeta[2])/2 + 2*zeta[3] - (9*zeta[4])/8) - 
      (3*zeta[4])/2 + G[0, x]*((-21*zeta[2])/2 - (9*Log[mu2/s]^2*zeta[2])/4 + 
        Log[mu2/s]*(-6*zeta[2] - (3*zeta[3])/2) - 2*zeta[3] + 
        (9*zeta[4])/8) + G[1, x]*((-21*zeta[2])/2 - (9*Log[mu2/s]^2*zeta[2])/
         4 + Log[mu2/s]*(-6*zeta[2] - (3*zeta[3])/2) - 2*zeta[3] + 
        (9*zeta[4])/8) + (3*zeta[5])/2)) + 
  e^4*((-1/2 + I*Pi)*G[0, 1, 1, 1, 1, x] - (7*G[0, 0, 0, 0, 0, 0, x])/2 + 
    (3*G[0, 0, 0, 0, 0, 1, x])/2 + (3*G[0, 0, 0, 0, 1, 0, x])/2 - 
    G[0, 0, 0, 0, 1, 1, x] - G[0, 0, 0, 1, 0, 0, x] + 
    (3*G[0, 0, 0, 1, 0, 1, x])/2 + (3*G[0, 0, 0, 1, 1, 0, x])/2 + 
    G[0, 0, 0, 1, 1, 1, x]/2 - (7*G[0, 0, 1, 0, 0, 0, x])/2 + 
    (3*G[0, 0, 1, 0, 0, 1, x])/2 + (3*G[0, 0, 1, 0, 1, 0, x])/2 + 
    G[0, 0, 1, 0, 1, 1, x] + G[0, 0, 1, 1, 0, 0, x] + 
    (3*G[0, 0, 1, 1, 0, 1, x])/2 + (3*G[0, 0, 1, 1, 1, 0, x])/2 - 
    6*G[0, 0, 1, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, 0, x] + 
    (3*G[0, 1, 0, 0, 0, 1, x])/2 + (3*G[0, 1, 0, 0, 1, 0, x])/2 + 
    G[0, 1, 0, 0, 1, 1, x] + G[0, 1, 0, 1, 0, 0, x] + 
    (3*G[0, 1, 0, 1, 0, 1, x])/2 + (3*G[0, 1, 0, 1, 1, 0, x])/2 - 
    (7*G[0, 1, 0, 1, 1, 1, x])/2 + G[0, 1, 1, 0, 0, 0, x]/2 + 
    (3*G[0, 1, 1, 0, 0, 1, x])/2 + (3*G[0, 1, 1, 0, 1, 0, x])/2 - 
    G[0, 1, 1, 0, 1, 1, x] - G[0, 1, 1, 1, 0, 0, x] + 
    (3*G[0, 1, 1, 1, 0, 1, x])/2 + (3*G[0, 1, 1, 1, 1, 0, x])/2 - 
    G[0, 1, 1, 1, 1, 1, x]/2 - (17*G[1, 0, 0, 0, 0, 0, x])/2 + 
    (3*G[1, 0, 0, 0, 0, 1, x])/2 + (3*G[1, 0, 0, 0, 1, 0, x])/2 + 
    G[1, 0, 0, 0, 1, 1, x] + G[1, 0, 0, 1, 0, 0, x] + 
    (3*G[1, 0, 0, 1, 0, 1, x])/2 + (3*G[1, 0, 0, 1, 1, 0, x])/2 - 
    (7*G[1, 0, 0, 1, 1, 1, x])/2 + G[1, 0, 1, 0, 0, 0, x]/2 + 
    (3*G[1, 0, 1, 0, 0, 1, x])/2 + (3*G[1, 0, 1, 0, 1, 0, x])/2 - 
    G[1, 0, 1, 0, 1, 1, x] - G[1, 0, 1, 1, 0, 0, x] + 
    (3*G[1, 0, 1, 1, 0, 1, x])/2 + (3*G[1, 0, 1, 1, 1, 0, x])/2 + 
    (3*G[1, 1, 0, 0, 0, 1, x])/2 + (3*G[1, 1, 0, 0, 1, 0, x])/2 - 
    G[1, 1, 0, 0, 1, 1, x] - G[1, 1, 0, 1, 0, 0, x] + 
    (3*G[1, 1, 0, 1, 0, 1, x])/2 + (3*G[1, 1, 0, 1, 1, 0, x])/2 + 
    G[1, 1, 0, 1, 1, 1, x]/2 - (7*G[1, 1, 1, 0, 0, 0, x])/2 + 
    (3*G[1, 1, 1, 0, 0, 1, x])/2 + (3*G[1, 1, 1, 0, 1, 0, x])/2 + 
    G[1, 1, 1, 0, 1, 1, x] + G[1, 1, 1, 1, 0, 0, x] + 
    (3*G[1, 1, 1, 1, 0, 1, x])/2 + (3*G[1, 1, 1, 1, 1, 0, x])/2 - 
    (23*G[1, 1, 1, 1, 1, 1, x])/2 + G[0, 0, 0, 0, 1, x]*
     (-2 - I*Pi - (3*Log[mu2/s])/2) + G[0, 0, 0, 1, 0, x]*
     (-2 - I*Pi - (3*Log[mu2/s])/2) + G[0, 1, 1, 0, 1, x]*
     (-2 - I*Pi - (3*Log[mu2/s])/2) + G[0, 1, 1, 1, 0, x]*
     (-2 - I*Pi - (3*Log[mu2/s])/2) + G[1, 0, 1, 0, 1, x]*
     (-2 - I*Pi - (3*Log[mu2/s])/2) + G[1, 0, 1, 1, 0, x]*
     (-2 - I*Pi - (3*Log[mu2/s])/2) + G[1, 1, 0, 0, 1, x]*
     (-2 - I*Pi - (3*Log[mu2/s])/2) + G[1, 1, 0, 1, 0, x]*
     (-2 - I*Pi - (3*Log[mu2/s])/2) + G[0, 0, 1, 0, 1, x]*
     (-2 + I*Pi - (3*Log[mu2/s])/2) + G[0, 0, 1, 1, 0, x]*
     (-2 + I*Pi - (3*Log[mu2/s])/2) + G[0, 1, 0, 0, 1, x]*
     (-2 + I*Pi - (3*Log[mu2/s])/2) + G[0, 1, 0, 1, 0, x]*
     (-2 + I*Pi - (3*Log[mu2/s])/2) + G[1, 0, 0, 0, 1, x]*
     (-2 + I*Pi - (3*Log[mu2/s])/2) + G[1, 0, 0, 1, 0, x]*
     (-2 + I*Pi - (3*Log[mu2/s])/2) + G[1, 1, 1, 0, 1, x]*
     (-2 + I*Pi - (3*Log[mu2/s])/2) + G[1, 1, 1, 1, 0, x]*
     (-2 + I*Pi - (3*Log[mu2/s])/2) + G[0, 0, 0, 1, 1, x]*
     (-3/2 + I*Pi - Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-3/2 + I*Pi - Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (-3/2 + I*Pi - Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-3/2 + I*Pi - Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (-1 + I*Pi - Log[mu2/s]/2) + G[1, 1, 0, 0, 0, x]*
     (-1 + I*Pi - Log[mu2/s]/2) + G[0, 0, 1, 0, 0, x]*
     (3/2 - I*Pi + Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (3/2 - I*Pi + Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (3/2 - I*Pi + Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (3/2 - I*Pi + Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (2 + I*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (5 - I*Pi + (7*Log[mu2/s])/2) + G[0, 1, 0, 0, 0, x]*
     (5 - I*Pi + (7*Log[mu2/s])/2) + G[1, 0, 0, 0, 0, x]*
     (17/2 - I*Pi + 6*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
     (14 - I*Pi + 9*Log[mu2/s]) + G[0, 0, 1, 0, x]*(7/2 + ((3*I)/2)*Pi + 
      (2 + I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (33*zeta[2])/4) + 
    G[0, 1, 0, 1, x]*(7/2 + ((3*I)/2)*Pi + (2 + I*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/4 - (33*zeta[2])/4) + G[1, 0, 0, 1, x]*
     (7/2 + ((3*I)/2)*Pi + (2 + I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - 
      (33*zeta[2])/4) + G[1, 1, 1, 0, x]*(7/2 + ((3*I)/2)*Pi + 
      (2 + I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (33*zeta[2])/4) + 
    G[0, 0, 1, 1, x]*(-7/2 + ((3*I)/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 - 7*zeta[2]) + G[0, 1, 0, 0, x]*
     (-7/2 + ((3*I)/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
      7*zeta[2]) + G[1, 0, 0, 0, x]*(-21/2 + ((3*I)/2)*Pi + 
      (-5 + I*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/4 - (23*zeta[2])/4) + 
    G[1, 1, 1, 1, x]*(-21 + ((3*I)/2)*Pi + (-21/2 + I*Pi)*Log[mu2/s] - 
      (13*Log[mu2/s]^2)/4 - (17*zeta[2])/4) + G[0, 0, 0, 1, x]*
     (7/2 - ((3*I)/2)*Pi + (2 - I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - 
      (9*zeta[2])/4) + G[0, 1, 1, 0, x]*(7/2 - ((3*I)/2)*Pi + 
      (2 - I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (9*zeta[2])/4) + 
    G[1, 0, 1, 0, x]*(7/2 - ((3*I)/2)*Pi + (2 - I*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/4 - (9*zeta[2])/4) + G[1, 1, 0, 1, x]*
     (7/2 - ((3*I)/2)*Pi + (2 - I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - 
      (9*zeta[2])/4) + G[1, 0, 1, 1, x]*(7/2 - ((3*I)/2)*Pi + 
      (3/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 2*zeta[2]) + 
    G[1, 1, 0, 0, x]*(7/2 - ((3*I)/2)*Pi + (3/2 - I*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - 2*zeta[2]) + G[0, 1, 1, 1, x]*
     (7/2 - ((3*I)/2)*Pi + (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 - 
      (7*zeta[2])/4) + G[0, 0, 0, 0, x]*(((-3*I)/2)*Pi + 
      (-3/2 - I*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/4 - zeta[2]/4) - 
    (3*Log[mu2/s]^4*zeta[2])/16 + G[1, 1, 1, x]*(28 - ((7*I)/2)*Pi + 
      (7/2 - (I/2)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
      (7 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(14 - ((3*I)/2)*Pi + 
        (11*zeta[2])/2) - (41*zeta[3])/6) + G[0, 0, 0, x]*
     (((7*I)/2)*Pi + (1/2 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
      Log[mu2/s]*(((3*I)/2)*Pi + zeta[2]/2) + (1 - (I/2)*Pi)*zeta[2] - 
      (25*zeta[3])/6) + Log[mu2/s]^3*((-1 - (I/6)*Pi)*zeta[2] - zeta[3]/12) + 
    G[1, 0, 0, x]*(7 - ((7*I)/2)*Pi + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/6 + (39/4 + (I/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(7/2 - ((3*I)/2)*Pi + 7*zeta[2]) + zeta[3]/6) + 
    (7*zeta[3]^2)/6 + G[0, 1, 1, x]*(-7 + ((7*I)/2)*Pi + 
      (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
      (9/4 - (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-7/2 + ((3*I)/2)*Pi + 
        2*zeta[2]) + (17*zeta[3])/6) + G[1, 0, 1, x]*
     (-7 + ((7*I)/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/4 + 
      (5/2 - (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-7/2 + ((3*I)/2)*Pi + 
        (9*zeta[2])/4) + 4*zeta[3]) + G[1, 1, 0, x]*
     (-7 + ((7*I)/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/4 + 
      (5/2 - (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-7/2 + ((3*I)/2)*Pi + 
        (9*zeta[2])/4) + 4*zeta[3]) + G[0, 0, 1, x]*
     (-7 - ((7*I)/2)*Pi + (-1 - (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/4 + 
      (23/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-7/2 - ((3*I)/2)*Pi + 
        (33*zeta[2])/4) + 6*zeta[3]) + G[0, 1, 0, x]*
     (-7 - ((7*I)/2)*Pi + (-1 - (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/4 + 
      (23/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-7/2 - ((3*I)/2)*Pi + 
        (33*zeta[2])/4) + 6*zeta[3]) + 
    zeta[2]*(-42 - (7*I)*Pi + (57/4 + ((7*I)/3)*Pi)*zeta[3]) + 
    G[0, 1, x]*(14 - (7*I)*Pi + (1/3 - (I/6)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/16 + Log[mu2/s]^2*(7/4 - ((3*I)/4)*Pi - (9*zeta[2])/8) + 
      (-7/4 + ((15*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(7 - ((7*I)/2)*Pi + 
        (-5/2 + ((5*I)/2)*Pi)*zeta[2] - 6*zeta[3]) + 
      (-49/6 + ((7*I)/3)*Pi)*zeta[3] - (561*zeta[4])/32) + 
    G[1, 0, x]*(14 + (7*I)*Pi + (1/3 + (I/6)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/16 + Log[mu2/s]^2*(7/4 + ((3*I)/4)*Pi - (33*zeta[2])/8) + 
      (-91/4 - ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(7 + ((7*I)/2)*Pi + 
        (-23/2 - (I/2)*Pi)*zeta[2] - 6*zeta[3]) + (-49/6 - ((7*I)/3)*Pi)*
       zeta[3] - (81*zeta[4])/32) + (105/4 + (3*I)*Pi)*zeta[4] + 
    Log[mu2/s]^2*((-21/4 - ((3*I)/4)*Pi)*zeta[2] - zeta[3]/4 + 
      (63*zeta[4])/16) + G[0, 0, x]*((-7*I)*Pi + (-1/12 - (I/6)*Pi)*
       Log[mu2/s]^3 - Log[mu2/s]^4/16 + Log[mu2/s]^2*
       (((-3*I)/4)*Pi - (3*zeta[2])/8) + ((3*I)/4)*Pi*zeta[2] + 
      (2/3 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((-7*I)/2)*Pi + 
        (-5/4 + (I/2)*Pi)*zeta[2] + 3*zeta[3]) + (153*zeta[4])/32) + 
    G[1, 1, x]*(-28 + (7*I)*Pi + (-7/12 + (I/6)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/16 + Log[mu2/s]^2*(-7/2 + ((3*I)/4)*Pi - (27*zeta[2])/8) + 
      (-35/2 - ((15*I)/4)*Pi)*zeta[2] + (23/3 - ((7*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(-14 + ((7*I)/2)*Pi + (-35/4 - ((5*I)/2)*Pi)*zeta[2] + 
        3*zeta[3]) + (633*zeta[4])/32) + 
    G[0, x]*((14*I)*Pi + (I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^5/120 + 
      Log[mu2/s]^3*((I/4)*Pi + zeta[2]/6) + 
      zeta[2]*(((-7*I)/4)*Pi - (31*zeta[3])/12) + 
      Log[mu2/s]^2*(((7*I)/4)*Pi + (3/4 - (I/4)*Pi)*zeta[2] - 
        (11*zeta[3])/12) - ((7*I)/2)*Pi*zeta[3] + 
      Log[mu2/s]*((7*I)*Pi - ((3*I)/4)*Pi*zeta[2] + (1/2 - ((7*I)/3)*Pi)*
         zeta[3] - (53*zeta[4])/16) + (-3/8 - ((47*I)/16)*Pi)*zeta[4] - 
      (57*zeta[5])/10) + Log[mu2/s]*
     (zeta[2]*(-21 - ((7*I)/2)*Pi + (43*zeta[3])/4) + 
      (93/8 + (2*I)*Pi)*zeta[4] - zeta[5]/2) - zeta[5]/2 + 
    G[1, x]*((-14*I)*Pi - (I/24)*Pi*Log[mu2/s]^4 - Log[mu2/s]^5/120 + 
      Log[mu2/s]^3*((-I/4)*Pi + (4*zeta[2])/3) + 
      zeta[2]*(42 + ((7*I)/4)*Pi - (239*zeta[3])/12) + 
      (7 + ((7*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*(((-7*I)/4)*Pi + 
        (21/4 + (I/4)*Pi)*zeta[2] + (29*zeta[3])/12) + 
      (-21/8 + ((47*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
       ((-7*I)*Pi + (21 + ((3*I)/4)*Pi)*zeta[2] + (7/2 + ((7*I)/3)*Pi)*
         zeta[3] + (17*zeta[4])/16) + (87*zeta[5])/10) + 
    ((-I)*Pi*G[0, 0, 0, 0, 0, x] + (3*G[0, 0, 0, 1, 1, x])/2 - 
      (3*G[0, 1, 0, 1, 1, x])/2 - (3*G[1, 0, 0, 1, 1, x])/2 + 
      (3*G[1, 1, 0, 1, 1, x])/2 - G[0, 0, 0, 0, 0, 1, x] - 
      G[0, 0, 0, 0, 1, 0, x] + G[0, 0, 0, 1, 0, 0, x] - 
      G[0, 0, 0, 1, 0, 1, x] - G[0, 0, 0, 1, 1, 0, x] + 
      G[0, 0, 0, 1, 1, 1, x] + 3*G[0, 0, 1, 0, 0, 0, x] - 
      G[0, 0, 1, 0, 0, 1, x] - G[0, 0, 1, 0, 1, 0, x] - 
      G[0, 0, 1, 1, 0, 0, x] - G[0, 0, 1, 1, 0, 1, x] - 
      G[0, 0, 1, 1, 1, 0, x] + 2*G[0, 0, 1, 1, 1, 1, x] + 
      5*G[0, 1, 0, 0, 0, 0, x] - G[0, 1, 0, 0, 0, 1, x] - 
      G[0, 1, 0, 0, 1, 0, x] - G[0, 1, 0, 1, 0, 0, x] - 
      G[0, 1, 0, 1, 0, 1, x] - G[0, 1, 0, 1, 1, 0, x] + 
      G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 0, 0, x] - 
      G[0, 1, 1, 0, 0, 1, x] - G[0, 1, 1, 0, 1, 0, x] + 
      G[0, 1, 1, 1, 0, 0, x] - G[0, 1, 1, 1, 0, 1, x] - 
      G[0, 1, 1, 1, 1, 0, x] + 3*G[0, 1, 1, 1, 1, 1, x] + 
      7*G[1, 0, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 0, 1, x] - 
      G[1, 0, 0, 0, 1, 0, x] - G[1, 0, 0, 1, 0, 0, x] - 
      G[1, 0, 0, 1, 0, 1, x] - G[1, 0, 0, 1, 1, 0, x] + 
      G[1, 0, 0, 1, 1, 1, x] - G[1, 0, 1, 0, 0, 0, x] - 
      G[1, 0, 1, 0, 0, 1, x] - G[1, 0, 1, 0, 1, 0, x] + 
      G[1, 0, 1, 1, 0, 0, x] - G[1, 0, 1, 1, 0, 1, x] - 
      G[1, 0, 1, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, 1, x] - 
      G[1, 1, 0, 0, 0, 0, x] - G[1, 1, 0, 0, 0, 1, x] - 
      G[1, 1, 0, 0, 1, 0, x] + G[1, 1, 0, 1, 0, 0, x] - 
      G[1, 1, 0, 1, 0, 1, x] - G[1, 1, 0, 1, 1, 0, x] + 
      G[1, 1, 0, 1, 1, 1, x] + 3*G[1, 1, 1, 0, 0, 0, x] - 
      G[1, 1, 1, 0, 0, 1, x] - G[1, 1, 1, 0, 1, 0, x] - 
      G[1, 1, 1, 1, 0, 0, x] - G[1, 1, 1, 1, 0, 1, x] - 
      G[1, 1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 0, 0, x]*(I*Pi - 5*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (-6 - 3*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(I*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(9/2 - 2*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-3 - Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(3 - Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(I*Pi - Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (I*Pi - Log[mu2/s]) + I*Pi*G[0, 0, 0, 0, x]*Log[mu2/s] + 
      G[0, 0, 0, 0, 1, x]*Log[mu2/s] + G[0, 0, 1, 0, 1, x]*Log[mu2/s] + 
      G[0, 1, 0, 0, 1, x]*Log[mu2/s] + G[0, 1, 1, 0, 1, x]*Log[mu2/s] + 
      G[1, 0, 0, 0, 1, x]*Log[mu2/s] + G[1, 0, 1, 0, 1, x]*Log[mu2/s] + 
      G[1, 1, 0, 0, 1, x]*Log[mu2/s] + G[1, 1, 1, 0, 1, x]*Log[mu2/s] + 
      (I/120)*Pi*Log[mu2/s]^5 + G[0, 0, 1, 1, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*((-I)*Pi + Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       ((-I)*Pi + Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       ((-I)*Pi + Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(I*Pi + Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (I*Pi + Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(I*Pi + Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(I*Pi + Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + zeta[2]/2) + 
      G[1, 0, 1, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + zeta[2]/2) + 
      G[1, 1, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + zeta[2]/2) - 
      (I/12)*Pi*Log[mu2/s]^3*zeta[2] + G[1, 1, 1, 1, x]*
       (21/2 - ((3*I)/2)*Pi + (9*Log[mu2/s])/2 + Log[mu2/s]^2 + 2*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-7 + ((3*I)/2)*Pi - 3*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (5*zeta[2])/2) + G[1, 0, 1, 1, x]*(-7/2 + ((3*I)/2)*Pi - 
        (3*Log[mu2/s])/2 + 3*zeta[2]) + G[0, 0, 1, 1, x]*
       (7/2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2 + 3*zeta[2]) + 
      G[0, 1, 0, 1, x]*(((-3*I)/2)*Pi - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 0, 0, 1, x]*(((-3*I)/2)*Pi - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[0, 0, 0, 1, x]*(((3*I)/2)*Pi - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 1, 0, 1, x]*(((3*I)/2)*Pi - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 0, 0, 0, x]*((-I)*Pi*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        (9*zeta[2])/2) + G[0, 1, 0, 0, x]*((-I)*Pi*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (11*zeta[2])/2) + G[0, 0, 1, 0, x]*
       ((-I)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + (13*zeta[2])/2) + 
      G[1, 1, 1, 0, x]*((-I)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + 
        (13*zeta[2])/2) + G[0, 1, 1, x]*(7 - ((7*I)/2)*Pi + 
        (3*Log[mu2/s]^2)/4 + Log[mu2/s]*(7/2 - ((3*I)/2)*Pi - 3*zeta[2]) + 
        (15/4 - I*Pi)*zeta[2]) + G[0, 0, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 + 
        (I/2)*Pi*zeta[2]) + G[0, 0, 1, x]*(((7*I)/2)*Pi + Log[mu2/s]^3/6 + 
        Log[mu2/s]*(((3*I)/2)*Pi - (7*zeta[2])/2) + (-9/2 + I*Pi)*zeta[2] - 
        (13*zeta[3])/3) + G[0, 1, 0, x]*((I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]^3/6 - (I/2)*Pi*zeta[2] - (13*Log[mu2/s]*zeta[2])/2 - 
        (13*zeta[3])/3) + G[1, 0, 1, x]*(((-7*I)/2)*Pi + Log[mu2/s]^3/6 + 
        Log[mu2/s]*(((-3*I)/2)*Pi - (7*zeta[2])/2) + (9/2 - I*Pi)*zeta[2] - 
        (7*zeta[3])/3) + G[1, 1, 0, x]*((-I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]^3/6 + (I/2)*Pi*zeta[2] - (Log[mu2/s]*zeta[2])/2 - 
        (7*zeta[3])/3) + G[1, 1, 1, x]*(-14 + ((7*I)/2)*Pi - 
        (3*Log[mu2/s]^2)/2 - Log[mu2/s]^3/6 + Log[mu2/s]*
         (-7 + ((3*I)/2)*Pi - (5*zeta[2])/2) + (-3 + I*Pi)*zeta[2] + 
        zeta[3]/3) + G[1, 0, 0, x]*((I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 - 
        (I/2)*Pi*zeta[2] - (11*Log[mu2/s]*zeta[2])/2 + zeta[3]/3) - 
      ((7*I)/6)*Pi*Log[mu2/s]^2*zeta[3] + ((7*I)/6)*Pi*zeta[2]*zeta[3] + 
      G[0, 0, x]*((I/6)*Pi*Log[mu2/s]^3 - (I/2)*Pi*Log[mu2/s]*zeta[2] - 
        ((7*I)/3)*Pi*zeta[3]) + G[1, 1, x]*(14 - (7*I)*Pi + Log[mu2/s]^3/4 + 
        (35/4 + ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(7/4 - ((3*I)/4)*Pi + 
          (3*zeta[2])/2) + Log[mu2/s]*(7 - ((7*I)/2)*Pi + 
          (15/4 + I*Pi)*zeta[2]) - (7*zeta[3])/2 - (15*zeta[4])/2) - 
      ((47*I)/16)*Pi*Log[mu2/s]*zeta[4] + G[1, 0, x]*
       ((-I/6)*Pi*Log[mu2/s]^3 - Log[mu2/s]^4/24 + (13*Log[mu2/s]^2*zeta[2])/
         4 + ((7*I)/3)*Pi*zeta[3] + Log[mu2/s]*((I/2)*Pi*zeta[2] + 
          (13*zeta[3])/3) + (23*zeta[4])/16) + 
      G[0, 1, x]*((7*I)*Pi - Log[mu2/s]^4/24 + (-21/2 - ((9*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]^2*(((3*I)/4)*Pi + (7*zeta[2])/4) + 
        Log[mu2/s]*(((7*I)/2)*Pi + (-9/2 - I*Pi)*zeta[2] + (13*zeta[3])/3) + 
        (143*zeta[4])/16) + G[0, x]*((-I/24)*Pi*Log[mu2/s]^4 + 
        (I/4)*Pi*Log[mu2/s]^2*zeta[2] + ((7*I)/3)*Pi*Log[mu2/s]*zeta[3] + 
        ((47*I)/16)*Pi*zeta[4]) + G[1, x]*((14*I)*Pi + Log[mu2/s]^5/120 + 
        Log[mu2/s]^3*((I/4)*Pi - (7*zeta[2])/12) + Log[mu2/s]^2*
         (((7*I)/4)*Pi + (-9/4 + (I/2)*Pi)*zeta[2] - (13*zeta[3])/6) - 
        ((7*I)/2)*Pi*zeta[3] + zeta[2]*(-21 - ((21*I)/4)*Pi + 
          (55*zeta[3])/6) + Log[mu2/s]*((7*I)*Pi + (-21/2 - ((9*I)/4)*Pi)*
           zeta[2] - (143*zeta[4])/16) + (45/4 - (2*I)*Pi)*zeta[4] - 
        (41*zeta[5])/5) - ((31*I)/5)*Pi*zeta[5])/x + 
    x*((15*G[0, 0, 0, 0, 0, 0, x])/2 - (3*G[0, 0, 0, 0, 0, 1, x])/2 - 
      (3*G[0, 0, 0, 0, 1, 0, x])/2 - (3*G[0, 0, 0, 1, 0, 1, x])/2 - 
      (3*G[0, 0, 0, 1, 1, 0, x])/2 + (3*G[0, 0, 0, 1, 1, 1, x])/2 + 
      (3*G[0, 0, 1, 0, 0, 0, x])/2 - (3*G[0, 0, 1, 0, 0, 1, x])/2 - 
      (3*G[0, 0, 1, 0, 1, 0, x])/2 - (3*G[0, 0, 1, 1, 0, 1, x])/2 - 
      (3*G[0, 0, 1, 1, 1, 0, x])/2 + 3*G[0, 0, 1, 1, 1, 1, x] + 
      3*G[0, 1, 0, 0, 0, 0, x] - (3*G[0, 1, 0, 0, 0, 1, x])/2 - 
      (3*G[0, 1, 0, 0, 1, 0, x])/2 - (3*G[0, 1, 0, 1, 0, 1, x])/2 - 
      (3*G[0, 1, 0, 1, 1, 0, x])/2 + (3*G[0, 1, 0, 1, 1, 1, x])/2 + 
      (3*G[0, 1, 1, 0, 0, 0, x])/2 - (3*G[0, 1, 1, 0, 0, 1, x])/2 - 
      (3*G[0, 1, 1, 0, 1, 0, x])/2 - (3*G[0, 1, 1, 1, 0, 1, x])/2 - 
      (3*G[0, 1, 1, 1, 1, 0, x])/2 + (9*G[0, 1, 1, 1, 1, 1, x])/2 + 
      (9*G[1, 0, 0, 0, 0, 0, x])/2 - (3*G[1, 0, 0, 0, 0, 1, x])/2 - 
      (3*G[1, 0, 0, 0, 1, 0, x])/2 - (3*G[1, 0, 0, 1, 0, 1, x])/2 - 
      (3*G[1, 0, 0, 1, 1, 0, x])/2 + (3*G[1, 0, 0, 1, 1, 1, x])/2 + 
      (3*G[1, 0, 1, 0, 0, 0, x])/2 - (3*G[1, 0, 1, 0, 0, 1, x])/2 - 
      (3*G[1, 0, 1, 0, 1, 0, x])/2 - (3*G[1, 0, 1, 1, 0, 1, x])/2 - 
      (3*G[1, 0, 1, 1, 1, 0, x])/2 + 3*G[1, 0, 1, 1, 1, 1, x] + 
      3*G[1, 1, 0, 0, 0, 0, x] - (3*G[1, 1, 0, 0, 0, 1, x])/2 - 
      (3*G[1, 1, 0, 0, 1, 0, x])/2 - (3*G[1, 1, 0, 1, 0, 1, x])/2 - 
      (3*G[1, 1, 0, 1, 1, 0, x])/2 + (3*G[1, 1, 0, 1, 1, 1, x])/2 + 
      (3*G[1, 1, 1, 0, 0, 0, x])/2 - (3*G[1, 1, 1, 0, 0, 1, x])/2 - 
      (3*G[1, 1, 1, 0, 1, 0, x])/2 - (3*G[1, 1, 1, 1, 0, 1, x])/2 - 
      (3*G[1, 1, 1, 1, 1, 0, x])/2 + (15*G[1, 1, 1, 1, 1, 1, x])/2 + 
      G[0, 0, 0, 0, 0, x]*(-8 - 6*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (-8 - 6*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(-4 - 3*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-4 - 3*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-2 - (3*Log[mu2/s])/2) + G[0, 1, 0, 0, 0, x]*
       (-2 - (3*Log[mu2/s])/2) + G[1, 0, 1, 1, 1, x]*
       (-2 - (3*Log[mu2/s])/2) + G[1, 1, 0, 0, 0, x]*
       (-2 - (3*Log[mu2/s])/2) + G[0, 0, 0, 0, 1, x]*(2 + (3*Log[mu2/s])/2) + 
      G[0, 0, 0, 1, 0, x]*(2 + (3*Log[mu2/s])/2) + G[0, 0, 1, 0, 1, x]*
       (2 + (3*Log[mu2/s])/2) + G[0, 0, 1, 1, 0, x]*(2 + (3*Log[mu2/s])/2) + 
      G[0, 1, 0, 0, 1, x]*(2 + (3*Log[mu2/s])/2) + G[0, 1, 0, 1, 0, x]*
       (2 + (3*Log[mu2/s])/2) + G[0, 1, 1, 0, 1, x]*(2 + (3*Log[mu2/s])/2) + 
      G[0, 1, 1, 1, 0, x]*(2 + (3*Log[mu2/s])/2) + G[1, 0, 0, 0, 1, x]*
       (2 + (3*Log[mu2/s])/2) + G[1, 0, 0, 1, 0, x]*(2 + (3*Log[mu2/s])/2) + 
      G[1, 0, 1, 0, 1, x]*(2 + (3*Log[mu2/s])/2) + G[1, 0, 1, 1, 0, x]*
       (2 + (3*Log[mu2/s])/2) + G[1, 1, 0, 0, 1, x]*(2 + (3*Log[mu2/s])/2) + 
      G[1, 1, 0, 1, 0, x]*(2 + (3*Log[mu2/s])/2) + G[1, 1, 1, 0, 1, x]*
       (2 + (3*Log[mu2/s])/2) + G[1, 1, 1, 1, 0, x]*(2 + (3*Log[mu2/s])/2) + 
      (9*G[0, 0, 1, 1, x]*zeta[2])/2 + (9*G[0, 1, 0, 0, x]*zeta[2])/2 + 
      (9*G[1, 0, 1, 1, x]*zeta[2])/2 + (9*G[1, 1, 0, 0, x]*zeta[2])/2 + 
      (3*Log[mu2/s]^4*zeta[2])/16 + G[0, 0, 0, 0, x]*(21/2 + 6*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + G[1, 1, 1, 1, x]*
       (21/2 + 6*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + 
      G[0, 1, 1, 1, x]*(7/2 + 2*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
        (15*zeta[2])/4) + G[1, 0, 0, 0, x]*(7/2 + 2*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + G[0, 0, 0, 1, x]*
       (-7/2 - 2*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (21*zeta[2])/4) + 
      G[0, 0, 1, 0, x]*(-7/2 - 2*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
        (21*zeta[2])/4) + G[0, 1, 0, 1, x]*(-7/2 - 2*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (21*zeta[2])/4) + G[0, 1, 1, 0, x]*
       (-7/2 - 2*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (21*zeta[2])/4) + 
      G[1, 0, 0, 1, x]*(-7/2 - 2*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
        (21*zeta[2])/4) + G[1, 0, 1, 0, x]*(-7/2 - 2*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (21*zeta[2])/4) + G[1, 1, 0, 1, x]*
       (-7/2 - 2*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (21*zeta[2])/4) + 
      G[1, 1, 1, 0, x]*(-7/2 - 2*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
        (21*zeta[2])/4) + zeta[2]*(42 - 15*zeta[3]) + 
      G[0, 0, 1, x]*(7 + Log[mu2/s]^2 + Log[mu2/s]^3/4 + 
        Log[mu2/s]*(7/2 - (21*zeta[2])/4) - 7*zeta[2] - 5*zeta[3]) + 
      G[0, 1, 0, x]*(7 + Log[mu2/s]^2 + Log[mu2/s]^3/4 + 
        Log[mu2/s]*(7/2 - (21*zeta[2])/4) - 7*zeta[2] - 5*zeta[3]) + 
      G[1, 0, 1, x]*(7 + Log[mu2/s]^2 + Log[mu2/s]^3/4 + 
        Log[mu2/s]*(7/2 - (21*zeta[2])/4) - 7*zeta[2] - 5*zeta[3]) + 
      G[1, 1, 0, x]*(7 + Log[mu2/s]^2 + Log[mu2/s]^3/4 + 
        Log[mu2/s]*(7/2 - (21*zeta[2])/4) - 7*zeta[2] - 5*zeta[3]) + 
      G[0, 1, 1, x]*(-6*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 - (3*zeta[3])/2) + 
      G[1, 0, 0, x]*(-6*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 - (3*zeta[3])/2) + 
      Log[mu2/s]^3*(zeta[2] + zeta[3]/4) + 7*zeta[3] - (7*zeta[3]^2)/2 + 
      G[0, 0, 0, x]*(-14 - 2*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-7 - 3*zeta[2]) - 4*zeta[2] + (11*zeta[3])/2) + 
      G[1, 1, 1, x]*(-14 - 2*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-7 - 3*zeta[2]) - 4*zeta[2] + (11*zeta[3])/2) + 
      G[0, 0, x]*(14 + Log[mu2/s]^3/3 + Log[mu2/s]^4/16 + (35*zeta[2])/4 + 
        Log[mu2/s]^2*(7/4 + (15*zeta[2])/8) + Log[mu2/s]*
         (7 + 5*zeta[2] - 2*zeta[3]) - (8*zeta[3])/3 - (177*zeta[4])/32) + 
      G[1, 1, x]*(14 + Log[mu2/s]^3/3 + Log[mu2/s]^4/16 + (35*zeta[2])/4 + 
        Log[mu2/s]^2*(7/4 + (15*zeta[2])/8) + Log[mu2/s]*
         (7 + 5*zeta[2] - 2*zeta[3]) - (8*zeta[3])/3 - (177*zeta[4])/32) + 
      Log[mu2/s]^2*((21*zeta[2])/4 + zeta[3] - (9*zeta[4])/16) - 
      (21*zeta[4])/8 + G[0, 1, x]*(-14 - Log[mu2/s]^3/3 - Log[mu2/s]^4/16 + 
        (49*zeta[2])/4 + Log[mu2/s]^2*(-7/4 + (21*zeta[2])/8) + 
        (20*zeta[3])/3 + Log[mu2/s]*(-7 + 7*zeta[2] + 5*zeta[3]) + 
        (105*zeta[4])/32) + G[1, 0, x]*(-14 - Log[mu2/s]^3/3 - 
        Log[mu2/s]^4/16 + (49*zeta[2])/4 + Log[mu2/s]^2*
         (-7/4 + (21*zeta[2])/8) + (20*zeta[3])/3 + 
        Log[mu2/s]*(-7 + 7*zeta[2] + 5*zeta[3]) + (105*zeta[4])/32) + 
      G[0, x]*((-3*Log[mu2/s]^3*zeta[2])/4 + Log[mu2/s]^2*
         (-3*zeta[2] - (3*zeta[3])/4) - (7*zeta[3])/2 + 
        zeta[2]*(-21 + (45*zeta[3])/4) + (3*zeta[4])/2 + 
        Log[mu2/s]*((-21*zeta[2])/2 - 2*zeta[3] + (9*zeta[4])/8) - 
        (3*zeta[5])/2) + G[1, x]*((-3*Log[mu2/s]^3*zeta[2])/4 + 
        Log[mu2/s]^2*(-3*zeta[2] - (3*zeta[3])/4) - (7*zeta[3])/2 + 
        zeta[2]*(-21 + (45*zeta[3])/4) + (3*zeta[4])/2 + 
        Log[mu2/s]*((-21*zeta[2])/2 - 2*zeta[3] + (9*zeta[4])/8) - 
        (3*zeta[5])/2) + 2*zeta[5] + Log[mu2/s]*
       (zeta[2]*(21 - (45*zeta[3])/4) + (7*zeta[3])/2 - (3*zeta[4])/2 + 
        (3*zeta[5])/2) - (2889*zeta[6])/128) + (2349*zeta[6])/128)}


==> anc/qgqg_--++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-139/18 + ((3*I)/2)*Pi + (((3*I)/2)*Pi*G[1, x] + (3*G[1, 1, x])/2)/x^2 - 
  12*G[0, 0, 0, 0, x] + 11*G[0, 0, 0, 1, x] + 11*G[0, 0, 1, 0, x] - 
  13*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 0, x] - 10*G[0, 1, 0, 1, x] - 
  10*G[0, 1, 1, 0, x] - 3*G[0, 1, 1, 1, x] + 11*G[1, 0, 0, 0, x] + 
  G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 18*G[1, 0, 1, 1, x] - 
  6*G[1, 1, 0, 0, x] - 5*G[1, 1, 0, 1, x] - 5*G[1, 1, 1, 0, x] + 
  37*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-7 + (14*I)*Pi - 18*Log[mu2/s]) + 
  G[1, 0, 0, x]*(-8 - 12*Log[mu2/s]) + 
  G[0, 1, 0, x]*(-12 - (12*I)*Pi - 12*Log[mu2/s]) + 
  G[0, 0, 1, x]*(-12 - (14*I)*Pi - 12*Log[mu2/s]) + 
  G[0, 0, 0, x]*(19/2 + (8*I)*Pi + 9*Log[mu2/s]) + 
  G[1, 0, 1, x]*(25/2 - (2*I)*Pi + 15*Log[mu2/s]) + 
  G[0, 1, 1, x]*(9/2 + (2*I)*Pi + 15*Log[mu2/s]) + 
  G[1, 1, 0, x]*(25/2 + (4*I)*Pi + 15*Log[mu2/s]) + 
  G[1, 0, x]*(37/6 + (7*I)*Pi + (5/2 + (10*I)*Pi)*Log[mu2/s] + 
    (7*Log[mu2/s]^2)/2 - (87*zeta[2])/2) + 
  Log[mu2/s]^2*(1/2 - (9*zeta[2])/2) + (-97/3 - I*Pi)*zeta[2] + 
  G[0, 1, x]*(37/6 - (5*I)*Pi + (5/2 + (10*I)*Pi)*Log[mu2/s] + 
    (7*Log[mu2/s]^2)/2 + (7*zeta[2])/2) + 
  G[0, 0, x]*(-1 - I*Pi + (3/2 - (6*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
    (45*zeta[2])/2) + G[1, 1, x]*(-31/3 - I*Pi + (-13/2 - (14*I)*Pi)*
     Log[mu2/s] - (11*Log[mu2/s]^2)/2 + (53*zeta[2])/2) + 
  Log[mu2/s]*(-11/6 + (-27/2 - (18*I)*Pi)*zeta[2]) + 
  Nc*Nf*(37/18 - 2*G[0, 0, 0, x] + 2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] + 
    2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + G[0, 1, x]*(-5 - 2*Log[mu2/s]) + 
    G[1, 0, x]*(-5 - 2*Log[mu2/s]) + G[0, 0, x]*(10/3 + 2*Log[mu2/s]) + 
    G[1, 1, x]*(20/3 + 2*Log[mu2/s]) + G[1, x]*(-107/18 - (5*Log[mu2/s])/3 - 
      4*zeta[2]) + G[0, x]*(101/18 + (5*Log[mu2/s])/3 - 2*zeta[2]) + 
    (40*zeta[2])/3 + Log[mu2/s]*(1/3 + 6*zeta[2]) + 
    x^2*((-2*G[0, 0, 0, x])/3 + (2*G[0, 1, 1, x])/3 + (2*G[1, 0, 1, x])/3 + 
      (2*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 + 
      G[0, 1, x]*(-37/9 - (2*Log[mu2/s])/3) + 
      G[1, 0, x]*(-37/9 - (2*Log[mu2/s])/3) + 
      G[0, 0, x]*(37/9 + (2*Log[mu2/s])/3) + 
      G[1, 1, x]*(37/9 + (2*Log[mu2/s])/3) + (37*zeta[2])/3 - 
      (2*G[0, x]*zeta[2])/3 - (4*G[1, x]*zeta[2])/3 + 2*Log[mu2/s]*zeta[2]) + 
    x*(2*G[0, 0, 0, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 
      2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + G[1, 1, x]*(-26/3 - 2*Log[mu2/s]) + 
      G[0, 0, x]*(-22/3 - 2*Log[mu2/s]) + G[0, 1, x]*(8 + 2*Log[mu2/s]) + 
      G[1, 0, x]*(8 + 2*Log[mu2/s]) - (70*zeta[2])/3 - 6*Log[mu2/s]*zeta[2] + 
      G[0, x]*(-37/9 - (2*Log[mu2/s])/3 + 2*zeta[2]) + 
      G[1, x]*(37/9 + (2*Log[mu2/s])/3 + 4*zeta[2])) + 
    (863/216 + 2*G[0, 0, 0, x] - (4*G[0, 0, 1, x])/3 - (4*G[0, 1, 0, x])/3 - 
      (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3 + 
      G[0, 0, x]*(-1/9 - (2*Log[mu2/s])/3) + (13*Log[mu2/s]^2)/6 + 
      Log[mu2/s]^3/3 + G[0, 1, x]*(20/9 + (4*Log[mu2/s])/3) + 
      G[1, 0, x]*(20/9 + (4*Log[mu2/s])/3) + 
      Log[mu2/s]*(83/18 - (14*zeta[2])/3) - (127*zeta[2])/18 + 
      G[1, x]*(-56/27 - (20*Log[mu2/s])/9 - (2*Log[mu2/s]^2)/3 + 4*zeta[2]) + 
      G[0, x]*(-137/54 - (19*Log[mu2/s])/9 - Log[mu2/s]^2/3 + 
        (14*zeta[2])/3) - (7*zeta[3])/3)/x) + (7 - (10*I)*Pi)*zeta[3] + 
  G[0, x]*(-137/18 + ((5*I)/2)*Pi + (-2 + (2*I)*Pi)*Log[mu2/s]^2 + 
    Log[mu2/s]*(-8/3 - 15*zeta[2]) + (43/2 + (8*I)*Pi)*zeta[2] + 6*zeta[3]) + 
  G[1, x]*(197/18 - ((5*I)/2)*Pi + (2 - (2*I)*Pi)*Log[mu2/s]^2 + 
    (-9 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*(5/3 + 6*zeta[2]) + 10*zeta[3]) + 
  x^2*((38/3 + (2*I)*Pi)*G[0, 0, 0, x] - 2*G[0, 0, 0, 0, x] + 
    4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] + 
    2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
    2*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
    2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(13/3 - (2*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-9 - (2*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-6 - (2*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-6 - (2*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 1, x]*(-2/3 + (2*I)*Pi + 4*Log[mu2/s]) + 
    G[1, 0, 1, x]*(7/3 + (2*I)*Pi + 4*Log[mu2/s]) + 
    G[1, 1, 0, x]*(7/3 + (2*I)*Pi + 4*Log[mu2/s]) + 
    G[0, 0, x]*(-359/18 + (3*I)*Pi - (11*Log[mu2/s])/3 + Log[mu2/s]^2 - 
      5*zeta[2]) + (-359/6 + (9*I)*Pi)*zeta[2] - 11*Log[mu2/s]*zeta[2] + 
    3*Log[mu2/s]^2*zeta[2] + G[0, 1, x]*(359/18 - (3*I)*Pi + 
      (11*Log[mu2/s])/3 - Log[mu2/s]^2 + zeta[2]) + 
    G[1, 0, x]*(359/18 - (3*I)*Pi + (11*Log[mu2/s])/3 - Log[mu2/s]^2 + 
      5*zeta[2]) + G[1, 1, x]*(-359/18 + (3*I)*Pi - (11*Log[mu2/s])/3 + 
      Log[mu2/s]^2 + 5*zeta[2]) + G[0, x]*((29/3 + (2*I)*Pi)*zeta[2] - 
      2*zeta[3]) + 3*zeta[3] + G[1, x]*((4/3 - (2*I)*Pi)*zeta[2] - 
      6*Log[mu2/s]*zeta[2] + 2*zeta[3]) - 16*zeta[4]) + 
  (19139/648 + ((3*I)/2)*Pi - (11*G[0, 0, 0, x])/3 + 6*G[0, 0, 0, 0, x] - 
    6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
    6*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
    4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
    10*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 
    10*G[1, 1, 1, 0, x] - 10*G[1, 1, 1, 1, x] - 8*G[0, 1, 1, x]*Log[mu2/s] - 
    8*G[1, 0, 1, x]*Log[mu2/s] - 8*G[1, 1, 0, x]*Log[mu2/s] - 
    (43*Log[mu2/s]^3)/18 - (3*Log[mu2/s]^4)/4 + 
    G[1, 0, 0, x]*(6 + 6*Log[mu2/s]) + G[0, 0, 1, x]*
     (6 + (8*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 0, x]*
     (6 + (8*I)*Pi + 6*Log[mu2/s]) + G[1, 1, x]*(-2 + 4*Log[mu2/s]^2 - 
      26*zeta[2]) + G[0, 0, x]*(85/9 - (7*Log[mu2/s])/3 - 3*Log[mu2/s]^2 - 
      19*zeta[2]) + Log[mu2/s]^2*(-59/18 - (17*zeta[2])/2) + 
    (985*zeta[2])/36 + G[0, 1, x]*(-8 + (-6 - (8*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 + zeta[2]) + G[1, 0, x]*
     (-8 + (-6 - (8*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 27*zeta[2]) + 
    G[1, x]*(3/2 - (2*I)*Pi + (3 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
      Log[mu2/s]*(8 - zeta[2]) - (16*I)*Pi*zeta[2]) + 
    Log[mu2/s]*(373/27 + (29*zeta[2])/3 - zeta[3]) - (205*zeta[3])/18 + 
    G[0, x]*(-373/27 + (25*Log[mu2/s]^2)/6 + 2*Log[mu2/s]^3 - 
      (29*zeta[2])/3 + Log[mu2/s]*(-13/9 + 18*zeta[2]) + zeta[3]) - 
    (87*zeta[4])/8)/x + (317*zeta[4])/4 + 
  x*(12*G[0, 0, 0, 0, x] - 15*G[0, 0, 0, 1, x] - 15*G[0, 0, 1, 0, x] + 
    15*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 
    6*G[0, 1, 1, 0, x] - 3*G[0, 1, 1, 1, x] - 15*G[1, 0, 0, 0, x] + 
    3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] + 
    6*G[1, 1, 0, 0, x] + 9*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 0, x] - 
    27*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-25/2 - 15*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-25/2 - 15*Log[mu2/s]) + G[0, 1, 1, x]*
     (-21/2 - (12*I)*Pi - 15*Log[mu2/s]) + G[0, 0, 0, x]*
     (-43/2 - (12*I)*Pi - 9*Log[mu2/s]) + G[1, 0, 0, x]*
     (17 + 12*Log[mu2/s]) + G[0, 0, 1, x]*(15 + (12*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 1, 0, x]*(15 + (12*I)*Pi + 12*Log[mu2/s]) + 
    G[1, 1, 1, x]*(10 + 18*Log[mu2/s]) + 
    G[1, 1, x]*(73/3 - (2*I)*Pi + (1/2 + (6*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 - (57*zeta[2])/2) + (196/3 - (2*I)*Pi)*zeta[2] + 
    (27/2 + (18*I)*Pi)*Log[mu2/s]*zeta[2] + (9*Log[mu2/s]^2*zeta[2])/2 + 
    G[0, 0, x]*(11 - (2*I)*Pi + (9/2 + (6*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + 
    G[1, 0, x]*(-53/3 + (2*I)*Pi + (-5/2 - (6*I)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + 
    G[0, 1, x]*(-53/3 + (2*I)*Pi + (-5/2 - (6*I)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + 
    G[0, x]*(305/18 - (3*I)*Pi - Log[mu2/s]^2 + 
      Log[mu2/s]*(11/3 - 9*zeta[2]) + (-37/2 - (24*I)*Pi)*zeta[2] - 
      6*zeta[3]) + G[1, x]*(-305/18 + (3*I)*Pi + Log[mu2/s]^2 + 
      (9 - (12*I)*Pi)*zeta[2] + Log[mu2/s]*(-11/3 + 18*zeta[2]) - 
      6*zeta[3]) + (2 + (12*I)*Pi)*zeta[3] + (21*zeta[4])/4) + 
  Nc^2*(-475/72 + (13*G[0, 0, 1, x])/2 + (13*G[0, 1, 0, x])/2 + 
    9*G[1, 0, 0, x] + 9*G[0, 0, 0, 1, x] + 9*G[0, 0, 1, 0, x] - 
    9*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 
    12*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 9*G[1, 0, 0, 0, x] - 
    9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] - 12*G[1, 1, 0, 0, x] + 
    3*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 0, x] + 15*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(19/2 - 18*Log[mu2/s]) + G[0, 0, 0, x]*(5 - 9*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-13 + 9*Log[mu2/s]) + G[1, 1, 0, x]*(-13 + 9*Log[mu2/s]) + 
    G[0, 1, 1, x]*(-21/2 + 9*Log[mu2/s]) + 
    Log[mu2/s]*(-13/12 - (39*zeta[2])/2) + 
    G[0, 0, x]*(-83/6 - (23*Log[mu2/s])/2 + (9*Log[mu2/s]^2)/2 - 
      (3*zeta[2])/2) + G[1, 1, x]*(-145/6 + (7*Log[mu2/s])/2 + 
      (9*Log[mu2/s]^2)/2 - (3*zeta[2])/2) - (631*zeta[2])/12 + 
    G[1, 0, x]*(79/4 + 4*Log[mu2/s] - (9*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + 
    Log[mu2/s]^2*(3/4 + (27*zeta[2])/2) + 
    G[0, 1, x]*(79/4 + 4*Log[mu2/s] - (9*Log[mu2/s]^2)/2 + (39*zeta[2])/2) + 
    G[1, x]*(1577/72 - (15*Log[mu2/s]^2)/4 + 
      Log[mu2/s]*(53/12 - 18*zeta[2]) + (93*zeta[2])/4 - 6*zeta[3]) + 
    5*zeta[3] + G[0, x]*(-1499/72 + (15*Log[mu2/s]^2)/4 + 
      Log[mu2/s]*(-71/12 - 9*zeta[2]) + (15*zeta[2])/4 + 6*zeta[3]) + 
    x^2*(3*G[0, 0, 0, 1, x] + 3*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] + 
      4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
      G[0, 1, 1, 1, x] + 3*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 
      3*G[1, 0, 1, 0, x] - 4*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + 
      G[1, 1, 1, 0, x] + 5*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
       (13/3 - 6*Log[mu2/s]) + G[0, 0, 0, x]*(13/6 - 3*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-13/6 + 3*Log[mu2/s]) + G[1, 0, 1, x]*
       (-13/6 + 3*Log[mu2/s]) + G[1, 1, 0, x]*(-13/6 + 3*Log[mu2/s]) + 
      G[0, 0, x]*(-475/36 - (13*Log[mu2/s])/6 + (3*Log[mu2/s]^2)/2 - 
        zeta[2]/2) + G[1, 1, x]*(-475/36 - (13*Log[mu2/s])/6 + 
        (3*Log[mu2/s]^2)/2 - zeta[2]/2) - (475*zeta[2])/12 - 
      (13*Log[mu2/s]*zeta[2])/2 + (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 0, x]*(475/36 + (13*Log[mu2/s])/6 - (3*Log[mu2/s]^2)/2 + 
        (7*zeta[2])/2) + G[0, 1, x]*(475/36 + (13*Log[mu2/s])/6 - 
        (3*Log[mu2/s]^2)/2 + (13*zeta[2])/2) + 
      G[1, x]*((13*zeta[2])/3 - 6*Log[mu2/s]*zeta[2] - 2*zeta[3]) + 
      G[0, x]*((13*zeta[2])/6 - 3*Log[mu2/s]*zeta[2] + 2*zeta[3]) - 
      (27*zeta[4])/4) - (81*zeta[4])/4 + 
    x*(-2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 3*G[1, 0, 0, x] - 
      9*G[0, 0, 0, 1, x] - 9*G[0, 0, 1, 0, x] + 9*G[0, 0, 1, 1, x] - 
      12*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
      3*G[0, 1, 1, 1, x] - 9*G[1, 0, 0, 0, x] + 9*G[1, 0, 0, 1, x] + 
      9*G[1, 0, 1, 0, x] + 12*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] - 
      3*G[1, 1, 1, 0, x] - 15*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(15/2 - 9*Log[mu2/s]) + G[1, 0, 1, x]*
       (17/2 - 9*Log[mu2/s]) + G[1, 1, 0, x]*(17/2 - 9*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-13/2 + 9*Log[mu2/s]) + G[1, 1, 1, x]*
       (-11 + 18*Log[mu2/s]) + G[0, 1, x]*(-28 - (11*Log[mu2/s])/2 + 
        (9*Log[mu2/s]^2)/2 - (39*zeta[2])/2) + 
      G[1, 0, x]*(-28 - (11*Log[mu2/s])/2 + (9*Log[mu2/s]^2)/2 - 
        (21*zeta[2])/2) + (491*zeta[2])/6 + (39*Log[mu2/s]*zeta[2])/2 - 
      (27*Log[mu2/s]^2*zeta[2])/2 + G[1, 1, x]*(181/6 + (5*Log[mu2/s])/2 - 
        (9*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + 
      G[0, 0, x]*(155/6 + (17*Log[mu2/s])/2 - (9*Log[mu2/s]^2)/2 + 
        (3*zeta[2])/2) + G[0, x]*(475/36 - (3*Log[mu2/s]^2)/2 - 6*zeta[2] + 
        Log[mu2/s]*(13/6 + 9*zeta[2]) - 6*zeta[3]) - 2*zeta[3] + 
      G[1, x]*(-475/36 + (3*Log[mu2/s]^2)/2 - (33*zeta[2])/2 + 
        Log[mu2/s]*(-13/6 + 18*zeta[2]) + 6*zeta[3]) + (81*zeta[4])/4) + 
    (-30377/864 - (22*G[1, 1, 1, x])/3 + 3*G[0, 0, 0, 0, x] - 
      6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
      6*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
      4*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 
      2*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 
      2*G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*
       (22/3 - 8*Log[mu2/s]) + G[1, 1, 0, x]*(22/3 - 8*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-6 - 2*Log[mu2/s]) + G[0, 0, 1, x]*
       (4/3 - 2*Log[mu2/s]) + G[0, 1, 0, x]*(4/3 - 2*Log[mu2/s]) - 
      8*G[0, 1, 1, x]*Log[mu2/s] + (5*Log[mu2/s]^3)/12 + (9*Log[mu2/s]^4)/8 + 
      G[0, 0, 0, x]*(-13/2 + 3*Log[mu2/s]) + 
      G[0, 1, x]*(-80/9 - (4*Log[mu2/s])/3 + 5*Log[mu2/s]^2 - 11*zeta[2]) + 
      G[1, 0, x]*(-80/9 - (4*Log[mu2/s])/3 + 5*Log[mu2/s]^2 - 9*zeta[2]) + 
      Log[mu2/s]^2*(-199/24 - (33*zeta[2])/4) + 
      G[1, 1, x]*(4*Log[mu2/s]^2 - 2*zeta[2]) + (272*zeta[2])/9 + 
      G[0, 0, x]*(43/36 + (31*Log[mu2/s])/6 - Log[mu2/s]^2/2 + 
        (11*zeta[2])/2) + G[0, x]*(3263/216 - (23*Log[mu2/s]^2)/12 - 
        (3*Log[mu2/s]^3)/2 - (209*zeta[2])/12 + Log[mu2/s]*
         (277/36 + (11*zeta[2])/2) - 7*zeta[3]) + 
      G[1, x]*(404/27 + (2*Log[mu2/s]^2)/3 - 3*Log[mu2/s]^3 - 22*zeta[2] + 
        Log[mu2/s]*(80/9 + 11*zeta[2]) - 2*zeta[3]) + (43*zeta[3])/3 + 
      Log[mu2/s]*(-2165/72 + (209*zeta[2])/12 + 9*zeta[3]) + 
      (501*zeta[4])/16)/x) + (-17/8 + ((3*I)/2)*Pi + 
    (((3*I)/2)*Pi*G[1, x] + (3*G[1, 1, x])/2)/x^2 + G[0, 0, 0, x]/2 + 
    (-1/2 + (2*I)*Pi)*G[0, 0, 1, x] - G[0, 1, 0, x]/2 + 
    (7 - (2*I)*Pi)*G[0, 1, 1, x] + G[1, 0, 0, x] + 
    (-1/2 - (2*I)*Pi)*G[1, 0, 1, x] - G[1, 1, 0, x]/2 + 
    (-13/2 + (2*I)*Pi)*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 
    2*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 2*G[1, 1, 1, 1, x] + 
    G[0, 0, x]*(-1/2 - I*Pi - Log[mu2/s]) + 
    G[1, 0, x]*(7/4 + I*Pi + Log[mu2/s]/2) - (3*Log[mu2/s])/4 - 
    Log[mu2/s]^2/4 + G[1, 1, x]*(5/2 - (7*I)*Pi - 2*zeta[2]) + 
    (1/4 - I*Pi)*zeta[2] + G[0, x]*(23/8 + ((5*I)/2)*Pi + (5*Log[mu2/s])/4 + 
      Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
    G[0, 1, x]*(7/4 + (7*I)*Pi + Log[mu2/s]/2 + 2*zeta[2]) + 
    G[1, x]*(-5/8 + ((7*I)/2)*Pi - (3*Log[mu2/s])/4 - Log[mu2/s]^2/4 + 
      (31*zeta[2])/4) + (2 - (2*I)*Pi)*zeta[3] + 
    x^2*((10*I)*Pi*G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
      G[0, 0, 1, 0, x] + 11*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] + 
      2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 13*G[0, 1, 1, 1, x] - 
      G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
      12*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] - 
      3*G[1, 1, 1, 0, x] + 13*G[1, 1, 1, 1, x] + 
      G[0, 1, 0, x]*((-2*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(3 - (2*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*((10*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-3/2 + (2*I)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, x]*(-3/2 - (10*I)*Pi + Log[mu2/s]) + 
      G[0, 1, 1, x]*(3/2 - (10*I)*Pi + Log[mu2/s]) + 
      G[0, 0, 0, x]*(-3/2 + (2*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, x]*(-11/4 - (3*I)*Pi - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 - 
        (13*zeta[2])/2) + G[0, 0, x]*(-11/4 - (3*I)*Pi - (3*Log[mu2/s])/2 - 
        Log[mu2/s]^2/2 - (9*zeta[2])/2) + (-33/4 - (9*I)*Pi)*zeta[2] - 
      (9*Log[mu2/s]*zeta[2])/2 - (3*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 0, x]*(11/4 + (3*I)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + 
        (3*zeta[2])/2) + G[0, 1, x]*(11/4 + (3*I)*Pi + (3*Log[mu2/s])/2 + 
        Log[mu2/s]^2/2 + (13*zeta[2])/2) + 
      G[0, x]*((3/2 + (2*I)*Pi)*zeta[2] + 3*Log[mu2/s]*zeta[2] - 4*zeta[3]) + 
      (-3 - (12*I)*Pi)*zeta[3] + G[1, x]*((3 - (2*I)*Pi)*zeta[2] + 
        4*zeta[3]) - (169*zeta[4])/4) + 
    (255/32 + ((3*I)/2)*Pi + (3/2 - (2*I)*Pi)*G[1, x] - 2*G[1, 1, x] + 
      3*G[0, 0, 0, 0, x] + G[0, 0, 0, x]*(-9/2 - 3*Log[mu2/s]) + 
      (3*Log[mu2/s]^3)/4 + Log[mu2/s]^4/8 + G[0, 0, x]*
       (25/4 + (9*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 - zeta[2]/2) + 
      Log[mu2/s]^2*(25/8 - zeta[2]/4) + (21*zeta[2])/4 + 
      Log[mu2/s]*(45/8 + (9*zeta[2])/4 - 6*zeta[3]) - (15*zeta[3])/2 + 
      G[0, x]*(-45/8 - (9*Log[mu2/s]^2)/4 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-25/4 + zeta[2]/2) - (9*zeta[2])/4 + 6*zeta[3]) - 
      (83*zeta[4])/16)/x - (11*zeta[4])/2 + 
    x*(G[0, 0, 0, x] + (-1 - (12*I)*Pi)*G[0, 0, 1, x] - G[0, 1, 0, x] + 
      (-10 + (12*I)*Pi)*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + 
      (-1 + (12*I)*Pi)*G[1, 0, 1, x] - G[1, 1, 0, x] + 
      (11 - (12*I)*Pi)*G[1, 1, 1, x] - 12*G[0, 0, 1, 1, x] + 
      12*G[0, 1, 1, 1, x] + 12*G[1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, x] + 
      G[0, 0, x]*(5/2 - (2*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, x]*(-1 + (2*I)*Pi + Log[mu2/s]) + 
      G[0, 1, x]*(-1 - (10*I)*Pi + Log[mu2/s] - 12*zeta[2]) + 
      G[1, x]*(-23/4 - (3*I)*Pi - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 - 
        (17*zeta[2])/2) + (-13/2 - (2*I)*Pi)*zeta[2] + 
      G[0, x]*(23/4 + (3*I)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + 
        (7*zeta[2])/2) + G[1, 1, x]*(-1/2 + (10*I)*Pi + 12*zeta[2]) + 
      (4 + (12*I)*Pi)*zeta[3] + 33*zeta[4]))/Nc^2 + 
  (Nf*(19/18 + ((10*I)/3)*Pi + ((6*I)*Pi*G[0, x] + 6*G[0, 0, x])/(1 - x) + 
     (-7/3 + (4*I)*Pi)*G[0, 1, x] + (16/3 - (4*I)*Pi)*G[1, 1, x] + 
     (8 + (8*I)*Pi)*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
     (4 - (8*I)*Pi)*G[0, 1, 0, x] + (-8 - (8*I)*Pi)*G[1, 0, 0, x] - 
     4*G[1, 0, 1, x] + (-4 + (8*I)*Pi)*G[1, 1, 0, x] + 8*G[0, 0, 0, 0, x] - 
     8*G[0, 1, 0, 0, x] - 8*G[1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, x] + 
     Log[mu2/s]/3 + G[0, 0, x]*(22/3 + (12*I)*Pi - 8*zeta[2]) + 
     (-6 + (4*I)*Pi)*zeta[2] + G[1, 0, x]*(-7/3 - (12*I)*Pi + 8*zeta[2]) + 
     G[0, x]*(35/18 + ((14*I)/3)*Pi - Log[mu2/s]/3 + 
       (-20 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
     (-4085/648 + ((8*I)/3)*Pi - ((4*I)/3)*Pi*G[1, 0, x] + 
       (-2 + ((4*I)/3)*Pi)*G[1, 1, x] + (2*G[0, 0, 0, x])/3 - 
       (8*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 + 
       G[0, 0, x]*(-19/9 - (2*Log[mu2/s])/3) - (19*Log[mu2/s]^2)/18 - 
       Log[mu2/s]^3/9 + G[1, x]*(8/3 - (2*I)*Pi - (4*zeta[2])/3) + 
       Log[mu2/s]*(-209/54 - (2*zeta[2])/3) + 
       G[0, x]*(209/54 + (19*Log[mu2/s])/9 + Log[mu2/s]^2/3 + 
         (2*zeta[2])/3) + (-23/18 + ((16*I)/3)*Pi)*zeta[2] - zeta[3]/9)/x + 
     (-20 - (8*I)*Pi)*zeta[3] + G[1, x]*(19/18 + ((10*I)/3)*Pi + 
       Log[mu2/s]/3 + (4 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
     x^2*((-10/3 + (16*I)*Pi)*G[0, 0, 0, x] + (4*G[0, 0, 1, x])/3 + 
       (4/3 - (16*I)*Pi)*G[0, 1, 0, x] + (2*G[0, 1, 1, x])/3 + 
       (8/3 - (16*I)*Pi)*G[1, 0, 0, x] - (2*G[1, 0, 1, x])/3 + 
       (-2/3 + (16*I)*Pi)*G[1, 1, 0, x] - (4*G[1, 1, 1, x])/3 + 
       16*G[0, 0, 0, 0, x] - 16*G[0, 1, 0, 0, x] - 16*G[1, 0, 0, 0, x] + 
       16*G[1, 1, 0, 0, x] + G[0, 1, x]*(-1/9 + ((4*I)/3)*Pi - 
         (2*Log[mu2/s])/3) + G[1, 1, x]*(1/9 - ((4*I)/3)*Pi + 
         (2*Log[mu2/s])/3) + G[0, 0, x]*(1/9 - ((4*I)/3)*Pi + 
         (2*Log[mu2/s])/3 - 16*zeta[2]) + (1/3 - (4*I)*Pi)*zeta[2] + 
       2*Log[mu2/s]*zeta[2] + G[1, 0, x]*(-1/9 + ((4*I)/3)*Pi - 
         (2*Log[mu2/s])/3 + 16*zeta[2]) + G[0, x]*((-2 + (16*I)*Pi)*zeta[2] - 
         16*zeta[3]) + (-4/3 - (16*I)*Pi)*zeta[3] + 
       G[1, x]*((-16*I)*Pi*zeta[2] + 16*zeta[3]) - 112*zeta[4]) - 
     56*zeta[4] + x*((4/3 - (4*I)*Pi)*G[0, 1, x] + (-10/3 + (4*I)*Pi)*
        G[1, 1, x] + (-8 - (24*I)*Pi)*G[0, 0, 0, x] - 4*G[0, 0, 1, x] + 
       (-4 + (24*I)*Pi)*G[0, 1, 0, x] + (8 + (24*I)*Pi)*G[1, 0, 0, x] + 
       4*G[1, 0, 1, x] + (4 - (24*I)*Pi)*G[1, 1, 0, x] - 
       24*G[0, 0, 0, 0, x] + 24*G[0, 1, 0, 0, x] + 24*G[1, 0, 0, 0, x] - 
       24*G[1, 1, 0, 0, x] + G[1, 0, x]*(4/3 + (12*I)*Pi - 24*zeta[2]) + 
       (10 - (4*I)*Pi)*zeta[2] + G[0, 0, x]*(2/3 - (12*I)*Pi + 24*zeta[2]) + 
       G[1, x]*(-11/9 - ((4*I)/3)*Pi + (2*Log[mu2/s])/3 + 
         (-4 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (20 + (24*I)*Pi)*zeta[3] + 
       G[0, x]*(11/9 + ((4*I)/3)*Pi - (2*Log[mu2/s])/3 + 
         (20 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 168*zeta[4])))/Nc + 
  e*(-4501/108 + (8*I)*Pi + 48*G[0, 0, 0, 0, 0, x] - 30*G[0, 0, 0, 0, 1, x] - 
    30*G[0, 0, 0, 1, 0, x] + 9*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 0, 0, x] + 
    31*G[0, 0, 1, 0, 1, x] + 31*G[0, 0, 1, 1, 0, x] + 9*G[0, 0, 1, 1, 1, x] - 
    32*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] + 
    57*G[0, 1, 0, 1, 1, x] - 24*G[0, 1, 1, 0, 0, x] + 
    61*G[0, 1, 1, 0, 1, x] + 61*G[0, 1, 1, 1, 0, x] - 
    43*G[0, 1, 1, 1, 1, x] - 18*G[1, 0, 0, 0, 0, x] - 
    42*G[1, 0, 0, 0, 1, x] - 42*G[1, 0, 0, 1, 0, x] + 
    20*G[1, 0, 0, 1, 1, x] + 34*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
    2*G[1, 0, 1, 1, 0, x] + 48*G[1, 0, 1, 1, 1, x] - 19*G[1, 1, 0, 0, 0, x] + 
    13*G[1, 1, 0, 0, 1, x] + 13*G[1, 1, 0, 1, 0, x] + 
    49*G[1, 1, 0, 1, 1, x] + 22*G[1, 1, 1, 0, 0, x] - 
    16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] - 
    170*G[1, 1, 1, 1, 1, x] + G[1, 0, 1, 1, x]*(-12 - (8*I)*Pi - 
      58*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-59 - (30*I)*Pi - 48*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(-97/2 + (2*I)*Pi - 38*Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(-39/2 - (28*I)*Pi - 34*Log[mu2/s]) + 
    G[1, 1, 0, 1, x]*(-39/2 + (28*I)*Pi - 34*Log[mu2/s]) + 
    G[0, 1, 1, 0, x]*(15/2 + (8*I)*Pi - 29*Log[mu2/s]) + 
    G[0, 1, 0, 1, x]*(15/2 + (30*I)*Pi - 29*Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(5/2 - (6*I)*Pi - 24*Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*(-8 - (4*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 0, 1, x]*(35/2 - (16*I)*Pi + 6*Log[mu2/s]) + 
    G[1, 0, 1, 0, x]*(35/2 + (42*I)*Pi + 6*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(-19/2 - (30*I)*Pi + 30*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(20 + (4*I)*Pi + 34*Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(31 + (18*I)*Pi + 39*Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(31 + (38*I)*Pi + 39*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(83/2 - (48*I)*Pi + 138*Log[mu2/s]) + 
    ((3*I)*Pi*G[0, 1, x] + 3*G[0, 1, 1, x] - 6*G[1, 1, 1, x] + 
      G[1, 1, x]*(15/4 - (3*I)*Pi + 3*Log[mu2/s]) + 
      G[1, x]*(((15*I)/4)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]))/x^2 + 
    G[0, 1, 1, x]*(-40/3 + (34*I)*Pi + (24 - (8*I)*Pi)*Log[mu2/s] + 
      (45*Log[mu2/s]^2)/2 - (307*zeta[2])/2) + 
    G[0, 0, 0, x]*(139/6 + (3*I)*Pi + (31 + (24*I)*Pi)*Log[mu2/s] + 
      (33*Log[mu2/s]^2)/2 - (171*zeta[2])/2) + 
    G[1, 1, 0, x]*(93/2 + (8*I)*Pi + (71/2 + (10*I)*Pi)*Log[mu2/s] + 
      21*Log[mu2/s]^2 - 44*zeta[2]) + G[1, 1, 1, x]*
     (13/2 - (10*I)*Pi + (-32 + (56*I)*Pi)*Log[mu2/s] - 24*Log[mu2/s]^2 - 
      11*zeta[2]) + Log[mu2/s]^3*(2/3 - 6*zeta[2]) + 
    G[0, 0, 1, x]*(-289/6 - (53*I)*Pi + (-71/2 - (38*I)*Pi)*Log[mu2/s] - 
      (39*Log[mu2/s]^2)/2 + (51*zeta[2])/2) + 
    G[1, 0, 1, x]*(93/2 + (41*I)*Pi + (71/2 - (10*I)*Pi)*Log[mu2/s] + 
      21*Log[mu2/s]^2 + 40*zeta[2]) + G[0, 1, 0, x]*
     (-289/6 - (8*I)*Pi + (-71/2 - (34*I)*Pi)*Log[mu2/s] - 
      (39*Log[mu2/s]^2)/2 + (101*zeta[2])/2) + 
    G[1, 0, 0, x]*(-17 - (15*I)*Pi - 23*Log[mu2/s] - 18*Log[mu2/s]^2 + 
      115*zeta[2]) + G[1, 0, x]*(-445/36 + ((77*I)/2)*Pi + 
      (31/4 + (15*I)*Pi)*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
      Log[mu2/s]*(9 + (28*I)*Pi - 116*zeta[2]) + (-583/4 - (135*I)*Pi)*
       zeta[2] - 41*zeta[3]) + G[0, 1, x]*(-445/36 - ((105*I)/2)*Pi + 
      (31/4 + (15*I)*Pi)*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
      (-185/4 - (57*I)*Pi)*zeta[2] + Log[mu2/s]*(9 + (4*I)*Pi + 26*zeta[2]) - 
      14*zeta[3]) + G[1, 1, x]*(-1915/36 + (23*I)*Pi + 
      (-63/4 - (21*I)*Pi)*Log[mu2/s]^2 - 6*Log[mu2/s]^3 + 
      (199/4 + (31*I)*Pi)*zeta[2] + Log[mu2/s]*(-30 - (28*I)*Pi + 
        93*zeta[2]) - 6*zeta[3]) + Log[mu2/s]^2*
     (-7/4 + (-129/4 - (27*I)*Pi)*zeta[2] - (3*zeta[3])/2) + 
    (107/3 + (20*I)*Pi)*zeta[3] + G[0, 0, x]*(587/12 - (9*I)*Pi + 
      (1/4 - (9*I)*Pi)*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
      (-37/4 - (19*I)*Pi)*zeta[2] + Log[mu2/s]*(16 - (4*I)*Pi + 51*zeta[2]) + 
      4*zeta[3]) + zeta[2]*(-1153/18 - (21*I)*Pi + (57*zeta[3])/2) + 
    G[0, x]*(-997/54 + (20*I)*Pi + (-8/3 + (2*I)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(-10 - 18*zeta[2]) + (169/3 + (7*I)*Pi)*zeta[2] + 
      (299/6 + (20*I)*Pi)*zeta[3] + Log[mu2/s]*(-149/9 + (5*I)*Pi + 
        (65/2 + (20*I)*Pi)*zeta[2] + 15*zeta[3]) - (45*zeta[4])/2) + 
    (2181/8 - (53*I)*Pi)*zeta[4] + ((I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x]/2 + 
      (-3 - (6*I)*Pi)*G[0, 0, 1, x] - 3*G[0, 1, 0, x] + G[1, 0, 0, x]/2 - 
      G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - 
      7*G[0, 0, 1, 1, x] + G[0, 0, x]*(-31/4 - ((7*I)/2)*Pi - 2*zeta[2]) - 
      ((7*I)/2)*Pi*zeta[2] + G[0, 1, x]*((-3*I)*Pi + 5*zeta[2]) + 
      (7/2 - (6*I)*Pi)*zeta[3] + G[0, x]*(((-31*I)/4)*Pi + (31*zeta[2])/2 + 
        zeta[3]) + (49*zeta[4])/4)/(1 - x) + 
    G[1, x]*(2461/54 - ((85*I)/2)*Pi + (8/3 - (2*I)*Pi)*Log[mu2/s]^3 + 
      (-85/6 + (15*I)*Pi)*zeta[2] + Log[mu2/s]^2*(8 + (27*zeta[2])/2) + 
      (-58/3 + (122*I)*Pi)*zeta[3] + Log[mu2/s]*(415/18 - (5*I)*Pi + 
        (39/2 + (76*I)*Pi)*zeta[2] + 18*zeta[3]) + (767*zeta[4])/4) + 
    Log[mu2/s]*(-172/9 + (3*I)*Pi + (-182/3 - (26*I)*Pi)*zeta[2] + 
      (19/2 - (22*I)*Pi)*zeta[3] + (437*zeta[4])/2) + 
    Nc*Nf*(1357/108 + 14*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
      6*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] - 
      2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
      4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] - 
      6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-83/3 - 12*Log[mu2/s]) + G[0, 0, 0, x]*
       (1/3 - 8*Log[mu2/s]) + G[0, 0, 1, x]*(-20/3 + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-20/3 + 2*Log[mu2/s]) + G[0, 1, 1, x]*
       (18 + 4*Log[mu2/s]) + G[1, 0, 1, x]*(34/3 + 6*Log[mu2/s]) + 
      G[1, 1, 0, x]*(34/3 + 6*Log[mu2/s]) + G[1, 0, x]*
       (-481/18 - (34*Log[mu2/s])/3 - 3*Log[mu2/s]^2 - 5*zeta[2]) + 
      (1153*zeta[2])/18 + G[1, 1, x]*(755/18 + (49*Log[mu2/s])/3 + 
        3*Log[mu2/s]^2 + 7*zeta[2]) + Log[mu2/s]^2*(1/2 + 9*zeta[2]) + 
      G[0, 1, x]*(-481/18 - (34*Log[mu2/s])/3 - 3*Log[mu2/s]^2 + 
        11*zeta[2]) + G[0, 0, x]*(25/2 + (19*Log[mu2/s])/3 + 3*Log[mu2/s]^2 + 
        17*zeta[2]) + G[1, x]*(-3755/108 - (5*Log[mu2/s]^2)/2 + 
        Log[mu2/s]*(-137/9 - 14*zeta[2]) - (91*zeta[2])/6 - 12*zeta[3]) + 
      (17*zeta[3])/3 + Log[mu2/s]*(43/9 + (92*zeta[2])/3 + 2*zeta[3]) + 
      G[0, x]*(3239/108 + (5*Log[mu2/s]^2)/2 + Log[mu2/s]*
         (128/9 - 10*zeta[2]) + (9*zeta[2])/2 + 10*zeta[3]) + 
      x*(-14*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] - 
        4*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
        2*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
        4*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 1, x] + 
        6*G[1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*
         (-53/3 - 6*Log[mu2/s]) + G[1, 1, 0, x]*(-53/3 - 6*Log[mu2/s]) + 
        G[0, 1, 1, x]*(-58/3 - 4*Log[mu2/s]) + G[0, 0, 1, x]*
         (5/3 - 2*Log[mu2/s]) + G[0, 1, 0, x]*(5/3 - 2*Log[mu2/s]) + 
        G[0, 0, 0, x]*(14 + 8*Log[mu2/s]) + G[1, 1, 1, x]*
         (112/3 + 12*Log[mu2/s]) + G[0, 0, x]*(-673/18 - (47*Log[mu2/s])/3 - 
          3*Log[mu2/s]^2 - 17*zeta[2]) + G[0, 1, x]*
         (839/18 + (53*Log[mu2/s])/3 + 3*Log[mu2/s]^2 - 11*zeta[2]) + 
        G[1, 1, x]*(-335/6 - (59*Log[mu2/s])/3 - 3*Log[mu2/s]^2 - 
          7*zeta[2]) - (2389*zeta[2])/18 - 9*Log[mu2/s]^2*zeta[2] + 
        G[1, 0, x]*(839/18 + (53*Log[mu2/s])/3 + 3*Log[mu2/s]^2 + 
          5*zeta[2]) + G[0, x]*(-650/27 - Log[mu2/s]^2 + (40*zeta[2])/3 + 
          Log[mu2/s]*(-83/9 + 10*zeta[2]) - 10*zeta[3]) + 
        Log[mu2/s]*((-155*zeta[2])/3 - 2*zeta[3]) - (17*zeta[3])/3 + 
        G[1, x]*(650/27 + Log[mu2/s]^2 + (100*zeta[2])/3 + 
          Log[mu2/s]*(83/9 + 14*zeta[2]) + 12*zeta[3]) - 49*zeta[4]) + 
      (14063/1296 - 10*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
        4*G[0, 0, 1, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
        4*G[0, 1, 1, 1, x] - (4*G[1, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 1, x])/
         3 + (4*G[1, 0, 1, 0, x])/3 + (8*G[1, 0, 1, 1, x])/3 + 
        4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
        G[0, 0, 1, x]*(-40/9 - 4*Log[mu2/s]) + G[0, 1, 0, x]*
         (-40/9 - 4*Log[mu2/s]) + G[1, 0, 1, x]*(-40/9 - 4*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-40/9 - 4*Log[mu2/s]) + (29*Log[mu2/s]^3)/18 + 
        Log[mu2/s]^4/4 + G[1, 1, 1, x]*(40/9 + 4*Log[mu2/s]) + 
        G[0, 0, 0, x]*(11/3 + 6*Log[mu2/s]) + G[0, 0, x]*
         (79/27 + (7*Log[mu2/s])/9 - Log[mu2/s]^2 - 13*zeta[2]) + 
        G[0, 1, x]*(112/27 + (40*Log[mu2/s])/9 + 2*Log[mu2/s]^2 - 
          (38*zeta[2])/3) + G[1, 0, x]*(112/27 + (40*Log[mu2/s])/9 + 
          2*Log[mu2/s]^2 - (22*zeta[2])/3) + Log[mu2/s]^2*
         (101/18 - (43*zeta[2])/6) - (1255*zeta[2])/108 - 
        (28*G[1, 1, x]*zeta[2])/3 + Log[mu2/s]*(1295/108 - (263*zeta[2])/18 - 
          (32*zeta[3])/3) + G[0, x]*(-2573/324 - (47*Log[mu2/s]^2)/18 - 
          Log[mu2/s]^3/3 + (27*zeta[2])/2 + Log[mu2/s]*
           (-191/27 + (41*zeta[2])/3) - (4*zeta[3])/3) - (197*zeta[3])/9 + 
        G[1, x]*(-328/81 - (20*Log[mu2/s]^2)/9 - (2*Log[mu2/s]^3)/3 + 
          (130*zeta[2])/9 + Log[mu2/s]*(-112/27 + (38*zeta[2])/3) + 
          (40*zeta[3])/3) - (235*zeta[4])/12)/x + 49*zeta[4] + 
      (4*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
        4*G[0, 0, 1, 1, x] + 8*G[0, 0, x]*zeta[2] + 4*G[0, 1, x]*zeta[2] - 
        4*G[0, x]*zeta[3] + 17*zeta[4])/(1 - x) + 
      x^2*((16*G[0, 0, 0, 0, x])/3 - (8*G[0, 0, 0, 1, x])/3 - 
        (8*G[0, 0, 1, 0, x])/3 + 2*G[0, 0, 1, 1, x] - (2*G[0, 1, 0, 1, x])/
         3 - (2*G[0, 1, 1, 0, x])/3 - (2*G[0, 1, 1, 1, x])/3 - 
        2*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 
        4*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
        6*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-154/9 - 4*Log[mu2/s]) + 
        G[0, 0, 0, x]*(-32/3 - (8*Log[mu2/s])/3) + G[0, 0, 1, x]*
         (19/9 + (2*Log[mu2/s])/3) + G[0, 1, 0, x]*
         (19/9 + (2*Log[mu2/s])/3) + G[0, 1, 1, x]*
         (58/9 + (4*Log[mu2/s])/3) + G[1, 0, 1, x]*(77/9 + 2*Log[mu2/s]) + 
        G[1, 1, 0, x]*(77/9 + 2*Log[mu2/s]) + G[1, 0, x]*
         (-593/27 - (77*Log[mu2/s])/9 - Log[mu2/s]^2 - 3*zeta[2]) + 
        (593*zeta[2])/9 + 3*Log[mu2/s]^2*zeta[2] + 
        G[1, 1, x]*(593/27 + (77*Log[mu2/s])/9 + Log[mu2/s]^2 + 
          (5*zeta[2])/3) + G[0, 1, x]*(-593/27 - (77*Log[mu2/s])/9 - 
          Log[mu2/s]^2 + (13*zeta[2])/3) + G[0, 0, x]*
         (593/27 + (77*Log[mu2/s])/9 + Log[mu2/s]^2 + 7*zeta[2]) + 
        G[1, x]*((-173*zeta[2])/9 - (14*Log[mu2/s]*zeta[2])/3 - 
          (16*zeta[3])/3) + Log[mu2/s]*((77*zeta[2])/3 + (2*zeta[3])/3) + 
        (19*zeta[3])/9 + G[0, x]*((-115*zeta[2])/9 - (10*Log[mu2/s]*zeta[2])/
           3 + (14*zeta[3])/3) + (131*zeta[4])/6)) + 
    x*((-125/2 + (42*I)*Pi)*G[0, 1, 1, 1, x] - 48*G[0, 0, 0, 0, 0, x] + 
      54*G[0, 0, 0, 0, 1, x] + 54*G[0, 0, 0, 1, 0, x] - 
      3*G[0, 0, 0, 1, 1, x] + 24*G[0, 0, 1, 0, 0, x] - 
      15*G[0, 0, 1, 0, 1, x] - 15*G[0, 0, 1, 1, 0, x] - 
      27*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 0, x] - 
      6*G[0, 1, 0, 0, 1, x] - 6*G[0, 1, 0, 1, 0, x] - 
      69*G[0, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 0, 0, x] - 
      33*G[0, 1, 1, 0, 1, x] - 33*G[0, 1, 1, 1, 0, x] + 
      75*G[0, 1, 1, 1, 1, x] + 42*G[1, 0, 0, 0, 0, x] + 
      18*G[1, 0, 0, 0, 1, x] + 18*G[1, 0, 0, 1, 0, x] - 
      36*G[1, 0, 0, 1, 1, x] - 30*G[1, 0, 1, 0, 0, x] - 
      18*G[1, 0, 1, 0, 1, x] - 18*G[1, 0, 1, 1, 0, x] + 
      3*G[1, 1, 0, 0, 0, x] - 9*G[1, 1, 0, 0, 1, x] - 9*G[1, 1, 0, 1, 0, x] - 
      27*G[1, 1, 0, 1, 1, x] - 18*G[1, 1, 1, 0, 0, x] - 
      12*G[1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 0, x] + 
      108*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(25/2 - (6*I)*Pi - 
        102*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-45 - 51*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-45 - (42*I)*Pi - 51*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-73/2 + (18*I)*Pi - 42*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-51 - (12*I)*Pi - 30*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(11 + 6*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       (-27/2 - (12*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (-27/2 - (42*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (29/2 + (12*I)*Pi + 21*Log[mu2/s]) + G[0, 1, 0, 1, x]*
       (29/2 - (54*I)*Pi + 21*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (161/2 + 42*Log[mu2/s]) + G[1, 1, 0, 1, x]*(53/2 + (6*I)*Pi + 
        42*Log[mu2/s]) + G[1, 1, 1, 0, x]*(53/2 + (12*I)*Pi + 
        42*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-21 + (24*I)*Pi + 42*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(102 + (54*I)*Pi + 48*Log[mu2/s]) + 
      G[0, 0, 1, x]*(248/3 + (81*I)*Pi + (91/2 + (30*I)*Pi)*Log[mu2/s] + 
        (39*Log[mu2/s]^2)/2 - (111*zeta[2])/2) + 
      G[0, 1, 0, x]*(248/3 + (9*I)*Pi + (91/2 + (30*I)*Pi)*Log[mu2/s] + 
        (39*Log[mu2/s]^2)/2 - (93*zeta[2])/2) + G[1, 0, 0, x]*
       (161/2 - (5*I)*Pi + 45*Log[mu2/s] + 18*Log[mu2/s]^2 - 15*zeta[2]) + 
      6*Log[mu2/s]^3*zeta[2] + G[1, 1, 1, x]*(-427/6 + (71*I)*Pi + 
        (32 - (12*I)*Pi)*Log[mu2/s] + 24*Log[mu2/s]^2 + 9*zeta[2]) + 
      G[1, 1, 0, x]*(-205/6 + (3*I)*Pi + (-69/2 + (6*I)*Pi)*Log[mu2/s] - 
        21*Log[mu2/s]^2 + 12*zeta[2]) + G[1, 0, 1, x]*(-205/6 - (69*I)*Pi + 
        (-69/2 + (6*I)*Pi)*Log[mu2/s] - 21*Log[mu2/s]^2 + 12*zeta[2]) + 
      G[0, 0, 0, x]*(-118 - (7*I)*Pi + (-64 - (36*I)*Pi)*Log[mu2/s] - 
        (33*Log[mu2/s]^2)/2 + (27*zeta[2])/2) + G[0, 1, 1, x]*
       (35/3 - (83*I)*Pi + (-35 - (24*I)*Pi)*Log[mu2/s] - 
        (45*Log[mu2/s]^2)/2 + (267*zeta[2])/2) + 
      G[0, 0, x]*(395/36 - ((33*I)/2)*Pi + (45/4 + (9*I)*Pi)*Log[mu2/s]^2 + 
        2*Log[mu2/s]^3 + (155/4 + (63*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(113/6 + (4*I)*Pi + 21*zeta[2]) - 4*zeta[3]) + 
      (-17/2 - (50*I)*Pi)*zeta[3] + G[1, 0, x]*(-3073/36 + ((27*I)/2)*Pi + 
        (-29/4 - (9*I)*Pi)*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
        (165/4 + (81*I)*Pi)*zeta[2] + Log[mu2/s]*(-197/6 - (4*I)*Pi + 
          6*zeta[2]) + zeta[3]) + Log[mu2/s]^2*((123/4 + (27*I)*Pi)*zeta[2] + 
        (3*zeta[3])/2) + G[1, 1, x]*(639/4 - ((117*I)/2)*Pi + 
        (13/4 + (9*I)*Pi)*Log[mu2/s]^2 + 2*Log[mu2/s]^3 + 
        Log[mu2/s]*(281/6 + (4*I)*Pi - 93*zeta[2]) + (-305/4 - (3*I)*Pi)*
         zeta[2] + 14*zeta[3]) + G[0, 1, x]*(-3073/36 + ((123*I)/2)*Pi + 
        (-29/4 - (9*I)*Pi)*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
        (219/4 + (39*I)*Pi)*zeta[2] + Log[mu2/s]*(-197/6 - (4*I)*Pi + 
          12*zeta[2]) + 46*zeta[3]) + zeta[2]*(12335/36 - ((91*I)/2)*Pi + 
        (255*zeta[3])/2) + G[1, x]*(-2312/27 + (35*I)*Pi + 
        (4*Log[mu2/s]^3)/3 + (-7 - (17*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-4 + (45*zeta[2])/2) + Log[mu2/s]*(-709/18 + (6*I)*Pi + 
          (39/2 - (42*I)*Pi)*zeta[2] - 6*zeta[3]) + (94/3 - (48*I)*Pi)*
         zeta[3] - (489*zeta[4])/4) + (-2219/8 + (210*I)*Pi)*zeta[4] + 
      Log[mu2/s]*((793/6 + (20*I)*Pi)*zeta[2] + (17/2 + (30*I)*Pi)*zeta[3] + 
        (21*zeta[4])/2) + G[0, x]*(2312/27 - (35*I)*Pi - (4*Log[mu2/s]^3)/3 + 
        Log[mu2/s]^2*(4 - 18*zeta[2]) + (-775/6 - (23*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(709/18 - (6*I)*Pi + (-125/2 - (66*I)*Pi)*zeta[2] - 
          15*zeta[3]) + (-299/6 - (96*I)*Pi)*zeta[3] + (105*zeta[4])/2) - 
      87*zeta[5]) + 91*zeta[5] + x^2*((101/3 - (4*I)*Pi)*G[0, 1, 1, 1, x] + 
      12*G[0, 0, 0, 0, 0, x] - 18*G[0, 0, 0, 0, 1, x] - 
      18*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 1, x] - 
      8*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] + 
      8*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
      10*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] + 
      12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] - 
      16*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, x] + 
      2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 1, x] - 
      2*G[1, 0, 1, 0, 0, x] + 6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] - 
      8*G[1, 0, 1, 1, 1, x] - 8*G[1, 1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 1, x] + 
      8*G[1, 1, 0, 1, 0, x] - 6*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 0, x] - 
      18*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, x]*(-112/3 - 12*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-5 - (2*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(-5 - (8*I)*Pi - 10*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-1/3 + (2*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-1/3 - (4*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(17/3 - (2*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(17/3 + (4*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(112/3 - (6*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-173/3 - (10*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(37/3 + (4*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(28 + (6*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(17 + (2*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(17 + (8*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-51 + (10*I)*Pi + 28*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-347/18 + (34*I)*Pi + (2/3 + (4*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 - 30*zeta[2]) + G[1, 1, 0, x]*(-128/9 - (2*I)*Pi + 
        (3 + (4*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 - 27*zeta[2]) + 
      G[1, 0, 1, x]*(-128/9 + (46*I)*Pi + (3 + (4*I)*Pi)*Log[mu2/s] + 
        7*Log[mu2/s]^2 - 23*zeta[2]) + 4*Log[mu2/s]^3*zeta[2] + 
      G[1, 1, 1, x]*(1421/18 - (43*I)*Pi + (13 - (4*I)*Pi)*Log[mu2/s] - 
        11*Log[mu2/s]^2 + 3*zeta[2]) + G[1, 0, 0, x]*
       (-101/2 - I*Pi + (-19 - (4*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 
        5*zeta[2]) + G[0, 1, 0, x]*(-409/9 + (11*I)*Pi + 
        (-50/3 - (4*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 6*zeta[2]) + 
      G[0, 0, 0, x]*(661/6 - (8*I)*Pi + (98/3 + (4*I)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 + 10*zeta[2]) + G[0, 0, 1, x]*(-409/9 - (37*I)*Pi + 
        (-50/3 - (4*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 14*zeta[2]) + 
      zeta[2]*(-5707/18 + (69*I)*Pi - 21*zeta[3]) + 
      G[0, 1, x]*(5707/54 - (23*I)*Pi + 5*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + 
        (-80/3 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*(751/18 - (6*I)*Pi + 
          8*zeta[2]) - (10*zeta[3])/3) + G[1, 1, x]*(-5707/54 + (23*I)*Pi - 
        5*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + (44/3 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-751/18 + (6*I)*Pi + 22*zeta[2]) - (2*zeta[3])/3) + 
      (91/18 + (60*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-15*zeta[2] + zeta[3]) + 
      G[0, 0, x]*(-5707/54 + (23*I)*Pi - 5*Log[mu2/s]^2 + 
        (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(-751/18 + (6*I)*Pi - 10*zeta[2]) + 
        (-116/3 - (10*I)*Pi)*zeta[2] + (4*zeta[3])/3) + 
      G[1, 0, x]*(5707/54 - (23*I)*Pi + 5*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + 
        (-4/3 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*(751/18 - (6*I)*Pi + 
          16*zeta[2]) + (14*zeta[3])/3) + Log[mu2/s]*
       ((-751/6 + (18*I)*Pi)*zeta[2] + (7*zeta[3])/3 - 32*zeta[4]) + 
      (511/6 - ((19*I)/2)*Pi)*zeta[4] + 
      G[0, x]*((946/9 - (20*I)*Pi)*zeta[2] - 3*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*((91/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + (35*zeta[3])/3 + 
        12*zeta[4]) + G[1, x]*((665/9 - (7*I)*Pi)*zeta[2] - 
        12*Log[mu2/s]^2*zeta[2] - 17*zeta[3] + Log[mu2/s]*
         ((32/3 - (4*I)*Pi)*zeta[2] + 2*zeta[3]) + 36*zeta[4]) + 
      14*zeta[5]) + (514415/3888 + ((27*I)/4)*Pi - 40*G[0, 0, 0, 0, 0, x] + 
      20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
      24*G[0, 0, 0, 1, 1, x] + 18*G[0, 0, 1, 0, 0, x] - 
      22*G[0, 0, 1, 0, 1, x] - 22*G[0, 0, 1, 1, 0, x] - 
      2*G[0, 0, 1, 1, 1, x] + 10*G[0, 1, 0, 0, 0, x] + 
      8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 
      30*G[0, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
      34*G[0, 1, 1, 0, 1, x] - 34*G[0, 1, 1, 1, 0, x] + 
      36*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, x] + 
      28*G[1, 0, 0, 0, 1, x] + 28*G[1, 0, 0, 1, 0, x] - 
      20*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] - 
      4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
      42*G[1, 1, 0, 0, 0, x] - 22*G[1, 1, 0, 0, 1, x] - 
      22*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 0, 1, 1, x] - 
      2*G[1, 1, 1, 0, 0, x] - 28*G[1, 1, 1, 0, 1, x] - 
      28*G[1, 1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(-24 - (4*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-18 - (24*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-18 - (24*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-15 - 18*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       ((4*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-6 + (24*I)*Pi - 
        10*Log[mu2/s]) + G[1, 0, 0, 1, x]*(-9 - 8*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-9 - (20*I)*Pi - 8*Log[mu2/s]) + 
      24*G[0, 0, 1, 1, x]*Log[mu2/s] - (49*Log[mu2/s]^4)/24 - 
      Log[mu2/s]^5/2 + G[0, 1, 1, 1, x]*(3 + (4*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(23 + 20*Log[mu2/s]) + G[0, 1, 0, 1, x]*
       (-3 + 22*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-3 + (4*I)*Pi + 
        22*Log[mu2/s]) + G[1, 0, 1, 1, x]*(6 + (28*I)*Pi + 30*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-9 + (4*I)*Pi + 34*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(-9 - (12*I)*Pi + 34*Log[mu2/s]) + 
      G[0, 1, 0, x]*(24 + (18 + (24*I)*Pi)*Log[mu2/s] + 10*Log[mu2/s]^2 - 
        86*zeta[2]) + G[1, 0, 0, x]*(16 + 15*Log[mu2/s] + 9*Log[mu2/s]^2 - 
        77*zeta[2]) + G[1, 0, 1, x]*(8 + 3*Log[mu2/s] - 11*Log[mu2/s]^2 - 
        13*zeta[2]) + G[0, 0, 1, x]*(24 + (18 + (24*I)*Pi)*Log[mu2/s] + 
        10*Log[mu2/s]^2 - 10*zeta[2]) + Log[mu2/s]^3*
       (-379/54 - (20*zeta[2])/3) + G[0, 0, 0, x]*(-269/9 - 5*Log[mu2/s] + 
        52*zeta[2]) + G[1, 1, 1, x]*(23/2 - (18*I)*Pi + 
        (15 - (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 75*zeta[2]) + 
      G[0, 1, 1, x]*(-7/2 - 12*Log[mu2/s]^2 + 80*zeta[2]) + 
      G[1, 1, 0, x]*(8 - (6*I)*Pi + (3 - (4*I)*Pi)*Log[mu2/s] - 
        11*Log[mu2/s]^2 + 97*zeta[2]) + G[1, 1, x]*(-33/4 + ((31*I)/2)*Pi + 
        4*Log[mu2/s]^3 + Log[mu2/s]*(-4 + (18*I)*Pi - 80*zeta[2]) + 
        9*zeta[2] - 38*zeta[3]) - (1907*zeta[3])/27 + 
      G[0, 0, x]*(1825/54 - (13*Log[mu2/s]^2)/2 - (10*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(53/9 - 48*zeta[2]) + (53*zeta[2])/2 + (14*zeta[3])/3) + 
      G[0, 1, x]*(-16 - ((7*I)/2)*Pi + (-9 - (12*I)*Pi)*Log[mu2/s]^2 - 
        (10*Log[mu2/s]^3)/3 + (12 + (48*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-24 + 10*zeta[2]) + (14*zeta[3])/3) + 
      Log[mu2/s]^2*(97/108 + (65*zeta[2])/4 + 7*zeta[3]) + 
      G[1, 0, x]*(-16 + (-9 - (12*I)*Pi)*Log[mu2/s]^2 - (10*Log[mu2/s]^3)/3 + 
        (36 + (100*I)*Pi)*zeta[2] + Log[mu2/s]*(-24 + 86*zeta[2]) + 
        (44*zeta[3])/3) + zeta[2]*(2569/54 + (437*zeta[3])/6) + 
      G[1, x]*(27/4 - ((21*I)/4)*Pi + (3 + (4*I)*Pi)*Log[mu2/s]^3 + 
        (5*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(12 - 5*zeta[2]) + 
        (-79/2 - (12*I)*Pi)*zeta[2] + Log[mu2/s]*(19 - (4*I)*Pi + 
          (-48 - (48*I)*Pi)*zeta[2] - (14*zeta[3])/3) + 
        (-21 - (100*I)*Pi)*zeta[3] - (1031*zeta[4])/4) + 
      G[0, x]*(-21839/324 + (31*Log[mu2/s]^3)/6 + (5*Log[mu2/s]^4)/3 - 
        (452*zeta[2])/9 + Log[mu2/s]^2*(163/18 + 22*zeta[2]) + 
        Log[mu2/s]*(-961/54 - (59*zeta[2])/2 - (28*zeta[3])/3) + 
        (43*zeta[3])/3 - (19*zeta[4])/2) - (283*zeta[4])/8 + 
      Log[mu2/s]*(21839/324 + (3*I)*Pi + (488*zeta[2])/9 - (43*zeta[3])/3 + 
        (33*zeta[4])/4) + (121*zeta[5])/2)/x + 
    Nc^2*(-16807/432 + 30*G[0, 0, 0, 0, 0, x] - 54*G[0, 0, 0, 0, 1, x] - 
      54*G[0, 0, 0, 1, 0, x] + 33*G[0, 0, 0, 1, 1, x] - 
      60*G[0, 0, 1, 0, 0, x] + 39*G[0, 0, 1, 0, 1, x] + 
      39*G[0, 0, 1, 1, 0, x] - 9*G[0, 0, 1, 1, 1, x] - 
      48*G[0, 1, 0, 0, 0, x] + 18*G[0, 1, 0, 0, 1, x] + 
      18*G[0, 1, 0, 1, 0, x] + 21*G[0, 1, 0, 1, 1, x] - 
      6*G[0, 1, 1, 0, 0, x] + 45*G[0, 1, 1, 0, 1, x] + 
      45*G[0, 1, 1, 1, 0, x] - 57*G[0, 1, 1, 1, 1, x] - 
      54*G[1, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, x] + 
      24*G[1, 0, 0, 1, 0, x] + 6*G[1, 0, 0, 1, 1, x] + 
      18*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
      12*G[1, 0, 1, 1, 0, x] - 6*G[1, 0, 1, 1, 1, x] + 
      9*G[1, 1, 0, 0, 0, x] + 21*G[1, 1, 0, 0, 1, x] + 
      21*G[1, 1, 0, 1, 0, x] - 15*G[1, 1, 0, 1, 1, x] + 
      48*G[1, 1, 1, 0, 0, x] - 42*G[1, 1, 1, 0, 1, x] - 
      42*G[1, 1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 0, 1, x]*(7/2 - 39*Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (7/2 - 39*Log[mu2/s]) + G[1, 0, 0, 1, x]*(-85/2 - 30*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-85/2 - 30*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (-37 - 30*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-31 - 30*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(66 - 6*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (66 - 6*Log[mu2/s]) + G[1, 0, 1, 1, x]*(143/2 - 6*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(14 + 12*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (39/2 + 21*Log[mu2/s]) + G[0, 0, 1, 0, x]*(39/2 + 21*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-44 + 24*Log[mu2/s]) + G[0, 1, 0, 0, x]*
       (-15 + 30*Log[mu2/s]) + G[1, 0, 0, 0, x]*(39/2 + 30*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-71 + 78*Log[mu2/s]) + G[0, 1, 1, x]*
       (-263/4 - (35*Log[mu2/s])/2 + (27*Log[mu2/s]^2)/2 - (165*zeta[2])/2) + 
      G[0, 0, 1, x]*(311/12 + (23*Log[mu2/s])/2 + (9*Log[mu2/s]^2)/2 - 
        (117*zeta[2])/2) + G[0, 1, 0, x]*(311/12 + (23*Log[mu2/s])/2 + 
        (9*Log[mu2/s]^2)/2 - (111*zeta[2])/2) + G[1, 0, 0, x]*
       (19 + 23*Log[mu2/s] - 39*zeta[2]) + G[1, 0, 1, x]*
       (-353/6 - 29*Log[mu2/s] + 18*Log[mu2/s]^2 - 27*zeta[2]) + 
      G[1, 1, 0, x]*(-353/6 - 29*Log[mu2/s] + 18*Log[mu2/s]^2 - 3*zeta[2]) + 
      Log[mu2/s]^3*(1 + 18*zeta[2]) + G[0, 0, 0, x]*
       (29/3 + (49*Log[mu2/s])/2 - (45*Log[mu2/s]^2)/2 + (51*zeta[2])/2) + 
      G[1, 1, 1, x]*(1163/12 + 5*Log[mu2/s] - 36*Log[mu2/s]^2 + 51*zeta[2]) + 
      G[1, 1, x]*(-10919/72 + 12*Log[mu2/s]^2 + 6*Log[mu2/s]^3 - 75*zeta[2] + 
        Log[mu2/s]*(-457/12 + 33*zeta[2])) + 
      zeta[2]*(-16495/72 - (207*zeta[3])/2) + 
      G[0, 0, x]*(-373/8 - 18*Log[mu2/s]^2 + 6*Log[mu2/s]^3 - 76*zeta[2] + 
        Log[mu2/s]*(-427/12 + 15*zeta[2]) - 12*zeta[3]) + 
      G[1, 0, x]*(7129/72 + 3*Log[mu2/s]^2 - 6*Log[mu2/s]^3 + 
        (75*zeta[2])/2 + Log[mu2/s]*(239/6 + 48*zeta[2]) - 3*zeta[3]) - 
      (217*zeta[3])/6 + Log[mu2/s]^2*(-1/8 - (81*zeta[2])/4 + 
        (9*zeta[3])/2) + G[0, 1, x]*(7129/72 + 3*Log[mu2/s]^2 - 
        6*Log[mu2/s]^3 - (97*zeta[2])/2 + Log[mu2/s]*(239/6 + 66*zeta[2]) + 
        24*zeta[3]) + (-10*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 
        10*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] - 20*G[0, 0, x]*zeta[2] - 
        10*G[0, 1, x]*zeta[2] + 10*G[0, x]*zeta[3] - (85*zeta[4])/2)/
       (1 - x) + Log[mu2/s]*(-553/36 - (709*zeta[2])/6 + (7*zeta[3])/2 - 
        (81*zeta[4])/2) - (2627*zeta[4])/8 + 
      G[1, x]*(53969/432 - 5*Log[mu2/s]^3 + Log[mu2/s]^2*
         (-7/8 - (81*zeta[2])/2) + (2257*zeta[2])/24 + 
        Log[mu2/s]*(1895/36 + 54*zeta[2] - 18*zeta[3]) + 78*zeta[3] + 
        (81*zeta[4])/4) + G[0, x]*(-47333/432 + 5*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-17/8 - 27*zeta[2]) + (27*zeta[2])/8 - 64*zeta[3] + 
        Log[mu2/s]*(-943/18 + 21*zeta[2] + 9*zeta[3]) + (81*zeta[4])/2) + 
      x*(-30*G[0, 0, 0, 0, 0, x] + 54*G[0, 0, 0, 0, 1, x] + 
        54*G[0, 0, 0, 1, 0, x] - 33*G[0, 0, 0, 1, 1, x] + 
        60*G[0, 0, 1, 0, 0, x] - 39*G[0, 0, 1, 0, 1, x] - 
        39*G[0, 0, 1, 1, 0, x] + 9*G[0, 0, 1, 1, 1, x] + 
        48*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] - 
        18*G[0, 1, 0, 1, 0, x] - 21*G[0, 1, 0, 1, 1, x] + 
        6*G[0, 1, 1, 0, 0, x] - 45*G[0, 1, 1, 0, 1, x] - 
        45*G[0, 1, 1, 1, 0, x] + 57*G[0, 1, 1, 1, 1, x] + 
        54*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
        24*G[1, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 1, 1, x] - 
        18*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
        12*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] - 
        9*G[1, 1, 0, 0, 0, x] - 21*G[1, 1, 0, 0, 1, x] - 
        21*G[1, 1, 0, 1, 0, x] + 15*G[1, 1, 0, 1, 1, x] - 
        48*G[1, 1, 1, 0, 0, x] + 42*G[1, 1, 1, 0, 1, x] + 
        42*G[1, 1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, x]*(64 - 78*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (-33 - 30*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-14 - 30*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(59 - 24*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (-75/2 - 21*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-75/2 - 21*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-22 - 12*Log[mu2/s]) + G[1, 0, 1, 1, x]*
         (-58 + 6*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-50 + 6*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(-50 + 6*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (33 + 30*Log[mu2/s]) + G[0, 0, 1, 1, x]*(37 + 30*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(41 + 30*Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (41 + 30*Log[mu2/s]) + G[0, 1, 0, 1, x]*(27/2 + 39*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(27/2 + 39*Log[mu2/s]) + G[1, 1, 1, x]*
         (-833/6 - 14*Log[mu2/s] + 36*Log[mu2/s]^2 - 51*zeta[2]) + 
        G[0, 0, 0, x]*(-195/4 - (43*Log[mu2/s])/2 + (45*Log[mu2/s]^2)/2 - 
          (51*zeta[2])/2) - 18*Log[mu2/s]^3*zeta[2] + 
        G[1, 1, 0, x]*(923/12 + 17*Log[mu2/s] - 18*Log[mu2/s]^2 + 
          3*zeta[2]) + G[1, 0, 1, x]*(923/12 + 17*Log[mu2/s] - 
          18*Log[mu2/s]^2 + 27*zeta[2]) + G[1, 0, 0, x]*(-17 - 8*Log[mu2/s] + 
          39*zeta[2]) + G[1, 1, x]*(4241/24 - (3*Log[mu2/s]^2)/2 - 
          6*Log[mu2/s]^3 + Log[mu2/s]*(743/12 - 33*zeta[2]) + 55*zeta[2]) + 
        G[0, 1, 0, x]*(-55/6 + Log[mu2/s]/2 - (9*Log[mu2/s]^2)/2 + 
          (111*zeta[2])/2) + G[0, 0, 1, x]*(-55/6 + Log[mu2/s]/2 - 
          (9*Log[mu2/s]^2)/2 + (117*zeta[2])/2) + G[0, 1, 1, x]*
         (829/12 + (17*Log[mu2/s])/2 - (27*Log[mu2/s]^2)/2 + 
          (165*zeta[2])/2) + G[0, 1, x]*(-10589/72 - (9*Log[mu2/s]^2)/2 + 
          6*Log[mu2/s]^3 + Log[mu2/s]*(-719/12 - 66*zeta[2]) + 
          (35*zeta[2])/2 - 24*zeta[3]) + Log[mu2/s]^2*(18*zeta[2] - 
          (9*zeta[3])/2) + (163*zeta[3])/6 + G[1, 0, x]*
         (-10589/72 - (9*Log[mu2/s]^2)/2 + 6*Log[mu2/s]^3 + 
          Log[mu2/s]*(-719/12 - 48*zeta[2]) - (83*zeta[2])/2 + 3*zeta[3]) + 
        G[0, 0, x]*(8455/72 + (21*Log[mu2/s]^2)/2 - 6*Log[mu2/s]^3 + 
          Log[mu2/s]*(695/12 - 15*zeta[2]) + 77*zeta[2] + 12*zeta[3]) + 
        zeta[2]*(29143/72 + (207*zeta[3])/2) + 
        G[0, x]*(7691/108 - 2*Log[mu2/s]^3 - (691*zeta[2])/12 + 
          Log[mu2/s]^2*(1 + 27*zeta[2]) + Log[mu2/s]*(1067/36 - 24*zeta[2] - 
            9*zeta[3]) + (81*zeta[3])/2 - (81*zeta[4])/2) + 
        G[1, x]*(-7691/108 + 2*Log[mu2/s]^3 - (875*zeta[2])/6 + 
          Log[mu2/s]^2*(-1 + (81*zeta[2])/2) - 50*zeta[3] + 
          Log[mu2/s]*(-1067/36 - (75*zeta[2])/2 + 18*zeta[3]) - 
          (81*zeta[4])/4) + (557*zeta[4])/2 + Log[mu2/s]*
         ((2159*zeta[2])/12 + (5*zeta[3])/2 + (81*zeta[4])/2) - 33*zeta[5]) + 
      (-542033/5184 - 30*G[0, 0, 0, 0, 0, x] + 36*G[0, 0, 0, 0, 1, x] + 
        36*G[0, 0, 0, 1, 0, x] - 24*G[0, 0, 0, 1, 1, x] + 
        34*G[0, 0, 1, 0, 0, x] - 22*G[0, 0, 1, 0, 1, x] - 
        22*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] + 
        22*G[0, 1, 0, 0, 0, x] - 8*G[0, 1, 0, 0, 1, x] - 
        8*G[0, 1, 0, 1, 0, x] - 18*G[0, 1, 0, 1, 1, x] - 
        4*G[0, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 0, 1, x] - 
        22*G[0, 1, 1, 1, 0, x] + 24*G[0, 1, 1, 1, 1, x] + 
        26*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
        12*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] - 
        4*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 0, 1, x] - 
        16*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
        2*G[1, 1, 0, 0, 0, x] - 18*G[1, 1, 0, 0, 1, x] - 
        18*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 
        22*G[1, 1, 1, 0, 0, x] + 8*G[1, 1, 1, 0, 1, x] + 
        8*G[1, 1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, x]*(50 - 20*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (40/3 - 14*Log[mu2/s]) + G[0, 1, 0, 0, x]*(15 - 14*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-4 - 12*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-4 - 12*Log[mu2/s]) + G[0, 0, 0, 0, x]*(28 - 6*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(19 - 2*Log[mu2/s]) + 24*G[0, 0, 1, 1, x]*
         Log[mu2/s] + Log[mu2/s]^4/2 + (3*Log[mu2/s]^5)/4 + 
        G[1, 0, 1, 1, x]*(-62/3 + 10*Log[mu2/s]) + G[1, 1, 0, 1, x]*
         (-31 + 14*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-31 + 14*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(12 + 16*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (5/3 + 20*Log[mu2/s]) + G[1, 0, 1, 0, x]*(5/3 + 20*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-19 + 26*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (-19 + 26*Log[mu2/s]) + G[0, 0, 0, x]*(-203/12 - 24*Log[mu2/s] + 
          9*Log[mu2/s]^2 - 30*zeta[2]) + Log[mu2/s]^3*
         (-221/72 - 13*zeta[2]) + G[1, 1, 1, x]*(-214/9 - 19*Log[mu2/s] + 
          3*Log[mu2/s]^2 - 5*zeta[2]) + G[0, 1, 0, x]*(106/9 + 4*Log[mu2/s] - 
          6*Log[mu2/s]^2 + 18*zeta[2]) + G[1, 1, 0, x]*
         (214/9 + 19*Log[mu2/s] - 15*Log[mu2/s]^2 + 25*zeta[2]) + 
        G[0, 0, 1, x]*(106/9 + 4*Log[mu2/s] - 6*Log[mu2/s]^2 + 26*zeta[2]) + 
        G[1, 0, 0, x]*(-12 - 15*Log[mu2/s] - 3*Log[mu2/s]^2 + 27*zeta[2]) + 
        G[1, 0, 1, x]*(214/9 + 19*Log[mu2/s] - 15*Log[mu2/s]^2 + 
          35*zeta[2]) + G[0, 1, 1, x]*(-12*Log[mu2/s]^2 + 36*zeta[2]) + 
        G[0, 1, x]*(-484/27 - 2*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
          Log[mu2/s]*(-106/9 - 42*zeta[2]) + (173*zeta[2])/3 - 14*zeta[3]) + 
        G[1, 1, x]*(4*Log[mu2/s]^3 + (181*zeta[2])/3 - 32*Log[mu2/s]*
           zeta[2] - 10*zeta[3]) + Log[mu2/s]^2*(-1751/72 + 
          (293*zeta[2])/12 - (9*zeta[3])/2) + G[1, 0, x]*
         (-484/27 - 2*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
          Log[mu2/s]*(-106/9 - 38*zeta[2]) + (85*zeta[2])/3 - 4*zeta[3]) + 
        (1157*zeta[3])/9 + G[0, 0, x]*(-1381/108 + 10*Log[mu2/s]^2 - 
          Log[mu2/s]^3 + Log[mu2/s]*(185/36 - 2*zeta[2]) + (95*zeta[2])/2 + 
          19*zeta[3]) + zeta[2]*(23113/432 + 68*zeta[3]) + 
        G[0, x]*(69131/1296 - (8*Log[mu2/s]^3)/3 - (5*Log[mu2/s]^4)/4 - 
          (461*zeta[2])/8 + Log[mu2/s]^2*(239/72 + 19*zeta[2]) + 
          Log[mu2/s]*(3317/108 - (289*zeta[2])/6 - 5*zeta[3]) + 
          (107*zeta[3])/6 - (327*zeta[4])/8) + 
        G[1, x]*(2428/81 + (2*Log[mu2/s]^3)/3 - (5*Log[mu2/s]^4)/2 - 
          (682*zeta[2])/9 + Log[mu2/s]^2*(53/9 + 29*zeta[2]) - 
          (229*zeta[3])/3 + Log[mu2/s]*(484/27 - (173*zeta[2])/3 + 
            14*zeta[3]) - (103*zeta[4])/4) + (5953*zeta[4])/48 + 
        Log[mu2/s]*(-35993/432 + (4469*zeta[2])/72 + (289*zeta[3])/6 + 
          (501*zeta[4])/8) - (29*zeta[5])/2)/x + 33*zeta[5] + 
      x^2*(10*G[0, 0, 0, 0, 0, x] - 18*G[0, 0, 0, 0, 1, x] - 
        18*G[0, 0, 0, 1, 0, x] + 11*G[0, 0, 0, 1, 1, x] - 
        20*G[0, 0, 1, 0, 0, x] + 13*G[0, 0, 1, 0, 1, x] + 
        13*G[0, 0, 1, 1, 0, x] - 3*G[0, 0, 1, 1, 1, x] - 
        16*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
        6*G[0, 1, 0, 1, 0, x] + 7*G[0, 1, 0, 1, 1, x] - 
        2*G[0, 1, 1, 0, 0, x] + 15*G[0, 1, 1, 0, 1, x] + 
        15*G[0, 1, 1, 1, 0, x] - 19*G[0, 1, 1, 1, 1, x] - 
        18*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
        8*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 
        6*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
        4*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 
        3*G[1, 1, 0, 0, 0, x] + 7*G[1, 1, 0, 0, 1, x] + 
        7*G[1, 1, 0, 1, 0, x] - 5*G[1, 1, 0, 1, 1, x] + 
        16*G[1, 1, 1, 0, 0, x] - 14*G[1, 1, 1, 0, 1, x] - 
        14*G[1, 1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, 1, x] + 
        G[0, 1, 0, 1, x]*(-35/6 - 13*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (-35/6 - 13*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-14 - 10*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-14 - 10*Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (-14 - 10*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-8 - 10*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(13 - 2*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (13 - 2*Log[mu2/s]) + G[1, 0, 1, 1, x]*(19 - 2*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(26/3 + 4*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (97/6 + 7*Log[mu2/s]) + G[0, 0, 1, 0, x]*(97/6 + 7*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-70/3 + 8*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (8 + 10*Log[mu2/s]) + G[1, 0, 0, 0, x]*(14 + 10*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(-23 + 26*Log[mu2/s]) + G[0, 1, 1, x]*
         (-437/18 - (17*Log[mu2/s])/6 + (9*Log[mu2/s]^2)/2 - 
          (55*zeta[2])/2) + G[0, 0, 1, x]*(-115/36 - (13*Log[mu2/s])/6 + 
          (3*Log[mu2/s]^2)/2 - (39*zeta[2])/2) + G[0, 1, 0, x]*
         (-115/36 - (13*Log[mu2/s])/6 + (3*Log[mu2/s]^2)/2 - 
          (37*zeta[2])/2) + G[1, 0, 0, x]*(10 - 13*zeta[2]) + 
        G[1, 0, 1, x]*(-1349/36 - 5*Log[mu2/s] + 6*Log[mu2/s]^2 - 
          9*zeta[2]) + G[1, 1, 0, x]*(-1349/36 - 5*Log[mu2/s] + 
          6*Log[mu2/s]^2 - zeta[2]) + 6*Log[mu2/s]^3*zeta[2] + 
        G[0, 0, 0, x]*(92/3 + (43*Log[mu2/s])/6 - (15*Log[mu2/s]^2)/2 + 
          (17*zeta[2])/2) + G[1, 1, 1, x]*(1169/18 + 10*Log[mu2/s] - 
          12*Log[mu2/s]^2 + 17*zeta[2]) + G[1, 1, x]*
         (-3133/54 - (5*Log[mu2/s]^2)/2 + 2*Log[mu2/s]^3 - (35*zeta[2])/3 + 
          Log[mu2/s]*(-989/36 + 11*zeta[2])) + 
        zeta[2]*(-3133/18 - (69*zeta[3])/2) + G[0, 0, x]*
         (-3133/54 - (5*Log[mu2/s]^2)/2 + 2*Log[mu2/s]^3 - 29*zeta[2] + 
          Log[mu2/s]*(-989/36 + 5*zeta[2]) - 4*zeta[3]) + 
        G[1, 0, x]*(3133/54 + (5*Log[mu2/s]^2)/2 - 2*Log[mu2/s]^3 + 
          (35*zeta[2])/2 + Log[mu2/s]*(989/36 + 16*zeta[2]) - zeta[3]) - 
        (475*zeta[3])/36 + Log[mu2/s]^2*((-15*zeta[2])/2 + (3*zeta[3])/2) + 
        G[0, 1, x]*(3133/54 + (5*Log[mu2/s]^2)/2 - 2*Log[mu2/s]^3 - 
          (29*zeta[2])/6 + Log[mu2/s]*(989/36 + 22*zeta[2]) + 8*zeta[3]) + 
        Log[mu2/s]*((-989*zeta[2])/12 - (13*zeta[3])/6 - (27*zeta[4])/2) - 
        (581*zeta[4])/6 + G[1, x]*((2813*zeta[2])/36 - 
          (27*Log[mu2/s]^2*zeta[2])/2 + Log[mu2/s]*((73*zeta[2])/6 - 
            6*zeta[3]) + (49*zeta[3])/3 + (27*zeta[4])/4) + 
        G[0, x]*((1579*zeta[2])/36 - 9*Log[mu2/s]^2*zeta[2] - 
          (85*zeta[3])/6 + Log[mu2/s]*((28*zeta[2])/3 + 3*zeta[3]) + 
          (27*zeta[4])/2) + 11*zeta[5])) + 
    (-143/16 + (8*I)*Pi + 5*G[0, 0, 0, 0, x] + (-5/2 + (6*I)*Pi)*
       G[0, 0, 0, 1, x] - (5*G[0, 0, 1, 0, x])/2 + G[0, 1, 0, 0, x] + 
      (-2 - (4*I)*Pi)*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 
      3*G[1, 0, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, 1, x] - 9*G[1, 1, 0, 0, x] + 
      (17/2 + (10*I)*Pi)*G[1, 1, 0, 1, x] + (17*G[1, 1, 1, 0, x])/2 + 
      6*G[0, 0, 0, 1, 1, x] - 10*G[0, 0, 1, 1, 1, x] - 
      4*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 1, 1, x] - 
      12*G[1, 0, 0, 1, 1, x] + 16*G[1, 0, 1, 1, 1, x] + 
      10*G[1, 1, 0, 1, 1, x] - 14*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, x]*(-67/2 + (4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-31/2 + (12*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-17/2 - I*Pi - (7*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-8 - (4*I)*Pi - (7*Log[mu2/s])/2) - Log[mu2/s]^3/3 + 
      G[0, 1, 0, x]*(1/4 + (2*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(45/2 - (6*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(49/2 - (10*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, x]*(18 + (3*I)*Pi + 6*Log[mu2/s]) + 
      ((3*I)*Pi*G[0, 1, x] + 3*G[0, 1, 1, x] - 6*G[1, 1, 1, x] + 
        G[1, 1, x]*(15/4 - (3*I)*Pi + 3*Log[mu2/s]) + 
        G[1, x]*(((15*I)/4)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]))/x^2 + 
      G[1, 0, x]*(53/8 + ((25*I)/2)*Pi + (5/2 + (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 - (65*zeta[2])/4) + G[0, 0, 1, x]*
       (1/4 + (23*I)*Pi + (3 + (4*I)*Pi)*Log[mu2/s] - 10*zeta[2]) + 
      G[1, 1, 1, x]*(-159/4 + (20*I)*Pi + (-13 + (4*I)*Pi)*Log[mu2/s] - 
        2*zeta[2]) + (123/8 - (12*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-13/8 + 3*zeta[2]) + G[1, 0, 1, x]*
       (-8 - (19*I)*Pi + (-7/2 - (4*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 1, 1, x]*(143/4 - (24*I)*Pi + (23/2 - (4*I)*Pi)*Log[mu2/s] + 
        8*zeta[2]) + G[0, 0, x]*(-1/8 - (12*I)*Pi + (-15/4 - (2*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (55*zeta[2])/4) + 
      G[0, 1, x]*(53/8 + ((77*I)/2)*Pi - Log[mu2/s]^2/4 - (115*zeta[2])/4 + 
        Log[mu2/s]*(5/2 + (14*I)*Pi + 4*zeta[2]) - 4*zeta[3]) + 
      (85*zeta[3])/6 + G[1, 1, x]*(185/8 - (39*I)*Pi + (5*Log[mu2/s]^2)/4 + 
        Log[mu2/s]*(35/4 - (14*I)*Pi - 4*zeta[2]) + (47*zeta[2])/4 + 
        4*zeta[3]) + G[0, x]*(303/16 + (17*I)*Pi + (25*Log[mu2/s]^2)/8 + 
        Log[mu2/s]^3/3 + Log[mu2/s]*(21/2 + (5*I)*Pi - (5*zeta[2])/2) + 
        (-19/8 - I*Pi)*zeta[2] + (59*zeta[3])/6) + 
      Log[mu2/s]*(-23/4 + (3*I)*Pi + (19/2 - (2*I)*Pi)*zeta[2] + 
        (4 - (4*I)*Pi)*zeta[3] - 11*zeta[4]) + 
      ((I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x]/2 + G[1, 0, 0, x]/2 - 
        G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - 
        G[0, 0, 1, 1, x] + G[0, 0, x]*(-19/4 - (I/2)*Pi - 2*zeta[2]) - 
        (I/2)*Pi*zeta[2] - G[0, 1, x]*zeta[2] + zeta[3]/2 + 
        G[0, x]*(((-19*I)/4)*Pi + zeta[2]/2 + zeta[3]) - (17*zeta[4])/4)/
       (1 - x) + (65/2 - (15*I)*Pi)*zeta[4] + 
      G[1, x]*(-83/16 + ((51*I)/2)*Pi - (17*Log[mu2/s]^2)/8 - 
        Log[mu2/s]^3/3 + (97/8 + (5*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-17/4 + (7*I)*Pi + (31*zeta[2])/2) + 
        (-58/3 + (6*I)*Pi)*zeta[3] + (33*zeta[4])/2) + 
      x*(-G[0, 0, 0, 0, x] + (1/2 - (36*I)*Pi)*G[0, 0, 0, 1, x] + 
        G[0, 0, 1, 0, x]/2 - 9*G[0, 1, 0, 0, x] + (7 + (24*I)*Pi)*
         G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] - (23*G[1, 0, 0, 0, x])/2 + 
        (11/2 + (72*I)*Pi)*G[1, 0, 0, 1, x] + (11*G[1, 0, 1, 0, x])/2 + 
        4*G[1, 1, 0, 0, x] + (1/2 - (60*I)*Pi)*G[1, 1, 0, 1, x] + 
        G[1, 1, 1, 0, x]/2 - 36*G[0, 0, 0, 1, 1, x] + 
        60*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 1, 1, x] - 
        48*G[0, 1, 1, 1, 1, x] + 72*G[1, 0, 0, 1, 1, x] - 
        96*G[1, 0, 1, 1, 1, x] - 60*G[1, 1, 0, 1, 1, x] + 
        84*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, x]*(-85/2 + (36*I)*Pi - 
          24*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-103/2 + (60*I)*Pi - 
          24*Log[mu2/s]) + G[0, 1, 0, x]*(-29/2 - (7*I)*Pi - 5*Log[mu2/s]) + 
        G[1, 1, 0, x]*(53/4 + (3*I)*Pi - (3*Log[mu2/s])/2) + 
        G[1, 0, 0, x]*(-9/2 - (5*I)*Pi + Log[mu2/s]) + 
        G[0, 0, 0, x]*(35/4 + (9*I)*Pi + (19*Log[mu2/s])/2) + 
        G[0, 1, 1, 1, x]*(115/2 - (24*I)*Pi + 24*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(27 - (72*I)*Pi + 24*Log[mu2/s]) + 
        G[0, 1, 1, x]*(-187/4 + (45*I)*Pi + (-39/2 + (24*I)*Pi)*Log[mu2/s] - 
          48*zeta[2]) + G[1, 0, x]*(67/8 + ((21*I)/2)*Pi + 
          (7/4 + (4*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 - 
          (97*zeta[2])/4) + G[1, 0, 1, x]*(53/4 + (31*I)*Pi + 
          (-3/2 + (24*I)*Pi)*Log[mu2/s] - 24*zeta[2]) + 
        (-705/8 + ((11*I)/2)*Pi)*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/4 + 
        G[0, 0, x]*(63/8 - ((15*I)/2)*Pi + (-7/4 - (4*I)*Pi)*Log[mu2/s] - 
          (17*Log[mu2/s]^2)/4 + (11*zeta[2])/4) + G[1, 1, 1, x]*
         (45 - (29*I)*Pi + (22 - (24*I)*Pi)*Log[mu2/s] + 12*zeta[2]) + 
        G[0, 0, 1, x]*(-29/2 - (47*I)*Pi + (-5 - (24*I)*Pi)*Log[mu2/s] + 
          60*zeta[2]) + G[1, 1, x]*(-197/8 + ((113*I)/2)*Pi - 
          Log[mu2/s]^2/4 - (129*zeta[2])/4 + Log[mu2/s]*(-7/4 + (20*I)*Pi + 
            24*zeta[2]) - 24*zeta[3]) + G[0, x]*(95/4 + (30*I)*Pi + 
          3*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + (43/4 + (9*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(55/4 + (6*I)*Pi + (23*zeta[2])/2) - (7*zeta[3])/3) + 
        (76 + (10*I)*Pi)*zeta[3] + G[0, 1, x]*(67/8 - ((119*I)/2)*Pi + 
          (9*Log[mu2/s]^2)/4 + Log[mu2/s]*(7/4 - (20*I)*Pi - 24*zeta[2]) + 
          (89*zeta[2])/4 + 24*zeta[3]) + G[1, x]*(-95/4 - (30*I)*Pi - 
          3*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
           (-55/4 - (6*I)*Pi - 17*zeta[2]) + (-51/2 - I*Pi)*zeta[2] + 
          (94/3 - (36*I)*Pi)*zeta[3] - 99*zeta[4]) + (333/8 + (90*I)*Pi)*
         zeta[4] + Log[mu2/s]*((-79/4 - (4*I)*Pi)*zeta[2] + 
          (8 + (24*I)*Pi)*zeta[3] + 66*zeta[4]) - 24*zeta[5]) + 
      (2157/64 + ((27*I)/4)*Pi - ((7*I)/2)*Pi*G[0, 1, x] - 
        (7*G[0, 1, 1, x])/2 + (15*G[1, 1, 1, x])/2 - 10*G[0, 0, 0, 0, 0, x] + 
        G[1, 1, x]*(-33/4 + ((7*I)/2)*Pi - 4*Log[mu2/s]) + 
        (5*Log[mu2/s]^4)/8 + Log[mu2/s]^5/12 + G[0, 0, 0, 0, x]*
         (15 + 10*Log[mu2/s]) + Log[mu2/s]^3*(91/24 - zeta[2]/3) + 
        G[0, 0, 0, x]*(-91/4 - 15*Log[mu2/s] - 5*Log[mu2/s]^2 + 2*zeta[2]) + 
        G[1, x]*(27/4 - ((21*I)/4)*Pi + (3 - (4*I)*Pi)*Log[mu2/s] + 
          (25*zeta[2])/2) + G[0, 0, x]*(101/4 + (15*Log[mu2/s]^2)/2 + 
          (5*Log[mu2/s]^3)/3 + Log[mu2/s]*(91/4 - 2*zeta[2]) + 3*zeta[2] - 
          (43*zeta[3])/3) + Log[mu2/s]^2*(101/8 + (3*zeta[2])/2 - 
          (43*zeta[3])/6) - (166*zeta[3])/3 + 
        zeta[2]*(181/16 + (49*zeta[3])/6) + Log[mu2/s]*(447/16 + (3*I)*Pi + 
          (75*zeta[2])/8 - (37*zeta[3])/2 - (83*zeta[4])/8) - 
        (201*zeta[4])/16 + G[0, x]*(-447/16 - (5*Log[mu2/s]^3)/2 - 
          (5*Log[mu2/s]^4)/12 + Log[mu2/s]^2*(-91/8 + zeta[2]) - 
          (75*zeta[2])/8 + (37*zeta[3])/2 + Log[mu2/s]*(-101/4 - 3*zeta[2] + 
            (43*zeta[3])/3) + (83*zeta[4])/8) - 3*zeta[5])/x + 4*zeta[5] + 
      x^2*(2*G[0, 0, 0, 0, 0, x] + 33*G[0, 0, 0, 1, 1, x] + 
        12*G[0, 0, 1, 0, 0, x] - 9*G[0, 0, 1, 0, 1, x] - 
        9*G[0, 0, 1, 1, 0, x] - 49*G[0, 0, 1, 1, 1, x] + 
        14*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
        6*G[0, 1, 0, 1, 0, x] - 21*G[0, 1, 0, 1, 1, x] - 
        6*G[0, 1, 1, 0, 0, x] - 3*G[0, 1, 1, 0, 1, x] - 
        3*G[0, 1, 1, 1, 0, x] + 51*G[0, 1, 1, 1, 1, x] + 
        12*G[1, 0, 0, 0, 0, x] - 6*G[1, 0, 0, 0, 1, x] - 
        6*G[1, 0, 0, 1, 0, x] - 66*G[1, 0, 0, 1, 1, x] - 
        8*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 
        2*G[1, 0, 1, 1, 0, x] + 90*G[1, 0, 1, 1, 1, x] - 
        11*G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + 
        59*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] + 
        14*G[1, 1, 1, 0, 1, x] + 14*G[1, 1, 1, 1, 0, x] - 
        90*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(-9 + (20*I)*Pi - 
          28*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-7 + (66*I)*Pi - 
          26*Log[mu2/s]) + G[0, 0, 0, 0, x]*(11 - (10*I)*Pi - 
          12*Log[mu2/s]) + G[1, 1, 1, 0, x]*((-2*I)*Pi - 8*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*((52*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (-11 + (4*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (-22 + (6*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (-1 - (2*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (-1 - (68*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (11/2 - (4*I)*Pi + 5*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (7/2 + (8*I)*Pi + 5*Log[mu2/s]) + G[0, 1, 0, 1, x]*
         (11/2 - (22*I)*Pi + 5*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (7/2 + (38*I)*Pi + 5*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (14 + 10*Log[mu2/s]) + G[0, 0, 1, 1, x]*(2 - (36*I)*Pi + 
          22*Log[mu2/s]) + G[1, 1, 1, 1, x]*(6 - (50*I)*Pi + 26*Log[mu2/s]) + 
        G[0, 0, 1, x]*(19/4 + (3*I)*Pi + (-5/2 + (20*I)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/2 - (53*zeta[2])/2) + G[1, 1, 0, x]*
         (-63/4 + (10*I)*Pi + (-4 + (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 
          26*zeta[2]) + G[1, 1, 1, x]*(4 + (9*I)*Pi + (3 + (20*I)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2 - 26*zeta[2]) - 2*Log[mu2/s]^3*zeta[2] + 
        G[0, 0, 0, x]*(-33/2 + (16*I)*Pi + (3/2 + (4*I)*Pi)*Log[mu2/s] + 
          (11*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + G[1, 0, 1, x]*
         (-63/4 - (12*I)*Pi + (-4 - (20*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
          10*zeta[2]) + G[1, 0, 0, x]*(55/2 - (7*I)*Pi + 
          (5 - (4*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 18*zeta[2]) + 
        G[0, 1, 0, x]*(19/4 - (19*I)*Pi + (-5/2 - (4*I)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/2 + (49*zeta[2])/2) + G[0, 1, 1, x]*
         (7 + (7/2 - (20*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (91*zeta[2])/2) + G[0, 1, x]*(-14 + (18*I)*Pi + 
          (5*Log[mu2/s]^2)/2 + (2*Log[mu2/s]^3)/3 + (-53/2 + (2*I)*Pi)*
           zeta[2] + Log[mu2/s]*(25/4 + (6*I)*Pi + 10*zeta[2]) - 
          (106*zeta[3])/3) + Log[mu2/s]^2*((-15*zeta[2])/2 - zeta[3]/2) + 
        (-91/4 - (34*I)*Pi)*zeta[3] + G[0, 0, x]*(14 - (18*I)*Pi - 
          (5*Log[mu2/s]^2)/2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
           (-25/4 - (6*I)*Pi - 15*zeta[2]) + (-9 - (10*I)*Pi)*zeta[2] + 
          (16*zeta[3])/3) + G[1, 0, x]*(-14 + (18*I)*Pi + 
          (25/4 + (6*I)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/2 + 
          (2*Log[mu2/s]^3)/3 + (-3/2 + (4*I)*Pi)*zeta[2] + (17*zeta[3])/3) + 
        zeta[2]*(42 - (54*I)*Pi + (27*zeta[3])/2) + 
        G[1, 1, x]*(14 - (18*I)*Pi - (5*Log[mu2/s]^2)/2 - 
          (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(-25/4 - (6*I)*Pi - 13*zeta[2]) + 
          (13 + (4*I)*Pi)*zeta[2] + (70*zeta[3])/3) + 
        Log[mu2/s]*((-75/4 - (18*I)*Pi)*zeta[2] + (-15/2 - (24*I)*Pi)*
           zeta[3] - (169*zeta[4])/2) + G[0, x]*((25/4 + (28*I)*Pi)*zeta[2] + 
          6*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*((9 + (4*I)*Pi)*zeta[2] - 
            7*zeta[3]) - (43*zeta[3])/2 - (3*zeta[4])/2) + 
        (-76 - ((199*I)/2)*Pi)*zeta[4] + G[1, x]*((107/4 - I*Pi)*zeta[2] + 
          (3*Log[mu2/s]^2*zeta[2])/2 + (32 + (36*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((21/2 - (4*I)*Pi)*zeta[2] + 8*zeta[3]) + 
          (513*zeta[4])/4) + 27*zeta[5]))/Nc^2 + 
    (Nf*(583/108 + ((209*I)/9)*Pi + ((-5*I)*Pi*G[1, x] - 5*G[1, 1, x])/x^2 + 
       (-7 - (4*I)*Pi)*G[0, 1, 1, x] + (-19 + (16*I)*Pi)*G[1, 1, 1, x] + 
       (40*I)*Pi*G[0, 0, 1, 0, x] - 4*G[0, 1, 0, 1, x] + 
       (-4 - (48*I)*Pi)*G[0, 1, 1, 0, x] - 12*G[1, 0, 0, 1, x] + 
       (-12 - (16*I)*Pi)*G[1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, x] + 
       (16 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 56*G[0, 0, 0, 0, 0, x] + 
       40*G[0, 0, 1, 0, 0, x] + 64*G[0, 1, 0, 0, 0, x] - 
       48*G[0, 1, 1, 0, 0, x] + 32*G[1, 0, 0, 0, 0, x] - 
       16*G[1, 0, 1, 0, 0, x] - 40*G[1, 1, 0, 0, 0, x] + 
       24*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(88 + (16*I)*Pi - 
         16*Log[mu2/s]) + G[0, 1, 0, 0, x]*(24 + (48*I)*Pi - 16*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-40/3 - (20*I)*Pi - 8*Log[mu2/s]) + Log[mu2/s]^2/2 + 
       G[0, 0, 1, x]*(37 + (8*I)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 0, 0, x]*(-64 - (24*I)*Pi + 16*Log[mu2/s]) + 
       G[0, 0, 0, 0, x]*(-48 - (40*I)*Pi + 16*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-40/3 - (56*I)*Pi + (-8 + (16*I)*Pi)*Log[mu2/s] - 
         40*zeta[2]) + G[0, 0, 0, x]*(-12 - (32*I)*Pi + 
         (16 + (16*I)*Pi)*Log[mu2/s] - 8*zeta[2]) + 
       G[0, 1, 0, x]*(37 + (28*I)*Pi + (8 - (16*I)*Pi)*Log[mu2/s] + 
         16*zeta[2]) + G[1, 0, 0, x]*(-76/3 + (60*I)*Pi + 
         (-16 - (16*I)*Pi)*Log[mu2/s] + 32*zeta[2]) + 
       G[0, 1, x]*(-11/6 + ((80*I)/3)*Pi + (-10/3 + (8*I)*Pi)*Log[mu2/s] + 
         (-12 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
       G[1, 0, x]*(-11/6 - (42*I)*Pi + (68 + (16*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-10/3 - (24*I)*Pi + 16*zeta[2]) - 32*zeta[3]) + 
       (-68/3 + (4*I)*Pi)*zeta[3] + G[1, 1, x]*(503/18 - ((70*I)/3)*Pi + 
         (9 - (8*I)*Pi)*Log[mu2/s] - (24*I)*Pi*zeta[2] + 24*zeta[3]) + 
       zeta[2]*(-129/2 + (12*I)*Pi + 40*zeta[3]) + 
       G[0, 0, x]*(301/18 + ((116*I)/3)*Pi + Log[mu2/s]*(41/3 + (24*I)*Pi - 
           16*zeta[2]) + (-40 - (40*I)*Pi)*zeta[2] + 56*zeta[3]) + 
       Log[mu2/s]*(25/9 + ((20*I)/3)*Pi + (-16 + (8*I)*Pi)*zeta[2] + 
         (-40 - (16*I)*Pi)*zeta[3] - 112*zeta[4]) + 
       ((12*I)*Pi*G[1, 0, x] - (68*G[0, 0, 0, x])/3 - (2*G[0, 0, 1, x])/3 - 
         (2*G[0, 1, 0, x])/3 + 12*G[1, 0, 0, x] - 8*G[0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 
         G[0, 0, x]*(26 - ((34*I)/3)*Pi + 12*Log[mu2/s] - 16*zeta[2]) + 
         G[0, 1, x]*(((-2*I)/3)*Pi - 8*zeta[2]) - ((38*I)/3)*Pi*zeta[2] + 
         (38*zeta[3])/3 + G[0, x]*((26*I)*Pi + (12*I)*Pi*Log[mu2/s] - 
           (106*zeta[2])/3 + 8*zeta[3]) - 34*zeta[4])/(1 - x) + 
       (-108653/3888 + ((139*I)/9)*Pi + ((8*I)/3)*Pi*G[0, 1, 0, x] + 
         (-8 - ((8*I)/3)*Pi)*G[0, 1, 1, x] + (8 - ((16*I)/3)*Pi)*
          G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] + (16*G[0, 1, 0, 0, x])/3 - 
         (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 - 
         8*G[1, 0, 0, 0, x] + (20*G[1, 0, 0, 1, x])/3 + (20*G[1, 0, 1, 0, x])/
          3 - (4*G[1, 0, 1, 1, x])/3 + (20*G[1, 1, 0, 0, x])/3 - 
         (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/3 + 
         G[1, 0, 0, x]*(-40/9 - ((20*I)/3)*Pi - (16*Log[mu2/s])/3) - 
         (47*Log[mu2/s]^3)/54 - Log[mu2/s]^4/12 + G[0, 0, 0, x]*
          (47/9 + 2*Log[mu2/s]) + G[1, 1, 0, x]*(38/9 + (4*I)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 0, 1, x]*(38/9 + (8*I)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 1, x]*(-14 + ((74*I)/9)*Pi + 
           (-4 + ((8*I)/3)*Pi)*Log[mu2/s] - (4*zeta[2])/3) + 
         G[0, 0, x]*(-281/27 - (47*Log[mu2/s])/9 - Log[mu2/s]^2 - zeta[2]) + 
         Log[mu2/s]^2*(-281/54 - zeta[2]/2) + (-497/108 + ((80*I)/9)*Pi)*
          zeta[2] + G[1, 0, x]*(-16/3 - ((2*I)/9)*Pi - ((8*I)/3)*Pi*
            Log[mu2/s] + (4*zeta[2])/3) + G[0, 1, x]*(-16/3 - (8*I)*Pi + 
           (8*zeta[2])/3) + G[1, x]*(139/9 - (14*I)*Pi + 
           Log[mu2/s]*(16/3 - (4*I)*Pi - (8*zeta[2])/3) + 
           (34/9 - ((20*I)/3)*Pi)*zeta[2] - 8*zeta[3]) + 
         G[0, x]*(5813/324 - ((16*I)/3)*Pi + (47*Log[mu2/s]^2)/18 + 
           Log[mu2/s]^3/3 + (37/18 - ((32*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(281/27 + zeta[2]) - (4*zeta[3])/3) + 
         (119/27 + ((32*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-5813/324 + 
           ((16*I)/3)*Pi + (-37/18 + ((32*I)/3)*Pi)*zeta[2] + 
           (4*zeta[3])/3) - zeta[4]/4)/x + (-172 - (34*I)*Pi)*zeta[4] + 
       G[0, x]*(1001/108 + ((154*I)/9)*Pi - Log[mu2/s]^2/2 + 
         (-763/6 - (16*I)*Pi)*zeta[2] + Log[mu2/s]*(20/9 + ((28*I)/3)*Pi + 
           (-40 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (60 + (40*I)*Pi)*
          zeta[3] + 70*zeta[4]) + G[1, x]*(1207/108 + ((266*I)/9)*Pi + 
         Log[mu2/s]^2/2 + (-163/6 + (68*I)*Pi)*zeta[2] + 
         (-32 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*(31/9 + ((20*I)/3)*Pi + 
           (8 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 98*zeta[4]) + 
       x*((29/3 + (4*I)*Pi)*G[0, 1, 1, x] + (32/3 - (16*I)*Pi)*
          G[1, 1, 1, x] - (120*I)*Pi*G[0, 0, 1, 0, x] + 4*G[0, 1, 0, 1, x] + 
         (4 + (144*I)*Pi)*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 1, x] + 
         (12 + (48*I)*Pi)*G[1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, x] + 
         (-16 - (72*I)*Pi)*G[1, 1, 1, 0, x] + 168*G[0, 0, 0, 0, 0, x] - 
         120*G[0, 0, 1, 0, 0, x] - 192*G[0, 1, 0, 0, 0, x] + 
         144*G[0, 1, 1, 0, 0, x] - 96*G[1, 0, 0, 0, 0, x] + 
         48*G[1, 0, 1, 0, 0, x] + 120*G[1, 1, 0, 0, 0, x] - 
         72*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(60 + (72*I)*Pi - 
           48*Log[mu2/s]) + G[0, 0, 0, 0, x]*(44 + (120*I)*Pi - 
           48*Log[mu2/s]) + G[0, 0, 1, x]*(-101/3 - (8*I)*Pi - 
           8*Log[mu2/s]) + G[1, 0, 1, x]*(50/3 + (20*I)*Pi + 8*Log[mu2/s]) + 
         G[1, 0, 0, 0, x]*(-84 - (48*I)*Pi + 48*Log[mu2/s]) + 
         G[0, 1, 0, 0, x]*(-20 - (144*I)*Pi + 48*Log[mu2/s]) + 
         G[1, 0, 0, x]*(30 - (56*I)*Pi + (16 + (48*I)*Pi)*Log[mu2/s] - 
           96*zeta[2]) + G[0, 1, 0, x]*(-101/3 - (24*I)*Pi + 
           (-8 + (48*I)*Pi)*Log[mu2/s] - 48*zeta[2]) + 
         G[0, 0, 0, x]*(-49/3 + (28*I)*Pi + (-16 - (48*I)*Pi)*Log[mu2/s] + 
           24*zeta[2]) + G[1, 1, 0, x]*(50/3 + (52*I)*Pi + 
           (8 - (48*I)*Pi)*Log[mu2/s] + 120*zeta[2]) + 
         G[0, 0, x]*(151/18 - (47*I)*Pi + (44 + (120*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(3 - (24*I)*Pi + 48*zeta[2]) - 168*zeta[3]) + 
         zeta[2]*(347/6 - (13*I)*Pi - 120*zeta[3]) + 
         G[1, 1, x]*(-67/6 + (21*I)*Pi + (-19/3 + (8*I)*Pi)*Log[mu2/s] + 
           (72*I)*Pi*zeta[2] - 72*zeta[3]) + (139*zeta[3])/3 + 
         G[1, 0, x]*(25/18 + ((145*I)/3)*Pi + Log[mu2/s]*(5/3 + (24*I)*Pi - 
             48*zeta[2]) + (-72 - (48*I)*Pi)*zeta[2] + 96*zeta[3]) + 
         G[0, 1, x]*(25/18 - ((67*I)/3)*Pi + (5/3 - (8*I)*Pi)*Log[mu2/s] + 
           (12 - (144*I)*Pi)*zeta[2] + 144*zeta[3]) + 
         G[1, x]*(-364/27 - ((101*I)/9)*Pi + Log[mu2/s]^2 + 
           (20/3 - (64*I)*Pi)*zeta[2] + Log[mu2/s]*(-13/9 - ((8*I)/3)*Pi + 
             (-8 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + (28 + (48*I)*Pi)*
            zeta[3] - 294*zeta[4]) + G[0, x]*(364/27 + ((101*I)/9)*Pi - 
           Log[mu2/s]^2 + (233/3 + (12*I)*Pi)*zeta[2] + (-56 - (120*I)*Pi)*
            zeta[3] + Log[mu2/s]*(13/9 + ((8*I)/3)*Pi + (40 - (48*I)*Pi)*
              zeta[2] + 48*zeta[3]) - 210*zeta[4]) + (200 + (102*I)*Pi)*
          zeta[4] + Log[mu2/s]*((23 - (8*I)*Pi)*zeta[2] + (40 + (48*I)*Pi)*
            zeta[3] + 336*zeta[4]) - 144*zeta[5]) + 48*zeta[5] + 
       x^2*((4*G[0, 0, 0, 1, x])/3 + (4/3 + (80*I)*Pi)*G[0, 0, 1, 0, x] - 
         2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, x] + (-2 - (96*I)*Pi)*
          G[0, 1, 1, 0, x] - (2*G[0, 1, 1, 1, x])/3 - 6*G[1, 0, 0, 1, x] + 
         (-6 - (32*I)*Pi)*G[1, 0, 1, 0, x] + (10*G[1, 1, 0, 1, x])/3 + 
         (10/3 + (48*I)*Pi)*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] - 
         112*G[0, 0, 0, 0, 0, x] + 80*G[0, 0, 1, 0, 0, x] + 
         128*G[0, 1, 0, 0, 0, x] - 96*G[0, 1, 1, 0, 0, x] + 
         64*G[1, 0, 0, 0, 0, x] - 32*G[1, 0, 1, 0, 0, x] - 
         80*G[1, 1, 0, 0, 0, x] + 48*G[1, 1, 1, 0, 0, x] + 
         G[1, 0, 0, 0, x]*(2 + (32*I)*Pi - 32*Log[mu2/s]) + 
         G[0, 1, 0, 0, x]*(-16/3 + (96*I)*Pi - 32*Log[mu2/s]) + 
         G[1, 1, 1, x]*(-10/9 + ((16*I)/3)*Pi - 4*Log[mu2/s]) + 
         G[1, 0, 1, x]*(-16/3 - ((20*I)/3)*Pi - (2*Log[mu2/s])/3) + 
         G[0, 1, 1, x]*(-14/9 - ((4*I)/3)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(8 + ((8*I)/3)*Pi + (10*Log[mu2/s])/3) + 
         G[1, 1, 0, 0, x]*(-8/3 - (48*I)*Pi + 32*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(28/3 - (80*I)*Pi + 32*Log[mu2/s]) + 
         G[1, 1, 0, x]*(-16/3 + (-2/3 + (32*I)*Pi)*Log[mu2/s] - 80*zeta[2]) + 
         G[0, 0, 0, x]*(-130/9 + ((8*I)/3)*Pi + (-8 + (32*I)*Pi)*Log[mu2/s] - 
           16*zeta[2]) + 3*Log[mu2/s]^2*zeta[2] + G[0, 1, 0, x]*
          (8 - (4*I)*Pi + (10/3 - (32*I)*Pi)*Log[mu2/s] + 32*zeta[2]) + 
         G[1, 0, 0, x]*(106/9 + ((4*I)/3)*Pi + (16/3 - (32*I)*Pi)*
            Log[mu2/s] + 64*zeta[2]) + G[0, 1, x]*(82/27 + ((53*I)/9)*Pi + 
           (-5/9 + ((8*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 
           (-11/3 + (96*I)*Pi)*zeta[2] - 96*zeta[3]) + 
         G[1, 0, x]*(82/27 + ((53*I)/9)*Pi - Log[mu2/s]^2 + 
           (11/3 + (32*I)*Pi)*zeta[2] + Log[mu2/s]*(-5/9 + ((8*I)/3)*Pi + 
             32*zeta[2]) - 64*zeta[3]) + (-34/9 - (12*I)*Pi)*zeta[3] + 
         G[1, 1, x]*(-82/27 - ((53*I)/9)*Pi + (5/9 - ((8*I)/3)*Pi)*
            Log[mu2/s] + Log[mu2/s]^2 + (17/3 - (48*I)*Pi)*zeta[2] + 
           48*zeta[3]) + zeta[2]*(-82/9 - ((53*I)/3)*Pi + 80*zeta[3]) + 
         G[0, 0, x]*(-82/27 - ((53*I)/9)*Pi + Log[mu2/s]^2 + 
           Log[mu2/s]*(5/9 - ((8*I)/3)*Pi - 32*zeta[2]) + (13/3 - (80*I)*Pi)*
            zeta[2] + 112*zeta[3]) + Log[mu2/s]*((5/3 - (8*I)*Pi)*zeta[2] + 
           (-2 - (32*I)*Pi)*zeta[3] - 224*zeta[4]) + (-131/6 - (68*I)*Pi)*
          zeta[4] + G[0, x]*((-32/3 + (8*I)*Pi)*zeta[2] + 
           Log[mu2/s]*((-6 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + 
           (-22/3 + (80*I)*Pi)*zeta[3] + 140*zeta[4]) + 
         G[1, x]*((8/3 + (4*I)*Pi)*zeta[2] + (32/3 - (32*I)*Pi)*zeta[3] + 
           Log[mu2/s]*((-2 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 
           196*zeta[4]) + 96*zeta[5])))/Nc) + 
  e^2*(-108949/648 + ((123*I)/4)*Pi - 114*G[0, 0, 0, 0, 0, 0, x] + 
    57*G[0, 0, 0, 0, 0, 1, x] + 57*G[0, 0, 0, 0, 1, 0, x] - 
    73*G[0, 0, 0, 0, 1, 1, x] + 78*G[0, 0, 0, 1, 0, 0, x] - 
    90*G[0, 0, 0, 1, 0, 1, x] - 90*G[0, 0, 0, 1, 1, 0, x] + 
    94*G[0, 0, 0, 1, 1, 1, x] + 95*G[0, 0, 1, 0, 0, 0, x] - 
    31*G[0, 0, 1, 0, 0, 1, x] - 31*G[0, 0, 1, 0, 1, 0, x] - 
    23*G[0, 0, 1, 0, 1, 1, x] + 52*G[0, 0, 1, 1, 0, 0, x] - 
    110*G[0, 0, 1, 1, 0, 1, x] - 110*G[0, 0, 1, 1, 1, 0, x] + 
    120*G[0, 0, 1, 1, 1, 1, x] + 60*G[0, 1, 0, 0, 0, 0, x] + 
    73*G[0, 1, 0, 0, 0, 1, x] + 73*G[0, 1, 0, 0, 1, 0, x] + 
    42*G[0, 1, 0, 0, 1, 1, x] + 18*G[0, 1, 0, 1, 0, 0, x] - 
    93*G[0, 1, 0, 1, 0, 1, x] - 93*G[0, 1, 0, 1, 1, 0, x] - 
    38*G[0, 1, 0, 1, 1, 1, x] + 182*G[0, 1, 1, 0, 0, 0, x] - 
    124*G[0, 1, 1, 0, 0, 1, x] - 124*G[0, 1, 1, 0, 1, 0, x] - 
    154*G[0, 1, 1, 0, 1, 1, x] + 44*G[0, 1, 1, 1, 0, 0, x] - 
    168*G[0, 1, 1, 1, 0, 1, x] - 168*G[0, 1, 1, 1, 1, 0, x] + 
    253*G[0, 1, 1, 1, 1, 1, x] + 9*G[1, 0, 0, 0, 0, 0, x] + 
    165*G[1, 0, 0, 0, 0, 1, x] + 165*G[1, 0, 0, 0, 1, 0, x] - 
    48*G[1, 0, 0, 0, 1, 1, x] - 106*G[1, 0, 0, 1, 0, 0, x] + 
    57*G[1, 0, 0, 1, 0, 1, x] + 57*G[1, 0, 0, 1, 1, 0, x] - 
    37*G[1, 0, 0, 1, 1, 1, x] - 134*G[1, 0, 1, 0, 0, 0, x] - 
    14*G[1, 0, 1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, 1, 0, x] - 
    155*G[1, 0, 1, 0, 1, 1, x] + 136*G[1, 0, 1, 1, 0, 0, x] - 
    25*G[1, 0, 1, 1, 0, 1, x] - 25*G[1, 0, 1, 1, 1, 0, x] - 
    48*G[1, 0, 1, 1, 1, 1, x] + 96*G[1, 1, 0, 0, 0, 0, x] - 
    28*G[1, 1, 0, 0, 0, 1, x] - 28*G[1, 1, 0, 0, 1, 0, x] - 
    8*G[1, 1, 0, 0, 1, 1, x] - 56*G[1, 1, 0, 1, 0, 0, x] - 
    6*G[1, 1, 0, 1, 0, 1, x] - 6*G[1, 1, 0, 1, 1, 0, x] - 
    187*G[1, 1, 0, 1, 1, 1, x] - 95*G[1, 1, 1, 0, 0, 0, x] + 
    109*G[1, 1, 1, 0, 0, 1, x] + 109*G[1, 1, 1, 0, 1, 0, x] - 
    94*G[1, 1, 1, 0, 1, 1, x] - 166*G[1, 1, 1, 1, 0, 0, x] + 
    129*G[1, 1, 1, 1, 0, 1, x] + 129*G[1, 1, 1, 1, 1, 0, x] + 
    455*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
     (-13 + (114*I)*Pi - 470*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (-199/2 + (16*I)*Pi - 101*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (-199/2 - (150*I)*Pi - 101*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (-29 - (94*I)*Pi - 82*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (-29 - (98*I)*Pi - 82*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-42 - (16*I)*Pi - 80*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (7/2 + (62*I)*Pi - 71*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (-96 + (16*I)*Pi - 69*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (119/2 + (2*I)*Pi - 66*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-49 - (4*I)*Pi - 62*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (126 + (140*I)*Pi - 34*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (-141/2 - (78*I)*Pi - 3*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (-141/2 + (112*I)*Pi - 3*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (-61/2 + (16*I)*Pi + Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (-61/2 - (36*I)*Pi + Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (393/2 + (22*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (-171/2 + (130*I)*Pi + 19*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (-171/2 - (150*I)*Pi + 19*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
     (-255/2 + (34*I)*Pi + 30*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (-143/2 + 36*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (-143/2 - (26*I)*Pi + 36*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (58 - (104*I)*Pi + 44*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (273 + (68*I)*Pi + 48*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (60 + (64*I)*Pi + 50*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (29/2 + (10*I)*Pi + 68*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (29/2 + (14*I)*Pi + 68*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (-165/2 + (46*I)*Pi + 119*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (162 - (6*I)*Pi + 125*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-37 - (66*I)*Pi + 127*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (77/2 + (16*I)*Pi + 140*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (77/2 - (138*I)*Pi + 140*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (351/2 + (84*I)*Pi + 141*Log[mu2/s]) + G[1, 1, 1, 0, x]*
     (-455/6 - (28*I)*Pi + (-115/2 - (38*I)*Pi)*Log[mu2/s] - 
      (89*Log[mu2/s]^2)/2 - (553*zeta[2])/2) + G[1, 1, 1, 1, x]*
     (113/6 + (102*I)*Pi + (291/2 - (138*I)*Pi)*Log[mu2/s] + 
      (331*Log[mu2/s]^2)/2 - (515*zeta[2])/2) + 
    G[1, 0, 0, 0, x]*(-98 + (-53/2 - (70*I)*Pi)*Log[mu2/s] + 
      (65*Log[mu2/s]^2)/2 - (455*zeta[2])/2) + G[1, 0, 1, 0, x]*
     (79 + (22*I)*Pi + (99/2 + (82*I)*Pi)*Log[mu2/s] + (19*Log[mu2/s]^2)/2 - 
      (311*zeta[2])/2) + G[1, 1, 0, 1, x]*(-455/6 - (166*I)*Pi + 
      (-115/2 + (74*I)*Pi)*Log[mu2/s] - (89*Log[mu2/s]^2)/2 - 
      (297*zeta[2])/2) + G[1, 0, 0, 1, x]*(79 + (223*I)*Pi + 
      (99/2 - (34*I)*Pi)*Log[mu2/s] + (19*Log[mu2/s]^2)/2 - 
      (267*zeta[2])/2) + G[0, 1, 0, 0, x]*(33 - (22*I)*Pi + 
      (45 + (8*I)*Pi)*Log[mu2/s] + 41*Log[mu2/s]^2 - 133*zeta[2]) + 
    G[0, 0, 1, 0, x]*(589/6 + (48*I)*Pi + (151/2 + (86*I)*Pi)*Log[mu2/s] + 
      49*Log[mu2/s]^2 - 127*zeta[2]) + Log[mu2/s]^4*
     (11/24 - (33*zeta[2])/8) + G[0, 1, 0, 1, x]*(21/2 + (107*I)*Pi + 
      (31/2 + (58*I)*Pi)*Log[mu2/s] - 32*Log[mu2/s]^2 + 14*zeta[2]) + 
    G[1, 0, 1, 1, x]*(116/3 - (217*I)*Pi - 49*Log[mu2/s] - 69*Log[mu2/s]^2 + 
      63*zeta[2]) + G[1, 1, 0, 0, x]*(111/2 - (8*I)*Pi + 
      (4 - (12*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 110*zeta[2]) + 
    G[0, 0, 0, 1, x]*(589/6 - (81*I)*Pi + (151/2 + (46*I)*Pi)*Log[mu2/s] + 
      49*Log[mu2/s]^2 + 142*zeta[2]) + G[0, 0, 0, 0, x]*
     (-386/3 - (5*I)*Pi + (-303/2 - (70*I)*Pi)*Log[mu2/s] - 
      (129*Log[mu2/s]^2)/2 + (519*zeta[2])/2) + 
    G[0, 0, 1, 1, x]*(-1987/6 + (106*I)*Pi + (-105 - (8*I)*Pi)*Log[mu2/s] - 
      44*Log[mu2/s]^2 + 284*zeta[2]) + G[0, 1, 1, 1, x]*
     (1195/6 - (86*I)*Pi + (-57/2 + (2*I)*Pi)*Log[mu2/s] - 
      (69*Log[mu2/s]^2)/2 + (883*zeta[2])/2) + G[0, 1, 1, 0, x]*
     (21/2 + (5*I)*Pi + (31/2 + (14*I)*Pi)*Log[mu2/s] - 32*Log[mu2/s]^2 + 
      442*zeta[2]) + ((6*I)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 
      6*G[0, 0, 1, 1, x] - 12*G[0, 1, 1, 1, x] - 6*G[1, 0, 1, 1, x] + 
      18*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-15 + (6*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, x]*(15/2 - (6*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, x]*(((15*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] - 18*zeta[2]) + 
      G[1, 1, x]*(85/8 - ((15*I)/2)*Pi + (15/2 - (6*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + (33*zeta[2])/2) + 
      G[1, x]*(((85*I)/8)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((15*I)/2)*Pi - 18*zeta[2]) + (-45/2 - ((15*I)/2)*Pi)*
         zeta[2]))/x^2 + G[0, 1, 1, x]*(-7655/36 + (213*I)*Pi + 
      (63/2 - (14*I)*Pi)*Log[mu2/s]^2 + (35*Log[mu2/s]^3)/2 + 
      Log[mu2/s]*(10/3 + (50*I)*Pi - (683*zeta[2])/2) + 
      (-363/2 - (20*I)*Pi)*zeta[2] - 145*zeta[3]) + 
    G[0, 0, 0, x]*(-1639/36 + ((21*I)/2)*Pi + (43 + (28*I)*Pi)*Log[mu2/s]^2 + 
      (29*Log[mu2/s]^3)/2 + Log[mu2/s]*(41 + (10*I)*Pi - (345*zeta[2])/2) + 
      (-85 + (38*I)*Pi)*zeta[2] - 101*zeta[3]) + 
    G[1, 1, 0, x]*(7901/36 + (104*I)*Pi + (147/4 + (11*I)*Pi)*Log[mu2/s]^2 + 
      (31*Log[mu2/s]^3)/2 + Log[mu2/s]*(373/3 + (20*I)*Pi - 
        (341*zeta[2])/2) + (787/4 - (39*I)*Pi)*zeta[2] - 72*zeta[3]) + 
    Log[mu2/s]^3*(-29/36 + (-127/4 - (21*I)*Pi)*zeta[2] - 2*zeta[3]) + 
    (4799/12 + (67*I)*Pi)*zeta[3] + 169*zeta[3]^2 + 
    G[0, 1, 0, x]*(-4559/36 - ((129*I)/2)*Pi + (-181/4 - (39*I)*Pi)*
       Log[mu2/s]^2 - 16*Log[mu2/s]^3 + (925/4 + (287*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-108 - (30*I)*Pi + 143*zeta[2]) + 10*zeta[3]) + 
    G[0, 0, 1, x]*(-4559/36 - (341*I)*Pi + (-181/4 - (43*I)*Pi)*
       Log[mu2/s]^2 - 16*Log[mu2/s]^3 + (1035/4 + (197*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-108 - (120*I)*Pi + 93*zeta[2]) + 33*zeta[3]) + 
    G[1, 0, 0, x]*(-49/2 - (66*I)*Pi - (53*Log[mu2/s]^2)/2 - 
      14*Log[mu2/s]^3 + (350 + (290*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-47 - (30*I)*Pi + 272*zeta[2]) + 109*zeta[3]) + 
    G[1, 1, 1, x]*(917/6 - (98*I)*Pi + (-31 + (70*I)*Pi)*Log[mu2/s]^2 - 
      17*Log[mu2/s]^3 + Log[mu2/s]*(-41 + (26*I)*Pi - 79*zeta[2]) + 
      (401/2 + (52*I)*Pi)*zeta[2] + 159*zeta[3]) + 
    G[1, 0, 1, x]*(7901/36 + (242*I)*Pi + (147/4 - (13*I)*Pi)*Log[mu2/s]^2 + 
      (31*Log[mu2/s]^3)/2 + (551/4 - (121*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(373/3 + (74*I)*Pi + (43*zeta[2])/2) + 214*zeta[3]) + 
    zeta[2]*(-34337/216 - (72*I)*Pi + (51/4 + (179*I)*Pi)*zeta[3]) + 
    G[0, 1, x]*(-23101/216 - ((737*I)/2)*Pi + (33/4 + ((35*I)/3)*Pi)*
       Log[mu2/s]^3 + (61*Log[mu2/s]^4)/24 + (1073/6 - (74*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(83/6 + (11*I)*Pi + (121*zeta[2])/4) + 
      Log[mu2/s]*(-263/9 - (77*I)*Pi + (-357/4 - (125*I)*Pi)*zeta[2] - 
        (115*zeta[3])/3) + (127/2 - ((976*I)/3)*Pi)*zeta[3] - 
      (15755*zeta[4])/16) + (61523/48 + ((865*I)/4)*Pi)*zeta[4] + 
    G[0, 0, x]*(6469/24 - ((89*I)/2)*Pi + (-11/12 - (7*I)*Pi)*Log[mu2/s]^3 - 
      (11*Log[mu2/s]^4)/8 + (199/6 - (3*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(49/2 - (5*I)*Pi + (201*zeta[2])/4) + 
      (-311/3 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*(383/3 - (18*I)*Pi + 
        (-83/4 - (41*I)*Pi)*zeta[2] + 2*zeta[3]) + (531*zeta[4])/16) + 
    Log[mu2/s]^2*(-341/18 + (3*I)*Pi + (-941/12 - (38*I)*Pi)*zeta[2] + 
      (13/4 - (23*I)*Pi)*zeta[3] + (1997*zeta[4])/8) + 
    G[1, 1, x]*(-68317/216 + ((989*I)/4)*Pi + (-187/12 - ((49*I)/3)*Pi)*
       Log[mu2/s]^3 - (89*Log[mu2/s]^4)/24 + (-151/3 + (74*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-140/3 - (41*I)*Pi + (437*zeta[2])/4) + 
      (-190/3 + ((446*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-2251/18 - (10*I)*Pi + 
        (453/4 + (39*I)*Pi)*zeta[2] + (80*zeta[3])/3) + (4571*zeta[4])/16) + 
    G[1, 0, x]*(-23101/216 + ((663*I)/4)*Pi + (33/4 + ((35*I)/3)*Pi)*
       Log[mu2/s]^3 + (61*Log[mu2/s]^4)/24 + Log[mu2/s]^2*
       (83/6 + (35*I)*Pi - (543*zeta[2])/4) + (-1263/2 - (174*I)*Pi)*
       zeta[2] + Log[mu2/s]*(-263/9 + (105*I)*Pi + (-1441/4 - (305*I)*Pi)*
         zeta[2] - (277*zeta[3])/3) + (-164 - ((1420*I)/3)*Pi)*zeta[3] + 
      (4749*zeta[4])/16) + G[1, x]*(12685/81 - ((1319*I)/4)*Pi + 
      (11/6 - ((7*I)/6)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^3*
       (167/18 + 13*zeta[2]) + (155/18 + (14*I)*Pi)*zeta[3] + 
      Log[mu2/s]^2*(1247/36 - (5*I)*Pi + (197/4 + (90*I)*Pi)*zeta[2] + 
        (37*zeta[3])/2) + zeta[2]*(-445/12 + ((3*I)/2)*Pi + 
        (677*zeta[3])/2) + (-1183/8 + ((3925*I)/4)*Pi)*zeta[4] + 
      Log[mu2/s]*(2524/27 - (85*I)*Pi + (161/6 + (66*I)*Pi)*zeta[2] + 
        (-193/6 + ((790*I)/3)*Pi)*zeta[3] + 385*zeta[4]) - 233*zeta[5]) + 
    ((I/2)*Pi*G[1, 1, 0, x] - (11*G[0, 1, 0, 0, x])/2 + 
      (10 + (18*I)*Pi)*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 
      (5*G[1, 0, 0, 0, x])/2 + (-5/2 - (6*I)*Pi)*G[1, 0, 0, 1, x] - 
      (5*G[1, 0, 1, 0, x])/2 + G[1, 1, 0, 0, x]/2 + 7*G[0, 0, 0, 0, 0, x] - 
      5*G[0, 0, 0, 0, 1, x] - 5*G[0, 0, 0, 1, 0, x] - 
      15*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 1, x] - 
      2*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] + 
      3*G[0, 1, 0, 0, 0, x] - 3*G[0, 1, 0, 0, 1, x] - 3*G[0, 1, 0, 1, 0, x] + 
      21*G[0, 1, 0, 1, 1, x] - G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + 
      G[1, 0, 0, 1, 0, x] - 7*G[1, 0, 0, 1, 1, x] + 
      G[0, 0, 1, 1, x]*(-45/2 + (12*I)*Pi - 14*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(11 - 2*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (4 + 2*Log[mu2/s]) + G[0, 0, 0, 1, x]*(4 - (18*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*((10*I)*Pi - 15*zeta[2]) + G[1, 0, 0, x]*
       (-29/4 - (4*I)*Pi + Log[mu2/s] - 2*zeta[2]) + 
      G[1, 0, 1, x]*(((-5*I)/2)*Pi + 5*zeta[2]) + 
      G[0, 1, 0, x]*(-24 - ((3*I)/2)*Pi - 6*Log[mu2/s] + 8*zeta[2]) + 
      G[0, 0, 0, x]*(119/4 + (14*I)*Pi - Log[mu2/s] + 10*zeta[2]) + 
      G[0, 0, 1, x]*(-24 - ((49*I)/2)*Pi + (-6 - (12*I)*Pi)*Log[mu2/s] + 
        51*zeta[2]) + G[0, 1, x]*((-24*I)*Pi + (13 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-6*I)*Pi + 10*zeta[2]) - 13*zeta[3]) + 
      G[0, 0, x]*(-539/8 - ((39*I)/4)*Pi + Log[mu2/s]*(-31/2 - (7*I)*Pi - 
          4*zeta[2]) - (33*zeta[2])/2 - 7*zeta[3]) + 
      (67/4 - (41*I)*Pi)*zeta[3] + G[1, 0, x]*(((-29*I)/4)*Pi + 
        I*Pi*Log[mu2/s] + 11*zeta[2] + zeta[3]) + 
      zeta[2]*(((-67*I)/4)*Pi + 58*zeta[3]) + (-5 - (12*I)*Pi)*zeta[4] + 
      G[0, x]*(((-539*I)/8)*Pi + (643/4 + (23*I)*Pi)*zeta[2] - 3*zeta[3] + 
        Log[mu2/s]*(((-31*I)/2)*Pi + 31*zeta[2] + 2*zeta[3]) + 10*zeta[4]) + 
      G[1, x]*((-3*I)*Pi*zeta[2] + (3 - (6*I)*Pi)*zeta[3] + (49*zeta[4])/4) + 
      Log[mu2/s]*((-7*I)*Pi*zeta[2] + (7 - (12*I)*Pi)*zeta[3] + 
        (49*zeta[4])/2) - 18*zeta[5])/(1 - x) + (331/2 - (598*I)*Pi)*
     zeta[5] + G[0, x]*(-11395/324 + (123*I)*Pi + (-11/6 + ((7*I)/6)*Pi)*
       Log[mu2/s]^4 + Log[mu2/s]^3*(-100/9 - (23*zeta[2])/2) + 
      zeta[2]*(557/18 + (7*I)*Pi - 43*zeta[3]) + (1502/9 + (32*I)*Pi)*
       zeta[3] + Log[mu2/s]^2*(-263/9 + (5*I)*Pi + (161/4 + (22*I)*Pi)*
         zeta[2] + 18*zeta[3]) + Log[mu2/s]*(-1069/27 + (40*I)*Pi + 
        (47 + (20*I)*Pi)*zeta[2] + (649/6 + ((98*I)/3)*Pi)*zeta[3] - 
        (69*zeta[4])/4) + (-1413/8 + ((623*I)/4)*Pi)*zeta[4] + 45*zeta[5]) + 
    Log[mu2/s]*(-4897/54 + (16*I)*Pi + (218/3 + (38*I)*Pi)*zeta[3] + 
      zeta[2]*(-4525/36 - (84*I)*Pi + 57*zeta[3]) + (5109/8 - ((149*I)/2)*Pi)*
       zeta[4] + 182*zeta[5]) + Nc*Nf*(35569/648 - 64*G[0, 0, 0, 0, 0, x] + 
      30*G[0, 0, 0, 0, 1, x] + 30*G[0, 0, 0, 1, 0, x] - 
      16*G[0, 0, 0, 1, 1, x] + 14*G[0, 0, 1, 0, 1, x] + 
      14*G[0, 0, 1, 1, 0, x] - 22*G[0, 0, 1, 1, 1, x] - 
      8*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 
      2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] - 
      4*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] - 
      10*G[1, 0, 0, 0, 1, x] - 10*G[1, 0, 0, 1, 0, x] + 
      4*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + 
      26*G[1, 0, 1, 1, 1, x] + 18*G[1, 1, 0, 0, 0, x] - 
      18*G[1, 1, 0, 0, 1, x] - 18*G[1, 1, 0, 1, 0, x] + 
      32*G[1, 1, 0, 1, 1, x] + 14*G[1, 1, 1, 0, 1, x] + 
      14*G[1, 1, 1, 1, 0, x] - 56*G[1, 1, 1, 1, 1, x] + 
      G[1, 0, 1, 1, x]*(-181/3 - 20*Log[mu2/s]) + G[1, 1, 0, 1, x]*
       (-24 - 14*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-24 - 14*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(31/3 - 14*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (31/3 - 14*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-109/3 - 6*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(12 - 6*Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (12 - 6*Log[mu2/s]) + G[0, 1, 1, 1, x]*(-48 - 2*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(109/3 + 6*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (109/3 + 6*Log[mu2/s]) + G[0, 0, 1, 1, x]*(5/3 + 8*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-10 + 34*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (251/3 + 42*Log[mu2/s]) + G[0, 0, 0, x]*(-53/18 - Log[mu2/s]/3 - 
        10*Log[mu2/s]^2 - 70*zeta[2]) + G[0, 0, 1, x]*
       (-391/18 - 12*Log[mu2/s] + 3*Log[mu2/s]^2 - 59*zeta[2]) + 
      G[0, 1, 0, x]*(-391/18 - 12*Log[mu2/s] + 3*Log[mu2/s]^2 - 31*zeta[2]) + 
      G[0, 1, 1, x]*(467/6 + 36*Log[mu2/s] + 4*Log[mu2/s]^2 - 22*zeta[2]) + 
      G[1, 1, 1, x]*(-440/3 - (179*Log[mu2/s])/3 - 14*Log[mu2/s]^2 - 
        4*zeta[2]) + Log[mu2/s]^3*(7/18 + 7*zeta[2]) + 
      G[1, 0, 0, x]*(-2/3 + 14*zeta[2]) + G[1, 0, 1, x]*
       (511/9 + 24*Log[mu2/s] + 7*Log[mu2/s]^2 + 19*zeta[2]) + 
      G[1, 1, 0, x]*(511/9 + 24*Log[mu2/s] + 7*Log[mu2/s]^2 + 39*zeta[2]) + 
      zeta[2]*(6955/27 - 47*zeta[3]) + G[0, 0, x]*
       (1687/36 + (37*Log[mu2/s]^2)/6 + (7*Log[mu2/s]^3)/3 - (13*zeta[2])/2 + 
        Log[mu2/s]*(74/3 + 39*zeta[2]) - (122*zeta[3])/3) + 
      G[1, 1, x]*(20417/108 + (107*Log[mu2/s]^2)/6 + (7*Log[mu2/s]^3)/3 + 
        (7*zeta[2])/2 + Log[mu2/s]*(809/9 + 19*zeta[2]) - (26*zeta[3])/3) + 
      (302*zeta[3])/9 + Log[mu2/s]^2*(46/9 + (98*zeta[2])/3 + 3*zeta[3]) + 
      G[1, 0, x]*(-12187/108 - 12*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-505/9 - 3*zeta[2]) - 79*zeta[2] + (38*zeta[3])/3) + 
      G[0, 1, x]*(-12187/108 - 12*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/3 - 
        (86*zeta[2])/3 + Log[mu2/s]*(-505/9 + 29*zeta[2]) + 
        (140*zeta[3])/3) + G[0, x]*(78971/648 + (35*Log[mu2/s]^3)/18 + 
        Log[mu2/s]^2*(283/18 - 13*zeta[2]) + (103*zeta[2])/9 + 
        (241*zeta[3])/9 + Log[mu2/s]*(3563/54 + (25*zeta[2])/6 + 
          18*zeta[3]) - (169*zeta[4])/2) + 
      G[1, x]*(-96119/648 - (35*Log[mu2/s]^3)/18 + Log[mu2/s]^2*
         (-152/9 - 17*zeta[2]) - (758*zeta[2])/9 + 
        Log[mu2/s]*(-4115/54 - (67*zeta[2])/2 - 26*zeta[3]) - 
        (43*zeta[3])/9 - 61*zeta[4]) + (1549*zeta[4])/12 + 
      Log[mu2/s]*(1429/54 + (2447*zeta[2])/18 + (38*zeta[3])/3 + 
        (193*zeta[4])/2) + x^2*(-26*G[0, 0, 0, 0, 0, x] + 
        (40*G[0, 0, 0, 0, 1, x])/3 + (40*G[0, 0, 0, 1, 0, x])/3 - 
        (22*G[0, 0, 0, 1, 1, x])/3 + 6*G[0, 0, 1, 0, 1, x] + 
        6*G[0, 0, 1, 1, 0, x] - 10*G[0, 0, 1, 1, 1, x] - 
        (10*G[0, 1, 0, 0, 0, x])/3 + (10*G[0, 1, 0, 0, 1, x])/3 + 
        (10*G[0, 1, 0, 1, 0, x])/3 - (4*G[0, 1, 0, 1, 1, x])/3 + 
        2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
        (4*G[0, 1, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 0, 0, x] - 
        (14*G[1, 0, 0, 0, 1, x])/3 - (14*G[1, 0, 0, 1, 0, x])/3 + 
        (4*G[1, 0, 0, 1, 1, x])/3 - (10*G[1, 0, 1, 0, 1, x])/3 - 
        (10*G[1, 0, 1, 1, 0, x])/3 + (34*G[1, 0, 1, 1, 1, x])/3 + 
        (26*G[1, 1, 0, 0, 0, x])/3 - (26*G[1, 1, 0, 0, 1, x])/3 - 
        (26*G[1, 1, 0, 1, 0, x])/3 + (40*G[1, 1, 0, 1, 1, x])/3 + 
        (14*G[1, 1, 1, 0, 1, x])/3 + (14*G[1, 1, 1, 1, 0, x])/3 - 
        (56*G[1, 1, 1, 1, 1, x])/3 + G[1, 0, 1, 1, x]*
         (-74/3 - 8*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-89/9 - 6*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-89/9 - 6*Log[mu2/s]) + G[1, 1, 0, 1, x]*
         (-157/9 - (14*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*
         (-157/9 - (14*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*
         (-65/9 - (10*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*
         (-41/9 - 2*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-41/9 - 2*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-25/3 - (2*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*
         (65/9 + (10*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*
         (65/9 + (10*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*
         (16/3 + 4*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (287/9 + (38*Log[mu2/s])/3) + G[1, 1, 1, 1, x]*
         (157/3 + 14*Log[mu2/s]) + G[0, 0, 0, x]*(-530/9 - 22*Log[mu2/s] - 
          (10*Log[mu2/s]^2)/3 - 30*zeta[2]) + G[0, 0, 1, x]*
         (377/27 + (41*Log[mu2/s])/9 + Log[mu2/s]^2 - (77*zeta[2])/3) + 
        G[0, 1, 0, x]*(377/27 + (41*Log[mu2/s])/9 + Log[mu2/s]^2 - 
          13*zeta[2]) + G[0, 1, 1, x]*(836/27 + (116*Log[mu2/s])/9 + 
          (4*Log[mu2/s]^2)/3 - 8*zeta[2]) + (22*G[1, 0, 0, x]*zeta[2])/3 + 
        (7*Log[mu2/s]^3*zeta[2])/3 + G[1, 1, 1, x]*(-2426/27 - 
          (314*Log[mu2/s])/9 - (14*Log[mu2/s]^2)/3 + (4*zeta[2])/3) + 
        G[1, 0, 1, x]*(1213/27 + (157*Log[mu2/s])/9 + (7*Log[mu2/s]^2)/3 + 
          (31*zeta[2])/3) + G[1, 1, 0, x]*(1213/27 + (157*Log[mu2/s])/9 + 
          (7*Log[mu2/s]^2)/3 + (59*zeta[2])/3) + G[0, 0, x]*
         (14927/162 + (157*Log[mu2/s]^2)/18 + (7*Log[mu2/s]^3)/9 + 
          (593*zeta[2])/18 + Log[mu2/s]*(1213/27 + (47*zeta[2])/3) - 
          (152*zeta[3])/9) + zeta[2]*(14927/54 - (47*zeta[3])/3) + 
        G[1, 1, x]*(14927/162 + (157*Log[mu2/s]^2)/18 + (7*Log[mu2/s]^3)/9 + 
          (421*zeta[2])/18 + Log[mu2/s]*(1213/27 + 5*zeta[2]) - 
          (20*zeta[3])/9) + (377*zeta[3])/27 + Log[mu2/s]^2*
         ((157*zeta[2])/6 + zeta[3]) + G[1, 0, x]*(-14927/162 - 
          (157*Log[mu2/s]^2)/18 - (7*Log[mu2/s]^3)/9 + 
          Log[mu2/s]*(-1213/27 - (11*zeta[2])/3) - (101*zeta[2])/18 + 
          (32*zeta[3])/9) + G[0, 1, x]*(-14927/162 - (157*Log[mu2/s]^2)/18 - 
          (7*Log[mu2/s]^3)/9 + (419*zeta[2])/18 + Log[mu2/s]*
           (-1213/27 + 11*zeta[2]) + (170*zeta[3])/9) + 
        G[0, x]*((-1967*zeta[2])/27 - (13*Log[mu2/s]^2*zeta[2])/3 + 
          19*zeta[3] + Log[mu2/s]*((-239*zeta[2])/9 + (26*zeta[3])/3) - 
          (223*zeta[4])/6) + G[1, x]*((-2803*zeta[2])/27 - 
          (17*Log[mu2/s]^2*zeta[2])/3 + Log[mu2/s]*((-355*zeta[2])/9 - 
            (34*zeta[3])/3) - (65*zeta[3])/3 - (167*zeta[4])/6) + 
        (2951*zeta[4])/36 + Log[mu2/s]*((1213*zeta[2])/9 + (41*zeta[3])/9 + 
          (259*zeta[4])/6)) + (211367/7776 + (98*G[0, 0, 0, 0, 0, x])/3 - 
        (28*G[0, 0, 0, 0, 1, x])/3 - (28*G[0, 0, 0, 1, 0, x])/3 - 
        (28*G[0, 0, 1, 0, 1, x])/3 - (28*G[0, 0, 1, 1, 0, x])/3 + 
        (28*G[0, 0, 1, 1, 1, x])/3 + 4*G[0, 1, 0, 0, 0, x] - 
        4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] - 
        (16*G[0, 1, 0, 1, 1, x])/3 - (28*G[0, 1, 1, 0, 1, x])/3 - 
        (28*G[0, 1, 1, 1, 0, x])/3 + (56*G[0, 1, 1, 1, 1, x])/3 + 
        (32*G[1, 0, 0, 0, 0, x])/3 - (20*G[1, 0, 0, 0, 1, x])/3 - 
        (20*G[1, 0, 0, 1, 0, x])/3 + (8*G[1, 0, 0, 1, 1, x])/3 - 
        4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 
        (4*G[1, 0, 1, 1, 1, x])/3 - (4*G[1, 1, 0, 0, 0, x])/3 + 
        (4*G[1, 1, 0, 0, 1, x])/3 + (4*G[1, 1, 0, 1, 0, x])/3 - 
        (32*G[1, 1, 0, 1, 1, x])/3 - (28*G[1, 1, 1, 0, 1, x])/3 - 
        (28*G[1, 1, 1, 1, 0, x])/3 + 28*G[1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, 0, x]*(-137/9 - (70*Log[mu2/s])/3) + 
        G[1, 1, 1, 1, x]*(-160/9 - (56*Log[mu2/s])/3) + 
        G[0, 1, 1, 1, x]*(-80/9 - (28*Log[mu2/s])/3) + 
        G[1, 0, 0, 0, x]*(-40/9 - 4*Log[mu2/s]) + (61*Log[mu2/s]^4)/72 + 
        (7*Log[mu2/s]^5)/60 + G[1, 0, 0, 1, x]*(40/9 + 4*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(40/9 + 4*Log[mu2/s]) + G[1, 0, 1, 1, x]*
         (40/9 + (16*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*
         (80/9 + (28*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*
         (80/9 + (28*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*
         (80/9 + (28*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*
         (80/9 + (28*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*
         (80/9 + (28*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*
         (80/9 + (28*Log[mu2/s])/3) + Log[mu2/s]^3*
         (110/27 - (101*zeta[2])/18) + (68*G[0, 1, 1, x]*zeta[2])/3 + 
        G[1, 1, 0, x]*(-242/27 - (80*Log[mu2/s])/9 - (14*Log[mu2/s]^2)/3 + 
          (10*zeta[2])/3) + G[1, 1, 1, x]*(242/27 + (80*Log[mu2/s])/9 + 
          (14*Log[mu2/s]^2)/3 + (46*zeta[2])/3) + G[1, 0, 1, x]*
         (-242/27 - (80*Log[mu2/s])/9 - (14*Log[mu2/s]^2)/3 + 
          (50*zeta[2])/3) + G[0, 1, 0, x]*(-224/27 - (80*Log[mu2/s])/9 - 
          (14*Log[mu2/s]^2)/3 + (58*zeta[2])/3) + G[1, 0, 0, x]*
         (2/3 + (68*zeta[2])/3) + G[0, 0, 0, x]*(4/9 + (19*Log[mu2/s])/3 + 
          7*Log[mu2/s]^2 + (83*zeta[2])/3) + G[0, 0, 1, x]*
         (-224/27 - (80*Log[mu2/s])/9 - (14*Log[mu2/s]^2)/3 + 30*zeta[2]) + 
        G[0, 1, x]*(656/81 + (40*Log[mu2/s]^2)/9 + (14*Log[mu2/s]^3)/9 + 
          Log[mu2/s]*(224/27 - 30*zeta[2]) - (260*zeta[2])/9 - 
          (280*zeta[3])/9) + G[1, 0, x]*(656/81 + (40*Log[mu2/s]^2)/9 + 
          (14*Log[mu2/s]^3)/9 + Log[mu2/s]*(224/27 - (58*zeta[2])/3) - 
          20*zeta[2] - (184*zeta[3])/9) + Log[mu2/s]^2*
         (1511/108 - (535*zeta[2])/36 - (41*zeta[3])/3) + 
        G[1, 1, x]*((-200*zeta[2])/9 - (68*Log[mu2/s]*zeta[2])/3 - 
          12*zeta[3]) - (2939*zeta[3])/54 + G[0, 0, x]*
         (1909/162 + (23*Log[mu2/s]^2)/18 - (7*Log[mu2/s]^3)/9 + 
          Log[mu2/s]*(212/27 - (89*zeta[2])/3) - (455*zeta[2])/18 + 
          (242*zeta[3])/9) + zeta[2]*(-9907/648 + (710*zeta[3])/9) + 
        Log[mu2/s]*(19247/648 - (1309*zeta[2])/54 - (415*zeta[3])/9 - 
          (1057*zeta[4])/24) - (7481*zeta[4])/144 + 
        G[0, x]*(-42125/1944 - (103*Log[mu2/s]^3)/54 - (7*Log[mu2/s]^4)/36 + 
          (133*zeta[2])/6 + Log[mu2/s]^2*(-218/27 + (95*zeta[2])/6) + 
          Log[mu2/s]*(-3221/162 + (55*zeta[2])/2 + (2*zeta[3])/9) + 
          (565*zeta[3])/27 + (635*zeta[4])/24) + 
        G[1, x]*(-1952/243 - (40*Log[mu2/s]^3)/27 - (7*Log[mu2/s]^4)/18 + 
          (782*zeta[2])/27 + Log[mu2/s]^2*(-112/27 + 15*zeta[2]) + 
          (800*zeta[3])/27 + Log[mu2/s]*(-656/81 + (260*zeta[2])/9 + 
            (280*zeta[3])/9) + (719*zeta[4])/12) - (39*zeta[5])/5)/x + 
      x*(64*G[0, 0, 0, 0, 0, x] - 30*G[0, 0, 0, 0, 1, x] - 
        30*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] - 
        14*G[0, 0, 1, 0, 1, x] - 14*G[0, 0, 1, 1, 0, x] + 
        22*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] - 
        8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] + 
        2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 0, 1, x] - 
        6*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] - 
        16*G[1, 0, 0, 0, 0, x] + 10*G[1, 0, 0, 0, 1, x] + 
        10*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] + 
        6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] - 
        26*G[1, 0, 1, 1, 1, x] - 18*G[1, 1, 0, 0, 0, x] + 
        18*G[1, 1, 0, 0, 1, x] + 18*G[1, 1, 0, 1, 0, x] - 
        32*G[1, 1, 0, 1, 1, x] - 14*G[1, 1, 1, 0, 1, x] - 
        14*G[1, 1, 1, 1, 0, x] + 56*G[1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, x]*(-347/3 - 42*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (-104/3 - 34*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-17/3 - 8*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-88/3 - 6*Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (-88/3 - 6*Log[mu2/s]) + G[0, 1, 1, 1, x]*(121/3 + 2*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-5/3 + 6*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (-5/3 + 6*Log[mu2/s]) + G[1, 0, 0, 0, x]*(88/3 + 6*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(4 + 14*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (4 + 14*Log[mu2/s]) + G[1, 1, 0, 1, x]*(37 + 14*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(37 + 14*Log[mu2/s]) + G[1, 0, 1, 1, x]*
         (199/3 + 20*Log[mu2/s]) + G[1, 1, 0, x]*(-872/9 - 37*Log[mu2/s] - 
          7*Log[mu2/s]^2 - 39*zeta[2]) + G[1, 0, 1, x]*
         (-872/9 - 37*Log[mu2/s] - 7*Log[mu2/s]^2 - 19*zeta[2]) - 
        14*G[1, 0, 0, x]*zeta[2] - 7*Log[mu2/s]^3*zeta[2] + 
        G[1, 1, 1, x]*(1919/9 + (236*Log[mu2/s])/3 + 14*Log[mu2/s]^2 + 
          4*zeta[2]) + G[0, 1, 1, x]*(-1591/18 - (116*Log[mu2/s])/3 - 
          4*Log[mu2/s]^2 + 22*zeta[2]) + G[0, 1, 0, x]*
         (-17/2 + (5*Log[mu2/s])/3 - 3*Log[mu2/s]^2 + 31*zeta[2]) + 
        G[0, 0, 1, x]*(-17/2 + (5*Log[mu2/s])/3 - 3*Log[mu2/s]^2 + 
          59*zeta[2]) + G[0, 0, 0, x]*(1547/18 + (92*Log[mu2/s])/3 + 
          10*Log[mu2/s]^2 + 70*zeta[2]) + G[0, 1, x]*(21701/108 + 
          (37*Log[mu2/s]^2)/2 + (7*Log[mu2/s]^3)/3 + Log[mu2/s]*
           (872/9 - 29*zeta[2]) - (19*zeta[2])/2 - (140*zeta[3])/3) + 
        G[1, 0, x]*(21701/108 + (37*Log[mu2/s]^2)/2 + (7*Log[mu2/s]^3)/3 + 
          (103*zeta[2])/2 + Log[mu2/s]*(872/9 + 3*zeta[2]) - 
          (38*zeta[3])/3) + Log[mu2/s]^2*((-325*zeta[2])/6 - 3*zeta[3]) - 
        (805*zeta[3])/18 + G[1, 1, x]*(-3013/12 - (125*Log[mu2/s]^2)/6 - 
          (7*Log[mu2/s]^3)/3 + Log[mu2/s]*(-349/3 - 19*zeta[2]) - 
          (209*zeta[2])/6 + (26*zeta[3])/3) + G[0, 0, x]*
         (-16285/108 - (97*Log[mu2/s]^2)/6 - (7*Log[mu2/s]^3)/3 + 
          Log[mu2/s]*(-697/9 - 39*zeta[2]) - (69*zeta[2])/2 + 
          (122*zeta[3])/3) + zeta[2]*(-60991/108 + 47*zeta[3]) + 
        Log[mu2/s]*((-2488*zeta[2])/9 - 13*zeta[3] - (193*zeta[4])/2) - 
        166*zeta[4] + G[1, x]*(16883/162 + (7*Log[mu2/s]^3)/9 + 
          (593*zeta[2])/3 + Log[mu2/s]^2*(175/18 + 17*zeta[2]) + 
          (259*zeta[3])/9 + Log[mu2/s]*(1354/27 + (214*zeta[2])/3 + 
            26*zeta[3]) + 61*zeta[4]) + G[0, x]*(-16883/162 - 
          (7*Log[mu2/s]^3)/9 + (1877*zeta[2])/18 + Log[mu2/s]^2*
           (-175/18 + 13*zeta[2]) + Log[mu2/s]*(-1354/27 + 32*zeta[2] - 
            18*zeta[3]) - (355*zeta[3])/9 + (169*zeta[4])/2) - zeta[5]) + 
      zeta[5] + (-28*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 0, 1, x] + 
        20*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] + 
        8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] - 
        16*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] + 
        12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
        12*G[0, 1, 0, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
        4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] + 
        4*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, x]*(-5/3 - 8*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-5/3 - 8*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (5/3 + 8*Log[mu2/s]) + G[0, 0, 1, 1, x]*(5/3 + 8*Log[mu2/s]) - 
        40*G[0, 0, 0, x]*zeta[2] - 36*G[0, 0, 1, x]*zeta[2] - 
        32*G[0, 1, 0, x]*zeta[2] - 12*G[0, 1, 1, x]*zeta[2] + 
        8*G[1, 0, 0, x]*zeta[2] + 4*G[1, 0, 1, x]*zeta[2] - 
        4*G[1, 0, x]*zeta[3] + 56*zeta[2]*zeta[3] + 
        G[0, 1, x]*((5*zeta[2])/3 + 8*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
        G[0, 0, x]*((10*zeta[2])/3 + 16*Log[mu2/s]*zeta[2] + 28*zeta[3]) + 
        G[0, x]*((-5*zeta[3])/3 - 8*Log[mu2/s]*zeta[3] - 40*zeta[4]) + 
        (85*zeta[4])/12 + 17*G[1, x]*zeta[4] + 34*Log[mu2/s]*zeta[4] + 
        24*zeta[5])/(1 - x)) + x^2*(-46*G[0, 0, 0, 0, 0, 0, x] + 
      56*G[0, 0, 0, 0, 0, 1, x] + 56*G[0, 0, 0, 0, 1, 0, x] - 
      20*G[0, 0, 0, 0, 1, 1, x] + 22*G[0, 0, 0, 1, 0, 0, x] - 
      12*G[0, 0, 0, 1, 0, 1, x] - 12*G[0, 0, 0, 1, 1, 0, x] - 
      4*G[0, 0, 0, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
      6*G[0, 0, 1, 0, 0, 1, x] + 6*G[0, 0, 1, 0, 1, 0, x] - 
      16*G[0, 0, 1, 0, 1, 1, x] + 26*G[0, 0, 1, 1, 0, 0, x] - 
      20*G[0, 0, 1, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 1, 0, x] + 
      4*G[0, 0, 1, 1, 1, 1, x] - 10*G[0, 1, 0, 0, 0, 0, x] + 
      8*G[0, 1, 0, 0, 0, 1, x] + 8*G[0, 1, 0, 0, 1, 0, x] - 
      4*G[0, 1, 0, 0, 1, 1, x] + 30*G[0, 1, 0, 1, 0, 0, x] - 
      24*G[0, 1, 0, 1, 0, 1, x] - 24*G[0, 1, 0, 1, 1, 0, x] - 
      2*G[0, 1, 0, 1, 1, 1, x] + 42*G[0, 1, 1, 0, 0, 0, x] - 
      22*G[0, 1, 1, 0, 0, 1, x] - 22*G[0, 1, 1, 0, 1, 0, x] - 
      16*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 0, x] - 
      26*G[0, 1, 1, 1, 0, 1, x] - 26*G[0, 1, 1, 1, 1, 0, x] + 
      70*G[0, 1, 1, 1, 1, 1, x] + 10*G[1, 0, 0, 0, 0, 0, x] + 
      4*G[1, 0, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 0, 1, 0, x] - 
      8*G[1, 0, 0, 0, 1, 1, x] + 8*G[1, 0, 0, 1, 0, 0, x] - 
      4*G[1, 0, 0, 1, 0, 1, x] - 4*G[1, 0, 0, 1, 1, 0, x] - 
      20*G[1, 0, 0, 1, 1, 1, x] + 16*G[1, 0, 1, 0, 0, 0, x] - 
      8*G[1, 0, 1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, 1, 0, x] - 
      18*G[1, 0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 0, 0, x] - 
      22*G[1, 0, 1, 1, 0, 1, x] - 22*G[1, 0, 1, 1, 1, 0, x] + 
      52*G[1, 0, 1, 1, 1, 1, x] + 34*G[1, 1, 0, 0, 0, 0, x] - 
      14*G[1, 1, 0, 0, 0, 1, x] - 14*G[1, 1, 0, 0, 1, 0, x] - 
      24*G[1, 1, 0, 0, 1, 1, x] - 22*G[1, 1, 0, 1, 0, 0, x] + 
      28*G[1, 1, 0, 1, 1, 1, x] - 14*G[1, 1, 1, 0, 0, 0, x] - 
      6*G[1, 1, 1, 0, 0, 1, x] - 6*G[1, 1, 1, 0, 1, 0, x] + 
      30*G[1, 1, 1, 0, 1, 1, x] - 20*G[1, 1, 1, 1, 0, 0, x] + 
      18*G[1, 1, 1, 1, 0, 1, x] + 18*G[1, 1, 1, 1, 1, 0, x] + 
      14*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
       (884/3 - (34*I)*Pi - 66*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-36 - (6*I)*Pi - 42*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-36 - (32*I)*Pi - 42*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-416/3 + (4*I)*Pi - 40*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-73 - (20*I)*Pi - 22*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (22 - 20*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(17/3 - (4*I)*Pi - 
        18*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(-815/3 + (12*I)*Pi - 
        18*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(8 + (4*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-172/3 - (12*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-539/3 + (20*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-13 + (2*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-47/3 + (6*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-47/3 + (8*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-62/3 + 4*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-62/3 + (8*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (4/3 + (6*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (4/3 + (32*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (31/3 + (2*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (31/3 + (18*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (523/3 + 16*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-8 - (4*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (-11 - (6*I)*Pi + 18*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-11 - (8*I)*Pi + 18*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-4 - (2*I)*Pi + 20*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (656/3 - (4*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-314/3 + (4*I)*Pi + 20*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-4 - (18*I)*Pi + 20*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (209/3 - (2*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (535/3 + (34*I)*Pi + 24*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (13 + 30*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(13 - (8*I)*Pi + 
        30*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-835/3 + (191*I)*Pi + 
        (-105 + (20*I)*Pi)*Log[mu2/s] + 39*Log[mu2/s]^2 - 61*zeta[2]) + 
      G[0, 0, 1, 0, x]*(643/9 - (23*I)*Pi + (119/3 + (16*I)*Pi)*Log[mu2/s] + 
        13*Log[mu2/s]^2 - 53*zeta[2]) + G[0, 1, 0, 0, x]*
       (157 - (15*I)*Pi + (58 + (12*I)*Pi)*Log[mu2/s] + 10*Log[mu2/s]^2 - 
        28*zeta[2]) + G[1, 0, 0, 1, x]*(1183/18 + (212*I)*Pi + 
        (14 + (8*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 22*zeta[2]) + 
      G[1, 0, 0, 0, x]*(430/9 + (8*I)*Pi + (23 + (8*I)*Pi)*Log[mu2/s] + 
        11*Log[mu2/s]^2 - 21*zeta[2]) + G[0, 0, 0, 1, x]*
       (643/9 - (101*I)*Pi + (119/3 + (4*I)*Pi)*Log[mu2/s] + 
        13*Log[mu2/s]^2 - 15*zeta[2]) + G[0, 0, 0, 0, x]*
       (-6731/18 + (16*I)*Pi + (-379/3 - (20*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 9*zeta[2]) + (11*Log[mu2/s]^4*zeta[2])/4 + 
      G[1, 1, 1, 0, x]*(-103/18 - (16*I)*Pi + (-28/3 - (4*I)*Pi)*Log[mu2/s] - 
        14*Log[mu2/s]^2 + 8*zeta[2]) + G[1, 1, 0, 0, x]*
       (-5/2 + (18*I)*Pi + 18*zeta[2]) + G[0, 0, 1, 1, x]*
       (-551/9 + (108*I)*Pi - (230*Log[mu2/s])/3 - 14*Log[mu2/s]^2 + 
        28*zeta[2]) + G[1, 1, 0, 1, x]*(-103/18 - (193*I)*Pi + 
        (-28/3 - (16*I)*Pi)*Log[mu2/s] - 14*Log[mu2/s]^2 + 40*zeta[2]) + 
      G[1, 0, 1, 0, x]*(1183/18 - (10*I)*Pi + (14 - (4*I)*Pi)*Log[mu2/s] - 
        8*Log[mu2/s]^2 + 40*zeta[2]) + G[0, 1, 0, 1, x]*
       (362/9 + (55*I)*Pi + (1 + (4*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 + 
        43*zeta[2]) + G[0, 1, 1, 1, x]*(329/6 - (62*I)*Pi + 
        (191/3 - (8*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 67*zeta[2]) + 
      G[1, 0, 1, 1, x]*(2035/18 - (210*I)*Pi + (218/3 - (12*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 + 76*zeta[2]) + 
      G[0, 1, 1, 0, x]*(362/9 + (22*I)*Pi + (1 - (8*I)*Pi)*Log[mu2/s] - 
        11*Log[mu2/s]^2 + 87*zeta[2]) + G[0, 1, 1, x]*
       (-5815/54 + ((125*I)/2)*Pi + (5/3 + (4*I)*Pi)*Log[mu2/s]^2 + 
        (14*Log[mu2/s]^3)/3 + Log[mu2/s]*(-293/9 + (68*I)*Pi - 74*zeta[2]) + 
        (-434/3 - (14*I)*Pi)*zeta[2] - (142*zeta[3])/3) + 
      G[1, 1, 0, x]*(-9949/108 - ((65*I)/2)*Pi + (8/3 + (4*I)*Pi)*
         Log[mu2/s]^2 + 6*Log[mu2/s]^3 + Log[mu2/s]*(-437/18 - (4*I)*Pi - 
          68*zeta[2]) + (40 - (18*I)*Pi)*zeta[2] - 38*zeta[3]) + 
      G[1, 0, 1, x]*(-9949/108 + ((309*I)/2)*Pi + (8/3 + (4*I)*Pi)*
         Log[mu2/s]^2 + 6*Log[mu2/s]^3 + Log[mu2/s]*(-437/18 + (92*I)*Pi - 
          60*zeta[2]) + (-310/3 - (8*I)*Pi)*zeta[2] - 32*zeta[3]) + 
      G[0, 0, 0, x]*(4937/9 - ((157*I)/2)*Pi + (106/3 + (4*I)*Pi)*
         Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + (196/3 + (24*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(224 - (16*I)*Pi + 20*zeta[2]) - (86*zeta[3])/3) + 
      (1681/108 + (279*I)*Pi)*zeta[3] + (16*zeta[3]^2)/3 + 
      Log[mu2/s]^3*((-65*zeta[2])/6 + (4*zeta[3])/3) + 
      G[0, 1, 0, x]*(-23807/108 + ((203*I)/2)*Pi + (-37/2 - (4*I)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3 + (-157/6 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1723/18 + (22*I)*Pi + 7*zeta[2]) + 22*zeta[3]) + 
      G[1, 0, 0, x]*(-236 + ((19*I)/2)*Pi + (-39/2 - (4*I)*Pi)*Log[mu2/s]^2 - 
        (7*Log[mu2/s]^3)/3 + (359/6 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-104 - (2*I)*Pi + 5*zeta[2]) + (74*zeta[3])/3) + 
      G[0, 0, 1, x]*(-23807/108 - ((171*I)/2)*Pi + (-37/2 - (4*I)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3 + (1159/6 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1723/18 - (74*I)*Pi + 23*zeta[2]) + 40*zeta[3]) + 
      G[1, 1, 1, x]*(22693/54 - ((263*I)/2)*Pi + (85/6 - (4*I)*Pi)*
         Log[mu2/s]^2 - (29*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (1373/9 - (86*I)*Pi - 9*zeta[2]) + (623/6 + (2*I)*Pi)*zeta[2] + 
        (136*zeta[3])/3) + zeta[2]*(-83909/54 + ((1335*I)/4)*Pi + 
        (353/3 + (16*I)*Pi)*zeta[3]) + G[1, 0, x]*
       (83909/162 - ((445*I)/4)*Pi + (65*Log[mu2/s]^3)/18 - 
        (11*Log[mu2/s]^4)/12 + (-2737/36 + (35*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(1481/36 - (6*I)*Pi + (45*zeta[2])/2) - 
        (503*zeta[3])/9 + Log[mu2/s]*(11711/54 - (46*I)*Pi + 
          (-25/2 + (8*I)*Pi)*zeta[2] + (34*zeta[3])/3) - (563*zeta[4])/8) + 
      G[0, 1, x]*(83909/162 - ((445*I)/4)*Pi + (65*Log[mu2/s]^3)/18 - 
        (11*Log[mu2/s]^4)/12 + (-335/4 - (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(1481/36 - (6*I)*Pi + (29*zeta[2])/2) + 
        Log[mu2/s]*(11711/54 - (46*I)*Pi + (-379/6 + (4*I)*Pi)*zeta[2] - 
          (14*zeta[3])/3) + (466/9 - (20*I)*Pi)*zeta[3] - (471*zeta[4])/8) + 
      G[1, 1, x]*(-83909/162 + ((445*I)/4)*Pi - (65*Log[mu2/s]^3)/18 + 
        (11*Log[mu2/s]^4)/12 + (-1469/12 + (23*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-1481/36 + (6*I)*Pi + (61*zeta[2])/2) + 
        (-31/9 + (20*I)*Pi)*zeta[3] + Log[mu2/s]*(-11711/54 + (46*I)*Pi + 
          (157/6 + (8*I)*Pi)*zeta[2] + (8*zeta[3])/3) - (405*zeta[4])/8) + 
      Log[mu2/s]^2*((-1481/12 + (18*I)*Pi)*zeta[2] + zeta[3] - 
        (131*zeta[4])/4) + (20621/72 + ((715*I)/2)*Pi)*zeta[4] + 
      G[0, 0, x]*(-83909/162 + ((445*I)/4)*Pi - (65*Log[mu2/s]^3)/18 + 
        (11*Log[mu2/s]^4)/12 + Log[mu2/s]^2*(-1481/36 + (6*I)*Pi - 
          (15*zeta[2])/2) + (-8381/36 + (25*I)*Pi)*zeta[2] + 
        (155*zeta[3])/9 + Log[mu2/s]*(-11711/54 + (46*I)*Pi + 
          (-173/2 - (20*I)*Pi)*zeta[2] + (8*zeta[3])/3) + (275*zeta[4])/8) + 
      G[1, x]*((79/6 - (4*I)*Pi)*Log[mu2/s]^2*zeta[2] - 
        11*Log[mu2/s]^3*zeta[2] + (-1999/18 - (120*I)*Pi)*zeta[3] + 
        zeta[2]*(43705/108 - ((73*I)/2)*Pi + 62*zeta[3]) + 
        (-3635/12 + (10*I)*Pi)*zeta[4] + Log[mu2/s]*
         ((2597/18 - (14*I)*Pi)*zeta[2] - (94*zeta[3])/3 + (147*zeta[4])/2) - 
        60*zeta[5]) + (-299/6 - (8*I)*Pi)*zeta[5] + 
      G[0, x]*(-4*Log[mu2/s]^3*zeta[2] + Log[mu2/s]^2*
         ((103/3 + (4*I)*Pi)*zeta[2] - 5*zeta[3]) + (1687/18 - (60*I)*Pi)*
         zeta[3] + zeta[2]*(57563/108 - ((341*I)/2)*Pi + zeta[3]) + 
        (134/3 + ((37*I)/2)*Pi)*zeta[4] + Log[mu2/s]*
         ((3883/18 - (40*I)*Pi)*zeta[2] + 27*zeta[3] + 24*zeta[4]) + 
        18*zeta[5]) + Log[mu2/s]*(zeta[2]*(-11711/18 + (138*I)*Pi - 
          42*zeta[3]) + (149/18 + (120*I)*Pi)*zeta[3] + 
        (2077/12 - (19*I)*Pi)*zeta[4] + 28*zeta[5]) - (409*zeta[6])/32) + 
    (23497*zeta[6])/192 + x*(114*G[0, 0, 0, 0, 0, 0, x] - 
      141*G[0, 0, 0, 0, 0, 1, x] - 141*G[0, 0, 0, 0, 1, 0, x] + 
      87*G[0, 0, 0, 0, 1, 1, x] - 66*G[0, 0, 0, 1, 0, 0, x] + 
      42*G[0, 0, 0, 1, 0, 1, x] + 42*G[0, 0, 0, 1, 1, 0, x] - 
      96*G[0, 0, 0, 1, 1, 1, x] - 51*G[0, 0, 1, 0, 0, 0, x] + 
      27*G[0, 0, 1, 0, 0, 1, x] + 27*G[0, 0, 1, 0, 1, 0, x] + 
      27*G[0, 0, 1, 0, 1, 1, x] - 60*G[0, 0, 1, 1, 0, 0, x] + 
      78*G[0, 0, 1, 1, 0, 1, x] + 78*G[0, 0, 1, 1, 1, 0, x] - 
      36*G[0, 0, 1, 1, 1, 1, x] - 48*G[0, 1, 0, 0, 0, 0, x] - 
      33*G[0, 1, 0, 0, 0, 1, x] - 33*G[0, 1, 0, 0, 1, 0, x] - 
      120*G[0, 1, 0, 0, 1, 1, x] - 30*G[0, 1, 0, 1, 0, 0, x] + 
      117*G[0, 1, 0, 1, 0, 1, x] + 117*G[0, 1, 0, 1, 1, 0, x] + 
      132*G[0, 1, 0, 1, 1, 1, x] - 150*G[0, 1, 1, 0, 0, 0, x] + 
      72*G[0, 1, 1, 0, 0, 1, x] + 72*G[0, 1, 1, 0, 1, 0, x] + 
      186*G[0, 1, 1, 0, 1, 1, x] + 60*G[0, 1, 1, 1, 0, 1, x] + 
      60*G[0, 1, 1, 1, 1, 0, x] - 333*G[0, 1, 1, 1, 1, 1, x] - 
      93*G[1, 0, 0, 0, 0, 0, x] - 81*G[1, 0, 0, 0, 0, 1, x] - 
      81*G[1, 0, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 0, 1, 1, x] + 
      90*G[1, 0, 0, 1, 0, 0, x] - 9*G[1, 0, 0, 1, 0, 1, x] - 
      9*G[1, 0, 0, 1, 1, 0, x] + 93*G[1, 0, 0, 1, 1, 1, x] + 
      114*G[1, 0, 1, 0, 0, 0, x] + 18*G[1, 0, 1, 0, 0, 1, x] + 
      18*G[1, 0, 1, 0, 1, 0, x] + 159*G[1, 0, 1, 0, 1, 1, x] - 
      132*G[1, 0, 1, 1, 0, 0, x] + 57*G[1, 0, 1, 1, 0, 1, x] + 
      57*G[1, 0, 1, 1, 1, 0, x] - 144*G[1, 0, 1, 1, 1, 1, x] - 
      24*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 1, x] - 
      12*G[1, 1, 0, 0, 1, 0, x] + 126*G[1, 1, 0, 0, 1, 1, x] + 
      72*G[1, 1, 0, 1, 0, 0, x] - 18*G[1, 1, 0, 1, 0, 1, x] - 
      18*G[1, 1, 0, 1, 1, 0, x] + 21*G[1, 1, 0, 1, 1, 1, x] + 
      39*G[1, 1, 1, 0, 0, 0, x] - 57*G[1, 1, 1, 0, 0, 1, x] - 
      57*G[1, 1, 1, 0, 1, 0, x] + 36*G[1, 1, 1, 0, 1, 1, x] + 
      126*G[1, 1, 1, 1, 0, 0, x] - 21*G[1, 1, 1, 1, 0, 1, x] - 
      21*G[1, 1, 1, 1, 1, 0, x] - 249*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 1, 0, 1, 1, x]*(-224 + (96*I)*Pi - 153*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-573/2 - (168*I)*Pi - 141*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-469 - 84*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-149/2 - (24*I)*Pi - 84*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-149/2 + (174*I)*Pi - 84*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (211 - (72*I)*Pi - 75*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-647/2 - (18*I)*Pi - 60*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-23/2 + (48*I)*Pi - 57*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (-23/2 - (78*I)*Pi - 57*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (33/2 - (126*I)*Pi - 51*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (33/2 + (126*I)*Pi - 51*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-45 + (84*I)*Pi - 48*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-99/2 - (18*I)*Pi - 36*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-99/2 + (18*I)*Pi - 36*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-43 - (48*I)*Pi - 30*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (135/2 + (30*I)*Pi - 24*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (135/2 + (90*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (475/2 - (72*I)*Pi - 18*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-27/2 + (78*I)*Pi - 9*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-27/2 - (162*I)*Pi - 9*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (881/2 - (90*I)*Pi - 3*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-171/2 - (18*I)*Pi + 18*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (167/2 - (24*I)*Pi + 45*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (167/2 + (126*I)*Pi + 45*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (44 - (24*I)*Pi + 54*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (265/2 - (18*I)*Pi + 63*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (136 + (48*I)*Pi + 72*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (27 - (84*I)*Pi + 90*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (80 + (84*I)*Pi + 138*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (80 + (114*I)*Pi + 138*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (377 - (108*I)*Pi + 165*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (-326 + (36*I)*Pi + 306*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (-617/2 + (190*I)*Pi + (-225/2 + (90*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (675*zeta[2])/2) + G[0, 1, 1, 0, x]*
       (53/3 + (61/2 + (18*I)*Pi)*Log[mu2/s] + 24*Log[mu2/s]^2 - 
        294*zeta[2]) + G[1, 0, 1, 1, x]*(-331/3 + (433*I)*Pi + 
        (-24 + (48*I)*Pi)*Log[mu2/s] + 51*Log[mu2/s]^2 - 231*zeta[2]) + 
      G[0, 0, 1, 1, x]*(808/3 - (202*I)*Pi + 171*Log[mu2/s] + 
        48*Log[mu2/s]^2 - 186*zeta[2]) + G[0, 0, 0, 0, x]*
       (462 + (43*I)*Pi + (499/2 + (126*I)*Pi)*Log[mu2/s] + 
        (129*Log[mu2/s]^2)/2 - (183*zeta[2])/2) + G[0, 0, 0, 1, x]*
       (-919/6 + (203*I)*Pi + (-229/2 - (6*I)*Pi)*Log[mu2/s] - 
        63*Log[mu2/s]^2 - 78*zeta[2]) + (33*Log[mu2/s]^4*zeta[2])/8 + 
      G[1, 0, 0, 0, x]*(-290/3 + (34*I)*Pi + (-153/2 + (42*I)*Pi)*
         Log[mu2/s] - (93*Log[mu2/s]^2)/2 + (27*zeta[2])/2) + 
      G[1, 1, 0, 0, x]*(7 - (4*I)*Pi + 14*Log[mu2/s] + 3*Log[mu2/s]^2 + 
        30*zeta[2]) + G[1, 1, 0, 1, x]*(322/3 + (350*I)*Pi + 
        (143/2 + (6*I)*Pi)*Log[mu2/s] + (105*Log[mu2/s]^2)/2 + 
        (69*zeta[2])/2) + G[0, 1, 0, 0, x]*(-535/2 + I*Pi + 
        (-118 - (24*I)*Pi)*Log[mu2/s] - 39*Log[mu2/s]^2 + 39*zeta[2]) + 
      G[0, 1, 0, 1, x]*(53/3 - (207*I)*Pi + (61/2 - (114*I)*Pi)*Log[mu2/s] + 
        24*Log[mu2/s]^2 + 60*zeta[2]) + G[1, 1, 1, 0, x]*
       (322/3 + (17*I)*Pi + (143/2 + (18*I)*Pi)*Log[mu2/s] + 
        (105*Log[mu2/s]^2)/2 + (201*zeta[2])/2) + G[0, 0, 1, 0, x]*
       (-919/6 - (28*I)*Pi + (-229/2 - (90*I)*Pi)*Log[mu2/s] - 
        63*Log[mu2/s]^2 + 105*zeta[2]) + G[1, 0, 0, 1, x]*
       (-289/3 - (420*I)*Pi + (-69/2 - (30*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (255*zeta[2])/2) + G[1, 1, 1, 1, x]*
       (881/3 - (347*I)*Pi + (-19/2 + (6*I)*Pi)*Log[mu2/s] - 
        (243*Log[mu2/s]^2)/2 + (411*zeta[2])/2) + G[1, 0, 1, 0, x]*
       (-289/3 - (63*I)*Pi + (-69/2 - (90*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (411*zeta[2])/2) + G[1, 1, 1, x]*
       (-5294/9 + (296*I)*Pi + (32 - (18*I)*Pi)*Log[mu2/s]^2 + 
        17*Log[mu2/s]^3 + (-443/2 - (114*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-105 + (126*I)*Pi + 63*zeta[2]) - 181*zeta[3]) + 
      G[1, 0, 1, x]*(-3727/36 - ((607*I)/2)*Pi + (-143/4 + (9*I)*Pi)*
         Log[mu2/s]^2 - (31*Log[mu2/s]^3)/2 + (113/4 + (87*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-581/6 - (130*I)*Pi + (117*zeta[2])/2) - 110*zeta[3]) + 
      G[0, 0, 1, x]*(3124/9 + (304*I)*Pi + (227/4 + (33*I)*Pi)*Log[mu2/s]^2 + 
        16*Log[mu2/s]^3 + Log[mu2/s]*(1127/6 + (170*I)*Pi - 117*zeta[2]) + 
        (-1189/4 - (141*I)*Pi)*zeta[2] - 89*zeta[3]) + 
      G[0, 1, 0, x]*(3124/9 - (62*I)*Pi + (227/4 + (33*I)*Pi)*Log[mu2/s]^2 + 
        16*Log[mu2/s]^3 + Log[mu2/s]*(1127/6 + (26*I)*Pi - 99*zeta[2]) + 
        (53/4 - (201*I)*Pi)*zeta[2] - 86*zeta[3]) + 
      G[1, 0, 0, x]*(303 - (10*I)*Pi + (101*Log[mu2/s]^2)/2 + 
        14*Log[mu2/s]^3 + Log[mu2/s]*(183 - (10*I)*Pi - 36*zeta[2]) + 
        (-141 - (174*I)*Pi)*zeta[2] - 73*zeta[3]) + (-1409/6 - (276*I)*Pi)*
       zeta[3] - 160*zeta[3]^2 + Log[mu2/s]^3*((119/4 + (21*I)*Pi)*zeta[2] + 
        2*zeta[3]) + G[0, 0, 0, x]*(-15491/36 + ((109*I)/2)*Pi + 
        (-165/2 - (42*I)*Pi)*Log[mu2/s]^2 - (29*Log[mu2/s]^3)/2 + 
        (49/2 - (132*I)*Pi)*zeta[2] + Log[mu2/s]*(-763/3 - (30*I)*Pi + 
          (9*zeta[2])/2) + 101*zeta[3]) + G[1, 1, 0, x]*
       (-3727/36 + ((35*I)/2)*Pi + (-143/4 + (9*I)*Pi)*Log[mu2/s]^2 - 
        (31*Log[mu2/s]^3)/2 + (-895/4 - (69*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-581/6 + (14*I)*Pi + (117*zeta[2])/2) + 112*zeta[3]) + 
      G[0, 1, 1, x]*(8221/36 - ((593*I)/2)*Pi + (-42 - (24*I)*Pi)*
         Log[mu2/s]^2 - (35*Log[mu2/s]^3)/2 + (504 + (60*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-17/3 - (166*I)*Pi + (603*zeta[2])/2) + 119*zeta[3]) + 
      zeta[2]*(381125/216 - ((1081*I)/4)*Pi + (-249/4 - (3*I)*Pi)*zeta[3]) + 
      G[1, 0, x]*(-97531/216 + ((119*I)/4)*Pi + (-91/12 - (7*I)*Pi)*
         Log[mu2/s]^3 - (11*Log[mu2/s]^4)/8 + (2585/12 + (100*I)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-439/12 - (8*I)*Pi + (27*zeta[2])/4) + 
        Log[mu2/s]*(-3055/18 + (13*I)*Pi + (377/4 + (183*I)*Pi)*zeta[2] - 
          zeta[3]) + (278/3 + (284*I)*Pi)*zeta[3] - (3465*zeta[4])/16) + 
      G[0, 0, x]*(4541/216 - ((247*I)/4)*Pi + (45/4 + (7*I)*Pi)*
         Log[mu2/s]^3 + (11*Log[mu2/s]^4)/8 + (2441/12 + (65*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(95/4 + (8*I)*Pi + (135*zeta[2])/4) + 
        Log[mu2/s]*(193/9 - (19*I)*Pi + (451/4 + (141*I)*Pi)*zeta[2] - 
          2*zeta[3]) + (36 + (148*I)*Pi)*zeta[3] - (1971*zeta[4])/16) + 
      (-4785/4 - ((915*I)/4)*Pi)*zeta[4] + Log[mu2/s]^2*
       ((1775/12 + (32*I)*Pi)*zeta[2] + (57/4 + (33*I)*Pi)*zeta[3] + 
        (75*zeta[4])/8) + G[0, 1, x]*(-97531/216 + ((1623*I)/4)*Pi + 
        (-91/12 - (7*I)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/8 + 
        (-537/4 + (49*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-439/12 - (8*I)*Pi + 
          (51*zeta[2])/4) + (-731/6 + (218*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-3055/18 + (109*I)*Pi + (485/4 + (99*I)*Pi)*zeta[2] + 
          89*zeta[3]) + (4935*zeta[4])/16) + 
      G[1, 1, x]*(21169/24 - ((1495*I)/4)*Pi + (47/12 + (7*I)*Pi)*
         Log[mu2/s]^3 + (11*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
         (593/12 + (8*I)*Pi - (429*zeta[2])/4) + (369/4 + (8*I)*Pi)*zeta[2] + 
        (320/3 - (2*I)*Pi)*zeta[3] + Log[mu2/s]*(318 - (103*I)*Pi + 
          (-677/4 + (9*I)*Pi)*zeta[2] + 16*zeta[3]) + (5613*zeta[4])/16) + 
      Log[mu2/s]*((-33/2 - (92*I)*Pi)*zeta[3] + 
        zeta[2]*(12605/18 - (49*I)*Pi + 255*zeta[3]) + 
        (-4465/8 + ((831*I)/2)*Pi)*zeta[4] - 174*zeta[5]) + 
      G[0, x]*(110593/324 - ((993*I)/4)*Pi - (11*Log[mu2/s]^4)/12 + 
        Log[mu2/s]^3*(41/18 - (33*zeta[2])/2) + Log[mu2/s]^2*
         (1409/36 - (6*I)*Pi + (-341/4 - (75*I)*Pi)*zeta[2] - 18*zeta[3]) + 
        (-2588/9 - (128*I)*Pi)*zeta[3] + zeta[2]*(-498 + ((199*I)/2)*Pi + 
          243*zeta[3]) + (867/4 - ((1035*I)/2)*Pi)*zeta[4] + 
        Log[mu2/s]*(4921/27 - (70*I)*Pi + (-848/3 - (70*I)*Pi)*zeta[2] + 
          (-649/6 - (198*I)*Pi)*zeta[3] + (429*zeta[4])/4) - 45*zeta[5]) + 
      (-12 + (1062*I)*Pi)*zeta[5] + G[1, x]*(-110593/324 + ((993*I)/4)*Pi + 
        (11*Log[mu2/s]^4)/12 + Log[mu2/s]^3*(-41/18 + 15*zeta[2]) + 
        zeta[2]*(-8239/36 + (2*I)*Pi - (1041*zeta[3])/2) + 
        Log[mu2/s]^2*(-1409/36 + (6*I)*Pi + (37/4 - (51*I)*Pi)*zeta[2] - 
          (9*zeta[3])/2) + (2078/9 + (154*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-4921/27 + (70*I)*Pi + (58/3 - (58*I)*Pi)*zeta[2] + 
          (379/6 - (102*I)*Pi)*zeta[3] - 249*zeta[4]) + 
        (2141/4 - ((1017*I)/2)*Pi)*zeta[4] + 261*zeta[5]) + 
      (21525*zeta[6])/64) + (11930183/23328 + ((193*I)/8)*Pi + 
      150*G[0, 0, 0, 0, 0, 0, x] - 50*G[0, 0, 0, 0, 0, 1, x] - 
      50*G[0, 0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 0, 1, 1, x] - 
      42*G[0, 0, 0, 1, 0, 0, x] + 48*G[0, 0, 0, 1, 0, 1, x] + 
      48*G[0, 0, 0, 1, 1, 0, x] + 8*G[0, 0, 0, 1, 1, 1, x] - 
      20*G[0, 0, 1, 0, 0, 0, x] - 22*G[0, 0, 1, 0, 0, 1, x] - 
      22*G[0, 0, 1, 0, 1, 0, x] + 70*G[0, 0, 1, 0, 1, 1, x] - 
      44*G[0, 0, 1, 1, 0, 0, x] + 80*G[0, 0, 1, 1, 0, 1, x] + 
      80*G[0, 0, 1, 1, 1, 0, x] - 84*G[0, 0, 1, 1, 1, 1, x] - 
      6*G[0, 1, 0, 0, 0, 0, x] - 70*G[0, 1, 0, 0, 0, 1, x] - 
      70*G[0, 1, 0, 0, 1, 0, x] + 48*G[0, 1, 0, 0, 1, 1, x] - 
      4*G[0, 1, 0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, 0, 1, x] + 
      18*G[0, 1, 0, 1, 1, 0, x] - 4*G[0, 1, 0, 1, 1, 1, x] - 
      108*G[0, 1, 1, 0, 0, 0, x] + 52*G[0, 1, 1, 0, 0, 1, x] + 
      52*G[0, 1, 1, 0, 1, 0, x] + 60*G[0, 1, 1, 0, 1, 1, x] + 
      12*G[0, 1, 1, 1, 0, 0, x] + 76*G[0, 1, 1, 1, 0, 1, x] + 
      76*G[0, 1, 1, 1, 1, 0, x] - 160*G[0, 1, 1, 1, 1, 1, x] - 
      12*G[1, 0, 0, 0, 0, 0, x] - 106*G[1, 0, 0, 0, 0, 1, x] - 
      106*G[1, 0, 0, 0, 1, 0, x] + 36*G[1, 0, 0, 0, 1, 1, x] + 
      36*G[1, 0, 0, 1, 0, 0, x] - 22*G[1, 0, 0, 1, 0, 1, x] - 
      22*G[1, 0, 0, 1, 1, 0, x] + 34*G[1, 0, 0, 1, 1, 1, x] + 
      12*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 0, 1, x] + 
      20*G[1, 0, 1, 0, 1, 0, x] + 114*G[1, 0, 1, 0, 1, 1, x] - 
      36*G[1, 0, 1, 1, 0, 0, x] + 6*G[1, 0, 1, 1, 0, 1, x] + 
      6*G[1, 0, 1, 1, 1, 0, x] - 106*G[1, 0, 1, 1, 1, 1, x] - 
      164*G[1, 1, 0, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 0, 1, x] + 
      44*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] + 
      12*G[1, 1, 0, 1, 0, 0, x] + 80*G[1, 1, 0, 1, 0, 1, x] + 
      80*G[1, 1, 0, 1, 1, 0, x] - 16*G[1, 1, 0, 1, 1, 1, x] - 
      14*G[1, 1, 1, 0, 0, 0, x] + 10*G[1, 1, 1, 0, 0, 1, x] + 
      10*G[1, 1, 1, 0, 1, 0, x] + 38*G[1, 1, 1, 0, 1, 1, x] + 
      38*G[1, 1, 1, 1, 0, 0, x] + 54*G[1, 1, 1, 1, 0, 1, x] + 
      54*G[1, 1, 1, 1, 1, 0, x] - 190*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 0, 0, x]*(-257/3 - 100*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-24 + (8*I)*Pi - 80*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-24 + (32*I)*Pi - 80*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(57 + (16*I)*Pi - 76*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(57 - (28*I)*Pi - 76*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-12 - (56*I)*Pi - 70*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-12 + (4*I)*Pi - 60*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(33 + (4*I)*Pi - 52*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(33 + (40*I)*Pi - 52*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(9 - 48*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (9 - (12*I)*Pi - 48*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-6 - (36*I)*Pi - 48*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (12 - (48*I)*Pi - 18*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (12 + (116*I)*Pi - 18*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-6 - (16*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-9 - (12*I)*Pi - 8*Log[mu2/s]) - 56*G[0, 0, 0, 1, 1, x]*Log[mu2/s] - 
      (373*Log[mu2/s]^5)/360 - (5*Log[mu2/s]^6)/24 + 
      G[1, 0, 1, 0, 0, x]*(-9 + (36*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-36 - (96*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-3 - (112*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(12 - (56*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(21 + 22*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (21 + (36*I)*Pi + 22*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (33 + 42*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(27 - (12*I)*Pi + 
        44*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(42 + (56*I)*Pi + 
        50*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(42 + (56*I)*Pi + 
        50*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(15 + 70*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(15 + (84*I)*Pi + 70*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-21 + 84*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-33 - (12*I)*Pi + 108*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (87 + (24*I)*Pi + 160*Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (-16 - (6*I)*Pi + (-9 + (12*I)*Pi)*Log[mu2/s] + 24*Log[mu2/s]^2 - 
        264*zeta[2]) + G[1, 1, 0, 0, x]*(-36 + (12*I)*Pi*Log[mu2/s] - 
        22*Log[mu2/s]^2 - 230*zeta[2]) + G[0, 1, 1, 1, x]*
       (83/2 - (18*I)*Pi + (27 + (12*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 
        186*zeta[2]) + G[0, 0, 1, 1, x]*(-13/2 + 28*Log[mu2/s]^2 - 
        182*zeta[2]) + G[1, 1, 0, 1, x]*(-45 + (-21 - (32*I)*Pi)*Log[mu2/s] + 
        40*Log[mu2/s]^2 - 132*zeta[2]) + G[1, 0, 1, 1, x]*
       (15/2 - (6*I)*Pi + (18 + (56*I)*Pi)*Log[mu2/s] + 35*Log[mu2/s]^2 - 
        131*zeta[2]) + G[0, 0, 0, 0, x]*(862/9 + (131*Log[mu2/s])/3 + 
        25*Log[mu2/s]^2 - 121*zeta[2]) + G[1, 1, 1, 1, x]*
       (-185/2 + (54*I)*Pi - 90*Log[mu2/s] - 42*Log[mu2/s]^2 - 86*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-45 + (30*I)*Pi + (-21 - (8*I)*Pi)*Log[mu2/s] + 
        40*Log[mu2/s]^2 - 46*zeta[2]) + G[0, 1, 0, 1, x]*
       (-16 - 9*Log[mu2/s] + 24*Log[mu2/s]^2 - 8*zeta[2]) + 
      Log[mu2/s]^4*(-577/108 - (77*zeta[2])/24) + G[1, 0, 1, 0, x]*
       (-32 - (18*I)*Pi + (-21 - (36*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 + 
        15*zeta[2]) + G[0, 0, 0, 1, x]*(-56 + (-42 - (56*I)*Pi)*Log[mu2/s] - 
        25*Log[mu2/s]^2 + 35*zeta[2]) + G[1, 0, 0, 1, x]*
       (-32 - (12*I)*Pi - 21*Log[mu2/s] - 11*Log[mu2/s]^2 + 75*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-8 + (-12 + (56*I)*Pi)*Log[mu2/s] - 10*Log[mu2/s]^2 + 
        148*zeta[2]) + G[0, 1, 0, 0, x]*(-40 - 33*Log[mu2/s] - 
        21*Log[mu2/s]^2 + 193*zeta[2]) + G[0, 0, 1, 0, x]*
       (-56 + (-42 - (56*I)*Pi)*Log[mu2/s] - 25*Log[mu2/s]^2 + 211*zeta[2]) + 
      G[1, 0, 1, x]*(41/4 - ((17*I)/2)*Pi + (9*Log[mu2/s]^2)/2 - 
        8*Log[mu2/s]^3 + (-81/2 - (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(16 + (6*I)*Pi + 8*zeta[2]) - 106*zeta[3]) + 
      G[0, 1, 0, x]*(48 + (21 + (28*I)*Pi)*Log[mu2/s]^2 + 
        (25*Log[mu2/s]^3)/3 + Log[mu2/s]*(56 - 211*zeta[2]) + 
        (-21 - (228*I)*Pi)*zeta[2] - (122*zeta[3])/3) + 
      G[1, 0, 0, x]*(32 + (33*Log[mu2/s]^2)/2 + 7*Log[mu2/s]^3 + 
        Log[mu2/s]*(40 - 193*zeta[2]) + (-87/2 - (216*I)*Pi)*zeta[2] - 
        32*zeta[3]) + G[0, 0, 1, x]*(48 - ((13*I)/2)*Pi + 
        (21 + (28*I)*Pi)*Log[mu2/s]^2 + (25*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(56 - 35*zeta[2]) + (-36 - (112*I)*Pi)*zeta[2] - 
        (62*zeta[3])/3) + G[0, 0, 0, x]*(-4955/54 - (5*Log[mu2/s]^2)/6 - 
        (325*zeta[2])/6 + Log[mu2/s]*(-358/9 + 110*zeta[2]) - 4*zeta[3]) - 
      (70421*zeta[3])/162 + (461*zeta[3]^2)/6 + 
      Log[mu2/s]^3*(-2821/324 + (487*zeta[2])/36 + 10*zeta[3]) + 
      zeta[2]*(43439/648 - ((15*I)/2)*Pi + (401*zeta[3])/18) + 
      G[1, 1, 1, x]*(51 - ((145*I)/2)*Pi + (45/2 - (6*I)*Pi)*Log[mu2/s]^2 - 
        (4*Log[mu2/s]^3)/3 + (-153/2 - (50*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(65 - (66*I)*Pi + 186*zeta[2]) + (272*zeta[3])/3) + 
      G[0, 1, 1, x]*(-8 + ((37*I)/2)*Pi - (28*Log[mu2/s]^3)/3 + 
        (9 - (20*I)*Pi)*zeta[2] + Log[mu2/s]*(-7 + (18*I)*Pi + 182*zeta[2]) + 
        (332*zeta[3])/3) + G[1, 1, 0, x]*(41/4 - (65*I)*Pi + 
        (9/2 - (6*I)*Pi)*Log[mu2/s]^2 - 8*Log[mu2/s]^3 + 
        (-213/2 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*(16 - (12*I)*Pi + 
          264*zeta[2]) + 128*zeta[3]) + G[1, 1, x]*(-137/8 + ((179*I)/4)*Pi + 
        (7*Log[mu2/s]^4)/3 + Log[mu2/s]^2*(-4 + (27*I)*Pi - 91*zeta[2]) + 
        (101/2 - (45*I)*Pi)*zeta[2] + Log[mu2/s]*(-33/2 + (73*I)*Pi + 
          (27 + (20*I)*Pi)*zeta[2] - (332*zeta[3])/3) + 
        (60 - (36*I)*Pi)*zeta[3] - (465*zeta[4])/2) + 
      G[1, 0, x]*(-32 - ((23*I)/4)*Pi + (-7 - ((28*I)/3)*Pi)*Log[mu2/s]^3 - 
        (25*Log[mu2/s]^4)/12 + (186 + (18*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-28 + (211*zeta[2])/2) + (77 + ((1064*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]*(-48 + (84 + (228*I)*Pi)*zeta[2] + 
          (122*zeta[3])/3) - (1349*zeta[4])/8) - (26111*zeta[4])/144 + 
      Log[mu2/s]^2*(13469/324 + (3*I)*Pi + (1039*zeta[2])/18 - 
        (28*zeta[3])/9 + (501*zeta[4])/16) + 
      G[0, 0, x]*(23837/162 - (121*Log[mu2/s]^3)/18 - (25*Log[mu2/s]^4)/12 + 
        Log[mu2/s]^2*(-73/9 - (99*zeta[2])/2) + (823*zeta[2])/9 - 
        (308*zeta[3])/9 + Log[mu2/s]*(2363/54 + (379*zeta[2])/6 + 
          (68*zeta[3])/3) + (447*zeta[4])/8) + 
      G[0, 1, x]*(-32 - (8*I)*Pi + (-7 - ((28*I)/3)*Pi)*Log[mu2/s]^3 - 
        (25*Log[mu2/s]^4)/12 + (115/2 - (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-28 + (35*zeta[2])/2) + (-4 + ((680*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-48 - (7*I)*Pi + (112*I)*Pi*zeta[2] + (62*zeta[3])/3) + 
        (4651*zeta[4])/8) + G[0, x]*(-546815/1944 + (247*Log[mu2/s]^4)/72 + 
        (5*Log[mu2/s]^5)/6 + Log[mu2/s]^3*(325/27 + (44*zeta[2])/3) + 
        zeta[2]*(-11131/108 - (619*zeta[3])/3) + Log[mu2/s]^2*
         (229/108 - (433*zeta[2])/12 - (62*zeta[3])/3) + (4381*zeta[3])/27 + 
        Log[mu2/s]*(-18653/162 - (931*zeta[2])/9 + (182*zeta[3])/9 - 
          (237*zeta[4])/4) + (3085*zeta[4])/48 - 121*zeta[5]) + 
      G[1, x]*(193/8 - ((29*I)/8)*Pi + (7/4 + ((7*I)/3)*Pi)*Log[mu2/s]^4 + 
        (5*Log[mu2/s]^5)/12 + Log[mu2/s]^3*(28/3 - (35*zeta[2])/6) + 
        zeta[2]*(-319/4 + (9*I)*Pi - (979*zeta[3])/3) + 
        Log[mu2/s]^2*(27 - (4*I)*Pi + (-72 - (56*I)*Pi)*zeta[2] - 
          (31*zeta[3])/3) + (-523/6 + (6*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(91/2 - ((21*I)/2)*Pi + (-167 - (42*I)*Pi)*zeta[2] + 
          (-59 - ((680*I)/3)*Pi)*zeta[3] - (4651*zeta[4])/8) + 
        (3501/8 - ((1679*I)/2)*Pi)*zeta[4] - 2*zeta[5]) + (791*zeta[5])/30 + 
      Log[mu2/s]*(546815/1944 + ((27*I)/2)*Pi - (3877*zeta[3])/27 + 
        zeta[2]*(10051/108 + (605*zeta[3])/3) - (3175*zeta[4])/48 + 
        121*zeta[5]) + (24341*zeta[6])/64)/x + 
    (Nf*(13519/648 + ((2920*I)/27)*Pi + (-67 + (16*I)*Pi)*G[0, 0, 0, 1, x] + 
       (143/3 - (24*I)*Pi)*G[0, 0, 1, 1, x] + (100*G[0, 1, 1, 1, x])/3 + 
       (38/3 + (36*I)*Pi)*G[1, 0, 1, 1, x] + (161/3 - (48*I)*Pi)*
        G[1, 1, 1, 1, x] - 32*G[0, 0, 0, 0, 1, x] + (-32 - (136*I)*Pi)*
        G[0, 0, 0, 1, 0, x] + 48*G[0, 0, 0, 1, 1, x] - 
       8*G[0, 0, 1, 0, 1, x] + (-8 + (168*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
       16*G[0, 0, 1, 1, 1, x] + 16*G[0, 1, 0, 0, 1, x] + 
       (16 + (96*I)*Pi)*G[0, 1, 0, 1, 0, x] - (128*I)*Pi*
        G[0, 1, 1, 1, 0, x] + 32*G[1, 0, 0, 0, 1, x] + 
       (32 + (16*I)*Pi)*G[1, 0, 0, 1, 0, x] - 48*G[1, 0, 0, 1, 1, x] + 
       20*G[1, 0, 1, 0, 1, x] + (20 - (24*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 1, x] + 
       (20 - (48*I)*Pi)*G[1, 1, 0, 1, 0, x] - 48*G[1, 1, 1, 0, 1, x] + 
       (-48 + (56*I)*Pi)*G[1, 1, 1, 1, 0, x] + 248*G[0, 0, 0, 0, 0, 0, x] - 
       136*G[0, 0, 0, 1, 0, 0, x] - 248*G[0, 0, 1, 0, 0, 0, x] + 
       168*G[0, 0, 1, 1, 0, 0, x] - 224*G[0, 1, 0, 0, 0, 0, x] + 
       96*G[0, 1, 0, 1, 0, 0, x] + 224*G[0, 1, 1, 0, 0, 0, x] - 
       128*G[0, 1, 1, 1, 0, 0, x] - 80*G[1, 0, 0, 0, 0, 0, x] + 
       16*G[1, 0, 0, 1, 0, 0, x] + 56*G[1, 0, 1, 0, 0, 0, x] - 
       24*G[1, 0, 1, 1, 0, 0, x] + 128*G[1, 1, 0, 0, 0, 0, x] - 
       48*G[1, 1, 0, 1, 0, 0, x] - 104*G[1, 1, 1, 0, 0, 0, x] + 
       56*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(192 + (136*I)*Pi - 
         112*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(96 + (128*I)*Pi - 
         96*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(232 + (48*I)*Pi - 
         80*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(136 + (24*I)*Pi - 
         32*Log[mu2/s]) + G[1, 0, 0, 1, x]*(-78 - (40*I)*Pi - 
         24*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-178/3 + (8*I)*Pi - 
         8*Log[mu2/s]) + (7*Log[mu2/s]^3)/18 + G[1, 1, 0, 1, x]*
        (184/3 + (52*I)*Pi + 32*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
        (-112 - (56*I)*Pi + 48*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
        (-336 - (16*I)*Pi + 64*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
        (-48 - (168*I)*Pi + 80*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
        (-160 - (96*I)*Pi + 128*Log[mu2/s]) + G[0, 1, 0, 0, x]*
        (80 - (96*I)*Pi + (48 + (96*I)*Pi)*Log[mu2/s] - 16*Log[mu2/s]^2 - 
         216*zeta[2]) + G[0, 0, 1, 0, x]*(-67 - (56*I)*Pi + 
         (80*I)*Pi*Log[mu2/s] - 152*zeta[2]) + G[1, 1, 1, 0, x]*
        (184/3 - (128*I)*Pi + (32 + (48*I)*Pi)*Log[mu2/s] - 136*zeta[2]) + 
       G[1, 0, 0, 0, x]*(1010/3 - (128*I)*Pi + (176 + (32*I)*Pi)*Log[mu2/s] - 
         16*Log[mu2/s]^2 - 72*zeta[2]) + G[0, 0, 0, 0, x]*
        (-18 + (64*I)*Pi + (-96 - (80*I)*Pi)*Log[mu2/s] + 16*Log[mu2/s]^2 + 
         96*zeta[2]) + G[1, 0, 1, 0, x]*(-78 + (132*I)*Pi + 
         (-24 - (32*I)*Pi)*Log[mu2/s] + 104*zeta[2]) + 
       G[1, 1, 0, 0, x]*(-228 + (124*I)*Pi + (-128 - (48*I)*Pi)*Log[mu2/s] + 
         16*Log[mu2/s]^2 + 120*zeta[2]) + G[0, 1, 1, 0, x]*
        (-178/3 + (88*I)*Pi + (-8 - (96*I)*Pi)*Log[mu2/s] + 256*zeta[2]) + 
       ((-6*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 6*G[0, 1, 1, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + 
         G[1, 1, x]*(-75/2 + (8*I)*Pi - 10*Log[mu2/s]) + 
         G[1, x]*(((-75*I)/2)*Pi - (10*I)*Pi*Log[mu2/s] + 36*zeta[2]))/x^2 + 
       G[0, 0, 0, x]*(-575/18 - ((320*I)/3)*Pi + (16 + (16*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(-65/3 - (64*I)*Pi - 16*zeta[2]) + 
         (184 + (96*I)*Pi)*zeta[2] - 240*zeta[3]) + 
       G[0, 1, 1, x]*(25/2 - (40*I)*Pi + (-14 - (8*I)*Pi)*Log[mu2/s] + 
         (16 + (128*I)*Pi)*zeta[2] - 128*zeta[3]) + 
       G[1, 1, 0, x]*(-598/9 - ((584*I)/3)*Pi + (-8 + (16*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(-28 - (112*I)*Pi - 80*zeta[2]) + 
         (272 + (8*I)*Pi)*zeta[2] - 64*zeta[3]) + G[1, 0, 1, x]*
        (-598/9 - ((280*I)/3)*Pi + (-28 - (40*I)*Pi)*Log[mu2/s] - 
         8*Log[mu2/s]^2 + (48 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
       (-2117/18 - (18*I)*Pi)*zeta[3] + 72*zeta[3]^2 + 
       G[1, 1, 1, x]*(-340/3 + (80*I)*Pi + (-35 + (32*I)*Pi)*Log[mu2/s] + 
         (-16 - (56*I)*Pi)*zeta[2] + 56*zeta[3]) + 
       G[1, 0, 0, x]*(-866/9 + (208*I)*Pi + (-16 - (16*I)*Pi)*Log[mu2/s]^2 + 
         (-352 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*(-152/3 + (120*I)*Pi + 
           64*zeta[2]) + 72*zeta[3]) + G[0, 1, 0, x]*
        (1258/9 + ((280*I)/3)*Pi + (8 - (16*I)*Pi)*Log[mu2/s]^2 + 
         (-172 - (56*I)*Pi)*zeta[2] + Log[mu2/s]*(218/3 + (56*I)*Pi + 
           32*zeta[2]) + 160*zeta[3]) + G[0, 0, 1, x]*
        (1258/9 + ((160*I)/3)*Pi + (218/3 + (16*I)*Pi)*Log[mu2/s] + 
         8*Log[mu2/s]^2 + (-12 - (168*I)*Pi)*zeta[2] + 168*zeta[3]) + 
       zeta[2]*(-5147/18 + ((209*I)/6)*Pi + (-160 - (88*I)*Pi)*zeta[3]) + 
       G[0, 1, x]*(-245/36 + ((2711*I)/18)*Pi + (-8/3 + (8*I)*Pi)*
          Log[mu2/s]^2 + (122/3 - (116*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-5/3 + ((160*I)/3)*Pi + (-24 + (96*I)*Pi)*zeta[2] - 
           96*zeta[3]) + (52 + (64*I)*Pi)*zeta[3] - 608*zeta[4]) + 
       G[1, 0, x]*(-245/36 - ((493*I)/3)*Pi + (1055/3 - (84*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(-8/3 - (24*I)*Pi + 16*zeta[2]) + 
         Log[mu2/s]*(-5/3 - (84*I)*Pi + (136 + (32*I)*Pi)*zeta[2] - 
           64*zeta[3]) + (180 + (8*I)*Pi)*zeta[3] - 316*zeta[4]) + 
       Log[mu2/s]^2*(28/9 + ((20*I)/3)*Pi + (-18 + (8*I)*Pi)*zeta[2] + 
         (-40 - (16*I)*Pi)*zeta[3] - 112*zeta[4]) + (-2927/6 - (132*I)*Pi)*
        zeta[4] + G[0, 0, x]*(1963/108 + ((2537*I)/18)*Pi + 
         Log[mu2/s]^2*(79/6 + (24*I)*Pi - 16*zeta[2]) + (-157/6 - (28*I)*Pi)*
          zeta[2] + (-184 - (128*I)*Pi)*zeta[3] + Log[mu2/s]*
          (298/9 + ((232*I)/3)*Pi + (-80 - (80*I)*Pi)*zeta[2] + 
           112*zeta[3]) + 106*zeta[4]) + G[1, 1, x]*
        (18017/108 - ((1145*I)/9)*Pi + (49/6 - (8*I)*Pi)*Log[mu2/s]^2 + 
         (155/2 + (120*I)*Pi)*zeta[2] + (-164 - (16*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(473/9 - ((140*I)/3)*Pi - (48*I)*Pi*zeta[2] + 
           48*zeta[3]) + 314*zeta[4]) + G[0, x]*(23705/648 + 
         ((1435*I)/54)*Pi - (7*Log[mu2/s]^3)/18 + 
         zeta[2]*(-921/2 - ((230*I)/3)*Pi - 168*zeta[3]) + 
         Log[mu2/s]^2*(25/18 + ((28*I)/3)*Pi + (-40 + (16*I)*Pi)*zeta[2] - 
           16*zeta[3]) + (523/9 + (4*I)*Pi)*zeta[3] + (560 + (102*I)*Pi)*
          zeta[4] + Log[mu2/s]*(821/54 + ((308*I)/9)*Pi + 
           (-1501/6 - (32*I)*Pi)*zeta[2] + (120 + (80*I)*Pi)*zeta[3] + 
           140*zeta[4]) - 188*zeta[5]) + ((24*I)*Pi*G[1, 1, 0, x] - 
         26*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         (140*G[1, 0, 0, 0, x])/3 - (2*G[1, 0, 0, 1, x])/3 - 
         (2*G[1, 0, 1, 0, x])/3 + 24*G[1, 1, 0, 0, x] + 
         56*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 1, x] - 
         40*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 0, x] - 
         24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
         8*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(-16/3 - 16*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(194/3 - 16*Log[mu2/s]) + G[0, 0, 0, 1, x]*
          (16/3 + 16*Log[mu2/s]) + G[0, 0, 1, 0, x]*(16/3 + 16*Log[mu2/s]) + 
         G[1, 0, 0, x]*(50 - ((70*I)/3)*Pi + 24*Log[mu2/s] - 16*zeta[2]) + 
         G[1, 0, 1, x]*(((-2*I)/3)*Pi - 8*zeta[2]) + G[0, 1, 1, x]*
          ((2*I)*Pi + 24*zeta[2]) + G[0, 1, 0, x]*(-59/18 - ((76*I)/3)*Pi - 
           (4*Log[mu2/s])/3 + 64*zeta[2]) + G[0, 0, 1, x]*
          (-59/18 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3 + 72*zeta[2]) + 
         G[0, 0, 0, x]*(-859/9 + ((74*I)/3)*Pi - (136*Log[mu2/s])/3 + 
           80*zeta[2]) + zeta[2]*(((-959*I)/18)*Pi - 112*zeta[3]) + 
         G[0, 0, x]*(271/3 - ((841*I)/18)*Pi + 12*Log[mu2/s]^2 + 
           Log[mu2/s]*(52 - ((68*I)/3)*Pi - 32*zeta[2]) + (152*zeta[2])/3 - 
           56*zeta[3]) + G[0, 1, x]*(((-59*I)/18)*Pi + 
           Log[mu2/s]*(((-4*I)/3)*Pi - 16*zeta[2]) - (14*zeta[2])/3 - 
           8*zeta[3]) + (959/18 - ((4*I)/3)*Pi)*zeta[3] + 
         G[1, 0, x]*((50*I)*Pi + (24*I)*Pi*Log[mu2/s] - (214*zeta[2])/3 + 
           8*zeta[3]) + Log[mu2/s]*(((-76*I)/3)*Pi*zeta[2] + (76*zeta[3])/3 - 
           68*zeta[4]) + G[1, x]*(((-74*I)/3)*Pi*zeta[2] + (74*zeta[3])/3 - 
           34*zeta[4]) + (400*zeta[4])/3 + G[0, x]*(((271*I)/3)*Pi + 
           (12*I)*Pi*Log[mu2/s]^2 + (-2785/18 - ((8*I)/3)*Pi)*zeta[2] - 
           (50*zeta[3])/3 + Log[mu2/s]*((52*I)*Pi - (212*zeta[2])/3 + 
             16*zeta[3]) + 80*zeta[4]) - 48*zeta[5])/(1 - x) + 
       (-162 - (92*I)*Pi)*zeta[5] + (-2379989/23328 + ((3391*I)/54)*Pi - 
         ((16*I)/3)*Pi*G[0, 0, 1, 0, x] + (-16 + ((16*I)/3)*Pi)*
          G[0, 0, 1, 1, x] + (32 + ((32*I)/3)*Pi)*G[0, 1, 1, 1, x] + 
         (-24 + (16*I)*Pi)*G[1, 1, 1, 1, x] + (14*G[0, 0, 0, 0, 0, x])/3 - 
         (32*G[0, 0, 1, 0, 0, x])/3 + (16*G[0, 0, 1, 0, 1, x])/3 + 
         (16*G[0, 0, 1, 1, 0, x])/3 + 16*G[0, 1, 0, 0, 0, x] - 
         (40*G[0, 1, 0, 0, 1, x])/3 - (40*G[0, 1, 0, 1, 0, x])/3 + 
         (8*G[0, 1, 0, 1, 1, x])/3 - (40*G[0, 1, 1, 0, 0, x])/3 + 
         (32*G[0, 1, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 1, 0, x])/3 + 
         40*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 1, x] - 
         12*G[1, 0, 0, 1, 0, x] + (44*G[1, 0, 0, 1, 1, x])/3 - 
         12*G[1, 0, 1, 0, 0, x] - (40*G[1, 0, 1, 0, 1, x])/3 - 
         (40*G[1, 0, 1, 1, 0, x])/3 - 12*G[1, 1, 0, 0, 0, x] - 
         (32*G[1, 1, 0, 0, 1, x])/3 - (32*G[1, 1, 0, 1, 0, x])/3 + 
         (16*G[1, 1, 0, 1, 1, x])/3 + 4*G[1, 1, 1, 0, 0, x] + 
         16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] + 
         G[1, 0, 0, 0, x]*(-40/3 + (12*I)*Pi - 16*Log[mu2/s]) + 
         G[1, 1, 1, 0, x]*(-152/9 + ((28*I)/3)*Pi - (32*Log[mu2/s])/3) + 
         G[1, 1, 0, 1, x]*(-152/9 - (16*I)*Pi - (32*Log[mu2/s])/3) + 
         G[0, 1, 1, 0, x]*(-40/9 - (8*I)*Pi - (16*Log[mu2/s])/3) + 
         G[0, 1, 0, 1, x]*(-40/9 - (16*I)*Pi - (16*Log[mu2/s])/3) + 
         G[0, 0, 0, 0, x]*(-103/9 - (14*Log[mu2/s])/3) + 
         G[1, 0, 1, 1, x]*(178/9 - (16*I)*Pi - (8*Log[mu2/s])/3) - 
         (103*Log[mu2/s]^4)/216 - (7*Log[mu2/s]^5)/180 + 
         G[0, 1, 0, 0, x]*(80/9 + ((40*I)/3)*Pi + (32*Log[mu2/s])/3) + 
         G[1, 1, 0, 0, x]*(226/9 - ((28*I)/3)*Pi + (40*Log[mu2/s])/3) + 
         G[1, 0, 1, 0, x]*(10/9 - (12*I)*Pi + (40*Log[mu2/s])/3) + 
         G[1, 0, 0, 1, x]*(10/9 + (16*I)*Pi + (40*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(841/27 + ((88*I)/3)*Pi + (76/9 + (16*I)*Pi)*
            Log[mu2/s] + (8*Log[mu2/s]^2)/3 - (32*zeta[2])/3) + 
         G[0, 0, 1, x]*(32/3 - (16*I)*Pi - (16*zeta[2])/3) + 
         G[0, 1, 0, x]*(32/3 + ((40*I)/9)*Pi + ((16*I)/3)*Pi*Log[mu2/s] - 
           (8*zeta[2])/3) + Log[mu2/s]^3*(-317/81 - (5*zeta[2])/18) + 
         G[0, 0, 0, x]*(634/27 + (103*Log[mu2/s])/9 + (7*Log[mu2/s]^2)/3 + 
           (5*zeta[2])/3) + G[0, 1, 1, x]*(-58 + ((104*I)/9)*Pi + 
           (-16 - ((16*I)/3)*Pi)*Log[mu2/s] + (8*zeta[2])/3) + 
         G[1, 1, 0, x]*(841/27 + ((50*I)/3)*Pi + (76/9 + (8*I)*Pi)*
            Log[mu2/s] + (8*Log[mu2/s]^2)/3 + (16*zeta[2])/3) + 
         G[1, 1, 1, x]*(136/3 - ((224*I)/9)*Pi + (16 - ((32*I)/3)*Pi)*
            Log[mu2/s] + (32*zeta[2])/3) + G[1, 0, 0, x]*
          (-584/27 - ((190*I)/9)*Pi + (-80/9 - ((40*I)/3)*Pi)*Log[mu2/s] - 
           (16*Log[mu2/s]^2)/3 + (164*zeta[2])/3) + 
         G[1, 0, x]*(-386/9 - ((31*I)/27)*Pi - ((8*I)/3)*Pi*Log[mu2/s]^2 + 
           (182/9 + ((56*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (-32/3 - ((4*I)/9)*Pi + (8*zeta[2])/3) - (80*zeta[3])/3) + 
         (3581/162 + ((160*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
          (-6677/324 + ((16*I)/3)*Pi + (-65/36 + ((32*I)/3)*Pi)*zeta[2] + 
           (19*zeta[3])/9) + zeta[2]*(14059/648 + ((520*I)/27)*Pi + 
           (20*zeta[3])/9) + G[0, 0, x]*(-6677/162 + ((32*I)/3)*Pi - 
           (103*Log[mu2/s]^2)/18 - (7*Log[mu2/s]^3)/9 + 
           Log[mu2/s]*(-634/27 - (5*zeta[2])/3) + (-65/18 + ((64*I)/3)*Pi)*
            zeta[2] + (38*zeta[3])/9) + G[0, 1, x]*(-386/9 - (58*I)*Pi + 
           (472/9 + ((40*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-32/3 - (16*I)*Pi + 
             (16*zeta[2])/3) + 16*zeta[3]) + G[1, 1, x]*
          (-147/2 + ((1309*I)/27)*Pi + (-4 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(-28 + ((148*I)/9)*Pi - (8*zeta[2])/3) + 
           (-92/9 - ((16*I)/3)*Pi)*zeta[2] + (64*zeta[3])/3) + 
         G[0, x]*(129389/1944 - ((386*I)/9)*Pi + (103*Log[mu2/s]^3)/54 + 
           (7*Log[mu2/s]^4)/36 + Log[mu2/s]^2*(317/27 + (5*zeta[2])/6) + 
           (425/54 - ((160*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
            (6677/162 - ((32*I)/3)*Pi + (65/18 - ((64*I)/3)*Pi)*zeta[2] - 
             (38*zeta[3])/9) + (-301/27 - ((64*I)/3)*Pi)*zeta[3] - 
           (35*zeta[4])/24) + (725/144 + ((296*I)/3)*Pi)*zeta[4] + 
         Log[mu2/s]*(-129389/1944 + ((278*I)/9)*Pi + 
           (-425/54 + ((160*I)/9)*Pi)*zeta[2] + (301/27 + ((64*I)/3)*Pi)*
            zeta[3] + (35*zeta[4])/24) + G[1, x]*(3391/54 - ((171*I)/2)*Pi + 
           Log[mu2/s]^2*(16/3 - (4*I)*Pi - (8*zeta[2])/3) + 
           (-31/27 - ((172*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
            (278/9 - (28*I)*Pi + (68/9 - ((40*I)/3)*Pi)*zeta[2] - 
             16*zeta[3]) + (-40/3 - ((64*I)/3)*Pi)*zeta[3] + 
           (23*zeta[4])/3) + (59*zeta[5])/15)/x + 
       G[1, x]*(38515/648 + ((4996*I)/27)*Pi + (7*Log[mu2/s]^3)/18 + 
         (-1348/9 + (96*I)*Pi)*zeta[3] + Log[mu2/s]^2*(37/9 + ((20*I)/3)*Pi + 
           (8 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
         zeta[2]*(-1463/9 + ((694*I)/3)*Pi + 48*zeta[3]) - 628*zeta[4] + 
         Log[mu2/s]*(1351/54 + ((532*I)/9)*Pi + (-101/2 + (136*I)*Pi)*
            zeta[2] + (-64 - (32*I)*Pi)*zeta[3] + 196*zeta[4]) + 
         44*zeta[5]) + Log[mu2/s]*(655/54 + ((418*I)/9)*Pi + 
         (-140/3 + (8*I)*Pi)*zeta[3] + zeta[2]*(-811/6 + (24*I)*Pi + 
           80*zeta[3]) + (-344 - (68*I)*Pi)*zeta[4] + 96*zeta[5]) + 
       x*((145/3 - (16*I)*Pi)*G[0, 0, 0, 1, x] + (-80/3 + (24*I)*Pi)*
          G[0, 0, 1, 1, x] - 41*G[0, 1, 1, 1, x] + (-59/3 - (36*I)*Pi)*
          G[1, 0, 1, 1, x] + (-83/3 + (48*I)*Pi)*G[1, 1, 1, 1, x] + 
         32*G[0, 0, 0, 0, 1, x] + (32 + (408*I)*Pi)*G[0, 0, 0, 1, 0, x] - 
         48*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 1, x] + 
         (8 - (504*I)*Pi)*G[0, 0, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 1, x] - 
         16*G[0, 1, 0, 0, 1, x] + (-16 - (288*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
         (384*I)*Pi*G[0, 1, 1, 1, 0, x] - 32*G[1, 0, 0, 0, 1, x] + 
         (-32 - (48*I)*Pi)*G[1, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 1, 1, x] - 
         20*G[1, 0, 1, 0, 1, x] + (-20 + (72*I)*Pi)*G[1, 0, 1, 1, 0, x] - 
         16*G[1, 0, 1, 1, 1, x] - 20*G[1, 1, 0, 0, 1, x] + 
         (-20 + (144*I)*Pi)*G[1, 1, 0, 1, 0, x] + 48*G[1, 1, 1, 0, 1, x] + 
         (48 - (168*I)*Pi)*G[1, 1, 1, 1, 0, x] - 744*G[0, 0, 0, 0, 0, 0, x] + 
         408*G[0, 0, 0, 1, 0, 0, x] + 744*G[0, 0, 1, 0, 0, 0, x] - 
         504*G[0, 0, 1, 1, 0, 0, x] + 672*G[0, 1, 0, 0, 0, 0, x] - 
         288*G[0, 1, 0, 1, 0, 0, x] - 672*G[0, 1, 1, 0, 0, 0, x] + 
         384*G[0, 1, 1, 1, 0, 0, x] + 240*G[1, 0, 0, 0, 0, 0, x] - 
         48*G[1, 0, 0, 1, 0, 0, x] - 168*G[1, 0, 1, 0, 0, 0, x] + 
         72*G[1, 0, 1, 1, 0, 0, x] - 384*G[1, 1, 0, 0, 0, 0, x] + 
         144*G[1, 1, 0, 1, 0, 0, x] + 312*G[1, 1, 1, 0, 0, 0, x] - 
         168*G[1, 1, 1, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x]*
          (128 + (288*I)*Pi - 384*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
          (28 + (504*I)*Pi - 240*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
          (320 + (48*I)*Pi - 192*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
          (100 + (168*I)*Pi - 144*Log[mu2/s]) + G[1, 1, 0, 1, x]*
          (-71 - (52*I)*Pi - 32*Log[mu2/s]) + G[0, 1, 0, 1, x]*
          (148/3 - (8*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, 1, x]*
          (81 + (40*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
          (-128 - (72*I)*Pi + 96*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
          (-212 - (144*I)*Pi + 240*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
          (-72 - (384*I)*Pi + 288*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
          (-164 - (408*I)*Pi + 336*Log[mu2/s]) + G[0, 1, 1, 0, x]*
          (148/3 - (64*I)*Pi + (8 + (288*I)*Pi)*Log[mu2/s] - 768*zeta[2]) + 
         G[1, 1, 0, 0, x]*(727/3 - (112*I)*Pi + (120 + (144*I)*Pi)*
            Log[mu2/s] - 48*Log[mu2/s]^2 - 360*zeta[2]) + 
         G[1, 0, 1, 0, x]*(81 - (124*I)*Pi + (24 + (96*I)*Pi)*Log[mu2/s] - 
           312*zeta[2]) + G[0, 0, 0, 0, x]*(316/3 - (44*I)*Pi + 
           (88 + (240*I)*Pi)*Log[mu2/s] - 48*Log[mu2/s]^2 - 288*zeta[2]) + 
         G[1, 0, 0, 0, x]*(-1091/3 + (120*I)*Pi + (-168 - (96*I)*Pi)*
            Log[mu2/s] + 48*Log[mu2/s]^2 + 216*zeta[2]) + 
         G[1, 1, 1, 0, x]*(-71 + (116*I)*Pi + (-32 - (144*I)*Pi)*Log[mu2/s] + 
           408*zeta[2]) + G[0, 0, 1, 0, x]*(145/3 + (36*I)*Pi - 
           (240*I)*Pi*Log[mu2/s] + 456*zeta[2]) + G[0, 1, 0, 0, x]*
          (-253/3 + (72*I)*Pi + (-40 - (288*I)*Pi)*Log[mu2/s] + 
           48*Log[mu2/s]^2 + 648*zeta[2]) + G[0, 0, 1, x]*
          (-1216/9 - ((134*I)/3)*Pi + (-199/3 - (16*I)*Pi)*Log[mu2/s] - 
           8*Log[mu2/s]^2 + (12 + (504*I)*Pi)*zeta[2] - 504*zeta[3]) + 
         G[0, 1, 0, x]*(-1216/9 - ((304*I)/3)*Pi + (-8 + (48*I)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(-199/3 - (48*I)*Pi - 96*zeta[2]) + 
           (164 + (168*I)*Pi)*zeta[2] - 480*zeta[3]) + 
         G[1, 0, 0, x]*(328/3 - ((668*I)/3)*Pi + (16 + (48*I)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(60 - (112*I)*Pi - 192*zeta[2]) + 
           (336 - (72*I)*Pi)*zeta[2] - 216*zeta[3]) + G[1, 1, 1, x]*
          (419/9 - ((236*I)/3)*Pi + (20 - (32*I)*Pi)*Log[mu2/s] + 
           (16 + (168*I)*Pi)*zeta[2] - 168*zeta[3]) + (1820/9 + (50*I)*Pi)*
          zeta[3] - 216*zeta[3]^2 + G[1, 0, 1, x]*(1313/18 + ((287*I)/3)*Pi + 
           (103/3 + (40*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 
           (-48 - (72*I)*Pi)*zeta[2] + 72*zeta[3]) + G[1, 1, 0, x]*
          (1313/18 + ((617*I)/3)*Pi + (8 - (48*I)*Pi)*Log[mu2/s]^2 + 
           (-252 - (24*I)*Pi)*zeta[2] + Log[mu2/s]*(103/3 + (104*I)*Pi + 
             240*zeta[2]) + 192*zeta[3]) + G[0, 1, 1, x]*
          (473/18 + ((83*I)/3)*Pi + (58/3 + (8*I)*Pi)*Log[mu2/s] + 
           (-16 - (384*I)*Pi)*zeta[2] + 384*zeta[3]) + 
         G[0, 0, 0, x]*(-347/6 + ((355*I)/3)*Pi + (-16 - (48*I)*Pi)*
            Log[mu2/s]^2 + (-180 - (288*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-106/3 + (56*I)*Pi + 48*zeta[2]) + 720*zeta[3]) + 
         zeta[2]*(3875/36 - ((89*I)/2)*Pi + (140 + (264*I)*Pi)*zeta[3]) + 
         G[1, 1, x]*(-2893/36 + ((583*I)/6)*Pi + (-37/6 + (8*I)*Pi)*
            Log[mu2/s]^2 + (-269/6 - (108*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-67/3 + (42*I)*Pi + (144*I)*Pi*zeta[2] - 
             144*zeta[3]) + (152 + (48*I)*Pi)*zeta[3] - 942*zeta[4]) + 
         G[0, 0, x]*(613/108 - ((1045*I)/6)*Pi + (249/2 + (48*I)*Pi)*
            zeta[2] + Log[mu2/s]^2*(23/6 - (24*I)*Pi + 48*zeta[2]) + 
           Log[mu2/s]*(169/9 - (94*I)*Pi + (88 + (240*I)*Pi)*zeta[2] - 
             336*zeta[3]) + (156 + (384*I)*Pi)*zeta[3] - 318*zeta[4]) + 
         (1443/2 + (149*I)*Pi)*zeta[4] + Log[mu2/s]^2*
          ((49/2 - (8*I)*Pi)*zeta[2] + (40 + (48*I)*Pi)*zeta[3] + 
           336*zeta[4]) + G[1, 0, x]*(4033/108 + ((3313*I)/18)*Pi + 
           Log[mu2/s]^2*(7/6 + (24*I)*Pi - 48*zeta[2]) + (-781/2 + (76*I)*Pi)*
            zeta[2] + (-164 - (24*I)*Pi)*zeta[3] + Log[mu2/s]*
            (16/9 + ((290*I)/3)*Pi + (-144 - (96*I)*Pi)*zeta[2] + 
             192*zeta[3]) + 948*zeta[4]) + G[0, 1, x]*(4033/108 - 
           ((1927*I)/18)*Pi + (7/6 - (8*I)*Pi)*Log[mu2/s]^2 + 
           (-185/6 + (92*I)*Pi)*zeta[2] + (-28 - (192*I)*Pi)*zeta[3] + 
           Log[mu2/s]*(16/9 - ((134*I)/3)*Pi + (24 - (288*I)*Pi)*zeta[2] + 
             288*zeta[3]) + 1824*zeta[4]) + Log[mu2/s]*
          (zeta[2]*(356/3 - (26*I)*Pi - 240*zeta[3]) + (281*zeta[3])/3 + 
           (400 + (204*I)*Pi)*zeta[4] - 288*zeta[5]) + 
         G[1, x]*(-11635/162 - ((3671*I)/54)*Pi + (7*Log[mu2/s]^3)/9 + 
           zeta[2]*(853/18 - ((766*I)/3)*Pi - 144*zeta[3]) + 
           Log[mu2/s]^2*(-17/18 - ((8*I)/3)*Pi + (-8 + (48*I)*Pi)*zeta[2] - 
             48*zeta[3]) + (1171/9 - (88*I)*Pi)*zeta[3] + 
           Log[mu2/s]*(-674/27 - ((202*I)/9)*Pi + (10 - (128*I)*Pi)*zeta[2] + 
             (56 + (96*I)*Pi)*zeta[3] - 588*zeta[4]) + 579*zeta[4] - 
           132*zeta[5]) + (138 + (276*I)*Pi)*zeta[5] + 
         G[0, x]*(11635/162 + ((3671*I)/54)*Pi - (7*Log[mu2/s]^3)/9 + 
           (-829/9 - (24*I)*Pi)*zeta[3] + Log[mu2/s]^2*
            (17/18 + ((8*I)/3)*Pi + (40 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + 
           zeta[2]*(695/3 + ((131*I)/3)*Pi + 504*zeta[3]) + 
           Log[mu2/s]*(674/27 + ((202*I)/9)*Pi + (458/3 + (24*I)*Pi)*
              zeta[2] + (-112 - (240*I)*Pi)*zeta[3] - 420*zeta[4]) + 
           (-595 - (306*I)*Pi)*zeta[4] + 564*zeta[5]) - (9*zeta[6])/2) + 
       (3*zeta[6])/2 + x^2*((9 + (12*I)*Pi)*G[1, 0, 1, 1, x] - 
         (52*G[0, 0, 0, 0, 1, x])/3 + (-52/3 - (272*I)*Pi)*
          G[0, 0, 0, 1, 0, x] + (62*G[0, 0, 0, 1, 1, x])/3 - 
         (14*G[0, 0, 1, 0, 1, x])/3 + (-14/3 + (336*I)*Pi)*
          G[0, 0, 1, 1, 0, x] + (2*G[0, 0, 1, 1, 1, x])/3 + 
         (14*G[0, 1, 0, 0, 1, x])/3 + (14/3 + (192*I)*Pi)*
          G[0, 1, 0, 1, 0, x] + (8*G[0, 1, 0, 1, 1, x])/3 + 
         2*G[0, 1, 1, 0, 1, x] + (2 - (256*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
         (4*G[0, 1, 1, 1, 1, x])/3 + 14*G[1, 0, 0, 0, 1, x] + 
         (14 + (32*I)*Pi)*G[1, 0, 0, 1, 0, x] - (44*G[1, 0, 0, 1, 1, x])/3 + 
         (34*G[1, 0, 1, 0, 1, x])/3 + (34/3 - (48*I)*Pi)*
          G[1, 0, 1, 1, 0, x] + (2*G[1, 0, 1, 1, 1, x])/3 + 
         14*G[1, 1, 0, 0, 1, x] + (14 - (96*I)*Pi)*G[1, 1, 0, 1, 0, x] - 
         (8*G[1, 1, 0, 1, 1, x])/3 - (34*G[1, 1, 1, 0, 1, x])/3 + 
         (-34/3 + (112*I)*Pi)*G[1, 1, 1, 1, 0, x] - (56*G[1, 1, 1, 1, 1, x])/
          3 + 496*G[0, 0, 0, 0, 0, 0, x] - 272*G[0, 0, 0, 1, 0, 0, x] - 
         496*G[0, 0, 1, 0, 0, 0, x] + 336*G[0, 0, 1, 1, 0, 0, x] - 
         448*G[0, 1, 0, 0, 0, 0, x] + 192*G[0, 1, 0, 1, 0, 0, x] + 
         448*G[0, 1, 1, 0, 0, 0, x] - 256*G[0, 1, 1, 1, 0, 0, x] - 
         160*G[1, 0, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 1, 0, 0, x] + 
         112*G[1, 0, 1, 0, 0, 0, x] - 48*G[1, 0, 1, 1, 0, 0, x] + 
         256*G[1, 1, 0, 0, 0, 0, x] - 96*G[1, 1, 0, 1, 0, 0, x] - 
         208*G[1, 1, 1, 0, 0, 0, x] + 112*G[1, 1, 1, 1, 0, 0, x] + 
         G[0, 0, 0, 0, 0, x]*(-6 + (272*I)*Pi - 224*Log[mu2/s]) + 
         G[0, 1, 1, 0, 0, x]*((256*I)*Pi - 192*Log[mu2/s]) + 
         G[1, 1, 0, 0, 0, x]*(-38/3 + (96*I)*Pi - 160*Log[mu2/s]) + 
         G[1, 0, 1, 0, 0, x]*(8 + (48*I)*Pi - 64*Log[mu2/s]) + 
         G[1, 0, 0, 1, x]*(-253/9 - ((40*I)/3)*Pi - (38*Log[mu2/s])/3) + 
         G[0, 1, 0, 1, x]*(-94/9 + ((8*I)/3)*Pi - (14*Log[mu2/s])/3) + 
         G[0, 0, 1, 1, x]*(-13/3 - (8*I)*Pi - 4*Log[mu2/s]) + 
         G[0, 1, 1, 1, x]*(23/3 - (2*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*
          (-2/9 + ((16*I)/3)*Pi + 2*Log[mu2/s]) + G[1, 1, 0, 1, x]*
          (199/9 + ((52*I)/3)*Pi + 6*Log[mu2/s]) + G[1, 1, 1, 1, x]*
          (13/3 - (16*I)*Pi + 14*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
          (8 - (112*I)*Pi + 96*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
          (-24 - (32*I)*Pi + 128*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
          (8 - (336*I)*Pi + 160*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
          (6 - (192*I)*Pi + 256*Log[mu2/s]) + G[0, 1, 0, 0, x]*
          (-179/9 + (-32/3 + (192*I)*Pi)*Log[mu2/s] - 32*Log[mu2/s]^2 - 
           432*zeta[2]) + G[0, 0, 1, 0, x]*(-2/9 + ((16*I)/3)*Pi + 
           (2 + (160*I)*Pi)*Log[mu2/s] - 304*zeta[2]) + 
         G[1, 1, 1, 0, x]*(199/9 + ((8*I)/3)*Pi + (6 + (96*I)*Pi)*
            Log[mu2/s] - 272*zeta[2]) + G[1, 0, 0, 0, x]*
          (127/9 - ((16*I)/3)*Pi + (14/3 + (64*I)*Pi)*Log[mu2/s] - 
           32*Log[mu2/s]^2 - 144*zeta[2]) + (7*Log[mu2/s]^3*zeta[2])/3 + 
         G[0, 0, 0, 0, x]*(341/9 - ((8*I)/3)*Pi + (62/3 - (160*I)*Pi)*
            Log[mu2/s] + 32*Log[mu2/s]^2 + 192*zeta[2]) + 
         G[1, 0, 1, 0, x]*(-253/9 + ((20*I)/3)*Pi + (-38/3 - (64*I)*Pi)*
            Log[mu2/s] + 208*zeta[2]) + G[1, 1, 0, 0, x]*(-139/9 - (4*I)*Pi + 
           (-16/3 - (96*I)*Pi)*Log[mu2/s] + 32*Log[mu2/s]^2 + 240*zeta[2]) + 
         G[0, 1, 1, 0, x]*(-94/9 - ((8*I)/3)*Pi + (-14/3 - (192*I)*Pi)*
            Log[mu2/s] + 512*zeta[2]) + G[0, 0, 0, x]*(-1316/27 + 
           ((73*I)/9)*Pi + (-26/3 + (32*I)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(-266/9 + ((16*I)/3)*Pi - 32*zeta[2]) + 
           (62/3 + (192*I)*Pi)*zeta[2] - 480*zeta[3]) + 
         G[0, 1, 1, x]*(-271/27 - ((53*I)/9)*Pi + (-28/9 - ((8*I)/3)*Pi)*
            Log[mu2/s] + (4*Log[mu2/s]^2)/3 + (4/3 + (256*I)*Pi)*zeta[2] - 
           256*zeta[3]) + G[1, 1, 0, x]*(-59/2 - ((11*I)/3)*Pi + 
           (-1/3 + (32*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
            (-31/3 - 160*zeta[2]) + (-101/3 + (16*I)*Pi)*zeta[2] - 
           128*zeta[3]) + G[1, 0, 1, x]*(-59/2 - ((265*I)/9)*Pi + 
           (-31/3 - ((40*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 + 
           (7/3 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
         (-1051/54 - ((148*I)/3)*Pi)*zeta[3] + 144*zeta[3]^2 + 
         G[1, 1, 1, x]*(274/27 + ((212*I)/9)*Pi + (-26/9 + ((32*I)/3)*Pi)*
            Log[mu2/s] - (14*Log[mu2/s]^2)/3 + (-20 - (112*I)*Pi)*zeta[2] + 
           112*zeta[3]) + G[1, 0, 0, x]*(1319/27 + ((86*I)/9)*Pi + 
           (16/3 - (32*I)*Pi)*Log[mu2/s]^2 + (-106/3 + (48*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(212/9 + ((8*I)/3)*Pi + 128*zeta[2]) + 144*zeta[3]) + 
         G[0, 1, 0, x]*(529/18 - (14*I)*Pi + (11/3 - (32*I)*Pi)*
            Log[mu2/s]^2 + (61/3 - (112*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(49/3 - (8*I)*Pi + 64*zeta[2]) + 320*zeta[3]) + 
         G[0, 0, 1, x]*(529/18 + ((106*I)/9)*Pi + (49/3 + ((16*I)/3)*Pi)*
            Log[mu2/s] + (11*Log[mu2/s]^2)/3 + (19/3 - (336*I)*Pi)*zeta[2] + 
           336*zeta[3]) + zeta[2]*(-191/27 - ((1319*I)/18)*Pi + 
           (-71/3 - (176*I)*Pi)*zeta[3]) + G[0, 1, x]*
          (191/81 + ((1319*I)/54)*Pi + (-13/18 + ((8*I)/3)*Pi)*Log[mu2/s]^2 - 
           (7*Log[mu2/s]^3)/9 + (-145/18 - ((20*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(137/27 + ((106*I)/9)*Pi + (-5 + (192*I)*Pi)*zeta[2] - 
             192*zeta[3]) + (-142/9 + (128*I)*Pi)*zeta[3] - 1216*zeta[4]) + 
         G[1, 0, x]*(191/81 + ((1319*I)/54)*Pi - (7*Log[mu2/s]^3)/9 + 
           (97/6 - ((52*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
            (-13/18 + ((8*I)/3)*Pi + 32*zeta[2]) + Log[mu2/s]*
            (137/27 + ((106*I)/9)*Pi + (29/3 + (64*I)*Pi)*zeta[2] - 
             128*zeta[3]) + (128/9 + (16*I)*Pi)*zeta[3] - 632*zeta[4]) + 
         Log[mu2/s]^2*((13/6 - (8*I)*Pi)*zeta[2] + (-5/3 - (32*I)*Pi)*
            zeta[3] - 224*zeta[4]) + (-533/9 - ((166*I)/3)*Pi)*zeta[4] + 
         G[0, 0, x]*(-191/81 - ((1319*I)/54)*Pi + (7*Log[mu2/s]^3)/9 + 
           Log[mu2/s]^2*(13/18 - ((8*I)/3)*Pi - 32*zeta[2]) + 
           (173/6 - ((20*I)/3)*Pi)*zeta[2] + (76/9 - (256*I)*Pi)*zeta[3] + 
           Log[mu2/s]*(-137/27 - ((106*I)/9)*Pi + (31/3 - (160*I)*Pi)*
              zeta[2] + 224*zeta[3]) + 212*zeta[4]) + 
         G[1, 1, x]*(-191/81 - ((1319*I)/54)*Pi + (13/18 - ((8*I)/3)*Pi)*
            Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + (235/18 - ((16*I)/3)*Pi)*
            zeta[2] + (-140/9 - (32*I)*Pi)*zeta[3] + Log[mu2/s]*
            (-137/27 - ((106*I)/9)*Pi + (13 - (96*I)*Pi)*zeta[2] + 
             96*zeta[3]) + 628*zeta[4]) + G[0, x]*
          (zeta[2]*(-527/18 + ((95*I)/3)*Pi - 336*zeta[3]) + 
           Log[mu2/s]^2*((-7 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + 
           (-91/3 + (20*I)*Pi)*zeta[3] + (97/6 + (204*I)*Pi)*zeta[4] + 
           Log[mu2/s]*((-67/3 + (16*I)*Pi)*zeta[2] + (-46/3 + (160*I)*Pi)*
              zeta[3] + 280*zeta[4]) - 376*zeta[5]) + (-20/3 - (184*I)*Pi)*
          zeta[5] + G[1, x]*((112/3 + (16*I)*Pi)*zeta[3] + 
           Log[mu2/s]^2*((-3 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 
           zeta[2]*(533/18 + ((64*I)/3)*Pi + 96*zeta[3]) + (299*zeta[4])/6 + 
           Log[mu2/s]*((13/3 + (8*I)*Pi)*zeta[2] + (62/3 - (64*I)*Pi)*
              zeta[3] + 392*zeta[4]) + 88*zeta[5]) + 
         Log[mu2/s]*((-65/9 - (24*I)*Pi)*zeta[3] + 
           zeta[2]*(-137/9 - ((106*I)/3)*Pi + 160*zeta[3]) + 
           (-265/6 - (136*I)*Pi)*zeta[4] + 192*zeta[5]) + 3*zeta[6])))/Nc + 
    Nc^2*(-431791/2592 - 210*G[0, 0, 0, 0, 0, 0, x] + 
      195*G[0, 0, 0, 0, 0, 1, x] + 195*G[0, 0, 0, 0, 1, 0, x] - 
      81*G[0, 0, 0, 0, 1, 1, x] + 198*G[0, 0, 0, 1, 0, 0, x] - 
      84*G[0, 0, 0, 1, 0, 1, x] - 84*G[0, 0, 0, 1, 1, 0, x] + 
      6*G[0, 0, 0, 1, 1, 1, x] + 147*G[0, 0, 1, 0, 0, 0, x] - 
      15*G[0, 0, 1, 0, 0, 1, x] - 15*G[0, 0, 1, 0, 1, 0, x] - 
      81*G[0, 0, 1, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 0, 0, x] - 
      120*G[0, 0, 1, 1, 0, 1, x] - 120*G[0, 0, 1, 1, 1, 0, x] + 
      144*G[0, 0, 1, 1, 1, 1, x] + 150*G[0, 1, 0, 0, 0, 0, x] - 
      33*G[0, 1, 0, 0, 0, 1, x] - 33*G[0, 1, 0, 0, 1, 0, x] - 
      18*G[0, 1, 0, 0, 1, 1, x] + 54*G[0, 1, 0, 1, 0, 0, x] - 
      105*G[0, 1, 0, 1, 0, 1, x] - 105*G[0, 1, 0, 1, 1, 0, x] + 
      54*G[0, 1, 0, 1, 1, 1, x] + 84*G[0, 1, 1, 0, 0, 0, x] - 
      78*G[0, 1, 1, 0, 0, 1, x] - 78*G[0, 1, 1, 0, 1, 0, x] - 
      30*G[0, 1, 1, 0, 1, 1, x] - 30*G[0, 1, 1, 1, 0, 0, x] - 
      78*G[0, 1, 1, 1, 0, 1, x] - 78*G[0, 1, 1, 1, 1, 0, x] + 
      225*G[0, 1, 1, 1, 1, 1, x] + 165*G[1, 0, 0, 0, 0, 0, x] - 
      27*G[1, 0, 0, 0, 0, 1, x] - 27*G[1, 0, 0, 0, 1, 0, x] - 
      30*G[1, 0, 0, 0, 1, 1, x] - 6*G[1, 0, 0, 1, 0, 0, x] - 
      51*G[1, 0, 0, 1, 0, 1, x] - 51*G[1, 0, 0, 1, 1, 0, x] + 
      27*G[1, 0, 0, 1, 1, 1, x] + 18*G[1, 0, 1, 0, 0, 0, x] - 
      54*G[1, 0, 1, 0, 0, 1, x] - 54*G[1, 0, 1, 0, 1, 0, x] + 
      9*G[1, 0, 1, 0, 1, 1, x] - 12*G[1, 0, 1, 1, 0, 0, x] - 
      33*G[1, 0, 1, 1, 0, 1, x] - 33*G[1, 0, 1, 1, 1, 0, x] + 
      60*G[1, 0, 1, 1, 1, 1, x] + 42*G[1, 1, 0, 0, 0, 0, x] - 
      48*G[1, 1, 0, 0, 0, 1, x] - 48*G[1, 1, 0, 0, 1, 0, x] - 
      12*G[1, 1, 0, 0, 1, 1, x] - 108*G[1, 1, 0, 1, 0, 0, x] + 
      48*G[1, 1, 0, 1, 0, 1, x] + 48*G[1, 1, 0, 1, 1, 0, x] - 
      21*G[1, 1, 0, 1, 1, 1, x] - 99*G[1, 1, 1, 0, 0, 0, x] - 
      3*G[1, 1, 1, 0, 0, 1, x] - 3*G[1, 1, 1, 0, 1, 0, x] + 
      72*G[1, 1, 1, 0, 1, 1, x] - 120*G[1, 1, 1, 1, 0, 0, x] + 
      189*G[1, 1, 1, 1, 0, 1, x] + 189*G[1, 1, 1, 1, 1, 0, x] - 
      27*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
       (667/2 - 162*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-31/2 - 147*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (-134 - 138*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(11 - 132*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(81/2 - 117*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-331/2 - 114*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-331/2 - 114*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (-224 - 69*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(-224 - 69*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-503/2 - 27*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-143 - 27*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (247/2 - 24*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(9 - 6*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-81/2 + 6*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (267 + 15*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-12 + 24*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(85 + 36*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (3/2 + 45*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(3/2 + 45*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-19/2 + 51*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-19/2 + 51*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(6 + 51*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(197/2 + 57*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (197/2 + 57*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (237/2 + 60*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (237/2 + 60*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(123 + 78*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-107/2 + 96*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-107/2 + 96*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(91 + 102*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-25/2 + 108*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-25/2 + 108*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (-4403/12 - (219*Log[mu2/s])/2 + (231*Log[mu2/s]^2)/2 - 
        (519*zeta[2])/2) + G[1, 1, 1, 0, x]*(213 + 133*Log[mu2/s] - 
        (33*Log[mu2/s]^2)/2 - (297*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (213 + 133*Log[mu2/s] - (33*Log[mu2/s]^2)/2 - (285*zeta[2])/2) + 
      G[0, 0, 0, 0, x]*(-19/2 - (203*Log[mu2/s])/2 + (99*Log[mu2/s]^2)/2 - 
        (237*zeta[2])/2) + Log[mu2/s]^4*(11/16 + (99*zeta[2])/8) + 
      G[1, 1, 0, 0, x]*(-98 - 78*Log[mu2/s] - 33*Log[mu2/s]^2 + 18*zeta[2]) + 
      G[1, 0, 0, 0, x]*(743/6 + (71*Log[mu2/s])/2 + (81*Log[mu2/s]^2)/2 + 
        (129*zeta[2])/2) + G[0, 0, 1, 0, x]*(-175/12 + (85*Log[mu2/s])/2 + 
        18*Log[mu2/s]^2 + 66*zeta[2]) + G[1, 0, 1, 1, x]*
       (1715/6 + (283*Log[mu2/s])/2 - 9*Log[mu2/s]^2 + 93*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-175/12 + (85*Log[mu2/s])/2 + 18*Log[mu2/s]^2 + 
        99*zeta[2]) + G[1, 0, 0, 1, x]*(-1025/6 - (173*Log[mu2/s])/2 - 
        (81*Log[mu2/s]^2)/2 + (225*zeta[2])/2) + G[0, 1, 0, 0, x]*
       (-22 - 31*Log[mu2/s] + 33*Log[mu2/s]^2 + 135*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-1025/6 - (173*Log[mu2/s])/2 - (81*Log[mu2/s]^2)/2 + 
        (273*zeta[2])/2) + G[0, 1, 1, 1, x]*(159 + 28*Log[mu2/s] + 
        (39*Log[mu2/s]^2)/2 + (303*zeta[2])/2) + G[0, 0, 1, 1, x]*
       (-503/12 - 70*Log[mu2/s] - 36*Log[mu2/s]^2 + 204*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-69/2 + (7*Log[mu2/s])/2 - 51*Log[mu2/s]^2 + 
        207*zeta[2]) + G[0, 1, 0, 1, x]*(-69/2 + (7*Log[mu2/s])/2 - 
        51*Log[mu2/s]^2 + 273*zeta[2]) + G[0, 1, 1, x]*
       (-6371/24 - (63*Log[mu2/s]^2)/4 + (21*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(-249/2 - (429*zeta[2])/2) + (253*zeta[2])/4 - 
        147*zeta[3]) + G[1, 0, 1, x]*(-8725/36 - (55*Log[mu2/s]^2)/2 + 
        (33*Log[mu2/s]^3)/2 + Log[mu2/s]*(-115 - (207*zeta[2])/2) - 
        12*zeta[2] - 48*zeta[3]) + G[0, 0, 1, x]*
       (4807/72 + (55*Log[mu2/s]^2)/4 + 6*Log[mu2/s]^3 + 
        Log[mu2/s]*(113/2 - 153*zeta[2]) + (1179*zeta[2])/4 - 33*zeta[3]) + 
      G[1, 1, 0, x]*(-8725/36 - (55*Log[mu2/s]^2)/2 + (33*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(-115 - (111*zeta[2])/2) - 143*zeta[2] - 12*zeta[3]) - 
      (6743*zeta[3])/36 + 9*zeta[3]^2 + G[1, 0, 0, x]*
       (131/3 + (51*Log[mu2/s]^2)/2 + Log[mu2/s]*(47 - 114*zeta[2]) - 
        100*zeta[2] + 3*zeta[3]) + Log[mu2/s]^3*(53/72 - (43*zeta[2])/4 + 
        6*zeta[3]) + G[0, 1, 0, x]*(4807/72 + (55*Log[mu2/s]^2)/4 + 
        6*Log[mu2/s]^3 + Log[mu2/s]*(113/2 - 147*zeta[2]) + (371*zeta[2])/4 + 
        12*zeta[3]) + G[0, 0, 0, x]*(3125/72 + (59*Log[mu2/s]^2)/2 - 
        (45*Log[mu2/s]^3)/2 + (777*zeta[2])/2 + Log[mu2/s]*
         (289/12 + (57*zeta[2])/2) + 27*zeta[3]) + 
      G[1, 1, 1, x]*(3151/6 - (47*Log[mu2/s]^2)/4 - 33*Log[mu2/s]^3 + 
        (831*zeta[2])/4 + Log[mu2/s]*(1847/12 + 57*zeta[2]) + 135*zeta[3]) + 
      zeta[2]*(-93469/108 + (819*zeta[3])/4) + 
      G[1, 1, x]*(-290591/432 + (157*Log[mu2/s]^3)/12 + (33*Log[mu2/s]^4)/8 - 
        (1565*zeta[2])/8 + Log[mu2/s]^2*(-467/24 + (249*zeta[2])/4) - 
        (409*zeta[3])/6 + Log[mu2/s]*(-10181/36 - (589*zeta[2])/4 + 
          12*zeta[3]) - (3081*zeta[4])/16) + 
      G[1, 0, x]*(175021/432 + (2*Log[mu2/s]^3)/3 - (33*Log[mu2/s]^4)/8 + 
        (957*zeta[2])/4 + Log[mu2/s]^2*(34 + (309*zeta[2])/4) - 
        (347*zeta[3])/6 + Log[mu2/s]*(7153/36 + (143*zeta[2])/2 + 
          3*zeta[3]) - (1539*zeta[4])/16) + Log[mu2/s]^2*
       (-121/9 - (2569*zeta[2])/24 + (13*zeta[3])/4 - (351*zeta[4])/8) + 
      G[0, 0, x]*(-23689/144 - (173*Log[mu2/s]^3)/12 + (33*Log[mu2/s]^4)/8 - 
        (445*zeta[2])/8 + Log[mu2/s]^2*(-967/24 + (141*zeta[2])/4) + 
        Log[mu2/s]*(-661/6 - (615*zeta[2])/4 - 18*zeta[3]) + 
        (1517*zeta[3])/6 - (441*zeta[4])/16) - (78365*zeta[4])/96 + 
      G[0, 1, x]*(175021/432 + (2*Log[mu2/s]^3)/3 - (33*Log[mu2/s]^4)/8 + 
        (68*zeta[2])/3 + Log[mu2/s]^2*(34 + (381*zeta[2])/4) - 
        (1505*zeta[3])/6 + Log[mu2/s]*(7153/36 - (201*zeta[2])/2 + 
          57*zeta[3]) + (2037*zeta[4])/16) + 
      G[1, x]*(1351865/2592 - (55*Log[mu2/s]^4)/16 + 
        Log[mu2/s]^3*(-349/72 - 39*zeta[2]) + Log[mu2/s]^2*
         (757/18 + (405*zeta[2])/8 - (51*zeta[3])/2) + (1253*zeta[3])/18 + 
        zeta[2]*(13703/36 + (201*zeta[3])/2) + (17807*zeta[4])/32 + 
        Log[mu2/s]*(57785/216 + (1399*zeta[2])/8 + (317*zeta[3])/2 + 
          45*zeta[4]) - 183*zeta[5]) + (70*G[0, 0, 0, 0, 0, x] - 
        50*G[0, 0, 0, 0, 1, x] - 50*G[0, 0, 0, 1, 0, x] + 
        30*G[0, 0, 0, 1, 1, x] - 20*G[0, 0, 1, 0, 1, x] - 
        20*G[0, 0, 1, 1, 0, x] + 40*G[0, 0, 1, 1, 1, x] + 
        30*G[0, 1, 0, 0, 0, x] - 30*G[0, 1, 0, 0, 1, x] - 
        30*G[0, 1, 0, 1, 0, x] + 30*G[0, 1, 0, 1, 1, x] - 
        10*G[1, 0, 0, 0, 0, x] + 10*G[1, 0, 0, 0, 1, x] + 
        10*G[1, 0, 0, 1, 0, x] - 10*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 0, x]*(-14/3 - 20*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (-14/3 - 20*Log[mu2/s]) + G[0, 0, 0, 1, x]*(14/3 + 20*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(14/3 + 20*Log[mu2/s]) + 100*G[0, 0, 0, x]*zeta[2] + 
        90*G[0, 0, 1, x]*zeta[2] + 80*G[0, 1, 0, x]*zeta[2] + 
        30*G[0, 1, 1, x]*zeta[2] - 20*G[1, 0, 0, x]*zeta[2] - 
        10*G[1, 0, 1, x]*zeta[2] + G[0, 0, x]*((-28*zeta[2])/3 - 
          40*Log[mu2/s]*zeta[2] - 70*zeta[3]) + G[0, 1, x]*
         ((-14*zeta[2])/3 - 20*Log[mu2/s]*zeta[2] - 10*zeta[3]) + 
        10*G[1, 0, x]*zeta[3] - 140*zeta[2]*zeta[3] - (119*zeta[4])/6 - 
        (85*G[1, x]*zeta[4])/2 - 85*Log[mu2/s]*zeta[4] + 
        G[0, x]*((14*zeta[3])/3 + 20*Log[mu2/s]*zeta[3] + 100*zeta[4]) - 
        60*zeta[5])/(1 - x) + 144*zeta[5] + Log[mu2/s]*
       (-17743/216 + zeta[2]*(-34823/72 - 207*zeta[3]) - (230*zeta[3])/3 - 
        (5215*zeta[4])/8 + 66*zeta[5]) + G[0, x]*(-1138949/2592 + 
        (55*Log[mu2/s]^4)/16 + Log[mu2/s]^3*(151/72 - (57*zeta[2])/2) - 
        (1759*zeta[3])/36 + Log[mu2/s]^2*(-3187/72 + (135*zeta[2])/8 + 
          3*zeta[3]) + zeta[2]*(607/18 + 210*zeta[3]) + (19521*zeta[4])/32 + 
        Log[mu2/s]*(-51977/216 + (257*zeta[2])/24 - (247*zeta[3])/2 + 
          (333*zeta[4])/4) + 84*zeta[5]) + x*(210*G[0, 0, 0, 0, 0, 0, x] - 
        195*G[0, 0, 0, 0, 0, 1, x] - 195*G[0, 0, 0, 0, 1, 0, x] + 
        81*G[0, 0, 0, 0, 1, 1, x] - 198*G[0, 0, 0, 1, 0, 0, x] + 
        84*G[0, 0, 0, 1, 0, 1, x] + 84*G[0, 0, 0, 1, 1, 0, x] - 
        6*G[0, 0, 0, 1, 1, 1, x] - 147*G[0, 0, 1, 0, 0, 0, x] + 
        15*G[0, 0, 1, 0, 0, 1, x] + 15*G[0, 0, 1, 0, 1, 0, x] + 
        81*G[0, 0, 1, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 0, 0, x] + 
        120*G[0, 0, 1, 1, 0, 1, x] + 120*G[0, 0, 1, 1, 1, 0, x] - 
        144*G[0, 0, 1, 1, 1, 1, x] - 150*G[0, 1, 0, 0, 0, 0, x] + 
        33*G[0, 1, 0, 0, 0, 1, x] + 33*G[0, 1, 0, 0, 1, 0, x] + 
        18*G[0, 1, 0, 0, 1, 1, x] - 54*G[0, 1, 0, 1, 0, 0, x] + 
        105*G[0, 1, 0, 1, 0, 1, x] + 105*G[0, 1, 0, 1, 1, 0, x] - 
        54*G[0, 1, 0, 1, 1, 1, x] - 84*G[0, 1, 1, 0, 0, 0, x] + 
        78*G[0, 1, 1, 0, 0, 1, x] + 78*G[0, 1, 1, 0, 1, 0, x] + 
        30*G[0, 1, 1, 0, 1, 1, x] + 30*G[0, 1, 1, 1, 0, 0, x] + 
        78*G[0, 1, 1, 1, 0, 1, x] + 78*G[0, 1, 1, 1, 1, 0, x] - 
        225*G[0, 1, 1, 1, 1, 1, x] - 165*G[1, 0, 0, 0, 0, 0, x] + 
        27*G[1, 0, 0, 0, 0, 1, x] + 27*G[1, 0, 0, 0, 1, 0, x] + 
        30*G[1, 0, 0, 0, 1, 1, x] + 6*G[1, 0, 0, 1, 0, 0, x] + 
        51*G[1, 0, 0, 1, 0, 1, x] + 51*G[1, 0, 0, 1, 1, 0, x] - 
        27*G[1, 0, 0, 1, 1, 1, x] - 18*G[1, 0, 1, 0, 0, 0, x] + 
        54*G[1, 0, 1, 0, 0, 1, x] + 54*G[1, 0, 1, 0, 1, 0, x] - 
        9*G[1, 0, 1, 0, 1, 1, x] + 12*G[1, 0, 1, 1, 0, 0, x] + 
        33*G[1, 0, 1, 1, 0, 1, x] + 33*G[1, 0, 1, 1, 1, 0, x] - 
        60*G[1, 0, 1, 1, 1, 1, x] - 42*G[1, 1, 0, 0, 0, 0, x] + 
        48*G[1, 1, 0, 0, 0, 1, x] + 48*G[1, 1, 0, 0, 1, 0, x] + 
        12*G[1, 1, 0, 0, 1, 1, x] + 108*G[1, 1, 0, 1, 0, 0, x] - 
        48*G[1, 1, 0, 1, 0, 1, x] - 48*G[1, 1, 0, 1, 1, 0, x] + 
        21*G[1, 1, 0, 1, 1, 1, x] + 99*G[1, 1, 1, 0, 0, 0, x] + 
        3*G[1, 1, 1, 0, 0, 1, x] + 3*G[1, 1, 1, 0, 1, 0, x] - 
        72*G[1, 1, 1, 0, 1, 1, x] + 120*G[1, 1, 1, 1, 0, 0, x] - 
        189*G[1, 1, 1, 1, 0, 1, x] - 189*G[1, 1, 1, 1, 1, 0, x] + 
        27*G[1, 1, 1, 1, 1, 1, x] + G[0, 1, 1, 0, 1, x]*
         (-34 - 108*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
         (-34 - 108*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (-99 - 102*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(2 - 96*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(2 - 96*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (-133 - 78*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
         (-116 - 60*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (-116 - 60*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (-187/2 - 57*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (-187/2 - 57*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (-61/2 - 51*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (-5/2 - 51*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
         (-5/2 - 51*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
         (-61/2 - 45*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
         (-61/2 - 45*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (-55 - 36*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(8 - 24*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(-673/2 - 15*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (45 - 6*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(1 + 6*Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(-86 + 24*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (285/2 + 27*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
         (427/2 + 27*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
         (393/2 + 69*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
         (393/2 + 69*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
         (215 + 114*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (215 + 114*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (67/2 + 117*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         (80 + 132*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(161 + 138*Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*(155/2 + 147*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
         (-296 + 162*Log[mu2/s]) + G[0, 1, 0, 1, x]*(347/12 + 33*Log[mu2/s] + 
          51*Log[mu2/s]^2 - 273*zeta[2]) + G[0, 1, 1, 0, x]*
         (347/12 + 33*Log[mu2/s] + 51*Log[mu2/s]^2 - 207*zeta[2]) + 
        G[0, 0, 1, 1, x]*(911/12 + 84*Log[mu2/s] + 36*Log[mu2/s]^2 - 
          204*zeta[2]) + G[0, 1, 1, 1, x]*(-1825/12 - (87*Log[mu2/s])/2 - 
          (39*Log[mu2/s]^2)/2 - (303*zeta[2])/2) + G[1, 0, 1, 0, x]*
         (1753/12 + (171*Log[mu2/s])/2 + (81*Log[mu2/s]^2)/2 - 
          (273*zeta[2])/2) + G[0, 1, 0, 0, x]*(-13 - 31*Log[mu2/s] - 
          33*Log[mu2/s]^2 - 135*zeta[2]) + G[1, 0, 0, 1, x]*
         (1753/12 + (171*Log[mu2/s])/2 + (81*Log[mu2/s]^2)/2 - 
          (225*zeta[2])/2) + G[0, 0, 0, 1, x]*(-60 - 82*Log[mu2/s] - 
          18*Log[mu2/s]^2 - 99*zeta[2]) + G[1, 0, 1, 1, x]*
         (-871/3 - 112*Log[mu2/s] + 9*Log[mu2/s]^2 - 93*zeta[2]) + 
        G[0, 0, 1, 0, x]*(-60 - 82*Log[mu2/s] - 18*Log[mu2/s]^2 - 
          66*zeta[2]) + G[1, 0, 0, 0, x]*(-1309/12 - (135*Log[mu2/s])/2 - 
          (81*Log[mu2/s]^2)/2 - (129*zeta[2])/2) + G[1, 1, 0, 0, x]*
         (85 + 71*Log[mu2/s] + 33*Log[mu2/s]^2 - 18*zeta[2]) - 
        (99*Log[mu2/s]^4*zeta[2])/8 + G[0, 0, 0, 0, x]*
         (925/6 + (243*Log[mu2/s])/2 - (99*Log[mu2/s]^2)/2 + 
          (237*zeta[2])/2) + G[1, 1, 0, 1, x]*(-917/4 - (195*Log[mu2/s])/2 + 
          (33*Log[mu2/s]^2)/2 + (285*zeta[2])/2) + G[1, 1, 1, 0, x]*
         (-917/4 - (195*Log[mu2/s])/2 + (33*Log[mu2/s]^2)/2 + 
          (297*zeta[2])/2) + G[1, 1, 1, 1, x]*(5735/12 + (199*Log[mu2/s])/2 - 
          (231*Log[mu2/s]^2)/2 + (519*zeta[2])/2) + 
        zeta[2]*(698521/432 - (375*zeta[3])/2) + G[1, 1, 1, x]*
         (-26411/36 - Log[mu2/s]^2 + 33*Log[mu2/s]^3 + 
          Log[mu2/s]*(-746/3 - 57*zeta[2]) - 190*zeta[2] - 135*zeta[3]) + 
        G[0, 0, 0, x]*(-17147/72 - (79*Log[mu2/s]^2)/4 + (45*Log[mu2/s]^3)/
           2 + Log[mu2/s]*(-565/6 - (57*zeta[2])/2) - (1499*zeta[2])/4 - 
          27*zeta[3]) + G[0, 1, 0, x]*(-91/8 - Log[mu2/s]^2 - 
          6*Log[mu2/s]^3 - (83*zeta[2])/2 + Log[mu2/s]*
           (-191/12 + 147*zeta[2]) - 12*zeta[3]) + Log[mu2/s]^3*
         ((31*zeta[2])/4 - 6*zeta[3]) + G[1, 0, 0, x]*(-74 - 9*Log[mu2/s]^2 + 
          120*zeta[2] + Log[mu2/s]*(-37 + 114*zeta[2]) - 3*zeta[3]) + 
        (13501*zeta[3])/72 - 9*zeta[3]^2 + G[1, 1, 0, x]*
         (6787/18 + (53*Log[mu2/s]^2)/4 - (33*Log[mu2/s]^3)/2 + 
          (571*zeta[2])/4 + Log[mu2/s]*(577/4 + (111*zeta[2])/2) + 
          12*zeta[3]) + G[0, 0, 1, x]*(-91/8 - Log[mu2/s]^2 - 
          6*Log[mu2/s]^3 - (369*zeta[2])/2 + Log[mu2/s]*
           (-191/12 + 153*zeta[2]) + 33*zeta[3]) + G[1, 0, 1, x]*
         (6787/18 + (53*Log[mu2/s]^2)/4 - (33*Log[mu2/s]^3)/2 + 
          (315*zeta[2])/4 + Log[mu2/s]*(577/4 + (207*zeta[2])/2) + 
          48*zeta[3]) + G[0, 1, 1, x]*(22639/72 + (21*Log[mu2/s]^2)/4 - 
          (21*Log[mu2/s]^3)/2 + (69*zeta[2])/4 + Log[mu2/s]*
           (739/6 + (429*zeta[2])/2) + 147*zeta[3]) + 
        G[0, 1, x]*(-262751/432 - (17*Log[mu2/s]^3)/12 + (33*Log[mu2/s]^4)/
           8 + Log[mu2/s]^2*(-429/8 - (381*zeta[2])/4) + (487*zeta[2])/8 + 
          Log[mu2/s]*(-5455/18 + (139*zeta[2])/4 - 57*zeta[3]) + 
          (1331*zeta[3])/6 - (2037*zeta[4])/16) + (14095*zeta[4])/16 + 
        G[0, 0, x]*(198415/432 + (83*Log[mu2/s]^3)/12 - (33*Log[mu2/s]^4)/8 + 
          Log[mu2/s]^2*(1321/24 - (141*zeta[2])/4) + (1569*zeta[2])/8 - 
          (655*zeta[3])/3 + Log[mu2/s]*(8983/36 + (617*zeta[2])/4 + 
            18*zeta[3]) + (441*zeta[4])/16) + Log[mu2/s]^2*
         ((3919*zeta[2])/24 + 2*zeta[3] + (351*zeta[4])/8) + 
        G[1, 0, x]*(-262751/432 - (17*Log[mu2/s]^3)/12 + (33*Log[mu2/s]^4)/
           8 + Log[mu2/s]^2*(-429/8 - (309*zeta[2])/4) - (1315*zeta[2])/8 + 
          Log[mu2/s]*(-5455/18 - (333*zeta[2])/4 - 3*zeta[3]) + 
          (587*zeta[3])/6 + (1539*zeta[4])/16) + G[1, 1, x]*
         (36343/48 - (49*Log[mu2/s]^3)/12 - (33*Log[mu2/s]^4)/8 + 
          Log[mu2/s]^2*(1253/24 - (249*zeta[2])/4) + (6119*zeta[2])/24 + 
          Log[mu2/s]*(4279/12 + (393*zeta[2])/4 - 12*zeta[3]) - 
          (112*zeta[3])/3 + (3081*zeta[4])/16) + 
        G[0, x]*(190685/648 - (11*Log[mu2/s]^4)/8 + Log[mu2/s]^3*
           (-17/36 + (57*zeta[2])/2) + zeta[2]*(-23093/72 - 210*zeta[3]) + 
          Log[mu2/s]^2*(1927/72 - 18*zeta[2] - 3*zeta[3]) + 
          (3769*zeta[3])/36 + Log[mu2/s]*(4021/27 - 116*zeta[2] + 
            77*zeta[3] - (333*zeta[4])/4) - (8235*zeta[4])/16 - 84*zeta[5]) + 
        Log[mu2/s]*((239*zeta[3])/4 + zeta[2]*(15215/18 + 207*zeta[3]) + 
          (4417*zeta[4])/8 - 66*zeta[5]) - (173*zeta[5])/2 + 
        G[1, x]*(-190685/648 + (11*Log[mu2/s]^4)/8 + Log[mu2/s]^3*
           (17/36 + 39*zeta[2]) + zeta[2]*(-8549/12 - (201*zeta[3])/2) - 
          (2327*zeta[3])/18 + Log[mu2/s]^2*(-1927/72 - (117*zeta[2])/4 + 
            (51*zeta[3])/2) + Log[mu2/s]*(-4021/27 - (1643*zeta[2])/6 - 
            (203*zeta[3])/2 - 45*zeta[4]) - (6247*zeta[4])/16 + 
          183*zeta[5]) - (10263*zeta[6])/64) + 
      (-9654233/31104 - (127*G[0, 0, 1, 1, 1, x])/3 + 
        165*G[0, 0, 0, 0, 0, 0, x] - 130*G[0, 0, 0, 0, 0, 1, x] - 
        130*G[0, 0, 0, 0, 1, 0, x] + 56*G[0, 0, 0, 0, 1, 1, x] - 
        118*G[0, 0, 0, 1, 0, 0, x] + 44*G[0, 0, 0, 1, 0, 1, x] + 
        44*G[0, 0, 0, 1, 1, 0, x] + 12*G[0, 0, 0, 1, 1, 1, x] - 
        72*G[0, 0, 1, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 1, x] - 
        2*G[0, 0, 1, 0, 1, 0, x] + 58*G[0, 0, 1, 0, 1, 1, x] - 
        12*G[0, 0, 1, 1, 0, 0, x] + 68*G[0, 0, 1, 1, 0, 1, x] + 
        68*G[0, 0, 1, 1, 1, 0, x] - 68*G[0, 0, 1, 1, 1, 1, x] - 
        66*G[0, 1, 0, 0, 0, 0, x] + 10*G[0, 1, 0, 0, 0, 1, x] + 
        10*G[0, 1, 0, 0, 1, 0, x] + 16*G[0, 1, 0, 0, 1, 1, x] - 
        16*G[0, 1, 0, 1, 0, 0, x] + 42*G[0, 1, 0, 1, 0, 1, x] + 
        42*G[0, 1, 0, 1, 1, 0, x] - 16*G[0, 1, 1, 0, 0, 0, x] + 
        28*G[0, 1, 1, 0, 0, 1, x] + 28*G[0, 1, 1, 0, 1, 0, x] + 
        28*G[0, 1, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 1, 0, 0, x] + 
        20*G[0, 1, 1, 1, 0, 1, x] + 20*G[0, 1, 1, 1, 1, 0, x] - 
        88*G[0, 1, 1, 1, 1, 1, x] - 76*G[1, 0, 0, 0, 0, 0, x] + 
        6*G[1, 0, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 0, 1, 0, x] + 
        24*G[1, 0, 0, 0, 1, 1, x] - 20*G[1, 0, 0, 1, 0, 0, x] + 
        50*G[1, 0, 0, 1, 0, 1, x] + 50*G[1, 0, 0, 1, 1, 0, x] - 
        26*G[1, 0, 0, 1, 1, 1, x] - 36*G[1, 0, 1, 0, 0, 0, x] + 
        44*G[1, 0, 1, 0, 0, 1, x] + 44*G[1, 0, 1, 0, 1, 0, x] + 
        2*G[1, 0, 1, 0, 1, 1, x] + 16*G[1, 0, 1, 1, 0, 0, x] + 
        30*G[1, 0, 1, 1, 0, 1, x] + 30*G[1, 0, 1, 1, 1, 0, x] - 
        50*G[1, 0, 1, 1, 1, 1, x] - 44*G[1, 1, 0, 0, 0, 0, x] + 
        32*G[1, 1, 0, 0, 0, 1, x] + 32*G[1, 1, 0, 0, 1, 0, x] + 
        16*G[1, 1, 0, 0, 1, 1, x] + 36*G[1, 1, 0, 1, 0, 0, x] + 
        12*G[1, 1, 0, 1, 0, 1, x] + 12*G[1, 1, 0, 1, 1, 0, x] - 
        16*G[1, 1, 0, 1, 1, 1, x] + 18*G[1, 1, 1, 0, 0, 0, x] + 
        30*G[1, 1, 1, 0, 0, 1, x] + 30*G[1, 1, 1, 0, 1, 0, x] - 
        34*G[1, 1, 1, 0, 1, 1, x] + 54*G[1, 1, 1, 1, 0, 0, x] - 
        58*G[1, 1, 1, 1, 0, 1, x] - 58*G[1, 1, 1, 1, 1, 0, x] - 
        6*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 1, 0, 1, x]*
         (127/3 - 56*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (127/3 - 56*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
         (172/3 - 56*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
         (172/3 - 56*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (-18 - 48*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
         (-49/3 - 48*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (-49/3 - 48*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(28 - 46*Log[mu2/s]) + 
        G[1, 0, 1, 1, 0, x]*(28 - 46*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (124/3 - 42*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (-493/6 - 35*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (65/3 - 30*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (65/3 - 30*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(1 - 26*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(1 - 26*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-62/3 - 24*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (-15 - 12*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-27 - 8*Log[mu2/s]) - 
        56*G[0, 0, 0, 1, 1, x]*Log[mu2/s] + (71*Log[mu2/s]^5)/240 + 
        (5*Log[mu2/s]^6)/16 + G[1, 1, 0, 1, 1, x]*(248/3 + 4*Log[mu2/s]) + 
        G[1, 1, 1, 0, 1, x]*(253/3 + 4*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
         (253/3 + 4*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (-23/3 + 12*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (40/3 + 20*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-34 + 56*Log[mu2/s]) + 
        G[1, 1, 1, 1, 1, x]*(-193 + 64*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
         (-299/3 + 68*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (-167/3 + 70*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         (-33 + 74*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(28/3 + 74*Log[mu2/s]) + 
        G[0, 0, 0, 1, 0, x]*(28/3 + 74*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (-52/9 - Log[mu2/s] + 27*Log[mu2/s]^2 - 111*zeta[2]) + 
        G[1, 0, 1, 0, x]*(-52/9 - Log[mu2/s] + 27*Log[mu2/s]^2 - 
          107*zeta[2]) + G[0, 0, 1, 1, x]*(28*Log[mu2/s]^2 - 102*zeta[2]) + 
        G[0, 1, 0, 1, x]*(-428/9 - (127*Log[mu2/s])/3 + 34*Log[mu2/s]^2 - 
          98*zeta[2]) + G[1, 0, 1, 1, x]*(-376/9 - (124*Log[mu2/s])/3 + 
          13*Log[mu2/s]^2 - 81*zeta[2]) + G[1, 1, 0, 0, x]*
         (34 + 24*Log[mu2/s] + 18*Log[mu2/s]^2 - 54*zeta[2]) + 
        G[0, 1, 1, 0, x]*(-428/9 - (127*Log[mu2/s])/3 + 34*Log[mu2/s]^2 - 
          50*zeta[2]) + G[1, 0, 0, 0, x]*(322/9 + 34*Log[mu2/s] - 
          20*Log[mu2/s]^2 - 46*zeta[2]) + G[0, 1, 0, 0, x]*
         (30 + 33*Log[mu2/s] - 15*Log[mu2/s]^2 - 41*zeta[2]) + 
        G[0, 1, 1, 1, x]*(428/9 + (127*Log[mu2/s])/3 - 6*Log[mu2/s]^2 - 
          32*zeta[2]) + G[0, 0, 0, 1, x]*(-158/9 - (28*Log[mu2/s])/3 - 
          9*Log[mu2/s]^2 - 29*zeta[2]) + G[1, 1, 0, 1, x]*
         (-734/9 - (199*Log[mu2/s])/3 + 22*Log[mu2/s]^2 - 18*zeta[2]) + 
        G[1, 1, 1, 0, x]*(-734/9 - (199*Log[mu2/s])/3 + 22*Log[mu2/s]^2 - 
          16*zeta[2]) + Log[mu2/s]^4*(-157/288 - (149*zeta[2])/16) + 
        G[0, 0, 1, 0, x]*(-158/9 - (28*Log[mu2/s])/3 - 9*Log[mu2/s]^2 - 
          5*zeta[2]) + G[1, 1, 1, 1, x]*(1162/9 + (326*Log[mu2/s])/3 - 
          34*Log[mu2/s]^2 + 62*zeta[2]) + G[0, 0, 0, 0, x]*
         (2057/36 + (437*Log[mu2/s])/6 - (39*Log[mu2/s]^2)/2 + 
          (217*zeta[2])/2) + zeta[2]*(209173/2592 - (7855*zeta[3])/18) + 
        G[0, 0, 0, x]*(-34/9 - (127*Log[mu2/s]^2)/4 + (19*Log[mu2/s]^3)/2 + 
          Log[mu2/s]*(-475/12 - (87*zeta[2])/2) - (1241*zeta[2])/12 - 
          52*zeta[3]) + G[0, 1, 0, x]*(644/27 + (14*Log[mu2/s]^2)/3 - 
          (19*Log[mu2/s]^3)/3 - (184*zeta[2])/3 + Log[mu2/s]*
           (158/9 + 61*zeta[2]) - (58*zeta[3])/3) + 
        Log[mu2/s]^3*(-305/27 + (1313*zeta[2])/72 - 12*zeta[3]) + 
        G[1, 1, 1, x]*(-1310/27 - (127*Log[mu2/s]^2)/6 + 4*Log[mu2/s]^3 - 
          (713*zeta[2])/6 + Log[mu2/s]*(-428/9 + 26*zeta[2]) - 4*zeta[3]) + 
        (82961*zeta[3])/216 - 34*zeta[3]^2 + G[1, 0, 0, x]*
         (-74/3 - (33*Log[mu2/s]^2)/2 - (7*Log[mu2/s]^3)/3 - 
          (631*zeta[2])/6 + Log[mu2/s]*(-30 + 79*zeta[2]) + (44*zeta[3])/3) + 
        G[0, 0, 1, x]*(644/27 + (14*Log[mu2/s]^2)/3 - (19*Log[mu2/s]^3)/3 - 
          129*zeta[2] + Log[mu2/s]*(158/9 + 77*zeta[2]) + (62*zeta[3])/3) + 
        G[1, 1, 0, x]*(1310/27 + (127*Log[mu2/s]^2)/6 - (40*Log[mu2/s]^3)/3 - 
          (119*zeta[2])/6 + Log[mu2/s]*(428/9 + 84*zeta[2]) + 
          (68*zeta[3])/3) + G[1, 0, 1, x]*(1310/27 + (127*Log[mu2/s]^2)/6 - 
          (40*Log[mu2/s]^3)/3 - (667*zeta[2])/6 + Log[mu2/s]*
           (428/9 + 104*zeta[2]) + (122*zeta[3])/3) + 
        G[0, 1, 1, x]*((-28*Log[mu2/s]^3)/3 - (347*zeta[2])/3 + 
          106*Log[mu2/s]*zeta[2] + (200*zeta[3])/3) + 
        G[0, 1, x]*(-2912/81 - (14*Log[mu2/s]^3)/9 + (47*Log[mu2/s]^4)/12 + 
          Log[mu2/s]^2*(-79/9 - (125*zeta[2])/2) + (1337*zeta[2])/9 + 
          Log[mu2/s]*(-644/27 + 129*zeta[2] - (130*zeta[3])/3) + 
          (1360*zeta[3])/9 - (381*zeta[4])/8) + (213071*zeta[4])/576 + 
        G[1, 0, x]*(-2912/81 - (14*Log[mu2/s]^3)/9 + (47*Log[mu2/s]^4)/12 + 
          Log[mu2/s]^2*(-79/9 - (117*zeta[2])/2) + 99*zeta[2] + 
          Log[mu2/s]*(-644/27 + (211*zeta[2])/3 - (70*zeta[3])/3) + 
          (751*zeta[3])/9 + (299*zeta[4])/8) + G[0, 0, x]*
         (-46483/648 + (325*Log[mu2/s]^3)/36 - (19*Log[mu2/s]^4)/24 + 
          Log[mu2/s]^2*(793/72 - (67*zeta[2])/4) + (7883*zeta[2])/72 - 
          (1484*zeta[3])/9 + Log[mu2/s]*(-542/27 + (1265*zeta[2])/12 + 
            (88*zeta[3])/3) + (769*zeta[4])/16) + Log[mu2/s]^2*
         (-31025/432 + (8731*zeta[2])/144 + (158*zeta[3])/3 + 
          (1653*zeta[4])/32) + G[1, 1, x]*((7*Log[mu2/s]^4)/3 + 
          (1520*zeta[2])/9 - 55*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((401*zeta[2])/3 - (140*zeta[3])/3) + 102*zeta[3] + 
          (171*zeta[4])/2) + G[0, x]*(1361843/7776 - (269*Log[mu2/s]^4)/144 - 
          (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*(-161/216 + (245*zeta[2])/12) + 
          zeta[2]*(-2431/24 - (418*zeta[3])/3) - (11875*zeta[3])/108 + 
          Log[mu2/s]^2*(593/27 - (1289*zeta[2])/24 + 6*zeta[3]) + 
          Log[mu2/s]*(69779/648 - (923*zeta[2])/8 + (268*zeta[3])/9 - 
            (1191*zeta[4])/16) - (15869*zeta[4])/96 - 53*zeta[5]) + 
        Log[mu2/s]*(-609425/2592 + (9529*zeta[3])/36 + 
          zeta[2]*(23815/216 + 136*zeta[3]) + (25333*zeta[4])/96 - 
          29*zeta[5]) - (93*zeta[5])/5 + G[1, x]*(14576/243 + 
          (7*Log[mu2/s]^4)/18 - (5*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
           (79/27 + (173*zeta[2])/6) + zeta[2]*(-4172/27 - (119*zeta[3])/3) - 
          (5252*zeta[3])/27 + Log[mu2/s]^2*(322/27 - (129*zeta[2])/2 + 
            33*zeta[3]) + Log[mu2/s]*(2912/81 - (1337*zeta[2])/9 - 
            (1441*zeta[3])/9 - (295*zeta[4])/8) - (2461*zeta[4])/6 + 
          108*zeta[5]) - (13231*zeta[6])/128)/x + (10263*zeta[6])/64 + 
      x^2*(-70*G[0, 0, 0, 0, 0, 0, x] + 65*G[0, 0, 0, 0, 0, 1, x] + 
        65*G[0, 0, 0, 0, 1, 0, x] - 27*G[0, 0, 0, 0, 1, 1, x] + 
        66*G[0, 0, 0, 1, 0, 0, x] - 28*G[0, 0, 0, 1, 0, 1, x] - 
        28*G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
        49*G[0, 0, 1, 0, 0, 0, x] - 5*G[0, 0, 1, 0, 0, 1, x] - 
        5*G[0, 0, 1, 0, 1, 0, x] - 27*G[0, 0, 1, 0, 1, 1, x] + 
        8*G[0, 0, 1, 1, 0, 0, x] - 40*G[0, 0, 1, 1, 0, 1, x] - 
        40*G[0, 0, 1, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, 1, x] + 
        50*G[0, 1, 0, 0, 0, 0, x] - 11*G[0, 1, 0, 0, 0, 1, x] - 
        11*G[0, 1, 0, 0, 1, 0, x] - 6*G[0, 1, 0, 0, 1, 1, x] + 
        18*G[0, 1, 0, 1, 0, 0, x] - 35*G[0, 1, 0, 1, 0, 1, x] - 
        35*G[0, 1, 0, 1, 1, 0, x] + 18*G[0, 1, 0, 1, 1, 1, x] + 
        28*G[0, 1, 1, 0, 0, 0, x] - 26*G[0, 1, 1, 0, 0, 1, x] - 
        26*G[0, 1, 1, 0, 1, 0, x] - 10*G[0, 1, 1, 0, 1, 1, x] - 
        10*G[0, 1, 1, 1, 0, 0, x] - 26*G[0, 1, 1, 1, 0, 1, x] - 
        26*G[0, 1, 1, 1, 1, 0, x] + 75*G[0, 1, 1, 1, 1, 1, x] + 
        55*G[1, 0, 0, 0, 0, 0, x] - 9*G[1, 0, 0, 0, 0, 1, x] - 
        9*G[1, 0, 0, 0, 1, 0, x] - 10*G[1, 0, 0, 0, 1, 1, x] - 
        2*G[1, 0, 0, 1, 0, 0, x] - 17*G[1, 0, 0, 1, 0, 1, x] - 
        17*G[1, 0, 0, 1, 1, 0, x] + 9*G[1, 0, 0, 1, 1, 1, x] + 
        6*G[1, 0, 1, 0, 0, 0, x] - 18*G[1, 0, 1, 0, 0, 1, x] - 
        18*G[1, 0, 1, 0, 1, 0, x] + 3*G[1, 0, 1, 0, 1, 1, x] - 
        4*G[1, 0, 1, 1, 0, 0, x] - 11*G[1, 0, 1, 1, 0, 1, x] - 
        11*G[1, 0, 1, 1, 1, 0, x] + 20*G[1, 0, 1, 1, 1, 1, x] + 
        14*G[1, 1, 0, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 0, 1, x] - 
        16*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] - 
        36*G[1, 1, 0, 1, 0, 0, x] + 16*G[1, 1, 0, 1, 0, 1, x] + 
        16*G[1, 1, 0, 1, 1, 0, x] - 7*G[1, 1, 0, 1, 1, 1, x] - 
        33*G[1, 1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, 1, x] - 
        G[1, 1, 1, 0, 1, 0, x] + 24*G[1, 1, 1, 0, 1, 1, x] - 
        40*G[1, 1, 1, 1, 0, 0, x] + 63*G[1, 1, 1, 1, 0, 1, x] + 
        63*G[1, 1, 1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, 1, x]*(290/3 - 54*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
         (-175/6 - 49*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (-59 - 46*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-34 - 44*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(-91/6 - 39*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
         (-247/3 - 38*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (-247/3 - 38*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
         (-313/6 - 23*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
         (-313/6 - 23*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
         (-419/6 - 9*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (-335/6 - 9*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(31 - 8*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-1 - 2*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (-80/3 + 2*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (263/2 + 5*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-10/3 + 8*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(9 + 12*Log[mu2/s]) + 
        G[1, 0, 1, 0, 1, x]*(113/6 + 15*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
         (113/6 + 15*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (-11/6 + 17*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
         (-11/6 + 17*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (83/6 + 17*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (187/6 + 19*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (187/6 + 19*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
         (131/3 + 20*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (131/3 + 20*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (142/3 + 26*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-1 + 32*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(-1 + 32*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (26 + 34*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(13 + 36*Log[mu2/s]) + 
        G[0, 1, 1, 1, 0, x]*(13 + 36*Log[mu2/s]) + G[1, 1, 1, 1, x]*
         (-2587/12 - (89*Log[mu2/s])/2 + (77*Log[mu2/s]^2)/2 - 
          (173*zeta[2])/2) + G[1, 1, 1, 0, x]*(3331/36 + (157*Log[mu2/s])/6 - 
          (11*Log[mu2/s]^2)/2 - (99*zeta[2])/2) + G[1, 1, 0, 1, x]*
         (3331/36 + (157*Log[mu2/s])/6 - (11*Log[mu2/s]^2)/2 - 
          (95*zeta[2])/2) + G[0, 0, 0, 0, x]*(-3593/36 - (295*Log[mu2/s])/6 + 
          (33*Log[mu2/s]^2)/2 - (79*zeta[2])/2) + (33*Log[mu2/s]^4*zeta[2])/
         8 + G[1, 1, 0, 0, x]*(-21 - 17*Log[mu2/s] - 11*Log[mu2/s]^2 + 
          6*zeta[2]) + G[1, 0, 0, 0, x]*(365/36 + (167*Log[mu2/s])/6 + 
          (27*Log[mu2/s]^2)/2 + (43*zeta[2])/2) + G[0, 0, 1, 0, x]*
         (1469/36 + 35*Log[mu2/s] + 6*Log[mu2/s]^2 + 22*zeta[2]) + 
        G[1, 0, 1, 1, x]*(305/3 + 37*Log[mu2/s] - 3*Log[mu2/s]^2 + 
          31*zeta[2]) + G[0, 0, 0, 1, x]*(1469/36 + 35*Log[mu2/s] + 
          6*Log[mu2/s]^2 + 33*zeta[2]) + G[1, 0, 0, 1, x]*
         (-1085/36 - (167*Log[mu2/s])/6 - (27*Log[mu2/s]^2)/2 + 
          (75*zeta[2])/2) + G[0, 1, 0, 0, x]*(-9 + 17*Log[mu2/s] + 
          11*Log[mu2/s]^2 + 45*zeta[2]) + G[1, 0, 1, 0, x]*
         (-1085/36 - (167*Log[mu2/s])/6 - (27*Log[mu2/s]^2)/2 + 
          (91*zeta[2])/2) + G[0, 1, 1, 1, x]*(331/12 + (97*Log[mu2/s])/6 + 
          (13*Log[mu2/s]^2)/2 + (101*zeta[2])/2) + G[0, 0, 1, 1, x]*
         (-100/3 - 30*Log[mu2/s] - 12*Log[mu2/s]^2 + 68*zeta[2]) + 
        G[0, 1, 1, 0, x]*(593/36 - 12*Log[mu2/s] - 17*Log[mu2/s]^2 + 
          69*zeta[2]) + G[0, 1, 0, 1, x]*(593/36 - 12*Log[mu2/s] - 
          17*Log[mu2/s]^2 + 91*zeta[2]) + G[0, 1, 1, x]*
         (-12557/108 - (25*Log[mu2/s]^2)/12 + (7*Log[mu2/s]^3)/2 + 
          Log[mu2/s]*(-793/18 - (143*zeta[2])/2) - (23*zeta[2])/4 - 
          49*zeta[3]) + G[1, 0, 1, x]*(-18823/108 - (55*Log[mu2/s]^2)/12 + 
          (11*Log[mu2/s]^3)/2 + Log[mu2/s]*(-2575/36 - (69*zeta[2])/2) - 
          (601*zeta[2])/12 - 16*zeta[3]) + G[0, 0, 1, x]*
         (-163/54 - (5*Log[mu2/s]^2)/2 + 2*Log[mu2/s]^3 + 
          Log[mu2/s]*(-269/36 - 51*zeta[2]) + (203*zeta[2])/3 - 11*zeta[3]) + 
        G[1, 1, 0, x]*(-18823/108 - (55*Log[mu2/s]^2)/12 + 
          (11*Log[mu2/s]^3)/2 + Log[mu2/s]*(-2575/36 - (37*zeta[2])/2) - 
          (845*zeta[2])/12 - 4*zeta[3]) - (3133*zeta[3])/54 + 3*zeta[3]^2 + 
        G[1, 0, 0, x]*(55 + Log[mu2/s]*(20 - 38*zeta[2]) - (145*zeta[2])/3 + 
          zeta[3]) + Log[mu2/s]^3*((-55*zeta[2])/12 + 2*zeta[3]) + 
        G[0, 1, 0, x]*(-163/54 - (5*Log[mu2/s]^2)/2 + 2*Log[mu2/s]^3 + 
          Log[mu2/s]*(-269/36 - 49*zeta[2]) + 21*zeta[2] + 4*zeta[3]) + 
        G[0, 0, 0, x]*(4403/36 + (85*Log[mu2/s]^2)/12 - (15*Log[mu2/s]^3)/2 + 
          (551*zeta[2])/4 + Log[mu2/s]*(59 + (19*zeta[2])/2) + 9*zeta[3]) + 
        G[1, 1, 1, x]*(15853/54 + (55*Log[mu2/s]^2)/6 - 11*Log[mu2/s]^3 + 
          (241*zeta[2])/6 + Log[mu2/s]*(2215/18 + 19*zeta[2]) + 45*zeta[3]) + 
        zeta[2]*(-144539/216 + (209*zeta[3])/3) + 
        G[1, 1, x]*(-144539/648 - (55*Log[mu2/s]^3)/36 + (11*Log[mu2/s]^4)/
           8 - (8887*zeta[2])/72 + Log[mu2/s]^2*(-1855/72 + (83*zeta[2])/4) + 
          (281*zeta[3])/9 + Log[mu2/s]*(-12883/108 - (91*zeta[2])/4 + 
            4*zeta[3]) - (1027*zeta[4])/16) + G[1, 0, x]*
         (144539/648 + (55*Log[mu2/s]^3)/36 - (11*Log[mu2/s]^4)/8 + 
          (23*zeta[2])/72 + Log[mu2/s]^2*(1855/72 + (103*zeta[2])/4) - 
          (649*zeta[3])/18 + Log[mu2/s]*(12883/108 + (383*zeta[2])/12 + 
            zeta[3]) - (513*zeta[4])/16) + Log[mu2/s]^2*((-1855*zeta[2])/24 - 
          (5*zeta[3])/2 - (117*zeta[4])/8) + G[0, 0, x]*
         (-144539/648 - (55*Log[mu2/s]^3)/36 + (11*Log[mu2/s]^4)/8 - 
          (9407*zeta[2])/72 + Log[mu2/s]^2*(-1855/72 + (47*zeta[2])/4) + 
          Log[mu2/s]*(-12883/108 - (725*zeta[2])/12 - 6*zeta[3]) + 
          (692*zeta[3])/9 - (147*zeta[4])/16) - (53255*zeta[4])/144 + 
        G[0, 1, x]*(144539/648 + (55*Log[mu2/s]^3)/36 - (11*Log[mu2/s]^4)/8 - 
          (7577*zeta[2])/72 + Log[mu2/s]^2*(1855/72 + (127*zeta[2])/4) - 
          (1465*zeta[3])/18 + Log[mu2/s]*(12883/108 - (51*zeta[2])/4 + 
            19*zeta[3]) + (679*zeta[4])/16) + 
        G[1, x]*(-13*Log[mu2/s]^3*zeta[2] + Log[mu2/s]^2*((35*zeta[2])/3 - 
            (17*zeta[3])/2) + (1157*zeta[3])/12 + 
          zeta[2]*(9493/27 + (67*zeta[3])/2) + (689*zeta[4])/6 + 
          Log[mu2/s]*((5419*zeta[2])/36 + (203*zeta[3])/6 + 15*zeta[4]) - 
          61*zeta[5]) + (23*zeta[5])/2 + Log[mu2/s]*
         (zeta[2]*(-12883/36 - 69*zeta[3]) - (989*zeta[3])/36 - 
          (4609*zeta[4])/24 + 22*zeta[5]) + 
        G[0, x]*((-19*Log[mu2/s]^3*zeta[2])/2 - (223*zeta[3])/4 + 
          Log[mu2/s]^2*((115*zeta[2])/12 + zeta[3]) + 
          zeta[2]*(19475/108 + 70*zeta[3]) + (4177*zeta[4])/24 + 
          Log[mu2/s]*((3113*zeta[2])/36 - (80*zeta[3])/3 + (111*zeta[4])/4) + 
          28*zeta[5]) + (3421*zeta[6])/64)) + 
    (-909/32 + ((123*I)/4)*Pi - (31*G[0, 0, 0, 0, 0, x])/2 + 
      (9/2 + (14*I)*Pi)*G[0, 0, 0, 0, 1, x] + (9*G[0, 0, 0, 1, 0, x])/2 - 
      17*G[0, 0, 1, 0, 0, x] + (20 - (12*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
      20*G[0, 0, 1, 1, 0, x] - 19*G[0, 1, 0, 0, 0, x] + 
      (13 - (6*I)*Pi)*G[0, 1, 0, 0, 1, x] + 13*G[0, 1, 0, 1, 0, x] + 
      8*G[0, 1, 1, 0, 0, x] + (1 + (4*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      G[0, 1, 1, 1, 0, x] - 6*G[1, 0, 0, 0, 0, x] + 
      (6 - (32*I)*Pi)*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] + 
      17*G[1, 0, 1, 0, 0, x] + (-11 + (24*I)*Pi)*G[1, 0, 1, 0, 1, x] - 
      11*G[1, 0, 1, 1, 0, x] + 26*G[1, 1, 0, 0, 0, x] + 
      (-6 + (42*I)*Pi)*G[1, 1, 0, 0, 1, x] - 6*G[1, 1, 0, 1, 0, x] + 
      21*G[1, 1, 1, 0, 0, x] + (-73/2 - (34*I)*Pi)*G[1, 1, 1, 0, 1, x] - 
      (73*G[1, 1, 1, 1, 0, x])/2 + 14*G[0, 0, 0, 0, 1, 1, x] - 
      26*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 1, 1, x] + 
      32*G[0, 0, 1, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 1, 1, x] + 
      14*G[0, 1, 0, 1, 1, 1, x] + 4*G[0, 1, 1, 0, 1, 1, x] - 
      20*G[0, 1, 1, 1, 1, 1, x] - 32*G[1, 0, 0, 0, 1, 1, x] + 
      56*G[1, 0, 0, 1, 1, 1, x] + 24*G[1, 0, 1, 0, 1, 1, x] - 
      56*G[1, 0, 1, 1, 1, 1, x] + 42*G[1, 1, 0, 0, 1, 1, x] - 
      62*G[1, 1, 0, 1, 1, 1, x] - 34*G[1, 1, 1, 0, 1, 1, x] + 
      62*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*(-113/2 + (34*I)*Pi - 
        28*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-35 + (32*I)*Pi - 
        24*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-41/2 - (2*I)*Pi - 
        22*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-109 + (12*I)*Pi - 
        20*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-29/4 - (8*I)*Pi - 
        11*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-50 + (6*I)*Pi - 
        8*Log[mu2/s]) + G[0, 1, 1, 0, x]*(8 + (3*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-105/2 - (6*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(3/2 + (2*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-32 - (8*I)*Pi - 2*Log[mu2/s]) - 
      (11*Log[mu2/s]^4)/48 + G[0, 0, 0, 1, 1, x]*(91/2 - (14*I)*Pi + 
        12*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(219/2 - (4*I)*Pi + 
        16*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(49/2 - (42*I)*Pi + 
        20*Log[mu2/s]) + G[1, 1, 1, 0, x]*(79/2 + (6*I)*Pi + 
        (43*Log[mu2/s])/2) + G[0, 0, 0, 0, x]*(107/2 + (13*I)*Pi + 
        24*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(149/2 - (24*I)*Pi + 
        32*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-177/2 + (37*I)*Pi + 
        (-53/2 + (24*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 54*zeta[2]) + 
      G[0, 1, 0, x]*(35/8 - ((29*I)/2)*Pi + (19/2 + (4*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 - (77*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (79/2 + (40*I)*Pi + (43/2 + (20*I)*Pi)*Log[mu2/s] - 38*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-29/4 + (39*I)*Pi + (-11 + (12*I)*Pi)*Log[mu2/s] - 
        34*zeta[2]) + G[0, 0, 0, x]*(-443/8 + ((45*I)/2)*Pi + 
        (-95/4 - (2*I)*Pi)*Log[mu2/s] - (15*Log[mu2/s]^2)/2 - 
        (49*zeta[2])/2) + G[0, 1, 1, 1, x]*(-389/2 + (48*I)*Pi + 
        (-125/2 + (8*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 18*zeta[2]) + 
      G[1, 0, 0, x]*(167/2 - (9*I)*Pi + (42 + (6*I)*Pi)*Log[mu2/s] + 
        8*Log[mu2/s]^2 - 14*zeta[2]) + Log[mu2/s]^3*(-37/24 + 4*zeta[2]) + 
      G[1, 1, 1, 1, x]*(639/4 - (44*I)*Pi + (49 - (20*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 24*zeta[2]) + G[0, 1, 0, 1, x]*
       (8 - (43*I)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s] + 26*zeta[2]) + 
      G[0, 0, 1, 1, x]*(439/4 - (44*I)*Pi + (45 - (12*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 30*zeta[2]) + G[1, 0, 0, 1, x]*
       (3/2 - (33*I)*Pi + (-4 - (24*I)*Pi)*Log[mu2/s] + 64*zeta[2]) + 
      G[1, 1, 0, x]*(-75/2 + I*Pi + (-18 - (8*I)*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/4 + (279*zeta[2])/4) + 
      ((6*I)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 6*G[0, 0, 1, 1, x] - 
        12*G[0, 1, 1, 1, x] - 6*G[1, 0, 1, 1, x] + 18*G[1, 1, 1, 1, x] + 
        G[1, 1, 1, x]*(-15 + (6*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 1, 1, x]*(15/2 - (6*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, x]*(((15*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] - 18*zeta[2]) + 
        G[1, 1, x]*(85/8 - ((15*I)/2)*Pi + (15/2 - (6*I)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + (33*zeta[2])/2) + G[1, x]*(((85*I)/8)*Pi + 
          (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((15*I)/2)*Pi - 18*zeta[2]) + 
          (-45/2 - ((15*I)/2)*Pi)*zeta[2]))/x^2 + 
      G[1, 1, 1, x]*(-194 + (113*I)*Pi + (-61/4 + (4*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-345/4 + (40*I)*Pi - 4*zeta[2]) + (-101/4 - (10*I)*Pi)*
         zeta[2] - 26*zeta[3]) + G[1, 0, x]*(963/16 + ((235*I)/4)*Pi + 
        (1/2 + (2*I)*Pi)*Log[mu2/s]^2 - (3*Log[mu2/s]^3)/4 + 
        Log[mu2/s]*(51/4 + (25*I)*Pi - (107*zeta[2])/4) + 
        (-495/4 - (15*I)*Pi)*zeta[2] - (51*zeta[3])/2) + 
      G[0, 0, 1, x]*(35/8 + (112*I)*Pi + (6 + (4*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(19/2 + (46*I)*Pi - 20*zeta[2]) + (-183 - (10*I)*Pi)*
         zeta[2] - 4*zeta[3]) + G[0, 0, x]*(-201/16 - ((121*I)/2)*Pi + 
        (-39/8 - (2*I)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        (545/8 + (18*I)*Pi)*zeta[2] + Log[mu2/s]*(-19/2 - (24*I)*Pi + 
          40*zeta[2]) + (5*zeta[3])/6) + (193/3 - (10*I)*Pi)*zeta[3] + 
      9*zeta[3]^2 + G[0, 1, 1, x]*(1299/8 - (120*I)*Pi + 
        (41/4 - (4*I)*Pi)*Log[mu2/s]^2 + (449/4 + (10*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(133/2 - (48*I)*Pi + 16*zeta[2]) + 14*zeta[3]) + 
      G[1, 0, 1, x]*(-75/2 - (105*I)*Pi + (-15/4 - (4*I)*Pi)*Log[mu2/s]^2 + 
        (575/4 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*(-18 - (38*I)*Pi + 
          8*zeta[2]) + 16*zeta[3]) + zeta[2]*(-77/8 - (60*I)*Pi + 
        (-5 + (10*I)*Pi)*zeta[3]) + G[1, 1, x]*(1575/16 - ((711*I)/4)*Pi + 
        (5*Log[mu2/s]^3)/3 + Log[mu2/s]^2*(105/8 - (14*I)*Pi - 4*zeta[2]) + 
        (861/8 + (25*I)*Pi)*zeta[2] + (253/6 - (16*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(215/4 - (78*I)*Pi + (47*zeta[2])/2 + 8*zeta[3]) - 
        39*zeta[4]) + G[0, x]*(2165/32 + (95*I)*Pi + (25*Log[mu2/s]^3)/8 + 
        (11*Log[mu2/s]^4)/48 + Log[mu2/s]^2*(123/8 + (5*I)*Pi - 
          (69*zeta[2])/8) + (-68 + (10*I)*Pi)*zeta[2] + (59*zeta[3])/4 + 
        Log[mu2/s]*(379/8 + (34*I)*Pi + (-187/8 - (2*I)*Pi)*zeta[2] + 
          (53*zeta[3])/3) - (861*zeta[4])/32) + 
      Log[mu2/s]^2*(-15/2 + (3*I)*Pi + (149/8 - (2*I)*Pi)*zeta[2] + 
        (5 - (4*I)*Pi)*zeta[3] - 11*zeta[4]) + 
      G[0, 1, x]*(963/16 + ((359*I)/2)*Pi - (3*Log[mu2/s]^3)/4 + 
        (-429/2 - (37*I)*Pi)*zeta[2] + Log[mu2/s]^2*(1/2 + (14*I)*Pi + 
          4*zeta[2]) + Log[mu2/s]*(51/4 + (77*I)*Pi - (207*zeta[2])/4 - 
          8*zeta[3]) + (1 - (2*I)*Pi)*zeta[3] - (21*zeta[4])/2) + 
      (3449/32 + ((77*I)/4)*Pi)*zeta[4] + G[1, x]*(-513/32 + ((569*I)/4)*Pi - 
        (53*Log[mu2/s]^3)/24 - (11*Log[mu2/s]^4)/48 + (-61/2 - ((25*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-31/4 + (7*I)*Pi + (101*zeta[2])/8) + 
        (-70/3 + (4*I)*Pi)*zeta[3] + (-2259/32 + (45*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(-131/8 + (51*I)*Pi + (125/8 + (10*I)*Pi)*zeta[2] + 
          (-116/3 + (12*I)*Pi)*zeta[3] + 33*zeta[4]) - 12*zeta[5]) + 
      ((I/2)*Pi*G[1, 1, 0, x] - (5*G[0, 1, 0, 0, x])/2 + G[0, 1, 0, 1, x] + 
        G[0, 1, 1, 0, x] - (5*G[1, 0, 0, 0, x])/2 + G[1, 0, 0, 1, x]/2 + 
        G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 0, x]/2 + 7*G[0, 0, 0, 0, 0, x] - 
        5*G[0, 0, 0, 0, 1, x] - 5*G[0, 0, 0, 1, 0, x] + 
        3*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 1, x] - 
        2*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
        3*G[0, 1, 0, 0, 0, x] - 3*G[0, 1, 0, 0, 1, x] - 
        3*G[0, 1, 0, 1, 0, x] + 3*G[0, 1, 0, 1, 1, x] - G[1, 0, 0, 0, 0, x] + 
        G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] - G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 1, x]*(-7/2 - 2*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (1 - 2*Log[mu2/s]) + G[0, 0, 0, 1, x]*(2 + 2*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(2 + 2*Log[mu2/s]) + G[1, 0, 0, x]*
         (-17/4 - I*Pi + Log[mu2/s] - 2*zeta[2]) + G[1, 0, 1, x]*
         ((I/2)*Pi - zeta[2]) + G[0, 1, 1, x]*(I*Pi + 3*zeta[2]) + 
        G[0, 1, 0, x]*(-2 - ((3*I)/2)*Pi + 8*zeta[2]) + 
        G[0, 0, 1, x]*(-2 - ((3*I)/2)*Pi + 9*zeta[2]) + 
        G[0, 0, 0, x]*(71/4 + (2*I)*Pi - Log[mu2/s] + 10*zeta[2]) + 
        zeta[2]*(((9*I)/4)*Pi - 14*zeta[3]) + G[0, 0, x]*
         (-267/8 + ((25*I)/4)*Pi + Log[mu2/s]*(-19/2 - I*Pi - 4*zeta[2]) - 
          (7*zeta[2])/2 - 7*zeta[3]) + G[0, 1, x]*((-2*I)*Pi - 5*zeta[2] - 
          2*Log[mu2/s]*zeta[2] - zeta[3]) - (9*zeta[3])/4 + 
        G[1, 0, x]*(((-17*I)/4)*Pi + I*Pi*Log[mu2/s] - 4*zeta[2] + zeta[3]) + 
        Log[mu2/s]*((-I)*Pi*zeta[2] + zeta[3] - (17*zeta[4])/2) - 
        (41*zeta[4])/4 - (17*G[1, x]*zeta[4])/4 + 
        G[0, x]*(((-267*I)/8)*Pi + (143/4 + (2*I)*Pi)*zeta[2] + 4*zeta[3] + 
          Log[mu2/s]*(((-19*I)/2)*Pi + zeta[2] + 2*zeta[3]) + 10*zeta[4]) - 
        6*zeta[5])/(1 - x) + (-7/2 - (72*I)*Pi)*zeta[5] + 
      Log[mu2/s]*(-167/8 + (16*I)*Pi + (357/8 - (24*I)*Pi)*zeta[2] + 
        (94*zeta[3])/3 + (65 - (30*I)*Pi)*zeta[4] + 8*zeta[5]) + 
      x*(-20*G[0, 0, 0, 0, 0, x] + (9 - (84*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
        9*G[0, 0, 0, 1, 0, x] + 32*G[0, 0, 1, 0, 0, x] + 
        (-19/2 + (72*I)*Pi)*G[0, 0, 1, 0, 1, x] - (19*G[0, 0, 1, 1, 0, x])/
         2 + 39*G[0, 1, 0, 0, 0, x] + (-7 + (36*I)*Pi)*G[0, 1, 0, 0, 1, x] - 
        7*G[0, 1, 0, 1, 0, x] - 17*G[0, 1, 1, 0, 0, x] + 
        (-29/2 - (24*I)*Pi)*G[0, 1, 1, 0, 1, x] - (29*G[0, 1, 1, 1, 0, x])/
         2 + 54*G[1, 0, 0, 0, 0, x] + (-21 + (192*I)*Pi)*
         G[1, 0, 0, 0, 1, x] - 21*G[1, 0, 0, 1, 0, x] - 
        10*G[1, 0, 1, 0, 0, x] + (-11 - (144*I)*Pi)*G[1, 0, 1, 0, 1, x] - 
        11*G[1, 0, 1, 1, 0, x] - (17*G[1, 1, 0, 0, 0, x])/2 + 
        (-13/2 - (252*I)*Pi)*G[1, 1, 0, 0, 1, x] - (13*G[1, 1, 0, 1, 0, x])/
         2 - 2*G[1, 1, 1, 0, 0, x] + (4 + (204*I)*Pi)*G[1, 1, 1, 0, 1, x] + 
        4*G[1, 1, 1, 1, 0, x] - 84*G[0, 0, 0, 0, 1, 1, x] + 
        156*G[0, 0, 0, 1, 1, 1, x] + 72*G[0, 0, 1, 0, 1, 1, x] - 
        192*G[0, 0, 1, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 1, 1, x] - 
        84*G[0, 1, 0, 1, 1, 1, x] - 24*G[0, 1, 1, 0, 1, 1, x] + 
        120*G[0, 1, 1, 1, 1, 1, x] + 192*G[1, 0, 0, 0, 1, 1, x] - 
        336*G[1, 0, 0, 1, 1, 1, x] - 144*G[1, 0, 1, 0, 1, 1, x] + 
        336*G[1, 0, 1, 1, 1, 1, x] - 252*G[1, 1, 0, 0, 1, 1, x] + 
        372*G[1, 1, 0, 1, 1, 1, x] + 204*G[1, 1, 1, 0, 1, 1, x] - 
        372*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 1, 1, 1, x]*
         (-132 + (144*I)*Pi - 192*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
         (-109/2 + (252*I)*Pi - 120*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
         (-377/2 + (24*I)*Pi - 96*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (-247/2 + (84*I)*Pi - 72*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (-225/4 + (10*I)*Pi - 23*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (-55/2 - (29*I)*Pi - 18*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (-3/2 + (17*I)*Pi - 15*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (-167/4 + I*Pi - Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (35/2 + (28*I)*Pi + (11*Log[mu2/s])/2) + G[1, 1, 0, 0, x]*
         (29 - (4*I)*Pi + 11*Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (149/4 - (7*I)*Pi + 14*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (131/4 - (16*I)*Pi + (31*Log[mu2/s])/2) + G[0, 1, 0, 1, 1, x]*
         (161/2 - (36*I)*Pi + 48*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (409/2 - (72*I)*Pi + 120*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (95 - (192*I)*Pi + 144*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
         (164 - (204*I)*Pi + 168*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (149/4 + (88*I)*Pi + (14 + (144*I)*Pi)*Log[mu2/s] - 384*zeta[2]) + 
        G[0, 0, 1, 1, x]*(-809/4 + (110*I)*Pi + (-85 + (72*I)*Pi)*
           Log[mu2/s] - 24*Log[mu2/s]^2 - 180*zeta[2]) + 
        G[0, 1, 0, 1, x]*(131/4 + (89*I)*Pi + (31/2 + (48*I)*Pi)*Log[mu2/s] - 
          156*zeta[2]) + G[1, 1, 1, 1, x]*(-817/4 + (65*I)*Pi + 
          (-103 + (120*I)*Pi)*Log[mu2/s] - 24*Log[mu2/s]^2 - 144*zeta[2]) + 
        G[0, 0, 0, x]*(269/8 + ((45*I)/2)*Pi + (65/2 + (18*I)*Pi)*
           Log[mu2/s] + (61*Log[mu2/s]^2)/4 - (163*zeta[2])/4) + 
        G[1, 1, 0, x]*(267/4 + ((23*I)/2)*Pi + (97/4 + (6*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - (7*zeta[2])/2) - 3*Log[mu2/s]^3*zeta[2] + 
        G[0, 1, 0, x]*(-733/8 - (3*I)*Pi + (-137/4 - (14*I)*Pi)*Log[mu2/s] - 
          (29*Log[mu2/s]^2)/4 + (231*zeta[2])/4) + G[1, 0, 0, x]*
         (-9 - (31*I)*Pi + (-12 - (10*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
          71*zeta[2]) + G[0, 1, 1, 1, x]*(1041/4 - (90*I)*Pi + 
          (113 - (48*I)*Pi)*Log[mu2/s] + 24*Log[mu2/s]^2 + 108*zeta[2]) + 
        G[0, 0, 0, 1, x]*(35/2 - (109*I)*Pi + (11/2 - (72*I)*Pi)*Log[mu2/s] + 
          204*zeta[2]) + G[1, 1, 0, 1, x]*(-167/4 - (62*I)*Pi + 
          (-1 - (120*I)*Pi)*Log[mu2/s] + 228*zeta[2]) + 
        G[1, 0, 1, 1, x]*(111 - (91*I)*Pi + (52 - (144*I)*Pi)*Log[mu2/s] + 
          24*Log[mu2/s]^2 + 324*zeta[2]) + G[1, 0, 1, x]*
         (267/4 + ((345*I)/2)*Pi + (-2 + (24*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(97/4 + (62*I)*Pi - 48*zeta[2]) + (-243/2 - (60*I)*Pi)*
           zeta[2] - 96*zeta[3]) + G[0, 1, 1, x]*(-1813/8 + ((399*I)/2)*Pi + 
          (-77/4 + (24*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-187/2 + (90*I)*Pi - 
            96*zeta[2]) + (-757/4 - (60*I)*Pi)*zeta[2] - 84*zeta[3]) + 
        G[1, 0, x]*(1091/16 + ((319*I)/4)*Pi + (35/8 + (4*I)*Pi)*
           Log[mu2/s]^2 + (13*Log[mu2/s]^3)/6 + Log[mu2/s]*
           (22 + (21*I)*Pi - (107*zeta[2])/2) + (-1159/8 - (8*I)*Pi)*
           zeta[2] - (119*zeta[3])/6) + (3319/8 + (92*I)*Pi)*zeta[3] - 
        54*zeta[3]^2 + G[0, 0, 1, x]*(-733/8 - (219*I)*Pi + 
          (-29/4 - (24*I)*Pi)*Log[mu2/s]^2 + (1105/4 + (60*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-137/4 - (94*I)*Pi + 120*zeta[2]) + 24*zeta[3]) + 
        G[0, 0, x]*(1209/16 - ((211*I)/4)*Pi + (-53/8 - (4*I)*Pi)*
           Log[mu2/s]^2 - 4*Log[mu2/s]^3 + Log[mu2/s]*(21/4 - (15*I)*Pi - 
            (5*zeta[2])/2) + (-35/8 - (19*I)*Pi)*zeta[2] + 31*zeta[3]) + 
        G[1, 1, 1, x]*(1007/4 - (153*I)*Pi + (23 - (24*I)*Pi)*Log[mu2/s]^2 + 
          (197/2 + (60*I)*Pi)*zeta[2] + Log[mu2/s]*(93 - (58*I)*Pi + 
            24*zeta[2]) + 156*zeta[3]) + zeta[2]*(-7877/16 + ((67*I)/4)*Pi + 
          (257/4 - (60*I)*Pi)*zeta[3]) + G[0, x]*(629/8 + ((783*I)/4)*Pi + 
          (11*Log[mu2/s]^3)/4 + (11*Log[mu2/s]^4)/24 + 
          (213/8 - ((37*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(131/8 + (6*I)*Pi + 
            (63*zeta[2])/4) + Log[mu2/s]*(52 + (60*I)*Pi + (32 + (18*I)*Pi)*
             zeta[2] - (19*zeta[3])/6) + (107*zeta[3])/4 - 
          (993*zeta[4])/16) + (5897/16 + ((245*I)/4)*Pi)*zeta[4] + 
        G[0, 1, x]*(1091/16 - ((1185*I)/4)*Pi + (13*Log[mu2/s]^3)/6 + 
          Log[mu2/s]^2*(35/8 - (20*I)*Pi - 24*zeta[2]) + (1543/8 + (57*I)*Pi)*
           zeta[2] + (23/3 + (12*I)*Pi)*zeta[3] + Log[mu2/s]*
           (22 - (119*I)*Pi + (79*zeta[2])/2 + 48*zeta[3]) + 63*zeta[4]) + 
        Log[mu2/s]^2*((-203/8 - (4*I)*Pi)*zeta[2] + (29/4 + (24*I)*Pi)*
           zeta[3] + 66*zeta[4]) + G[1, 1, x]*(-3391/16 + ((1077*I)/4)*Pi - 
          Log[mu2/s]^3/3 + (-1619/8 - (48*I)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-17/8 + (20*I)*Pi + 24*zeta[2]) + 
          Log[mu2/s]*(-197/4 + (113*I)*Pi - (129*zeta[2])/2 - 48*zeta[3]) + 
          (-322/3 + (96*I)*Pi)*zeta[3] + 234*zeta[4]) + 
        Log[mu2/s]*((-183 + (11*I)*Pi)*zeta[2] + (599/4 + (20*I)*Pi)*
           zeta[3] + (333/4 + (180*I)*Pi)*zeta[4] - 48*zeta[5]) + 
        (-21/2 + (432*I)*Pi)*zeta[5] + G[1, x]*(-629/8 - ((783*I)/4)*Pi - 
          (11*Log[mu2/s]^3)/4 - (11*Log[mu2/s]^4)/24 + Log[mu2/s]^2*
           (-131/8 - (6*I)*Pi - (29*zeta[2])/2) + (45 - (15*I)*Pi)*zeta[2] + 
          (-37/2 + (2*I)*Pi)*zeta[3] + Log[mu2/s]*(-52 - (60*I)*Pi + 
            (-87/2 - (2*I)*Pi)*zeta[2] + (188/3 - (72*I)*Pi)*zeta[3] - 
            198*zeta[4]) + (1011/16 - (270*I)*Pi)*zeta[4] + 72*zeta[5]) - 
        (1937*zeta[6])/4) + (1937*zeta[6])/24 + 
      (13575/128 + ((193*I)/8)*Pi + (I/4)*Pi*G[1, 0, x] - 
        ((13*I)/2)*Pi*G[0, 0, 1, x] + (1/4 + ((19*I)/2)*Pi)*G[1, 0, 1, x] + 
        G[1, 1, 0, x]/4 - (13*G[0, 0, 1, 1, x])/2 + (27*G[0, 1, 1, 1, x])/2 + 
        (19*G[1, 0, 1, 1, x])/2 - (49*G[1, 1, 1, 1, x])/2 + 
        25*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 0, x]*
         (-75/2 - 25*Log[mu2/s]) + G[0, 1, 1, x]*(-8 + ((13*I)/2)*Pi - 
          7*Log[mu2/s]) + (5*Log[mu2/s]^5)/16 + (5*Log[mu2/s]^6)/144 + 
        G[1, 1, 1, x]*(24 - ((19*I)/2)*Pi + 15*Log[mu2/s]) + 
        G[1, 1, x]*(-89/8 + ((31*I)/4)*Pi + (-33/2 + (7*I)*Pi)*Log[mu2/s] - 
          4*Log[mu2/s]^2 - (35*zeta[2])/2) + G[0, 0, 0, 0, x]*
         (239/4 + (75*Log[mu2/s])/2 + (25*Log[mu2/s]^2)/2 - (11*zeta[2])/2) + 
        Log[mu2/s]^4*(239/96 - (11*zeta[2])/48) + 
        G[0, 1, x]*((-8*I)*Pi - (7*I)*Pi*Log[mu2/s] + (43*zeta[2])/2) + 
        G[1, x]*(193/8 + ((19*I)/8)*Pi + (3 - (4*I)*Pi)*Log[mu2/s]^2 + 
          (129/4 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*(27/2 - ((21*I)/2)*Pi + 
            25*zeta[2]) - (17*zeta[3])/2) + Log[mu2/s]^3*
         (145/12 + (5*zeta[2])/8 - (50*zeta[3])/9) - (6205*zeta[3])/24 + 
        (1255*zeta[3]^2)/18 + zeta[2]*(991/32 - ((15*I)/2)*Pi + 10*zeta[3]) + 
        G[0, 0, 0, x]*(-145/2 - (75*Log[mu2/s]^2)/4 - (25*Log[mu2/s]^3)/6 - 
          (15*zeta[2])/4 + Log[mu2/s]*(-239/4 + (11*zeta[2])/2) + 
          (100*zeta[3])/3) + G[0, 0, x]*(671/8 + (25*Log[mu2/s]^3)/4 + 
          (25*Log[mu2/s]^4)/24 + Log[mu2/s]^2*(239/8 - (11*zeta[2])/4) + 
          (125*zeta[2])/8 + Log[mu2/s]*(145/2 + (15*zeta[2])/4 - 
            (100*zeta[3])/3) - 44*zeta[3] - (379*zeta[4])/16) + 
        Log[mu2/s]^2*(671/16 + (3*I)*Pi + (125*zeta[2])/16 - 22*zeta[3] - 
          (379*zeta[4])/32) - (5627*zeta[4])/64 + 
        Log[mu2/s]*(2925/32 + ((27*I)/2)*Pi - (1391*zeta[3])/12 + 
          zeta[2]*(157/8 + (49*zeta[3])/3) - (945*zeta[4])/32 - 6*zeta[5]) - 
        (9*zeta[5])/2 + G[0, x]*(-2925/32 - (25*Log[mu2/s]^4)/16 - 
          (5*Log[mu2/s]^5)/24 + Log[mu2/s]^3*(-239/24 + (11*zeta[2])/12) + 
          zeta[2]*(-301/8 - (49*zeta[3])/3) + (1391*zeta[3])/12 + 
          Log[mu2/s]^2*(-145/4 - (15*zeta[2])/8 + (50*zeta[3])/3) + 
          (945*zeta[4])/32 + Log[mu2/s]*(-671/8 - (125*zeta[2])/8 + 
            44*zeta[3] + (379*zeta[4])/16) + 6*zeta[5]) + (7193*zeta[6])/128)/
       x + x^2*((11 + (234*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
        (11 - (2*I)*Pi)*G[1, 1, 0, 1, 0, x] + 24*G[0, 0, 0, 0, 0, 0, x] - 
        9*G[0, 0, 0, 0, 0, 1, x] - 9*G[0, 0, 0, 0, 1, 0, x] + 
        91*G[0, 0, 0, 0, 1, 1, x] - 44*G[0, 0, 0, 1, 0, 0, x] + 
        16*G[0, 0, 0, 1, 0, 1, x] + 16*G[0, 0, 0, 1, 1, 0, x] - 
        162*G[0, 0, 0, 1, 1, 1, x] - 53*G[0, 0, 1, 0, 0, 0, x] + 
        11*G[0, 0, 1, 0, 0, 1, x] + 11*G[0, 0, 1, 0, 1, 0, x] - 
        61*G[0, 0, 1, 0, 1, 1, x] + 18*G[0, 0, 1, 1, 0, 0, x] + 
        20*G[0, 0, 1, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 1, 0, x] + 
        148*G[0, 0, 1, 1, 1, 1, x] - 60*G[0, 1, 0, 0, 0, 0, x] + 
        19*G[0, 1, 0, 0, 0, 1, x] + 19*G[0, 1, 0, 0, 1, 0, x] - 
        34*G[0, 1, 0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, 0, 0, x] + 
        11*G[0, 1, 0, 1, 0, 1, x] + 11*G[0, 1, 0, 1, 1, 0, x] + 
        64*G[0, 1, 0, 1, 1, 1, x] + 14*G[0, 1, 1, 0, 0, 0, x] + 
        4*G[0, 1, 1, 0, 0, 1, x] + 4*G[0, 1, 1, 0, 1, 0, x] + 
        18*G[0, 1, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 0, 0, x] - 
        125*G[0, 1, 1, 1, 1, 1, x] - 45*G[1, 0, 0, 0, 0, 0, x] + 
        13*G[1, 0, 0, 0, 0, 1, x] + 13*G[1, 0, 0, 0, 1, 0, x] - 
        190*G[1, 0, 0, 0, 1, 1, x] + 10*G[1, 0, 0, 1, 0, 0, x] + 
        13*G[1, 0, 0, 1, 0, 1, x] + 13*G[1, 0, 0, 1, 1, 0, x] + 
        307*G[1, 0, 0, 1, 1, 1, x] + 10*G[1, 0, 1, 0, 0, 0, x] + 
        10*G[1, 0, 1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, 1, 0, x] + 
        123*G[1, 0, 1, 0, 1, 1, x] + 2*G[1, 0, 1, 1, 0, 0, x] - 
        11*G[1, 0, 1, 1, 0, 1, x] - 11*G[1, 0, 1, 1, 1, 0, x] - 
        304*G[1, 0, 1, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 0, 0, x] + 
        2*G[1, 1, 0, 0, 0, 1, x] + 2*G[1, 1, 0, 0, 1, 0, x] + 
        232*G[1, 1, 0, 0, 1, 1, x] + 14*G[1, 1, 0, 1, 0, 0, x] - 
        16*G[1, 1, 0, 1, 0, 1, x] - 16*G[1, 1, 0, 1, 1, 0, x] - 
        337*G[1, 1, 0, 1, 1, 1, x] + 19*G[1, 1, 1, 0, 0, 0, x] - 
        5*G[1, 1, 1, 0, 0, 1, x] - 5*G[1, 1, 1, 0, 1, 0, x] - 
        198*G[1, 1, 1, 0, 1, 1, x] + 20*G[1, 1, 1, 1, 0, 0, x] - 
        45*G[1, 1, 1, 1, 0, 1, x] - 45*G[1, 1, 1, 1, 1, 0, x] + 
        395*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
         (-40 + (170*I)*Pi - 180*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-42 + (188*I)*Pi - 132*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (2 + (72*I)*Pi - 96*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (5/2 + (34*I)*Pi - 41*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (-58 - 22*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-36 + (18*I)*Pi - 
          20*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-36 - (70*I)*Pi - 
          20*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-16 + (2*I)*Pi - 
          18*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(-4 - (4*I)*Pi - 
          18*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-21/2 + (8*I)*Pi - 
          15*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(3/2 + (8*I)*Pi - 
          15*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-21/2 - (30*I)*Pi - 
          15*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(3/2 - (192*I)*Pi - 
          15*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(-39 + (4*I)*Pi - 
          14*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(-12 - 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(-12 + (16*I)*Pi - 6*Log[mu2/s]) + 
        G[0, 0, 0, 1, 0, x]*(-15 - (32*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 0, 0, 1, x]*(-15 + (78*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 1, 1, 0, x]*(35/2 - (6*I)*Pi + 3*Log[mu2/s]) + 
        G[1, 0, 1, 0, 1, x]*(35/2 + (136*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(-109/2 + (34*I)*Pi + 19*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(81 - (20*I)*Pi + 22*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(30 - (4*I)*Pi + 28*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(185/2 - (12*I)*Pi + 29*Log[mu2/s]) + 
        G[1, 1, 1, 1, 0, x]*(23/2 + (6*I)*Pi + 31*Log[mu2/s]) + 
        G[1, 1, 1, 0, 1, x]*(23/2 - (172*I)*Pi + 31*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(36 - (80*I)*Pi + 66*Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*(53/2 - (20*I)*Pi + 105*Log[mu2/s]) + 
        G[1, 1, 0, 1, 1, x]*(39/2 - (232*I)*Pi + 121*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(55/2 - (132*I)*Pi + 183*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-25/2 + (30*I)*Pi + (-15 + (132*I)*Pi)*Log[mu2/s] - 
          27*Log[mu2/s]^2 - 279*zeta[2]) + G[0, 0, 0, 1, x]*
         (47/4 + (31*I)*Pi + (10 + (76*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 - 
          252*zeta[2]) + G[1, 1, 0, 1, x]*(107/4 + (31*I)*Pi + 
          (1/2 + (104*I)*Pi)*Log[mu2/s] - (17*Log[mu2/s]^2)/2 - 
          (281*zeta[2])/2) + G[0, 1, 1, 1, x]*(-115/4 - (6*I)*Pi + 
          (-41/2 + (40*I)*Pi)*Log[mu2/s] - (59*Log[mu2/s]^2)/2 - 
          (183*zeta[2])/2) + G[0, 0, 1, 0, x]*(47/4 + (55*I)*Pi + 
          (10 + (16*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 - 75*zeta[2]) + 
        G[0, 1, 0, 0, x]*(-133 + (39*I)*Pi + (-43 + (12*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 - 73*zeta[2]) + G[1, 0, 0, 0, x]*(-261/4 + (8*I)*Pi + 
          (-47/2 + (8*I)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/2 - 
          (85*zeta[2])/2) + G[1, 0, 1, 0, x]*(-73/4 + (2*I)*Pi + 
          (1/2 - (4*I)*Pi)*Log[mu2/s] + (11*Log[mu2/s]^2)/2 - 
          (11*zeta[2])/2) - (11*Log[mu2/s]^4*zeta[2])/8 + 
        G[1, 1, 0, 0, x]*(107/2 - (18*I)*Pi + 29*Log[mu2/s] + 
          11*Log[mu2/s]^2 + 12*zeta[2]) + G[0, 1, 1, 0, x]*
         (95/4 - (38*I)*Pi + (13 - (8*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
          18*zeta[2]) + G[0, 0, 0, 0, x]*(403/4 - (56*I)*Pi + 
          (27/2 - (20*I)*Pi)*Log[mu2/s] - (35*Log[mu2/s]^2)/2 + 
          (61*zeta[2])/2) + G[1, 1, 1, 0, x]*(107/4 + (8*I)*Pi + 
          (1/2 - (4*I)*Pi)*Log[mu2/s] - (17*Log[mu2/s]^2)/2 + 
          (115*zeta[2])/2) + G[0, 1, 0, 1, x]*(95/4 + (5*I)*Pi + 
          (13 - (44*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 108*zeta[2]) + 
        G[0, 0, 1, 1, x]*(-10 - (30*I)*Pi + (4 - (72*I)*Pi)*Log[mu2/s] + 
          22*Log[mu2/s]^2 + 140*zeta[2]) + G[1, 1, 1, 1, x]*
         (29/4 - (21*I)*Pi + (15/2 - (100*I)*Pi)*Log[mu2/s] + 
          (49*Log[mu2/s]^2)/2 + (339*zeta[2])/2) + G[1, 0, 0, 1, x]*
         (-73/4 - (40*I)*Pi + (1/2 - (136*I)*Pi)*Log[mu2/s] + 
          (11*Log[mu2/s]^2)/2 + (649*zeta[2])/2) + G[1, 1, 1, x]*
         (-67 + ((87*I)/2)*Pi + (5 + (20*I)*Pi)*Log[mu2/s]^2 + 
          (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(19/2 + (18*I)*Pi - 52*zeta[2]) + 
          (-59 - (58*I)*Pi)*zeta[2] - (467*zeta[3])/3) + 
        G[0, 0, 0, x]*(-687/4 + ((171*I)/2)*Pi + (17/4 + (4*I)*Pi)*
           Log[mu2/s]^2 + (29*Log[mu2/s]^3)/6 + (57/4 + (24*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-27 + (32*I)*Pi + (21*zeta[2])/2) - (113*zeta[3])/3) + 
        G[1, 1, 0, x]*(-75/2 + ((99*I)/2)*Pi + (-19/4 + (4*I)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3/2 + Log[mu2/s]*(-123/4 + (20*I)*Pi - 
            (99*zeta[2])/2) + (-481/4 - (18*I)*Pi)*zeta[2] - 34*zeta[3]) + 
        Log[mu2/s]^3*((-25*zeta[2])/4 - (2*zeta[3])/3) + 
        (-299/4 - (183*I)*Pi)*zeta[3] + (169*zeta[3]^2)/3 + 
        G[0, 1, 0, x]*(269/4 - ((207*I)/2)*Pi + (-4 - (4*I)*Pi)*
           Log[mu2/s]^2 - 3*Log[mu2/s]^3 + (263/2 + (6*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(23/4 - (38*I)*Pi + 56*zeta[2]) + 18*zeta[3]) + 
        G[1, 0, 0, x]*(142 - ((63*I)/2)*Pi + (9/2 - (4*I)*Pi)*Log[mu2/s]^2 - 
          (7*Log[mu2/s]^3)/3 + (39/2 + (6*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(52 - (14*I)*Pi + 43*zeta[2]) + (71*zeta[3])/3) + 
        G[0, 0, 1, x]*(269/4 + ((15*I)/2)*Pi + (-4 + (20*I)*Pi)*
           Log[mu2/s]^2 - 3*Log[mu2/s]^3 + Log[mu2/s]*(23/4 + (6*I)*Pi - 
            46*zeta[2]) + (163/2 - (58*I)*Pi)*zeta[2] + 27*zeta[3]) + 
        G[1, 0, 1, x]*(-75/2 - ((123*I)/2)*Pi + (-19/4 - (20*I)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3/2 + (19/4 + (52*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-123/4 - (24*I)*Pi + (45*zeta[2])/2) + 80*zeta[3]) + 
        G[0, 1, 1, x]*(149/4 + ((21*I)/2)*Pi + (15/4 - (20*I)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + (95/4 + (46*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(31/2 + (187*zeta[2])/2) + (257*zeta[3])/3) + 
        zeta[2]*(3717/8 - ((945*I)/4)*Pi + (6 + (76*I)*Pi)*zeta[3]) + 
        G[1, 1, x]*(1239/8 - ((315*I)/4)*Pi - (25*Log[mu2/s]^3)/12 - 
          (11*Log[mu2/s]^4)/24 + Log[mu2/s]^2*(-59/8 - (6*I)*Pi - 
            (57*zeta[2])/4) + (537/8 - (7*I)*Pi)*zeta[2] + 
          (-34/3 - (76*I)*Pi)*zeta[3] + Log[mu2/s]*(103/4 - (36*I)*Pi + 
            (89/4 + (8*I)*Pi)*zeta[2] + (140*zeta[3])/3) - 
          (3527*zeta[4])/16) + G[0, 1, x]*(-1239/8 + ((315*I)/4)*Pi + 
          (25*Log[mu2/s]^3)/12 + (11*Log[mu2/s]^4)/24 + (-1293/8 + (10*I)*Pi)*
           zeta[2] + Log[mu2/s]^2*(59/8 + (6*I)*Pi + (27*zeta[2])/4) + 
          Log[mu2/s]*(-103/4 + (36*I)*Pi + (-239/4 + (4*I)*Pi)*zeta[2] - 
            (215*zeta[3])/3) + (-517/6 - (32*I)*Pi)*zeta[3] - 
          (2629*zeta[4])/16) + Log[mu2/s]^2*((-177/8 - (18*I)*Pi)*zeta[2] + 
          (-17/2 - (24*I)*Pi)*zeta[3] - (673*zeta[4])/8) + 
        G[1, 0, x]*(-1239/8 + ((315*I)/4)*Pi + (25*Log[mu2/s]^3)/12 + 
          (11*Log[mu2/s]^4)/24 + Log[mu2/s]^2*(59/8 + (6*I)*Pi - 
            (13*zeta[2])/4) + (-113/8 - (19*I)*Pi)*zeta[2] + 
          (185*zeta[3])/6 + Log[mu2/s]*(-103/4 + (36*I)*Pi + 
            (-39/4 + (8*I)*Pi)*zeta[2] + (31*zeta[3])/3) - 
          (613*zeta[4])/16) + (-6203/16 - ((401*I)/2)*Pi)*zeta[4] + 
        G[0, 0, x]*(1239/8 - ((315*I)/4)*Pi - (25*Log[mu2/s]^3)/12 - 
          (11*Log[mu2/s]^4)/24 + Log[mu2/s]^2*(-59/8 - (6*I)*Pi - 
            (77*zeta[2])/4) + (-187/8 - (65*I)*Pi)*zeta[2] + (95*zeta[3])/3 + 
          Log[mu2/s]*(103/4 - (36*I)*Pi + (-99/4 - (20*I)*Pi)*zeta[2] + 
            (26*zeta[3])/3) + (697*zeta[4])/16) + 
        G[1, x]*(2*Log[mu2/s]^3*zeta[2] + (747/4 + (42*I)*Pi)*zeta[3] + 
          Log[mu2/s]^2*((27/2 - (4*I)*Pi)*zeta[2] + (17*zeta[3])/2) + 
          zeta[2]*(31/4 + ((9*I)/2)*Pi + (57*zeta[3])/2) + 
          (891/4 + (280*I)*Pi)*zeta[4] + Log[mu2/s]*
           ((223/4 - (2*I)*Pi)*zeta[2] + (131/2 + (72*I)*Pi)*zeta[3] + 
            (513*zeta[4])/2) - 71*zeta[5]) + 
        G[0, x]*((11*Log[mu2/s]^3*zeta[2])/2 + zeta[2]*
           (-97 + ((315*I)/2)*Pi - 69*zeta[3]) + Log[mu2/s]^2*
           ((51/4 + (4*I)*Pi)*zeta[2] - 6*zeta[3]) + (-455/4 + (60*I)*Pi)*
           zeta[3] + Log[mu2/s]*((77/4 + (56*I)*Pi)*zeta[2] - 41*zeta[3] - 
            (15*zeta[4])/4) + (33/8 + ((37*I)/2)*Pi)*zeta[4] - 10*zeta[5]) + 
        (17 - (440*I)*Pi)*zeta[5] + Log[mu2/s]*
         ((-185/4 - (68*I)*Pi)*zeta[3] + zeta[2]*(309/4 - (108*I)*Pi + 
            27*zeta[3]) + (-1207/8 - (199*I)*Pi)*zeta[4] + 54*zeta[5]) + 
        (26753*zeta[6])/64))/Nc^2), 19463/648 + ((5*I)/2)*Pi + 
  ((4*I)*Pi*G[0, x] + 4*G[0, 0, x])/(1 - x) + 
  (((3*I)/2)*Pi*G[1, x] + (3*G[1, 1, x])/2)/x^2 + 
  (5 - (8*I)*Pi)*G[0, 0, 0, x] + 2*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 
  10*G[0, 0, 1, 0, x] + 20*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] + 
  10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 
  8*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
  10*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 
  2*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] + 
  G[1, 0, 1, x]*(-6 - 12*Log[mu2/s]) + 
  G[0, 1, 1, x]*(15 - (4*I)*Pi - 12*Log[mu2/s]) + 
  G[1, 1, 0, x]*(-6 - (6*I)*Pi - 12*Log[mu2/s]) + 
  (-43/18 - I*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/4 + 
  G[1, 0, 0, x]*(-2 + 6*Log[mu2/s]) + G[0, 1, 0, x]*
   (-3 + (14*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 1, x]*
   (-3 + (16*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 1, x]*
   ((-12*I)*Pi + 18*Log[mu2/s]) + 
  G[1, 1, x]*(3 - (6*I)*Pi + (14*I)*Pi*Log[mu2/s] + 4*Log[mu2/s]^2 - 
    30*zeta[2]) + G[0, 0, x]*(-2 - (4*I)*Pi + (-6 + (2*I)*Pi)*Log[mu2/s] - 
    2*Log[mu2/s]^2 - 10*zeta[2]) + (715/36 + (2*I)*Pi)*zeta[2] + 
  G[0, 1, x]*(3/2 + (12*I)*Pi - (10*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 + 
    2*zeta[2]) + Log[mu2/s]^2*(-59/18 - (3*I)*Pi + (7*zeta[2])/2) + 
  G[1, 0, x]*(3/2 - (8*I)*Pi - (10*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 + 
    38*zeta[2]) + G[1, x]*(((9*I)/2)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
    (21 - (22*I)*Pi)*zeta[2] - 6*Log[mu2/s]*zeta[2] - 18*zeta[3]) + 
  Log[mu2/s]*(373/27 - (8*I)*Pi + (29/3 + (19*I)*Pi)*zeta[2] - zeta[3]) + 
  (-295/18 + (10*I)*Pi)*zeta[3] + G[0, x]*(-611/54 - ((35*I)/18)*Pi + 
    (25/6 + (2*I)*Pi)*Log[mu2/s]^2 + 2*Log[mu2/s]^3 + 
    (9 - (16*I)*Pi)*zeta[2] + Log[mu2/s]*(-13/9 + ((7*I)/3)*Pi + 6*zeta[2]) + 
    zeta[3]) + x^2*((1 + (2*I)*Pi)*G[0, 0, 0, x] + 
    (-7 + (12*I)*Pi)*G[0, 0, 1, x] + (-7 - (2*I)*Pi)*G[0, 1, 0, x] + 
    (13 - (12*I)*Pi)*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] + 
    (6 - (12*I)*Pi)*G[1, 0, 1, x] + (6 + (2*I)*Pi)*G[1, 1, 0, x] + 
    (-12 + (12*I)*Pi)*G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] + 
    12*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 12*G[0, 1, 1, 1, x] - 
    2*G[1, 0, 0, 0, x] - 12*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] + 
    12*G[1, 1, 1, 1, x] + G[1, 1, x]*(11/2 - (6*I)*Pi - 12*zeta[2]) + 
    G[0, 0, x]*(11/2 - (6*I)*Pi - 2*zeta[2]) + (33/2 - (18*I)*Pi)*zeta[2] + 
    G[1, 0, x]*(-11/2 + (6*I)*Pi + 2*zeta[2]) + 
    G[0, 1, x]*(-11/2 + (6*I)*Pi + 12*zeta[2]) + 
    G[0, x]*((8 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (-7 - (14*I)*Pi)*zeta[3] + 
    G[1, x]*((-5 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) - 47*zeta[4]) - 
  (387*zeta[4])/8 + x*(-1/2 + (-6 + (12*I)*Pi)*G[0, 0, 0, x] + 
    12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 30*G[0, 0, 1, 1, x] - 
    6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 18*G[0, 1, 1, 1, x] + 
    12*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
    6*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
    6*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(12 - (12*I)*Pi - 18*Log[mu2/s]) + 
    G[1, 0, 0, x]*(2 - 6*Log[mu2/s]) + G[0, 1, 0, x]*
     (4 - (12*I)*Pi - 6*Log[mu2/s]) + G[0, 0, 1, x]*
     (4 - (24*I)*Pi - 6*Log[mu2/s]) + 12*G[1, 1, 0, x]*Log[mu2/s] + 
    G[1, 0, 1, x]*((12*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 1, 1, x]*(-16 + (24*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 0, x]*(2 - (2*I)*Pi - (6*I)*Pi*Log[mu2/s]) + 
    G[1, 0, x]*(4 + (2*I)*Pi + (6*I)*Pi*Log[mu2/s]) + 
    G[0, 1, x]*(4 - (12*I)*Pi + (6*I)*Pi*Log[mu2/s] - 24*zeta[2]) + 
    (-9 - (2*I)*Pi)*zeta[2] - (18*I)*Pi*Log[mu2/s]*zeta[2] + 
    G[1, 1, x]*(-10 + (12*I)*Pi - (6*I)*Pi*Log[mu2/s] + 42*zeta[2]) + 
    G[0, x]*(3/2 + (6*I)*Pi + (-6 + (24*I)*Pi)*zeta[2]) + 6*zeta[3] + 
    G[1, x]*(-3/2 - (6*I)*Pi + (-16 + (12*I)*Pi)*zeta[2] - 
      18*Log[mu2/s]*zeta[2] + 12*zeta[3]) + 3*zeta[4]) + 
  (-19139/648 + ((3*I)/2)*Pi + (11/3 - (6*I)*Pi)*G[0, 0, 0, x] - 
    (8*I)*Pi*G[0, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, x] + 
    (2*I)*Pi*G[1, 0, 0, x] - 6*G[0, 0, 0, 0, x] - 8*G[0, 0, 1, 1, x] - 
    8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 2*G[1, 0, 0, 0, x] - 
    8*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 
    8*G[1, 1, 1, 1, x] + (8*I)*Pi*G[0, 1, x]*Log[mu2/s] + 
    8*G[0, 1, 1, x]*Log[mu2/s] + 8*G[1, 0, 1, x]*Log[mu2/s] + 
    8*G[1, 1, 0, x]*Log[mu2/s] + (43/18 + I*Pi)*Log[mu2/s]^3 + 
    (3*Log[mu2/s]^4)/4 + G[1, 0, x]*((8*I)*Pi*Log[mu2/s] - 28*zeta[2]) - 
    (985*zeta[2])/36 + Log[mu2/s]^2*(59/18 + (3*I)*Pi + (17*zeta[2])/2) + 
    G[0, 0, x]*(-85/9 + (6*I)*Pi + (7/3 + (6*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 19*zeta[2]) + G[1, 1, x]*(-4*Log[mu2/s]^2 + 
      24*zeta[2]) + G[1, x]*(3/2 - (4*I)*Pi*Log[mu2/s]^2 + 
      (16*I)*Pi*zeta[2]) + G[0, x]*(373/27 - (8*I)*Pi + 
      (-25/6 - (3*I)*Pi)*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
      Log[mu2/s]*(13/9 - (6*I)*Pi - 18*zeta[2]) + (29/3 + I*Pi)*zeta[2] - 
      zeta[3]) + (205*zeta[3])/18 + Log[mu2/s]*(-373/27 + (8*I)*Pi + 
      (-29/3 - I*Pi)*zeta[2] + zeta[3]) + (87*zeta[4])/8)/x + 
  (263/32 - ((7*I)/2)*Pi + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])/(1 - x) - 
    3*G[1, 1, x] + (((3*I)/2)*Pi*G[1, x] + (3*G[1, 1, x])/2)/x^2 + 
    (-1 - (3*I)*Pi)*G[0, 0, 0, x] - 3*G[0, 0, 1, x] + 
    (-3 + (3*I)*Pi)*G[0, 1, 0, x] + 3*G[0, 1, 1, x] + 
    (4 + (2*I)*Pi)*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
    G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
    2*G[0, 0, 1, 1, x] + 3*G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
    2*G[1, 1, 0, 0, x] + (3*Log[mu2/s]^3)/4 + Log[mu2/s]^4/8 + 
    G[0, 0, x]*(3 - I*Pi + (3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2) + 
    G[1, 0, x]*(3/2 + (4*I)*Pi - 2*zeta[2]) + 
    Log[mu2/s]^2*(25/8 - zeta[2]/4) + (-9/4 - (4*I)*Pi)*zeta[2] + 
    G[0, 1, x]*(3/2 + 2*zeta[2]) + Log[mu2/s]*(45/8 + (9*zeta[2])/4 - 
      6*zeta[3]) + G[1, x]*(((-3*I)/2)*Pi + (3 + (2*I)*Pi)*zeta[2] - 
      2*zeta[3]) - (13*zeta[3])/2 + G[0, x]*(-73/8 - ((7*I)/4)*Pi + 
      (-9/4 - (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
      Log[mu2/s]*(-25/4 - ((3*I)/2)*Pi + zeta[2]/2) + 
      (31/4 - ((7*I)/2)*Pi)*zeta[2] + 4*zeta[3]) + 
    x*(-1/4 + (2 - (2*I)*Pi)*G[0, 0, x] - 2*G[0, 1, x] + 
      (-2 + (2*I)*Pi)*G[1, 0, x] + 2*G[1, 1, x] - 6*G[0, 0, 0, x] + 
      4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + 
      G[0, x]*(3/2 - 6*zeta[2]) + G[1, x]*(-3/2 - 4*zeta[2]) + 
      (9 - (2*I)*Pi)*zeta[2] + 6*zeta[3]) + 
    x^2*(G[0, 1, x]/2 - G[1, 1, x]/2 + (1 + (2*I)*Pi)*G[0, 0, 0, x] - 
      G[0, 0, 1, x] + (-1 - (2*I)*Pi)*G[0, 1, 0, x] + G[0, 1, 1, x] - 
      (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, x] + 2*G[0, 0, 0, 0, x] - 
      2*G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] + 
      G[0, 0, x]*(-1/2 - 2*zeta[2]) - (3*zeta[2])/2 + 
      G[1, 0, x]*(1/2 + 2*zeta[2]) + G[0, x]*((2 + (2*I)*Pi)*zeta[2] - 
        2*zeta[3]) + (-1 - (2*I)*Pi)*zeta[3] + 
      G[1, x]*((1 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) - 14*zeta[4]) + 
    (325*zeta[4])/16 + (-255/32 + ((3*I)/2)*Pi + (3*G[1, x])/2 - 
      3*G[0, 0, 0, 0, x] - (3*Log[mu2/s]^3)/4 - Log[mu2/s]^4/8 + 
      G[0, 0, 0, x]*(9/2 + 3*Log[mu2/s]) + Log[mu2/s]^2*(-25/8 + zeta[2]/4) + 
      G[0, 0, x]*(-25/4 - (9*Log[mu2/s])/2 - (3*Log[mu2/s]^2)/2 + 
        zeta[2]/2) - (21*zeta[2])/4 + G[0, x]*(45/8 + (9*Log[mu2/s]^2)/4 + 
        Log[mu2/s]^3/2 + Log[mu2/s]*(25/4 - zeta[2]/2) + (9*zeta[2])/4 - 
        6*zeta[3]) + (15*zeta[3])/2 + Log[mu2/s]*(-45/8 - (9*zeta[2])/4 + 
        6*zeta[3]) + (83*zeta[4])/16)/x)/Nc^2 + 
  Nc*Nf*(863/216 - ((52*I)/27)*Pi + ((-4*I)*Pi*G[0, x] - 4*G[0, 0, x])/
     (1 - x) + (-20/3 - (4*I)*Pi)*G[0, 0, 0, x] + (4*I)*Pi*G[0, 1, 0, x] + 
    (20/3 + (4*I)*Pi)*G[1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
    4*G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 
    4*G[1, 1, 0, 0, x] + (13/6 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
    Log[mu2/s]^3/3 + Log[mu2/s]*(83/18 + ((20*I)/9)*Pi - (14*zeta[2])/3) + 
    G[1, 0, x]*(((20*I)/3)*Pi - 4*zeta[2]) + (17/18 - (8*I)*Pi)*zeta[2] + 
    G[0, 0, x]*(-4 - ((20*I)/3)*Pi + 4*zeta[2]) + 
    G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + (17/3 + (4*I)*Pi)*zeta[3] + 
    (-863/216 - ((56*I)/27)*Pi + ((4*I)/3)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + 
      (4*G[1, 0, 0, x])/3 + G[0, 0, x]*(1/9 - ((4*I)/3)*Pi + 
        (2*Log[mu2/s])/3) + (-13/6 - ((2*I)/3)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/3 + G[0, x]*(137/54 + ((20*I)/9)*Pi + 
        (19/9 + ((4*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 - (14*zeta[2])/3) + 
      (127*zeta[2])/18 + Log[mu2/s]*(-83/18 - ((20*I)/9)*Pi + 
        (14*zeta[2])/3) + (7*zeta[3])/3)/x + 
    G[0, x]*(-353/54 - ((55*I)/9)*Pi + (-19/9 - ((2*I)/3)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/3 + (10 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
    x*((8 + (12*I)*Pi)*G[0, 0, 0, x] - (12*I)*Pi*G[0, 1, 0, x] + 
      (-8 - (12*I)*Pi)*G[1, 0, 0, x] + (12*I)*Pi*G[1, 1, 0, x] + 
      12*G[0, 0, 0, 0, x] - 12*G[0, 1, 0, 0, x] - 12*G[1, 0, 0, 0, x] + 
      12*G[1, 1, 0, 0, x] + G[0, 0, x]*((8*I)*Pi - 12*zeta[2]) + 
      (-8 + (8*I)*Pi)*zeta[2] + G[1, 0, x]*((-8*I)*Pi + 12*zeta[2]) + 
      G[0, x]*((-8 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + 
      (-8 - (12*I)*Pi)*zeta[3] + G[1, x]*((-12*I)*Pi*zeta[2] + 12*zeta[3]) - 
      84*zeta[4]) + 28*zeta[4] + x^2*((-8*I)*Pi*G[0, 0, 0, x] + 
      (8*I)*Pi*G[0, 1, 0, x] + (8*I)*Pi*G[1, 0, 0, x] - 
      (8*I)*Pi*G[1, 1, 0, x] - 8*G[0, 0, 0, 0, x] + 8*G[0, 1, 0, 0, x] + 
      8*G[1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, x] + 8*G[0, 0, x]*zeta[2] - 
      8*G[1, 0, x]*zeta[2] + G[1, x]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + 
      (8*I)*Pi*zeta[3] + G[0, x]*((-8*I)*Pi*zeta[2] + 8*zeta[3]) + 
      56*zeta[4])) + (Nf*(-4085/648 + ((10*I)/3)*Pi + 
     ((6*I)*Pi*G[0, x] + 6*G[0, 0, x])/(1 - x) + (-8/3 + (4*I)*Pi)*
      G[0, 1, x] + (6 - (4*I)*Pi)*G[1, 1, x] + (8 + (8*I)*Pi)*G[0, 0, 0, x] + 
     4*G[0, 0, 1, x] + (4 - (8*I)*Pi)*G[0, 1, 0, x] + 
     (-8 - (8*I)*Pi)*G[1, 0, 0, x] - 4*G[1, 0, 1, x] + 
     (-4 + (8*I)*Pi)*G[1, 1, 0, x] + 8*G[0, 0, 0, 0, x] - 
     8*G[0, 1, 0, 0, x] - 8*G[1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, x] - 
     (19*Log[mu2/s]^2)/18 - Log[mu2/s]^3/9 + 
     G[0, 0, x]*(22/3 + (12*I)*Pi - 8*zeta[2]) + 
     Log[mu2/s]*(-209/54 - (2*zeta[2])/3) + (-119/18 + (4*I)*Pi)*zeta[2] + 
     G[1, 0, x]*(-8/3 - (12*I)*Pi + 8*zeta[2]) + 
     G[0, x]*(353/54 + ((61*I)/9)*Pi + (19/9 + ((2*I)/3)*Pi)*Log[mu2/s] + 
       Log[mu2/s]^2/3 + (-22 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
     (4085/648 + ((8*I)/3)*Pi - ((4*I)/3)*Pi*G[1, 0, x] + 
       (-2 + ((4*I)/3)*Pi)*G[1, 1, x] - (2*G[0, 0, 0, x])/3 - 
       (8*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 + 
       G[0, 0, x]*(19/9 + (2*Log[mu2/s])/3) + (19*Log[mu2/s]^2)/18 + 
       Log[mu2/s]^3/9 + G[1, x]*(8/3 - (2*I)*Pi - (4*zeta[2])/3) + 
       G[0, x]*(-209/54 - (19*Log[mu2/s])/9 - Log[mu2/s]^2/3 - 
         (2*zeta[2])/3) + Log[mu2/s]*(209/54 + (2*zeta[2])/3) + 
       (23/18 + ((16*I)/3)*Pi)*zeta[2] + zeta[3]/9)/x + 
     (-181/9 - (8*I)*Pi)*zeta[3] + G[1, x]*(2/3 + ((10*I)/3)*Pi + 
       (4 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
     x^2*((2 + ((4*I)/3)*Pi)*G[0, 1, x] + (-2 - ((4*I)/3)*Pi)*G[1, 1, x] + 
       (-8/3 + (16*I)*Pi)*G[0, 0, 0, x] + (4*G[0, 0, 1, x])/3 + 
       (4/3 - (16*I)*Pi)*G[0, 1, 0, x] + (8/3 - (16*I)*Pi)*G[1, 0, 0, x] - 
       (4*G[1, 0, 1, x])/3 + (-4/3 + (16*I)*Pi)*G[1, 1, 0, x] + 
       16*G[0, 0, 0, 0, x] - 16*G[0, 1, 0, 0, x] - 16*G[1, 0, 0, 0, x] + 
       16*G[1, 1, 0, 0, x] + G[0, 0, x]*(-2 - ((4*I)/3)*Pi - 16*zeta[2]) + 
       (-6 - (4*I)*Pi)*zeta[2] + G[1, 0, x]*(2 + ((4*I)/3)*Pi + 16*zeta[2]) + 
       G[0, x]*((-4/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
       (-4/3 - (16*I)*Pi)*zeta[3] + G[1, x]*((4/3 - (16*I)*Pi)*zeta[2] + 
         16*zeta[3]) - 112*zeta[4]) - 56*zeta[4] + 
     x*((2/3 - (4*I)*Pi)*G[0, 1, x] + (-2 + (4*I)*Pi)*G[1, 1, x] + 
       (-8 - (24*I)*Pi)*G[0, 0, 0, x] - 4*G[0, 0, 1, x] + 
       (-4 + (24*I)*Pi)*G[0, 1, 0, x] + (8 + (24*I)*Pi)*G[1, 0, 0, x] + 
       4*G[1, 0, 1, x] + (4 - (24*I)*Pi)*G[1, 1, 0, x] - 
       24*G[0, 0, 0, 0, x] + 24*G[0, 1, 0, 0, x] + 24*G[1, 0, 0, 0, x] - 
       24*G[1, 1, 0, 0, x] + G[1, 0, x]*(2/3 + (12*I)*Pi - 24*zeta[2]) + 
       (34/3 - (4*I)*Pi)*zeta[2] + G[0, 0, x]*(2/3 - (12*I)*Pi + 
         24*zeta[2]) + G[1, x]*(-10/3 - ((4*I)/3)*Pi + (-4 + (24*I)*Pi)*
          zeta[2] - 24*zeta[3]) + (20 + (24*I)*Pi)*zeta[3] + 
       G[0, x]*(10/3 + ((4*I)/3)*Pi + (20 - (24*I)*Pi)*zeta[2] + 
         24*zeta[3]) + 168*zeta[4])))/Nc + 
  Nc^2*(-30161/864 - ((134*I)/27)*Pi + ((10*I)*Pi*G[0, x] + 10*G[0, 0, x])/
     (1 - x) + (56/3 + (19*I)*Pi)*G[0, 0, 0, x] - (17*I)*Pi*G[0, 1, 0, x] + 
    (-56/3 - (18*I)*Pi)*G[1, 0, 0, x] + (16*I)*Pi*G[1, 1, 0, x] + 
    19*G[0, 0, 0, 0, x] - 17*G[0, 1, 0, 0, x] - 18*G[1, 0, 0, 0, x] + 
    16*G[1, 1, 0, 0, x] + (5/12 + (3*I)*Pi)*Log[mu2/s]^3 + 
    (9*Log[mu2/s]^4)/8 + G[0, 0, x]*(11 + ((65*I)/3)*Pi + 
      (3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 26*zeta[2]) + 
    Log[mu2/s]^2*(-199/24 - ((2*I)/3)*Pi - (81*zeta[2])/4) + 
    (92/9 + (26*I)*Pi)*zeta[2] + G[1, 0, x]*(((-56*I)/3)*Pi + 20*zeta[2]) + 
    G[0, x]*(5423/216 + ((673*I)/36)*Pi + (-23/12 - ((7*I)/2)*Pi)*
       Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + (-115/4 + ((47*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(277/36 - ((5*I)/6)*Pi + (35*zeta[2])/2) - 21*zeta[3]) + 
    (-35/3 - (12*I)*Pi)*zeta[3] + Log[mu2/s]*(-2165/72 - ((80*I)/9)*Pi + 
      (209/12 - (11*I)*Pi)*zeta[2] + 9*zeta[3]) + 
    G[1, x]*((-16*I)*Pi*zeta[2] + 16*zeta[3]) + 
    x^2*((20*I)*Pi*G[0, 0, 0, x] - (20*I)*Pi*G[0, 1, 0, x] - 
      (20*I)*Pi*G[1, 0, 0, x] + (20*I)*Pi*G[1, 1, 0, x] + 
      20*G[0, 0, 0, 0, x] - 20*G[0, 1, 0, 0, x] - 20*G[1, 0, 0, 0, x] + 
      20*G[1, 1, 0, 0, x] - 20*G[0, 0, x]*zeta[2] + 20*G[1, 0, x]*zeta[2] + 
      G[0, x]*((20*I)*Pi*zeta[2] - 20*zeta[3]) - (20*I)*Pi*zeta[3] + 
      G[1, x]*((-20*I)*Pi*zeta[2] + 20*zeta[3]) - 140*zeta[4]) + 
    (30377/864 + ((404*I)/27)*Pi + (-22/3 + (2*I)*Pi)*G[1, 0, 0, x] - 
      3*G[0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, x] + G[0, 0, 0, x]*
       (13/2 - (6*I)*Pi - 3*Log[mu2/s]) + (-5/12 - (3*I)*Pi)*Log[mu2/s]^3 - 
      (9*Log[mu2/s]^4)/8 + G[1, 0, x]*(((-22*I)/3)*Pi - 4*zeta[2]) - 
      (272*zeta[2])/9 + G[0, 0, x]*(-43/36 + ((4*I)/3)*Pi + 
        (-31/6 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (37*zeta[2])/2) + 
      Log[mu2/s]^2*(199/24 + ((2*I)/3)*Pi + (81*zeta[2])/4) + 
      Log[mu2/s]*(2165/72 + ((80*I)/9)*Pi + (-209/12 + (11*I)*Pi)*zeta[2] - 
        9*zeta[3]) + (-43/3 - (2*I)*Pi)*zeta[3] + 
      G[0, x]*(-3263/216 - ((80*I)/9)*Pi + (23/12 + (5*I)*Pi)*Log[mu2/s]^2 + 
        (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(-277/36 - ((4*I)/3)*Pi - 
          (59*zeta[2])/2) + (209/12 - (11*I)*Pi)*zeta[2] + 7*zeta[3]) - 
      (501*zeta[4])/16)/x - (1339*zeta[4])/16 + 
    x*(-1/4 + (-20 - (36*I)*Pi)*G[0, 0, 0, x] + (36*I)*Pi*G[0, 1, 0, x] + 
      (20 + (36*I)*Pi)*G[1, 0, 0, x] - (36*I)*Pi*G[1, 1, 0, x] - 
      36*G[0, 0, 0, 0, x] + 36*G[0, 1, 0, 0, x] + 36*G[1, 0, 0, 0, x] - 
      36*G[1, 1, 0, 0, x] + G[1, 0, x]*((20*I)*Pi - 36*zeta[2]) + 
      (20 - (20*I)*Pi)*zeta[2] + G[0, 0, x]*((-20*I)*Pi + 36*zeta[2]) + 
      G[1, x]*((36*I)*Pi*zeta[2] - 36*zeta[3]) + (20 + (36*I)*Pi)*zeta[3] + 
      G[0, x]*((20 - (36*I)*Pi)*zeta[2] + 36*zeta[3]) + 252*zeta[4])) + 
  e*(522191/3888 + ((481*I)/18)*Pi + (10 + (8*I)*Pi)*G[1, 1, 0, 0, x] - 
    14*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 1, x] + 
    40*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] + 6*G[0, 0, 1, 0, 0, x] - 
    26*G[0, 0, 1, 0, 1, x] - 26*G[0, 0, 1, 1, 0, x] - 
    36*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 0, 1, x] - 
    2*G[0, 1, 0, 1, 0, x] - 70*G[0, 1, 0, 1, 1, x] + 28*G[0, 1, 1, 0, 0, x] - 
    58*G[0, 1, 1, 0, 1, x] - 58*G[0, 1, 1, 1, 0, x] + 
    60*G[0, 1, 1, 1, 1, x] + 34*G[1, 0, 0, 0, 0, x] + 
    22*G[1, 0, 0, 0, 1, x] + 22*G[1, 0, 0, 1, 0, x] - 
    24*G[1, 0, 0, 1, 1, x] - 32*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 1, x] - 
    8*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 36*G[1, 1, 0, 0, 0, x] - 
    28*G[1, 1, 0, 0, 1, x] - 28*G[1, 1, 0, 1, 0, x] - 
    12*G[1, 1, 0, 1, 1, x] - 28*G[1, 1, 1, 0, 0, x] + 
    28*G[1, 1, 1, 0, 1, x] + 28*G[1, 1, 1, 1, 0, x] + 
    138*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-8 + (38*I)*Pi - 
      128*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-4/3 + (26*I)*Pi - 30*Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(2 - (4*I)*Pi - 28*Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(2 - (48*I)*Pi - 28*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(14 - (14*I)*Pi - 14*Log[mu2/s]) + 
    (-49/24 - ((5*I)/6)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/2 + 
    G[1, 0, 0, 1, x]*(20 + (4*I)*Pi + 6*Log[mu2/s]) + 
    G[1, 0, 1, 0, x]*(20 - (34*I)*Pi + 6*Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(-86 + (10*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(-47/3 + (38*I)*Pi + 12*Log[mu2/s]) + 
    G[1, 1, 0, 1, x]*(-4 - (18*I)*Pi + 22*Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(-4 + (22*I)*Pi + 22*Log[mu2/s]) + 
    G[0, 1, 1, 0, x]*(11 + (2*I)*Pi + 32*Log[mu2/s]) + 
    G[0, 1, 0, 1, x]*(11 - (40*I)*Pi + 32*Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(-58 + (20*I)*Pi + 36*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(87 - (10*I)*Pi + 52*Log[mu2/s]) + 
    ((3*I)*Pi*G[0, 1, x] + 3*G[0, 1, 1, x] - 6*G[1, 1, 1, x] + 
      G[1, 1, x]*(15/4 - (3*I)*Pi + 3*Log[mu2/s]) + 
      G[1, x]*(((15*I)/4)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]))/x^2 + 
    G[0, 0, 1, x]*(-16 + (85*I)*Pi + (-4 + (42*I)*Pi)*Log[mu2/s] + 
      9*Log[mu2/s]^2 - 71*zeta[2]) + G[1, 0, 0, x]*(307/18 + (16*I)*Pi + 
      (-8/3 - (2*I)*Pi)*Log[mu2/s] + 11*Log[mu2/s]^2 - 67*zeta[2]) + 
    G[0, 1, 0, x]*(-16 + (21*I)*Pi + (-4 + (36*I)*Pi)*Log[mu2/s] + 
      9*Log[mu2/s]^2 - 55*zeta[2]) + G[1, 0, 1, x]*
     (-31 - (66*I)*Pi + (-28 + (6*I)*Pi)*Log[mu2/s] - 18*Log[mu2/s]^2 - 
      10*zeta[2]) + Log[mu2/s]^3*(-379/54 - (3*I)*Pi + (16*zeta[2])/3) + 
    G[1, 1, 1, x]*(-36 + (30*I)*Pi + (42 - (52*I)*Pi)*Log[mu2/s] + 
      27*Log[mu2/s]^2 + 21*zeta[2]) + G[0, 0, 0, x]*
     (35/18 - (3*I)*Pi + (32/3 - (20*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 
      28*zeta[2]) + G[1, 1, 0, x]*(-31 - (22*I)*Pi + 
      (-28 - (14*I)*Pi)*Log[mu2/s] - 18*Log[mu2/s]^2 + 94*zeta[2]) + 
    G[0, 1, 1, x]*(103 - (61*I)*Pi + (14 + (4*I)*Pi)*Log[mu2/s] - 
      18*Log[mu2/s]^2 + 156*zeta[2]) + G[0, 0, x]*(-113/4 - ((577*I)/18)*Pi + 
      (-9 + I*Pi)*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
      Log[mu2/s]*(-18 - ((34*I)/3)*Pi - 18*zeta[2]) + 
      (-74/3 + (41*I)*Pi)*zeta[2] - 8*zeta[3]) + (-5917/54 - (54*I)*Pi)*
     zeta[3] + zeta[2]*(1187/108 + ((161*I)/18)*Pi + (47*zeta[3])/6) + 
    Log[mu2/s]^2*(97/108 - ((25*I)/2)*Pi + (65/4 + (28*I)*Pi)*zeta[2] + 
      8*zeta[3]) + G[1, 0, x]*(47/4 - ((197*I)/18)*Pi - 
      (13*I)*Pi*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + (269/3 + (127*I)*Pi)*
       zeta[2] + Log[mu2/s]*(3 - ((92*I)/3)*Pi + 84*zeta[2]) + 12*zeta[3]) + 
    G[1, 1, x]*(185/4 - (61*I)*Pi + (21*I)*Pi*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
      Log[mu2/s]*(6 + (14*I)*Pi - 100*zeta[2]) + (-46 - (25*I)*Pi)*zeta[2] + 
      20*zeta[3]) + G[0, 1, x]*(47/4 + (90*I)*Pi - (15*I)*Pi*Log[mu2/s]^2 - 
      2*Log[mu2/s]^3 + Log[mu2/s]*(3 + (10*I)*Pi - 24*zeta[2]) + 
      (-38 + (45*I)*Pi)*zeta[2] + 34*zeta[3]) + 
    G[0, x]*(-6955/162 - ((1483*I)/54)*Pi + (31/6 + ((8*I)/3)*Pi)*
       Log[mu2/s]^3 + (5*Log[mu2/s]^4)/3 + (1951/18 - ((127*I)/6)*Pi)*
       zeta[2] + Log[mu2/s]^2*(77/9 + ((13*I)/2)*Pi + zeta[2]) + 
      Log[mu2/s]*(-296/27 + ((19*I)/9)*Pi + (221/6 - (44*I)*Pi)*zeta[2] - 
        (28*zeta[3])/3) + (-12 - ((112*I)/3)*Pi)*zeta[3]) + 
    G[1, x]*(5/4 + (58*I)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
      (89 - (3*I)*Pi)*zeta[2] - 9*Log[mu2/s]^2*zeta[2] + 
      Log[mu2/s]*((9*I)*Pi + (30 - (72*I)*Pi)*zeta[2] - 34*zeta[3]) + 
      (-29 - (122*I)*Pi)*zeta[3] - 209*zeta[4]) + 
    Log[mu2/s]*(22163/324 - ((55*I)/6)*Pi + (407/9 + ((104*I)/3)*Pi)*
       zeta[2] + (-28 + ((86*I)/3)*Pi)*zeta[3] - (507*zeta[4])/4) + 
    ((8*I)*Pi*G[1, 0, x] + (-67/3 + (2*I)*Pi)*G[0, 0, 0, x] + 
      (3/2 + I*Pi)*G[0, 0, 1, x] + (3*G[0, 1, 0, x])/2 + 8*G[1, 0, 0, x] + 
      G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
      G[0, 0, x]*(935/36 - (11*I)*Pi + (59/6 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (7*zeta[2])/2) + G[0, 1, x]*
       (((3*I)/2)*Pi - 2*zeta[2]) - ((13*I)/2)*Pi*zeta[2] + 
      (13/2 + I*Pi)*zeta[3] + G[0, x]*(((935*I)/36)*Pi - 
        (I/2)*Pi*Log[mu2/s]^2 + (-179/6 + ((5*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((59*I)/6)*Pi + 6*zeta[2]) + zeta[3]) - 7*zeta[4])/
     (1 - x) + (-4517/24 + ((241*I)/4)*Pi)*zeta[4] + 
    (-514415/3888 + ((27*I)/4)*Pi + (24*I)*Pi*G[0, 0, 0, 1, x] + 
      (22*I)*Pi*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 1, x] + 
      (16*I)*Pi*G[1, 0, 1, 0, x] + 40*G[0, 0, 0, 0, 0, x] + 
      24*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 0, x] + 
      24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
      10*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 0, 1, 1, x] - 
      8*G[0, 1, 1, 0, 0, x] + 28*G[0, 1, 1, 0, 1, x] + 
      28*G[0, 1, 1, 1, 0, x] - 32*G[0, 1, 1, 1, 1, x] - 
      14*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, x] - 
      24*G[1, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 1, 1, x] + 
      12*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
      4*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
      38*G[1, 1, 0, 0, 0, x] + 28*G[1, 1, 0, 0, 1, x] + 
      28*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, 1, x] + 
      4*G[1, 1, 1, 0, 0, x] + 20*G[1, 1, 1, 0, 1, x] + 
      20*G[1, 1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 0, x]*(6 - (4*I)*Pi - 28*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(6 + (12*I)*Pi - 28*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*((-4*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*((-28*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-23 + (20*I)*Pi - 20*Log[mu2/s]) - 
      (24*I)*Pi*G[0, 0, 1, x]*Log[mu2/s] - 24*G[0, 0, 1, 1, x]*Log[mu2/s] - 
      24*G[0, 1, 0, 1, x]*Log[mu2/s] + (49/24 + ((5*I)/6)*Pi)*Log[mu2/s]^4 + 
      Log[mu2/s]^5/2 + G[0, 1, 0, 0, x]*(3 - (8*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(9 - (2*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(12 - (28*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(30 + (4*I)*Pi + 32*Log[mu2/s]) + 
      G[1, 1, 0, x]*((15*I)*Pi + (4*I)*Pi*Log[mu2/s] + 12*Log[mu2/s]^2 - 
        112*zeta[2]) + G[0, 1, 1, x]*(1/2 + 12*Log[mu2/s]^2 - 76*zeta[2]) + 
      G[1, 1, 1, x]*(-12 + (18*I)*Pi + (-18 + (4*I)*Pi)*Log[mu2/s] - 
        72*zeta[2]) + G[0, 0, 0, x]*(269/9 - (18*I)*Pi + 
        (5 - (20*I)*Pi)*Log[mu2/s] - 52*zeta[2]) + 
      Log[mu2/s]^3*(379/54 + (3*I)*Pi + (20*zeta[2])/3) + 
      G[1, 0, 1, x]*(12*Log[mu2/s]^2 + 16*zeta[2]) + 
      G[1, 0, 0, x]*(-8 + (9*I)*Pi + (-3 + (8*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 + 59*zeta[2]) + G[0, 1, 0, x]*
       ((3*I)*Pi - (22*I)*Pi*Log[mu2/s] + 80*zeta[2]) + 
      G[0, 1, x]*((I/2)*Pi + (12*I)*Pi*Log[mu2/s]^2 - (48*I)*Pi*zeta[2]) + 
      zeta[2]*(-3541/54 - (4*I)*Pi - (437*zeta[3])/6) + 
      Log[mu2/s]^2*(-97/108 + (12*I)*Pi + (-65/4 - (2*I)*Pi)*zeta[2] - 
        7*zeta[3]) + G[0, 0, x]*(-1825/54 + (24*I)*Pi + 
        (13/2 + (10*I)*Pi)*Log[mu2/s]^2 + (10*Log[mu2/s]^3)/3 + 
        (-53/2 - (4*I)*Pi)*zeta[2] + Log[mu2/s]*(-53/9 + (18*I)*Pi + 
          48*zeta[2]) - (14*zeta[3])/3) + (1907*zeta[3])/27 + 
      G[1, 0, x]*((-8*I)*Pi + (11*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((-3*I)*Pi - 80*zeta[2]) + (-27 - (101*I)*Pi)*zeta[2] + 
        10*zeta[3]) + G[1, 1, x]*(19/4 - (12*I)*Pi - 4*Log[mu2/s]^3 + 
        6*zeta[2] + Log[mu2/s]*((-18*I)*Pi + 76*zeta[2]) + 28*zeta[3]) + 
      Log[mu2/s]*(-21839/324 + (19*I)*Pi + (-488/9 - (3*I)*Pi)*zeta[2] + 
        (43/3 - ((14*I)/3)*Pi)*zeta[3] - (33*zeta[4])/4) + 
      (283/8 + ((5*I)/4)*Pi)*zeta[4] + G[0, x]*(21839/324 - (16*I)*Pi + 
        (-31/6 - ((10*I)/3)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/3 + 
        Log[mu2/s]^2*(-163/18 - (9*I)*Pi - 22*zeta[2]) + 
        (452/9 + (3*I)*Pi)*zeta[2] + (-43/3 + ((14*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(961/54 - (24*I)*Pi + (59/2 + (4*I)*Pi)*zeta[2] + 
          (28*zeta[3])/3) + (19*zeta[4])/2) + 
      G[1, x]*(27/4 + ((31*I)/4)*Pi - (4*I)*Pi*Log[mu2/s]^3 + 
        (47/2 + (3*I)*Pi)*zeta[2] + Log[mu2/s]*
         (3 + (36 + (48*I)*Pi)*zeta[2]) + (21 + (110*I)*Pi)*zeta[3] + 
        296*zeta[4]) - (121*zeta[5])/2)/x - (47*zeta[5])/2 + 
    x^2*((28 + (36*I)*Pi)*G[0, 0, 0, 1, x] + (28 + (10*I)*Pi)*
       G[0, 0, 1, 0, x] + (-11 - (24*I)*Pi)*G[0, 1, 0, 1, x] + 
      (-11 - (12*I)*Pi)*G[0, 1, 1, 0, x] + (-6 - (72*I)*Pi)*
       G[1, 0, 0, 1, x] + (-6 - (4*I)*Pi)*G[1, 0, 1, 0, x] + 
      (-6 + (60*I)*Pi)*G[1, 1, 0, 1, x] + (-6 + (6*I)*Pi)*G[1, 1, 1, 0, x] - 
      14*G[0, 0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, 1, x] + 
      10*G[0, 0, 1, 0, 0, x] - 60*G[0, 0, 1, 1, 1, x] + 
      16*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 0, 1, 1, x] - 
      12*G[0, 1, 1, 0, 0, x] + 48*G[0, 1, 1, 1, 1, x] + 
      8*G[1, 0, 0, 0, 0, x] - 72*G[1, 0, 0, 1, 1, x] - 
      4*G[1, 0, 1, 0, 0, x] + 96*G[1, 0, 1, 1, 1, x] - 
      10*G[1, 1, 0, 0, 0, x] + 60*G[1, 1, 0, 1, 1, x] + 
      6*G[1, 1, 1, 0, 0, x] - 84*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, x]*(-50 + (24*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-66 + (72*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(16 + (4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(10 + (12*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-8 - (6*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-23 - (10*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(29 - (36*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(82 - (60*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-34 + (43*I)*Pi + (-14 + (24*I)*Pi)*Log[mu2/s] - 
        60*zeta[2]) + G[1, 1, 1, x]*(-98 + (52*I)*Pi + 
        (-24 + (24*I)*Pi)*Log[mu2/s] - 12*zeta[2]) + 
      G[1, 1, 0, x]*(44 - (2*I)*Pi + (12 + (4*I)*Pi)*Log[mu2/s] - 
        10*zeta[2]) + G[0, 0, 0, x]*(-20 + (7*I)*Pi + 
        (2 + (4*I)*Pi)*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 1, 0, x]*(-34 - (15*I)*Pi + (-14 - (4*I)*Pi)*Log[mu2/s] + 
        4*zeta[2]) + G[1, 0, 0, x]*(10 + (10*I)*Pi - (4*I)*Pi*Log[mu2/s] + 
        8*zeta[2]) + G[1, 0, 1, x]*(44 - (60*I)*Pi + (12 - (24*I)*Pi)*
         Log[mu2/s] + 24*zeta[2]) + G[0, 1, 1, x]*(88 - (35*I)*Pi + 
        (26 - (24*I)*Pi)*Log[mu2/s] + 48*zeta[2]) + 
      G[0, 1, x]*(-67 + (43*I)*Pi + (16 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-11 + (12*I)*Pi + 24*zeta[2]) - 36*zeta[3]) + 
      G[1, 0, x]*(-67 + (43*I)*Pi + (-31 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-11 + (12*I)*Pi + 4*zeta[2]) - 8*zeta[3]) + 
      (-44 - (83*I)*Pi)*zeta[3] + zeta[2]*(201 - (129*I)*Pi + 10*zeta[3]) + 
      G[0, 0, x]*(67 - (43*I)*Pi + Log[mu2/s]*(11 - (12*I)*Pi - 4*zeta[2]) + 
        (4 - (10*I)*Pi)*zeta[2] + 14*zeta[3]) + 
      G[1, 1, x]*(67 - (43*I)*Pi + Log[mu2/s]*(11 - (12*I)*Pi - 24*zeta[2]) + 
        (-4 - (6*I)*Pi)*zeta[2] + 30*zeta[3]) + 
      Log[mu2/s]*((33 - (36*I)*Pi)*zeta[2] + (-14 - (28*I)*Pi)*zeta[3] - 
        94*zeta[4]) + (-53/2 - ((197*I)/2)*Pi)*zeta[4] + 
      G[0, x]*((24 + (32*I)*Pi)*zeta[2] + Log[mu2/s]*
         ((16 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + (7 + (10*I)*Pi)*zeta[3] + 
        (35*zeta[4])/2) + G[1, x]*((-54 + (19*I)*Pi)*zeta[2] + 
        (13 + (32*I)*Pi)*zeta[3] + Log[mu2/s]*((-10 - (4*I)*Pi)*zeta[2] + 
          4*zeta[3]) + (247*zeta[4])/2) + 36*zeta[5]) + 
    x*(-2 - I*Pi + (53 - (54*I)*Pi)*G[0, 0, 0, 0, x] + 
      (100 - (96*I)*Pi)*G[1, 0, 1, 1, x] - 54*G[0, 0, 0, 0, 1, x] - 
      54*G[0, 0, 0, 1, 0, x] - 18*G[0, 0, 0, 1, 1, x] - 
      6*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
      12*G[0, 0, 1, 1, 0, x] + 96*G[0, 0, 1, 1, 1, x] - 
      6*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 6*G[0, 1, 0, 1, 0, x] + 
      96*G[0, 1, 0, 1, 1, x] - 18*G[0, 1, 1, 0, 0, x] + 
      30*G[0, 1, 1, 0, 1, x] + 30*G[0, 1, 1, 1, 0, x] - 
      132*G[0, 1, 1, 1, 1, x] - 54*G[1, 0, 0, 0, 0, x] + 
      102*G[1, 0, 0, 1, 1, x] + 36*G[1, 0, 1, 0, 0, x] + 
      24*G[1, 0, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 0, x] - 
      120*G[1, 0, 1, 1, 1, x] - 12*G[1, 1, 0, 0, 0, x] + 
      24*G[1, 1, 0, 0, 1, x] + 24*G[1, 1, 0, 1, 0, x] - 
      60*G[1, 1, 0, 1, 1, x] + 18*G[1, 1, 1, 0, 0, x] - 
      6*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, x]*(-140 + (36*I)*Pi - 
        72*Log[mu2/s]) + G[1, 1, 1, 0, x]*(4 - (12*I)*Pi - 30*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(4 - (66*I)*Pi - 30*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-24 - (12*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-24 + (78*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-8 + (42*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-8 + (84*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-5 - 12*Log[mu2/s]) + G[0, 1, 0, 0, x]*
       (-9 + (12*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (-11 - (18*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       ((-36*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       ((42*I)*Pi + 36*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (172 - (66*I)*Pi + 36*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (-104 + (66*I)*Pi + 72*Log[mu2/s]) + G[0, 0, 0, x]*
       (-29/2 + (41*I)*Pi + (-12 + (36*I)*Pi)*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-333/2 + (132*I)*Pi + (-16 + (48*I)*Pi)*Log[mu2/s] + 
        18*Log[mu2/s]^2 - 174*zeta[2]) + G[1, 0, 1, x]*
       (-13 + (108*I)*Pi + (16 + (18*I)*Pi)*Log[mu2/s] + 18*Log[mu2/s]^2 - 
        60*zeta[2]) + G[1, 1, 0, x]*(-13 + (15*I)*Pi + 
        (16 - (6*I)*Pi)*Log[mu2/s] + 18*Log[mu2/s]^2 - 48*zeta[2]) + 
      G[1, 0, 0, x]*(-8 - (23*I)*Pi - 4*Log[mu2/s] - 9*Log[mu2/s]^2 - 
        21*zeta[2]) + G[1, 1, 1, x]*(152 - (100*I)*Pi - 
        (12*I)*Pi*Log[mu2/s] - 27*Log[mu2/s]^2 - 9*zeta[2]) - 
      (27*I)*Pi*Log[mu2/s]^2*zeta[2] + G[0, 1, 0, x]*(63/2 - (33*I)*Pi - 
        (30*I)*Pi*Log[mu2/s] - 9*Log[mu2/s]^2 + 51*zeta[2]) + 
      G[0, 0, 1, x]*(63/2 - (140*I)*Pi - (54*I)*Pi*Log[mu2/s] - 
        9*Log[mu2/s]^2 + 135*zeta[2]) + G[0, 0, x]*(33/4 + (21*I)*Pi + 
        (4 - (12*I)*Pi)*Log[mu2/s] - (9*I)*Pi*Log[mu2/s]^2 + 
        (27 - (63*I)*Pi)*zeta[2]) + zeta[2]*(-697/4 + (68*I)*Pi - 
        204*zeta[3]) + G[1, 1, x]*(-487/4 + (119*I)*Pi - 
        (9*I)*Pi*Log[mu2/s]^2 + (44 + (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-20 + (16*I)*Pi + 120*zeta[2]) - 54*zeta[3]) + 
      G[0, 1, x]*(227/4 - (127*I)*Pi + (9*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(8 - (16*I)*Pi - 30*zeta[2]) + (16 - (39*I)*Pi)*zeta[2] - 
        24*zeta[3]) + (173/2 + (59*I)*Pi)*zeta[3] + 
      G[1, 0, x]*(227/4 - (13*I)*Pi + (9*I)*Pi*Log[mu2/s]^2 + 
        (7 - (81*I)*Pi)*zeta[2] + Log[mu2/s]*(8 + (12*I)*Pi + 18*zeta[2]) + 
        24*zeta[3]) + G[0, x]*(8 + (68*I)*Pi + (-95 + (53*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(3 + (12*I)*Pi + (-12 + (66*I)*Pi)*zeta[2]) + 
        (11 + (96*I)*Pi)*zeta[3]) + (293/2 - (120*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(-1 + (-18 - (28*I)*Pi)*zeta[2] + (12 - (6*I)*Pi)*zeta[3] + 
        6*zeta[4]) + G[1, x]*(-8 - (68*I)*Pi + (-103/2 + (5*I)*Pi)*zeta[2] - 
        27*Log[mu2/s]^2*zeta[2] + (19 + (12*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-3 - (12*I)*Pi + (-56 + (42*I)*Pi)*zeta[2] + 
          18*zeta[3]) + 45*zeta[4]) + 66*zeta[5]) + 
    (2221/64 - ((139*I)/8)*Pi + 12*G[1, 1, 1, x] + 
      (3 - (6*I)*Pi)*G[0, 1, 0, 1, x] + (3 + (17*I)*Pi)*G[0, 1, 1, 0, x] - 
      12*G[0, 1, 1, 1, x] + (5*I)*Pi*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 
      (6*I)*Pi*G[1, 1, 1, 0, x] + 6*G[0, 0, 0, 0, 0, x] + 
      10*G[0, 0, 0, 0, 1, x] + 10*G[0, 0, 0, 1, 0, x] + 
      2*G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 0, x] + 
      2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
      20*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 1, 1, x] + 
      17*G[0, 1, 1, 0, 0, x] - 10*G[1, 0, 0, 0, 0, x] - 
      2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 
      5*G[1, 0, 1, 0, 0, x] + 10*G[1, 1, 0, 0, 0, x] - 
      6*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*(-4 + (10*I)*Pi - 
        6*Log[mu2/s]) + G[1, 1, 0, 0, x]*(19 + (6*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(6 + (8*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(6 - (14*I)*Pi - 4*Log[mu2/s]) + (5*Log[mu2/s]^4)/8 + 
      Log[mu2/s]^5/12 + G[0, 0, 1, 1, x]*(9 - (2*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-33/2 - (5*I)*Pi + 7*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-15/2 - (13*I)*Pi + 7*Log[mu2/s]) + 
      ((3*I)*Pi*G[0, 1, x] + 3*G[0, 1, 1, x] - 6*G[1, 1, 1, x] + 
        G[1, 1, x]*(15/4 - (3*I)*Pi + 3*Log[mu2/s]) + 
        G[1, x]*(((15*I)/4)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]))/x^2 + 
      G[0, 1, 0, x]*(-13 - ((21*I)/2)*Pi + (-6 + (7*I)*Pi)*Log[mu2/s] - 
        21*zeta[2]) + G[0, 0, 1, x]*(-13 + (9*I)*Pi - 6*Log[mu2/s] - 
        16*zeta[2]) + G[1, 0, 0, x]*(47/4 - (10*I)*Pi + 
        (13/2 + (6*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (19*zeta[2])/2) + 
      Log[mu2/s]^3*(91/24 - zeta[2]/3) + G[1, 0, 1, x]*
       (-5 - (6*I)*Pi + 2*zeta[2]) + G[0, 1, 1, x]*(9 - (3*I)*Pi + 
        6*Log[mu2/s] + 2*zeta[2]) + G[0, 0, 0, x]*(-11/4 + ((3*I)/2)*Pi + 
        (-1/2 - (9*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[1, 1, 0, x]*(-5 + (19*I)*Pi - (4*I)*Pi*Log[mu2/s] + 10*zeta[2]) + 
      G[0, 0, x]*(87/4 - ((11*I)/4)*Pi + (9/2 + ((7*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3 + Log[mu2/s]*(13 + ((5*I)/2)*Pi - 7*zeta[2]) + 
        (-33/2 + ((11*I)/2)*Pi)*zeta[2] - 23*zeta[3]) + 
      Log[mu2/s]^2*(101/8 + (I/4)*Pi + (3/2 + (I/2)*Pi)*zeta[2] - 
        (23*zeta[3])/3) + G[1, 1, x]*(-87/4 + I*Pi - 6*Log[mu2/s] + 
        (6*I)*Pi*zeta[2] - 6*zeta[3]) + (-829/12 - (24*I)*Pi)*zeta[3] + 
      G[1, 0, x]*(47/4 + ((39*I)/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(3 + ((13*I)/2)*Pi - 4*zeta[2]) + (-28 - ((11*I)/2)*Pi)*
         zeta[2] + 4*zeta[3]) + zeta[2]*(-271/16 - (9*I)*Pi + 
        (50*zeta[3])/3) + G[0, 1, x]*(47/4 - I*Pi + (-12 - (19*I)*Pi)*
         zeta[2] + Log[mu2/s]*(3 + 4*zeta[2]) + 29*zeta[3]) + 
      G[1, x]*(5/4 - (10*I)*Pi + (41 - (22*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-3*I)*Pi + (6 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
        (28 + (2*I)*Pi)*zeta[3] - 13*zeta[4]) + (663/16 + ((89*I)/4)*Pi)*
       zeta[4] + ((-4*I)*Pi*G[1, 0, x] + (-3/2 - (5*I)*Pi)*G[0, 0, 1, x] + 
        (-3/2 - (I/2)*Pi)*G[0, 1, 0, x] - 4*G[1, 0, 0, x] + 
        G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - 
        6*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/2 + G[0, 0, 0, x]*
         (35/4 + (I/2)*Pi - (3*Log[mu2/s])/2) + G[0, 0, x]*
         (-69/8 + (4*I)*Pi + (-13/4 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + 
          (3*zeta[2])/4) + ((5*I)/2)*Pi*zeta[2] + 
        G[0, 1, x]*(((-3*I)/2)*Pi + 4*zeta[2]) + (-5/2 - (4*I)*Pi)*zeta[3] + 
        G[0, x]*(((-69*I)/8)*Pi - ((13*I)/4)*Pi*Log[mu2/s] + 
          (I/4)*Pi*Log[mu2/s]^2 + (27/2 + ((3*I)/4)*Pi)*zeta[2] + 
          2*zeta[3]) + 8*zeta[4])/(1 - x) + 
      G[0, x]*(-753/16 + (2*I)*Pi + (-5/2 - ((2*I)/3)*Pi)*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/12 + (329/8 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-89/8 - (3*I)*Pi + (5*zeta[2])/2) + 
        (-12 - ((35*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-63/2 - ((25*I)/4)*Pi + 
          (43/2 - (8*I)*Pi)*zeta[2] + (34*zeta[3])/3) + (81*zeta[4])/8) + 
      Log[mu2/s]*(455/16 - ((25*I)/4)*Pi + (-45/8 - ((13*I)/2)*Pi)*zeta[2] - 
        18*zeta[3] + (325*zeta[4])/8) + 
      x*(-1 - (I/2)*Pi + (8 + (8*I)*Pi)*G[1, 0, 1, x] + 
        (8 - (7*I)*Pi)*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
        31*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] - 
        4*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
        4*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] - 5*G[1, 0, 0, 0, x] + 
        8*G[1, 0, 1, 1, x] - 7*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
         (-69/2 + (3*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, x]*
         (-49/2 + (4*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 0, x]*
         (6 - I*Pi + 4*Log[mu2/s]) + G[1, 1, x]*(45/4 + (4*I)*Pi + 
          4*Log[mu2/s]) + G[0, 1, 0, x]*(45/2 + (5*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 0, 1, x]*(45/2 - (12*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 0, x]*(-45/4 + (10*I)*Pi + (-4 + (4*I)*Pi)*Log[mu2/s] - 
          3*zeta[2]) + (199/4 - (3*I)*Pi)*zeta[2] + 
        G[0, 1, x]*(-45/4 - (6*I)*Pi - 4*Log[mu2/s] + 24*zeta[2]) + 
        G[0, 0, x]*(45/4 - (8*I)*Pi + (4 - (4*I)*Pi)*Log[mu2/s] + 
          37*zeta[2]) + G[1, x]*(-8 - (3*I)*Pi + Log[mu2/s]*
           (-3 - 8*zeta[2]) + (-77/2 + (11*I)*Pi)*zeta[2] - 19*zeta[3]) + 
        (87/2 + (21*I)*Pi)*zeta[3] + G[0, x]*(8 + (3*I)*Pi + 
          Log[mu2/s]*(3 - 12*zeta[2]) + (-48 - I*Pi)*zeta[2] + 9*zeta[3]) + 
        Log[mu2/s]*(-1/2 + (18 - (4*I)*Pi)*zeta[2] + 12*zeta[3]) + 
        (155*zeta[4])/2) - 8*zeta[5] + (-2157/64 + ((27*I)/4)*Pi + 
        (I/2)*Pi*G[0, 1, x] + (19*G[1, 1, x])/4 + G[0, 1, 1, x]/2 + 
        10*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, x]*(-15 - 10*Log[mu2/s]) - 
        (5*Log[mu2/s]^4)/8 - Log[mu2/s]^5/12 + G[0, 0, 0, x]*
         (91/4 + 15*Log[mu2/s] + 5*Log[mu2/s]^2 - 2*zeta[2]) + 
        G[1, x]*(27/4 + ((31*I)/4)*Pi + 3*Log[mu2/s] - zeta[2]/2) + 
        Log[mu2/s]^3*(-91/24 + zeta[2]/3) + 
        zeta[2]*(-469/16 - (49*zeta[3])/6) + (166*zeta[3])/3 + 
        Log[mu2/s]^2*(-101/8 - (3*zeta[2])/2 + (43*zeta[3])/6) + 
        G[0, 0, x]*(-101/4 - (15*Log[mu2/s]^2)/2 - (5*Log[mu2/s]^3)/3 - 
          3*zeta[2] + Log[mu2/s]*(-91/4 + 2*zeta[2]) + (43*zeta[3])/3) + 
        G[0, x]*(447/16 + (5*Log[mu2/s]^3)/2 + (5*Log[mu2/s]^4)/12 + 
          Log[mu2/s]^2*(91/8 - zeta[2]) + (75*zeta[2])/8 + 
          Log[mu2/s]*(101/4 + 3*zeta[2] - (43*zeta[3])/3) - (37*zeta[3])/2 - 
          (83*zeta[4])/8) + (201*zeta[4])/16 + Log[mu2/s]*
         (-447/16 + (3*I)*Pi - (75*zeta[2])/8 + (37*zeta[3])/2 + 
          (83*zeta[4])/8) + 3*zeta[5])/x + 
      x^2*((-3 - (2*I)*Pi)*G[1, 0, 1, x] + 2*G[1, 1, 1, x] + 
        4*G[0, 0, 0, 1, x] + (4 + (10*I)*Pi)*G[0, 0, 1, 0, x] + 
        G[0, 0, 1, 1, x] + G[0, 1, 0, 1, x] + (1 - (12*I)*Pi)*
         G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, 0, x] - 
        2*G[1, 0, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, 0, x] - 
        14*G[0, 0, 0, 0, 0, x] + 10*G[0, 0, 1, 0, 0, x] + 
        16*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 1, 0, 0, x] + 
        8*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 1, 0, 0, x] - 
        10*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 1, 0, 0, x] + 
        G[1, 0, 0, 0, x]*(-4 + (4*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-4 + (12*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 1, x]*(-5 + (3*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 1, x]*(6 - I*Pi + 2*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (6 - (6*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (-3 - (10*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, x]*
         (-3 + (6*I)*Pi + (4*I)*Pi*Log[mu2/s] - 10*zeta[2]) + 
        G[0, 0, 0, x]*(4 + (3*I)*Pi + (2 + (4*I)*Pi)*Log[mu2/s] - 
          2*zeta[2]) + G[0, 1, 0, x]*(-5 - (5*I)*Pi + (-2 - (4*I)*Pi)*
           Log[mu2/s] + 4*zeta[2]) + G[1, 0, 0, x]*(4 - (4*I)*Pi - 
          (4*I)*Pi*Log[mu2/s] + 8*zeta[2]) + G[0, 1, x]*
         (-2 + (2*I)*Pi + Log[mu2/s] + (-6 + (12*I)*Pi)*zeta[2] - 
          12*zeta[3]) + G[1, 0, x]*(-2 + (2*I)*Pi + (1 + (4*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(1 + 4*zeta[2]) - 8*zeta[3]) + (-9 - (9*I)*Pi)*zeta[3] + 
        G[1, 1, x]*(2 - (2*I)*Pi - Log[mu2/s] - (6*I)*Pi*zeta[2] + 
          6*zeta[3]) + zeta[2]*(6 - (6*I)*Pi + 10*zeta[3]) + 
        G[0, 0, x]*(2 - (2*I)*Pi + Log[mu2/s]*(-1 - 4*zeta[2]) + 
          (-10 - (10*I)*Pi)*zeta[2] + 14*zeta[3]) + 
        Log[mu2/s]*(-3*zeta[2] + (-2 - (4*I)*Pi)*zeta[3] - 28*zeta[4]) + 
        (-65/2 - ((17*I)/2)*Pi)*zeta[4] + G[0, x]*((13 + (4*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((4 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
          (-7 + (10*I)*Pi)*zeta[3] + (35*zeta[4])/2) + 
        G[1, x]*((11 - (7*I)*Pi)*zeta[2] + (9 - (4*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((2 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + (49*zeta[4])/2) + 
        12*zeta[5]))/Nc^2 + Nc*Nf*(14063/1296 - ((3511*I)/162)*Pi - 
      (20*I)*Pi*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 1, 1, 0, x] + 
      (8*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
      28*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 1, 0, 0, x] - 
      32*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 1, 0, 0, x] - 
      16*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 1, 0, 0, x] + 
      20*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 
      G[1, 1, 0, 0, x]*(26 + (12*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(92/3 + (20*I)*Pi - 8*Log[mu2/s]) + 
      (29/18 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
      G[1, 0, 0, 0, x]*(-116/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-18 - (24*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 0, x]*(16 - (26*I)*Pi + (38/3 + (8*I)*Pi)*Log[mu2/s] - 
        16*zeta[2]) + G[0, 1, 0, x]*((-18*I)*Pi + (8*I)*Pi*Log[mu2/s] - 
        8*zeta[2]) + Log[mu2/s]^2*(101/18 + ((20*I)/9)*Pi - (43*zeta[2])/6) + 
      G[0, 0, 0, x]*(-8 + (18*I)*Pi + (-38/3 - (8*I)*Pi)*Log[mu2/s] + 
        4*zeta[2]) + G[1, 1, 0, x]*((26*I)*Pi - (8*I)*Pi*Log[mu2/s] + 
        20*zeta[2]) + G[0, 0, x]*(-17 - (16*I)*Pi + (50/3 + (20*I)*Pi)*
         zeta[2] + Log[mu2/s]*(-8 - ((38*I)/3)*Pi + 8*zeta[2]) - 
        28*zeta[3]) + zeta[2]*(5729/108 - ((194*I)/9)*Pi - 20*zeta[3]) + 
      G[1, 1, x]*((12*I)*Pi*zeta[2] - 12*zeta[3]) + 
      ((-8*I)*Pi*G[1, 0, x] + (49*G[0, 0, 0, x])/3 - 8*G[1, 0, 0, x] + 
        G[0, 0, x]*(-319/18 + (8*I)*Pi - (25*Log[mu2/s])/3) + 
        (8*I)*Pi*zeta[2] + G[0, x]*(((-319*I)/18)*Pi - ((25*I)/3)*Pi*
           Log[mu2/s] + (76*zeta[2])/3) - 8*zeta[3])/(1 - x) + 
      (-157/9 - (26*I)*Pi)*zeta[3] + G[1, 0, x]*((16*I)*Pi + 
        Log[mu2/s]*(((38*I)/3)*Pi - 8*zeta[2]) + (-74/3 - (8*I)*Pi)*zeta[2] + 
        16*zeta[3]) + G[0, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
      G[1, x]*((-26*I)*Pi*zeta[2] + Log[mu2/s]*((8*I)*Pi*zeta[2] - 
          8*zeta[3]) + (26 + (8*I)*Pi)*zeta[3] - 49*zeta[4]) + 
      G[0, x]*(-10907/324 - ((875*I)/27)*Pi + (-47/18 - I*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/3 + (955/18 + ((61*I)/3)*Pi)*zeta[2] + 
        (-32 - (20*I)*Pi)*zeta[3] + Log[mu2/s]*(-416/27 - ((119*I)/9)*Pi + 
          (67/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) - 35*zeta[4]) + 
      (653/12 + (17*I)*Pi)*zeta[4] + (-14063/1296 - ((328*I)/81)*Pi - 
        (4*I)*Pi*G[0, 1, 0, x] + ((4*I)/3)*Pi*G[1, 1, 0, x] + 
        10*G[0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, x] - (16*G[1, 0, 0, 0, x])/3 + 
        (4*G[1, 1, 0, 0, x])/3 + G[0, 0, 0, x]*(-11/3 + (4*I)*Pi - 
          6*Log[mu2/s]) + (-29/18 - ((2*I)/3)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/4 + G[1, 0, 0, x]*(40/9 - ((4*I)/3)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, x]*(((40*I)/9)*Pi + (4*I)*Pi*Log[mu2/s] - (44*zeta[2])/3) + 
        (1255/108 + ((10*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-101/18 - ((20*I)/9)*Pi + (43*zeta[2])/6) + 
        G[0, 0, x]*(-79/27 - ((40*I)/9)*Pi + (-7/9 - (4*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + 13*zeta[2]) + (197/9 + (12*I)*Pi)*zeta[3] + 
        G[0, x]*(2573/324 + ((112*I)/27)*Pi + (47/18 + (2*I)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3/3 + Log[mu2/s]*
           (191/27 + ((40*I)/9)*Pi - (41*zeta[2])/3) + (-27/2 - ((2*I)/3)*Pi)*
           zeta[2] + (4*zeta[3])/3) + G[1, x]*(((-4*I)/3)*Pi*zeta[2] + 
          (4*zeta[3])/3) + Log[mu2/s]*(-1295/108 - ((112*I)/27)*Pi + 
          (263/18 + ((2*I)/3)*Pi)*zeta[2] + (32*zeta[3])/3) + 
        (235*zeta[4])/12)/x + Log[mu2/s]*(1295/108 - ((113*I)/27)*Pi + 
        (25/18 - ((52*I)/3)*Pi)*zeta[2] + (6 + (8*I)*Pi)*zeta[3] + 
        56*zeta[4]) + x^2*((-40*I)*Pi*G[0, 0, 1, 0, x] + 
        (48*I)*Pi*G[0, 1, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 0, x] - 
        (24*I)*Pi*G[1, 1, 1, 0, x] + 56*G[0, 0, 0, 0, 0, x] - 
        40*G[0, 0, 1, 0, 0, x] - 64*G[0, 1, 0, 0, 0, x] + 
        48*G[0, 1, 1, 0, 0, x] - 32*G[1, 0, 0, 0, 0, x] + 
        16*G[1, 0, 1, 0, 0, x] + 40*G[1, 1, 0, 0, 0, x] - 
        24*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(2/3 + (24*I)*Pi - 
          16*Log[mu2/s]) + G[0, 0, 0, 0, x]*(2/3 + (40*I)*Pi - 
          16*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-2/3 - (16*I)*Pi + 
          16*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-2/3 - (48*I)*Pi + 
          16*Log[mu2/s]) + G[1, 0, 0, x]*(((-2*I)/3)*Pi + 
          (16*I)*Pi*Log[mu2/s] - 32*zeta[2]) + G[0, 1, 0, x]*
         (((-2*I)/3)*Pi + (16*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
        G[0, 0, 0, x]*(((2*I)/3)*Pi - (16*I)*Pi*Log[mu2/s] + 8*zeta[2]) + 
        G[1, 1, 0, x]*(((2*I)/3)*Pi - (16*I)*Pi*Log[mu2/s] + 40*zeta[2]) + 
        G[0, 0, x]*((-2/3 + (40*I)*Pi)*zeta[2] + 16*Log[mu2/s]*zeta[2] - 
          56*zeta[3]) + G[1, 1, x]*((24*I)*Pi*zeta[2] - 24*zeta[3]) - 
        ((2*I)/3)*Pi*zeta[3] - 40*zeta[2]*zeta[3] + 
        G[1, 0, x]*((2/3 - (16*I)*Pi)*zeta[2] - 16*Log[mu2/s]*zeta[2] + 
          32*zeta[3]) + G[0, 1, x]*((-48*I)*Pi*zeta[2] + 48*zeta[3]) + 
        G[1, x]*(((-2*I)/3)*Pi*zeta[2] + Log[mu2/s]*((16*I)*Pi*zeta[2] - 
            16*zeta[3]) + (2/3 + (16*I)*Pi)*zeta[3] - 98*zeta[4]) + 
        G[0, x]*(((2*I)/3)*Pi*zeta[2] + (-2/3 - (40*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-16*I)*Pi*zeta[2] + 16*zeta[3]) - 70*zeta[4]) + 
        (-14/3 + (34*I)*Pi)*zeta[4] + Log[mu2/s]*((16*I)*Pi*zeta[3] + 
          112*zeta[4]) - 48*zeta[5]) - 24*zeta[5] + 
      x*((60*I)*Pi*G[0, 0, 1, 0, x] - (72*I)*Pi*G[0, 1, 1, 0, x] - 
        (24*I)*Pi*G[1, 0, 1, 0, x] + (36*I)*Pi*G[1, 1, 1, 0, x] - 
        84*G[0, 0, 0, 0, 0, x] + 60*G[0, 0, 1, 0, 0, x] + 
        96*G[0, 1, 0, 0, 0, x] - 72*G[0, 1, 1, 0, 0, x] + 
        48*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 1, 0, 0, x] - 
        60*G[1, 1, 0, 0, 0, x] + 36*G[1, 1, 1, 0, 0, x] + 
        G[1, 0, 0, 0, x]*(44 + (24*I)*Pi - 24*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(20 + (72*I)*Pi - 24*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-28 - (36*I)*Pi + 24*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-36 - (60*I)*Pi + 24*Log[mu2/s]) + 
        G[1, 1, 0, x]*((-28*I)*Pi + (24*I)*Pi*Log[mu2/s] - 60*zeta[2]) + 
        G[0, 0, 0, x]*(94/3 - (20*I)*Pi + (16 + (24*I)*Pi)*Log[mu2/s] - 
          12*zeta[2]) + G[0, 1, 0, x]*((20*I)*Pi - (24*I)*Pi*Log[mu2/s] + 
          24*zeta[2]) + G[1, 0, 0, x]*(-94/3 + (28*I)*Pi + 
          (-16 - (24*I)*Pi)*Log[mu2/s] + 48*zeta[2]) + 
        G[0, 1, x]*((72*I)*Pi*zeta[2] - 72*zeta[3]) + 
        G[1, 0, x]*(((-94*I)/3)*Pi + (36 + (24*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((-16*I)*Pi + 24*zeta[2]) - 48*zeta[3]) + 
        (-46/3 + (20*I)*Pi)*zeta[3] + G[1, 1, x]*((-36*I)*Pi*zeta[2] + 
          36*zeta[3]) + zeta[2]*(-118/3 + ((94*I)/3)*Pi + 60*zeta[3]) + 
        G[0, 0, x]*(((94*I)/3)*Pi + Log[mu2/s]*((16*I)*Pi - 24*zeta[2]) + 
          (-28 - (60*I)*Pi)*zeta[2] + 84*zeta[3]) + 
        Log[mu2/s]*((-16 + (16*I)*Pi)*zeta[2] + (-16 - (24*I)*Pi)*zeta[3] - 
          168*zeta[4]) + (-70 - (51*I)*Pi)*zeta[4] + 
        G[0, x]*((-46/3 - (20*I)*Pi)*zeta[2] + Log[mu2/s]*
           ((-16 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (36 + (60*I)*Pi)*
           zeta[3] + 105*zeta[4]) + G[1, x]*((28*I)*Pi*zeta[2] + 
          (-28 - (24*I)*Pi)*zeta[3] + Log[mu2/s]*((-24*I)*Pi*zeta[2] + 
            24*zeta[3]) + 147*zeta[4]) + 72*zeta[5])) + 
    (Nf*(-108653/3888 + ((133*I)/6)*Pi + ((-5*I)*Pi*G[1, x] - 5*G[1, 1, x])/
        x^2 + (-16/3 - (4*I)*Pi)*G[0, 1, 1, x] + (-24 + (16*I)*Pi)*
        G[1, 1, 1, x] + (40*I)*Pi*G[0, 0, 1, 0, x] - 4*G[0, 1, 0, 1, x] + 
       (-4 - (48*I)*Pi)*G[0, 1, 1, 0, x] - 12*G[1, 0, 0, 1, x] + 
       (-12 - (16*I)*Pi)*G[1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, x] + 
       (16 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 56*G[0, 0, 0, 0, 0, x] + 
       40*G[0, 0, 1, 0, 0, x] + 64*G[0, 1, 0, 0, 0, x] - 
       48*G[0, 1, 1, 0, 0, x] + 32*G[1, 0, 0, 0, 0, x] - 
       16*G[1, 0, 1, 0, 0, x] - 40*G[1, 1, 0, 0, 0, x] + 
       24*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(262/3 + (16*I)*Pi - 
         16*Log[mu2/s]) + G[0, 1, 0, 0, x]*(24 + (48*I)*Pi - 16*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-34/3 - (20*I)*Pi - 8*Log[mu2/s]) - 
       (47*Log[mu2/s]^3)/54 - Log[mu2/s]^4/12 + G[0, 0, 1, x]*
        (112/3 + (8*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 0, 0, x]*
        (-64 - (24*I)*Pi + 16*Log[mu2/s]) + G[0, 0, 0, 0, x]*
        (-142/3 - (40*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, x]*
        (-34/3 - (56*I)*Pi + (-8 + (16*I)*Pi)*Log[mu2/s] - 40*zeta[2]) + 
       G[0, 0, 0, x]*(-139/9 - (32*I)*Pi + (46/3 + (16*I)*Pi)*Log[mu2/s] - 
         8*zeta[2]) + Log[mu2/s]^2*(-281/54 - zeta[2]/2) + 
       G[0, 1, 0, x]*(112/3 + (28*I)*Pi + (8 - (16*I)*Pi)*Log[mu2/s] + 
         16*zeta[2]) + G[1, 0, 0, x]*(-209/9 + (60*I)*Pi + 
         (-46/3 - (16*I)*Pi)*Log[mu2/s] + 32*zeta[2]) + 
       G[0, 1, x]*(-64/9 + ((80*I)/3)*Pi + (-16/3 + (8*I)*Pi)*Log[mu2/s] + 
         (-12 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
       G[1, 0, x]*(-64/9 - ((359*I)/9)*Pi + (196/3 + (16*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-16/3 - ((70*I)/3)*Pi + 16*zeta[2]) - 32*zeta[3]) + 
       (-436/27 + (4*I)*Pi)*zeta[3] + G[1, 1, x]*(106/3 - ((70*I)/3)*Pi + 
         (12 - (8*I)*Pi)*Log[mu2/s] - (24*I)*Pi*zeta[2] + 24*zeta[3]) + 
       zeta[2]*(-5849/108 + ((89*I)/9)*Pi + 40*zeta[3]) + 
       G[0, 0, x]*(170/9 + ((329*I)/9)*Pi + Log[mu2/s]*
          (44/3 + ((70*I)/3)*Pi - 16*zeta[2]) + (-112/3 - (40*I)*Pi)*
          zeta[2] + 56*zeta[3]) + Log[mu2/s]*(-5813/324 + ((19*I)/3)*Pi + 
         (-229/18 + ((22*I)/3)*Pi)*zeta[2] + (-38 - (16*I)*Pi)*zeta[3] - 
         112*zeta[4]) + ((12*I)*Pi*G[1, 0, x] - (67*G[0, 0, 0, x])/3 - 
         (2*G[0, 0, 1, x])/3 - (2*G[0, 1, 0, x])/3 + 12*G[1, 0, 0, x] - 
         8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
         8*G[0, 0, 1, 1, x] + G[0, 0, x]*(449/18 - ((34*I)/3)*Pi + 
           (35*Log[mu2/s])/3 - 16*zeta[2]) + G[0, 1, x]*(((-2*I)/3)*Pi - 
           8*zeta[2]) - ((38*I)/3)*Pi*zeta[2] + (38*zeta[3])/3 + 
         G[0, x]*(((449*I)/18)*Pi + ((35*I)/3)*Pi*Log[mu2/s] - 34*zeta[2] + 
           8*zeta[3]) - 34*zeta[4])/(1 - x) + 
       (108653/3888 + ((139*I)/9)*Pi + ((8*I)/3)*Pi*G[0, 1, 0, x] + 
         (-8 - ((8*I)/3)*Pi)*G[0, 1, 1, x] + (8 - ((16*I)/3)*Pi)*
          G[1, 1, 1, x] + 2*G[0, 0, 0, 0, x] + (16*G[0, 1, 0, 0, x])/3 - 
         (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 - 
         8*G[1, 0, 0, 0, x] + (20*G[1, 0, 0, 1, x])/3 + (20*G[1, 0, 1, 0, x])/
          3 - (4*G[1, 0, 1, 1, x])/3 + (20*G[1, 1, 0, 0, x])/3 - 
         (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/3 + 
         G[1, 0, 0, x]*(-40/9 - ((20*I)/3)*Pi - (16*Log[mu2/s])/3) + 
         G[0, 0, 0, x]*(-47/9 - 2*Log[mu2/s]) + (47*Log[mu2/s]^3)/54 + 
         Log[mu2/s]^4/12 + G[1, 1, 0, x]*(38/9 + (4*I)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 0, 1, x]*(38/9 + (8*I)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 1, x]*(-14 + ((74*I)/9)*Pi + 
           (-4 + ((8*I)/3)*Pi)*Log[mu2/s] - (4*zeta[2])/3) + 
         Log[mu2/s]^2*(281/54 + zeta[2]/2) + (497/108 + ((80*I)/9)*Pi)*
          zeta[2] + G[0, 0, x]*(281/27 + (47*Log[mu2/s])/9 + Log[mu2/s]^2 + 
           zeta[2]) + G[1, 0, x]*(-16/3 - ((2*I)/9)*Pi - 
           ((8*I)/3)*Pi*Log[mu2/s] + (4*zeta[2])/3) + 
         G[0, 1, x]*(-16/3 - (8*I)*Pi + (8*zeta[2])/3) + 
         G[1, x]*(139/9 - (14*I)*Pi + Log[mu2/s]*(16/3 - (4*I)*Pi - 
             (8*zeta[2])/3) + (34/9 - ((20*I)/3)*Pi)*zeta[2] - 8*zeta[3]) + 
         Log[mu2/s]*(5813/324 + ((16*I)/3)*Pi + (37/18 + ((32*I)/3)*Pi)*
            zeta[2] - (4*zeta[3])/3) + (-119/27 + ((32*I)/3)*Pi)*zeta[3] + 
         G[0, x]*(-5813/324 - ((16*I)/3)*Pi - (47*Log[mu2/s]^2)/18 - 
           Log[mu2/s]^3/3 + Log[mu2/s]*(-281/27 - zeta[2]) + 
           (-37/18 - ((32*I)/3)*Pi)*zeta[2] + (4*zeta[3])/3) + zeta[4]/4)/x + 
       (-1979/12 - (34*I)*Pi)*zeta[4] + G[0, x]*(10475/324 + 
         ((734*I)/27)*Pi + (47/18 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
         (-2629/18 - ((55*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          (416/27 + ((131*I)/9)*Pi + (-139/3 + (16*I)*Pi)*zeta[2] - 
           16*zeta[3]) + (58 + (40*I)*Pi)*zeta[3] + 70*zeta[4]) + 
       G[1, x]*(70/9 + ((266*I)/9)*Pi + (-94/3 + (68*I)*Pi)*zeta[2] + 
         (-32 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*(4/3 + ((20*I)/3)*Pi + 
           (8 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 98*zeta[4]) + 
       x*((28/3 + (4*I)*Pi)*G[0, 1, 1, x] + (8 - (16*I)*Pi)*G[1, 1, 1, x] - 
         (120*I)*Pi*G[0, 0, 1, 0, x] + 4*G[0, 1, 0, 1, x] + 
         (4 + (144*I)*Pi)*G[0, 1, 1, 0, x] + 12*G[1, 0, 0, 1, x] + 
         (12 + (48*I)*Pi)*G[1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, x] + 
         (-16 - (72*I)*Pi)*G[1, 1, 1, 0, x] + 168*G[0, 0, 0, 0, 0, x] - 
         120*G[0, 0, 1, 0, 0, x] - 192*G[0, 1, 0, 0, 0, x] + 
         144*G[0, 1, 1, 0, 0, x] - 96*G[1, 0, 0, 0, 0, x] + 
         48*G[1, 0, 1, 0, 0, x] + 120*G[1, 1, 0, 0, 0, x] - 
         72*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(60 + (72*I)*Pi - 
           48*Log[mu2/s]) + G[0, 0, 0, 0, x]*(44 + (120*I)*Pi - 
           48*Log[mu2/s]) + G[0, 0, 1, x]*(-33 - (8*I)*Pi - 8*Log[mu2/s]) + 
         G[1, 0, 1, x]*(17 + (20*I)*Pi + 8*Log[mu2/s]) + 
         G[1, 0, 0, 0, x]*(-84 - (48*I)*Pi + 48*Log[mu2/s]) + 
         G[0, 1, 0, 0, x]*(-20 - (144*I)*Pi + 48*Log[mu2/s]) + 
         G[1, 0, 0, x]*(30 - (56*I)*Pi + (16 + (48*I)*Pi)*Log[mu2/s] - 
           96*zeta[2]) + G[0, 1, 0, x]*(-33 - (24*I)*Pi + (-8 + (48*I)*Pi)*
            Log[mu2/s] - 48*zeta[2]) + G[0, 0, 0, x]*(-46/3 + (28*I)*Pi + 
           (-16 - (48*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
         G[1, 1, 0, x]*(17 + (52*I)*Pi + (8 - (48*I)*Pi)*Log[mu2/s] + 
           120*zeta[2]) + G[0, 0, x]*(31/9 - (47*I)*Pi + (44 + (120*I)*Pi)*
            zeta[2] + Log[mu2/s]*(4/3 - (24*I)*Pi + 48*zeta[2]) - 
           168*zeta[3]) + zeta[2]*(500/9 - (13*I)*Pi - 120*zeta[3]) + 
         G[1, 1, x]*(-17/3 + (21*I)*Pi + (-4 + (8*I)*Pi)*Log[mu2/s] + 
           (72*I)*Pi*zeta[2] - 72*zeta[3]) + (139*zeta[3])/3 + 
         G[1, 0, x]*(10/9 + ((145*I)/3)*Pi + Log[mu2/s]*(4/3 + (24*I)*Pi - 
             48*zeta[2]) + (-72 - (48*I)*Pi)*zeta[2] + 96*zeta[3]) + 
         G[0, 1, x]*(10/9 - ((67*I)/3)*Pi + (4/3 - (8*I)*Pi)*Log[mu2/s] + 
           (12 - (144*I)*Pi)*zeta[2] + 144*zeta[3]) + 
         G[1, x]*(-209/9 - ((101*I)/9)*Pi + (17/3 - (64*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-20/3 - ((8*I)/3)*Pi + (-8 + (48*I)*Pi)*zeta[2] - 
             48*zeta[3]) + (28 + (48*I)*Pi)*zeta[3] - 294*zeta[4]) + 
         G[0, x]*(209/9 + ((101*I)/9)*Pi + (77 + (12*I)*Pi)*zeta[2] + 
           (-56 - (120*I)*Pi)*zeta[3] + Log[mu2/s]*(20/3 + ((8*I)/3)*Pi + 
             (40 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) - 210*zeta[4]) + 
         (200 + (102*I)*Pi)*zeta[4] + Log[mu2/s]*((68/3 - (8*I)*Pi)*zeta[2] + 
           (40 + (48*I)*Pi)*zeta[3] + 336*zeta[4]) - 144*zeta[5]) + 
       48*zeta[5] + x^2*((-4 - ((4*I)/3)*Pi)*G[0, 1, 1, x] + 
         (8 + ((16*I)/3)*Pi)*G[1, 1, 1, x] + (4*G[0, 0, 0, 1, x])/3 + 
         (4/3 + (80*I)*Pi)*G[0, 0, 1, 0, x] - (4*G[0, 0, 1, 1, x])/3 - 
         (4*G[0, 1, 0, 1, x])/3 + (-4/3 - (96*I)*Pi)*G[0, 1, 1, 0, x] - 
         (16*G[1, 0, 0, 1, x])/3 + (-16/3 - (32*I)*Pi)*G[1, 0, 1, 0, x] + 
         (4*G[1, 0, 1, 1, x])/3 + (16*G[1, 1, 0, 1, x])/3 + 
         (16/3 + (48*I)*Pi)*G[1, 1, 1, 0, x] - 112*G[0, 0, 0, 0, 0, x] + 
         80*G[0, 0, 1, 0, 0, x] + 128*G[0, 1, 0, 0, 0, x] - 
         96*G[0, 1, 1, 0, 0, x] + 64*G[1, 0, 0, 0, 0, x] - 
         32*G[1, 0, 1, 0, 0, x] - 80*G[1, 1, 0, 0, 0, x] + 
         48*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(4/3 + (32*I)*Pi - 
           32*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-16/3 + (96*I)*Pi - 
           32*Log[mu2/s]) + G[1, 0, 1, x]*(-89/9 - ((20*I)/3)*Pi - 
           (8*Log[mu2/s])/3) + G[0, 0, 1, x]*(53/9 + ((8*I)/3)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(-8/3 - (48*I)*Pi + 
           32*Log[mu2/s]) + G[0, 0, 0, 0, x]*(20/3 - (80*I)*Pi + 
           32*Log[mu2/s]) + G[1, 1, 0, x]*(-89/9 + (-8/3 + (32*I)*Pi)*
            Log[mu2/s] - 80*zeta[2]) + G[0, 0, 0, x]*(-70/9 + ((8*I)/3)*Pi + 
           (-16/3 + (32*I)*Pi)*Log[mu2/s] - 16*zeta[2]) + 
         G[0, 1, 0, x]*(53/9 - (4*I)*Pi + (8/3 - (32*I)*Pi)*Log[mu2/s] + 
           32*zeta[2]) + G[1, 0, 0, x]*(106/9 + ((4*I)/3)*Pi + 
           (16/3 - (32*I)*Pi)*Log[mu2/s] + 64*zeta[2]) + 
         G[0, 1, x]*(32/3 + ((53*I)/9)*Pi + (4 + ((8*I)/3)*Pi)*Log[mu2/s] + 
           (-16/3 + (96*I)*Pi)*zeta[2] - 96*zeta[3]) + 
         G[1, 0, x]*(32/3 + ((53*I)/9)*Pi + (4/3 + (32*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(4 + ((8*I)/3)*Pi + 32*zeta[2]) - 64*zeta[3]) + 
         (-53/9 - (12*I)*Pi)*zeta[3] + G[1, 1, x]*(-32/3 - ((53*I)/9)*Pi + 
           (-4 - ((8*I)/3)*Pi)*Log[mu2/s] + (4/3 - (48*I)*Pi)*zeta[2] + 
           48*zeta[3]) + zeta[2]*(-32 - ((53*I)/3)*Pi + 80*zeta[3]) + 
         G[0, 0, x]*(-32/3 - ((53*I)/9)*Pi + Log[mu2/s]*(-4 - ((8*I)/3)*Pi - 
             32*zeta[2]) + (8/3 - (80*I)*Pi)*zeta[2] + 112*zeta[3]) + 
         Log[mu2/s]*((-12 - (8*I)*Pi)*zeta[2] + (-8/3 - (32*I)*Pi)*zeta[3] - 
           224*zeta[4]) + (-65/3 - (68*I)*Pi)*zeta[4] + 
         G[0, x]*((-17/9 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*
            ((-8/3 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + (-20/3 + (80*I)*Pi)*
            zeta[3] + 140*zeta[4]) + G[1, x]*((125/9 + (4*I)*Pi)*zeta[2] + 
           (32/3 - (32*I)*Pi)*zeta[3] + Log[mu2/s]*
            ((8/3 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 196*zeta[4]) + 
         96*zeta[5])))/Nc + Nc^2*(-536849/5184 + ((20599*I)/648)*Pi + 
      (84*I)*Pi*G[0, 0, 1, 0, x] - (103*I)*Pi*G[0, 1, 1, 0, x] - 
      (29*I)*Pi*G[1, 0, 1, 0, x] + (48*I)*Pi*G[1, 1, 1, 0, x] - 
      132*G[0, 0, 0, 0, 0, x] + 84*G[0, 0, 1, 0, 0, x] + 
      140*G[0, 1, 0, 0, 0, x] - 103*G[0, 1, 1, 0, 0, x] + 
      74*G[1, 0, 0, 0, 0, x] - 29*G[1, 0, 1, 0, 0, x] - 
      82*G[1, 1, 0, 0, 0, x] + 48*G[1, 1, 1, 0, 0, x] + 
      G[1, 0, 0, 0, x]*(739/6 + (41*I)*Pi - 33*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(115/2 + (107*I)*Pi - 33*Log[mu2/s]) + 
      (1/2 + ((5*I)/2)*Pi)*Log[mu2/s]^4 + (3*Log[mu2/s]^5)/4 + 
      G[1, 1, 0, 0, x]*(-85 - (50*I)*Pi + 32*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-287/3 - (98*I)*Pi + 34*Log[mu2/s]) + 
      G[1, 1, 0, x]*((-85*I)*Pi + (32*I)*Pi*Log[mu2/s] - 76*zeta[2]) + 
      Log[mu2/s]^3*(-221/72 - ((2*I)/3)*Pi - 25*zeta[2]) + 
      G[0, 0, 0, x]*(89/4 - ((121*I)/2)*Pi + (211/6 + (37*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + G[0, 1, 0, x]*
       (((115*I)/2)*Pi - (33*I)*Pi*Log[mu2/s] + 21*zeta[2]) + 
      G[1, 0, 0, x]*(-177/4 + (88*I)*Pi + (-211/6 - (36*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (107*zeta[2])/2) + 
      G[0, 1, x]*((103*I)*Pi*zeta[2] - 103*zeta[3]) + 
      G[1, 0, x]*(((-177*I)/4)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (149/3 + ((75*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-211*I)/6)*Pi + 
          52*zeta[2]) - 72*zeta[3]) + Log[mu2/s]^2*
       (-1751/72 - ((239*I)/36)*Pi + (293/12 - ((43*I)/2)*Pi)*zeta[2] - 
        3*zeta[3]) + (3565/36 + (100*I)*Pi)*zeta[3] + 
      G[1, 1, x]*((-48*I)*Pi*zeta[2] + 48*zeta[3]) + 
      zeta[2]*(-47591/432 + ((1345*I)/18)*Pi + (197*zeta[3])/2) + 
      G[0, 0, x]*(51 + ((205*I)/4)*Pi + (9/2 + ((9*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3 + Log[mu2/s]*(29 + ((265*I)/6)*Pi - 71*zeta[2]) + 
        (-313/6 - ((199*I)/2)*Pi)*zeta[2] + 127*zeta[3]) + 
      Log[mu2/s]*(-35777/432 + ((341*I)/108)*Pi + (2021/72 + ((329*I)/6)*Pi)*
         zeta[2] + (-6 - (40*I)*Pi)*zeta[3] - (859*zeta[4])/8) + 
      (-5351/48 - (45*I)*Pi)*zeta[4] + ((20*I)*Pi*G[1, 0, x] + 
        (I/2)*Pi*G[0, 1, 0, x] + 20*G[1, 0, 0, x] + G[0, 1, 0, 0, x]/2 + 
        G[0, 0, 0, x]*(-493/12 + ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
        G[0, 0, x]*(2971/72 - (20*I)*Pi + (253*Log[mu2/s])/12 - 
          (3*Log[mu2/s]^2)/4 - (17*zeta[2])/4) - (20*I)*Pi*zeta[2] + 
        G[0, x]*(((2971*I)/72)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (-193/3 + ((7*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((253*I)/12)*Pi + 
            6*zeta[2]) - zeta[3]) + (20 - I*Pi)*zeta[3] + (3*zeta[4])/2)/
       (1 - x) + G[0, x]*(148529/1296 + ((5551*I)/54)*Pi + 
        (-8/3 - (4*I)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/4 + 
        (-11941/72 - ((341*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
         (185/72 - ((7*I)/2)*Pi + (65*zeta[2])/2) + 
        Log[mu2/s]*(2797/54 + ((1229*I)/36)*Pi + (-139/3 + (56*I)*Pi)*
           zeta[2] - 34*zeta[3]) + (106 + (93*I)*Pi)*zeta[3] + 
        (631*zeta[4])/8) + G[1, x]*((85*I)*Pi*zeta[2] + 
        (-85 - (40*I)*Pi)*zeta[3] + Log[mu2/s]*((-32*I)*Pi*zeta[2] + 
          32*zeta[3]) + 197*zeta[4]) + 
      x*(-1 - (I/2)*Pi - (180*I)*Pi*G[0, 0, 1, 0, x] + 
        (216*I)*Pi*G[0, 1, 1, 0, x] + (72*I)*Pi*G[1, 0, 1, 0, x] - 
        (108*I)*Pi*G[1, 1, 1, 0, x] + 252*G[0, 0, 0, 0, 0, x] - 
        180*G[0, 0, 1, 0, 0, x] - 288*G[0, 1, 0, 0, 0, x] + 
        216*G[0, 1, 1, 0, 0, x] - 144*G[1, 0, 0, 0, 0, x] + 
        72*G[1, 0, 1, 0, 0, x] + 180*G[1, 1, 0, 0, 0, x] - 
        108*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(72 + (108*I)*Pi - 
          72*Log[mu2/s]) + G[0, 0, 0, 0, x]*(92 + (180*I)*Pi - 
          72*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-112 - (72*I)*Pi + 
          72*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-52 - (216*I)*Pi + 
          72*Log[mu2/s]) + G[1, 0, 0, x]*(238/3 - (72*I)*Pi + 
          (40 + (72*I)*Pi)*Log[mu2/s] - 144*zeta[2]) + 
        G[0, 1, 0, x]*((-52*I)*Pi + (72*I)*Pi*Log[mu2/s] - 72*zeta[2]) + 
        G[0, 0, 0, x]*(-238/3 + (52*I)*Pi + (-40 - (72*I)*Pi)*Log[mu2/s] + 
          36*zeta[2]) + G[1, 1, 0, x]*((72*I)*Pi - (72*I)*Pi*Log[mu2/s] + 
          180*zeta[2]) + G[0, 0, x]*(((-238*I)/3)*Pi + (68 + (180*I)*Pi)*
           zeta[2] + Log[mu2/s]*((-40*I)*Pi + 72*zeta[2]) - 252*zeta[3]) + 
        zeta[2]*(298/3 - ((238*I)/3)*Pi - 180*zeta[3]) + 
        G[1, 1, x]*((108*I)*Pi*zeta[2] - 108*zeta[3]) + 
        (118/3 - (52*I)*Pi)*zeta[3] + G[1, 0, x]*(((238*I)/3)*Pi + 
          Log[mu2/s]*((40*I)*Pi - 72*zeta[2]) + (-88 - (72*I)*Pi)*zeta[2] + 
          144*zeta[3]) + G[0, 1, x]*((-216*I)*Pi*zeta[2] + 216*zeta[3]) + 
        G[1, x]*((-72*I)*Pi*zeta[2] + Log[mu2/s]*((72*I)*Pi*zeta[2] - 
            72*zeta[3]) + (72 + (72*I)*Pi)*zeta[3] - 441*zeta[4]) + 
        G[0, x]*((118/3 + (52*I)*Pi)*zeta[2] + (-92 - (180*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((40 - (72*I)*Pi)*zeta[2] + 72*zeta[3]) - 315*zeta[4]) + 
        (161 + (153*I)*Pi)*zeta[4] + Log[mu2/s]*
         (-1/2 + (40 - (40*I)*Pi)*zeta[2] + (40 + (72*I)*Pi)*zeta[3] + 
          504*zeta[4]) - 216*zeta[5]) + (185*zeta[5])/2 + 
      (542033/5184 + ((2428*I)/81)*Pi - (2*I)*Pi*G[0, 0, 1, 0, x] - 
        (4*I)*Pi*G[1, 0, 1, 0, x] + (-13/3 + (2*I)*Pi)*G[1, 1, 0, 0, x] + 
        30*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, x] - 
        14*G[0, 1, 0, 0, 0, x] - 10*G[1, 0, 0, 0, 0, x] - 
        4*G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] + 
        G[1, 0, 0, 0, x]*(52/3 - (12*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(19 - (16*I)*Pi - 2*Log[mu2/s]) + 
        (-1/2 - ((5*I)/2)*Pi)*Log[mu2/s]^4 - (3*Log[mu2/s]^5)/4 + 
        G[0, 0, 0, 0, x]*(-28 + (36*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 0, 0, x]*(203/12 - (4*I)*Pi + (24 - (12*I)*Pi)*Log[mu2/s] - 
          9*Log[mu2/s]^2 - 42*zeta[2]) + G[1, 1, 0, x]*(((-13*I)/3)*Pi - 
          4*zeta[2]) + G[1, 0, 0, x]*(-214/9 - ((5*I)/3)*Pi + 
          (-19 + (4*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 19*zeta[2]) + 
        Log[mu2/s]^3*(221/72 + ((2*I)/3)*Pi + 25*zeta[2]) + 
        G[0, 1, 0, x]*((19*I)*Pi - (2*I)*Pi*Log[mu2/s] + 40*zeta[2]) + 
        zeta[2]*(-23113/432 - ((40*I)/9)*Pi - 68*zeta[3]) + 
        G[0, 0, x]*(1381/108 + ((106*I)/9)*Pi + (-10 - (6*I)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3 + (-95/2 + (32*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-185/36 + (4*I)*Pi + 74*zeta[2]) - 19*zeta[3]) + 
        (-1157/9 - (66*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         (1751/72 + ((53*I)/9)*Pi + (-293/12 + (20*I)*Pi)*zeta[2] + 
          (9*zeta[3])/2) + G[1, 0, x]*(((-214*I)/9)*Pi + 
          (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-19*I)*Pi - 32*zeta[2]) + 
          (251/3 - (9*I)*Pi)*zeta[2] + 10*zeta[3]) + 
        Log[mu2/s]*(35993/432 + ((484*I)/27)*Pi + (-4469/72 - ((2*I)/3)*Pi)*
           zeta[2] + (-289/6 + (14*I)*Pi)*zeta[3] - (741*zeta[4])/8) + 
        G[1, x]*(((13*I)/3)*Pi*zeta[2] + (-13/3 + (10*I)*Pi)*zeta[3] - 
          4*zeta[4]) + (-5953/48 - ((87*I)/4)*Pi)*zeta[4] + 
        G[0, x]*(-69131/1296 - ((484*I)/27)*Pi + (8/3 + (6*I)*Pi)*
           Log[mu2/s]^3 + (5*Log[mu2/s]^4)/4 + Log[mu2/s]^2*
           (-239/72 - (2*I)*Pi - 55*zeta[2]) + (461/8 + ((2*I)/3)*Pi)*
           zeta[2] + (-107/6 - (14*I)*Pi)*zeta[3] + Log[mu2/s]*
           (-3317/108 - ((106*I)/9)*Pi + (289/6 - (36*I)*Pi)*zeta[2] + 
            5*zeta[3]) + (567*zeta[4])/8) + (29*zeta[5])/2)/x + 
      x^2*((100*I)*Pi*G[0, 0, 1, 0, x] - (120*I)*Pi*G[0, 1, 1, 0, x] - 
        (40*I)*Pi*G[1, 0, 1, 0, x] + (60*I)*Pi*G[1, 1, 1, 0, x] - 
        140*G[0, 0, 0, 0, 0, x] + 100*G[0, 0, 1, 0, 0, x] + 
        160*G[0, 1, 0, 0, 0, x] - 120*G[0, 1, 1, 0, 0, x] + 
        80*G[1, 0, 0, 0, 0, x] - 40*G[1, 0, 1, 0, 0, x] - 
        100*G[1, 1, 0, 0, 0, x] + 60*G[1, 1, 1, 0, 0, x] + 
        G[1, 0, 0, 0, x]*(2/3 + (40*I)*Pi - 40*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(2/3 + (120*I)*Pi - 40*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-2/3 - (60*I)*Pi + 40*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-2/3 - (100*I)*Pi + 40*Log[mu2/s]) + 
        G[1, 1, 0, x]*(((-2*I)/3)*Pi + (40*I)*Pi*Log[mu2/s] - 100*zeta[2]) + 
        G[0, 0, 0, x]*(((-2*I)/3)*Pi + (40*I)*Pi*Log[mu2/s] - 20*zeta[2]) + 
        G[0, 1, 0, x]*(((2*I)/3)*Pi - (40*I)*Pi*Log[mu2/s] + 40*zeta[2]) + 
        G[1, 0, 0, x]*(((2*I)/3)*Pi - (40*I)*Pi*Log[mu2/s] + 80*zeta[2]) + 
        G[0, 1, x]*((120*I)*Pi*zeta[2] - 120*zeta[3]) + 
        G[1, 0, x]*((-2/3 + (40*I)*Pi)*zeta[2] + 40*Log[mu2/s]*zeta[2] - 
          80*zeta[3]) + ((2*I)/3)*Pi*zeta[3] + 100*zeta[2]*zeta[3] + 
        G[1, 1, x]*((-60*I)*Pi*zeta[2] + 60*zeta[3]) + 
        G[0, 0, x]*((2/3 - (100*I)*Pi)*zeta[2] - 40*Log[mu2/s]*zeta[2] + 
          140*zeta[3]) + Log[mu2/s]*((-40*I)*Pi*zeta[3] - 280*zeta[4]) + 
        (14/3 - (85*I)*Pi)*zeta[4] + G[0, x]*(((-2*I)/3)*Pi*zeta[2] + 
          Log[mu2/s]*((40*I)*Pi*zeta[2] - 40*zeta[3]) + (2/3 + (100*I)*Pi)*
           zeta[3] + 175*zeta[4]) + G[1, x]*(((2*I)/3)*Pi*zeta[2] + 
          (-2/3 - (40*I)*Pi)*zeta[3] + Log[mu2/s]*((-40*I)*Pi*zeta[2] + 
            40*zeta[3]) + 245*zeta[4]) + 120*zeta[5]))) + 
  e^2*(12070151/23328 + ((7151*I)/54)*Pi + 42*G[0, 0, 0, 0, 0, 0, x] - 
    118*G[0, 0, 0, 0, 0, 1, x] - 118*G[0, 0, 0, 0, 1, 0, x] + 
    148*G[0, 0, 0, 0, 1, 1, x] - 10*G[0, 0, 0, 1, 0, 0, x] + 
    42*G[0, 0, 0, 1, 0, 1, x] + 42*G[0, 0, 0, 1, 1, 0, x] - 
    60*G[0, 0, 0, 1, 1, 1, x] + 38*G[0, 0, 1, 0, 0, 0, x] - 
    8*G[0, 0, 1, 0, 0, 1, x] - 8*G[0, 0, 1, 0, 1, 0, x] + 
    32*G[0, 0, 1, 0, 1, 1, x] - 74*G[0, 0, 1, 1, 0, 0, x] + 
    92*G[0, 0, 1, 1, 0, 1, x] + 92*G[0, 0, 1, 1, 1, 0, x] - 
    34*G[0, 0, 1, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, 0, x] - 
    62*G[0, 1, 0, 0, 0, 1, x] - 62*G[0, 1, 0, 0, 1, 0, x] - 
    74*G[0, 1, 0, 0, 1, 1, x] - 20*G[0, 1, 0, 1, 0, 0, x] + 
    90*G[0, 1, 0, 1, 0, 1, x] + 90*G[0, 1, 0, 1, 1, 0, x] + 
    88*G[0, 1, 0, 1, 1, 1, x] - 202*G[0, 1, 1, 0, 0, 0, x] + 
    126*G[0, 1, 1, 0, 0, 1, x] + 126*G[0, 1, 1, 0, 1, 0, x] + 
    168*G[0, 1, 1, 0, 1, 1, x] - 28*G[0, 1, 1, 1, 0, 0, x] + 
    156*G[0, 1, 1, 1, 0, 1, x] + 156*G[0, 1, 1, 1, 1, 0, x] - 
    288*G[0, 1, 1, 1, 1, 1, x] - 90*G[1, 0, 0, 0, 0, 0, x] - 
    116*G[1, 0, 0, 0, 0, 1, x] - 116*G[1, 0, 0, 0, 1, 0, x] + 
    24*G[1, 0, 0, 0, 1, 1, x] + 94*G[1, 0, 0, 1, 0, 0, x] - 
    28*G[1, 0, 0, 1, 0, 1, x] - 28*G[1, 0, 0, 1, 1, 0, x] + 
    46*G[1, 0, 0, 1, 1, 1, x] + 64*G[1, 0, 1, 0, 0, 0, x] + 
    56*G[1, 0, 1, 0, 0, 1, x] + 56*G[1, 0, 1, 0, 1, 0, x] + 
    146*G[1, 0, 1, 0, 1, 1, x] - 98*G[1, 0, 1, 1, 0, 0, x] + 
    34*G[1, 0, 1, 1, 0, 1, x] + 34*G[1, 0, 1, 1, 1, 0, x] - 
    74*G[1, 0, 1, 1, 1, 1, x] - 188*G[1, 1, 0, 0, 0, 0, x] + 
    80*G[1, 1, 0, 0, 0, 1, x] + 80*G[1, 1, 0, 0, 1, 0, x] + 
    34*G[1, 1, 0, 0, 1, 1, x] + 78*G[1, 1, 0, 1, 0, 0, x] + 
    36*G[1, 1, 0, 1, 0, 1, x] + 36*G[1, 1, 0, 1, 1, 0, x] + 
    32*G[1, 1, 0, 1, 1, 1, x] + 74*G[1, 1, 1, 0, 0, 0, x] - 
    58*G[1, 1, 1, 0, 0, 1, x] - 58*G[1, 1, 1, 0, 1, 0, x] - 
    24*G[1, 1, 1, 0, 1, 1, x] + 152*G[1, 1, 1, 1, 0, 0, x] - 
    162*G[1, 1, 1, 1, 0, 1, x] - 162*G[1, 1, 1, 1, 1, 0, x] - 
    324*G[1, 1, 1, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x]*
     (-231 + (30*I)*Pi - 148*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (-70 - (6*I)*Pi - 134*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (-70 + (160*I)*Pi - 134*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (-35 + (42*I)*Pi - 72*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (-35 + (42*I)*Pi - 72*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (-140 - (52*I)*Pi - 68*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (-64 - (40*I)*Pi - 64*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (-64 - (46*I)*Pi - 64*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (-300 - (2*I)*Pi - 60*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (-307 - (38*I)*Pi - 56*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (-52 + (72*I)*Pi - 48*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (197/3 - (124*I)*Pi - 48*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (240 + (24*I)*Pi - 44*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
     (147 - (62*I)*Pi - 44*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (37 - (98*I)*Pi - 34*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (37 + (168*I)*Pi - 34*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (332 - (70*I)*Pi - 30*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (7 + (64*I)*Pi - 6*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (7 - (142*I)*Pi - 6*Log[mu2/s]) + (-373/360 - ((5*I)/12)*Pi)*
     Log[mu2/s]^5 - (5*Log[mu2/s]^6)/24 + G[0, 1, 0, 0, 0, x]*
     (-206/3 - (30*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-61 + (56*I)*Pi + 26*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (108 + (22*I)*Pi + 32*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (108 - (50*I)*Pi + 32*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (-18 - (40*I)*Pi + 52*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (-18 + (118*I)*Pi + 52*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (93 - (14*I)*Pi + 62*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (12 + (120*I)*Pi + 90*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (12 + (122*I)*Pi + 90*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (179/3 - (14*I)*Pi + 94*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (73/3 - (112*I)*Pi + 94*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (370 - (20*I)*Pi + 112*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
     (-126 - (80*I)*Pi + 406*Log[mu2/s]) + G[0, 1, 1, 0, x]*
     (131/2 + (61*I)*Pi + (38 + (4*I)*Pi)*Log[mu2/s] + 38*Log[mu2/s]^2 - 
      478*zeta[2]) + G[0, 1, 1, 1, x]*(-594 + (146*I)*Pi + 
      (-154 + (6*I)*Pi)*Log[mu2/s] + 14*Log[mu2/s]^2 - 462*zeta[2]) + 
    G[1, 1, 0, 0, x]*(2665/18 + (32*I)*Pi + (22/3 + (18*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 - 240*zeta[2]) + G[1, 0, 1, 1, x]*
     (-339 + (275*I)*Pi + (-94 + (24*I)*Pi)*Log[mu2/s] + 44*Log[mu2/s]^2 - 
      166*zeta[2]) + G[0, 0, 1, 1, x]*(931/2 - (174*I)*Pi + 
      (190 - (8*I)*Pi)*Log[mu2/s] + 58*Log[mu2/s]^2 - 162*zeta[2]) + 
    G[0, 0, 0, 0, x]*(113/3 + (57*I)*Pi + (-62/3 + (82*I)*Pi)*Log[mu2/s] + 
      20*Log[mu2/s]^2 - 70*zeta[2]) + G[0, 0, 0, 1, x]*
     (36 + (159*I)*Pi - (18*I)*Pi*Log[mu2/s] - 32*Log[mu2/s]^2 - 
      30*zeta[2]) + Log[mu2/s]^4*(-577/108 - ((7*I)/4)*Pi + 
      (91*zeta[2])/24) + G[1, 1, 0, 1, x]*(-15 + (221*I)*Pi + 
      (16 - (54*I)*Pi)*Log[mu2/s] + 31*Log[mu2/s]^2 + 9*zeta[2]) + 
    G[1, 0, 1, 0, x]*(133/2 + (27*I)*Pi + (42 - (68*I)*Pi)*Log[mu2/s] + 
      7*Log[mu2/s]^2 + 17*zeta[2]) + G[0, 1, 0, 1, x]*
     (131/2 - (186*I)*Pi + (38 - (78*I)*Pi)*Log[mu2/s] + 38*Log[mu2/s]^2 + 
      60*zeta[2]) + G[1, 0, 0, 1, x]*(133/2 - (283*I)*Pi + 
      (42 + (10*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 + 99*zeta[2]) + 
    G[1, 0, 0, 0, x]*(-482/3 - (8*I)*Pi + (-43/3 + (64*I)*Pi)*Log[mu2/s] - 
      41*Log[mu2/s]^2 + 117*zeta[2]) + G[0, 1, 0, 0, x]*
     (-518/9 - (40*I)*Pi + (65/3 - (24*I)*Pi)*Log[mu2/s] - 21*Log[mu2/s]^2 + 
      127*zeta[2]) + G[1, 1, 1, 0, x]*(-15 - (16*I)*Pi + 
      (16 + (26*I)*Pi)*Log[mu2/s] + 31*Log[mu2/s]^2 + 187*zeta[2]) + 
    G[1, 1, 1, 1, x]*(216 - (146*I)*Pi + (-128 + (118*I)*Pi)*Log[mu2/s] - 
      160*Log[mu2/s]^2 + 232*zeta[2]) + G[0, 0, 1, 0, x]*
     (36 - (125*I)*Pi - (102*I)*Pi*Log[mu2/s] - 32*Log[mu2/s]^2 + 
      280*zeta[2]) + ((6*I)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 
      6*G[0, 0, 1, 1, x] - 12*G[0, 1, 1, 1, x] - 6*G[1, 0, 1, 1, x] + 
      18*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-15 + (6*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, x]*(15/2 - (6*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, x]*(((15*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] - 18*zeta[2]) + 
      G[1, 1, x]*(85/8 - ((15*I)/2)*Pi + (15/2 - (6*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + (33*zeta[2])/2) + 
      G[1, x]*(((85*I)/8)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((15*I)/2)*Pi - 18*zeta[2]) + (-45/2 - ((15*I)/2)*Pi)*
         zeta[2]))/x^2 + G[1, 1, 1, x]*(-358 + (213*I)*Pi + 
      (63 - (66*I)*Pi)*Log[mu2/s]^2 + 21*Log[mu2/s]^3 + 
      (-227 - (48*I)*Pi)*zeta[2] + Log[mu2/s]*(12 + (14*I)*Pi + 99*zeta[2]) - 
      192*zeta[3]) + G[1, 0, 1, x]*(-599/4 - ((725*I)/2)*Pi + 
      (-36 + (9*I)*Pi)*Log[mu2/s]^2 - 14*Log[mu2/s]^3 + 
      (186 + (97*I)*Pi)*zeta[2] + Log[mu2/s]*(-90 - (124*I)*Pi + 
        46*zeta[2]) - 166*zeta[3]) + G[0, 0, 1, x]*(-79 + ((939*I)/2)*Pi + 
      (-3 + (47*I)*Pi)*Log[mu2/s]^2 + 7*Log[mu2/s]^3 + 
      Log[mu2/s]*(-32 + (184*I)*Pi - 163*zeta[2]) + (-355 - (169*I)*Pi)*
       zeta[2] - 78*zeta[3]) + G[1, 0, 0, x]*(3593/54 - ((1099*I)/18)*Pi + 
      (1 - (5*I)*Pi)*Log[mu2/s]^2 + (29*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(298/9 + ((89*I)/3)*Pi - 131*zeta[2]) + 
      (-398/3 - (255*I)*Pi)*zeta[2] - (52*zeta[3])/3) + 
    (-131705/162 - ((633*I)/2)*Pi)*zeta[3] - (461*zeta[3]^2)/6 + 
    Log[mu2/s]^3*(-2821/324 - (10*I)*Pi + (487/36 + ((43*I)/2)*Pi)*zeta[2] + 
      (34*zeta[3])/3) + G[0, 1, 0, x]*(-79 - ((433*I)/18)*Pi + 
      (-3 + (38*I)*Pi)*Log[mu2/s]^2 + 7*Log[mu2/s]^3 + 
      Log[mu2/s]*(-32 + ((161*I)/3)*Pi - 113*zeta[2]) + 
      (-305/3 - (258*I)*Pi)*zeta[2] + 24*zeta[3]) + 
    G[0, 0, 0, x]*(6503/108 + ((707*I)/9)*Pi + (8 - (20*I)*Pi)*Log[mu2/s]^2 - 
      (8*Log[mu2/s]^3)/3 + (239/3 - (84*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(44/9 - ((14*I)/3)*Pi + 50*zeta[2]) + (82*zeta[3])/3) + 
    G[0, 1, 1, x]*(2409/4 - ((701*I)/2)*Pi + (6 + (10*I)*Pi)*Log[mu2/s]^2 - 
      14*Log[mu2/s]^3 + (432 + (30*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(178 - (104*I)*Pi + 354*zeta[2]) + 102*zeta[3]) + 
    G[1, 1, 0, x]*(-599/4 + ((775*I)/18)*Pi + (-36 - (13*I)*Pi)*
       Log[mu2/s]^2 - 14*Log[mu2/s]^3 + (443/3 + (33*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-90 - ((146*I)/3)*Pi + 266*zeta[2]) + 106*zeta[3]) + 
    zeta[2]*(-13613/81 - ((478*I)/27)*Pi + (2770/9 - (200*I)*Pi)*zeta[3]) + 
    G[1, 1, x]*(2751/8 - ((1661*I)/4)*Pi + ((49*I)/3)*Pi*Log[mu2/s]^3 + 
      (7*Log[mu2/s]^4)/3 + Log[mu2/s]^2*(6 + (27*I)*Pi - 120*zeta[2]) + 
      (112 + (10*I)*Pi)*zeta[2] + (95 - ((512*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(185/2 - (66*I)*Pi + (-140 - (27*I)*Pi)*zeta[2] + 
        (4*zeta[3])/3) - 356*zeta[4]) + 
    G[1, 0, x]*(551/8 - ((6449*I)/108)*Pi - (9*I)*Pi*Log[mu2/s]^3 - 
      (7*Log[mu2/s]^4)/6 + (3737/18 + ((490*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(3 - (35*I)*Pi + 82*zeta[2]) + (191/3 + (460*I)*Pi)*
       zeta[3] + Log[mu2/s]*(47/2 - ((458*I)/9)*Pi + (580/3 + (285*I)*Pi)*
         zeta[2] + (88*zeta[3])/3) - (1249*zeta[4])/4) + 
    Log[mu2/s]^2*(13793/324 - ((69*I)/4)*Pi + (479/9 + (47*I)*Pi)*zeta[2] + 
      (-281/18 + ((106*I)/3)*Pi)*zeta[3] - (2031*zeta[4])/16) + 
    (-161239/144 - ((6125*I)/24)*Pi)*zeta[4] + 
    G[0, 0, x]*(-1217/8 - ((11155*I)/108)*Pi + (-7 - (I/3)*Pi)*Log[mu2/s]^3 - 
      (7*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(-25 - (16*I)*Pi - 11*zeta[2]) + 
      (-1162/9 + ((296*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (-169/2 - ((694*I)/9)*Pi + (-145/3 + (93*I)*Pi)*zeta[2] - 
        (8*zeta[3])/3) + (-26/3 + ((122*I)/3)*Pi)*zeta[3] + (75*zeta[4])/4) + 
    G[0, 1, x]*(551/8 + ((2187*I)/4)*Pi - ((35*I)/3)*Pi*Log[mu2/s]^3 - 
      (7*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(3 + (3*I)*Pi - 38*zeta[2]) + 
      (-1117/2 - (26*I)*Pi)*zeta[2] + (25 + ((988*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(47/2 + (152*I)*Pi + (-118 + (103*I)*Pi)*zeta[2] + 
        (220*zeta[3])/3) + (4369*zeta[4])/4) + 
    G[0, x]*(-155017/972 - ((47233*I)/324)*Pi + (247/72 + ((11*I)/6)*Pi)*
       Log[mu2/s]^4 + (5*Log[mu2/s]^5)/6 + Log[mu2/s]^3*
       (307/27 + ((121*I)/18)*Pi - (10*zeta[2])/3) + 
      zeta[2]*(62317/108 + ((959*I)/18)*Pi - (190*zeta[3])/3) + 
      Log[mu2/s]^2*(479/54 + ((109*I)/9)*Pi + (143/4 - (51*I)*Pi)*zeta[2] - 
        (65*zeta[3])/3) + (-6373/54 - ((652*I)/9)*Pi)*zeta[3] + 
      Log[mu2/s]*(-5065/81 - ((1168*I)/27)*Pi + (2329/9 - ((111*I)/2)*Pi)*
         zeta[2] + (-286/9 - ((236*I)/3)*Pi)*zeta[3] - (101*zeta[4])/4) + 
      (-2885/16 - ((657*I)/4)*Pi)*zeta[4] - 56*zeta[5]) + 
    Log[mu2/s]*(554591/1944 + ((226*I)/9)*Pi + (-6007/27 - (89*I)*Pi)*
       zeta[3] + zeta[2]*(2851/108 + ((611*I)/9)*Pi + (47*zeta[3])/3) + 
      (-7065/16 + ((867*I)/8)*Pi)*zeta[4] - 47*zeta[5]) + 
    ((16*I)*Pi*G[1, 1, 0, x] + (39/2 - I*Pi)*G[0, 0, 1, 1, x] + 
      (-29/2 + (3*I)*Pi)*G[0, 1, 0, 0, x] - (9*G[0, 1, 0, 1, x])/2 + 
      (-9/2 + I*Pi)*G[0, 1, 1, 0, x] + (-115/3 + (2*I)*Pi)*G[1, 0, 0, 0, x] + 
      (3/2 + I*Pi)*G[1, 0, 0, 1, x] + (3*G[1, 0, 1, 0, x])/2 + 
      16*G[1, 1, 0, 0, x] - 6*G[0, 0, 0, 0, 0, x] - 5*G[0, 0, 0, 0, 1, x] - 
      5*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] - G[0, 0, 1, 0, 1, x] - 
      G[0, 0, 1, 1, 0, x] + 3*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] + 
      G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + 
      G[0, 0, 0, 1, x]*(-7/2 - I*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-7/2 + I*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(232/3 - (9*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(49/4 - (16*I)*Pi + 3*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 0, 0, x]*(1475/36 - (19*I)*Pi + (107/6 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (7*zeta[2])/2) + G[1, 0, 1, x]*
       (((3*I)/2)*Pi - 2*zeta[2]) + G[0, 0, 1, x]*(49/4 + (19*I)*Pi + 
        (3 + (2*I)*Pi)*Log[mu2/s] + zeta[2]) + G[0, 1, 1, x]*
       (((-9*I)/2)*Pi + 2*zeta[2]) + G[0, 0, 0, x]*(-489/4 + ((51*I)/2)*Pi + 
        (-145/3 + (6*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 13*zeta[2]) + 
      G[0, 1, x]*(((49*I)/4)*Pi + Log[mu2/s]*((3*I)*Pi - 4*zeta[2]) + 
        (-14 - (2*I)*Pi)*zeta[2] - 3*zeta[3]) + 
      G[0, 0, x]*(24911/216 - ((506*I)/9)*Pi + (41/4 - I*Pi)*Log[mu2/s]^2 - 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(484/9 - ((149*I)/6)*Pi - 
          13*zeta[2]) + (769/12 - (4*I)*Pi)*zeta[2] - (2*zeta[3])/3) + 
      Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + (517/18 + ((47*I)/2)*Pi)*
       zeta[3] + G[1, 0, x]*(((1475*I)/36)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (-323/6 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((107*I)/6)*Pi + 
          6*zeta[2]) + zeta[3]) + zeta[2]*(((-517*I)/18)*Pi + 
        (7*zeta[3])/2) + Log[mu2/s]*(((-89*I)/6)*Pi*zeta[2] + 
        (89/6 + I*Pi)*zeta[3] - 29*zeta[4]) + 
      G[0, x]*(((24911*I)/216)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        (-3247/18 - ((113*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
         (((41*I)/4)*Pi + (21*zeta[2])/2) + (-64/3 + ((4*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((484*I)/9)*Pi + (-355/6 + (8*I)*Pi)*zeta[2] + 
          2*zeta[3]) - (27*zeta[4])/2) + G[1, x]*(((-29*I)/2)*Pi*zeta[2] + 
        (29/2 + I*Pi)*zeta[3] - 7*zeta[4]) + (2341/24 - ((11*I)/2)*Pi)*
       zeta[4] - 7*zeta[5])/(1 - x) + (-2962/15 + (683*I)*Pi)*zeta[5] + 
    G[1, x]*(53/8 + ((1661*I)/4)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^4 - 
      7*Log[mu2/s]^3*zeta[2] + zeta[2]*(263 - ((2701*I)/18)*Pi - 
        335*zeta[3]) + Log[mu2/s]^2*((9*I)*Pi + (24 - (88*I)*Pi)*zeta[2] - 
        31*zeta[3]) + (878/9 - (37*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(5/2 + (116*I)*Pi + (136 - ((124*I)/3)*Pi)*zeta[2] + 
        (-170/3 - ((784*I)/3)*Pi)*zeta[3] - (779*zeta[4])/2) + 
      (-2365/12 - ((3809*I)/4)*Pi)*zeta[4] + 194*zeta[5]) + 
    x*(-6 - (4*I)*Pi + (-263 + (168*I)*Pi)*G[0, 0, 0, 0, 0, x] + 
      (216*I)*Pi*G[1, 0, 0, 0, 1, x] - (126*I)*Pi*G[1, 0, 0, 1, 0, x] + 
      168*G[0, 0, 0, 0, 0, 1, x] + 168*G[0, 0, 0, 0, 1, 0, x] - 
      210*G[0, 0, 0, 0, 1, 1, x] + 24*G[0, 0, 0, 1, 0, 0, x] - 
      12*G[0, 0, 0, 1, 0, 1, x] - 12*G[0, 0, 0, 1, 1, 0, x] + 
      192*G[0, 0, 0, 1, 1, 1, x] - 24*G[0, 0, 1, 0, 0, 0, x] + 
      6*G[0, 0, 1, 0, 0, 1, x] + 6*G[0, 0, 1, 0, 1, 0, x] + 
      12*G[0, 0, 1, 0, 1, 1, x] + 42*G[0, 0, 1, 1, 0, 0, x] - 
      60*G[0, 0, 1, 1, 0, 1, x] - 60*G[0, 0, 1, 1, 1, 0, x] - 
      186*G[0, 0, 1, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 0, 0, x] + 
      24*G[0, 1, 0, 0, 0, 1, x] + 24*G[0, 1, 0, 0, 1, 0, x] + 
      156*G[0, 1, 0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, 0, 0, x] - 
      108*G[0, 1, 0, 1, 0, 1, x] - 108*G[0, 1, 0, 1, 1, 0, x] - 
      228*G[0, 1, 0, 1, 1, 1, x] + 132*G[0, 1, 1, 0, 0, 0, x] - 
      72*G[0, 1, 1, 0, 0, 1, x] - 72*G[0, 1, 1, 0, 1, 0, x] - 
      204*G[0, 1, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 0, 0, x] - 
      48*G[0, 1, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 1, 0, x] + 
      468*G[0, 1, 1, 1, 1, 1, x] + 168*G[1, 0, 0, 0, 0, 0, x] + 
      42*G[1, 0, 0, 0, 0, 1, x] + 42*G[1, 0, 0, 0, 1, 0, x] + 
      174*G[1, 0, 0, 0, 1, 1, x] - 108*G[1, 0, 0, 1, 0, 0, x] - 
      18*G[1, 0, 0, 1, 0, 1, x] - 18*G[1, 0, 0, 1, 1, 0, x] - 
      390*G[1, 0, 0, 1, 1, 1, x] - 90*G[1, 0, 1, 0, 0, 0, x] - 
      60*G[1, 0, 1, 0, 0, 1, x] - 60*G[1, 0, 1, 0, 1, 0, x] - 
      276*G[1, 0, 1, 0, 1, 1, x] + 126*G[1, 0, 1, 1, 0, 0, x] - 
      66*G[1, 0, 1, 1, 0, 1, x] - 66*G[1, 0, 1, 1, 1, 0, x] + 
      546*G[1, 0, 1, 1, 1, 1, x] + 96*G[1, 1, 0, 0, 0, 0, x] - 
      42*G[1, 1, 0, 0, 0, 1, x] - 42*G[1, 1, 0, 0, 1, 0, x] - 
      360*G[1, 1, 0, 0, 1, 1, x] - 78*G[1, 1, 0, 1, 0, 0, x] - 
      12*G[1, 1, 0, 1, 0, 1, x] - 12*G[1, 1, 0, 1, 1, 0, x] + 
      444*G[1, 1, 0, 1, 1, 1, x] + 6*G[1, 1, 1, 0, 0, 0, x] + 
      6*G[1, 1, 1, 0, 0, 1, x] + 6*G[1, 1, 1, 0, 1, 0, x] + 
      252*G[1, 1, 1, 0, 1, 1, x] - 126*G[1, 1, 1, 1, 0, 0, x] + 
      54*G[1, 1, 1, 1, 0, 1, x] + 54*G[1, 1, 1, 1, 1, 0, x] - 
      192*G[1, 1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, 1, x]*
       (-704 + (132*I)*Pi - 288*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-744 + (234*I)*Pi - 246*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (20 + (84*I)*Pi - 126*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-24 - (114*I)*Pi - 126*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-24 - (168*I)*Pi - 126*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-420 + (324*I)*Pi - 108*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (616 - (240*I)*Pi - 102*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-59 + (18*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-128 + (24*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (90 + (18*I)*Pi - 30*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (37 - (48*I)*Pi - 30*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-324 + (156*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (44 - (78*I)*Pi + 18*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (44 + (198*I)*Pi + 18*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-60 - (48*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (-60 + (282*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (96 + (18*I)*Pi + 36*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (133 + (48*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (96 + (54*I)*Pi + 36*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (4 - (30*I)*Pi + 60*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (4 - (342*I)*Pi + 60*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (38 - (84*I)*Pi + 66*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (8 + (126*I)*Pi + 66*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (8 - (270*I)*Pi + 66*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (64 + (24*I)*Pi + 78*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (64 - (198*I)*Pi + 78*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (536 - (54*I)*Pi + 192*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (340 - (132*I)*Pi + 204*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (568 - (192*I)*Pi + 216*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (70 - (181*I)*Pi + (106 - (126*I)*Pi)*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-10 + (544*I)*Pi + (-24 + (174*I)*Pi)*Log[mu2/s] - 
        21*Log[mu2/s]^2 - 429*zeta[2]) + G[1, 1, 1, 1, x]*
       (-738 + (412*I)*Pi + (-144 + (114*I)*Pi)*Log[mu2/s] + 
        96*Log[mu2/s]^2 - 300*zeta[2]) + G[0, 1, 0, 1, x]*
       (-63/2 + (320*I)*Pi + (-64 + (162*I)*Pi)*Log[mu2/s] - 
        30*Log[mu2/s]^2 - 240*zeta[2]) + G[0, 0, 1, 0, x]*
       (-116 + (149*I)*Pi + (16 + (90*I)*Pi)*Log[mu2/s] + 42*Log[mu2/s]^2 - 
        210*zeta[2]) + G[1, 0, 1, 0, x]*(-10 + (22*I)*Pi + 
        (-24 + (90*I)*Pi)*Log[mu2/s] - 21*Log[mu2/s]^2 - 93*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-1069/2 + (336*I)*Pi + (-296 + (72*I)*Pi)*
         Log[mu2/s] - 78*Log[mu2/s]^2 - 60*zeta[2]) + 
      G[0, 1, 0, 0, x]*(257/2 + (132*I)*Pi + (-2 + (24*I)*Pi)*Log[mu2/s] + 
        18*Log[mu2/s]^2 - 30*zeta[2]) - (21*I)*Pi*Log[mu2/s]^3*zeta[2] + 
      G[1, 1, 1, 0, x]*(11 + (57*I)*Pi + (-16 - (18*I)*Pi)*Log[mu2/s] - 
        39*Log[mu2/s]^2 + 27*zeta[2]) + G[1, 0, 0, 0, x]*
       (165/2 + (14*I)*Pi + (-6 - (42*I)*Pi)*Log[mu2/s] + 42*Log[mu2/s]^2 + 
        60*zeta[2]) + G[1, 1, 0, 0, x]*(-259/2 - (65*I)*Pi - 10*Log[mu2/s] - 
        12*Log[mu2/s]^2 + 90*zeta[2]) + G[0, 0, 0, 1, x]*
       (-116 - (332*I)*Pi + (16 - (66*I)*Pi)*Log[mu2/s] + 42*Log[mu2/s]^2 + 
        162*zeta[2]) + G[0, 1, 1, 0, x]*(-63/2 - (128*I)*Pi + 
        (-64 - (18*I)*Pi)*Log[mu2/s] - 30*Log[mu2/s]^2 + 282*zeta[2]) + 
      G[1, 1, 0, 1, x]*(11 - (432*I)*Pi + (-16 - (126*I)*Pi)*Log[mu2/s] - 
        39*Log[mu2/s]^2 + 297*zeta[2]) + G[0, 1, 1, 1, x]*
       (864 - (296*I)*Pi + (344 - (138*I)*Pi)*Log[mu2/s] + 36*Log[mu2/s]^2 + 
        432*zeta[2]) + G[1, 0, 1, 1, x]*(550 - (552*I)*Pi + 
        (184 - (192*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 + 606*zeta[2]) + 
      G[0, 0, 0, x]*(-149/4 - (75*I)*Pi + (-29 + (98*I)*Pi)*Log[mu2/s] + 
        (-12 + (42*I)*Pi)*Log[mu2/s]^2 + (-163 + (132*I)*Pi)*zeta[2]) + 
      G[0, 1, 1, x]*(-3839/4 + ((1055*I)/2)*Pi + (-8 + (48*I)*Pi)*
         Log[mu2/s]^2 + 14*Log[mu2/s]^3 + Log[mu2/s]*(-305 + (264*I)*Pi - 
          390*zeta[2]) + (-740 - (120*I)*Pi)*zeta[2] - 148*zeta[3]) + 
      G[1, 1, 0, x]*(-209/2 - ((233*I)/2)*Pi + (24 - (9*I)*Pi)*Log[mu2/s]^2 + 
        14*Log[mu2/s]^3 + Log[mu2/s]*(2 + (22*I)*Pi - 138*zeta[2]) + 
        (-15 + (69*I)*Pi)*zeta[2] - 142*zeta[3]) + 
      G[1, 0, 0, x]*(-37/2 + ((85*I)/2)*Pi - 8*Log[mu2/s]^2 - 
        7*Log[mu2/s]^3 + Log[mu2/s]*(-30 - (46*I)*Pi - 57*zeta[2]) + 
        (66 + (174*I)*Pi)*zeta[2] - 22*zeta[3]) + (2643/4 + (575*I)*Pi)*
       zeta[3] + 96*zeta[3]^2 + G[1, 0, 1, x]*(-209/2 + (542*I)*Pi + 
        (24 + (15*I)*Pi)*Log[mu2/s]^2 + 14*Log[mu2/s]^3 + 
        Log[mu2/s]*(2 + (208*I)*Pi - 162*zeta[2]) + (-332 - (147*I)*Pi)*
         zeta[2] + 26*zeta[3]) + G[0, 1, 0, x]*(401/4 + (146*I)*Pi + 
        (-4 - (33*I)*Pi)*Log[mu2/s]^2 - 7*Log[mu2/s]^3 + 
        (-40 + (201*I)*Pi)*zeta[2] + Log[mu2/s]*(49 - (74*I)*Pi + 
          87*zeta[2]) + 38*zeta[3]) + G[0, 0, 1, x]*
       (401/4 - ((1203*I)/2)*Pi + (-4 - (57*I)*Pi)*Log[mu2/s]^2 - 
        7*Log[mu2/s]^3 + (516 + (201*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(49 - (288*I)*Pi + 255*zeta[2]) + 104*zeta[3]) + 
      G[1, 1, 1, x]*(1024 - (465*I)*Pi + (-12 - (6*I)*Pi)*Log[mu2/s]^2 - 
        21*Log[mu2/s]^3 + Log[mu2/s]*(262 - (184*I)*Pi - 63*zeta[2]) + 
        (292 + (174*I)*Pi)*zeta[2] + 330*zeta[3]) + 
      zeta[2]*(-10447/8 + (393*I)*Pi + (-231 - (57*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(267/8 + ((159*I)/2)*Pi + (4 - (16*I)*Pi)*Log[mu2/s]^2 - 
        (7*I)*Pi*Log[mu2/s]^3 + (447/2 - (175*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(33/2 + (28*I)*Pi + (54 - (141*I)*Pi)*zeta[2]) + 
        (129 - (148*I)*Pi)*zeta[3]) + G[0, 1, x]*(3349/8 - (746*I)*Pi + 
        (7*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(8 - (12*I)*Pi - 21*zeta[2]) + 
        (565 + (112*I)*Pi)*zeta[2] + Log[mu2/s]*(227/2 - (240*I)*Pi + 
          (56 - (99*I)*Pi)*zeta[2] - 42*zeta[3]) + (36 - (206*I)*Pi)*
         zeta[3] - 276*zeta[4]) + G[1, 1, x]*(-6965/8 + (676*I)*Pi - 
        (7*I)*Pi*Log[mu2/s]^3 + (-271 - (141*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-20 + (12*I)*Pi + 138*zeta[2]) + 
        Log[mu2/s]*(-487/2 + (224*I)*Pi + (136 - (9*I)*Pi)*zeta[2] - 
          96*zeta[3]) + (-139 + (98*I)*Pi)*zeta[3] - (303*zeta[4])/2) + 
      (5111/4 + ((1071*I)/4)*Pi)*zeta[4] + Log[mu2/s]^2*
       (-1 + (-18 - (40*I)*Pi)*zeta[2] + (12 - (9*I)*Pi)*zeta[3] + 
        6*zeta[4]) + G[1, 0, x]*(3349/8 - ((19*I)/2)*Pi + 
        (7*I)*Pi*Log[mu2/s]^3 + (15 - (96*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(8 + (16*I)*Pi + 27*zeta[2]) + (-132 - (284*I)*Pi)*
         zeta[3] + Log[mu2/s]*(227/2 - (12*I)*Pi + (38 - (183*I)*Pi)*
           zeta[2] + 54*zeta[3]) + 180*zeta[4]) + 
      G[0, x]*(123/4 + (468*I)*Pi + (-983/2 - ((387*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(3 + (12*I)*Pi + (-12 + (75*I)*Pi)*zeta[2]) + 
        (237 + (243*I)*Pi)*zeta[3] + Log[mu2/s]*(16 + (136*I)*Pi + 
          (-190 + (130*I)*Pi)*zeta[2] + (22 + (198*I)*Pi)*zeta[3]) + 
        (219/4 + ((1035*I)/2)*Pi)*zeta[4]) + 
      G[1, x]*(-123/4 - (468*I)*Pi - 21*Log[mu2/s]^3*zeta[2] + 
        (-237 - (210*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-3 - (12*I)*Pi + 
          (-68 + (51*I)*Pi)*zeta[2] + 15*zeta[3]) + 
        zeta[2]*(561/4 + (105*I)*Pi + 507*zeta[3]) + 
        (-989/4 + ((477*I)/2)*Pi)*zeta[4] + Log[mu2/s]*(-16 - (136*I)*Pi + 
          (-145 + (34*I)*Pi)*zeta[2] + (30 + (30*I)*Pi)*zeta[3] + 
          (189*zeta[4])/2) - 153*zeta[5]) + (165 - (630*I)*Pi)*zeta[5] + 
      Log[mu2/s]*(-4 - (2*I)*Pi + zeta[2]*(-697/2 + (94*I)*Pi - 
          408*zeta[3]) + (173 + (110*I)*Pi)*zeta[3] + (293 - ((471*I)/2)*Pi)*
         zeta[4] + 132*zeta[5]) - (2999*zeta[6])/4) + 
    (-11930183/23328 + ((193*I)/8)*Pi - (56*I)*Pi*G[0, 0, 0, 0, 1, x] - 
      (48*I)*Pi*G[0, 0, 0, 1, 0, x] + (12*I)*Pi*G[0, 0, 1, 1, 1, x] - 
      (30*I)*Pi*G[0, 1, 0, 1, 0, x] - 150*G[0, 0, 0, 0, 0, 0, x] - 
      56*G[0, 0, 0, 0, 1, 1, x] + 8*G[0, 0, 0, 1, 0, 0, x] - 
      56*G[0, 0, 0, 1, 0, 1, x] - 56*G[0, 0, 0, 1, 1, 0, x] + 
      30*G[0, 0, 1, 0, 0, 0, x] - 56*G[0, 0, 1, 0, 1, 1, x] + 
      22*G[0, 0, 1, 1, 0, 0, x] - 68*G[0, 0, 1, 1, 0, 1, x] - 
      68*G[0, 0, 1, 1, 1, 0, x] + 80*G[0, 0, 1, 1, 1, 1, x] + 
      44*G[0, 1, 0, 0, 0, 0, x] + 56*G[0, 1, 0, 0, 0, 1, x] + 
      56*G[0, 1, 0, 0, 1, 0, x] - 56*G[0, 1, 0, 0, 1, 1, x] - 
      10*G[0, 1, 0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, 0, 1, x] - 
      20*G[0, 1, 0, 1, 1, 0, x] + 20*G[0, 1, 0, 1, 1, 1, x] + 
      94*G[0, 1, 1, 0, 0, 0, x] - 68*G[0, 1, 1, 0, 0, 1, x] - 
      68*G[0, 1, 1, 0, 1, 0, x] - 32*G[0, 1, 1, 0, 1, 1, x] - 
      20*G[0, 1, 1, 1, 0, 0, x] - 56*G[0, 1, 1, 1, 0, 1, x] - 
      56*G[0, 1, 1, 1, 1, 0, x] + 136*G[0, 1, 1, 1, 1, 1, x] + 
      38*G[1, 0, 0, 0, 0, 0, x] + 112*G[1, 0, 0, 0, 0, 1, x] + 
      112*G[1, 0, 0, 0, 1, 0, x] - 56*G[1, 0, 0, 0, 1, 1, x] - 
      30*G[1, 0, 0, 1, 0, 0, x] + 28*G[1, 0, 0, 1, 0, 1, x] + 
      28*G[1, 0, 0, 1, 1, 0, x] - 48*G[1, 0, 0, 1, 1, 1, x] - 
      6*G[1, 0, 1, 0, 0, 0, x] - 20*G[1, 0, 1, 0, 0, 1, x] - 
      20*G[1, 0, 1, 0, 1, 0, x] - 116*G[1, 0, 1, 0, 1, 1, x] + 
      116*G[1, 0, 1, 1, 1, 1, x] + 170*G[1, 1, 0, 0, 0, 0, x] - 
      68*G[1, 1, 0, 0, 0, 1, x] - 68*G[1, 1, 0, 0, 1, 0, x] - 
      4*G[1, 1, 0, 0, 1, 1, x] - 24*G[1, 1, 0, 1, 0, 0, x] - 
      88*G[1, 1, 0, 1, 0, 1, x] - 88*G[1, 1, 0, 1, 1, 0, x] + 
      52*G[1, 1, 0, 1, 1, 1, x] + 30*G[1, 1, 1, 0, 0, 0, x] - 
      32*G[1, 1, 1, 0, 0, 1, x] - 32*G[1, 1, 1, 0, 1, 0, x] + 
      4*G[1, 1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 1, 0, 0, x] - 
      32*G[1, 1, 1, 1, 0, 1, x] - 32*G[1, 1, 1, 1, 1, 0, x] + 
      144*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
       (-132 - (24*I)*Pi - 136*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-24 + (8*I)*Pi - 94*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (30 - 80*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*((-58*I)*Pi - 
        56*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-45 + (106*I)*Pi - 
        44*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-30 + (70*I)*Pi - 
        30*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(12 + (4*I)*Pi - 
        22*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(-6 + (96*I)*Pi - 
        20*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-9 + (22*I)*Pi - 
        8*Log[mu2/s]) + (56*I)*Pi*G[0, 0, 0, 1, x]*Log[mu2/s] + 
      56*G[0, 0, 0, 1, 1, x]*Log[mu2/s] + 56*G[0, 0, 1, 0, 1, x]*Log[mu2/s] - 
      56*G[1, 0, 0, 0, 1, x]*Log[mu2/s] + (373/360 + ((5*I)/12)*Pi)*
       Log[mu2/s]^5 + (5*Log[mu2/s]^6)/24 + G[1, 0, 1, 0, 0, x]*
       (-30 - (16*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (15 + (18*I)*Pi + 20*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (18 + (20*I)*Pi + 20*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (18 - (116*I)*Pi + 20*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-12 - (4*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       ((10*I)*Pi + 56*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-30 - (16*I)*Pi + 56*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (-30 + (28*I)*Pi + 56*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (12 + (36*I)*Pi + 56*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       ((56*I)*Pi + 56*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       ((-4*I)*Pi + 68*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (6 - (8*I)*Pi + 68*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (6 - (32*I)*Pi + 68*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       ((-44*I)*Pi + 68*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (257/3 - (50*I)*Pi + 100*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       ((-9*I)*Pi + (48*I)*Pi*Log[mu2/s] - 178*zeta[2]) + 
      G[1, 0, 0, 0, x]*(48 - (15*I)*Pi + (30 - (70*I)*Pi)*Log[mu2/s] + 
        15*Log[mu2/s]^2 - 139*zeta[2]) + G[0, 1, 0, 0, x]*
       (16 - (21*I)*Pi + (9 - (22*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 
        130*zeta[2]) + G[1, 0, 0, 1, x]*((12*I)*Pi - 108*zeta[2]) + 
      G[1, 0, 1, 0, x]*((-12*I)*Pi + (30*I)*Pi*Log[mu2/s] - 12*zeta[2]) + 
      Log[mu2/s]^4*(577/108 + ((7*I)/4)*Pi + (77*zeta[2])/24) + 
      G[0, 1, 0, 1, x]*(-28*Log[mu2/s]^2 + 8*zeta[2]) + 
      G[1, 1, 1, 0, x]*(53 - (3*I)*Pi + (12 + (8*I)*Pi)*Log[mu2/s] - 
        34*Log[mu2/s]^2 + 90*zeta[2]) + G[1, 1, 1, 1, x]*
       (76 - (54*I)*Pi + 108*Log[mu2/s] + 40*Log[mu2/s]^2 + 92*zeta[2]) + 
      G[1, 0, 1, 1, x]*(14 + (6*I)*Pi + (-6 - (56*I)*Pi)*Log[mu2/s] - 
        28*Log[mu2/s]^2 + 116*zeta[2]) + G[0, 0, 0, 0, x]*
       (-862/9 + (42*I)*Pi + (-131/3 + (50*I)*Pi)*Log[mu2/s] - 
        25*Log[mu2/s]^2 + 121*zeta[2]) + G[1, 1, 0, 1, x]*
       (53 + (12 + (32*I)*Pi)*Log[mu2/s] - 34*Log[mu2/s]^2 + 162*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-14 + (18*I)*Pi + (-18 - (12*I)*Pi)*Log[mu2/s] + 
        180*zeta[2]) + G[0, 0, 1, 1, x]*(3/2 - 28*Log[mu2/s]^2 + 
        180*zeta[2]) + G[1, 1, 0, 0, x]*(-6 - (9*I)*Pi + 
        (15 - (4*I)*Pi)*Log[mu2/s] + 11*Log[mu2/s]^2 + 263*zeta[2]) + 
      G[0, 1, 1, 0, x]*((18*I)*Pi - (10*I)*Pi*Log[mu2/s] - 28*Log[mu2/s]^2 + 
        300*zeta[2]) + G[1, 1, 0, x]*(17/4 + (47*I)*Pi + 
        (5*I)*Pi*Log[mu2/s]^2 + (28*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*((27*I)*Pi - 300*zeta[2]) + (-69 - (3*I)*Pi)*zeta[2] - 
        (410*zeta[3])/3) + G[0, 1, 1, x]*(14 - (13*I)*Pi + 
        (28*Log[mu2/s]^3)/3 + Log[mu2/s]*(1 - (18*I)*Pi - 180*zeta[2]) + 
        (6 + (20*I)*Pi)*zeta[2] - (272*zeta[3])/3) + 
      G[1, 1, 1, x]*(-68 + (63*I)*Pi + (-27 + (6*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-66 + (66*I)*Pi - 180*zeta[2]) + (-9 + (50*I)*Pi)*
         zeta[2] - 80*zeta[3]) + G[0, 1, 0, x]*((16*I)*Pi - 
        (24*I)*Pi*Log[mu2/s]^2 + (-18 + (232*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((9*I)*Pi + 178*zeta[2]) - 22*zeta[3]) + 
      G[1, 0, 0, x]*(-16 + (32*I)*Pi + (-9/2 + (11*I)*Pi)*Log[mu2/s]^2 - 
        (4*Log[mu2/s]^3)/3 + (-45/2 + (183*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-16 + (21*I)*Pi + 130*zeta[2]) - (40*zeta[3])/3) + 
      Log[mu2/s]^3*(2821/324 + ((28*I)/3)*Pi + (-487/36 - ((11*I)/6)*Pi)*
         zeta[2] - 10*zeta[3]) + G[0, 0, 1, x]*(((3*I)/2)*Pi - 
        (28*I)*Pi*Log[mu2/s]^2 + (114*I)*Pi*zeta[2] - 2*zeta[3]) + 
      (70421/162 - ((56*I)/3)*Pi)*zeta[3] - (461*zeta[3]^2)/6 + 
      G[0, 0, 0, x]*(4955/54 - (56*I)*Pi + (5/6 - (25*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(358/9 - (42*I)*Pi - 110*zeta[2]) + (325/6 + (11*I)*Pi)*
         zeta[2] + 4*zeta[3]) + G[1, 0, 1, x]*(17/4 + (14*I)*Pi + 
        (28*Log[mu2/s]^3)/3 + Log[mu2/s]*((-6*I)*Pi - 8*zeta[2]) + 
        (-36 + (36*I)*Pi)*zeta[2] + (292*zeta[3])/3) + 
      zeta[2]*(-95927/648 - ((31*I)/2)*Pi + (-401/18 + ((14*I)/3)*Pi)*
         zeta[3]) + G[0, 1, x]*((14*I)*Pi + ((28*I)/3)*Pi*Log[mu2/s]^3 + 
        (41*zeta[2])/2 + (24 - ((740*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(I*Pi + (36 - (114*I)*Pi)*zeta[2] + 2*zeta[3]) - 
        652*zeta[4]) + G[0, 0, x]*(-23837/162 + (48*I)*Pi + 
        (121/18 + ((25*I)/3)*Pi)*Log[mu2/s]^3 + (25*Log[mu2/s]^4)/12 + 
        (-823/9 - (9*I)*Pi)*zeta[2] + Log[mu2/s]^2*(73/9 + (21*I)*Pi + 
          (99*zeta[2])/2) + Log[mu2/s]*(-2363/54 + (56*I)*Pi + 
          (-379/6 - (11*I)*Pi)*zeta[2] - (68*zeta[3])/3) + 
        (308/9 - ((56*I)/3)*Pi)*zeta[3] - (447*zeta[4])/8) + 
      Log[mu2/s]^2*(-13469/324 + (27*I)*Pi + (-1039/18 - ((9*I)/2)*Pi)*
         zeta[2] + (28/9 - ((28*I)/3)*Pi)*zeta[3] - (501*zeta[4])/16) + 
      (26111/144 + ((15*I)/8)*Pi)*zeta[4] + G[1, 1, x]*
       (375/8 - ((217*I)/4)*Pi - (7*Log[mu2/s]^4)/3 + (-48 + (18*I)*Pi)*
         zeta[2] + Log[mu2/s]^2*((-27*I)*Pi + 90*zeta[2]) + 
        (15 + (46*I)*Pi)*zeta[3] + Log[mu2/s]*(19/2 - (66*I)*Pi + 
          (12 - (20*I)*Pi)*zeta[2] + (272*zeta[3])/3) + (375*zeta[4])/2) + 
      G[1, 0, x]*(((-47*I)/4)*Pi + (8*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((-9*I)/2)*Pi - 89*zeta[2]) + (-100 - ((27*I)/2)*Pi)*
         zeta[2] + (-27 - (346*I)*Pi)*zeta[3] + Log[mu2/s]*
         ((-16*I)*Pi + (-45 - (232*I)*Pi)*zeta[2] + 22*zeta[3]) + 
        248*zeta[4]) + Log[mu2/s]*(-546815/1944 + ((91*I)/2)*Pi + 
        zeta[2]*(-13939/108 - (12*I)*Pi - (605*zeta[3])/3) + 
        (3877/27 - (14*I)*Pi)*zeta[3] + (3175/48 - ((27*I)/8)*Pi)*zeta[4] - 
        121*zeta[5]) + G[1, x]*(193/8 + ((483*I)/8)*Pi - 
        ((7*I)/3)*Pi*Log[mu2/s]^4 + Log[mu2/s]^2*
         (3 + (54 + (57*I)*Pi)*zeta[2] - zeta[3]) + (85/2 + (18*I)*Pi)*
         zeta[3] + zeta[2]*(73/4 + (18*I)*Pi + 351*zeta[3]) + 
        (-1251/4 + ((1741*I)/2)*Pi)*zeta[4] + Log[mu2/s]*
         (27/2 + ((31*I)/2)*Pi + (131 + (27*I)*Pi)*zeta[2] + 
          (39 + ((740*I)/3)*Pi)*zeta[3] + 652*zeta[4]) - 2*zeta[5]) - 
      (791*zeta[5])/30 + G[0, x]*(546815/1944 - (32*I)*Pi + 
        (-247/72 - ((25*I)/12)*Pi)*Log[mu2/s]^4 - (5*Log[mu2/s]^5)/6 + 
        Log[mu2/s]^3*(-325/27 - (7*I)*Pi - (44*zeta[2])/3) + 
        (-4381/27 + (14*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-229/108 - (28*I)*Pi + 
          (433/12 + ((11*I)/2)*Pi)*zeta[2] + (62*zeta[3])/3) + 
        zeta[2]*(11131/108 + (12*I)*Pi + (619*zeta[3])/3) + 
        (-3085/48 + ((27*I)/8)*Pi)*zeta[4] + Log[mu2/s]*
         (18653/162 - (48*I)*Pi + (931/9 + (9*I)*Pi)*zeta[2] + 
          (-182/9 + ((56*I)/3)*Pi)*zeta[3] + (237*zeta[4])/4) + 
        121*zeta[5]) - (24341*zeta[6])/64)/x + 
    (13959/128 - ((1157*I)/16)*Pi - 36*G[1, 1, 1, 1, x] + 
      (-9 - (24*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-9 - (32*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (18*I)*Pi*G[0, 1, 1, 0, 1, x] + 
      (29*I)*Pi*G[0, 1, 1, 1, 0, x] + 36*G[0, 1, 1, 1, 1, x] + 
      (9 - (6*I)*Pi)*G[1, 0, 1, 0, 1, x] + (9 + (11*I)*Pi)*
       G[1, 0, 1, 1, 0, x] + 24*G[1, 0, 1, 1, 1, x] + 3*G[1, 1, 0, 0, 1, x] + 
      (3 + (13*I)*Pi)*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, 1, x] - 
      (14*I)*Pi*G[1, 1, 1, 1, 0, x] - 13*G[0, 0, 0, 0, 0, 0, x] - 
      34*G[0, 0, 0, 0, 0, 1, x] - 34*G[0, 0, 0, 0, 1, 0, x] + 
      22*G[0, 0, 0, 0, 1, 1, x] + 35*G[0, 0, 0, 1, 0, 0, x] - 
      18*G[0, 0, 0, 1, 0, 1, x] - 18*G[0, 0, 0, 1, 1, 0, x] + 
      72*G[0, 0, 1, 0, 0, 0, x] - 6*G[0, 0, 1, 0, 0, 1, x] - 
      6*G[0, 0, 1, 0, 1, 0, x] - 12*G[0, 0, 1, 0, 1, 1, x] - 
      50*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 1, 1, x] + 
      73*G[0, 1, 0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, 0, 1, x] + 
      2*G[0, 1, 0, 0, 1, 0, x] - 26*G[0, 1, 0, 0, 1, 1, x] - 
      38*G[0, 1, 0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, 0, 1, x] + 
      6*G[0, 1, 0, 1, 1, 0, x] + 24*G[0, 1, 0, 1, 1, 1, x] - 
      70*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
      2*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] + 
      29*G[0, 1, 1, 1, 0, 0, x] + 22*G[1, 0, 0, 0, 0, 0, x] + 
      10*G[1, 0, 0, 0, 0, 1, x] + 10*G[1, 0, 0, 0, 1, 0, x] + 
      2*G[1, 0, 0, 0, 1, 1, x] - 6*G[1, 0, 0, 1, 0, 0, x] + 
      2*G[1, 0, 0, 1, 0, 1, x] + 2*G[1, 0, 0, 1, 1, 0, x] - 
      8*G[1, 0, 0, 1, 1, 1, x] - 18*G[1, 0, 1, 0, 0, 0, x] - 
      6*G[1, 0, 1, 0, 1, 1, x] + 11*G[1, 0, 1, 1, 0, 0, x] - 
      34*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
      2*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 0, 1, 1, x] + 
      13*G[1, 1, 0, 1, 0, 0, x] + 26*G[1, 1, 1, 0, 0, 0, x] - 
      14*G[1, 1, 1, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x]*
       (75/2 + (30*I)*Pi - 45*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (59 + (4*I)*Pi - 28*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (16 + (40*I)*Pi - 26*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-24 + (8*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (25 + (14*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-33 + (18*I)*Pi - 12*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-6 - (8*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-6 + (8*I)*Pi - 4*Log[mu2/s]) + (5*Log[mu2/s]^5)/16 + 
      (5*Log[mu2/s]^6)/144 + G[1, 0, 0, 1, 1, x]*(-21 - (2*I)*Pi + 
        4*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-18 - (14*I)*Pi + 
        4*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(33 - (14*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-18 - (46*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-85/2 - (7*I)*Pi + 11*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-6 + (8*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-6 + (37*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(16 - (25*I)*Pi + 22*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-135/2 - (13*I)*Pi + 23*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-33/2 - (33*I)*Pi + 35*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(13/2 - ((21*I)/2)*Pi + (6 + (35*I)*Pi)*Log[mu2/s] - 
        105*zeta[2]) + G[1, 0, 1, 0, x]*(19/2 - ((67*I)/2)*Pi + 
        (11*I)*Pi*Log[mu2/s] - 43*zeta[2]) + G[1, 1, 0, 0, x]*
       (335/4 - (28*I)*Pi + (73/2 + (14*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 - (63*zeta[2])/2) + G[1, 0, 0, 1, x]*
       (19/2 - (27*I)*Pi - 16*zeta[2]) + G[0, 1, 1, 1, x]*
       (-42 + (12*I)*Pi - 24*Log[mu2/s] - 16*zeta[2]) + 
      Log[mu2/s]^4*(239/96 - (11*zeta[2])/48) + G[1, 1, 0, 1, x]*
       (14 + (15*I)*Pi + 2*zeta[2]) + G[1, 0, 1, 1, x]*
       (-15 + (21*I)*Pi - 12*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-5 - (7*I)*Pi + (-17 + (24*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 + 4*zeta[2]) + G[1, 0, 0, 0, x]*
       (-151/2 + ((55*I)/2)*Pi + (-51/2 - (13*I)*Pi)*Log[mu2/s] + 
        (19*Log[mu2/s]^2)/2 + (33*zeta[2])/2) + G[0, 1, 0, 1, x]*
       (13/2 - (36*I)*Pi + (6 - (12*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
      G[0, 0, 0, 1, x]*(24 + (39*I)*Pi + (12 + (16*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 26*zeta[2]) + G[0, 0, 1, 1, x]*
       (37/2 - (24*I)*Pi + (18 - (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
        26*zeta[2]) + G[1, 1, 1, 0, x]*(14 + (25*I)*Pi - 
        (12*I)*Pi*Log[mu2/s] + 34*zeta[2]) + G[0, 1, 0, 0, x]*
       (-115/4 + ((33*I)/2)*Pi + (-12 - (29*I)*Pi)*Log[mu2/s] + 
        8*Log[mu2/s]^2 + 77*zeta[2]) + G[0, 0, 1, 0, x]*
       (24 + (10*I)*Pi + (12 - (30*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 
        114*zeta[2]) + ((6*I)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 
        6*G[0, 0, 1, 1, x] - 12*G[0, 1, 1, 1, x] - 6*G[1, 0, 1, 1, x] + 
        18*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-15 + (6*I)*Pi - 
          12*Log[mu2/s]) + G[0, 1, 1, x]*(15/2 - (6*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, x]*(((15*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] - 18*zeta[2]) + 
        G[1, 1, x]*(85/8 - ((15*I)/2)*Pi + (15/2 - (6*I)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + (33*zeta[2])/2) + G[1, x]*(((85*I)/8)*Pi + 
          (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((15*I)/2)*Pi - 18*zeta[2]) + 
          (-45/2 - ((15*I)/2)*Pi)*zeta[2]))/x^2 + 
      G[0, 0, 1, x]*(-57 + ((33*I)/2)*Pi - 6*Log[mu2/s]^2 + 
        Log[mu2/s]*(-26 + (18*I)*Pi - 32*zeta[2]) + (-12 + (48*I)*Pi)*
         zeta[2] - 60*zeta[3]) + G[0, 1, 0, x]*(-57 - ((193*I)/4)*Pi + 
        (-6 + (8*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-26 - (18*I)*Pi - 
          45*zeta[2]) + (165/2 + (20*I)*Pi)*zeta[2] - 29*zeta[3]) + 
      G[1, 1, 1, x]*(87 + (2*I)*Pi + 24*Log[mu2/s] + (-12 + (14*I)*Pi)*
         zeta[2] - 14*zeta[3]) + G[1, 0, 0, x]*(42 - ((179*I)/4)*Pi + 
        (5 + ((15*I)/2)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(85/4 - ((31*I)/2)*Pi - 25*zeta[2]) + 
        (119/2 - ((21*I)/2)*Pi)*zeta[2] - (38*zeta[3])/3) + 
      Log[mu2/s]^3*(145/12 + (I/3)*Pi + (5/8 + ((2*I)/3)*Pi)*zeta[2] - 
        (56*zeta[3])/9) + (-7783/24 - ((497*I)/3)*Pi)*zeta[3] + 
      (1135*zeta[3]^2)/18 + G[1, 1, 0, x]*(-135/4 + ((351*I)/4)*Pi - 
        ((9*I)/2)*Pi*Log[mu2/s]^2 + (-118 - ((7*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-10 + ((73*I)/2)*Pi + 20*zeta[2]) + 12*zeta[3]) + 
      G[0, 1, 1, x]*(129/4 - ((35*I)/2)*Pi + 6*Log[mu2/s]^2 + 
        (36 - (19*I)*Pi)*zeta[2] + Log[mu2/s]*(18 - (6*I)*Pi + 4*zeta[2]) + 
        17*zeta[3]) + G[1, 0, 1, x]*(-135/4 - ((31*I)/2)*Pi + 
        (24 - (13*I)*Pi)*zeta[2] + Log[mu2/s]*(-10 - (12*I)*Pi + 4*zeta[2]) + 
        23*zeta[3]) + G[0, 0, 0, x]*(-73/4 + ((63*I)/4)*Pi + 
        (1 - (11*I)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
        (23 - (6*I)*Pi)*zeta[2] + Log[mu2/s]*(-13/4 - (3*I)*Pi + 
          14*zeta[2]) + (167*zeta[3])/3) + 
      zeta[2]*(-4129/32 - ((167*I)/8)*Pi + (327/2 - ((55*I)/3)*Pi)*zeta[3]) + 
      G[1, 1, x]*(-977/8 + ((39*I)/4)*Pi - 6*Log[mu2/s]^2 + 
        (-56 - (16*I)*Pi)*zeta[2] + Log[mu2/s]*(-87/2 + (2*I)*Pi + 
          (12*I)*Pi*zeta[2] - 12*zeta[3]) + (22 + (2*I)*Pi)*zeta[3] - 
        67*zeta[4]) + G[0, 0, x]*(927/8 - ((71*I)/4)*Pi + 
        (7/2 + (3*I)*Pi)*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/12 + 
        Log[mu2/s]^2*(33/2 + ((11*I)/2)*Pi - 12*zeta[2]) + 
        (-279/4 - (14*I)*Pi)*zeta[2] + Log[mu2/s]*(115/2 + ((15*I)/4)*Pi + 
          (-48 + (10*I)*Pi)*zeta[2] - (158*zeta[3])/3) + 
        (-6 + (3*I)*Pi)*zeta[3] - (263*zeta[4])/8) + 
      (6993/64 + (I/4)*Pi)*zeta[4] + Log[mu2/s]^2*(679/16 - ((43*I)/8)*Pi + 
        (-127/16 - (5*I)*Pi)*zeta[2] - 23*zeta[3] + (1145*zeta[4])/32) + 
      G[1, 0, x]*(503/8 + ((127*I)/4)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(3 + (5*I)*Pi - (5*zeta[2])/2) + (-433/4 + (21*I)*Pi)*
         zeta[2] + (-51/2 - ((11*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(47/2 + ((69*I)/4)*Pi + (-103/2 - (12*I)*Pi)*zeta[2] + 
          9*zeta[3]) + (385*zeta[4])/4) + G[0, 1, x]*(503/8 - ((5*I)/4)*Pi + 
        (-5/2 + ((21*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(3 + 4*zeta[2]) + 
        (15/2 + (8*I)*Pi)*zeta[3] + Log[mu2/s]*(47/2 - (2*I)*Pi + 
          (-24 - (39*I)*Pi)*zeta[2] + 59*zeta[3]) + (851*zeta[4])/4) + 
      Log[mu2/s]*(2989/32 - ((133*I)/4)*Pi + (-437/3 - (48*I)*Pi)*zeta[3] + 
        zeta[2]*(-313/8 - ((63*I)/4)*Pi + (100*zeta[3])/3) + 
        (2187/32 + ((89*I)/2)*Pi)*zeta[4] - 16*zeta[5]) + 
      ((-8*I)*Pi*G[1, 1, 0, x] + (9/2 + (18*I)*Pi)*G[0, 1, 0, 1, x] + 
        (9/2 - ((5*I)/2)*Pi)*G[0, 1, 1, 0, x] + (-3/2 - (5*I)*Pi)*
         G[1, 0, 0, 1, x] + (-3/2 - (I/2)*Pi)*G[1, 0, 1, 0, x] - 
        8*G[1, 1, 0, 0, x] - G[0, 0, 0, 0, 0, x] - 5*G[0, 0, 0, 0, 1, x] - 
        5*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 0, 0, x] - G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + 
        24*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] + 
        18*G[0, 1, 0, 1, 1, x] - (5*G[0, 1, 1, 0, 0, x])/2 + 
        G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] - 
        6*G[1, 0, 0, 1, 1, x] - G[1, 0, 1, 0, 0, x]/2 + 
        G[0, 0, 1, 1, x]*(-19/2 + (11*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(3 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[1, 0, 0, 0, x]*(67/4 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 0, 1, 0, x]*(17/2 + (2*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(17/2 - (19*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-29 + 6*Log[mu2/s]) + G[0, 1, 1, x]*
         (((9*I)/2)*Pi - 16*zeta[2]) + G[0, 0, 0, x]*(389/8 - (6*I)*Pi + 
          (29/2 + ((5*I)/2)*Pi)*Log[mu2/s] - (11*Log[mu2/s]^2)/4 + 
          (3*zeta[2])/4) + G[1, 0, 0, x]*(-141/8 + (8*I)*Pi + 
          (-29/4 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (3*zeta[2])/4) + 
        G[1, 0, 1, x]*(((-3*I)/2)*Pi + 4*zeta[2]) + G[0, 1, 0, x]*
         (-39/4 + ((9*I)/2)*Pi + (-3 - ((3*I)/2)*Pi)*Log[mu2/s] + 
          (17*zeta[2])/2) + G[0, 0, 1, x]*(-39/4 - (4*I)*Pi + 
          (-3 - (10*I)*Pi)*Log[mu2/s] + 43*zeta[2]) + 
        G[0, 1, x]*(((-39*I)/4)*Pi + (-6 + ((27*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((-3*I)*Pi + 8*zeta[2]) - (37*zeta[3])/2) + 
        G[0, 0, x]*(-669/16 + ((179*I)/8)*Pi + (-21/8 - ((7*I)/4)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3/3 + (-269/8 + ((9*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-33/2 + ((25*I)/4)*Pi + (9*zeta[2])/2) - 
          (8*zeta[3])/3) + Log[mu2/s]^2*((-I/4)*Pi*zeta[2] + zeta[3]/4) + 
        (-63/8 - ((9*I)/2)*Pi)*zeta[3] + G[1, 0, x]*(((-141*I)/8)*Pi - 
          ((29*I)/4)*Pi*Log[mu2/s] + (I/4)*Pi*Log[mu2/s]^2 + 
          (51/2 + ((3*I)/4)*Pi)*zeta[2] + 2*zeta[3]) + 
        zeta[2]*(((63*I)/8)*Pi + (203*zeta[3])/4) + 
        G[0, x]*(((-669*I)/16)*Pi + (I/3)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-21*I)/8)*Pi - (3*zeta[2])/4) + 
          (545/8 + ((85*I)/8)*Pi)*zeta[2] + (79/4 + ((5*I)/6)*Pi)*zeta[3] + 
          Log[mu2/s]*(((-33*I)/2)*Pi + (99/4 + (2*I)*Pi)*zeta[2] + 
            (7*zeta[3])/2) - (69*zeta[4])/8) + (-801/8 - ((135*I)/8)*Pi)*
         zeta[4] + G[1, x]*(((13*I)/2)*Pi*zeta[2] + (-13/2 - (4*I)*Pi)*
           zeta[3] + 8*zeta[4]) + Log[mu2/s]*(((17*I)/4)*Pi*zeta[2] + 
          (-17/4 - (8*I)*Pi)*zeta[3] + 16*zeta[4]) - (27*zeta[5])/2)/
       (1 - x) + G[1, x]*(53/8 - ((227*I)/4)*Pi + Log[mu2/s]^2*
         ((-3*I)*Pi + (6 + ((9*I)/2)*Pi)*zeta[2] - (9*zeta[3])/2) + 
        (465/4 + (5*I)*Pi)*zeta[3] + zeta[2]*(222 - ((311*I)/4)*Pi + 
          (13*zeta[3])/2) + Log[mu2/s]*(5/2 - (20*I)*Pi + 
          (82 - ((85*I)/2)*Pi)*zeta[2] + (109/2 + (4*I)*Pi)*zeta[3] - 
          26*zeta[4]) + (493/2 + ((55*I)/4)*Pi)*zeta[4] - 4*zeta[5]) + 
      (-31/2 + (107*I)*Pi)*zeta[5] + G[0, x]*(-5515/32 + ((465*I)/8)*Pi + 
        (-25/16 - ((11*I)/24)*Pi)*Log[mu2/s]^4 - (5*Log[mu2/s]^5)/24 + 
        Log[mu2/s]^3*(-77/8 - ((11*I)/4)*Pi + (35*zeta[2])/12) + 
        (-46 - (20*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-333/8 - ((75*I)/8)*Pi + 
          (217/8 - ((33*I)/4)*Pi)*zeta[2] + (44*zeta[3])/3) + 
        zeta[2]*(503/4 + ((139*I)/8)*Pi + (161*zeta[3])/3) + 
        (-2643/32 - ((279*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (-965/8 - ((9*I)/4)*Pi + (749/8 + ((45*I)/4)*Pi)*zeta[2] + 
          (-14 - ((70*I)/3)*Pi)*zeta[3] + (479*zeta[4])/16) + 43*zeta[5]) + 
      x*(-3 - (2*I)*Pi + (-11 + (36*I)*Pi)*G[1, 0, 0, 1, x] + 
        (-11 + (10*I)*Pi)*G[1, 0, 1, 0, x] + (-24 - (20*I)*Pi)*
         G[1, 1, 0, 1, x] + (-24 + (7*I)*Pi)*G[1, 1, 1, 0, x] + 
        24*G[1, 1, 1, 1, x] - 109*G[0, 0, 0, 0, 0, x] + 
        48*G[0, 0, 0, 0, 1, x] + 48*G[0, 0, 0, 1, 0, x] - 
        36*G[0, 0, 0, 1, 1, x] - 17*G[0, 0, 1, 0, 0, x] + 
        32*G[0, 0, 1, 0, 1, x] + 32*G[0, 0, 1, 1, 0, x] - 
        30*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
        12*G[0, 1, 0, 1, 0, x] + 20*G[0, 1, 0, 1, 1, x] + 
        28*G[0, 1, 1, 0, 0, x] - 48*G[0, 1, 1, 1, 1, x] + 
        4*G[1, 0, 0, 0, 0, x] + 36*G[1, 0, 0, 1, 1, x] + 
        22*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
        12*G[1, 0, 1, 1, 0, x] - 32*G[1, 0, 1, 1, 1, x] + 
        19*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
        4*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] + 
        7*G[1, 1, 1, 0, 0, x] + G[0, 0, 1, 0, x]*(-84 - (17*I)*Pi - 
          32*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-84 - (20*I)*Pi - 
          32*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-93/2 + I*Pi - 14*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(13/2 - (6*I)*Pi - 10*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-51/2 + (20*I)*Pi - 8*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-79/2 + (24*I)*Pi - 8*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-51/2 + (24*I)*Pi - 8*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(63/2 - (16*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(61 - (28*I)*Pi + 16*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(106 - (16*I)*Pi + 32*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(146 + I*Pi + 62*Log[mu2/s]) + 
        G[0, 0, 0, x]*(-653/4 - (7*I)*Pi + (-69 + (6*I)*Pi)*Log[mu2/s] - 
          12*Log[mu2/s]^2 - 93*zeta[2]) + G[0, 1, 0, x]*(389/4 + (51*I)*Pi + 
          (45 + (10*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 - 80*zeta[2]) + 
        G[0, 0, 1, x]*(389/4 - ((157*I)/2)*Pi + (45 - (24*I)*Pi)*Log[mu2/s] + 
          8*Log[mu2/s]^2 - 48*zeta[2]) + G[0, 1, 1, x]*
         (-475/4 + ((63*I)/2)*Pi + (-49 + (8*I)*Pi)*Log[mu2/s] - 
          8*Log[mu2/s]^2 - 40*zeta[2]) + G[1, 0, 1, x]*(99/2 + (66*I)*Pi + 
          (16 + (16*I)*Pi)*Log[mu2/s] - 24*zeta[2]) + 
        G[1, 0, 0, x]*(55/2 + ((15*I)/2)*Pi + (12 - (2*I)*Pi)*Log[mu2/s] + 
          4*Log[mu2/s]^2 - 6*zeta[2]) + G[1, 1, 1, x]*(-39 - (16*I)*Pi - 
          16*Log[mu2/s] + 16*zeta[2]) + G[1, 1, 0, x]*
         (99/2 - ((109*I)/2)*Pi + (16 - (14*I)*Pi)*Log[mu2/s] + 51*zeta[2]) + 
        zeta[2]*(1927/8 - (8*I)*Pi - 141*zeta[3]) + 
        G[1, 0, x]*(-427/8 + ((109*I)/2)*Pi + (-4 + (4*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(-45/2 + (20*I)*Pi - 6*zeta[2]) + (5 - (32*I)*Pi)*
           zeta[2] - 16*zeta[3]) + G[0, 0, x]*(491/8 - ((87*I)/2)*Pi + 
          (4 - (4*I)*Pi)*Log[mu2/s]^2 + (445/2 + (19*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(45/2 - (16*I)*Pi + 74*zeta[2]) - 13*zeta[3]) + 
        (887/4 + (171*I)*Pi)*zeta[3] + G[1, 1, x]*(363/8 + (33*I)*Pi + 
          (45/2 + (8*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
          (34 - (19*I)*Pi)*zeta[2] + 11*zeta[3]) + Log[mu2/s]^2*
         (-1/2 + (18 - (4*I)*Pi)*zeta[2] + 12*zeta[3]) + 
        G[0, 1, x]*(-427/8 - (44*I)*Pi - 4*Log[mu2/s]^2 + 
          (169 - (28*I)*Pi)*zeta[2] + Log[mu2/s]*(-45/2 - (12*I)*Pi + 
            48*zeta[2]) + 44*zeta[3]) + G[0, x]*(123/4 + (24*I)*Pi + 
          Log[mu2/s]^2*(3 - 12*zeta[2]) + (-469/2 - ((79*I)/2)*Pi)*zeta[2] + 
          (54 + (5*I)*Pi)*zeta[3] + Log[mu2/s]*(16 + (6*I)*Pi + 
            (-96 - (2*I)*Pi)*zeta[2] + 18*zeta[3]) - (275*zeta[4])/4) + 
        G[1, x]*(-123/4 - (24*I)*Pi + Log[mu2/s]^2*(-3 - 8*zeta[2]) + 
          (-723/4 + (66*I)*Pi)*zeta[2] + Log[mu2/s]*(-16 - (6*I)*Pi + 
            (-77 + (22*I)*Pi)*zeta[2] - 38*zeta[3]) + (-131 - (14*I)*Pi)*
           zeta[3] - (207*zeta[4])/4) + (531 + ((285*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]*(-2 - I*Pi + (199/2 - (6*I)*Pi)*zeta[2] + 
          (87 + (42*I)*Pi)*zeta[3] + 155*zeta[4]) + 59*zeta[5]) + 
      (-13575/128 + ((193*I)/8)*Pi - ((7*I)/4)*Pi*G[1, 0, x] + 
        ((3*I)/2)*Pi*G[0, 0, 1, x] + (-7/4 - (4*I)*Pi)*G[1, 0, 1, x] - 
        (7*G[1, 1, 0, x])/4 - 25*G[1, 1, 1, x] + (3*G[0, 0, 1, 1, x])/2 - 
        2*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] - 25*G[0, 0, 0, 0, 0, 0, x] - 
        (5*Log[mu2/s]^5)/16 - (5*Log[mu2/s]^6)/144 + 
        G[0, 1, 1, x]*(14 - I*Pi + Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (75/2 + 25*Log[mu2/s]) + G[0, 1, x]*((14*I)*Pi + I*Pi*Log[mu2/s] - 
          (7*zeta[2])/2) + Log[mu2/s]^4*(-239/96 + (11*zeta[2])/48) + 
        G[1, 1, x]*(327/8 - ((69*I)/4)*Pi + (19*Log[mu2/s])/2 + 4*zeta[2]) + 
        G[0, 0, 0, 0, x]*(-239/4 - (75*Log[mu2/s])/2 - (25*Log[mu2/s]^2)/2 + 
          (11*zeta[2])/2) + G[0, 0, 0, x]*(145/2 + (75*Log[mu2/s]^2)/4 + 
          (25*Log[mu2/s]^3)/6 + Log[mu2/s]*(239/4 - (11*zeta[2])/2) + 
          (15*zeta[2])/4 - (100*zeta[3])/3) + 
        zeta[2]*(-3583/32 - ((15*I)/2)*Pi - 10*zeta[3]) + (6205*zeta[3])/24 - 
        (1255*zeta[3]^2)/18 + Log[mu2/s]^3*(-145/12 - (5*zeta[2])/8 + 
          (50*zeta[3])/9) + G[1, x]*(193/8 + ((435*I)/8)*Pi + 
          3*Log[mu2/s]^2 + Log[mu2/s]*(27/2 + ((31*I)/2)*Pi - zeta[2]) + 
          (-151/4 - I*Pi)*zeta[2] + (17*zeta[3])/2) + (5627*zeta[4])/64 + 
        Log[mu2/s]^2*(-671/16 + (3*I)*Pi - (125*zeta[2])/16 + 22*zeta[3] + 
          (379*zeta[4])/32) + G[0, 0, x]*(-671/8 - (25*Log[mu2/s]^3)/4 - 
          (25*Log[mu2/s]^4)/24 - (125*zeta[2])/8 + Log[mu2/s]^2*
           (-239/8 + (11*zeta[2])/4) + 44*zeta[3] + Log[mu2/s]*
           (-145/2 - (15*zeta[2])/4 + (100*zeta[3])/3) + (379*zeta[4])/16) + 
        G[0, x]*(2925/32 + (25*Log[mu2/s]^4)/16 + (5*Log[mu2/s]^5)/24 + 
          Log[mu2/s]^3*(239/24 - (11*zeta[2])/12) + Log[mu2/s]^2*
           (145/4 + (15*zeta[2])/8 - (50*zeta[3])/3) - (1391*zeta[3])/12 + 
          zeta[2]*(301/8 + (49*zeta[3])/3) + Log[mu2/s]*
           (671/8 + (125*zeta[2])/8 - 44*zeta[3] - (379*zeta[4])/16) - 
          (945*zeta[4])/32 - 6*zeta[5]) + (9*zeta[5])/2 + 
        Log[mu2/s]*(-2925/32 + ((27*I)/2)*Pi + zeta[2]*
           (-445/8 - (49*zeta[3])/3) + (1391*zeta[3])/12 + (945*zeta[4])/32 + 
          6*zeta[5]) - (7193*zeta[6])/128)/x + 
      x^2*((5 - (9*I)*Pi)*G[1, 0, 0, 1, x] + (10 + (5*I)*Pi)*
         G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 0, 1, x] + 
        (-12 - (34*I)*Pi)*G[0, 0, 0, 1, 0, x] + 9*G[0, 0, 0, 1, 1, x] - 
        8*G[0, 0, 1, 0, 1, x] + (-8 + (42*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
        3*G[0, 1, 0, 0, 1, x] + (-3 + (24*I)*Pi)*G[0, 1, 0, 1, 0, x] - 
        5*G[0, 1, 0, 1, 1, x] - (32*I)*Pi*G[0, 1, 1, 1, 0, x] + 
        12*G[0, 1, 1, 1, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, 0, x] - 
        9*G[1, 0, 0, 1, 1, x] + 3*G[1, 0, 1, 0, 1, x] + 
        (3 - (6*I)*Pi)*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
        G[1, 1, 0, 0, 1, x] + (1 - (12*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
        4*G[1, 1, 0, 1, 1, x] + (14*I)*Pi*G[1, 1, 1, 1, 0, x] + 
        62*G[0, 0, 0, 0, 0, 0, x] - 34*G[0, 0, 0, 1, 0, 0, x] - 
        62*G[0, 0, 1, 0, 0, 0, x] + 42*G[0, 0, 1, 1, 0, 0, x] - 
        56*G[0, 1, 0, 0, 0, 0, x] + 24*G[0, 1, 0, 1, 0, 0, x] + 
        56*G[0, 1, 1, 0, 0, 0, x] - 32*G[0, 1, 1, 1, 0, 0, x] - 
        20*G[1, 0, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 0, x] + 
        14*G[1, 0, 1, 0, 0, 0, x] - 6*G[1, 0, 1, 1, 0, 0, x] + 
        32*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 0, x] - 
        26*G[1, 1, 1, 0, 0, 0, x] + 14*G[1, 1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 0, 0, x]*(3 + (34*I)*Pi - 28*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-25 + (32*I)*Pi - 24*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(-25 + (12*I)*Pi - 20*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-26 + (4*I)*Pi - 8*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(-14 + (6*I)*Pi - 8*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-18 + (7*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(15/2 - (6*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(9 - (6*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(37/2 + (5*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(10 - (14*I)*Pi + 12*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(18 - (4*I)*Pi + 16*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(19 - (42*I)*Pi + 20*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(33 - (24*I)*Pi + 32*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-67/2 + (22*I)*Pi + (-8 + (24*I)*Pi)*Log[mu2/s] - 
          4*Log[mu2/s]^2 - 54*zeta[2]) + G[0, 0, 1, 0, x]*
         (37/2 + (19*I)*Pi + (8 + (20*I)*Pi)*Log[mu2/s] - 38*zeta[2]) + 
        G[1, 1, 1, 0, x]*(10 + (10*I)*Pi + (12*I)*Pi*Log[mu2/s] - 
          34*zeta[2]) + G[1, 0, 0, 0, x]*(-73/2 + (10*I)*Pi + 
          (-8 + (8*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 18*zeta[2]) + 
        G[0, 0, 0, 0, x]*(-3/2 - (15*I)*Pi + (-6 - (20*I)*Pi)*Log[mu2/s] + 
          4*Log[mu2/s]^2 + 24*zeta[2]) + G[1, 0, 1, 0, x]*
         (5 - (11*I)*Pi - (8*I)*Pi*Log[mu2/s] + 26*zeta[2]) + 
        G[1, 1, 0, 0, x]*(61/2 - (12*I)*Pi + (12 - (12*I)*Pi)*Log[mu2/s] + 
          4*Log[mu2/s]^2 + 30*zeta[2]) + G[0, 1, 1, 0, x]*
         (15/2 - (23*I)*Pi + (2 - (24*I)*Pi)*Log[mu2/s] + 64*zeta[2]) + 
        G[0, 0, 0, x]*(-7/2 + (25*I)*Pi + (2 + (4*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(8 + (6*I)*Pi - 4*zeta[2]) + (16 + (24*I)*Pi)*zeta[2] - 
          60*zeta[3]) + G[0, 1, 1, x]*(63/2 - ((13*I)/2)*Pi + 
          (12 - (2*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + (10 + (32*I)*Pi)*
           zeta[2] - 32*zeta[3]) + G[1, 1, 0, x]*(-19/2 + ((69*I)/2)*Pi + 
          (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-6 + (12*I)*Pi - 20*zeta[2]) + 
          (-35 + (2*I)*Pi)*zeta[2] - 16*zeta[3]) + G[1, 0, 1, x]*
         (-19/2 - (19*I)*Pi + (-6 - (4*I)*Pi)*Log[mu2/s] + 
          (6 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + (-41 - (66*I)*Pi)*zeta[3] + 
        18*zeta[3]^2 + G[1, 1, 1, x]*(-8 + (8*I)*Pi + 4*Log[mu2/s] + 
          (-4 - (14*I)*Pi)*zeta[2] + 14*zeta[3]) + G[1, 0, 0, x]*
         (27 - ((47*I)/2)*Pi - (4*I)*Pi*Log[mu2/s]^2 + (20 + (6*I)*Pi)*
           zeta[2] + Log[mu2/s]*(8 - (8*I)*Pi + 16*zeta[2]) + 18*zeta[3]) + 
        G[0, 1, 0, x]*(-14 - (36*I)*Pi + (-2 - (4*I)*Pi)*Log[mu2/s]^2 + 
          (32 - (14*I)*Pi)*zeta[2] + Log[mu2/s]*(-10 - (10*I)*Pi + 
            8*zeta[2]) + 40*zeta[3]) + G[0, 0, 1, x]*(-14 + ((35*I)/2)*Pi + 
          (-10 + (6*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 
          (12 - (42*I)*Pi)*zeta[2] + 42*zeta[3]) + 
        zeta[2]*(303/4 - ((81*I)/2)*Pi + (52 - (22*I)*Pi)*zeta[3]) + 
        G[0, 1, x]*(-101/4 + ((27*I)/2)*Pi + Log[mu2/s]^2 + 
          (-44 + (25*I)*Pi)*zeta[2] + Log[mu2/s]*(-4 + (4*I)*Pi + 
            (-12 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (-29 + (16*I)*Pi)*
           zeta[3] - 152*zeta[4]) + G[1, 0, x]*(-101/4 + ((27*I)/2)*Pi + 
          (-35/2 + (14*I)*Pi)*zeta[2] + Log[mu2/s]^2*(1 + 4*zeta[2]) + 
          Log[mu2/s]*(-4 + (4*I)*Pi + (2 + (8*I)*Pi)*zeta[2] - 16*zeta[3]) + 
          (-11 + (2*I)*Pi)*zeta[3] - 79*zeta[4]) + Log[mu2/s]^2*
         (-3*zeta[2] + (-2 - (4*I)*Pi)*zeta[3] - 28*zeta[4]) + 
        (-703/4 - ((59*I)/2)*Pi)*zeta[4] + G[0, 0, x]*
         (101/4 - ((27*I)/2)*Pi + Log[mu2/s]^2*(-1 - 4*zeta[2]) + 
          (-47 - (17*I)*Pi)*zeta[2] + (27 - (32*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(4 - (4*I)*Pi + (-20 - (20*I)*Pi)*zeta[2] + 
            28*zeta[3]) + (53*zeta[4])/2) + G[1, 1, x]*
         (101/4 - ((27*I)/2)*Pi - Log[mu2/s]^2 + (-29/2 - (7*I)*Pi)*zeta[2] + 
          (9 - (4*I)*Pi)*zeta[3] + Log[mu2/s]*(4 - (4*I)*Pi - 
            (12*I)*Pi*zeta[2] + 12*zeta[3]) + (157*zeta[4])/2) + 
        G[0, x]*(zeta[2]*(75/2 + ((75*I)/2)*Pi - 42*zeta[3]) + 
          Log[mu2/s]^2*((4 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
          (-28 + (13*I)*Pi)*zeta[3] + (43/2 + ((51*I)/2)*Pi)*zeta[4] + 
          Log[mu2/s]*((26 + (8*I)*Pi)*zeta[2] + (-14 + (20*I)*Pi)*zeta[3] + 
            35*zeta[4]) - 47*zeta[5]) + (9/2 - (23*I)*Pi)*zeta[5] + 
        G[1, x]*((109/2 - (3*I)*Pi)*zeta[3] + Log[mu2/s]^2*
           ((2 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
          zeta[2]*(33 - (33*I)*Pi + 12*zeta[3]) + (265*zeta[4])/4 + 
          Log[mu2/s]*((22 - (14*I)*Pi)*zeta[2] + (18 - (8*I)*Pi)*zeta[3] + 
            49*zeta[4]) + 11*zeta[5]) + Log[mu2/s]*
         ((-18 - (18*I)*Pi)*zeta[3] + zeta[2]*(12 - (12*I)*Pi + 20*zeta[3]) + 
          (-65 - (17*I)*Pi)*zeta[4] + 24*zeta[5]) + (3*zeta[6])/8) - 
      (52009*zeta[6])/384)/Nc^2 - (25445*zeta[6])/192 + 
    x^2*((-84 + (84*I)*Pi)*G[0, 0, 0, 0, 1, x] + (-84 - (34*I)*Pi)*
       G[0, 0, 0, 1, 0, x] + (-2 - (72*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
      (-2 + (42*I)*Pi)*G[0, 0, 1, 1, 0, x] + (15 - (36*I)*Pi)*
       G[0, 1, 0, 0, 1, x] + (15 + (24*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
      (36 + (24*I)*Pi)*G[0, 1, 1, 0, 1, x] + (36 - (32*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - (192*I)*Pi*G[1, 0, 0, 0, 1, x] + 
      (4*I)*Pi*G[1, 0, 0, 1, 0, x] + (33 + (144*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
      (33 - (6*I)*Pi)*G[1, 0, 1, 1, 0, x] + (1 + (252*I)*Pi)*
       G[1, 1, 0, 0, 1, x] + (1 - (12*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
      (-18 - (204*I)*Pi)*G[1, 1, 1, 0, 1, x] + (-18 + (14*I)*Pi)*
       G[1, 1, 1, 1, 0, x] + 62*G[0, 0, 0, 0, 0, 0, x] + 
      84*G[0, 0, 0, 0, 1, 1, x] - 34*G[0, 0, 0, 1, 0, 0, x] - 
      156*G[0, 0, 0, 1, 1, 1, x] - 62*G[0, 0, 1, 0, 0, 0, x] - 
      72*G[0, 0, 1, 0, 1, 1, x] + 42*G[0, 0, 1, 1, 0, 0, x] + 
      192*G[0, 0, 1, 1, 1, 1, x] - 56*G[0, 1, 0, 0, 0, 0, x] - 
      36*G[0, 1, 0, 0, 1, 1, x] + 24*G[0, 1, 0, 1, 0, 0, x] + 
      84*G[0, 1, 0, 1, 1, 1, x] + 56*G[0, 1, 1, 0, 0, 0, x] + 
      24*G[0, 1, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 1, 0, 0, x] - 
      120*G[0, 1, 1, 1, 1, 1, x] - 20*G[1, 0, 0, 0, 0, 0, x] - 
      192*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 0, x] + 
      336*G[1, 0, 0, 1, 1, 1, x] + 14*G[1, 0, 1, 0, 0, 0, x] + 
      144*G[1, 0, 1, 0, 1, 1, x] - 6*G[1, 0, 1, 1, 0, 0, x] - 
      336*G[1, 0, 1, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 0, 0, x] + 
      252*G[1, 1, 0, 0, 1, 1, x] - 12*G[1, 1, 0, 1, 0, 0, x] - 
      372*G[1, 1, 0, 1, 1, 1, x] - 26*G[1, 1, 1, 0, 0, 0, x] - 
      204*G[1, 1, 1, 0, 1, 1, x] + 14*G[1, 1, 1, 1, 0, 0, x] + 
      372*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
       (-358 + (204*I)*Pi - 168*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-249 + (192*I)*Pi - 144*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-200 + (72*I)*Pi - 120*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-49 + (36*I)*Pi - 48*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (143 + (34*I)*Pi - 28*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (23 + (32*I)*Pi - 24*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (27 + (12*I)*Pi - 20*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (20 + (6*I)*Pi - 8*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (4 - (14*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (-62 - (4*I)*Pi + 16*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-57 - (42*I)*Pi + 20*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-79 - (24*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (165 - (84*I)*Pi + 72*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (124 - (24*I)*Pi + 96*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (240 - (252*I)*Pi + 120*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (346 - (144*I)*Pi + 192*Log[mu2/s]) + G[1, 0, 1, 1, x]*
       (-275 + (247*I)*Pi + (-132 + (144*I)*Pi)*Log[mu2/s] - 
        24*Log[mu2/s]^2 - 324*zeta[2]) + G[1, 1, 0, 1, x]*
       (-49 + (229*I)*Pi + (-12 + (120*I)*Pi)*Log[mu2/s] - 228*zeta[2]) + 
      G[0, 0, 0, 1, x]*(317/2 + (137*I)*Pi + (56 + (72*I)*Pi)*Log[mu2/s] - 
        204*zeta[2]) + G[0, 1, 1, 1, x]*(-160 + (60*I)*Pi + 
        (-100 + (48*I)*Pi)*Log[mu2/s] - 24*Log[mu2/s]^2 - 108*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-129/2 - (44*I)*Pi + (20 + (24*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 - 54*zeta[2]) + G[0, 0, 1, 0, x]*
       (317/2 - (3*I)*Pi + (56 + (20*I)*Pi)*Log[mu2/s] - 38*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-49 - (26*I)*Pi + (-12 + (12*I)*Pi)*Log[mu2/s] - 
        34*zeta[2]) + G[1, 0, 0, 0, x]*(-5/2 - (30*I)*Pi + 
        (32 + (8*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 18*zeta[2]) + 
      G[0, 0, 0, 0, x]*(73/2 + (13*I)*Pi + (-46 - (20*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 24*zeta[2]) + G[1, 0, 1, 0, x]*
       (-48 + (41*I)*Pi + (-12 - (8*I)*Pi)*Log[mu2/s] + 26*zeta[2]) + 
      G[1, 1, 0, 0, x]*(87/2 + (12*I)*Pi + (-16 - (12*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 30*zeta[2]) + G[0, 1, 1, 0, x]*
       (-149/2 + (37*I)*Pi + (-22 - (24*I)*Pi)*Log[mu2/s] + 64*zeta[2]) + 
      G[1, 1, 1, 1, x]*(428 - (212*I)*Pi + (164 - (120*I)*Pi)*Log[mu2/s] + 
        24*Log[mu2/s]^2 + 144*zeta[2]) + G[0, 1, 0, 1, x]*
       (-149/2 - (56*I)*Pi + (-22 - (48*I)*Pi)*Log[mu2/s] + 156*zeta[2]) + 
      G[0, 0, 1, 1, x]*(20 - (144*I)*Pi + (58 - (72*I)*Pi)*Log[mu2/s] + 
        24*Log[mu2/s]^2 + 180*zeta[2]) + G[1, 0, 0, 1, x]*
       (-48 - (261*I)*Pi + (-12 - (144*I)*Pi)*Log[mu2/s] + 384*zeta[2]) + 
      G[1, 1, 1, x]*(-583 + (183*I)*Pi + (-24 + (24*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-196 + (104*I)*Pi - 24*zeta[2]) + (-56 - (74*I)*Pi)*
         zeta[2] - 142*zeta[3]) + G[0, 0, 0, x]*(-527/2 + (155*I)*Pi + 
        (2 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-40 + (14*I)*Pi - 
          4*zeta[2]) + (36 + (24*I)*Pi)*zeta[2] - 60*zeta[3]) + 
      G[1, 1, 0, x]*(491/2 + ((165*I)/2)*Pi + (12 + (4*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(88 - (4*I)*Pi - 20*zeta[2]) + (-7 + (2*I)*Pi)*zeta[2] - 
        16*zeta[3]) + (-166 - (494*I)*Pi)*zeta[3] + 72*zeta[3]^2 + 
      G[0, 0, 1, x]*(-74 + ((221*I)/2)*Pi + (-14 + (24*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-68 + (86*I)*Pi - 120*zeta[2]) + (-188 - (102*I)*Pi)*
         zeta[2] + 18*zeta[3]) + G[1, 0, 0, x]*(92 - ((61*I)/2)*Pi - 
        (4*I)*Pi*Log[mu2/s]^2 + (-42 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(20 + (20*I)*Pi + 16*zeta[2]) + 18*zeta[3]) + 
      G[0, 1, 0, x]*(-74 - (207*I)*Pi + (-14 - (4*I)*Pi)*Log[mu2/s]^2 + 
        (100 - (14*I)*Pi)*zeta[2] + Log[mu2/s]*(-68 - (30*I)*Pi + 
          8*zeta[2]) + 40*zeta[3]) + G[0, 1, 1, x]*(823/2 - ((117*I)/2)*Pi + 
        (26 - (24*I)*Pi)*Log[mu2/s]^2 + (74 + (92*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(176 - (70*I)*Pi + 96*zeta[2]) + 52*zeta[3]) + 
      G[1, 0, 1, x]*(491/2 - (235*I)*Pi + (12 - (24*I)*Pi)*Log[mu2/s]^2 + 
        (140 + (66*I)*Pi)*zeta[2] + Log[mu2/s]*(88 - (120*I)*Pi + 
          48*zeta[2]) + 90*zeta[3]) + zeta[2]*(5631/4 - ((1221*I)/2)*Pi + 
        (-6 + (38*I)*Pi)*zeta[3]) + G[0, 1, x]*(-1877/4 + ((407*I)/2)*Pi + 
        (-56 - (83*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-11 + (12*I)*Pi + 
          24*zeta[2]) + Log[mu2/s]*(-134 + (86*I)*Pi + (32 + (24*I)*Pi)*
           zeta[2] - 72*zeta[3]) + (-55 + (4*I)*Pi)*zeta[3] - 215*zeta[4]) + 
      G[1, 1, x]*(1877/4 - ((407*I)/2)*Pi + Log[mu2/s]^2*
         (11 - (12*I)*Pi - 24*zeta[2]) + (385/2 + (23*I)*Pi)*zeta[2] + 
        (23 - (100*I)*Pi)*zeta[3] + Log[mu2/s]*(134 - (86*I)*Pi + 
          (-8 - (12*I)*Pi)*zeta[2] + 60*zeta[3]) - (311*zeta[4])/2) + 
      Log[mu2/s]^2*((33 - (36*I)*Pi)*zeta[2] + (-14 - (28*I)*Pi)*zeta[3] - 
        94*zeta[4]) + G[1, 0, x]*(-1877/4 + ((407*I)/2)*Pi + 
        (-171/2 - (80*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-11 + (12*I)*Pi + 
          4*zeta[2]) + Log[mu2/s]*(-134 + (86*I)*Pi + (-62 + (8*I)*Pi)*
           zeta[2] - 16*zeta[3]) + (57 + (2*I)*Pi)*zeta[3] - 79*zeta[4]) + 
      (-392 - ((1005*I)/2)*Pi)*zeta[4] + G[0, 0, x]*
       (1877/4 - ((407*I)/2)*Pi + Log[mu2/s]^2*(11 - (12*I)*Pi - 4*zeta[2]) + 
        (-12 - (7*I)*Pi)*zeta[2] + (-83 - (32*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(134 - (86*I)*Pi + (8 - (20*I)*Pi)*zeta[2] + 28*zeta[3]) + 
        (53*zeta[4])/2) + G[1, x]*((393/2 + (199*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*((-10 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
        zeta[2]*(-417 + (42*I)*Pi + 12*zeta[3]) + (1259/4 + (270*I)*Pi)*
         zeta[4] + Log[mu2/s]*((-108 + (38*I)*Pi)*zeta[2] + 
          (26 + (64*I)*Pi)*zeta[3] + 247*zeta[4]) - 61*zeta[5]) + 
      G[0, x]*(zeta[2]*(-195/2 + ((663*I)/2)*Pi - 42*zeta[3]) + 
        Log[mu2/s]^2*((16 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
        (-65 + (33*I)*Pi)*zeta[3] + (-245 + ((51*I)/2)*Pi)*zeta[4] + 
        Log[mu2/s]*((48 + (64*I)*Pi)*zeta[2] + (14 + (20*I)*Pi)*zeta[3] + 
          35*zeta[4]) - 47*zeta[5]) + (-53/2 - (455*I)*Pi)*zeta[5] + 
      Log[mu2/s]*((-88 - (166*I)*Pi)*zeta[3] + 
        zeta[2]*(402 - (258*I)*Pi + 20*zeta[3]) + (-53 - (197*I)*Pi)*
         zeta[4] + 72*zeta[5]) + (3877*zeta[6])/8) + 
    Nc*Nf*(211367/7776 - ((101713*I)/972)*Pi + 
      (68*I)*Pi*G[0, 0, 0, 1, 0, x] - (84*I)*Pi*G[0, 0, 1, 1, 0, x] - 
      (48*I)*Pi*G[0, 1, 0, 1, 0, x] + (64*I)*Pi*G[0, 1, 1, 1, 0, x] - 
      (8*I)*Pi*G[1, 0, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, 0, x] + 
      (24*I)*Pi*G[1, 1, 0, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 
      124*G[0, 0, 0, 0, 0, 0, x] + 68*G[0, 0, 0, 1, 0, 0, x] + 
      124*G[0, 0, 1, 0, 0, 0, x] - 84*G[0, 0, 1, 1, 0, 0, x] + 
      112*G[0, 1, 0, 0, 0, 0, x] - 48*G[0, 1, 0, 1, 0, 0, x] - 
      112*G[0, 1, 1, 0, 0, 0, x] + 64*G[0, 1, 1, 1, 0, 0, x] + 
      40*G[1, 0, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 1, 0, 0, x] - 
      28*G[1, 0, 1, 0, 0, 0, x] + 12*G[1, 0, 1, 1, 0, 0, x] - 
      64*G[1, 1, 0, 0, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 0, x] + 
      52*G[1, 1, 1, 0, 0, 0, x] - 28*G[1, 1, 1, 1, 0, 0, x] + 
      G[0, 1, 0, 0, 0, x]*(86 + (48*I)*Pi - 64*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(110/3 + (84*I)*Pi - 40*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(380/3 + (8*I)*Pi - 32*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(194/3 + (28*I)*Pi - 24*Log[mu2/s]) + 
      (61/72 + ((7*I)/18)*Pi)*Log[mu2/s]^4 + (7*Log[mu2/s]^5)/60 + 
      G[1, 0, 1, 0, 0, x]*(-152/3 - (12*I)*Pi + 16*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-116 - (24*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-152/3 - (64*I)*Pi + 48*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-290/3 - (68*I)*Pi + 56*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(((-152*I)/3)*Pi + (48*I)*Pi*Log[mu2/s] - 
        128*zeta[2]) + G[1, 1, 0, 0, x]*(659/9 - ((194*I)/3)*Pi + 
        (154/3 + (24*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 60*zeta[2]) + 
      G[1, 0, 1, 0, x]*(((-152*I)/3)*Pi + (16*I)*Pi*Log[mu2/s] - 
        52*zeta[2]) + G[0, 0, 0, 0, x]*(593/9 - ((110*I)/3)*Pi + 
        (60 + (40*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 48*zeta[2]) + 
      Log[mu2/s]^3*(110/27 + ((40*I)/27)*Pi - (101*zeta[2])/18) + 
      G[1, 0, 0, 0, x]*(-938/9 + ((152*I)/3)*Pi + (-76 - (16*I)*Pi)*
         Log[mu2/s] + 8*Log[mu2/s]^2 + 36*zeta[2]) + 
      G[1, 1, 1, 0, x]*(((194*I)/3)*Pi - (24*I)*Pi*Log[mu2/s] + 68*zeta[2]) + 
      G[0, 0, 1, 0, x]*(((110*I)/3)*Pi - (40*I)*Pi*Log[mu2/s] + 76*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-458/9 + ((152*I)/3)*Pi + (-106/3 - (48*I)*Pi)*
         Log[mu2/s] + 8*Log[mu2/s]^2 + 108*zeta[2]) + 
      G[0, 0, 1, x]*((84*I)*Pi*zeta[2] - 84*zeta[3]) + 
      G[0, 1, 0, x]*(((-458*I)/9)*Pi + (8*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-106*I)/3)*Pi - 16*zeta[2]) + (272/3 + (28*I)*Pi)*
         zeta[2] - 80*zeta[3]) + G[1, 0, 0, x]*(41 - ((659*I)/9)*Pi + 
        (37/3 + (8*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(31 - ((154*I)/3)*Pi - 
          32*zeta[2]) + (365/3 - (12*I)*Pi)*zeta[2] - 36*zeta[3]) + 
      G[1, 1, 1, x]*((28*I)*Pi*zeta[2] - 28*zeta[3]) + 
      (-3391/54 - ((1877*I)/27)*Pi)*zeta[3] - 36*zeta[3]^2 + 
      G[1, 0, 1, x]*((-12*I)*Pi*zeta[2] + 12*zeta[3]) + 
      G[1, 1, 0, x]*(((659*I)/9)*Pi - (8*I)*Pi*Log[mu2/s]^2 + 
        (-422/3 - (4*I)*Pi)*zeta[2] + Log[mu2/s]*(((154*I)/3)*Pi + 
          40*zeta[2]) + 32*zeta[3]) + G[0, 1, 1, x]*((-64*I)*Pi*zeta[2] + 
        64*zeta[3]) + G[0, 0, 0, x]*(-19/3 + ((458*I)/9)*Pi + 
        (-37/3 - (8*I)*Pi)*Log[mu2/s]^2 + (-167/3 - (48*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-15 + ((106*I)/3)*Pi + 8*zeta[2]) + 120*zeta[3]) + 
      zeta[2]*(192233/648 - ((1667*I)/54)*Pi + (1085/9 + (44*I)*Pi)*
         zeta[3]) + G[1, 1, x]*(((-194*I)/3)*Pi*zeta[2] + 
        Log[mu2/s]*((24*I)*Pi*zeta[2] - 24*zeta[3]) + (194/3 + (8*I)*Pi)*
         zeta[3] - 157*zeta[4]) + (((52*I)/3)*Pi*G[0, 1, 0, x] - 
        (16*I)*Pi*G[1, 1, 0, x] - (152*G[0, 0, 0, 0, x])/3 + 
        (52*G[0, 1, 0, 0, x])/3 + (97*G[1, 0, 0, 0, x])/3 - 
        16*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(-583/18 + (16*I)*Pi - 
          (49*Log[mu2/s])/3) + G[0, 0, 0, x]*(409/6 - ((52*I)/3)*Pi + 
          (100*Log[mu2/s])/3) + G[0, 0, x]*(-6943/108 + ((583*I)/18)*Pi + 
          (-322/9 + ((49*I)/3)*Pi)*Log[mu2/s] - (17*Log[mu2/s]^2)/2 - 
          (89*zeta[2])/2) + ((583*I)/18)*Pi*zeta[2] + 
        G[1, 0, x]*(((-583*I)/18)*Pi - ((49*I)/3)*Pi*Log[mu2/s] + 
          (148*zeta[2])/3) + Log[mu2/s]*(((49*I)/3)*Pi*zeta[2] - 
          (49*zeta[3])/3) + G[1, x]*((16*I)*Pi*zeta[2] - 16*zeta[3]) + 
        (-583/18 - ((8*I)/3)*Pi)*zeta[3] + G[0, x]*(((-6943*I)/108)*Pi - 
          ((17*I)/2)*Pi*Log[mu2/s]^2 + (1993/18 + ((23*I)/6)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-322*I)/9)*Pi + (155*zeta[2])/3) + (41*zeta[3])/3) - 
        (323*zeta[4])/3)/(1 - x) + G[0, 0, x]*(-182/3 - ((121*I)/3)*Pi + 
        (472/9 - ((17*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*(-8 - ((37*I)/3)*Pi + 
          8*zeta[2]) + Log[mu2/s]*(-34 - (31*I)*Pi + (94/3 + (40*I)*Pi)*
           zeta[2] - 56*zeta[3]) + (316/3 + (64*I)*Pi)*zeta[3] - 
        53*zeta[4]) + (9631/144 - ((101*I)/4)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(1511/108 - ((235*I)/54)*Pi + (41/36 - (18*I)*Pi)*
         zeta[2] + (10/3 + (8*I)*Pi)*zeta[3] + 56*zeta[4]) + 
      G[1, 0, x]*((41*I)*Pi + Log[mu2/s]^2*(((37*I)/3)*Pi - 8*zeta[2]) + 
        (-457/9 + ((59*I)/3)*Pi)*zeta[2] + (-238/3 - (4*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((31*I)*Pi + (-142/3 - (16*I)*Pi)*zeta[2] + 32*zeta[3]) + 
        158*zeta[4]) + G[0, 1, x]*(((152*I)/3)*Pi*zeta[2] + 
        (-152/3 - (32*I)*Pi)*zeta[3] + Log[mu2/s]*((-48*I)*Pi*zeta[2] + 
          48*zeta[3]) + 304*zeta[4]) + Log[mu2/s]*
       (19247/648 - ((3565*I)/81)*Pi + zeta[2]*(5729/54 - ((379*I)/9)*Pi - 
          40*zeta[3]) + (-344/9 - ((496*I)/9)*Pi)*zeta[3] + 
        (2603/24 + (34*I)*Pi)*zeta[4] - 48*zeta[5]) + 
      G[1, x]*(zeta[2]*(((-659*I)/9)*Pi - 24*zeta[3]) + 
        Log[mu2/s]^2*((8*I)*Pi*zeta[2] - 8*zeta[3]) + (659/9 - (28*I)*Pi)*
         zeta[3] + Log[mu2/s]*(((-154*I)/3)*Pi*zeta[2] + (154/3 + (16*I)*Pi)*
           zeta[3] - 98*zeta[4]) + (1991*zeta[4])/6 - 22*zeta[5]) + 
      (281/5 + (46*I)*Pi)*zeta[5] + (-211367/7776 - ((1952*I)/243)*Pi + 
        ((28*I)/3)*Pi*G[0, 0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, 0, x] - 
        ((20*I)/3)*Pi*G[1, 0, 1, 0, x] + ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
        (98*G[0, 0, 0, 0, 0, x])/3 + (28*G[0, 0, 1, 0, 0, x])/3 + 
        (40*G[0, 1, 0, 0, 0, x])/3 - 4*G[0, 1, 1, 0, 0, x] + 
        20*G[1, 0, 0, 0, 0, x] - (20*G[1, 0, 1, 0, 0, x])/3 - 
        (16*G[1, 1, 0, 0, 0, x])/3 + (4*G[1, 1, 1, 0, 0, x])/3 + 
        G[1, 0, 0, 0, x]*(-40/3 + ((20*I)/3)*Pi - (40*Log[mu2/s])/3) + 
        G[0, 1, 0, 0, x]*(-80/9 + (4*I)*Pi - (28*Log[mu2/s])/3) + 
        (-61/72 - ((7*I)/18)*Pi)*Log[mu2/s]^4 - (7*Log[mu2/s]^5)/60 + 
        G[1, 1, 0, 0, x]*(40/9 - ((4*I)/3)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(137/9 - ((28*I)/3)*Pi + (70*Log[mu2/s])/3) + 
        G[0, 0, 0, x]*(-4/9 + ((80*I)/9)*Pi + (-19/3 + ((28*I)/3)*Pi)*
           Log[mu2/s] - 7*Log[mu2/s]^2 - (83*zeta[2])/3) + 
        G[1, 1, 0, x]*(((40*I)/9)*Pi + (4*I)*Pi*Log[mu2/s] - 
          (44*zeta[2])/3) + Log[mu2/s]^3*(-110/27 - ((40*I)/27)*Pi + 
          (101*zeta[2])/18) + G[1, 0, 0, x]*(242/27 - ((40*I)/9)*Pi + 
          (80/9 - (4*I)*Pi)*Log[mu2/s] + (14*Log[mu2/s]^2)/3 + 
          (38*zeta[2])/3) + G[0, 1, 0, x]*(((-80*I)/9)*Pi - 
          ((28*I)/3)*Pi*Log[mu2/s] + (100*zeta[2])/3) + 
        zeta[2]*(9907/648 + ((56*I)/27)*Pi - (710*zeta[3])/9) + 
        G[0, 0, x]*(-1909/162 - ((224*I)/27)*Pi + (-23/18 - ((14*I)/3)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + (455/18 + (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-212/27 - ((80*I)/9)*Pi + (89*zeta[2])/3) - 
          (242*zeta[3])/9) + G[0, 1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
        (2939/54 + ((680*I)/27)*Pi)*zeta[3] + G[1, 1, x]*
         (((-4*I)/3)*Pi*zeta[2] + (4*zeta[3])/3) + 
        G[1, 0, x]*(((242*I)/27)*Pi + ((14*I)/3)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((80*I)/9)*Pi - (100*zeta[2])/3) + 
          (-280/9 - ((14*I)/3)*Pi)*zeta[2] + (20*zeta[3])/3) + 
        Log[mu2/s]^2*(-1511/108 - ((112*I)/27)*Pi + (535/36 + I*Pi)*zeta[2] + 
          (41*zeta[3])/3) + G[0, x]*(42125/1944 + ((656*I)/81)*Pi + 
          (103/54 + ((14*I)/9)*Pi)*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/36 + 
          Log[mu2/s]^2*(218/27 + ((40*I)/9)*Pi - (95*zeta[2])/6) + 
          (-133/6 - ((20*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
           (3221/162 + ((224*I)/27)*Pi + (-55/2 - (2*I)*Pi)*zeta[2] - 
            (2*zeta[3])/9) + (-565/27 - ((244*I)/9)*Pi)*zeta[3] - 
          (635*zeta[4])/24) + (7481/144 + ((211*I)/12)*Pi)*zeta[4] + 
        G[1, x]*(((-40*I)/9)*Pi*zeta[2] + (40/9 + ((32*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) + (67*zeta[4])/3) + 
        Log[mu2/s]*(-19247/648 - ((656*I)/81)*Pi + (1309/54 + ((20*I)/9)*Pi)*
           zeta[2] + (415/9 + ((244*I)/9)*Pi)*zeta[3] + (1057*zeta[4])/24) + 
        (39*zeta[5])/5)/x + G[0, x]*(-261167/1944 - ((21491*I)/162)*Pi + 
        (-103/54 - ((7*I)/9)*Pi)*Log[mu2/s]^3 - (7*Log[mu2/s]^4)/36 + 
        (-845/27 + ((392*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-895/54 - ((247*I)/18)*Pi + (47/2 - (8*I)*Pi)*zeta[2] + 
          8*zeta[3]) + zeta[2]*(6202/27 + ((1529*I)/18)*Pi + 84*zeta[3]) + 
        Log[mu2/s]*(-11663/162 - ((1813*I)/27)*Pi + (1973/18 + (41*I)*Pi)*
           zeta[2] + (-556/9 - (40*I)*Pi)*zeta[3] - 70*zeta[4]) + 
        (-5521/24 - (51*I)*Pi)*zeta[4] + 94*zeta[5]) + 
      x^2*((136*I)*Pi*G[0, 0, 0, 1, 0, x] - (168*I)*Pi*G[0, 0, 1, 1, 0, x] - 
        (96*I)*Pi*G[0, 1, 0, 1, 0, x] + (128*I)*Pi*G[0, 1, 1, 1, 0, x] - 
        (16*I)*Pi*G[1, 0, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 1, 0, x] + 
        (48*I)*Pi*G[1, 1, 0, 1, 0, x] - (56*I)*Pi*G[1, 1, 1, 1, 0, x] - 
        248*G[0, 0, 0, 0, 0, 0, x] + 136*G[0, 0, 0, 1, 0, 0, x] + 
        248*G[0, 0, 1, 0, 0, 0, x] - 168*G[0, 0, 1, 1, 0, 0, x] + 
        224*G[0, 1, 0, 0, 0, 0, x] - 96*G[0, 1, 0, 1, 0, 0, x] - 
        224*G[0, 1, 1, 0, 0, 0, x] + 128*G[0, 1, 1, 1, 0, 0, x] + 
        80*G[1, 0, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 1, 0, 0, x] - 
        56*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 0, x] - 
        128*G[1, 1, 0, 0, 0, 0, x] + 48*G[1, 1, 0, 1, 0, 0, x] + 
        104*G[1, 1, 1, 0, 0, 0, x] - 56*G[1, 1, 1, 1, 0, 0, x] + 
        G[0, 1, 0, 0, 0, x]*(16/3 + (96*I)*Pi - 128*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(10/3 + (168*I)*Pi - 80*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(8/3 + (16*I)*Pi - 64*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(2 + (56*I)*Pi - 48*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(-4/3 - (24*I)*Pi + 32*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(-10/3 - (48*I)*Pi + 80*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-4 - (128*I)*Pi + 96*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(-14/3 - (136*I)*Pi + 112*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*((-4*I)*Pi + (96*I)*Pi*Log[mu2/s] - 256*zeta[2]) + 
        G[1, 1, 0, 0, x]*(43/9 - (2*I)*Pi + (4/3 + (48*I)*Pi)*Log[mu2/s] - 
          16*Log[mu2/s]^2 - 120*zeta[2]) + G[1, 0, 1, 0, x]*
         (((-4*I)/3)*Pi + (32*I)*Pi*Log[mu2/s] - 104*zeta[2]) + 
        G[0, 0, 0, 0, x]*(43/9 - ((10*I)/3)*Pi + (4/3 + (80*I)*Pi)*
           Log[mu2/s] - 16*Log[mu2/s]^2 - 96*zeta[2]) + 
        G[1, 0, 0, 0, x]*(-43/9 + ((4*I)/3)*Pi + (-4/3 - (32*I)*Pi)*
           Log[mu2/s] + 16*Log[mu2/s]^2 + 72*zeta[2]) + 
        G[1, 1, 1, 0, x]*((2*I)*Pi - (48*I)*Pi*Log[mu2/s] + 136*zeta[2]) + 
        G[0, 0, 1, 0, x]*(((10*I)/3)*Pi - (80*I)*Pi*Log[mu2/s] + 
          152*zeta[2]) + G[0, 1, 0, 0, x]*(-43/9 + (4*I)*Pi + 
          (-4/3 - (96*I)*Pi)*Log[mu2/s] + 16*Log[mu2/s]^2 + 216*zeta[2]) + 
        G[0, 0, 1, x]*((168*I)*Pi*zeta[2] - 168*zeta[3]) + 
        G[0, 1, 0, x]*(((-43*I)/9)*Pi + (16*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-4*I)/3)*Pi - 32*zeta[2]) + (4/3 + (56*I)*Pi)*
           zeta[2] - 160*zeta[3]) + G[1, 0, 0, x]*(((-43*I)/9)*Pi + 
          (16*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-4*I)/3)*Pi - 64*zeta[2]) + 
          (8/3 - (24*I)*Pi)*zeta[2] - 72*zeta[3]) + G[1, 1, 1, x]*
         ((56*I)*Pi*zeta[2] - 56*zeta[3]) - ((43*I)/9)*Pi*zeta[3] + 
        (10/3 + (88*I)*Pi)*zeta[2]*zeta[3] - 72*zeta[3]^2 + 
        G[1, 0, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
        G[1, 1, 0, x]*(((43*I)/9)*Pi - (16*I)*Pi*Log[mu2/s]^2 + 
          (-10/3 - (8*I)*Pi)*zeta[2] + Log[mu2/s]*(((4*I)/3)*Pi + 
            80*zeta[2]) + 64*zeta[3]) + G[0, 1, 1, x]*((-128*I)*Pi*zeta[2] + 
          128*zeta[3]) + G[0, 0, 0, x]*(((43*I)/9)*Pi - 
          (16*I)*Pi*Log[mu2/s]^2 + (-2/3 - (96*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((4*I)/3)*Pi + 16*zeta[2]) + 240*zeta[3]) + 
        G[1, 1, x]*((-2*I)*Pi*zeta[2] + Log[mu2/s]*((48*I)*Pi*zeta[2] - 
            48*zeta[3]) + (2 + (16*I)*Pi)*zeta[3] - 314*zeta[4]) + 
        G[0, 0, x]*((-43/9 - ((10*I)/3)*Pi)*zeta[2] + 16*Log[mu2/s]^2*
           zeta[2] + Log[mu2/s]*((-4/3 + (80*I)*Pi)*zeta[2] - 112*zeta[3]) + 
          (14/3 + (128*I)*Pi)*zeta[3] - 106*zeta[4]) + 
        (-301/9 - ((17*I)/6)*Pi)*zeta[4] + Log[mu2/s]^2*((16*I)*Pi*zeta[3] + 
          112*zeta[4]) + G[1, 0, x]*((43/9 + ((4*I)/3)*Pi)*zeta[2] - 
          16*Log[mu2/s]^2*zeta[2] + (-8/3 - (8*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((4/3 - (32*I)*Pi)*zeta[2] + 64*zeta[3]) + 
          316*zeta[4]) + G[0, 1, x]*((4*I)*Pi*zeta[2] + (-4 - (64*I)*Pi)*
           zeta[3] + Log[mu2/s]*((-96*I)*Pi*zeta[2] + 96*zeta[3]) + 
          608*zeta[4]) + Log[mu2/s]*(((-4*I)/3)*Pi*zeta[3] - 
          80*zeta[2]*zeta[3] + (-28/3 + (68*I)*Pi)*zeta[4] - 96*zeta[5]) + 
        G[1, x]*(zeta[2]*(((-43*I)/9)*Pi - 48*zeta[3]) + 
          Log[mu2/s]^2*((16*I)*Pi*zeta[2] - 16*zeta[3]) + 
          (43/9 - ((4*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((-4*I)/3)*Pi*zeta[2] + 
            (4/3 + (32*I)*Pi)*zeta[3] - 196*zeta[4]) + (49*zeta[4])/6 - 
          44*zeta[5]) + (4 + (92*I)*Pi)*zeta[5] + 
        G[0, x]*((-43/9 + ((10*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
           ((-16*I)*Pi*zeta[2] + 16*zeta[3]) + zeta[2]*(((43*I)/9)*Pi + 
            168*zeta[3]) + Log[mu2/s]*(((4*I)/3)*Pi*zeta[2] + 
            (-4/3 - (80*I)*Pi)*zeta[3] - 140*zeta[4]) + (35/6 - (102*I)*Pi)*
           zeta[4] + 188*zeta[5]) - (3*zeta[6])/2) - (3*zeta[6])/4 + 
      x*((-204*I)*Pi*G[0, 0, 0, 1, 0, x] + (252*I)*Pi*G[0, 0, 1, 1, 0, x] + 
        (144*I)*Pi*G[0, 1, 0, 1, 0, x] - (192*I)*Pi*G[0, 1, 1, 1, 0, x] + 
        (24*I)*Pi*G[1, 0, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 1, 1, 0, x] - 
        (72*I)*Pi*G[1, 1, 0, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 1, 0, x] + 
        372*G[0, 0, 0, 0, 0, 0, x] - 204*G[0, 0, 0, 1, 0, 0, x] - 
        372*G[0, 0, 1, 0, 0, 0, x] + 252*G[0, 0, 1, 1, 0, 0, x] - 
        336*G[0, 1, 0, 0, 0, 0, x] + 144*G[0, 1, 0, 1, 0, 0, x] + 
        336*G[0, 1, 1, 0, 0, 0, x] - 192*G[0, 1, 1, 1, 0, 0, x] - 
        120*G[1, 0, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 1, 0, 0, x] + 
        84*G[1, 0, 1, 0, 0, 0, x] - 36*G[1, 0, 1, 1, 0, 0, x] + 
        192*G[1, 1, 0, 0, 0, 0, x] - 72*G[1, 1, 0, 1, 0, 0, x] - 
        156*G[1, 1, 1, 0, 0, 0, x] + 84*G[1, 1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 0, 0, x]*(108 + (204*I)*Pi - 168*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(48 + (192*I)*Pi - 144*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(124 + (72*I)*Pi - 120*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(56 + (36*I)*Pi - 48*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(-68 - (84*I)*Pi + 72*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(-144 - (24*I)*Pi + 96*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(-36 - (252*I)*Pi + 120*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(-88 - (144*I)*Pi + 192*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(84 - (48*I)*Pi + (40 + (144*I)*Pi)*Log[mu2/s] - 
          24*Log[mu2/s]^2 - 324*zeta[2]) + G[0, 0, 1, 0, x]*
         ((-36*I)*Pi + (120*I)*Pi*Log[mu2/s] - 228*zeta[2]) + 
        G[1, 1, 1, 0, x]*((-68*I)*Pi + (72*I)*Pi*Log[mu2/s] - 204*zeta[2]) + 
        G[1, 0, 0, 0, x]*(170 - (56*I)*Pi + (88 + (48*I)*Pi)*Log[mu2/s] - 
          24*Log[mu2/s]^2 - 108*zeta[2]) + G[0, 0, 0, 0, x]*
         (-440/3 + (36*I)*Pi + (-72 - (120*I)*Pi)*Log[mu2/s] + 
          24*Log[mu2/s]^2 + 144*zeta[2]) + G[1, 0, 1, 0, x]*
         ((56*I)*Pi - (48*I)*Pi*Log[mu2/s] + 156*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-322/3 + (68*I)*Pi + (-56 - (72*I)*Pi)*Log[mu2/s] + 
          24*Log[mu2/s]^2 + 180*zeta[2]) + G[0, 1, 1, 0, x]*
         ((48*I)*Pi - (144*I)*Pi*Log[mu2/s] + 384*zeta[2]) + 
        G[0, 0, 0, x]*(1013/9 - (84*I)*Pi + (16 + (24*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(188/3 - (40*I)*Pi - 24*zeta[2]) + (76 + (144*I)*Pi)*
           zeta[2] - 360*zeta[3]) + G[0, 1, 1, x]*((192*I)*Pi*zeta[2] - 
          192*zeta[3]) + G[1, 1, 0, x]*(((-322*I)/3)*Pi + 
          (24*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-56*I)*Pi - 120*zeta[2]) + 
          (156 + (12*I)*Pi)*zeta[2] - 96*zeta[3]) + G[1, 0, 1, x]*
         ((36*I)*Pi*zeta[2] - 36*zeta[3]) + (-521/9 + (60*I)*Pi)*zeta[3] + 
        108*zeta[3]^2 + G[1, 1, 1, x]*((-84*I)*Pi*zeta[2] + 84*zeta[3]) + 
        G[1, 0, 0, x]*(-1013/9 + ((322*I)/3)*Pi + (-16 - (24*I)*Pi)*
           Log[mu2/s]^2 + (-136 + (36*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-188/3 + (56*I)*Pi + 96*zeta[2]) + 108*zeta[3]) + 
        G[0, 1, 0, x]*((84*I)*Pi - (24*I)*Pi*Log[mu2/s]^2 + 
          (-112 - (84*I)*Pi)*zeta[2] + Log[mu2/s]*((40*I)*Pi + 48*zeta[2]) + 
          240*zeta[3]) + G[0, 0, 1, x]*((-252*I)*Pi*zeta[2] + 252*zeta[3]) + 
        zeta[2]*(-1367/9 + ((1013*I)/9)*Pi + (-68 - (132*I)*Pi)*zeta[3]) + 
        G[0, 1, x]*((-48*I)*Pi*zeta[2] + Log[mu2/s]*((144*I)*Pi*zeta[2] - 
            144*zeta[3]) + (48 + (96*I)*Pi)*zeta[3] - 912*zeta[4]) + 
        G[1, 0, x]*(((-1013*I)/9)*Pi + (430/3 - (16*I)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((-16*I)*Pi + 24*zeta[2]) + Log[mu2/s]*
           (((-188*I)/3)*Pi + (72 + (48*I)*Pi)*zeta[2] - 96*zeta[3]) + 
          (80 + (12*I)*Pi)*zeta[3] - 474*zeta[4]) + 
        Log[mu2/s]^2*((-16 + (16*I)*Pi)*zeta[2] + (-16 - (24*I)*Pi)*zeta[3] - 
          168*zeta[4]) + (-493/2 + (17*I)*Pi)*zeta[4] + 
        G[0, 0, x]*(((1013*I)/9)*Pi + Log[mu2/s]^2*((16*I)*Pi - 24*zeta[2]) + 
          (-136 - (4*I)*Pi)*zeta[2] + (-100 - (192*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(((188*I)/3)*Pi + (-56 - (120*I)*Pi)*zeta[2] + 
            168*zeta[3]) + 159*zeta[4]) + G[1, 1, x]*((68*I)*Pi*zeta[2] + 
          (-68 - (24*I)*Pi)*zeta[3] + Log[mu2/s]*((-72*I)*Pi*zeta[2] + 
            72*zeta[3]) + 471*zeta[4]) + G[0, x]*
         (zeta[2]*(-305/9 - (84*I)*Pi - 252*zeta[3]) + Log[mu2/s]^2*
           ((-16 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (272/3 - (28*I)*Pi)*
           zeta[3] + (281 + (153*I)*Pi)*zeta[4] + Log[mu2/s]*
           ((-92/3 - (40*I)*Pi)*zeta[2] + (72 + (120*I)*Pi)*zeta[3] + 
            210*zeta[4]) - 282*zeta[5]) + (-68 - (138*I)*Pi)*zeta[5] + 
        G[1, x]*((-322/3 + (24*I)*Pi)*zeta[3] + Log[mu2/s]^2*
           ((-24*I)*Pi*zeta[2] + 24*zeta[3]) + zeta[2]*(((322*I)/3)*Pi + 
            72*zeta[3]) - 363*zeta[4] + Log[mu2/s]*((56*I)*Pi*zeta[2] + 
            (-56 - (48*I)*Pi)*zeta[3] + 294*zeta[4]) + 66*zeta[5]) + 
        Log[mu2/s]*((-92/3 + (40*I)*Pi)*zeta[3] + 
          zeta[2]*(-236/3 + ((188*I)/3)*Pi + 120*zeta[3]) + 
          (-140 - (102*I)*Pi)*zeta[4] + 144*zeta[5]) + (9*zeta[6])/4)) + 
    (Nf*(-2379989/23328 + ((411*I)/4)*Pi + (-202/3 + (16*I)*Pi)*
        G[0, 0, 0, 1, x] + (46 - (24*I)*Pi)*G[0, 0, 1, 1, x] + 
       32*G[0, 1, 1, 1, x] + (28/3 + (36*I)*Pi)*G[1, 0, 1, 1, x] + 
       (72 - (48*I)*Pi)*G[1, 1, 1, 1, x] - 32*G[0, 0, 0, 0, 1, x] + 
       (-32 - (136*I)*Pi)*G[0, 0, 0, 1, 0, x] + 48*G[0, 0, 0, 1, 1, x] - 
       8*G[0, 0, 1, 0, 1, x] + (-8 + (168*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
       16*G[0, 0, 1, 1, 1, x] + 16*G[0, 1, 0, 0, 1, x] + 
       (16 + (96*I)*Pi)*G[0, 1, 0, 1, 0, x] - (128*I)*Pi*
        G[0, 1, 1, 1, 0, x] + 32*G[1, 0, 0, 0, 1, x] + 
       (32 + (16*I)*Pi)*G[1, 0, 0, 1, 0, x] - 48*G[1, 0, 0, 1, 1, x] + 
       20*G[1, 0, 1, 0, 1, x] + (20 - (24*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
       16*G[1, 0, 1, 1, 1, x] + 20*G[1, 1, 0, 0, 1, x] + 
       (20 - (48*I)*Pi)*G[1, 1, 0, 1, 0, x] - 48*G[1, 1, 1, 0, 1, x] + 
       (-48 + (56*I)*Pi)*G[1, 1, 1, 1, 0, x] + 248*G[0, 0, 0, 0, 0, 0, x] - 
       136*G[0, 0, 0, 1, 0, 0, x] - 248*G[0, 0, 1, 0, 0, 0, x] + 
       168*G[0, 0, 1, 1, 0, 0, x] - 224*G[0, 1, 0, 0, 0, 0, x] + 
       96*G[0, 1, 0, 1, 0, 0, x] + 224*G[0, 1, 1, 0, 0, 0, x] - 
       128*G[0, 1, 1, 1, 0, 0, x] - 80*G[1, 0, 0, 0, 0, 0, x] + 
       16*G[1, 0, 0, 1, 0, 0, x] + 56*G[1, 0, 1, 0, 0, 0, x] - 
       24*G[1, 0, 1, 1, 0, 0, x] + 128*G[1, 1, 0, 0, 0, 0, x] - 
       48*G[1, 1, 0, 1, 0, 0, x] - 104*G[1, 1, 1, 0, 0, 0, x] + 
       56*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(568/3 + (136*I)*Pi - 
         112*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(96 + (128*I)*Pi - 
         96*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(694/3 + (48*I)*Pi - 
         80*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(136 + (24*I)*Pi - 
         32*Log[mu2/s]) + G[1, 0, 0, 1, x]*(-80 - (40*I)*Pi - 
         24*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-184/3 + (8*I)*Pi - 
         8*Log[mu2/s]) - (103*Log[mu2/s]^4)/216 - (7*Log[mu2/s]^5)/180 + 
       G[1, 1, 0, 1, x]*(56 + (52*I)*Pi + 32*Log[mu2/s]) + 
       G[1, 1, 1, 0, 0, x]*(-112 - (56*I)*Pi + 48*Log[mu2/s]) + 
       G[1, 0, 0, 0, 0, x]*(-1000/3 - (16*I)*Pi + 64*Log[mu2/s]) + 
       G[0, 0, 1, 0, 0, x]*(-48 - (168*I)*Pi + 80*Log[mu2/s]) + 
       G[0, 1, 0, 0, 0, x]*(-478/3 - (96*I)*Pi + 128*Log[mu2/s]) + 
       G[0, 1, 0, 0, x]*(701/9 - (96*I)*Pi + (142/3 + (96*I)*Pi)*Log[mu2/s] - 
         16*Log[mu2/s]^2 - 216*zeta[2]) + G[0, 0, 1, 0, x]*
        (-202/3 - (56*I)*Pi + (80*I)*Pi*Log[mu2/s] - 152*zeta[2]) + 
       G[1, 1, 1, 0, x]*(56 - (128*I)*Pi + (32 + (48*I)*Pi)*Log[mu2/s] - 
         136*zeta[2]) + G[1, 0, 0, 0, x]*(994/3 - (128*I)*Pi + 
         (520/3 + (32*I)*Pi)*Log[mu2/s] - 16*Log[mu2/s]^2 - 72*zeta[2]) + 
       Log[mu2/s]^3*(-317/81 - (5*zeta[2])/18) + G[0, 0, 0, 0, x]*
        (-16/3 + (64*I)*Pi + (-280/3 - (80*I)*Pi)*Log[mu2/s] + 
         16*Log[mu2/s]^2 + 96*zeta[2]) + G[1, 0, 1, 0, x]*
        (-80 + (132*I)*Pi + (-24 - (32*I)*Pi)*Log[mu2/s] + 104*zeta[2]) + 
       G[1, 1, 0, 0, x]*(-2033/9 + (124*I)*Pi + (-382/3 - (48*I)*Pi)*
          Log[mu2/s] + 16*Log[mu2/s]^2 + 120*zeta[2]) + 
       G[0, 1, 1, 0, x]*(-184/3 + (88*I)*Pi + (-8 - (96*I)*Pi)*Log[mu2/s] + 
         256*zeta[2]) + ((-6*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 0, x] - 
         6*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
         20*G[1, 1, 1, x] + G[1, 1, x]*(-75/2 + (8*I)*Pi - 10*Log[mu2/s]) + 
         G[1, x]*(((-75*I)/2)*Pi - (10*I)*Pi*Log[mu2/s] + 36*zeta[2]))/x^2 + 
       G[0, 0, 0, x]*(-1403/27 - ((941*I)/9)*Pi + (15 + (16*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(-287/9 - ((190*I)/3)*Pi - 16*zeta[2]) + 
         (541/3 + (96*I)*Pi)*zeta[2] - 240*zeta[3]) + 
       G[0, 1, 1, x]*(178/9 - (40*I)*Pi + (-32/3 - (8*I)*Pi)*Log[mu2/s] + 
         (16 + (128*I)*Pi)*zeta[2] - 128*zeta[3]) + 
       G[1, 1, 0, x]*(-485/9 - ((1733*I)/9)*Pi + (-8 + (16*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(-68/3 - ((334*I)/3)*Pi - 80*zeta[2]) + 
         (808/3 + (8*I)*Pi)*zeta[2] - 64*zeta[3]) + 
       G[1, 0, 1, x]*(-485/9 - ((280*I)/3)*Pi + (-68/3 - (40*I)*Pi)*
          Log[mu2/s] - 8*Log[mu2/s]^2 + (48 + (24*I)*Pi)*zeta[2] - 
         24*zeta[3]) + (-6434/81 - (18*I)*Pi)*zeta[3] + 72*zeta[3]^2 + 
       G[1, 1, 1, x]*(-144 + (80*I)*Pi + (-48 + (32*I)*Pi)*Log[mu2/s] + 
         (-16 - (56*I)*Pi)*zeta[2] + 56*zeta[3]) + 
       G[1, 0, 0, x]*(-2326/27 + ((1853*I)/9)*Pi + (-15 - (16*I)*Pi)*
          Log[mu2/s]^2 + (-1045/3 + (24*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-409/9 + ((358*I)/3)*Pi + 64*zeta[2]) + 72*zeta[3]) + 
       G[0, 1, 0, x]*(2611/18 + ((821*I)/9)*Pi + (8 - (16*I)*Pi)*
          Log[mu2/s]^2 + (-508/3 - (56*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(224/3 + ((166*I)/3)*Pi + 32*zeta[2]) + 160*zeta[3]) + 
       G[0, 0, 1, x]*(2611/18 + ((160*I)/3)*Pi + (224/3 + (16*I)*Pi)*
          Log[mu2/s] + 8*Log[mu2/s]^2 + (-12 - (168*I)*Pi)*zeta[2] + 
         168*zeta[3]) + zeta[2]*(-150341/648 + ((700*I)/27)*Pi + 
         (-1411/9 - (88*I)*Pi)*zeta[3]) + G[0, 1, x]*
        (-1561/54 + ((2711*I)/18)*Pi + (-16/3 + (8*I)*Pi)*Log[mu2/s]^2 + 
         (46 - (116*I)*Pi)*zeta[2] + Log[mu2/s]*(-128/9 + ((160*I)/3)*Pi + 
           (-24 + (96*I)*Pi)*zeta[2] - 96*zeta[3]) + (52 + (64*I)*Pi)*
          zeta[3] - 608*zeta[4]) + G[1, 0, x]*(-1561/54 - ((4165*I)/27)*Pi + 
         (3059/9 - ((259*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
          (-16/3 - (23*I)*Pi + 16*zeta[2]) + Log[mu2/s]*
          (-128/9 - ((709*I)/9)*Pi + (386/3 + (32*I)*Pi)*zeta[2] - 
           64*zeta[3]) + (538/3 + (8*I)*Pi)*zeta[3] - 316*zeta[4]) + 
       Log[mu2/s]^2*(-6677/324 + ((37*I)/6)*Pi + (-449/36 + (7*I)*Pi)*
          zeta[2] + (-332/9 - (16*I)*Pi)*zeta[3] - 112*zeta[4]) + 
       (-62735/144 - ((757*I)/6)*Pi)*zeta[4] + 
       G[0, 0, x]*(664/27 + ((7067*I)/54)*Pi + Log[mu2/s]^2*
          (44/3 + (23*I)*Pi - 16*zeta[2]) + (-29/9 - ((77*I)/3)*Pi)*zeta[2] + 
         (-550/3 - (128*I)*Pi)*zeta[3] + Log[mu2/s]*(340/9 + ((649*I)/9)*Pi + 
           (-218/3 - (80*I)*Pi)*zeta[2] + 112*zeta[3]) + 106*zeta[4]) + 
       G[1, 1, x]*(3571/18 - ((1145*I)/9)*Pi + (12 - (8*I)*Pi)*Log[mu2/s]^2 + 
         (266/3 + (120*I)*Pi)*zeta[2] + (-164 - (16*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(212/3 - ((140*I)/3)*Pi - (48*I)*Pi*zeta[2] + 
           48*zeta[3]) + 314*zeta[4]) + G[0, x]*(240971/1944 + 
         ((5266*I)/81)*Pi + (103/54 + ((7*I)/9)*Pi)*Log[mu2/s]^3 + 
         (7*Log[mu2/s]^4)/36 + zeta[2]*(-29855/54 - ((1595*I)/18)*Pi - 
           168*zeta[3]) + Log[mu2/s]^2*(895/54 + ((271*I)/18)*Pi + 
           (-95/2 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
         (1016/27 - ((14*I)/9)*Pi)*zeta[3] + (4599/8 + (102*I)*Pi)*zeta[4] + 
         Log[mu2/s]*(11231/162 + ((1531*I)/27)*Pi + (-5321/18 - (37*I)*Pi)*
            zeta[2] + (1024/9 + (80*I)*Pi)*zeta[3] + 140*zeta[4]) - 
         188*zeta[5]) + ((24*I)*Pi*G[1, 1, 0, x] - 26*G[0, 1, 0, 0, x] + 
         2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - (139*G[1, 0, 0, 0, x])/3 - 
         (2*G[1, 0, 0, 1, x])/3 - (2*G[1, 0, 1, 0, x])/3 + 
         24*G[1, 1, 0, 0, x] + 56*G[0, 0, 0, 0, 0, x] - 
         40*G[0, 0, 0, 0, 1, x] - 40*G[0, 0, 0, 1, 0, x] + 
         24*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 1, x] - 
         16*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 1, x] - 
         24*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] - 
         8*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 0, 0, 1, x] + 
         8*G[1, 0, 0, 1, 0, x] - 8*G[1, 0, 0, 1, 1, x] + 
         G[0, 0, 1, 1, x]*(-16/3 - 16*Log[mu2/s]) + G[0, 0, 0, 0, x]*
          (190/3 - 16*Log[mu2/s]) + G[0, 0, 0, 1, x]*(16/3 + 16*Log[mu2/s]) + 
         G[0, 0, 1, 0, x]*(16/3 + 16*Log[mu2/s]) + G[1, 0, 0, x]*
          (881/18 - ((70*I)/3)*Pi + (71*Log[mu2/s])/3 - 16*zeta[2]) + 
         G[1, 0, 1, x]*(((-2*I)/3)*Pi - 8*zeta[2]) + G[0, 1, 1, x]*
          ((2*I)*Pi + 24*zeta[2]) + G[0, 1, 0, x]*(-59/18 - ((76*I)/3)*Pi - 
           (4*Log[mu2/s])/3 + 64*zeta[2]) + G[0, 0, 1, x]*
          (-59/18 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3 + 72*zeta[2]) + 
         G[0, 0, 0, x]*(-1655/18 + ((74*I)/3)*Pi - 44*Log[mu2/s] + 
           80*zeta[2]) + zeta[2]*(((-470*I)/9)*Pi - 112*zeta[3]) + 
         G[0, 0, x]*(9287/108 - ((137*I)/3)*Pi + (23*Log[mu2/s]^2)/2 + 
           Log[mu2/s]*(446/9 - ((67*I)/3)*Pi - 32*zeta[2]) + 
           (293*zeta[2])/6 - 56*zeta[3]) + G[0, 1, x]*(((-59*I)/18)*Pi + 
           Log[mu2/s]*(((-4*I)/3)*Pi - 16*zeta[2]) - (14*zeta[2])/3 - 
           8*zeta[3]) + (470/9 - ((4*I)/3)*Pi)*zeta[3] + 
         G[1, 0, x]*(((881*I)/18)*Pi + ((71*I)/3)*Pi*Log[mu2/s] - 
           70*zeta[2] + 8*zeta[3]) + Log[mu2/s]*((-25*I)*Pi*zeta[2] + 
           25*zeta[3] - 68*zeta[4]) + G[1, x]*(((-74*I)/3)*Pi*zeta[2] + 
           (74*zeta[3])/3 - 34*zeta[4]) + (389*zeta[4])/3 + 
         G[0, x]*(((9287*I)/108)*Pi + ((23*I)/2)*Pi*Log[mu2/s]^2 + 
           (-146 - ((3*I)/2)*Pi)*zeta[2] - (49*zeta[3])/3 + 
           Log[mu2/s]*(((446*I)/9)*Pi - 67*zeta[2] + 16*zeta[3]) + 
           80*zeta[4]) - 48*zeta[5])/(1 - x) + 
       (2379989/23328 + ((3391*I)/54)*Pi - ((16*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (-16 + ((16*I)/3)*Pi)*G[0, 0, 1, 1, x] + (32 + ((32*I)/3)*Pi)*
          G[0, 1, 1, 1, x] + (-24 + (16*I)*Pi)*G[1, 1, 1, 1, x] - 
         (14*G[0, 0, 0, 0, 0, x])/3 - (32*G[0, 0, 1, 0, 0, x])/3 + 
         (16*G[0, 0, 1, 0, 1, x])/3 + (16*G[0, 0, 1, 1, 0, x])/3 + 
         16*G[0, 1, 0, 0, 0, x] - (40*G[0, 1, 0, 0, 1, x])/3 - 
         (40*G[0, 1, 0, 1, 0, x])/3 + (8*G[0, 1, 0, 1, 1, x])/3 - 
         (40*G[0, 1, 1, 0, 0, x])/3 + (32*G[0, 1, 1, 0, 1, x])/3 + 
         (32*G[0, 1, 1, 1, 0, x])/3 + 40*G[1, 0, 0, 0, 0, x] - 
         12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
         (44*G[1, 0, 0, 1, 1, x])/3 - 12*G[1, 0, 1, 0, 0, x] - 
         (40*G[1, 0, 1, 0, 1, x])/3 - (40*G[1, 0, 1, 1, 0, x])/3 - 
         12*G[1, 1, 0, 0, 0, x] - (32*G[1, 1, 0, 0, 1, x])/3 - 
         (32*G[1, 1, 0, 1, 0, x])/3 + (16*G[1, 1, 0, 1, 1, x])/3 + 
         4*G[1, 1, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 1, x] + 
         16*G[1, 1, 1, 1, 0, x] + G[1, 0, 0, 0, x]*(-40/3 + (12*I)*Pi - 
           16*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-152/9 + ((28*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*(-152/9 - (16*I)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(-40/9 - (8*I)*Pi - 
           (16*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*(-40/9 - (16*I)*Pi - 
           (16*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*(178/9 - (16*I)*Pi - 
           (8*Log[mu2/s])/3) + (103*Log[mu2/s]^4)/216 + 
         (7*Log[mu2/s]^5)/180 + G[0, 0, 0, 0, x]*(103/9 + 
           (14*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(80/9 + ((40*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(226/9 - ((28*I)/3)*Pi + 
           (40*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(10/9 - (12*I)*Pi + 
           (40*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(10/9 + (16*I)*Pi + 
           (40*Log[mu2/s])/3) + G[1, 0, 1, x]*(841/27 + ((88*I)/3)*Pi + 
           (76/9 + (16*I)*Pi)*Log[mu2/s] + (8*Log[mu2/s]^2)/3 - 
           (32*zeta[2])/3) + G[0, 0, 1, x]*(32/3 - (16*I)*Pi - 
           (16*zeta[2])/3) + G[0, 1, 0, x]*(32/3 + ((40*I)/9)*Pi + 
           ((16*I)/3)*Pi*Log[mu2/s] - (8*zeta[2])/3) + 
         G[0, 0, 0, x]*(-634/27 - (103*Log[mu2/s])/9 - (7*Log[mu2/s]^2)/3 - 
           (5*zeta[2])/3) + Log[mu2/s]^3*(317/81 + (5*zeta[2])/18) + 
         G[0, 1, 1, x]*(-58 + ((104*I)/9)*Pi + (-16 - ((16*I)/3)*Pi)*
            Log[mu2/s] + (8*zeta[2])/3) + G[1, 1, 0, x]*
          (841/27 + ((50*I)/3)*Pi + (76/9 + (8*I)*Pi)*Log[mu2/s] + 
           (8*Log[mu2/s]^2)/3 + (16*zeta[2])/3) + G[1, 1, 1, x]*
          (136/3 - ((224*I)/9)*Pi + (16 - ((32*I)/3)*Pi)*Log[mu2/s] + 
           (32*zeta[2])/3) + G[1, 0, 0, x]*(-584/27 - ((190*I)/9)*Pi + 
           (-80/9 - ((40*I)/3)*Pi)*Log[mu2/s] - (16*Log[mu2/s]^2)/3 + 
           (164*zeta[2])/3) + G[1, 0, x]*(-386/9 - ((31*I)/27)*Pi - 
           ((8*I)/3)*Pi*Log[mu2/s]^2 + (182/9 + ((56*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(-32/3 - ((4*I)/9)*Pi + (8*zeta[2])/3) - 
           (80*zeta[3])/3) + G[0, 0, x]*(6677/162 + ((32*I)/3)*Pi + 
           (103*Log[mu2/s]^2)/18 + (7*Log[mu2/s]^3)/9 + 
           (65/18 + ((64*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (634/27 + (5*zeta[2])/3) - (38*zeta[3])/9) + 
         zeta[2]*(32597/648 + ((520*I)/27)*Pi - (20*zeta[3])/9) + 
         Log[mu2/s]^2*(6677/324 + ((16*I)/3)*Pi + (65/36 + ((32*I)/3)*Pi)*
            zeta[2] - (19*zeta[3])/9) + (-3581/162 + ((160*I)/9)*Pi)*
          zeta[3] + G[0, 1, x]*(-386/9 - (58*I)*Pi + (472/9 + ((40*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*(-32/3 - (16*I)*Pi + (16*zeta[2])/3) + 
           16*zeta[3]) + G[1, 1, x]*(-147/2 + ((1309*I)/27)*Pi + 
           (-4 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
            (-28 + ((148*I)/9)*Pi - (8*zeta[2])/3) + (-92/9 - ((16*I)/3)*Pi)*
            zeta[2] + (64*zeta[3])/3) + Log[mu2/s]*(129389/1944 + 
           ((278*I)/9)*Pi + (425/54 + ((160*I)/9)*Pi)*zeta[2] + 
           (-301/27 + ((64*I)/3)*Pi)*zeta[3] - (35*zeta[4])/24) + 
         (-725/144 + ((296*I)/3)*Pi)*zeta[4] + G[0, x]*(-129389/1944 - 
           ((386*I)/9)*Pi - (103*Log[mu2/s]^3)/54 - (7*Log[mu2/s]^4)/36 + 
           Log[mu2/s]^2*(-317/27 - (5*zeta[2])/6) + 
           (-425/54 - ((160*I)/9)*Pi)*zeta[2] + (301/27 - ((64*I)/3)*Pi)*
            zeta[3] + Log[mu2/s]*(-6677/162 - ((32*I)/3)*Pi + 
             (-65/18 - ((64*I)/3)*Pi)*zeta[2] + (38*zeta[3])/9) + 
           (35*zeta[4])/24) + G[1, x]*(3391/54 - ((171*I)/2)*Pi + 
           Log[mu2/s]^2*(16/3 - (4*I)*Pi - (8*zeta[2])/3) + 
           (-31/27 - ((172*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
            (278/9 - (28*I)*Pi + (68/9 - ((40*I)/3)*Pi)*zeta[2] - 
             16*zeta[3]) + (-40/3 - ((64*I)/3)*Pi)*zeta[3] + 
           (23*zeta[4])/3) - (59*zeta[5])/15)/x + (-2351/15 - (92*I)*Pi)*
        zeta[5] + G[1, x]*(2449/54 + ((4996*I)/27)*Pi + (-1307/9 + (96*I)*Pi)*
          zeta[3] + Log[mu2/s]^2*(4/3 + ((20*I)/3)*Pi + (8 - (16*I)*Pi)*
            zeta[2] + 16*zeta[3]) + zeta[2]*(-1727/9 + ((2063*I)/9)*Pi + 
           48*zeta[3]) - (1862*zeta[4])/3 + Log[mu2/s]*
          (140/9 + ((532*I)/9)*Pi + (-188/3 + ((406*I)/3)*Pi)*zeta[2] + 
           (-190/3 - (32*I)*Pi)*zeta[3] + 196*zeta[4]) + 44*zeta[5]) + 
       Log[mu2/s]*(-129389/1944 + ((131*I)/3)*Pi + (-782/27 + (8*I)*Pi)*
          zeta[3] + zeta[2]*(-5723/54 + ((169*I)/9)*Pi + 80*zeta[3]) + 
         (-2587/8 - (68*I)*Pi)*zeta[4] + 96*zeta[5]) + 
       x*((143/3 - (16*I)*Pi)*G[0, 0, 0, 1, x] + (-79/3 + (24*I)*Pi)*
          G[0, 0, 1, 1, x] - 40*G[0, 1, 1, 1, x] + (-19 - (36*I)*Pi)*
          G[1, 0, 1, 1, x] + (-24 + (48*I)*Pi)*G[1, 1, 1, 1, x] + 
         32*G[0, 0, 0, 0, 1, x] + (32 + (408*I)*Pi)*G[0, 0, 0, 1, 0, x] - 
         48*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 1, x] + 
         (8 - (504*I)*Pi)*G[0, 0, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 1, x] - 
         16*G[0, 1, 0, 0, 1, x] + (-16 - (288*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
         (384*I)*Pi*G[0, 1, 1, 1, 0, x] - 32*G[1, 0, 0, 0, 1, x] + 
         (-32 - (48*I)*Pi)*G[1, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 1, 1, x] - 
         20*G[1, 0, 1, 0, 1, x] + (-20 + (72*I)*Pi)*G[1, 0, 1, 1, 0, x] - 
         16*G[1, 0, 1, 1, 1, x] - 20*G[1, 1, 0, 0, 1, x] + 
         (-20 + (144*I)*Pi)*G[1, 1, 0, 1, 0, x] + 48*G[1, 1, 1, 0, 1, x] + 
         (48 - (168*I)*Pi)*G[1, 1, 1, 1, 0, x] - 744*G[0, 0, 0, 0, 0, 0, x] + 
         408*G[0, 0, 0, 1, 0, 0, x] + 744*G[0, 0, 1, 0, 0, 0, x] - 
         504*G[0, 0, 1, 1, 0, 0, x] + 672*G[0, 1, 0, 0, 0, 0, x] - 
         288*G[0, 1, 0, 1, 0, 0, x] - 672*G[0, 1, 1, 0, 0, 0, x] + 
         384*G[0, 1, 1, 1, 0, 0, x] + 240*G[1, 0, 0, 0, 0, 0, x] - 
         48*G[1, 0, 0, 1, 0, 0, x] - 168*G[1, 0, 1, 0, 0, 0, x] + 
         72*G[1, 0, 1, 1, 0, 0, x] - 384*G[1, 1, 0, 0, 0, 0, x] + 
         144*G[1, 1, 0, 1, 0, 0, x] + 312*G[1, 1, 1, 0, 0, 0, x] - 
         168*G[1, 1, 1, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x]*
          (128 + (288*I)*Pi - 384*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
          (28 + (504*I)*Pi - 240*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
          (320 + (48*I)*Pi - 192*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
          (100 + (168*I)*Pi - 144*Log[mu2/s]) + G[1, 1, 0, 1, x]*
          (-212/3 - (52*I)*Pi - 32*Log[mu2/s]) + G[0, 1, 0, 1, x]*
          (49 - (8*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, 1, x]*
          (242/3 + (40*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
          (-128 - (72*I)*Pi + 96*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
          (-212 - (144*I)*Pi + 240*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
          (-72 - (384*I)*Pi + 288*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
          (-164 - (408*I)*Pi + 336*Log[mu2/s]) + G[0, 1, 1, 0, x]*
          (49 - (64*I)*Pi + (8 + (288*I)*Pi)*Log[mu2/s] - 768*zeta[2]) + 
         G[1, 1, 0, 0, x]*(727/3 - (112*I)*Pi + (120 + (144*I)*Pi)*
            Log[mu2/s] - 48*Log[mu2/s]^2 - 360*zeta[2]) + 
         G[1, 0, 1, 0, x]*(242/3 - (124*I)*Pi + (24 + (96*I)*Pi)*Log[mu2/s] - 
           312*zeta[2]) + G[0, 0, 0, 0, x]*(304/3 - (44*I)*Pi + 
           (88 + (240*I)*Pi)*Log[mu2/s] - 48*Log[mu2/s]^2 - 288*zeta[2]) + 
         G[1, 0, 0, 0, x]*(-1090/3 + (120*I)*Pi + (-168 - (96*I)*Pi)*
            Log[mu2/s] + 48*Log[mu2/s]^2 + 216*zeta[2]) + 
         G[1, 1, 1, 0, x]*(-212/3 + (116*I)*Pi + (-32 - (144*I)*Pi)*
            Log[mu2/s] + 408*zeta[2]) + G[0, 0, 1, 0, x]*(143/3 + (36*I)*Pi - 
           (240*I)*Pi*Log[mu2/s] + 456*zeta[2]) + G[0, 1, 0, 0, x]*
          (-253/3 + (72*I)*Pi + (-40 - (288*I)*Pi)*Log[mu2/s] + 
           48*Log[mu2/s]^2 + 648*zeta[2]) + G[0, 0, 1, x]*
          (-809/6 - ((134*I)/3)*Pi + (-66 - (16*I)*Pi)*Log[mu2/s] - 
           8*Log[mu2/s]^2 + (12 + (504*I)*Pi)*zeta[2] - 504*zeta[3]) + 
         G[0, 1, 0, x]*(-809/6 - ((304*I)/3)*Pi + (-8 + (48*I)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(-66 - (48*I)*Pi - 96*zeta[2]) + 
           (164 + (168*I)*Pi)*zeta[2] - 480*zeta[3]) + 
         G[1, 0, 0, x]*(328/3 - ((668*I)/3)*Pi + (16 + (48*I)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(60 - (112*I)*Pi - 192*zeta[2]) + 
           (336 - (72*I)*Pi)*zeta[2] - 216*zeta[3]) + G[1, 1, 1, x]*
          (36 - ((236*I)/3)*Pi + (16 - (32*I)*Pi)*Log[mu2/s] + 
           (16 + (168*I)*Pi)*zeta[2] - 168*zeta[3]) + (3589/18 + (50*I)*Pi)*
          zeta[3] - 216*zeta[3]^2 + G[1, 0, 1, x]*(145/2 + ((287*I)/3)*Pi + 
           (34 + (40*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + (-48 - (72*I)*Pi)*
            zeta[2] + 72*zeta[3]) + G[1, 1, 0, x]*(145/2 + ((617*I)/3)*Pi + 
           (8 - (48*I)*Pi)*Log[mu2/s]^2 + (-252 - (24*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(34 + (104*I)*Pi + 240*zeta[2]) + 192*zeta[3]) + 
         G[0, 1, 1, x]*(230/9 + ((83*I)/3)*Pi + (56/3 + (8*I)*Pi)*
            Log[mu2/s] + (-16 - (384*I)*Pi)*zeta[2] + 384*zeta[3]) + 
         G[0, 0, 0, x]*(-416/9 + ((355*I)/3)*Pi + (-16 - (48*I)*Pi)*
            Log[mu2/s]^2 + (-180 - (288*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-92/3 + (56*I)*Pi + 48*zeta[2]) + 720*zeta[3]) + 
         zeta[2]*(5249/54 - ((89*I)/2)*Pi + (140 + (264*I)*Pi)*zeta[3]) + 
         G[1, 1, x]*(-526/9 + ((583*I)/6)*Pi + (-4 + (8*I)*Pi)*Log[mu2/s]^2 + 
           (-139/3 - (108*I)*Pi)*zeta[2] + Log[mu2/s]*(-34/3 + (42*I)*Pi + 
             (144*I)*Pi*zeta[2] - 144*zeta[3]) + (152 + (48*I)*Pi)*zeta[3] - 
           942*zeta[4]) + G[0, 0, x]*(-415/27 - ((1045*I)/6)*Pi + 
           (371/3 + (48*I)*Pi)*zeta[2] + Log[mu2/s]^2*(4/3 - (24*I)*Pi + 
             48*zeta[2]) + Log[mu2/s]*(62/9 - (94*I)*Pi + (88 + (240*I)*Pi)*
              zeta[2] - 336*zeta[3]) + (156 + (384*I)*Pi)*zeta[3] - 
           318*zeta[4]) + (2879/4 + (149*I)*Pi)*zeta[4] + 
         Log[mu2/s]^2*((68/3 - (8*I)*Pi)*zeta[2] + (40 + (48*I)*Pi)*zeta[3] + 
           336*zeta[4]) + G[1, 0, x]*(1993/54 + ((3313*I)/18)*Pi + 
           Log[mu2/s]^2*(4/3 + (24*I)*Pi - 48*zeta[2]) + 
           (-1168/3 + (76*I)*Pi)*zeta[2] + (-164 - (24*I)*Pi)*zeta[3] + 
           Log[mu2/s]*(20/9 + ((290*I)/3)*Pi + (-144 - (96*I)*Pi)*zeta[2] + 
             192*zeta[3]) + 948*zeta[4]) + G[0, 1, x]*
          (1993/54 - ((1927*I)/18)*Pi + (4/3 - (8*I)*Pi)*Log[mu2/s]^2 + 
           (-88/3 + (92*I)*Pi)*zeta[2] + (-28 - (192*I)*Pi)*zeta[3] + 
           Log[mu2/s]*(20/9 - ((134*I)/3)*Pi + (24 - (288*I)*Pi)*zeta[2] + 
             288*zeta[3]) + 1824*zeta[4]) + Log[mu2/s]*
          (zeta[2]*(1000/9 - (26*I)*Pi - 240*zeta[3]) + (278*zeta[3])/3 + 
           (400 + (204*I)*Pi)*zeta[4] - 288*zeta[5]) + 
         G[1, x]*(-2920/27 - ((3671*I)/54)*Pi + zeta[2]*
            (911/18 - ((766*I)/3)*Pi - 144*zeta[3]) + Log[mu2/s]^2*
            (-20/3 - ((8*I)/3)*Pi + (-8 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
           (135 - (88*I)*Pi)*zeta[3] + Log[mu2/s]*(-418/9 - ((202*I)/9)*Pi + 
             (34/3 - (128*I)*Pi)*zeta[2] + (56 + (96*I)*Pi)*zeta[3] - 
             588*zeta[4]) + 579*zeta[4] - 132*zeta[5]) + 
         (138 + (276*I)*Pi)*zeta[5] + G[0, x]*(2920/27 + ((3671*I)/54)*Pi + 
           (-290/3 - (24*I)*Pi)*zeta[3] + Log[mu2/s]^2*(20/3 + ((8*I)/3)*Pi + 
             (40 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + 
           zeta[2]*(1411/6 + ((131*I)/3)*Pi + 504*zeta[3]) + 
           Log[mu2/s]*(418/9 + ((202*I)/9)*Pi + (154 + (24*I)*Pi)*zeta[2] + 
             (-112 - (240*I)*Pi)*zeta[3] - 420*zeta[4]) + (-595 - (306*I)*Pi)*
            zeta[4] + 564*zeta[5]) - (9*zeta[6])/2) + (3*zeta[6])/2 + 
       x^2*(8*G[0, 1, 1, 1, x] + (-24 - (16*I)*Pi)*G[1, 1, 1, 1, x] - 
         (52*G[0, 0, 0, 0, 1, x])/3 + (-52/3 - (272*I)*Pi)*
          G[0, 0, 0, 1, 0, x] + 20*G[0, 0, 0, 1, 1, x] - 
         (16*G[0, 0, 1, 0, 1, x])/3 + (-16/3 + (336*I)*Pi)*
          G[0, 0, 1, 1, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
         (4 + (192*I)*Pi)*G[0, 1, 0, 1, 0, x] + (4*G[0, 1, 0, 1, 1, x])/3 - 
         (256*I)*Pi*G[0, 1, 1, 1, 0, x] + (40*G[1, 0, 0, 0, 1, x])/3 + 
         (40/3 + (32*I)*Pi)*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
         (28*G[1, 0, 1, 0, 1, x])/3 + (28/3 - (48*I)*Pi)*
          G[1, 0, 1, 1, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
         (12 - (96*I)*Pi)*G[1, 1, 0, 1, 0, x] - (16*G[1, 1, 0, 1, 1, x])/3 - 
         16*G[1, 1, 1, 0, 1, x] + (-16 + (112*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
         496*G[0, 0, 0, 0, 0, 0, x] - 272*G[0, 0, 0, 1, 0, 0, x] - 
         496*G[0, 0, 1, 0, 0, 0, x] + 336*G[0, 0, 1, 1, 0, 0, x] - 
         448*G[0, 1, 0, 0, 0, 0, x] + 192*G[0, 1, 0, 1, 0, 0, x] + 
         448*G[0, 1, 1, 0, 0, 0, x] - 256*G[0, 1, 1, 1, 0, 0, x] - 
         160*G[1, 0, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 1, 0, 0, x] + 
         112*G[1, 0, 1, 0, 0, 0, x] - 48*G[1, 0, 1, 1, 0, 0, x] + 
         256*G[1, 1, 0, 0, 0, 0, x] - 96*G[1, 1, 0, 1, 0, 0, x] - 
         208*G[1, 1, 1, 0, 0, 0, x] + 112*G[1, 1, 1, 1, 0, 0, x] + 
         G[0, 0, 0, 0, 0, x]*(4/3 + (272*I)*Pi - 224*Log[mu2/s]) + 
         G[0, 1, 1, 0, 0, x]*((256*I)*Pi - 192*Log[mu2/s]) + 
         G[1, 1, 0, 0, 0, x]*(-32/3 + (96*I)*Pi - 160*Log[mu2/s]) + 
         G[1, 0, 1, 0, 0, x]*(8 + (48*I)*Pi - 64*Log[mu2/s]) + 
         G[1, 0, 0, 1, x]*(-212/9 - ((40*I)/3)*Pi - (32*Log[mu2/s])/3) + 
         G[0, 1, 0, 1, x]*(-53/9 + ((8*I)/3)*Pi - (8*Log[mu2/s])/3) + 
         G[0, 0, 1, 1, x]*(-17/9 - (8*I)*Pi - (8*Log[mu2/s])/3) + 
         G[0, 0, 0, 1, x]*(17/9 + ((16*I)/3)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 0, 1, 1, x]*(125/9 + (12*I)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 1, 0, 1, x]*(284/9 + ((52*I)/3)*Pi + (32*Log[mu2/s])/3) + 
         G[1, 1, 1, 0, 0, x]*(8 - (112*I)*Pi + 96*Log[mu2/s]) + 
         G[1, 0, 0, 0, 0, x]*(-64/3 - (32*I)*Pi + 128*Log[mu2/s]) + 
         G[0, 0, 1, 0, 0, x]*(8 - (336*I)*Pi + 160*Log[mu2/s]) + 
         G[0, 1, 0, 0, 0, x]*(20/3 - (192*I)*Pi + 256*Log[mu2/s]) + 
         G[0, 1, 0, 0, x]*(-179/9 + (-32/3 + (192*I)*Pi)*Log[mu2/s] - 
           32*Log[mu2/s]^2 - 432*zeta[2]) + G[0, 0, 1, 0, x]*
          (17/9 + ((16*I)/3)*Pi + (8/3 + (160*I)*Pi)*Log[mu2/s] - 
           304*zeta[2]) + G[1, 1, 1, 0, x]*(284/9 + ((8*I)/3)*Pi + 
           (32/3 + (96*I)*Pi)*Log[mu2/s] - 272*zeta[2]) + 
         G[1, 0, 0, 0, x]*(86/9 - ((16*I)/3)*Pi + (8/3 + (64*I)*Pi)*
            Log[mu2/s] - 32*Log[mu2/s]^2 - 144*zeta[2]) + 
         G[0, 0, 0, 0, x]*(196/9 - ((8*I)/3)*Pi + (40/3 - (160*I)*Pi)*
            Log[mu2/s] + 32*Log[mu2/s]^2 + 192*zeta[2]) + 
         G[1, 0, 1, 0, x]*(-212/9 + ((20*I)/3)*Pi + (-32/3 - (64*I)*Pi)*
            Log[mu2/s] + 208*zeta[2]) + G[1, 1, 0, 0, x]*(-139/9 - (4*I)*Pi + 
           (-16/3 - (96*I)*Pi)*Log[mu2/s] + 32*Log[mu2/s]^2 + 240*zeta[2]) + 
         G[0, 1, 1, 0, x]*(-53/9 - ((8*I)/3)*Pi + (-8/3 - (192*I)*Pi)*
            Log[mu2/s] + 512*zeta[2]) + G[0, 0, 0, x]*
          (-671/27 + ((73*I)/9)*Pi + (-16/3 + (32*I)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(-140/9 + ((16*I)/3)*Pi - 32*zeta[2]) + 
           (24 + (192*I)*Pi)*zeta[2] - 480*zeta[3]) + G[0, 1, 1, x]*
          (-56/3 - ((53*I)/9)*Pi + (-8 - ((8*I)/3)*Pi)*Log[mu2/s] + 
           (20/3 + (256*I)*Pi)*zeta[2] - 256*zeta[3]) + 
         G[1, 1, 0, x]*(-2471/54 - ((11*I)/3)*Pi + (-8/3 + (32*I)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(-178/9 - 160*zeta[2]) + 
           (-80/3 + (16*I)*Pi)*zeta[2] - 128*zeta[3]) + 
         G[1, 0, 1, x]*(-2471/54 - ((265*I)/9)*Pi + (-178/9 - ((40*I)/3)*Pi)*
            Log[mu2/s] - (8*Log[mu2/s]^2)/3 + (8 + (48*I)*Pi)*zeta[2] - 
           48*zeta[3]) + (-1463/54 - ((148*I)/3)*Pi)*zeta[3] + 
         144*zeta[3]^2 + G[1, 1, 1, x]*(128/3 + ((212*I)/9)*Pi + 
           (16 + ((32*I)/3)*Pi)*Log[mu2/s] + (-32/3 - (112*I)*Pi)*zeta[2] + 
           112*zeta[3]) + G[1, 0, 0, x]*(1319/27 + ((86*I)/9)*Pi + 
           (16/3 - (32*I)*Pi)*Log[mu2/s]^2 + (-32 + (48*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(212/9 + ((8*I)/3)*Pi + 128*zeta[2]) + 144*zeta[3]) + 
         G[0, 1, 0, x]*(1175/54 - (14*I)*Pi + (8/3 - (32*I)*Pi)*
            Log[mu2/s]^2 + (68/3 - (112*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(106/9 - (8*I)*Pi + 64*zeta[2]) + 320*zeta[3]) + 
         G[0, 0, 1, x]*(1175/54 + ((106*I)/9)*Pi + (106/9 + ((16*I)/3)*Pi)*
            Log[mu2/s] + (8*Log[mu2/s]^2)/3 + (8 - (336*I)*Pi)*zeta[2] + 
           336*zeta[3]) + zeta[2]*(-521/6 - ((1319*I)/18)*Pi + 
           (-8 - (176*I)*Pi)*zeta[3]) + G[0, 1, x]*(521/18 + 
           ((1319*I)/54)*Pi + (4 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + 
           (-194/9 - ((20*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (64/3 + ((106*I)/9)*Pi + (-32/3 + (192*I)*Pi)*zeta[2] - 
             192*zeta[3]) + (-64/3 + (128*I)*Pi)*zeta[3] - 1216*zeta[4]) + 
         G[1, 0, x]*(521/18 + ((1319*I)/54)*Pi + (2/9 - ((52*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]^2*(4 + ((8*I)/3)*Pi + 32*zeta[2]) + 
           Log[mu2/s]*(64/3 + ((106*I)/9)*Pi + (8/3 + (64*I)*Pi)*zeta[2] - 
             128*zeta[3]) + (8 + (16*I)*Pi)*zeta[3] - 632*zeta[4]) + 
         Log[mu2/s]^2*((-12 - (8*I)*Pi)*zeta[2] + (-8/3 - (32*I)*Pi)*
            zeta[3] - 224*zeta[4]) + (-2053/36 - ((166*I)/3)*Pi)*zeta[4] + 
         G[0, 0, x]*(-521/18 - ((1319*I)/54)*Pi + Log[mu2/s]^2*
            (-4 - ((8*I)/3)*Pi - 32*zeta[2]) + (157/9 - ((20*I)/3)*Pi)*
            zeta[2] + (12 - (256*I)*Pi)*zeta[3] + Log[mu2/s]*
            (-64/3 - ((106*I)/9)*Pi + (16/3 - (160*I)*Pi)*zeta[2] + 
             224*zeta[3]) + 212*zeta[4]) + G[1, 1, x]*
          (-521/18 - ((1319*I)/54)*Pi + (-4 - ((8*I)/3)*Pi)*Log[mu2/s]^2 + 
           (-73/9 - ((16*I)/3)*Pi)*zeta[2] + (-32/3 - (32*I)*Pi)*zeta[3] + 
           Log[mu2/s]*(-64/3 - ((106*I)/9)*Pi + (8/3 - (96*I)*Pi)*zeta[2] + 
             96*zeta[3]) + 628*zeta[4]) + G[0, x]*
          (zeta[2]*(121/54 + ((95*I)/3)*Pi - 336*zeta[3]) + 
           Log[mu2/s]^2*((-8/3 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + 
           (-232/9 + (20*I)*Pi)*zeta[3] + (52/3 + (204*I)*Pi)*zeta[4] + 
           Log[mu2/s]*((-34/9 + (16*I)*Pi)*zeta[2] + (-40/3 + (160*I)*Pi)*
              zeta[3] + 280*zeta[4]) - 376*zeta[5]) + (-8 - (184*I)*Pi)*
          zeta[5] + G[1, x]*((355/9 + (16*I)*Pi)*zeta[3] + 
           Log[mu2/s]^2*((8/3 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 
           zeta[2]*(3767/54 + ((64*I)/3)*Pi + 96*zeta[3]) + (143*zeta[4])/3 + 
           Log[mu2/s]*((250/9 + (8*I)*Pi)*zeta[2] + (64/3 - (64*I)*Pi)*
              zeta[3] + 392*zeta[4]) + 88*zeta[5]) + 
         Log[mu2/s]*((-106/9 - (24*I)*Pi)*zeta[3] + 
           zeta[2]*(-64 - ((106*I)/3)*Pi + 160*zeta[3]) + 
           (-130/3 - (136*I)*Pi)*zeta[4] + 192*zeta[5]) + 3*zeta[6])))/Nc + 
    Nc^2*(-9560921/31104 + ((798463*I)/3888)*Pi - 
      (285*I)*Pi*G[0, 0, 0, 1, 0, x] + (346*I)*Pi*G[0, 0, 1, 1, 0, x] + 
      (202*I)*Pi*G[0, 1, 0, 1, 0, x] - (275*I)*Pi*G[0, 1, 1, 1, 0, x] + 
      (20*I)*Pi*G[1, 0, 0, 1, 0, x] - (27*I)*Pi*G[1, 0, 1, 1, 0, x] - 
      (93*I)*Pi*G[1, 1, 0, 1, 0, x] + (112*I)*Pi*G[1, 1, 1, 1, 0, x] + 
      591*G[0, 0, 0, 0, 0, 0, x] - 285*G[0, 0, 0, 1, 0, 0, x] - 
      538*G[0, 0, 1, 0, 0, 0, x] + 346*G[0, 0, 1, 1, 0, 0, x] - 
      497*G[0, 1, 0, 0, 0, 0, x] + 202*G[0, 1, 0, 1, 0, 0, x] + 
      484*G[0, 1, 1, 0, 0, 0, x] - 275*G[0, 1, 1, 1, 0, 0, x] - 
      204*G[1, 0, 0, 0, 0, 0, x] + 20*G[1, 0, 0, 1, 0, 0, x] + 
      108*G[1, 0, 1, 0, 0, 0, x] - 27*G[1, 0, 1, 1, 0, 0, x] + 
      266*G[1, 1, 0, 0, 0, 0, x] - 93*G[1, 1, 0, 1, 0, 0, x] - 
      210*G[1, 1, 1, 0, 0, 0, x] + 112*G[1, 1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, 0, 0, x]*(953/3 + (337*I)*Pi - 254*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(1141/6 + (279*I)*Pi - 205*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(777/2 + (105*I)*Pi - 161*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(967/6 + (51*I)*Pi - 57*Log[mu2/s]) + 
      (71/240 + ((5*I)/4)*Pi)*Log[mu2/s]^5 + (5*Log[mu2/s]^6)/16 + 
      G[1, 1, 1, 0, 0, x]*(-653/3 - (114*I)*Pi + 96*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-1214/3 - (64*I)*Pi + 140*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-401/3 - (372*I)*Pi + 166*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-603/2 - (222*I)*Pi + 275*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(5951/36 - ((1123*I)/6)*Pi + (343/3 + (213*I)*Pi)*
         Log[mu2/s] - 31*Log[mu2/s]^2 - 444*zeta[2]) + 
      G[1, 1, 1, 0, x]*(((-653*I)/3)*Pi + (96*I)*Pi*Log[mu2/s] - 
        268*zeta[2]) + G[0, 0, 1, 0, x]*(((-401*I)/3)*Pi + 
        (166*I)*Pi*Log[mu2/s] - 266*zeta[2]) + G[1, 0, 0, 0, x]*
       (6127/18 - ((949*I)/6)*Pi + (493/2 + (83*I)*Pi)*Log[mu2/s] - 
        (57*Log[mu2/s]^2)/2 - (231*zeta[2])/2) + 
      Log[mu2/s]^4*(-157/288 - ((7*I)/18)*Pi - (261*zeta[2])/16) + 
      G[1, 0, 1, 0, x]*(((967*I)/6)*Pi - (57*I)*Pi*Log[mu2/s] + 
        153*zeta[2]) + G[0, 0, 0, 0, x]*(-1868/9 + ((374*I)/3)*Pi + 
        (-193 - (196*I)*Pi)*Log[mu2/s] + 29*Log[mu2/s]^2 + 174*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-9221/36 + ((662*I)/3)*Pi + (-1007/6 - (100*I)*Pi)*
         Log[mu2/s] + (61*Log[mu2/s]^2)/2 + (459*zeta[2])/2) + 
      G[0, 1, 1, 0, x]*(((1141*I)/6)*Pi - (205*I)*Pi*Log[mu2/s] + 
        537*zeta[2]) + G[0, 0, 0, x]*(41/6 - ((5987*I)/36)*Pi + 
        (109/3 + (35*I)*Pi)*Log[mu2/s]^2 + 2*Log[mu2/s]^3 + 
        (578/3 + (228*I)*Pi)*zeta[2] + Log[mu2/s]*(165/4 - ((361*I)/3)*Pi + 
          24*zeta[2]) - 523*zeta[3]) + G[0, 1, 1, x]*((275*I)*Pi*zeta[2] - 
        275*zeta[3]) + G[1, 1, 0, x]*(((-9221*I)/36)*Pi + 
        ((61*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-1007*I)/6)*Pi - 
          140*zeta[2]) + (1343/3 + ((43*I)/2)*Pi)*zeta[2] - 136*zeta[3]) + 
      G[1, 0, 1, x]*((27*I)*Pi*zeta[2] - 27*zeta[3]) + 
      Log[mu2/s]^3*(-305/27 - ((106*I)/27)*Pi + (1313/72 - ((113*I)/6)*Pi)*
         zeta[2] - 10*zeta[3]) + (80707/216 + ((15745*I)/54)*Pi)*zeta[3] + 
      113*zeta[3]^2 + G[1, 1, 1, x]*((-112*I)*Pi*zeta[2] + 112*zeta[3]) + 
      G[1, 0, 0, x]*(-219/2 + ((9185*I)/36)*Pi + (-109/3 - ((69*I)/2)*Pi)*
         Log[mu2/s]^2 - 2*Log[mu2/s]^3 + (-2515/6 + ((79*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-341/4 + ((1043*I)/6)*Pi + 89*zeta[2]) + 148*zeta[3]) + 
      G[0, 0, 1, x]*((-346*I)*Pi*zeta[2] + 346*zeta[3]) + 
      G[0, 1, 0, x]*(((5951*I)/36)*Pi - (31*I)*Pi*Log[mu2/s]^2 + 
        (-1639/6 - (133*I)*Pi)*zeta[2] + Log[mu2/s]*(((343*I)/3)*Pi + 
          27*zeta[2]) + 355*zeta[3]) + zeta[2]*(-1853159/2592 + 
        ((25421*I)/216)*Pi + (-8407/18 - ((562*I)/3)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((-1141*I)/6)*Pi*zeta[2] + Log[mu2/s]*((205*I)*Pi*zeta[2] - 
          205*zeta[3]) + (1141/6 + (150*I)*Pi)*zeta[3] - (5157*zeta[4])/4) + 
      G[1, 0, x]*(((-219*I)/2)*Pi - (2*I)*Pi*Log[mu2/s]^3 + 
        (3127/36 - ((224*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         (((-109*I)/3)*Pi + (125*zeta[2])/2) + Log[mu2/s]*
         (((-341*I)/4)*Pi + (665/6 + (80*I)*Pi)*zeta[2] - 143*zeta[3]) + 
        (1703/6 + (5*I)*Pi)*zeta[3] - (2713*zeta[4])/4) + 
      Log[mu2/s]^2*(-30809/432 + ((1771*I)/216)*Pi + 
        (4591/144 + ((117*I)/2)*Pi)*zeta[2] + (-29/6 - (55*I)*Pi)*zeta[3] - 
        (2503*zeta[4])/32) + (-3661/576 + (99*I)*Pi)*zeta[4] + 
      G[0, 0, x]*(608/3 + ((737*I)/6)*Pi + (7/2 + ((13*I)/3)*Pi)*
         Log[mu2/s]^3 + (7*Log[mu2/s]^4)/12 + Log[mu2/s]^2*
         (65/2 + ((281*I)/6)*Pi - 85*zeta[2]) + (-5509/36 + ((65*I)/3)*Pi)*
         zeta[2] + (-1180/3 - ((827*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(116 + ((425*I)/4)*Pi + (-379/3 - (206*I)*Pi)*zeta[2] + 
          (742*zeta[3])/3) + (2577*zeta[4])/8) + 
      G[1, 1, x]*(((653*I)/3)*Pi*zeta[2] + (-653/3 - (40*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-96*I)*Pi*zeta[2] + 96*zeta[3]) + 629*zeta[4]) + 
      G[0, x]*(3409649/7776 + ((281909*I)/648)*Pi + 
        (-269/144 - ((61*I)/24)*Pi)*Log[mu2/s]^4 - (5*Log[mu2/s]^5)/8 + 
        Log[mu2/s]^3*(-377/216 - ((143*I)/36)*Pi + (341*zeta[2])/12) + 
        zeta[2]*(-20335/27 - ((18191*I)/72)*Pi - (1375*zeta[3])/3) + 
        Log[mu2/s]^2*(9091/216 + ((1963*I)/72)*Pi + (-263/8 + ((245*I)/4)*Pi)*
           zeta[2] - 25*zeta[3]) + (4465/54 - ((1652*I)/9)*Pi)*zeta[3] + 
        (50743/96 + ((3039*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (150581/648 + ((21619*I)/108)*Pi + (-21677/72 - ((423*I)/4)*Pi)*
           zeta[2] + (1888/9 + ((592*I)/3)*Pi)*zeta[3] + (2293*zeta[4])/16) - 
        401*zeta[5]) + ((40*I)*Pi*G[1, 1, 0, x] - I*Pi*G[0, 0, 1, 0, x] + 
        ((7*I)/2)*Pi*G[0, 1, 1, 0, x] + (I/2)*Pi*G[1, 0, 1, 0, x] + 
        40*G[1, 1, 0, 0, x] - 5*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] + 
        G[0, 1, 0, 0, 0, x] + (7*G[0, 1, 1, 0, 0, x])/2 + 
        G[1, 0, 1, 0, 0, x]/2 + G[0, 0, 0, 0, x]*(395/3 - (9*I)*Pi - 
          4*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-973/12 + ((3*I)/2)*Pi + 
          (3*Log[mu2/s])/2) + G[0, 1, 0, 0, x]*(-263/6 + ((5*I)/2)*Pi + 
          (3*Log[mu2/s])/2) + G[0, 1, 0, x]*(((-263*I)/6)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s] - (29*zeta[2])/2) + 
        G[1, 0, 0, x]*(5467/72 - (40*I)*Pi + (493*Log[mu2/s])/12 - 
          (3*Log[mu2/s]^2)/4 - (17*zeta[2])/4) + G[0, 0, 0, x]*
         (-3709/24 + ((293*I)/6)*Pi + (-497/6 + ((7*I)/2)*Pi)*Log[mu2/s] + 
          (15*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + 
        G[1, 0, x]*(((5467*I)/72)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (-373/3 + ((7*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((493*I)/12)*Pi + 
            6*zeta[2]) - zeta[3]) + Log[mu2/s]^2*(((3*I)/4)*Pi*zeta[2] - 
          (3*zeta[3])/4) + (5467/72 + ((23*I)/3)*Pi)*zeta[3] + 
        G[0, 0, x]*(63685/432 - ((5107*I)/72)*Pi + (167/8 + ((3*I)/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(1505/18 - 
            ((493*I)/12)*Pi - (35*zeta[2])/2) + (811/8 - ((25*I)/4)*Pi)*
           zeta[2] + 2*zeta[3]) + G[0, 1, x]*(((-7*I)/2)*Pi*zeta[2] + 
          (7*zeta[3])/2) + zeta[2]*(((-5467*I)/72)*Pi + (99*zeta[3])/4) + 
        Log[mu2/s]*(((-493*I)/12)*Pi*zeta[2] + (493/12 - (3*I)*Pi)*zeta[3] - 
          12*zeta[4]) + G[0, x]*(((63685*I)/432)*Pi - I*Pi*Log[mu2/s]^3 + 
          (-19333/72 - ((185*I)/24)*Pi)*zeta[2] + Log[mu2/s]^2*
           (((167*I)/8)*Pi + (45*zeta[2])/4) + Log[mu2/s]*(((1505*I)/18)*Pi + 
            (-1511/12 + (6*I)*Pi)*zeta[2] - (3*zeta[3])/2) + 
          (-401/12 + (I/2)*Pi)*zeta[3] - (39*zeta[4])/8) + 
        (3245/12 - ((5*I)/8)*Pi)*zeta[4] + G[1, x]*((-40*I)*Pi*zeta[2] + 
          (40 - I*Pi)*zeta[3] + (3*zeta[4])/2) - (11*zeta[5])/2)/(1 - x) + 
      (-2461/10 - (216*I)*Pi)*zeta[5] + 
      G[1, x]*((-9221/36 + (116*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         (((-61*I)/2)*Pi*zeta[2] + (61*zeta[3])/2) + 
        zeta[2]*(((9221*I)/36)*Pi + (383*zeta[3])/2) + 
        (-12943/12 - ((39*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
         (((1007*I)/6)*Pi*zeta[2] + (-1007/6 - (82*I)*Pi)*zeta[3] + 
          364*zeta[4]) + 73*zeta[5]) + Log[mu2/s]*(-604241/2592 + 
        ((29077*I)/324)*Pi + (1880/9 + ((1801*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(-44999/216 + ((5263*I)/36)*Pi + 253*zeta[3]) + 
        (-25607/96 - ((729*I)/8)*Pi)*zeta[4] + 185*zeta[5]) + 
      x*(-3 - (2*I)*Pi + (612*I)*Pi*G[0, 0, 0, 1, 0, x] - 
        (756*I)*Pi*G[0, 0, 1, 1, 0, x] - (432*I)*Pi*G[0, 1, 0, 1, 0, x] + 
        (576*I)*Pi*G[0, 1, 1, 1, 0, x] - (72*I)*Pi*G[1, 0, 0, 1, 0, x] + 
        (108*I)*Pi*G[1, 0, 1, 1, 0, x] + (216*I)*Pi*G[1, 1, 0, 1, 0, x] - 
        (252*I)*Pi*G[1, 1, 1, 1, 0, x] - 1116*G[0, 0, 0, 0, 0, 0, x] + 
        612*G[0, 0, 0, 1, 0, 0, x] + 1116*G[0, 0, 1, 0, 0, 0, x] - 
        756*G[0, 0, 1, 1, 0, 0, x] + 1008*G[0, 1, 0, 0, 0, 0, x] - 
        432*G[0, 1, 0, 1, 0, 0, x] - 1008*G[0, 1, 1, 0, 0, 0, x] + 
        576*G[0, 1, 1, 1, 0, 0, x] + 360*G[1, 0, 0, 0, 0, 0, x] - 
        72*G[1, 0, 0, 1, 0, 0, x] - 252*G[1, 0, 1, 0, 0, 0, x] + 
        108*G[1, 0, 1, 1, 0, 0, x] - 576*G[1, 1, 0, 0, 0, 0, x] + 
        216*G[1, 1, 0, 1, 0, 0, x] + 468*G[1, 1, 1, 0, 0, 0, x] - 
        252*G[1, 1, 1, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x]*
         (236 + (432*I)*Pi - 576*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         (100 + (756*I)*Pi - 360*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (368 + (72*I)*Pi - 288*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (176 + (252*I)*Pi - 216*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (-144 - (108*I)*Pi + 144*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (-320 - (216*I)*Pi + 360*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (-132 - (576*I)*Pi + 432*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (-284 - (612*I)*Pi + 504*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         ((-132*I)*Pi + (432*I)*Pi*Log[mu2/s] - 1152*zeta[2]) + 
        G[1, 1, 0, 0, x]*(826/3 - (176*I)*Pi + (144 + (216*I)*Pi)*
           Log[mu2/s] - 72*Log[mu2/s]^2 - 540*zeta[2]) + 
        G[1, 0, 1, 0, x]*((-144*I)*Pi + (144*I)*Pi*Log[mu2/s] - 
          468*zeta[2]) + G[0, 0, 0, 0, x]*(1124/3 - (100*I)*Pi + 
          (184 + (360*I)*Pi)*Log[mu2/s] - 72*Log[mu2/s]^2 - 432*zeta[2]) + 
        G[1, 0, 0, 0, x]*(-434 + (144*I)*Pi + (-224 - (144*I)*Pi)*
           Log[mu2/s] + 72*Log[mu2/s]^2 + 324*zeta[2]) + 
        G[1, 1, 1, 0, x]*((176*I)*Pi - (216*I)*Pi*Log[mu2/s] + 612*zeta[2]) + 
        G[0, 0, 1, 0, x]*((100*I)*Pi - (360*I)*Pi*Log[mu2/s] + 684*zeta[2]) + 
        G[0, 1, 0, 0, x]*(-216 + (132*I)*Pi + (-104 - (432*I)*Pi)*
           Log[mu2/s] + 72*Log[mu2/s]^2 + 972*zeta[2]) + 
        G[0, 0, 1, x]*((756*I)*Pi*zeta[2] - 756*zeta[3]) + 
        G[0, 1, 0, x]*((-216*I)*Pi + (72*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((-104*I)*Pi - 144*zeta[2]) + (284 + (252*I)*Pi)*
           zeta[2] - 720*zeta[3]) + G[1, 0, 0, x]*(2702/9 - ((826*I)/3)*Pi + 
          (40 + (72*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(476/3 - (144*I)*Pi - 
            288*zeta[2]) + (348 - (108*I)*Pi)*zeta[2] - 324*zeta[3]) + 
        G[1, 1, 1, x]*((252*I)*Pi*zeta[2] - 252*zeta[3]) + 
        (1454/9 - (156*I)*Pi)*zeta[3] - 324*zeta[3]^2 + 
        G[1, 0, 1, x]*((-108*I)*Pi*zeta[2] + 108*zeta[3]) + 
        G[1, 1, 0, x]*(((826*I)/3)*Pi - (72*I)*Pi*Log[mu2/s]^2 + 
          (-400 - (36*I)*Pi)*zeta[2] + Log[mu2/s]*((144*I)*Pi + 
            360*zeta[2]) + 288*zeta[3]) + G[0, 1, 1, x]*
         ((-576*I)*Pi*zeta[2] + 576*zeta[3]) + G[0, 0, 0, x]*
         (-2702/9 + (216*I)*Pi + (-40 - (72*I)*Pi)*Log[mu2/s]^2 + 
          (-192 - (432*I)*Pi)*zeta[2] + Log[mu2/s]*(-476/3 + (104*I)*Pi + 
            72*zeta[2]) + 1080*zeta[3]) + zeta[2]*(14501/36 - 
          ((2702*I)/9)*Pi + (180 + (396*I)*Pi)*zeta[3]) + 
        G[1, 1, x]*((-176*I)*Pi*zeta[2] + Log[mu2/s]*((216*I)*Pi*zeta[2] - 
            216*zeta[3]) + (176 + (72*I)*Pi)*zeta[3] - 1413*zeta[4]) + 
        G[0, 0, x]*(((-2702*I)/9)*Pi + 340*zeta[2] + Log[mu2/s]^2*
           ((-40*I)*Pi + 72*zeta[2]) + Log[mu2/s]*(((-476*I)/3)*Pi + 
            (136 + (360*I)*Pi)*zeta[2] - 504*zeta[3]) + (264 + (576*I)*Pi)*
           zeta[3] - 477*zeta[4]) + (1201/2 - (51*I)*Pi)*zeta[4] + 
        Log[mu2/s]^2*(-1/2 + (40 - (40*I)*Pi)*zeta[2] + (40 + (72*I)*Pi)*
           zeta[3] + 504*zeta[4]) + G[1, 0, x]*(((2702*I)/9)*Pi + 
          Log[mu2/s]^2*((40*I)*Pi - 72*zeta[2]) + (-1078/3 + (44*I)*Pi)*
           zeta[2] + (-208 - (36*I)*Pi)*zeta[3] + Log[mu2/s]*
           (((476*I)/3)*Pi + (-176 - (144*I)*Pi)*zeta[2] + 288*zeta[3]) + 
          1422*zeta[4]) + G[0, 1, x]*((132*I)*Pi*zeta[2] + 
          (-132 - (288*I)*Pi)*zeta[3] + Log[mu2/s]*((-432*I)*Pi*zeta[2] + 
            432*zeta[3]) + 2736*zeta[4]) + Log[mu2/s]*
         (-2 - I*Pi + zeta[2]*(596/3 - ((476*I)/3)*Pi - 360*zeta[3]) + 
          (236/3 - (104*I)*Pi)*zeta[3] + (322 + (306*I)*Pi)*zeta[4] - 
          432*zeta[5]) + G[1, x]*(zeta[2]*(((-826*I)/3)*Pi - 216*zeta[3]) + 
          Log[mu2/s]^2*((72*I)*Pi*zeta[2] - 72*zeta[3]) + 
          (826/3 - (64*I)*Pi)*zeta[3] + Log[mu2/s]*((-144*I)*Pi*zeta[2] + 
            (144 + (144*I)*Pi)*zeta[3] - 882*zeta[4]) + 932*zeta[4] - 
          198*zeta[5]) + (182 + (414*I)*Pi)*zeta[5] + 
        G[0, x]*((-704/3 + (80*I)*Pi)*zeta[3] + Log[mu2/s]^2*
           ((40 - (72*I)*Pi)*zeta[2] + 72*zeta[3]) + 
          zeta[2]*(914/9 + (216*I)*Pi + 756*zeta[3]) + 
          Log[mu2/s]*((236/3 + (104*I)*Pi)*zeta[2] + (-184 - (360*I)*Pi)*
             zeta[3] - 630*zeta[4]) + (-685 - (459*I)*Pi)*zeta[4] + 
          846*zeta[5]) - (27*zeta[6])/4) - (18731*zeta[6])/128 + 
      x^2*((-340*I)*Pi*G[0, 0, 0, 1, 0, x] + (420*I)*Pi*G[0, 0, 1, 1, 0, x] + 
        (240*I)*Pi*G[0, 1, 0, 1, 0, x] - (320*I)*Pi*G[0, 1, 1, 1, 0, x] + 
        (40*I)*Pi*G[1, 0, 0, 1, 0, x] - (60*I)*Pi*G[1, 0, 1, 1, 0, x] - 
        (120*I)*Pi*G[1, 1, 0, 1, 0, x] + (140*I)*Pi*G[1, 1, 1, 1, 0, x] + 
        620*G[0, 0, 0, 0, 0, 0, x] - 340*G[0, 0, 0, 1, 0, 0, x] - 
        620*G[0, 0, 1, 0, 0, 0, x] + 420*G[0, 0, 1, 1, 0, 0, x] - 
        560*G[0, 1, 0, 0, 0, 0, x] + 240*G[0, 1, 0, 1, 0, 0, x] + 
        560*G[0, 1, 1, 0, 0, 0, x] - 320*G[0, 1, 1, 1, 0, 0, x] - 
        200*G[1, 0, 0, 0, 0, 0, x] + 40*G[1, 0, 0, 1, 0, 0, x] + 
        140*G[1, 0, 1, 0, 0, 0, x] - 60*G[1, 0, 1, 1, 0, 0, x] + 
        320*G[1, 1, 0, 0, 0, 0, x] - 120*G[1, 1, 0, 1, 0, 0, x] - 
        260*G[1, 1, 1, 0, 0, 0, x] + 140*G[1, 1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 0, 0, x]*(14/3 + (340*I)*Pi - 280*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(4 + (320*I)*Pi - 240*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(10/3 + (120*I)*Pi - 200*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(4/3 + (60*I)*Pi - 80*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(-2 - (140*I)*Pi + 120*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(-8/3 - (40*I)*Pi + 160*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(-10/3 - (420*I)*Pi + 200*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(-16/3 - (240*I)*Pi + 320*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-26/9 - (4*I)*Pi + (4/3 + (240*I)*Pi)*Log[mu2/s] - 
          40*Log[mu2/s]^2 - 540*zeta[2]) + G[0, 0, 1, 0, x]*
         (((-10*I)/3)*Pi + (200*I)*Pi*Log[mu2/s] - 380*zeta[2]) + 
        G[1, 1, 1, 0, x]*((-2*I)*Pi + (120*I)*Pi*Log[mu2/s] - 340*zeta[2]) + 
        G[1, 0, 0, 0, x]*(-26/9 - ((4*I)/3)*Pi + (4/3 + (80*I)*Pi)*
           Log[mu2/s] - 40*Log[mu2/s]^2 - 180*zeta[2]) + 
        G[0, 0, 0, 0, x]*(26/9 + ((10*I)/3)*Pi + (-4/3 - (200*I)*Pi)*
           Log[mu2/s] + 40*Log[mu2/s]^2 + 240*zeta[2]) + 
        G[1, 0, 1, 0, x]*(((4*I)/3)*Pi - (80*I)*Pi*Log[mu2/s] + 
          260*zeta[2]) + G[1, 1, 0, 0, x]*(26/9 + (2*I)*Pi + 
          (-4/3 - (120*I)*Pi)*Log[mu2/s] + 40*Log[mu2/s]^2 + 300*zeta[2]) + 
        G[0, 1, 1, 0, x]*((4*I)*Pi - (240*I)*Pi*Log[mu2/s] + 640*zeta[2]) + 
        G[0, 0, 0, x]*(((26*I)/9)*Pi + (40*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-4*I)/3)*Pi - 40*zeta[2]) + (2/3 + (240*I)*Pi)*
           zeta[2] - 600*zeta[3]) + G[0, 1, 1, x]*((320*I)*Pi*zeta[2] - 
          320*zeta[3]) + G[1, 1, 0, x]*(((26*I)/9)*Pi + 
          (40*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-4*I)/3)*Pi - 200*zeta[2]) + 
          (10/3 + (20*I)*Pi)*zeta[2] - 160*zeta[3]) + 
        G[1, 0, 1, x]*((60*I)*Pi*zeta[2] - 60*zeta[3]) - 
        ((26*I)/9)*Pi*zeta[3] + (-10/3 - (220*I)*Pi)*zeta[2]*zeta[3] + 
        180*zeta[3]^2 + G[1, 1, 1, x]*((-140*I)*Pi*zeta[2] + 140*zeta[3]) + 
        G[1, 0, 0, x]*(((-26*I)/9)*Pi - (40*I)*Pi*Log[mu2/s]^2 + 
          (-8/3 + (60*I)*Pi)*zeta[2] + Log[mu2/s]*(((4*I)/3)*Pi + 
            160*zeta[2]) + 180*zeta[3]) + G[0, 1, 0, x]*
         (((-26*I)/9)*Pi - (40*I)*Pi*Log[mu2/s]^2 + (-4/3 - (140*I)*Pi)*
           zeta[2] + Log[mu2/s]*(((4*I)/3)*Pi + 80*zeta[2]) + 400*zeta[3]) + 
        G[0, 0, 1, x]*((-420*I)*Pi*zeta[2] + 420*zeta[3]) + 
        G[0, 1, x]*((-4*I)*Pi*zeta[2] + Log[mu2/s]*((240*I)*Pi*zeta[2] - 
            240*zeta[3]) + (4 + (160*I)*Pi)*zeta[3] - 1520*zeta[4]) + 
        G[1, 0, x]*((26/9 - ((4*I)/3)*Pi)*zeta[2] + 40*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((-4/3 + (80*I)*Pi)*zeta[2] - 160*zeta[3]) + 
          (8/3 + (20*I)*Pi)*zeta[3] - 790*zeta[4]) + 
        Log[mu2/s]^2*((-40*I)*Pi*zeta[3] - 280*zeta[4]) + 
        (-182/9 + ((17*I)/6)*Pi)*zeta[4] + G[0, 0, x]*
         ((-26/9 + ((10*I)/3)*Pi)*zeta[2] - 40*Log[mu2/s]^2*zeta[2] + 
          (-14/3 - (320*I)*Pi)*zeta[3] + Log[mu2/s]*
           ((4/3 - (200*I)*Pi)*zeta[2] + 280*zeta[3]) + 265*zeta[4]) + 
        G[1, 1, x]*((2*I)*Pi*zeta[2] + (-2 - (40*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-120*I)*Pi*zeta[2] + 120*zeta[3]) + 785*zeta[4]) + 
        G[0, x]*(zeta[2]*(((26*I)/9)*Pi - 420*zeta[3]) + 
          Log[mu2/s]^2*((40*I)*Pi*zeta[2] - 40*zeta[3]) + 
          (-26/9 - ((10*I)/3)*Pi)*zeta[3] + (-35/6 + (255*I)*Pi)*zeta[4] + 
          Log[mu2/s]*(((-4*I)/3)*Pi*zeta[2] + (4/3 + (200*I)*Pi)*zeta[3] + 
            350*zeta[4]) - 470*zeta[5]) + (-4 - (230*I)*Pi)*zeta[5] + 
        G[1, x]*((26/9 + ((4*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
           ((-40*I)*Pi*zeta[2] + 40*zeta[3]) + zeta[2]*(((-26*I)/9)*Pi + 
            120*zeta[3]) - (49*zeta[4])/6 + Log[mu2/s]*
           (((4*I)/3)*Pi*zeta[2] + (-4/3 - (80*I)*Pi)*zeta[3] + 
            490*zeta[4]) + 110*zeta[5]) + Log[mu2/s]*(((4*I)/3)*Pi*zeta[3] + 
          200*zeta[2]*zeta[3] + (28/3 - (170*I)*Pi)*zeta[4] + 240*zeta[5]) + 
        (15*zeta[6])/4) + (9654233/31104 + ((14576*I)/243)*Pi + 
        (12*I)*Pi*G[0, 0, 0, 1, 0, x] + (-127/3 + (58*I)*Pi)*
         G[0, 0, 1, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, 1, 0, x] + 
        (14*I)*Pi*G[0, 1, 0, 1, 0, x] + (14*I)*Pi*G[1, 0, 0, 1, 0, x] - 
        (28*I)*Pi*G[1, 0, 1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, 0, x] + 
        (5/3 + (2*I)*Pi)*G[1, 1, 1, 0, 0, x] - 165*G[0, 0, 0, 0, 0, 0, x] + 
        12*G[0, 0, 0, 1, 0, 0, x] + 58*G[0, 0, 1, 0, 0, 0, x] - 
        2*G[0, 0, 1, 1, 0, 0, x] + 64*G[0, 1, 0, 0, 0, 0, x] + 
        14*G[0, 1, 0, 1, 0, 0, x] - 14*G[0, 1, 1, 0, 0, 0, x] + 
        54*G[1, 0, 0, 0, 0, 0, x] + 14*G[1, 0, 0, 1, 0, 0, x] + 
        2*G[1, 0, 1, 0, 0, 0, x] - 28*G[1, 0, 1, 1, 0, 0, x] - 
        10*G[1, 1, 0, 0, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 0, x] + 
        2*G[1, 1, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 0, x]*(-130/3 + (46*I)*Pi - 
          18*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(92/3 - (8*I)*Pi - 
          10*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-65 + (50*I)*Pi - 
          4*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(16/3 - (12*I)*Pi - 
          2*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(22 - (16*I)*Pi - 
          2*Log[mu2/s]) + (-71/240 - ((5*I)/4)*Pi)*Log[mu2/s]^5 - 
        (5*Log[mu2/s]^6)/16 + G[0, 0, 0, 0, 0, x]*(493/6 - (130*I)*Pi + 
          35*Log[mu2/s]) + G[0, 0, 1, 0, x]*(((-127*I)/3)*Pi - 114*zeta[2]) + 
        G[1, 0, 0, 0, x]*(160/3 - ((65*I)/3)*Pi + (130/3 - (26*I)*Pi)*
           Log[mu2/s] - 11*Log[mu2/s]^2 - 53*zeta[2]) + 
        G[0, 1, 0, 0, x]*(428/9 - I*Pi + (127/3 - (30*I)*Pi)*Log[mu2/s] - 
          6*Log[mu2/s]^2 - 24*zeta[2]) + G[1, 1, 1, 0, x]*
         (((5*I)/3)*Pi - 4*zeta[2]) + Log[mu2/s]^4*(157/288 + ((7*I)/18)*Pi + 
          (261*zeta[2])/16) + G[1, 1, 0, 0, x]*(-52/9 - ((23*I)/3)*Pi + 
          (-13 + (4*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 19*zeta[2]) + 
        G[0, 1, 1, 0, x]*((22*I)*Pi - (2*I)*Pi*Log[mu2/s] + 40*zeta[2]) + 
        G[0, 0, 0, 0, x]*(-2057/36 + ((28*I)/3)*Pi + (-437/6 + (74*I)*Pi)*
           Log[mu2/s] + (39*Log[mu2/s]^2)/2 + (119*zeta[2])/2) + 
        G[1, 0, 1, 0, x]*(((92*I)/3)*Pi - (10*I)*Pi*Log[mu2/s] + 
          84*zeta[2]) + G[0, 1, 0, x]*(((428*I)/9)*Pi - 
          (6*I)*Pi*Log[mu2/s]^2 + (-568/3 + (34*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((127*I)/3)*Pi + 110*zeta[2]) - 42*zeta[3]) + 
        G[1, 0, 1, x]*((28*I)*Pi*zeta[2] - 28*zeta[3]) + 
        G[1, 0, 0, x]*(-1310/27 + ((52*I)/9)*Pi + (-127/6 + I*Pi)*
           Log[mu2/s]^2 + 4*Log[mu2/s]^3 + (-139/6 + (21*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-428/9 + I*Pi + 74*zeta[2]) - 8*zeta[3]) + 
        G[0, 0, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        (-82961/216 - ((4178*I)/27)*Pi)*zeta[3] + 34*zeta[3]^2 + 
        G[1, 1, 0, x]*(((-52*I)/9)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((-13*I)*Pi - 32*zeta[2]) + (197/3 - (9*I)*Pi)*zeta[2] + 
          10*zeta[3]) + Log[mu2/s]^3*(305/27 + ((79*I)/27)*Pi + 
          (-1313/72 + ((101*I)/6)*Pi)*zeta[2] + 12*zeta[3]) + 
        G[0, 0, 0, x]*(34/9 - ((158*I)/9)*Pi + (127/4 - (9*I)*Pi)*
           Log[mu2/s]^2 - (19*Log[mu2/s]^3)/2 + Log[mu2/s]*
           (475/12 - ((28*I)/3)*Pi - (249*zeta[2])/2) + (1241/12 - (65*I)*Pi)*
           zeta[2] + 52*zeta[3]) + zeta[2]*(-209173/2592 - ((242*I)/27)*Pi + 
          (7855/18 + ((10*I)/3)*Pi)*zeta[3]) + G[0, 0, x]*
         (46483/648 + ((644*I)/27)*Pi + (-325/36 - ((19*I)/3)*Pi)*
           Log[mu2/s]^3 + (19*Log[mu2/s]^4)/24 + (-7883/72 - (2*I)*Pi)*
           zeta[2] + Log[mu2/s]^2*(-793/72 + ((14*I)/3)*Pi + 
            (403*zeta[2])/4) + Log[mu2/s]*(542/27 + ((158*I)/9)*Pi + 
            (-1265/12 + (77*I)*Pi)*zeta[2] - (88*zeta[3])/3) + 
          (1484/9 + ((68*I)/3)*Pi)*zeta[3] - (2209*zeta[4])/16) + 
        Log[mu2/s]^2*(31025/432 + ((322*I)/27)*Pi + (-8731/144 - I*Pi)*
           zeta[2] + (-158/3 + (30*I)*Pi)*zeta[3] - (3093*zeta[4])/32) + 
        G[0, 1, x]*((-22*I)*Pi*zeta[2] + Log[mu2/s]*((2*I)*Pi*zeta[2] - 
            2*zeta[3]) + (22 - (44*I)*Pi)*zeta[3] - 44*zeta[4]) + 
        G[1, 1, x]*(((-5*I)/3)*Pi*zeta[2] + (5/3 + (10*I)*Pi)*zeta[3] - 
          4*zeta[4]) + (-213071/576 - ((1183*I)/12)*Pi)*zeta[4] + 
        G[1, 0, x]*(((-1310*I)/27)*Pi + (4*I)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-127*I)/6)*Pi - 53*zeta[2]) + 
          (1660/9 + ((199*I)/6)*Pi)*zeta[2] + (-173/3 + (10*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(((-428*I)/9)*Pi + (541/3 - (28*I)*Pi)*zeta[2] + 
            18*zeta[3]) + 56*zeta[4]) + (93/5 + (82*I)*Pi)*zeta[5] + 
        G[1, x]*(zeta[2]*(((52*I)/9)*Pi - 145*zeta[3]) + 
          (-52/9 - ((212*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
           ((-3*I)*Pi*zeta[2] + 3*zeta[3]) + (-925/12 + (11*I)*Pi)*zeta[4] + 
          Log[mu2/s]*((13*I)*Pi*zeta[2] + (-13 + (24*I)*Pi)*zeta[3] + 
            52*zeta[4]) + 26*zeta[5]) + Log[mu2/s]*(609425/2592 + 
          ((2912*I)/81)*Pi + zeta[2]*(-23815/216 - ((53*I)/9)*Pi - 
            192*zeta[3]) + (-9529/36 - ((1216*I)/9)*Pi)*zeta[3] + 
          (-25333/96 - ((231*I)/8)*Pi)*zeta[4] + 29*zeta[5]) + 
        G[0, x]*(-1361843/7776 - ((2912*I)/81)*Pi + 
          (269/144 + ((47*I)/12)*Pi)*Log[mu2/s]^4 + (5*Log[mu2/s]^5)/8 + 
          Log[mu2/s]^3*(161/216 - ((14*I)/9)*Pi - (581*zeta[2])/12) + 
          Log[mu2/s]^2*(-593/27 - ((79*I)/9)*Pi + (1289/24 - ((89*I)/2)*Pi)*
             zeta[2] - 6*zeta[3]) + (11875/108 + ((1216*I)/9)*Pi)*zeta[3] + 
          zeta[2]*(2431/24 + ((53*I)/9)*Pi + (586*zeta[3])/3) + 
          (15869/96 + ((211*I)/8)*Pi)*zeta[4] + Log[mu2/s]*
           (-69779/648 - ((644*I)/27)*Pi + (923/8 + (2*I)*Pi)*zeta[2] + 
            (-268/9 - ((124*I)/3)*Pi)*zeta[3] + (2631*zeta[4])/16) + 
          53*zeta[5]) + (14911*zeta[6])/128)/x)), 
 ((-I)*Pi + (I*Pi*G[0, x] + G[0, 0, x])/(1 - x) + 
    ((-I)*Pi*G[1, x] - G[1, 1, x])/x^2 - G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] + 
    (5*G[0, 0, 0, 1, x])/2 + (5*G[0, 0, 1, 0, x])/2 + G[0, 0, 1, 1, x]/2 + 
    G[0, 1, 0, 0, x] - (5*G[0, 1, 1, 1, x])/2 - (5*G[1, 0, 0, 0, x])/2 + 
    (3*G[1, 0, 0, 1, x])/2 + (3*G[1, 0, 1, 0, x])/2 - 2*G[1, 0, 1, 1, x] + 
    2*G[1, 1, 0, 0, x] - (5*G[1, 1, 0, 1, x])/2 - (5*G[1, 1, 1, 0, x])/2 + 
    (5*G[1, 1, 1, 1, x])/2 + G[0, 0, 1, x]*(-3 - 3*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-3 - (2*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-6 - (4*I)*Pi - 3*Log[mu2/s]) + 
    G[0, 1, 1, x]*(13/4 - I*Pi + (3*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(11/4 + I*Pi + (3*Log[mu2/s])/2) + 
    G[1, 1, 0, x]*(11/4 + I*Pi + (3*Log[mu2/s])/2) + 
    G[0, 0, 0, x]*(17/4 + (5*I)*Pi + (9*Log[mu2/s])/2) + 
    G[0, 1, x]*(7 + ((7*I)/2)*Pi + (13/4 + (2*I)*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/4 - (33*zeta[2])/4) + 
    Log[mu2/s]*((-I/2)*Pi - (27*zeta[2])/4) + 
    G[1, 0, x]*(7 + (13/4 + (2*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/4 - 
      (23*zeta[2])/4) + (-33/2 + (3*I)*Pi)*zeta[2] - 
    (9*Log[mu2/s]^2*zeta[2])/4 + G[1, 1, x]*(-5 - (I/2)*Pi - 
      (9*Log[mu2/s])/4 - (3*Log[mu2/s]^2)/4 + (13*zeta[2])/4) + 
    G[0, 0, x]*(-9 - (3*I)*Pi + (-17/4 - (4*I)*Pi)*Log[mu2/s] - 
      (11*Log[mu2/s]^2)/4 + (25*zeta[2])/4) + 
    G[1, x]*((-2*I)*Pi + (-3/2 - (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
      Log[mu2/s]*(-4 - (2*I)*Pi + zeta[2]/2) + (3/2 - ((3*I)/2)*Pi)*
       zeta[2]) + ((-I)*Pi - (3*I)*Pi*G[0, 0, 0, x] - 3*G[0, 0, 0, 1, x] - 
      3*G[0, 0, 1, 0, x] - 3*G[0, 1, 0, 0, x] - G[1, 0, 0, 0, x] - 
      G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] - 
      G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
      G[1, 1, 1, 1, x] + ((3*I)/2)*Pi*Log[mu2/s]^2 + (I/2)*Pi*Log[mu2/s]^3 + 
      G[0, 0, 1, x]*(3 + 3*Log[mu2/s]) + G[0, 1, 0, x]*(3 + 3*Log[mu2/s]) + 
      G[1, 0, 0, x]*(3 + I*Pi + 3*Log[mu2/s]) + 
      G[0, 0, x]*((3*I)*Pi + (3*I)*Pi*Log[mu2/s]) + 
      G[1, x]*(-1 + (3*Log[mu2/s]^2)/2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(4 - zeta[2]/2)) + G[1, 0, x]*(-4 - 3*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - zeta[2]/2) + G[0, 1, x]*(-4 - 3*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + zeta[2]/2) - G[1, 1, x]*zeta[2] + 
      Log[mu2/s]*((4*I)*Pi - (I/2)*Pi*zeta[2]) + 
      G[0, x]*((-4*I)*Pi - (3*I)*Pi*Log[mu2/s] - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (I/2)*Pi*zeta[2]))/x + G[0, x]*(-1 + ((3*I)/2)*Pi + 
      (3/2 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
      (11/4 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(7/2 + (2*I)*Pi + 
        4*zeta[2]) - zeta[3]) + (2*I)*Pi*zeta[3] + 
    x*(2*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - (3*G[0, 0, 0, 1, x])/2 - 
      (3*G[0, 0, 1, 0, x])/2 - (3*G[0, 0, 1, 1, x])/2 - 3*G[0, 1, 0, 0, x] + 
      (3*G[0, 1, 1, 1, x])/2 - (3*G[1, 0, 0, 0, x])/2 - 
      (3*G[1, 0, 0, 1, x])/2 - (3*G[1, 0, 1, 0, x])/2 + 3*G[1, 0, 1, 1, x] + 
      (3*G[1, 1, 0, 1, x])/2 + (3*G[1, 1, 1, 0, x])/2 - 
      (3*G[1, 1, 1, 1, x])/2 + G[0, 0, 0, x]*(-15/4 - (9*Log[mu2/s])/2) + 
      G[1, 0, 1, x]*(-9/4 - (3*Log[mu2/s])/2) + G[1, 1, 0, x]*
       (-9/4 - (3*Log[mu2/s])/2) + G[0, 1, 1, x]*(-5/4 - (3*Log[mu2/s])/2) + 
      G[0, 0, 1, x]*(5/2 + 3*Log[mu2/s]) + G[0, 1, 0, x]*
       (5/2 + 3*Log[mu2/s]) + G[1, 0, 0, x]*(5/2 + 3*Log[mu2/s]) + 
      G[0, 1, x]*(-6 - (2*I)*Pi - (13*Log[mu2/s])/4 - (3*Log[mu2/s]^2)/4 - 
        (3*zeta[2])/4) + G[1, 1, x]*(11/2 + (2*I)*Pi + (9*Log[mu2/s])/4 + 
        (3*Log[mu2/s]^2)/4 + (3*zeta[2])/4) + 
      G[0, 0, x]*(13/2 + (3*I)*Pi + (17*Log[mu2/s])/4 + (3*Log[mu2/s]^2)/4 + 
        (3*zeta[2])/4) + (15 + (3*I)*Pi)*zeta[2] + (27*Log[mu2/s]*zeta[2])/
       4 + (9*Log[mu2/s]^2*zeta[2])/4 + G[1, 0, x]*(-6 - (3*I)*Pi - 
        (13*Log[mu2/s])/4 - (3*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + 
      G[0, x]*(-1 + (I/2)*Pi + Log[mu2/s]*(I*Pi - (9*zeta[2])/2) - 
        (27*zeta[2])/4 - 3*zeta[3]) - 9*zeta[3] + 
      G[1, x]*(1 - (I/2)*Pi - I*Pi*Log[mu2/s] + 4*zeta[2] + 3*zeta[3]) - 
      (99*zeta[4])/8) + zeta[4]/8 + x^2*((-1 + (3*I)*Pi)*G[1, 1, 1, x] + 
      2*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + 
      2*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
      2*G[0, 1, 1, 1, x] + 3*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
      G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 
      3*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 0, x] + G[0, 0, 0, x]*
       (1 - (2*I)*Pi - 3*Log[mu2/s]) + G[0, 1, 1, x]*
       (-2 - I*Pi - Log[mu2/s]) + G[1, 0, 1, x]*(5/2 - (3*I)*Pi - 
        Log[mu2/s]) + G[1, 1, 0, x]*(5/2 - (4*I)*Pi - Log[mu2/s]) + 
      G[0, 0, 1, x]*(1/2 + I*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(1/2 + (2*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-4 + (4*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, x]*(-1/2 - ((3*I)/2)*Pi + I*Pi*Log[mu2/s] - 5*zeta[2]) + 
      G[1, 1, x]*(1/2 + ((3*I)/2)*Pi - I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      (3/2 + ((9*I)/2)*Pi)*zeta[2] - (3*I)*Pi*Log[mu2/s]*zeta[2] + 
      G[0, 1, x]*(-1/2 - ((3*I)/2)*Pi + I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 0, x]*(1/2 + ((3*I)/2)*Pi - I*Pi*Log[mu2/s] + 8*zeta[2]) + 
      G[1, x]*((-11/2 + (6*I)*Pi)*zeta[2] - 4*zeta[3]) + 
      (9/2 - I*Pi)*zeta[3] + G[0, x]*((-7*zeta[2])/2 - 3*Log[mu2/s]*zeta[2] + 
        6*zeta[3]) + (77*zeta[4])/4))/Nc + 
  Nf*((-I)*Pi + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])/(1 - x) + 
    ((-I)*Pi*G[1, x] - G[1, 1, x])/x^2 + (-13/3 - (2*I)*Pi)*G[0, 0, 0, x] + 
    (2*I)*Pi*G[0, 1, 0, x] + (5*G[0, 1, 1, x])/3 + 
    (10/3 + (2*I)*Pi)*G[1, 0, 0, x] + G[1, 0, 1, x] + 
    (1 - (2*I)*Pi)*G[1, 1, 0, x] - (8*G[1, 1, 1, x])/3 - 2*G[0, 0, 0, 0, x] + 
    2*G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] + 
    G[0, 1, x]*(-8/3 + ((2*I)/3)*Pi - Log[mu2/s]) + 
    G[1, 1, x]*(11/3 - ((2*I)/3)*Pi + Log[mu2/s]) + 
    G[1, 0, x]*(-8/3 + ((10*I)/3)*Pi - Log[mu2/s] - 2*zeta[2]) + 
    (12 - ((10*I)/3)*Pi)*zeta[2] + 3*Log[mu2/s]*zeta[2] + 
    G[0, 0, x]*(-1/3 - ((10*I)/3)*Pi + Log[mu2/s] + 2*zeta[2]) + 
    (((-55*I)/27)*Pi - ((2*I)/3)*Pi*G[0, 0, x] - (2*G[0, 0, 1, x])/3 - 
      (2*G[0, 1, 0, x])/3 + (2*G[1, 0, 0, x])/3 - (2*G[1, 0, 1, x])/3 - 
      (2*G[1, 1, 0, x])/3 + (2*G[1, 1, 1, x])/3 + 
      G[0, 1, x]*(10/9 + (2*Log[mu2/s])/3) + 
      G[1, 0, x]*(10/9 + ((2*I)/3)*Pi + (2*Log[mu2/s])/3) - 
      ((10*I)/9)*Pi*Log[mu2/s] - (I/3)*Pi*Log[mu2/s]^2 + 
      G[0, x]*(((10*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s]) + 
      G[1, x]*(-55/27 - (10*Log[mu2/s])/9 - Log[mu2/s]^2/3 + 2*zeta[2]))/x + 
    G[1, x]*(28/27 + ((19*I)/9)*Pi + (10/9 + ((2*I)/3)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/3 + (-4 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
    (10/3 + (2*I)*Pi)*zeta[3] + G[0, x]*(-55/27 - ((37*I)/9)*Pi + 
      (-10/9 - ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 + 
      (5 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
    x*((5 + (6*I)*Pi)*G[0, 0, 0, x] - (6*I)*Pi*G[0, 1, 0, x] - 
      G[0, 1, 1, x] + (-4 - (6*I)*Pi)*G[1, 0, 0, x] - G[1, 0, 1, x] + 
      (-1 + (6*I)*Pi)*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 
      6*G[0, 1, 0, 0, x] - 6*G[1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, x] + 
      G[1, 1, x]*(-11/3 - Log[mu2/s]) + G[0, 1, x]*(11/3 + Log[mu2/s]) + 
      G[0, 0, x]*(-11/3 + (4*I)*Pi - Log[mu2/s] - 6*zeta[2]) + 
      (-15 + (4*I)*Pi)*zeta[2] - 3*Log[mu2/s]*zeta[2] + 
      G[1, 0, x]*(11/3 - (4*I)*Pi + Log[mu2/s] + 6*zeta[2]) + 
      G[0, x]*(-1 + (-3 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      (-4 - (6*I)*Pi)*zeta[3] + G[1, x]*(1 + (2 - (6*I)*Pi)*zeta[2] + 
        6*zeta[3]) - 42*zeta[4]) + 14*zeta[4] + 
    x^2*(-G[0, 1, x] + G[1, 1, x] - (4*I)*Pi*G[0, 0, 0, x] + 
      (4*I)*Pi*G[0, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - 
      (4*I)*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] + 
      4*G[1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, x] + G[1, 0, x]*(-1 - 4*zeta[2]) + 
      3*zeta[2] + G[0, 0, x]*(1 + 4*zeta[2]) + 
      G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + (4*I)*Pi*zeta[3] + 
      G[0, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) + 28*zeta[4])) + 
  (Nf*(((-5*I)/3)*Pi + ((-3*I)*Pi*G[0, x] - 3*G[0, 0, x])/(1 - x) + 
     (4/3 - (2*I)*Pi)*G[0, 1, x] + (-3 + (2*I)*Pi)*G[1, 1, x] + 
     (-4 - (4*I)*Pi)*G[0, 0, 0, x] - 2*G[0, 0, 1, x] + 
     (-2 + (4*I)*Pi)*G[0, 1, 0, x] + (4 + (4*I)*Pi)*G[1, 0, 0, x] + 
     2*G[1, 0, 1, x] + (2 - (4*I)*Pi)*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + 
     4*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, x] + 
     G[1, 0, x]*(4/3 + (6*I)*Pi - 4*zeta[2]) + (8/3 - (2*I)*Pi)*zeta[2] + 
     G[0, 0, x]*(-11/3 - (6*I)*Pi + 4*zeta[2]) + 
     (((-4*I)/3)*Pi + ((2*I)/3)*Pi*G[1, 0, x] + (1 - ((2*I)/3)*Pi)*
        G[1, 1, x] + (4*G[1, 0, 0, x])/3 - (2*G[1, 0, 1, x])/3 - 
       (2*G[1, 1, 0, x])/3 + G[1, x]*(-4/3 + I*Pi + (2*zeta[2])/3) - 
       ((8*I)/3)*Pi*zeta[2])/x + G[1, x]*(-1/3 - ((5*I)/3)*Pi + 
       (-2 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + (10 + (4*I)*Pi)*zeta[3] + 
     G[0, x]*(-4/3 - ((7*I)/3)*Pi + (10 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
     x*((-1/3 + (2*I)*Pi)*G[0, 1, x] + (1 - (2*I)*Pi)*G[1, 1, x] + 
       (4 + (12*I)*Pi)*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
       (2 - (12*I)*Pi)*G[0, 1, 0, x] + (-4 - (12*I)*Pi)*G[1, 0, 0, x] - 
       2*G[1, 0, 1, x] + (-2 + (12*I)*Pi)*G[1, 1, 0, x] + 
       12*G[0, 0, 0, 0, x] - 12*G[0, 1, 0, 0, x] - 12*G[1, 0, 0, 0, x] + 
       12*G[1, 1, 0, 0, x] + G[0, 0, x]*(-1/3 + (6*I)*Pi - 12*zeta[2]) + 
       (-17/3 + (2*I)*Pi)*zeta[2] + G[1, 0, x]*(-1/3 - (6*I)*Pi + 
         12*zeta[2]) + G[0, x]*(-5/3 - ((2*I)/3)*Pi + (-10 + (12*I)*Pi)*
          zeta[2] - 12*zeta[3]) + (-10 - (12*I)*Pi)*zeta[3] + 
       G[1, x]*(5/3 + ((2*I)/3)*Pi + (2 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) - 
       84*zeta[4]) + 28*zeta[4] + x^2*((-1 - ((2*I)/3)*Pi)*G[0, 1, x] + 
       (1 + ((2*I)/3)*Pi)*G[1, 1, x] + (4/3 - (8*I)*Pi)*G[0, 0, 0, x] - 
       (2*G[0, 0, 1, x])/3 + (-2/3 + (8*I)*Pi)*G[0, 1, 0, x] + 
       (-4/3 + (8*I)*Pi)*G[1, 0, 0, x] + (2*G[1, 0, 1, x])/3 + 
       (2/3 - (8*I)*Pi)*G[1, 1, 0, x] - 8*G[0, 0, 0, 0, x] + 
       8*G[0, 1, 0, 0, x] + 8*G[1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, x] + 
       G[1, 0, x]*(-1 - ((2*I)/3)*Pi - 8*zeta[2]) + (3 + (2*I)*Pi)*zeta[2] + 
       G[0, 0, x]*(1 + ((2*I)/3)*Pi + 8*zeta[2]) + 
       G[1, x]*((-2/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       (2/3 + (8*I)*Pi)*zeta[3] + G[0, x]*((2/3 - (8*I)*Pi)*zeta[2] + 
         8*zeta[3]) + 56*zeta[4])))/Nc^2 + 
  Nc*(((5*I)/3)*Pi + ((6*I)*Pi*G[0, x] + 6*G[0, 0, x])/(1 - x) + 
    (41/3 + (10*I)*Pi)*G[1, 1, 1, x] + 44*G[0, 0, 0, 0, x] - 
    (17*G[0, 0, 0, 1, x])/2 - (17*G[0, 0, 1, 0, x])/2 - 
    (5*G[0, 0, 1, 1, x])/2 - 24*G[0, 1, 0, 0, x] - 11*G[0, 1, 0, 1, x] - 
    11*G[0, 1, 1, 0, x] + (31*G[0, 1, 1, 1, x])/2 - (35*G[1, 0, 0, 0, x])/2 - 
    (11*G[1, 0, 0, 1, x])/2 - (11*G[1, 0, 1, 0, x])/2 + 2*G[1, 0, 1, 1, x] + 
    5*G[1, 1, 0, 0, x] + (35*G[1, 1, 0, 1, x])/2 + (35*G[1, 1, 1, 0, x])/2 - 
    (15*G[1, 1, 1, 1, x])/2 + G[0, 0, 0, x]*(7/12 + (13*I)*Pi - 
      (45*Log[mu2/s])/2) + G[0, 1, 1, x]*(-125/12 - (3*I)*Pi - 
      (15*Log[mu2/s])/2) + G[1, 0, 1, x]*(-121/4 - (11*I)*Pi - 
      (15*Log[mu2/s])/2) + G[1, 1, 0, x]*(-121/4 + (15*I)*Pi - 
      (15*Log[mu2/s])/2) + G[0, 0, 1, x]*(20 + (4*I)*Pi + 15*Log[mu2/s]) + 
    G[1, 0, 0, x]*(50/3 - (8*I)*Pi + 15*Log[mu2/s]) + 
    G[0, 1, 0, x]*(20 - (20*I)*Pi + 15*Log[mu2/s]) + 
    G[1, 1, x]*(13/3 - ((119*I)/6)*Pi + (-13/4 - (3*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/4 - (95*zeta[2])/4) + 
    G[0, 0, x]*(-4 + ((46*I)/3)*Pi + (-21/4 + (5*I)*Pi)*Log[mu2/s] + 
      (25*Log[mu2/s]^2)/4 - (47*zeta[2])/4) + (-169/6 - ((110*I)/3)*Pi)*
     zeta[2] + (27*Log[mu2/s]^2*zeta[2])/4 + 
    G[1, 0, x]*(22/3 - ((28*I)/3)*Pi + (17/4 - I*Pi)*Log[mu2/s] - 
      (17*Log[mu2/s]^2)/4 + (85*zeta[2])/4) + 
    G[0, 1, x]*(22/3 + ((83*I)/6)*Pi + (17/4 - I*Pi)*Log[mu2/s] - 
      (17*Log[mu2/s]^2)/4 + (147*zeta[2])/4) + 
    Log[mu2/s]*((-I/2)*Pi + (-39/4 - (9*I)*Pi)*zeta[2]) + 
    G[0, x]*(238/27 + ((131*I)/18)*Pi + (1/3 - ((5*I)/2)*Pi)*Log[mu2/s]^2 - 
      (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(71/18 - (I/3)*Pi - 17*zeta[2]) + 
      (-217/4 + ((49*I)/2)*Pi)*zeta[2] - 14*zeta[3]) + 
    (-121/3 - (34*I)*Pi)*zeta[3] + G[1, x]*(-193/27 + ((65*I)/9)*Pi + 
      (-1/3 + ((5*I)/2)*Pi)*Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + 
      Log[mu2/s]*(-40/9 + (I/3)*Pi - (11*zeta[2])/2) + 
      (81/2 - ((15*I)/2)*Pi)*zeta[2] + 21*zeta[3]) + 
    (((238*I)/27)*Pi + (9*I)*Pi*G[0, 0, 0, x] + (31/3 + (8*I)*Pi)*
       G[1, 0, 1, x] + (31/3 + (4*I)*Pi)*G[1, 1, 0, x] + 
      (-11/3 - (4*I)*Pi)*G[1, 1, 1, x] + 9*G[0, 0, 0, 1, x] + 
      9*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
      4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 5*G[1, 0, 0, 0, x] + 
      7*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] + 
      11*G[1, 1, 0, 0, x] - 7*G[1, 1, 0, 1, x] - 7*G[1, 1, 1, 0, x] + 
      3*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*(2/3 - 9*Log[mu2/s]) + 
      G[0, 1, 0, x]*(2/3 - (4*I)*Pi - 9*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-20 - (7*I)*Pi - 9*Log[mu2/s]) + (I/3)*Pi*Log[mu2/s]^2 - 
      ((3*I)/2)*Pi*Log[mu2/s]^3 + G[0, 0, x]*(((2*I)/3)*Pi - 
        (9*I)*Pi*Log[mu2/s]) + G[0, 1, x]*(-40/9 - (2*Log[mu2/s])/3 + 
        (9*Log[mu2/s]^2)/2 - (35*zeta[2])/2) + 
      G[1, 0, x]*(-40/9 - ((31*I)/3)*Pi - (2*Log[mu2/s])/3 + 
        (9*Log[mu2/s]^2)/2 - (13*zeta[2])/2) + ((80*I)/3)*Pi*zeta[2] + 
      G[1, 1, x]*(-1 + ((20*I)/3)*Pi + 11*zeta[2]) + 
      G[0, x]*(((-40*I)/9)*Pi - ((2*I)/3)*Pi*Log[mu2/s] + 
        ((9*I)/2)*Pi*Log[mu2/s]^2 - ((11*I)/2)*Pi*zeta[2]) + 
      Log[mu2/s]*(((40*I)/9)*Pi + ((11*I)/2)*Pi*zeta[2]) + 
      G[1, x]*(238/27 - I*Pi + Log[mu2/s]^2/3 - (3*Log[mu2/s]^3)/2 + 
        (-53/3 - (4*I)*Pi)*zeta[2] + Log[mu2/s]*(40/9 + (11*zeta[2])/2) - 
        5*zeta[3]) + (11*I)*Pi*zeta[3])/x + 
    x^2*((-1 + (3*I)*Pi)*G[1, 1, 1, x] + 32*G[0, 0, 0, 0, x] - 
      G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 28*G[0, 1, 0, 0, x] - 
      2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] - 
      27*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
      G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] + 3*G[1, 1, 0, 1, x] + 
      3*G[1, 1, 1, 0, x] + G[0, 0, 0, x]*(-55/3 + (28*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-2 - I*Pi - Log[mu2/s]) + G[1, 0, 1, x]*
       (-43/6 - (3*I)*Pi - Log[mu2/s]) + G[1, 1, 0, x]*
       (-43/6 + (26*I)*Pi - Log[mu2/s]) + G[0, 0, 1, x]*
       (61/6 + I*Pi + 2*Log[mu2/s]) + G[1, 0, 0, x]*(46/3 - (26*I)*Pi + 
        2*Log[mu2/s]) + G[0, 1, 0, x]*(61/6 - (28*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, x]*(15/2 - ((49*I)/6)*Pi - I*Pi*Log[mu2/s] - 22*zeta[2]) + 
      G[1, 1, x]*(15/2 - ((49*I)/6)*Pi - I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      (45/2 - ((49*I)/2)*Pi)*zeta[2] - (3*I)*Pi*Log[mu2/s]*zeta[2] + 
      G[0, 1, x]*(-15/2 + ((49*I)/6)*Pi + I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 0, x]*(-15/2 + ((49*I)/6)*Pi + I*Pi*Log[mu2/s] + 25*zeta[2]) + 
      G[0, x]*((-79/6 + (30*I)*Pi)*zeta[2] - 3*Log[mu2/s]*zeta[2] - 
        24*zeta[3]) + (-31/6 - (31*I)*Pi)*zeta[3] + 
      G[1, x]*((25/6 - (24*I)*Pi)*zeta[2] + 26*zeta[3]) - (763*zeta[4])/4) - 
    (1067*zeta[4])/8 + x*((-9 - (12*I)*Pi)*G[1, 1, 1, x] - 
      78*G[0, 0, 0, 0, x] + (15*G[0, 0, 0, 1, x])/2 + 
      (15*G[0, 0, 1, 0, x])/2 + (3*G[0, 0, 1, 1, x])/2 + 
      54*G[0, 1, 0, 0, x] + 9*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] - 
      (21*G[0, 1, 1, 1, x])/2 + (99*G[1, 0, 0, 0, x])/2 + 
      (15*G[1, 0, 0, 1, x])/2 + (15*G[1, 0, 1, 0, x])/2 - 
      3*G[1, 0, 1, 1, x] - 33*G[1, 1, 0, 0, x] - (33*G[1, 1, 0, 1, x])/2 - 
      (33*G[1, 1, 1, 0, x])/2 + (9*G[1, 1, 1, 1, x])/2 + 
      G[0, 0, 1, x]*(-53/2 - (6*I)*Pi - 15*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-33/2 + (42*I)*Pi - 15*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-53/2 + (48*I)*Pi - 15*Log[mu2/s]) + 
      G[0, 1, 1, x]*(35/4 + (6*I)*Pi + (15*Log[mu2/s])/2) + 
      G[1, 0, 1, x]*(111/4 + (12*I)*Pi + (15*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(111/4 - (42*I)*Pi + (15*Log[mu2/s])/2) + 
      G[0, 0, 0, x]*(57/4 - (48*I)*Pi + (45*Log[mu2/s])/2) + 
      G[1, 0, x]*(2/3 + (7*I)*Pi + (-17/4 - (3*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/4 - (189*zeta[2])/4) + 
      G[0, 1, x]*(2/3 - (22*I)*Pi + (-17/4 - (3*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/4 - (63*zeta[2])/4) + (17/3 + (33*I)*Pi)*zeta[2] + 
      (39/4 + (9*I)*Pi)*Log[mu2/s]*zeta[2] - (27*Log[mu2/s]^2*zeta[2])/4 + 
      G[1, 1, x]*(-65/6 + (22*I)*Pi + (13/4 + (3*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 + (63*zeta[2])/4) + 
      G[0, 0, x]*(19/2 - (7*I)*Pi + (21/4 + (3*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 + (99*zeta[2])/4) + 
      G[1, x]*(-5/3 - ((61*I)/6)*Pi - I*Pi*Log[mu2/s] + 
        (-27 + (36*I)*Pi)*zeta[2] - 45*zeta[3]) + (41 + (60*I)*Pi)*zeta[3] + 
      G[0, x]*(5/3 + ((61*I)/6)*Pi + (205/4 - (54*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(I*Pi + (45*zeta[2])/2) + 39*zeta[3]) + 
      (2817*zeta[4])/8)) + 
  e*((((-13*I)/4)*Pi - G[0, 0, 0, 0, 0, x] - 6*G[0, 0, 0, 0, 1, x] - 
      6*G[0, 0, 0, 1, 0, x] - (15*G[0, 0, 0, 1, 1, x])/2 + 
      (11*G[0, 0, 1, 0, 1, x])/2 + (11*G[0, 0, 1, 1, 0, x])/2 - 
      (11*G[0, 0, 1, 1, 1, x])/2 + 12*G[0, 1, 0, 0, 0, x] - 
      5*G[0, 1, 0, 0, 1, x] - 5*G[0, 1, 0, 1, 0, x] - G[0, 1, 0, 1, 1, x]/2 - 
      15*G[0, 1, 1, 0, 0, x] + (3*G[0, 1, 1, 0, 1, x])/2 + 
      (3*G[0, 1, 1, 1, 0, x])/2 + (19*G[0, 1, 1, 1, 1, x])/2 + 
      29*G[1, 0, 0, 0, 0, x] - 7*G[1, 0, 0, 0, 1, x] - 
      7*G[1, 0, 0, 1, 0, x] + 7*G[1, 0, 0, 1, 1, x] - 8*G[1, 0, 1, 0, 0, x] - 
      8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] + 
      11*G[1, 0, 1, 1, 1, x] - (23*G[1, 1, 0, 0, 0, x])/2 - 
      (3*G[1, 1, 0, 0, 1, x])/2 - (3*G[1, 1, 0, 1, 0, x])/2 + 
      (23*G[1, 1, 0, 1, 1, x])/2 + 5*G[1, 1, 1, 0, 0, x] + 
      10*G[1, 1, 1, 0, 1, x] + 10*G[1, 1, 1, 1, 0, x] - 
      15*G[1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, x]*(-41/4 + (10*I)*Pi - 
        12*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-79/4 + I*Pi - 9*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-93/4 + (2*I)*Pi - 9*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-79/4 + (6*I)*Pi - 9*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-43/2 - (5*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-37/2 - (15*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(17 + (9*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(25/4 - (3*I)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 1, 1, 0, x]*(25/4 - (11*I)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 0, 1, 1, x]*(29/4 + (3*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(49/4 + 5*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       (75/4 + (7*I)*Pi + 7*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (75/4 - (9*I)*Pi + 7*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (11 - (5*I)*Pi + (17*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*
       (11 + (14*I)*Pi + (17*Log[mu2/s])/2) + G[1, 1, 0, 0, x]*
       (9/2 - (4*I)*Pi + 9*Log[mu2/s]) + G[0, 0, 0, x]*
       (121/4 + (10*I)*Pi + (35/2 + (16*I)*Pi)*Log[mu2/s] + 
        (31*Log[mu2/s]^2)/4 - (133*zeta[2])/4) + 
      G[0, 0, 1, x]*(-113/4 + (2*I)*Pi + (-65/4 + I*Pi)*Log[mu2/s] - 
        (21*Log[mu2/s]^2)/4 - (67*zeta[2])/4) + G[1, 1, 0, x]*
       (25/2 - (6*I)*Pi + (37/4 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        6*zeta[2]) + G[1, 1, 1, x]*(5 - ((7*I)/2)*Pi + 4*Log[mu2/s] + 
        2*Log[mu2/s]^2 - (9*zeta[2])/2) - 3*Log[mu2/s]^3*zeta[2] + 
      G[0, 1, 1, x]*(55/4 - (6*I)*Pi + (11 - (3*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/4 + (39*zeta[2])/4) + G[1, 0, 1, x]*
       (25/2 + ((13*I)/2)*Pi + (37/4 + (2*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + 13*zeta[2]) + G[0, 1, 0, x]*
       (-113/4 + (7*I)*Pi + (-65/4 - (6*I)*Pi)*Log[mu2/s] - 
        (21*Log[mu2/s]^2)/4 + (99*zeta[2])/4) + G[1, 0, 0, x]*
       (-39/2 - (10*I)*Pi + (-37/2 - (13*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 
        (89*zeta[2])/2) + ((-2*I)*Pi*G[0, 1, x] - 2*G[0, 1, 1, x] + 
        4*G[1, 1, 1, x] + G[1, 1, x]*(-7/4 + (2*I)*Pi - 2*Log[mu2/s]) + 
        G[1, x]*(((-7*I)/4)*Pi - (2*I)*Pi*Log[mu2/s] + 6*zeta[2]))/x^2 + 
      G[1, 0, x]*(109/4 + ((23*I)/2)*Pi + (47/8 + ((7*I)/2)*Pi)*
         Log[mu2/s]^2 + 2*Log[mu2/s]^3 + Log[mu2/s]*(37/2 + ((5*I)/2)*Pi - 
          23*zeta[2]) + (-247/8 - ((5*I)/2)*Pi)*zeta[2] - (53*zeta[3])/2) + 
      G[0, 1, x]*(109/4 + (4*I)*Pi + (47/8 + ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
        2*Log[mu2/s]^3 + Log[mu2/s]*(37/2 + ((13*I)/2)*Pi - 28*zeta[2]) + 
        (-345/8 - ((7*I)/2)*Pi)*zeta[2] - 19*zeta[3]) + 
      Log[mu2/s]^2*(((-3*I)/4)*Pi + (-105/8 - (I/2)*Pi)*zeta[2] - 
        zeta[3]/4) + (111/4 + ((41*I)/2)*Pi)*zeta[3] + 
      G[1, 1, x]*(-131/4 + ((9*I)/4)*Pi + (-41/8 + (I/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3 + (45/8 + ((3*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-61/4 + (3*I)*Pi + (13*zeta[2])/2) + 12*zeta[3]) + 
      G[0, 0, x]*(-115/4 - ((75*I)/4)*Pi + (-53/8 - ((13*I)/2)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + (65/8 + ((9*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-83/4 - (12*I)*Pi + (35*zeta[2])/2) + 32*zeta[3]) + 
      zeta[2]*(-259/4 + (10*I)*Pi + (203*zeta[3])/4) + 
      G[0, x]*(-15/4 + ((7*I)/2)*Pi + (3/2 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + 
        (5*Log[mu2/s]^4)/12 + (51 - ((43*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(21/4 + ((15*I)/4)*Pi + (13*zeta[2])/2) + 
        Log[mu2/s]*(5 + ((33*I)/4)*Pi + (73/4 + (7*I)*Pi)*zeta[2] - 
          (29*zeta[3])/6) + (75/4 - ((13*I)/3)*Pi)*zeta[3] - 
        (583*zeta[4])/8) + Log[mu2/s]*((-3*I)*Pi + (-42 + ((21*I)/2)*Pi)*
         zeta[2] + (-3/4 + (4*I)*Pi)*zeta[3] + zeta[4]/4) + 
      (571/16 + ((79*I)/4)*Pi)*zeta[4] + ((I/2)*Pi*G[0, 1, 1, x] - 
        (I/2)*Pi*G[1, 0, 1, x] + (I/2)*Pi*G[1, 1, 0, x] - G[0, 0, 0, 0, x] - 
        G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + G[0, 0, 1, 1, x] + 
        G[0, 1, 0, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 + 
        G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 + 
        G[1, 1, 0, 0, x]/2 + G[1, 0, 0, x]*(1/2 - Log[mu2/s]/2) + 
        G[0, 0, 1, x]*(3/4 - (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 1, 0, x]*(3/4 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 0, x]*(-9/2 - (I/2)*Pi + (3*Log[mu2/s])/2) + 
        G[0, 0, x]*(41/4 - ((7*I)/4)*Pi + (2 + I*Pi)*Log[mu2/s] - zeta[2]) + 
        (I/4)*Pi*zeta[2] + G[0, 1, x]*(((3*I)/4)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (5*zeta[2])/2) + G[1, 0, x]*((I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[0, x]*(((41*I)/4)*Pi + (2*I)*Pi*Log[mu2/s] - 
          (29*zeta[2])/4 - 3*zeta[3]) + (-1/4 - ((7*I)/2)*Pi)*zeta[3] + 
        G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + (13*zeta[4])/8)/(1 - x) + 
      G[1, x]*(1/2 - ((27*I)/2)*Pi + (-3/2 - ((2*I)/3)*Pi)*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/12 + (107/4 + ((7*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-6 - ((15*I)/4)*Pi + (19*zeta[2])/4) + 
        (-47/2 + ((22*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-8 - ((35*I)/4)*Pi + 
          (63/4 - (4*I)*Pi)*zeta[2] + (10*zeta[3])/3) + (197*zeta[4])/4) + 
      (((-15*I)/4)*Pi + (10*I)*Pi*G[0, 0, 0, 0, x] + (3*G[0, 0, 1, 1, x])/2 + 
        (3 - (2*I)*Pi)*G[1, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 1, x] + 
        10*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 1, 0, 0, x] + 
        G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] + 
        4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] - 
        3*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 0, x] - 
        3*G[0, 1, 1, 0, 1, x] - 3*G[0, 1, 1, 1, 0, x] + 
        2*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
        2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
        2*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 0, x] - 
        3*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] + 
        3*G[1, 1, 0, 0, 1, x] + 3*G[1, 1, 0, 1, 0, x] - 
        6*G[1, 1, 0, 1, 1, x] + G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
        4*G[1, 1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, 1, x]*(-9 - 10*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-9 - I*Pi - 10*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (-6 - (4*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (-3 - 4*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-3 + I*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-3 - (2*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(-3 - 2*Log[mu2/s]) + G[0, 1, 0, 1, x]*
         (-3 - Log[mu2/s]) + G[0, 1, 1, 0, x]*(-3 - Log[mu2/s]) + 
        ((3*I)/2)*Pi*Log[mu2/s]^3 + ((5*I)/12)*Pi*Log[mu2/s]^4 + 
        G[0, 1, 1, 1, x]*(9/2 + Log[mu2/s]) + G[1, 0, 1, 1, x]*
         (3 + 3*Log[mu2/s]) + G[1, 1, 0, 1, x]*(9/2 + 3*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(9/2 + 3*Log[mu2/s]) + G[0, 0, 0, x]*
         ((-9*I)*Pi - (10*I)*Pi*Log[mu2/s]) + G[1, 0, 0, x]*
         (4 + (6*I)*Pi + (6 + (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 
          9*zeta[2]) + G[1, 1, 0, x]*(7/4 + ((3*I)/2)*Pi + Log[mu2/s]^2/2 - 
          (15*zeta[2])/2) + G[0, 0, 1, x]*(12 + ((3*I)/2)*Pi + 9*Log[mu2/s] + 
          5*Log[mu2/s]^2 - 5*zeta[2]) + G[0, 1, 0, x]*
         (12 + (9 + I*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 - 3*zeta[2]) + 
        (6 - (2*I)*Pi)*zeta[2] + G[1, 1, 1, x]*(-7/2 - (3*Log[mu2/s])/2 - 
          Log[mu2/s]^2/2 + (3*zeta[2])/2) + G[1, 0, 1, x]*
         (7/4 + Log[mu2/s]^2/2 + (3*zeta[2])/2) + G[0, 1, 1, x]*
         (-13/4 - (3*Log[mu2/s])/2 + 2*zeta[2]) + Log[mu2/s]^2*
         ((6*I)*Pi - I*Pi*zeta[2]) + G[0, 0, x]*((12*I)*Pi + 
          (9*I)*Pi*Log[mu2/s] + (5*I)*Pi*Log[mu2/s]^2 - (2*I)*Pi*zeta[2]) + 
        G[1, 1, x]*(8 + (I/2)*Pi + (3*Log[mu2/s]^2)/4 + 
          Log[mu2/s]*(9/4 - 2*zeta[2]) - (21*zeta[2])/4 - 5*zeta[3]) + 
        G[0, 1, x]*(-8 - ((13*I)/4)*Pi - (9*Log[mu2/s]^2)/2 - 
          (5*Log[mu2/s]^3)/3 + 15*zeta[2] + Log[mu2/s]*(-12 - ((3*I)/2)*Pi + 
            5*zeta[2]) + (7*zeta[3])/3) + G[1, 0, x]*(-8 - ((25*I)/4)*Pi + 
          (-9/2 - (I/2)*Pi)*Log[mu2/s]^2 - (5*Log[mu2/s]^3)/3 + 
          (9/2 - (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-12 - (3*I)*Pi + 
            3*zeta[2]) + (37*zeta[3])/3) + Log[mu2/s]*
         ((6*I)*Pi - ((3*I)/2)*Pi*zeta[2] - ((7*I)/3)*Pi*zeta[3]) + 
        G[0, x]*((-8*I)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 - 
          ((5*I)/3)*Pi*Log[mu2/s]^3 + ((3*I)/2)*Pi*zeta[2] + 
          Log[mu2/s]*((-12*I)*Pi + (2*I)*Pi*zeta[2]) + ((7*I)/3)*Pi*
           zeta[3]) + ((5*I)/8)*Pi*zeta[4] + G[1, x]*(-15/4 + (6*I)*Pi + 
          (3*Log[mu2/s]^3)/2 + (5*Log[mu2/s]^4)/12 + Log[mu2/s]^2*
           (6 + ((3*I)/4)*Pi - (5*zeta[2])/2) + (-14 + ((3*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*(6 + ((9*I)/4)*Pi - 6*zeta[2] - 
            (7*zeta[3])/3) + (5*I)*Pi*zeta[3] + (153*zeta[4])/8))/x + 
      x^2*(-3*G[0, 0, 1, 1, x] + (5/2 + (5*I)*Pi)*G[1, 0, 1, 1, x] + 
        (5 - (14*I)*Pi)*G[1, 1, 1, 1, x] - G[0, 0, 0, 0, 0, x] + 
        2*G[0, 0, 0, 1, 1, x] - 14*G[0, 0, 1, 0, 0, x] + 
        9*G[0, 0, 1, 0, 1, x] + 9*G[0, 0, 1, 1, 0, x] - 
        9*G[0, 0, 1, 1, 1, x] - 22*G[0, 1, 0, 0, 0, x] + 
        7*G[0, 1, 0, 0, 1, x] + 7*G[0, 1, 0, 1, 0, x] + 
        4*G[0, 1, 0, 1, 1, x] + 13*G[0, 1, 1, 0, 0, x] + 
        2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
        9*G[0, 1, 1, 1, 1, x] - 22*G[1, 0, 0, 0, 0, x] + 
        5*G[1, 0, 0, 0, 1, x] + 5*G[1, 0, 0, 1, 0, x] - 
        5*G[1, 0, 0, 1, 1, x] + 17*G[1, 0, 1, 0, 0, x] - 
        G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
        18*G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] + 
        4*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] - 
        14*G[1, 1, 1, 0, 1, x] - 14*G[1, 1, 1, 1, 0, x] + 
        G[1, 1, 0, 0, x]*(-30 + (3*I)*Pi - 14*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-7 - (3*I)*Pi - 5*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-6 + (6*I)*Pi - 5*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-7 - (10*I)*Pi - 5*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-6 + (10*I)*Pi - 5*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(3/2 - (4*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(3/2 + (12*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(34 - (13*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(11 - I*Pi + 6*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (55/2 - (11*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (-4 - (2*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 0, 1, x]*
         (-4 + (11*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (-16 + (11*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 1, x]*
         (-4 - (8*I)*Pi + (2 + I*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 
          28*zeta[2]) + G[1, 0, 0, x]*(-38 + (22*I)*Pi + 
          (-7 + (8*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 28*zeta[2]) + 
        G[0, 1, 0, x]*(-4 + (30*I)*Pi + (2 + (3*I)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 - 21*zeta[2]) + G[0, 0, 0, x]*(19 - ((45*I)/2)*Pi + 
          (1/2 - (2*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - 
          (11*zeta[2])/2) + G[0, 1, 1, x]*(-11 + (I/2)*Pi + 
          (-9/2 - (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
          (7*zeta[2])/2) - ((9*I)/2)*Pi*Log[mu2/s]^2*zeta[2] + 
        G[1, 1, 1, x]*(-8 - I*Pi + (-2 + (8*I)*Pi)*Log[mu2/s] + 9*zeta[2]) + 
        G[1, 0, 1, x]*(23 + ((17*I)/2)*Pi + (9/2 - (7*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 + (39*zeta[2])/2) + G[1, 1, 0, x]*
         (23 - ((59*I)/2)*Pi + (9/2 - (9*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 + (73*zeta[2])/2) + G[1, 0, x]*
         (53/4 - (16*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(-1 - ((5*I)/2)*Pi - 7*zeta[2]) + (-11 - ((43*I)/2)*Pi)*
           zeta[2]) + zeta[2]*(-159/4 + (48*I)*Pi - 42*zeta[3]) + 
        G[0, 0, x]*(-53/4 + (16*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (32 + ((19*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(1 + ((5*I)/2)*Pi + 
            22*zeta[2]) - 13*zeta[3]) + G[1, 1, x]*(-53/4 + (16*I)*Pi - 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(1 + ((5*I)/2)*Pi - 
            6*zeta[2]) + (-11/2 - ((5*I)/2)*Pi)*zeta[2] - 7*zeta[3]) + 
        (34 + (46*I)*Pi)*zeta[3] + G[0, 1, x]*(53/4 - (16*I)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + (31 - ((31*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-1 - ((5*I)/2)*Pi + 9*zeta[2]) + 11*zeta[3]) + 
        G[1, x]*((-42 + (29*I)*Pi)*zeta[2] + Log[mu2/s]*
           ((-11 + (15*I)*Pi)*zeta[2] - 8*zeta[3]) + (-97/2 + (10*I)*Pi)*
           zeta[3] - (71*zeta[4])/2) + G[0, x]*((-15 - ((61*I)/2)*Pi)*
           zeta[2] - (9*Log[mu2/s]^2*zeta[2])/2 + (39 + (11*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-17/2 + (3*I)*Pi)*zeta[2] + 11*zeta[3]) - 
          (53*zeta[4])/4) + (1335/8 - ((33*I)/2)*Pi)*zeta[4] + 
        Log[mu2/s]*((3 + ((15*I)/2)*Pi)*zeta[2] + (9 - (3*I)*Pi)*zeta[3] + 
          (77*zeta[4])/2) - zeta[5]) - (9*zeta[5])/2 + 
      x*(-24*G[0, 0, 0, 0, 0, x] + (15*G[0, 0, 0, 1, 1, x])/2 + 
        9*G[0, 0, 1, 0, 0, x] - (3*G[0, 0, 1, 0, 1, x])/2 - 
        (3*G[0, 0, 1, 1, 0, x])/2 + (9*G[0, 0, 1, 1, 1, x])/2 + 
        9*G[0, 1, 0, 0, 0, x] + (3*G[0, 1, 0, 1, 1, x])/2 + 
        3*G[0, 1, 1, 0, 0, x] - (3*G[0, 1, 1, 0, 1, x])/2 - 
        (3*G[0, 1, 1, 1, 0, x])/2 - (9*G[0, 1, 1, 1, 1, x])/2 - 
        6*G[1, 0, 0, 0, 0, x] + 9*G[1, 0, 0, 0, 1, x] + 
        9*G[1, 0, 0, 1, 0, x] - 3*G[1, 0, 0, 1, 1, x] + 
        3*G[1, 0, 1, 0, 0, x] + 3*G[1, 0, 1, 0, 1, x] + 
        3*G[1, 0, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, x] - 
        (9*G[1, 1, 0, 0, 0, x])/2 + (15*G[1, 1, 0, 0, 1, x])/2 + 
        (15*G[1, 1, 0, 1, 0, x])/2 - (27*G[1, 1, 0, 1, 1, x])/2 - 
        6*G[1, 1, 1, 0, 1, x] - 6*G[1, 1, 1, 1, 0, x] + 
        9*G[1, 1, 1, 1, 1, x] + G[0, 1, 0, 0, x]*(-24 - 9*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(5 - (15*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*
         (5 - (15*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*(-75/4 - 6*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-75/4 - 6*Log[mu2/s]) + G[1, 1, 1, 1, x]*
         (-57/4 - 3*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-35/4 - 3*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(-9/4 - 3*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (27/2 - 3*Log[mu2/s]) + G[0, 1, 0, 1, x]*
         (-13/4 - (3*Log[mu2/s])/2) + G[0, 1, 1, 0, x]*
         (-13/4 - (3*Log[mu2/s])/2) + G[0, 1, 1, 1, x]*
         (31/4 + 6*Log[mu2/s]) + G[1, 1, 0, 1, x]*(41/4 + 6*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(41/4 + 6*Log[mu2/s]) + G[1, 0, 1, 1, x]*
         (16 + 9*Log[mu2/s]) + G[0, 0, 0, 0, x]*(51/2 + 24*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-105/4 + (19*I)*Pi - (19*Log[mu2/s])/4 - 
          (3*Log[mu2/s]^2)/2 - 18*zeta[2]) + G[1, 0, 0, x]*
         (30 - (9*I)*Pi + 12*Log[mu2/s] + (9*Log[mu2/s]^2)/2 - 18*zeta[2]) + 
        G[1, 0, 1, x]*(-105/4 - ((15*I)/2)*Pi - (19*Log[mu2/s])/4 - 
          (3*Log[mu2/s]^2)/2 - 12*zeta[2]) + G[1, 1, 1, x]*
         (5/2 - ((9*I)/2)*Pi - Log[mu2/s]/2 - (3*Log[mu2/s]^2)/2 - 
          6*zeta[2]) + 3*Log[mu2/s]^3*zeta[2] + G[0, 1, 0, x]*
         (119/4 - (13*I)*Pi + (57*Log[mu2/s])/4 + (21*Log[mu2/s]^2)/4 + 
          (9*zeta[2])/4) + G[0, 1, 1, x]*((-I/2)*Pi - 5*Log[mu2/s] - 
          (9*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + G[0, 0, 0, x]*
         (-79/2 + (5*I)*Pi - (51*Log[mu2/s])/2 - (33*Log[mu2/s]^2)/4 + 
          (27*zeta[2])/4) + G[0, 0, 1, x]*(119/4 + ((21*I)/2)*Pi + 
          (57*Log[mu2/s])/4 + (21*Log[mu2/s]^2)/4 + (39*zeta[2])/4) + 
        zeta[2]*(367/4 - ((85*I)/4)*Pi - (153*zeta[3])/4) + 
        G[1, 1, x]*(159/4 - ((39*I)/4)*Pi + (35*Log[mu2/s]^2)/8 + 
          Log[mu2/s]^3 + (41*zeta[2])/8 + Log[mu2/s]*(14 + ((7*I)/2)*Pi + 
            (3*zeta[2])/2) - 8*zeta[3]) + G[0, 0, x]*(111/4 + ((37*I)/4)*Pi + 
          (59*Log[mu2/s]^2)/8 + Log[mu2/s]^3 - (291*zeta[2])/8 + 
          Log[mu2/s]*(19 + ((7*I)/2)*Pi + (21*zeta[2])/2) - 2*zeta[3]) + 
        G[0, 1, x]*(-135/4 + ((53*I)/4)*Pi - (47*Log[mu2/s]^2)/8 - 
          Log[mu2/s]^3 - (23*zeta[2])/8 + Log[mu2/s]*(-33/2 - ((5*I)/2)*Pi + 
            3*zeta[2]) - zeta[3]) + Log[mu2/s]^2*((105*zeta[2])/8 + 
          (3*zeta[3])/4) + (-341/4 - ((85*I)/2)*Pi)*zeta[3] + 
        G[1, 0, x]*(-135/4 - ((51*I)/4)*Pi - (47*Log[mu2/s]^2)/8 - 
          Log[mu2/s]^3 + (467*zeta[2])/8 + Log[mu2/s]*(-33/2 - ((9*I)/2)*Pi + 
            12*zeta[2]) + (25*zeta[3])/2) + Log[mu2/s]*
         ((39 + ((3*I)/2)*Pi)*zeta[2] - (63*zeta[3])/4 - (99*zeta[4])/4) - 
        (3733*zeta[4])/16 + G[1, x]*(13/4 + (8*I)*Pi + Log[mu2/s]^2*
           (((-3*I)/2)*Pi - (9*zeta[2])/4) + (103/4 - ((39*I)/2)*Pi)*
           zeta[2] + (99*zeta[3])/2 + Log[mu2/s]*(2 - ((5*I)/2)*Pi + 
            (5*zeta[2])/4 + 6*zeta[3]) + (87*zeta[4])/8) + 
        G[0, x]*(-13/4 - (8*I)*Pi + Log[mu2/s]^2*(((3*I)/2)*Pi - 9*zeta[2]) + 
          (-237/4 + ((15*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-2 + ((5*I)/2)*Pi - 
            (123*zeta[2])/4 - (15*zeta[3])/2) - (171*zeta[3])/4 + 
          (105*zeta[4])/4) + (3*zeta[5])/2))/Nc + 
    Nf*(((-43*I)/6)*Pi - 3*G[0, 0, 0, 1, x] + (-3 - (10*I)*Pi)*
       G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] - G[0, 1, 0, 1, x] + 
      (-1 + (12*I)*Pi)*G[0, 1, 1, 0, x] - 5*G[0, 1, 1, 1, x] + 
      2*G[1, 0, 0, 1, x] + (2 + (4*I)*Pi)*G[1, 0, 1, 0, x] - 
      7*G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 1, x] + (-3 - (6*I)*Pi)*
       G[1, 1, 1, 0, x] + 13*G[1, 1, 1, 1, x] + 14*G[0, 0, 0, 0, 0, x] - 
      10*G[0, 0, 1, 0, 0, x] - 16*G[0, 1, 0, 0, 0, x] + 
      12*G[0, 1, 1, 0, 0, x] - 8*G[1, 0, 0, 0, 0, x] + 
      4*G[1, 0, 1, 0, 0, x] + 10*G[1, 1, 0, 0, 0, x] - 
      6*G[1, 1, 1, 0, 0, x] + G[1, 1, 1, x]*(-194/9 + (2*I)*Pi - 
        8*Log[mu2/s]) + G[1, 1, 0, 0, x]*(13 + (6*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(22 + (10*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-19/6 + (2*I)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, x]*(20/3 - (2*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 1, x]*(271/18 - (2*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-21 - (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-9 - (12*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, x]*(125/18 - (13*I)*Pi + (6 + (4*I)*Pi)*Log[mu2/s] - 
        8*zeta[2]) + G[0, 1, 0, x]*(-19/6 - (9*I)*Pi + 
        (1 + (4*I)*Pi)*Log[mu2/s] - 4*zeta[2]) + (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 0, 0, x]*(-31/9 + (9*I)*Pi + (-10 - (4*I)*Pi)*Log[mu2/s] + 
        2*zeta[2]) + G[1, 1, 0, x]*(20/3 + (13*I)*Pi + 
        (3 - (4*I)*Pi)*Log[mu2/s] + 10*zeta[2]) + 
      ((-2*I)*Pi*G[0, 1, x] - 2*G[0, 1, 1, x] + 4*G[1, 1, 1, x] + 
        G[1, 1, x]*(-19/6 + (2*I)*Pi - 2*Log[mu2/s]) + 
        G[1, x]*(((-19*I)/6)*Pi - (2*I)*Pi*Log[mu2/s] + 6*zeta[2]))/x^2 + 
      G[0, 0, x]*(-7/6 - ((125*I)/18)*Pi + (3*Log[mu2/s]^2)/2 + 
        (31/2 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*(-1/3 - (6*I)*Pi + 
          4*zeta[2]) - 14*zeta[3]) + zeta[2]*(209/3 - ((125*I)/18)*Pi - 
        10*zeta[3]) + G[1, 1, x]*(73/3 - ((47*I)/9)*Pi + 
        (29/3 - (2*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        (19/2 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + (-2/9 - (11*I)*Pi)*zeta[3] + 
      G[1, 0, x]*(-16 + ((125*I)/18)*Pi - (3*Log[mu2/s]^2)/2 + 
        Log[mu2/s]*(-20/3 + (6*I)*Pi - 4*zeta[2]) + (-27/2 - (4*I)*Pi)*
         zeta[2] + 8*zeta[3]) + G[0, 1, x]*(-16 + ((47*I)/9)*Pi + 
        (-20/3 + (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
        (-1/2 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
      (((-1165*I)/162)*Pi + (2*I)*Pi*G[0, 0, 0, x] - G[0, 1, 1, x] + 
        2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 2*G[0, 1, 0, 0, x] + 
        2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 
        (10*G[1, 0, 0, 0, x])/3 + (2*G[1, 0, 0, 1, x])/3 + 
        (2*G[1, 0, 1, 0, x])/3 + (4*G[1, 0, 1, 1, x])/3 + 
        (2*G[1, 1, 0, 0, x])/3 + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 
        4*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*(-20/9 - 2*Log[mu2/s]) + 
        G[1, 0, 1, x]*(-20/9 - 2*Log[mu2/s]) + G[1, 1, 0, x]*
         (-20/9 + ((2*I)/3)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, x]*
         (-20/9 - (2*I)*Pi - 2*Log[mu2/s]) - ((10*I)/9)*Pi*Log[mu2/s]^2 - 
        (I/3)*Pi*Log[mu2/s]^3 + G[1, 1, 1, x]*(38/9 + 2*Log[mu2/s]) + 
        G[1, 0, 0, x]*(20/9 - ((2*I)/3)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, x]*(((-20*I)/9)*Pi - (2*I)*Pi*Log[mu2/s]) + 
        G[1, 0, x]*(56/27 + ((20*I)/9)*Pi + (20/9 + (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - 11*zeta[2]) + G[0, 1, x]*(56/27 - I*Pi + 
          (20*Log[mu2/s])/9 + Log[mu2/s]^2 - (19*zeta[2])/3) + 
        G[1, 1, x]*(-19/6 + I*Pi - Log[mu2/s] - (14*zeta[2])/3) + 
        (6 + ((5*I)/9)*Pi)*zeta[2] + G[0, x]*(((56*I)/27)*Pi + 
          ((20*I)/9)*Pi*Log[mu2/s] + I*Pi*Log[mu2/s]^2 - (I/3)*Pi*zeta[2]) + 
        Log[mu2/s]*(((-110*I)/27)*Pi + (I/3)*Pi*zeta[2]) + (6*I)*Pi*zeta[3] + 
        G[1, x]*(-1165/162 - ((31*I)/6)*Pi - (10*Log[mu2/s]^2)/9 - 
          Log[mu2/s]^3/3 + (92/9 - ((2*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(-110/27 - I*Pi + (19*zeta[2])/3) + (22*zeta[3])/3))/x + 
      G[1, x]*(2/81 + ((281*I)/27)*Pi + (10/9 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + (-475/18 - ((46*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(56/27 + ((47*I)/9)*Pi + (-40/3 + (4*I)*Pi)*zeta[2] - 
          4*zeta[3]) + (5 + (4*I)*Pi)*zeta[3] - (49*zeta[4])/2) + 
      G[0, x]*(-1165/162 - ((1147*I)/54)*Pi + (-10/9 - I*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/3 + (649/18 + ((34*I)/3)*Pi)*zeta[2] + 
        (-10 - (10*I)*Pi)*zeta[3] + Log[mu2/s]*(-110/27 - ((83*I)/9)*Pi + 
          (28/3 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) - (35*zeta[4])/2) + 
      (39 + ((17*I)/2)*Pi)*zeta[4] + ((-4*I)*Pi*G[1, 0, x] + 
        8*G[0, 0, 0, x] - 4*G[1, 0, 0, x] + 2*G[0, 0, 0, 0, x] - 
        2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 
        (4*I)*Pi*zeta[2] + 2*G[0, 1, x]*zeta[2] + 
        G[0, 0, x]*(-25/3 + (4*I)*Pi - 4*Log[mu2/s] + 4*zeta[2]) + 
        G[0, x]*(((-25*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 12*zeta[2] - 
          2*zeta[3]) - 4*zeta[3] + (17*zeta[4])/2)/(1 - x) + 
      Log[mu2/s]*((-2*I)*Pi + (28 - (6*I)*Pi)*zeta[2] + 
        (7 + (4*I)*Pi)*zeta[3] + 28*zeta[4]) + 
      x^2*(2*G[0, 1, 1, x] + 2*G[1, 0, 1, x] - 4*G[1, 1, 1, x] - 
        (4*G[0, 0, 0, 1, x])/3 + (-4/3 - (20*I)*Pi)*G[0, 0, 1, 0, x] + 
        (4*G[0, 0, 1, 1, x])/3 + (24*I)*Pi*G[0, 1, 1, 0, x] + 
        (4*G[1, 0, 0, 1, x])/3 + (4/3 + (8*I)*Pi)*G[1, 0, 1, 0, x] - 
        (4*G[1, 0, 1, 1, x])/3 - (12*I)*Pi*G[1, 1, 1, 0, x] + 
        28*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 1, 0, 0, x] - 
        32*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 1, 0, 0, x] - 
        16*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 1, 0, 0, x] + 
        20*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, x]*(1/3 + (12*I)*Pi - 8*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(5/3 + (20*I)*Pi - 8*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(-5/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-1/3 - (24*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 0, 0, x]*((-I/3)*Pi + (8*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
        G[0, 1, 0, x]*((-I/3)*Pi + (8*I)*Pi*Log[mu2/s] - 8*zeta[2]) + 
        G[0, 0, 0, x]*(-2 + (I/3)*Pi - (8*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
        G[1, 1, 0, x]*(2 + (I/3)*Pi - (8*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
        G[0, 0, x]*(43/6 + (7/3 + (20*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(2 + 8*zeta[2]) - 28*zeta[3]) + 
        zeta[2]*(43/2 - 20*zeta[3]) + G[1, 1, x]*(43/6 + 2*Log[mu2/s] + 
          (-4/3 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) - (I/3)*Pi*zeta[3] + 
        G[1, 0, x]*(-43/6 + Log[mu2/s]*(-2 - 8*zeta[2]) + 
          (-7/3 - (8*I)*Pi)*zeta[2] + 16*zeta[3]) + 
        G[0, 1, x]*(-43/6 - 2*Log[mu2/s] + (4/3 - (24*I)*Pi)*zeta[2] + 
          24*zeta[3]) + G[1, x]*((-4 - (I/3)*Pi)*zeta[2] + 
          Log[mu2/s]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + (-7/3 + (8*I)*Pi)*
           zeta[3] - 49*zeta[4]) + G[0, x]*((-2 + (I/3)*Pi)*zeta[2] + 
          (7/3 - (20*I)*Pi)*zeta[3] + Log[mu2/s]*((-8*I)*Pi*zeta[2] + 
            8*zeta[3]) - 35*zeta[4]) + (26/3 + (17*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(6*zeta[2] + (8*I)*Pi*zeta[3] + 56*zeta[4]) - 
        24*zeta[5]) - 12*zeta[5] + x*(3*G[0, 0, 0, 1, x] + 
        (3 + (30*I)*Pi)*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + 
        G[0, 1, 0, 1, x] + (1 - (36*I)*Pi)*G[0, 1, 1, 0, x] + 
        G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] + (-2 - (12*I)*Pi)*
         G[1, 0, 1, 0, x] + 5*G[1, 0, 1, 1, x] + 3*G[1, 1, 0, 1, x] + 
        (3 + (18*I)*Pi)*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] - 
        42*G[0, 0, 0, 0, 0, x] + 30*G[0, 0, 1, 0, 0, x] + 
        48*G[0, 1, 0, 0, 0, x] - 36*G[0, 1, 1, 0, 0, x] + 
        24*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 1, 0, 0, x] - 
        30*G[1, 1, 0, 0, 0, x] + 18*G[1, 1, 1, 0, 0, x] + 
        G[1, 0, 0, 0, x]*(24 + (12*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(10 + (36*I)*Pi - 12*Log[mu2/s]) + 
        G[1, 0, 1, x]*(-26/3 - 3*Log[mu2/s]) + G[0, 1, 1, x]*
         (-59/6 - 2*Log[mu2/s]) + G[0, 0, 1, x]*(7/6 - Log[mu2/s]) + 
        G[1, 1, 1, x]*(52/3 + 6*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (-14 - (18*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (-25 - (30*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 0, x]*
         (-26/3 - (14*I)*Pi + (-3 + (12*I)*Pi)*Log[mu2/s] - 30*zeta[2]) + 
        G[0, 0, 0, x]*(139/6 - (10*I)*Pi + (12 + (12*I)*Pi)*Log[mu2/s] - 
          6*zeta[2]) - (9*Log[mu2/s]^2*zeta[2])/2 + G[0, 1, 0, x]*
         (7/6 + (10*I)*Pi + (-1 - (12*I)*Pi)*Log[mu2/s] + 12*zeta[2]) + 
        G[1, 0, 0, x]*(-47/3 + (14*I)*Pi + (-8 - (12*I)*Pi)*Log[mu2/s] + 
          24*zeta[2]) + G[0, 1, x]*(139/6 + (26*Log[mu2/s])/3 + 
          (3*Log[mu2/s]^2)/2 + (-11/2 + (36*I)*Pi)*zeta[2] - 36*zeta[3]) + 
        G[1, 0, x]*(139/6 - ((47*I)/3)*Pi + (3*Log[mu2/s]^2)/2 + 
          (41/2 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(26/3 - (8*I)*Pi + 
            12*zeta[2]) - 24*zeta[3]) + (-21/2 + (10*I)*Pi)*zeta[3] + 
        G[1, 1, x]*(-151/6 - (26*Log[mu2/s])/3 - (3*Log[mu2/s]^2)/2 + 
          (-7/2 - (18*I)*Pi)*zeta[2] + 18*zeta[3]) + 
        zeta[2]*(-523/6 + ((47*I)/3)*Pi + 30*zeta[3]) + 
        G[0, 0, x]*(-127/6 + ((47*I)/3)*Pi - (3*Log[mu2/s]^2)/2 + 
          Log[mu2/s]*(-26/3 + (8*I)*Pi - 12*zeta[2]) + (-45/2 - (30*I)*Pi)*
           zeta[2] + 42*zeta[3]) + Log[mu2/s]*((-34 + (8*I)*Pi)*zeta[2] + 
          (-9 - (12*I)*Pi)*zeta[3] - 84*zeta[4]) + (-119/2 - ((51*I)/2)*Pi)*
         zeta[4] + G[0, x]*(-43/6 + (-4/3 - (10*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-2 + (-3 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + 
          (13 + (30*I)*Pi)*zeta[3] + (105*zeta[4])/2) + 
        G[1, x]*(43/6 + (97/6 + (14*I)*Pi)*zeta[2] + (-8 - (12*I)*Pi)*
           zeta[3] + Log[mu2/s]*(2 + (7 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
          (147*zeta[4])/2) + 36*zeta[5])) + 
    (Nf*(((-209*I)/18)*Pi + (((5*I)/2)*Pi*G[1, x] + (5*G[1, 1, x])/2)/x^2 + 
       (8/3 + (2*I)*Pi)*G[0, 1, 1, x] + (12 - (8*I)*Pi)*G[1, 1, 1, x] - 
       (20*I)*Pi*G[0, 0, 1, 0, x] + 2*G[0, 1, 0, 1, x] + 
       (2 + (24*I)*Pi)*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 1, x] + 
       (6 + (8*I)*Pi)*G[1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, x] + 
       (-8 - (12*I)*Pi)*G[1, 1, 1, 0, x] + 28*G[0, 0, 0, 0, 0, x] - 
       20*G[0, 0, 1, 0, 0, x] - 32*G[0, 1, 0, 0, 0, x] + 
       24*G[0, 1, 1, 0, 0, x] - 16*G[1, 0, 0, 0, 0, x] + 
       8*G[1, 0, 1, 0, 0, x] + 20*G[1, 1, 0, 0, 0, x] - 
       12*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(32 + (12*I)*Pi - 
         8*Log[mu2/s]) + G[0, 0, 0, 0, x]*(24 + (20*I)*Pi - 8*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-56/3 - (4*I)*Pi - 4*Log[mu2/s]) + 
       G[1, 0, 1, x]*(17/3 + (10*I)*Pi + 4*Log[mu2/s]) + 
       G[1, 0, 0, 0, x]*(-44 - (8*I)*Pi + 8*Log[mu2/s]) + 
       G[0, 1, 0, 0, x]*(-12 - (24*I)*Pi + 8*Log[mu2/s]) + 
       G[1, 0, 0, x]*(38/3 - (30*I)*Pi + (8 + (8*I)*Pi)*Log[mu2/s] - 
         16*zeta[2]) + G[0, 1, 0, x]*(-56/3 - (14*I)*Pi + 
         (-4 + (8*I)*Pi)*Log[mu2/s] - 8*zeta[2]) + 
       G[0, 0, 0, x]*(20/3 + (16*I)*Pi + (-8 - (8*I)*Pi)*Log[mu2/s] + 
         4*zeta[2]) + G[1, 1, 0, x]*(17/3 + (28*I)*Pi + 
         (4 - (8*I)*Pi)*Log[mu2/s] + 20*zeta[2]) + 
       G[0, 0, x]*(-85/9 - ((58*I)/3)*Pi + (20 + (20*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-22/3 - (12*I)*Pi + 8*zeta[2]) - 28*zeta[3]) + 
       zeta[2]*(229/9 - (6*I)*Pi - 20*zeta[3]) + 
       G[1, 1, x]*(-53/3 + ((35*I)/3)*Pi + (-6 + (4*I)*Pi)*Log[mu2/s] + 
         (12*I)*Pi*zeta[2] - 12*zeta[3]) + (34/3 - (2*I)*Pi)*zeta[3] + 
       G[1, 0, x]*(32/9 + (21*I)*Pi + Log[mu2/s]*(8/3 + (12*I)*Pi - 
           8*zeta[2]) + (-34 - (8*I)*Pi)*zeta[2] + 16*zeta[3]) + 
       G[0, 1, x]*(32/9 - ((40*I)/3)*Pi + (8/3 - (4*I)*Pi)*Log[mu2/s] + 
         (6 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
       (((-139*I)/18)*Pi - ((4*I)/3)*Pi*G[0, 1, 0, x] + (4 + ((4*I)/3)*Pi)*
          G[0, 1, 1, x] + (-4 + ((8*I)/3)*Pi)*G[1, 1, 1, x] - 
         (8*G[0, 1, 0, 0, x])/3 + (4*G[0, 1, 0, 1, x])/3 + 
         (4*G[0, 1, 1, 0, x])/3 + 4*G[1, 0, 0, 0, x] - (10*G[1, 0, 0, 1, x])/
          3 - (10*G[1, 0, 1, 0, x])/3 + (2*G[1, 0, 1, 1, x])/3 - 
         (10*G[1, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
         (8*G[1, 1, 1, 0, x])/3 + G[1, 1, 0, x]*(-19/9 - (2*I)*Pi - 
           (4*Log[mu2/s])/3) + G[1, 0, 1, x]*(-19/9 - (4*I)*Pi - 
           (4*Log[mu2/s])/3) + G[1, 0, 0, x]*(20/9 + ((10*I)/3)*Pi + 
           (8*Log[mu2/s])/3) + G[0, 1, x]*(8/3 + (4*I)*Pi - (4*zeta[2])/3) + 
         G[1, 0, x]*(8/3 + (I/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - 
           (2*zeta[2])/3) + G[1, 1, x]*(7 - ((37*I)/9)*Pi + 
           (2 - ((4*I)/3)*Pi)*Log[mu2/s] + (2*zeta[2])/3) - 
         ((40*I)/9)*Pi*zeta[2] + Log[mu2/s]*(((-8*I)/3)*Pi - 
           ((16*I)/3)*Pi*zeta[2]) + G[0, x]*(((8*I)/3)*Pi + 
           ((16*I)/3)*Pi*zeta[2]) - ((16*I)/3)*Pi*zeta[3] + 
         G[1, x]*(-139/18 + (7*I)*Pi + (-17/9 + ((10*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(-8/3 + (2*I)*Pi + (4*zeta[2])/3) + 4*zeta[3]))/x + 
       G[1, x]*(-35/9 - ((133*I)/9)*Pi + (47/3 - (34*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-2/3 - ((10*I)/3)*Pi + (-4 + (8*I)*Pi)*zeta[2] - 
           8*zeta[3]) + (16 + (8*I)*Pi)*zeta[3] - 49*zeta[4]) + 
       G[0, x]*(-139/18 - ((77*I)/9)*Pi + (194/3 + (8*I)*Pi)*zeta[2] + 
         (-30 - (20*I)*Pi)*zeta[3] + Log[mu2/s]*(-8/3 - ((14*I)/3)*Pi + 
           (20 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) - 35*zeta[4]) + 
       (86 + (17*I)*Pi)*zeta[4] + ((-6*I)*Pi*G[1, 0, x] + 
         (34*G[0, 0, 0, x])/3 + G[0, 0, 1, x]/3 + G[0, 1, 0, x]/3 - 
         6*G[1, 0, 0, x] + 4*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
         4*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + ((19*I)/3)*Pi*zeta[2] + 
         G[0, 1, x]*((I/3)*Pi + 4*zeta[2]) + G[0, 0, x]*
          (-13 + ((17*I)/3)*Pi - 6*Log[mu2/s] + 8*zeta[2]) + 
         G[0, x]*((-13*I)*Pi - (6*I)*Pi*Log[mu2/s] + (53*zeta[2])/3 - 
           4*zeta[3]) - (19*zeta[3])/3 + 17*zeta[4])/(1 - x) + 
       Log[mu2/s]*(((-10*I)/3)*Pi + (16/3 - (4*I)*Pi)*zeta[2] + 
         (20 + (8*I)*Pi)*zeta[3] + 56*zeta[4]) + 
       x^2*((2 + ((2*I)/3)*Pi)*G[0, 1, 1, x] + (-4 - ((8*I)/3)*Pi)*
          G[1, 1, 1, x] - (2*G[0, 0, 0, 1, x])/3 + (-2/3 - (40*I)*Pi)*
          G[0, 0, 1, 0, x] + (2*G[0, 0, 1, 1, x])/3 + (2*G[0, 1, 0, 1, x])/
          3 + (2/3 + (48*I)*Pi)*G[0, 1, 1, 0, x] + (8*G[1, 0, 0, 1, x])/3 + 
         (8/3 + (16*I)*Pi)*G[1, 0, 1, 0, x] - (2*G[1, 0, 1, 1, x])/3 - 
         (8*G[1, 1, 0, 1, x])/3 + (-8/3 - (24*I)*Pi)*G[1, 1, 1, 0, x] + 
         56*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 1, 0, 0, x] - 
         64*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 1, 0, 0, x] - 
         32*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, x] + 
         40*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 1, 0, 0, x] + 
         G[1, 1, 0, 0, x]*(4/3 + (24*I)*Pi - 16*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(-10/3 + (40*I)*Pi - 16*Log[mu2/s]) + 
         G[0, 0, 1, x]*(-53/18 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(89/18 + ((10*I)/3)*Pi + (4*Log[mu2/s])/3) + 
         G[1, 0, 0, 0, x]*(-2/3 - (16*I)*Pi + 16*Log[mu2/s]) + 
         G[0, 1, 0, 0, x]*(8/3 - (48*I)*Pi + 16*Log[mu2/s]) + 
         G[1, 0, 0, x]*(-53/9 - ((2*I)/3)*Pi + (-8/3 + (16*I)*Pi)*
            Log[mu2/s] - 32*zeta[2]) + G[0, 1, 0, x]*(-53/18 + (2*I)*Pi + 
           (-4/3 + (16*I)*Pi)*Log[mu2/s] - 16*zeta[2]) + 
         G[0, 0, 0, x]*(35/9 - ((4*I)/3)*Pi + (8/3 - (16*I)*Pi)*Log[mu2/s] + 
           8*zeta[2]) + G[1, 1, 0, x]*(89/18 + (4/3 - (16*I)*Pi)*Log[mu2/s] + 
           40*zeta[2]) + G[0, 0, x]*(16/3 + ((53*I)/18)*Pi + 
           (-4/3 + (40*I)*Pi)*zeta[2] + Log[mu2/s]*(2 + ((4*I)/3)*Pi + 
             16*zeta[2]) - 56*zeta[3]) + zeta[2]*(16 + ((53*I)/6)*Pi - 
           40*zeta[3]) + G[1, 1, x]*(16/3 + ((53*I)/18)*Pi + 
           (2 + ((4*I)/3)*Pi)*Log[mu2/s] + (-2/3 + (24*I)*Pi)*zeta[2] - 
           24*zeta[3]) + (53/18 + (6*I)*Pi)*zeta[3] + 
         G[1, 0, x]*(-16/3 - ((53*I)/18)*Pi + Log[mu2/s]*(-2 - ((4*I)/3)*Pi - 
             16*zeta[2]) + (-2/3 - (16*I)*Pi)*zeta[2] + 32*zeta[3]) + 
         G[0, 1, x]*(-16/3 - ((53*I)/18)*Pi + (-2 - ((4*I)/3)*Pi)*
            Log[mu2/s] + (8/3 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + 
         G[1, x]*((-125/18 - (2*I)*Pi)*zeta[2] + Log[mu2/s]*
            ((-4/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (-16/3 + (16*I)*Pi)*
            zeta[3] - 98*zeta[4]) + G[0, x]*((17/18 - (4*I)*Pi)*zeta[2] + 
           (10/3 - (40*I)*Pi)*zeta[3] + Log[mu2/s]*
            ((4/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) - 70*zeta[4]) + 
         (65/6 + (34*I)*Pi)*zeta[4] + Log[mu2/s]*((6 + (4*I)*Pi)*zeta[2] + 
           (4/3 + (16*I)*Pi)*zeta[3] + 112*zeta[4]) - 48*zeta[5]) - 
       24*zeta[5] + x*((-14/3 - (2*I)*Pi)*G[0, 1, 1, x] + 
         (-4 + (8*I)*Pi)*G[1, 1, 1, x] + (60*I)*Pi*G[0, 0, 1, 0, x] - 
         2*G[0, 1, 0, 1, x] + (-2 - (72*I)*Pi)*G[0, 1, 1, 0, x] - 
         6*G[1, 0, 0, 1, x] + (-6 - (24*I)*Pi)*G[1, 0, 1, 0, x] + 
         8*G[1, 1, 0, 1, x] + (8 + (36*I)*Pi)*G[1, 1, 1, 0, x] - 
         84*G[0, 0, 0, 0, 0, x] + 60*G[0, 0, 1, 0, 0, x] + 
         96*G[0, 1, 0, 0, 0, x] - 72*G[0, 1, 1, 0, 0, x] + 
         48*G[1, 0, 0, 0, 0, x] - 24*G[1, 0, 1, 0, 0, x] - 
         60*G[1, 1, 0, 0, 0, x] + 36*G[1, 1, 1, 0, 0, x] + 
         G[1, 0, 0, 0, x]*(42 + (24*I)*Pi - 24*Log[mu2/s]) + 
         G[0, 1, 0, 0, x]*(10 + (72*I)*Pi - 24*Log[mu2/s]) + 
         G[1, 0, 1, x]*(-17/2 - (10*I)*Pi - 4*Log[mu2/s]) + 
         G[0, 0, 1, x]*(33/2 + (4*I)*Pi + 4*Log[mu2/s]) + 
         G[1, 1, 0, 0, x]*(-30 - (36*I)*Pi + 24*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(-22 - (60*I)*Pi + 24*Log[mu2/s]) + 
         G[1, 1, 0, x]*(-17/2 - (26*I)*Pi + (-4 + (24*I)*Pi)*Log[mu2/s] - 
           60*zeta[2]) + G[0, 0, 0, x]*(23/3 - (14*I)*Pi + 
           (8 + (24*I)*Pi)*Log[mu2/s] - 12*zeta[2]) + G[0, 1, 0, x]*
          (33/2 + (12*I)*Pi + (4 - (24*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
         G[1, 0, 0, x]*(-15 + (28*I)*Pi + (-8 - (24*I)*Pi)*Log[mu2/s] + 
           48*zeta[2]) + G[0, 1, x]*(-5/9 + ((67*I)/6)*Pi + 
           (-2/3 + (4*I)*Pi)*Log[mu2/s] + (-6 + (72*I)*Pi)*zeta[2] - 
           72*zeta[3]) + G[1, 0, x]*(-5/9 - ((145*I)/6)*Pi + 
           (36 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*(-2/3 - (12*I)*Pi + 
             24*zeta[2]) - 48*zeta[3]) - (139*zeta[3])/6 + 
         G[1, 1, x]*(17/6 - ((21*I)/2)*Pi + (2 - (4*I)*Pi)*Log[mu2/s] - 
           (36*I)*Pi*zeta[2] + 36*zeta[3]) + 
         zeta[2]*(-250/9 + ((13*I)/2)*Pi + 60*zeta[3]) + 
         G[0, 0, x]*(-31/18 + ((47*I)/2)*Pi + Log[mu2/s]*(-2/3 + (12*I)*Pi - 
             24*zeta[2]) + (-22 - (60*I)*Pi)*zeta[2] + 84*zeta[3]) + 
         Log[mu2/s]*((-34/3 + (4*I)*Pi)*zeta[2] + (-20 - (24*I)*Pi)*zeta[3] - 
           168*zeta[4]) + (-100 - (51*I)*Pi)*zeta[4] + 
         G[0, x]*(-209/18 - ((101*I)/18)*Pi + (-77/2 - (6*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-10/3 - ((4*I)/3)*Pi + (-20 + (24*I)*Pi)*zeta[2] - 
             24*zeta[3]) + (28 + (60*I)*Pi)*zeta[3] + 105*zeta[4]) + 
         G[1, x]*(209/18 + ((101*I)/18)*Pi + (-17/6 + (32*I)*Pi)*zeta[2] + 
           (-14 - (24*I)*Pi)*zeta[3] + Log[mu2/s]*(10/3 + ((4*I)/3)*Pi + 
             (4 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 147*zeta[4]) + 
         72*zeta[5])))/Nc^2 + Nc*(((355*I)/36)*Pi + 
      (((-25*I)/12)*Pi*G[1, x] - (25*G[1, 1, x])/12)/x^2 - 
      220*G[0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 1, x] + 
      10*G[0, 0, 0, 1, 0, x] + (43*G[0, 0, 0, 1, 1, x])/2 + 
      94*G[0, 0, 1, 0, 0, x] + (59*G[0, 0, 1, 0, 1, x])/2 + 
      (59*G[0, 0, 1, 1, 0, x])/2 - (31*G[0, 0, 1, 1, 1, x])/2 + 
      142*G[0, 1, 0, 0, 0, x] + 43*G[0, 1, 0, 0, 1, x] + 
      43*G[0, 1, 0, 1, 0, x] + (23*G[0, 1, 0, 1, 1, x])/2 - 
      116*G[0, 1, 1, 0, 0, x] + (35*G[0, 1, 1, 0, 1, x])/2 + 
      (35*G[0, 1, 1, 1, 0, x])/2 - (139*G[0, 1, 1, 1, 1, x])/2 - 
      3*G[1, 0, 0, 0, 0, x] + 28*G[1, 0, 0, 0, 1, x] + 
      28*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] + 
      16*G[1, 0, 1, 0, 0, x] + 7*G[1, 0, 1, 0, 1, x] + 
      7*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
      (147*G[1, 1, 0, 0, 0, x])/2 - (3*G[1, 1, 0, 0, 1, x])/2 - 
      (3*G[1, 1, 0, 1, 0, x])/2 - (27*G[1, 1, 0, 1, 1, x])/2 + 
      108*G[1, 1, 1, 0, 0, x] - 81*G[1, 1, 1, 0, 1, x] - 
      81*G[1, 1, 1, 1, 0, x] + 45*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 0, 0, x]*(-32 + (127*I)*Pi - 58*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-10 - (7*I)*Pi - (77*Log[mu2/s])/2) + 
      G[0, 0, 1, 0, x]*(-10 + (85*I)*Pi - (77*Log[mu2/s])/2) + 
      G[0, 1, 0, 1, x]*(-51/4 + (22*I)*Pi - (65*Log[mu2/s])/2) + 
      G[0, 1, 1, 0, x]*(-51/4 - (131*I)*Pi - (65*Log[mu2/s])/2) + 
      G[1, 0, 1, 0, x]*(-341/4 - (4*I)*Pi - 27*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-341/4 - (23*I)*Pi - 27*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(787/4 + (3*I)*Pi - 22*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-323/4 - (51*I)*Pi - 15*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-87/4 + (3*I)*Pi - 11*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-365/2 - (82*I)*Pi - 7*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(119/2 + (21*I)*Pi + 22*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(195/4 - (3*I)*Pi + 49*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(541/4 + (38*I)*Pi + 53*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(541/4 + (80*I)*Pi + 53*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-85/2 - (78*I)*Pi + 132*Log[mu2/s]) + 
      G[0, 1, 0, x]*(1255/12 + (8*I)*Pi + (211/4 - (41*I)*Pi)*Log[mu2/s] + 
        (99*Log[mu2/s]^2)/4 - (321*zeta[2])/4) + 
      G[0, 0, 1, x]*(1255/12 + (21*I)*Pi + (211*Log[mu2/s])/4 + 
        (99*Log[mu2/s]^2)/4 - (319*zeta[2])/4) + 
      G[0, 1, 1, x]*(-1337/36 - (2*I)*Pi + (-38 - (3*I)*Pi)*Log[mu2/s] - 
        (39*Log[mu2/s]^2)/4 - (223*zeta[2])/4) + 
      G[1, 0, 0, x]*(595/18 + (163*I)*Pi + (103/2 - (7*I)*Pi)*Log[mu2/s] + 
        21*Log[mu2/s]^2 - (101*zeta[2])/2) + G[1, 1, 0, x]*
       (-737/6 - (126*I)*Pi + (-315/4 + (28*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 - (21*zeta[2])/2) + 9*Log[mu2/s]^3*zeta[2] + 
      G[0, 0, 0, x]*(-599/36 - (50*I)*Pi + (5/2 + (20*I)*Pi)*Log[mu2/s] - 
        (147*Log[mu2/s]^2)/4 + (37*zeta[2])/4) + 
      G[1, 0, 1, x]*(-737/6 - ((209*I)/2)*Pi + (-315/4 - (23*I)*Pi)*
         Log[mu2/s] - 9*Log[mu2/s]^2 + (89*zeta[2])/2) + 
      G[1, 1, 1, x]*(227/9 + ((181*I)/2)*Pi + (36 + (26*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + (131*zeta[2])/2) + G[0, 1, x]*
       (307/36 + ((1583*I)/18)*Pi + (27*Log[mu2/s]^2)/8 - 5*Log[mu2/s]^3 + 
        (-61/8 + (152*I)*Pi)*zeta[2] + Log[mu2/s]*(41/2 + ((43*I)/2)*Pi + 
          110*zeta[2]) - 96*zeta[3]) + G[1, 0, x]*
       (307/36 - ((1247*I)/18)*Pi + (27/8 - (3*I)*Pi)*Log[mu2/s]^2 - 
        5*Log[mu2/s]^3 + (869/8 - (10*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(41/2 - ((41*I)/2)*Pi + 79*zeta[2]) - (163*zeta[3])/2) + 
      zeta[2]*(-2005/36 - ((1831*I)/18)*Pi - (261*zeta[3])/4) + 
      Log[mu2/s]^2*(((-3*I)/4)*Pi + (-45/8 - (12*I)*Pi)*zeta[2] + 
        (3*zeta[3])/4) + (-4147/36 - ((177*I)/2)*Pi)*zeta[3] + 
      G[1, 1, x]*(1273/12 - ((3475*I)/36)*Pi + (3/8 - (6*I)*Pi)*
         Log[mu2/s]^2 + 3*Log[mu2/s]^3 + Log[mu2/s]*(13/12 - (42*I)*Pi - 
          (95*zeta[2])/2) + (-623/8 - (117*I)*Pi)*zeta[2] + 31*zeta[3]) + 
      G[0, 0, x]*(-515/36 + ((2767*I)/36)*Pi + (-57/8 + (9*I)*Pi)*
         Log[mu2/s]^2 + 7*Log[mu2/s]^3 + Log[mu2/s]*(-133/12 + (41*I)*Pi - 
          (13*zeta[2])/2) + (-403/8 - (115*I)*Pi)*zeta[2] + 124*zeta[3]) + 
      Log[mu2/s]*(((7*I)/3)*Pi + (-208/3 - ((163*I)/2)*Pi)*zeta[2] + 
        (-327/4 - (71*I)*Pi)*zeta[3] - (1067*zeta[4])/4) + 
      ((I/2)*Pi*G[0, 1, 1, x] - (I/2)*Pi*G[1, 0, 1, x] + 
        (I/2)*Pi*G[1, 1, 0, x] - 16*G[0, 0, 0, 0, x] + 14*G[0, 0, 0, 1, x] + 
        14*G[0, 0, 1, 0, x] - 14*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/2 + 
        G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 + G[1, 0, 0, 0, x] - 
        G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 0, x]/2 + 
        G[1, 0, 0, x]*(21/2 - Log[mu2/s]/2) + G[0, 0, 1, x]*
         (-49/12 - (I/2)*Pi - Log[mu2/s]/2) + G[0, 1, 0, x]*
         (-49/12 + (I/2)*Pi - Log[mu2/s]/2) + G[0, 0, 0, x]*
         (-89/6 - (I/2)*Pi + (3*Log[mu2/s])/2) + G[0, 0, x]*
         (229/12 - ((83*I)/12)*Pi + (12 + I*Pi)*Log[mu2/s] - 31*zeta[2]) + 
        G[0, 1, x]*(((-49*I)/12)*Pi - (I/2)*Pi*Log[mu2/s] - (25*zeta[2])/2) - 
        ((175*I)/12)*Pi*zeta[2] + G[1, 0, x]*(((21*I)/2)*Pi - 
          (I/2)*Pi*Log[mu2/s] + 3*zeta[2]) + (175/12 - ((7*I)/2)*Pi)*
         zeta[3] + G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
        G[0, x]*(((229*I)/12)*Pi + (12*I)*Pi*Log[mu2/s] - (389*zeta[2])/12 + 
          12*zeta[3]) - (497*zeta[4])/8)/(1 - x) + 
      (-7525/16 - ((653*I)/4)*Pi)*zeta[4] + 
      G[1, x]*(-1933/162 + ((5741*I)/54)*Pi + (-1/3 + (3*I)*Pi)*
         Log[mu2/s]^3 + (5*Log[mu2/s]^4)/4 + Log[mu2/s]^2*
         (-53/18 + ((11*I)/4)*Pi - (85*zeta[2])/4) + 
        (3983/36 + ((2467*I)/12)*Pi)*zeta[2] + (105/2 - (36*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-224/27 + ((565*I)/36)*Pi + (1171/12 - (8*I)*Pi)*
           zeta[2] + 34*zeta[3]) + (969*zeta[4])/4) + 
      G[0, x]*(7061/324 + ((131*I)/27)*Pi + (1/3 - (3*I)*Pi)*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/4 + Log[mu2/s]^2*(79/36 - ((11*I)/4)*Pi - 
          26*zeta[2]) + (-5641/18 + ((701*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]*(287/27 + ((497*I)/36)*Pi + (-1555/12 + (57*I)*Pi)*
           zeta[2] - (49*zeta[3])/2) + (263/4 + (183*I)*Pi)*zeta[3] + 
        (2433*zeta[4])/8) + (((7061*I)/324)*Pi - (30*I)*Pi*G[0, 0, 0, 0, x] - 
        (9*G[0, 0, 1, 1, x])/2 - 30*G[0, 0, 0, 0, 1, x] - 
        30*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 1, 0, 0, x] - 
        23*G[0, 0, 1, 0, 1, x] - 23*G[0, 0, 1, 1, 0, x] + 
        23*G[0, 0, 1, 1, 1, x] + 44*G[0, 1, 0, 0, 0, x] - 
        24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] - 
        9*G[0, 1, 0, 1, 1, x] - 34*G[0, 1, 1, 0, 0, x] + 
        3*G[0, 1, 1, 0, 1, x] + 3*G[0, 1, 1, 1, 0, x] + 
        20*G[0, 1, 1, 1, 1, x] + 64*G[1, 0, 0, 0, 0, x] - 
        18*G[1, 0, 0, 0, 1, x] - 18*G[1, 0, 0, 1, 0, x] + 
        16*G[1, 0, 0, 1, 1, x] - 28*G[1, 0, 1, 0, 0, x] - 
        10*G[1, 0, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 0, x] - 
        9*G[1, 0, 1, 1, 1, x] - 26*G[1, 1, 0, 0, 0, x] - 
        3*G[1, 1, 0, 0, 1, x] - 3*G[1, 1, 0, 1, 0, x] - 
        33*G[1, 1, 1, 0, 0, x] + 38*G[1, 1, 1, 0, 1, x] + 
        38*G[1, 1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, 1, x] + 
        G[1, 0, 0, 0, x]*(-74/3 + (18*I)*Pi - 28*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(-271/6 - (14*I)*Pi - 19*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(-271/6 - (22*I)*Pi - 19*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(1/2 + (10*I)*Pi - 13*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-17 - (22*I)*Pi - 3*Log[mu2/s]) + 
        (I/3)*Pi*Log[mu2/s]^3 - ((5*I)/4)*Pi*Log[mu2/s]^4 + 
        G[0, 1, 0, 0, x]*(131/3 + (24*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(28 + (26*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-55/3 - (18*I)*Pi + 13*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-55/3 - (20*I)*Pi + 13*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(89/3 - (12*I)*Pi + 26*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(89/3 + (24*I)*Pi + 26*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-2 + 30*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-2 + (23*I)*Pi + 30*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (89/3 + (7*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 0, x]*
         ((-2*I)*Pi + (30*I)*Pi*Log[mu2/s]) + G[1, 1, 0, x]*
         (409/12 + ((71*I)/6)*Pi + (82/3 + (14*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - (127*zeta[2])/2) + G[1, 0, 1, x]*
         (409/12 + (40*I)*Pi + (82/3 + (20*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - (85*zeta[2])/2) + G[1, 1, 1, x]*
         (-331/18 - ((80*I)/3)*Pi + (-19/2 - (10*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 - (77*zeta[2])/2) + G[0, 1, 1, x]*
         (-25/4 - ((40*I)/3)*Pi + (9*Log[mu2/s])/2 + 8*zeta[2]) + 
        G[0, 0, 1, x]*(53/9 - ((9*I)/2)*Pi + 2*Log[mu2/s] - 15*Log[mu2/s]^2 + 
          89*zeta[2]) + G[0, 1, 0, x]*(53/9 + ((82*I)/3)*Pi + 
          (2 - (13*I)*Pi)*Log[mu2/s] - 15*Log[mu2/s]^2 + 97*zeta[2]) + 
        G[1, 0, 0, x]*(-421/9 - ((116*I)/3)*Pi + (-131/3 - (26*I)*Pi)*
           Log[mu2/s] - 12*Log[mu2/s]^2 + 107*zeta[2]) + 
        Log[mu2/s]^2*(((53*I)/18)*Pi + (10*I)*Pi*zeta[2]) + 
        G[0, 0, x]*(((53*I)/9)*Pi + (2*I)*Pi*Log[mu2/s] - 
          (15*I)*Pi*Log[mu2/s]^2 + (20*I)*Pi*zeta[2]) + 
        G[0, 1, x]*(-314/27 - ((25*I)/4)*Pi - Log[mu2/s]^2 + 5*Log[mu2/s]^3 + 
          Log[mu2/s]*(-53/9 + ((9*I)/2)*Pi - 59*zeta[2]) + 
          (91/6 + (18*I)*Pi)*zeta[2] - 43*zeta[3]) + 
        G[1, 0, x]*(-314/27 - ((223*I)/12)*Pi + (-1 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + 5*Log[mu2/s]^3 + Log[mu2/s]*
           (-53/9 - ((55*I)/3)*Pi - 37*zeta[2]) + (188/3 + ((39*I)/2)*Pi)*
           zeta[2] - 5*zeta[3]) + ((61*I)/3)*Pi*zeta[3] + 
        G[1, 1, x]*(-55/3 + ((305*I)/18)*Pi - (9*Log[mu2/s]^2)/4 + 
          (127/4 + (28*I)*Pi)*zeta[2] + Log[mu2/s]*(5/4 + ((40*I)/3)*Pi + 
            22*zeta[2]) + 25*zeta[3]) + zeta[2]*(((500*I)/9)*Pi + 
          108*zeta[3]) + Log[mu2/s]*(((314*I)/27)*Pi + (53*I)*Pi*zeta[2] + 
          (31*I)*Pi*zeta[3]) + G[0, x]*(((-314*I)/27)*Pi - 
          I*Pi*Log[mu2/s]^2 + (5*I)*Pi*Log[mu2/s]^3 - (53*I)*Pi*zeta[2] + 
          Log[mu2/s]*(((-53*I)/9)*Pi - (20*I)*Pi*zeta[2]) - 
          (67*I)*Pi*zeta[3]) + G[1, x]*(7061/324 - ((55*I)/3)*Pi + 
          Log[mu2/s]^3/3 - (5*Log[mu2/s]^4)/4 + (-238/3 - ((383*I)/12)*Pi)*
           zeta[2] + Log[mu2/s]^2*(53/18 - ((9*I)/4)*Pi + (29*zeta[2])/2) + 
          Log[mu2/s]*(314/27 + ((5*I)/4)*Pi + (-253/6 - (14*I)*Pi)*zeta[2] - 
            zeta[3]) + (-241/3 + (15*I)*Pi)*zeta[3] - (119*zeta[4])/8) + 
        ((953*I)/8)*Pi*zeta[4])/x + x*(453*G[0, 0, 0, 0, 0, x] - 
        (51*G[0, 0, 0, 1, 1, x])/2 - 243*G[0, 0, 1, 0, 0, x] - 
        (75*G[0, 0, 1, 0, 1, x])/2 - (75*G[0, 0, 1, 1, 0, x])/2 + 
        (69*G[0, 0, 1, 1, 1, x])/2 - 387*G[0, 1, 0, 0, 0, x] - 
        30*G[0, 1, 0, 0, 1, x] - 30*G[0, 1, 0, 1, 0, x] - 
        (21*G[0, 1, 0, 1, 1, x])/2 + 288*G[0, 1, 1, 0, 0, x] - 
        (15*G[0, 1, 1, 0, 1, x])/2 - (15*G[0, 1, 1, 1, 0, x])/2 + 
        (81*G[0, 1, 1, 1, 1, x])/2 - 132*G[1, 0, 0, 0, 0, x] - 
        42*G[1, 0, 0, 0, 1, x] - 42*G[1, 0, 0, 1, 0, x] + 
        30*G[1, 0, 0, 1, 1, x] + 45*G[1, 0, 1, 0, 0, x] - 
        3*G[1, 0, 1, 1, 1, x] + (447*G[1, 1, 0, 0, 0, x])/2 - 
        (21*G[1, 1, 0, 0, 1, x])/2 - (21*G[1, 1, 0, 1, 0, x])/2 + 
        (27*G[1, 1, 0, 1, 1, x])/2 - 195*G[1, 1, 1, 0, 0, x] + 
        75*G[1, 1, 1, 0, 1, x] + 75*G[1, 1, 1, 1, 0, x] - 
        27*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*(-139/2 + (237*I)*Pi - 
          216*Log[mu2/s]) + G[1, 1, 0, 0, x]*(291/2 + (162*I)*Pi - 
          51*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-495/4 - (45*I)*Pi - 
          48*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-495/4 - (168*I)*Pi - 
          48*Log[mu2/s]) + G[0, 1, 1, 1, x]*(-109/4 - (3*I)*Pi - 
          36*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-33 - (24*I)*Pi - 
          21*Log[mu2/s]) + G[0, 0, 1, 1, x]*(25/4 + 3*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(191/4 + (57*I)*Pi + 9*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(111/4 - (15*I)*Pi + (51*Log[mu2/s])/2) + 
        G[0, 1, 1, 0, x]*(111/4 + (306*I)*Pi + (51*Log[mu2/s])/2) + 
        G[1, 0, 0, 1, x]*(293/4 + (18*I)*Pi + 30*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(293/4 + (75*I)*Pi + 30*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(23 + (12*I)*Pi + (75*Log[mu2/s])/2) + 
        G[0, 0, 1, 0, x]*(23 - (243*I)*Pi + (75*Log[mu2/s])/2) + 
        G[1, 0, 0, 0, x]*(-493/4 - (75*I)*Pi + 99*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(53 - (294*I)*Pi + 123*Log[mu2/s]) + 
        G[1, 0, 0, x]*(-220/3 - (100*I)*Pi + (-50 + (84*I)*Pi)*Log[mu2/s] - 
          (45*Log[mu2/s]^2)/2 - 81*zeta[2]) + G[1, 0, 1, x]*
         (1463/12 + ((217*I)/2)*Pi + (273/4 + (27*I)*Pi)*Log[mu2/s] + 
          9*Log[mu2/s]^2 - (111*zeta[2])/2) + G[1, 1, 1, x]*
         (157/6 - ((201*I)/2)*Pi + (-49/2 - (30*I)*Pi)*Log[mu2/s] + 
          (9*Log[mu2/s]^2)/2 - 36*zeta[2]) + G[0, 1, 0, x]*
         (-1841/12 + (14*I)*Pi + (-267/4 + (99*I)*Pi)*Log[mu2/s] - 
          (99*Log[mu2/s]^2)/4 - (75*zeta[2])/4) + G[0, 1, 1, x]*
         (21 + ((55*I)/2)*Pi + (27 + (12*I)*Pi)*Log[mu2/s] + 
          (45*Log[mu2/s]^2)/4 - (3*zeta[2])/4) - 9*Log[mu2/s]^3*zeta[2] + 
        G[0, 0, 0, x]*(535/6 - (2*I)*Pi + (89/2 - (102*I)*Pi)*Log[mu2/s] + 
          (153*Log[mu2/s]^2)/4 + (249*zeta[2])/4) + G[0, 0, 1, x]*
         (-1841/12 - ((75*I)/2)*Pi + (-267/4 - (9*I)*Pi)*Log[mu2/s] - 
          (99*Log[mu2/s]^2)/4 + (459*zeta[2])/4) + G[1, 1, 0, x]*
         (1463/12 + (90*I)*Pi + (273/4 - (81*I)*Pi)*Log[mu2/s] + 
          9*Log[mu2/s]^2 + (345*zeta[2])/2) + G[0, 0, x]*
         (443/36 - ((455*I)/12)*Pi + (39/8 + ((9*I)/2)*Pi)*Log[mu2/s]^2 - 
          3*Log[mu2/s]^3 + (57/8 + ((483*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(79/3 - ((25*I)/2)*Pi + (9*zeta[2])/2) - 348*zeta[3]) + 
        G[1, 1, x]*(-2003/12 + ((523*I)/4)*Pi + (15/8 + ((9*I)/2)*Pi)*
           Log[mu2/s]^2 - 3*Log[mu2/s]^3 + (373/8 + ((369*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-52/3 + ((95*I)/2)*Pi + (63*zeta[2])/2) - 
          135*zeta[3]) + zeta[2]*(-7379/36 + ((1927*I)/12)*Pi - 
          (249*zeta[3])/4) + Log[mu2/s]^2*((45/8 + ((27*I)/2)*Pi)*zeta[2] - 
          (9*zeta[3])/4) + (1955/12 + ((241*I)/2)*Pi)*zeta[3] + 
        G[1, 0, x]*(2783/36 + ((529*I)/12)*Pi + (-27/8 - ((9*I)/2)*Pi)*
           Log[mu2/s]^2 + 3*Log[mu2/s]^3 + Log[mu2/s]*(-9/2 + ((23*I)/2)*Pi - 
            117*zeta[2]) + (-1057/8 - ((87*I)/2)*Pi)*zeta[2] + 
          (423*zeta[3])/2) + G[0, 1, x]*(2783/36 - ((1643*I)/12)*Pi + 
          (-27/8 - ((9*I)/2)*Pi)*Log[mu2/s]^2 + 3*Log[mu2/s]^3 + 
          Log[mu2/s]*(-9/2 - ((93*I)/2)*Pi - 54*zeta[2]) + 
          (413/8 - ((585*I)/2)*Pi)*zeta[2] + 294*zeta[3]) + 
        G[1, x]*(-355/36 - ((1673*I)/18)*Pi + (-433/12 - ((317*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]^2*(((-3*I)/2)*Pi + (27*zeta[2])/4) + 
          Log[mu2/s]*(-10/3 - ((131*I)/6)*Pi + (-255/4 + (63*I)*Pi)*zeta[2] - 
            90*zeta[3]) + (-81/2 + (84*I)*Pi)*zeta[3] - (4557*zeta[4])/8) + 
        G[0, x]*(355/36 + ((1673*I)/18)*Pi + (2779/12 - ((175*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]^2*(((3*I)/2)*Pi + (81*zeta[2])/2) + 
          (-207/4 - (318*I)*Pi)*zeta[3] + Log[mu2/s]*(10/3 + ((131*I)/6)*Pi + 
            (473/4 - (117*I)*Pi)*zeta[2] + (171*zeta[3])/2) - 
          (2055*zeta[4])/4) + (10495/16 + ((555*I)/2)*Pi)*zeta[4] + 
        Log[mu2/s]*((73/3 + ((147*I)/2)*Pi)*zeta[2] + (341/4 + (123*I)*Pi)*
           zeta[3] + (2817*zeta[4])/4) - (675*zeta[5])/2) + (385*zeta[5])/2 + 
      x^2*(-2*G[0, 0, 1, 1, x] + (3/2 + (5*I)*Pi)*G[1, 0, 1, 1, x] + 
        (5 - (14*I)*Pi)*G[1, 1, 1, 1, x] - 211*G[0, 0, 0, 0, 0, x] + 
        2*G[0, 0, 0, 1, 1, x] + 136*G[0, 0, 1, 0, 0, x] + 
        9*G[0, 0, 1, 0, 1, x] + 9*G[0, 0, 1, 1, 0, x] - 
        9*G[0, 0, 1, 1, 1, x] + 218*G[0, 1, 0, 0, 0, x] + 
        7*G[0, 1, 0, 0, 1, x] + 7*G[0, 1, 0, 1, 0, x] + 
        4*G[0, 1, 0, 1, 1, x] - 167*G[0, 1, 1, 0, 0, x] + 
        2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] - 
        9*G[0, 1, 1, 1, 1, x] + 98*G[1, 0, 0, 0, 0, x] + 
        5*G[1, 0, 0, 0, 1, x] + 5*G[1, 0, 0, 1, 0, x] - 
        5*G[1, 0, 0, 1, 1, x] - 43*G[1, 0, 1, 0, 0, x] - 
        G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] - 
        132*G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] + 
        4*G[1, 1, 0, 1, 1, x] + 94*G[1, 1, 1, 0, 0, x] - 
        14*G[1, 1, 1, 0, 1, x] - 14*G[1, 1, 1, 1, 0, x] + 
        G[0, 1, 0, 0, x]*(-148/3 + (167*I)*Pi - 58*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(-109/6 + (49*I)*Pi - 54*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-11 - (3*I)*Pi - 5*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-38/3 + (6*I)*Pi - 5*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-11 + (140*I)*Pi - 5*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-38/3 - (170*I)*Pi - 5*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-47/2 - (4*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-47/2 - (48*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(11 - I*Pi + 6*Log[mu2/s]) + G[1, 1, 0, 1, x]*
         (95/3 + (11*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (95/3 + (88*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (-14/3 - (87*I)*Pi + 46*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (263/3 - (139*I)*Pi + 72*Log[mu2/s]) + G[1, 1, 0, x]*
         (-509/18 + ((73*I)/6)*Pi + (-89/6 + (51*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - (227*zeta[2])/2) + G[0, 0, 0, x]*
         (-1130/9 + ((77*I)/2)*Pi + (-229/6 + (58*I)*Pi)*Log[mu2/s] - 
          (9*Log[mu2/s]^2)/2 - (71*zeta[2])/2) + G[0, 0, 1, x]*
         (1157/18 + ((25*I)/3)*Pi + (64/3 + I*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 - 28*zeta[2]) + G[0, 1, 1, x]*(-3 - ((37*I)/6)*Pi + 
          (-9/2 - (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
          (7*zeta[2])/2) - ((9*I)/2)*Pi*Log[mu2/s]^2*zeta[2] + 
        G[1, 1, 1, x]*(-33 + ((104*I)/3)*Pi + (-2 + (8*I)*Pi)*Log[mu2/s] + 
          9*zeta[2]) + G[1, 0, 1, x]*(-509/18 - ((221*I)/6)*Pi + 
          (-89/6 - (7*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
          (39*zeta[2])/2) + G[0, 1, 0, x]*(1157/18 - ((122*I)/3)*Pi + 
          (64/3 - (57*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 39*zeta[2]) + 
        G[1, 0, 0, x]*(806/9 - (10*I)*Pi + (95/3 - (52*I)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + 92*zeta[2]) + G[0, 1, x]*
         (-325/4 + ((833*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (-3 + ((329*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-15 + ((101*I)/6)*Pi + 
            9*zeta[2]) - 169*zeta[3]) + G[1, 0, x]*
         (-325/4 + ((833*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (16 + ((77*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-15 + ((101*I)/6)*Pi + 
            53*zeta[2]) - 120*zeta[3]) + (-455/18 - ((239*I)/3)*Pi)*zeta[3] + 
        G[1, 1, x]*(325/4 - ((833*I)/18)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(15 - ((101*I)/6)*Pi - 6*zeta[2]) + 
          (-1/2 - ((185*I)/2)*Pi)*zeta[2] + 83*zeta[3]) + 
        zeta[2]*(975/4 - ((833*I)/6)*Pi + 108*zeta[3]) + 
        G[0, 0, x]*(325/4 - ((833*I)/18)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(15 - ((101*I)/6)*Pi - 38*zeta[2]) + 
          (34 - ((281*I)/2)*Pi)*zeta[2] + 197*zeta[3]) + 
        Log[mu2/s]*((45 - ((101*I)/2)*Pi)*zeta[2] + (-31/3 - (63*I)*Pi)*
           zeta[3] - (763*zeta[4])/2) + (-1395/8 - (144*I)*Pi)*zeta[4] + 
        G[0, x]*((-1805/18 + ((415*I)/6)*Pi)*zeta[2] - 
          (9*Log[mu2/s]^2*zeta[2])/2 + Log[mu2/s]*((-167/6 + (63*I)*Pi)*
             zeta[2] - 49*zeta[3]) + (-89/3 + (161*I)*Pi)*zeta[3] + 
          (997*zeta[4])/4) + G[1, x]*((-139/18 + ((49*I)/3)*Pi)*zeta[2] + 
          (295/6 - (50*I)*Pi)*zeta[3] + Log[mu2/s]*
           ((25/3 - (45*I)*Pi)*zeta[2] + 52*zeta[3]) + 332*zeta[4]) + 
        179*zeta[5]))) + 
  e^2*(Nf*(((-611*I)/18)*Pi + 15*G[0, 0, 0, 0, 1, x] + 
      (15 + (34*I)*Pi)*G[0, 0, 0, 1, 0, x] - (10*G[0, 0, 0, 1, 1, x])/3 + 
      7*G[0, 0, 1, 0, 1, x] + (7 - (42*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
      (61*G[0, 0, 1, 1, 1, x])/3 + 4*G[0, 1, 0, 0, 1, x] + 
      (4 - (24*I)*Pi)*G[0, 1, 0, 1, 0, x] - (17*G[0, 1, 0, 1, 1, x])/3 + 
      3*G[0, 1, 1, 0, 1, x] + (3 + (32*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
      12*G[0, 1, 1, 1, 1, x] - 5*G[1, 0, 0, 0, 1, x] + 
      (-5 - (4*I)*Pi)*G[1, 0, 0, 1, 0, x] - (8*G[1, 0, 0, 1, 1, x])/3 - 
      3*G[1, 0, 1, 0, 1, x] + (-3 + (6*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
      (67*G[1, 0, 1, 1, 1, x])/3 - 9*G[1, 1, 0, 0, 1, x] + 
      (-9 + (12*I)*Pi)*G[1, 1, 0, 1, 0, x] + (62*G[1, 1, 0, 1, 1, x])/3 + 
      7*G[1, 1, 1, 0, 1, x] + (7 - (14*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
      42*G[1, 1, 1, 1, 1, x] - 62*G[0, 0, 0, 0, 0, 0, x] + 
      34*G[0, 0, 0, 1, 0, 0, x] + 62*G[0, 0, 1, 0, 0, 0, x] - 
      42*G[0, 0, 1, 1, 0, 0, x] + 56*G[0, 1, 0, 0, 0, 0, x] - 
      24*G[0, 1, 0, 1, 0, 0, x] - 56*G[0, 1, 1, 0, 0, 0, x] + 
      32*G[0, 1, 1, 1, 0, 0, x] + 20*G[1, 0, 0, 0, 0, 0, x] - 
      4*G[1, 0, 0, 1, 0, 0, x] - 14*G[1, 0, 1, 0, 0, 0, x] + 
      6*G[1, 0, 1, 1, 0, 0, x] - 32*G[1, 1, 0, 0, 0, 0, x] + 
      12*G[1, 1, 0, 1, 0, 0, x] + 26*G[1, 1, 1, 0, 0, 0, x] - 
      14*G[1, 1, 1, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x]*
       (116/3 + (24*I)*Pi - 32*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (55/3 + (42*I)*Pi - 20*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (70 + (4*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 1, 1, x]*
       (-779/18 + ((14*I)/3)*Pi - (44*Log[mu2/s])/3) + 
      G[1, 1, 1, 0, 0, x]*(97/3 + (14*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-428/9 + ((14*I)/3)*Pi - (31*Log[mu2/s])/3) + 
      G[1, 1, 0, 1, x]*(-44/3 + ((14*I)/3)*Pi - 7*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(5 + ((14*I)/3)*Pi - 7*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(5 - ((14*I)/3)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(103/6 - ((14*I)/3)*Pi + 3*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-76/3 - (6*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(103/9 - ((14*I)/3)*Pi + (26*Log[mu2/s])/3) + 
      G[1, 1, 0, 0, 0, x]*(-146/3 - (12*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-76/3 - (32*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-79 - (34*I)*Pi + 28*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(665/9 - ((14*I)/3)*Pi + (91*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(5 - ((76*I)/3)*Pi + (-3 + (24*I)*Pi)*Log[mu2/s] - 
        64*zeta[2]) + G[1, 1, 0, 0, x]*(320/9 - ((97*I)/3)*Pi + 
        (76/3 + (12*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 30*zeta[2]) + 
      G[1, 0, 1, 0, x]*(103/6 - ((76*I)/3)*Pi + (3 + (8*I)*Pi)*Log[mu2/s] - 
        26*zeta[2]) + G[0, 0, 0, 0, x]*(485/18 - ((55*I)/3)*Pi + 
        (137/3 + (20*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 24*zeta[2]) + 
      (7*Log[mu2/s]^3*zeta[2])/2 + G[1, 0, 0, 0, x]*
       (-1181/18 + ((76*I)/3)*Pi + (-119/3 - (8*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 18*zeta[2]) + G[1, 1, 1, 0, x]*
       (-44/3 + ((97*I)/3)*Pi + (-7 - (12*I)*Pi)*Log[mu2/s] + 34*zeta[2]) + 
      G[0, 0, 1, 0, x]*(5 + ((55*I)/3)*Pi + (-7 - (20*I)*Pi)*Log[mu2/s] + 
        38*zeta[2]) + G[0, 1, 0, 0, x]*(-439/18 + ((76*I)/3)*Pi + 
        (-52/3 - (24*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 54*zeta[2]) + 
      ((-4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 
        4*G[0, 0, 1, 1, x] + 8*G[0, 1, 1, 1, x] + 4*G[1, 0, 1, 1, x] - 
        12*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-19/3 + (4*I)*Pi - 
          4*Log[mu2/s]) + G[1, 1, 1, x]*(38/3 - (4*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 1, x]*(-337/36 + ((19*I)/3)*Pi + (-19/3 + (4*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - 11*zeta[2]) + G[0, 1, x]*(((-19*I)/3)*Pi - 
          (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + G[1, x]*(((-337*I)/36)*Pi - 
          (2*I)*Pi*Log[mu2/s]^2 + (19 + (5*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-19*I)/3)*Pi + 12*zeta[2])))/x^2 + 
      G[0, 0, 1, x]*(-74/9 + ((103*I)/9)*Pi + (-5 + ((14*I)/3)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (-87/2 + (42*I)*Pi)*zeta[2] - 
        42*zeta[3]) + G[0, 1, 0, x]*(-74/9 - ((439*I)/18)*Pi + 
        (3/2 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-5 - ((52*I)/3)*Pi - 
          8*zeta[2]) + (57/2 + (14*I)*Pi)*zeta[2] - 40*zeta[3]) + 
      G[1, 0, 0, x]*(817/54 - ((320*I)/9)*Pi + (17/3 + (4*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(116/9 - ((76*I)/3)*Pi - 16*zeta[2]) + 
        (66 - (6*I)*Pi)*zeta[2] - 18*zeta[3]) + G[1, 1, 1, x]*
       (-3010/27 + ((103*I)/9)*Pi + (-430/9 + ((14*I)/3)*Pi)*Log[mu2/s] - 
        (28*Log[mu2/s]^2)/3 + (-15 + (14*I)*Pi)*zeta[2] - 14*zeta[3]) + 
      (103/54 - ((173*I)/6)*Pi)*zeta[3] - 18*zeta[3]^2 + 
      G[1, 0, 1, x]*(104/3 - ((103*I)/9)*Pi + (44/3 - ((14*I)/3)*Pi)*
         Log[mu2/s] + (7*Log[mu2/s]^2)/2 + (47/2 - (6*I)*Pi)*zeta[2] + 
        6*zeta[3]) + G[1, 1, 0, x]*(104/3 + ((320*I)/9)*Pi + 
        (7/2 - (4*I)*Pi)*Log[mu2/s]^2 + (-99/2 - (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(44/3 + ((76*I)/3)*Pi + 20*zeta[2]) + 16*zeta[3]) + 
      G[0, 1, 1, x]*(1774/27 - ((103*I)/9)*Pi + (280/9 - ((14*I)/3)*Pi)*
         Log[mu2/s] + (13*Log[mu2/s]^2)/3 + (2 - (32*I)*Pi)*zeta[2] + 
        32*zeta[3]) + G[0, 0, 0, x]*(-247/54 + ((439*I)/18)*Pi + 
        (-32/3 - (4*I)*Pi)*Log[mu2/s]^2 + (-61 - (24*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-68/9 + ((52*I)/3)*Pi + 4*zeta[2]) + 60*zeta[3]) + 
      zeta[2]*(10741/36 - ((565*I)/54)*Pi + (33/2 + (22*I)*Pi)*zeta[3]) + 
      G[1, 1, x]*(1297/12 - ((634*I)/27)*Pi + (65/6 - ((7*I)/3)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + (125/3 - ((80*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(160/3 - ((103*I)/9)*Pi + (47/2 + (12*I)*Pi)*
           zeta[2] - 12*zeta[3]) + (28 + (4*I)*Pi)*zeta[3] - 
        (157*zeta[4])/2) + G[0, 0, x]*(-133/36 - ((817*I)/54)*Pi + 
        (7*Log[mu2/s]^3)/6 + (47/3 - (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-1/6 - ((17*I)/3)*Pi + 4*zeta[2]) + 
        Log[mu2/s]*(-7/3 - ((116*I)/9)*Pi + (63/2 + (20*I)*Pi)*zeta[2] - 
          28*zeta[3]) + (32 + (32*I)*Pi)*zeta[3] - (53*zeta[4])/2) + 
      (173/3 - ((75*I)/4)*Pi)*zeta[4] + Log[mu2/s]^2*
       ((-2*I)*Pi + (30 - ((17*I)/3)*Pi)*zeta[2] + (43/6 + (4*I)*Pi)*
         zeta[3] + 28*zeta[4]) + G[1, 0, x]*(-2429/36 + ((835*I)/54)*Pi - 
        (7*Log[mu2/s]^3)/6 + Log[mu2/s]^2*(-22/3 + ((17*I)/3)*Pi - 
          4*zeta[2]) + (-52 + (11*I)*Pi)*zeta[2] + (-33 - (2*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-103/3 + ((116*I)/9)*Pi + (-43/2 - (8*I)*Pi)*zeta[2] + 
          16*zeta[3]) + 79*zeta[4]) + G[0, 1, x]*
       (-2429/36 + ((625*I)/27)*Pi + (-22/3 + ((7*I)/3)*Pi)*Log[mu2/s]^2 - 
        (7*Log[mu2/s]^3)/6 + (-46 + ((59*I)/3)*Pi)*zeta[2] + 
        (-2 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*(-103/3 + ((103*I)/9)*Pi + 
          (1/2 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 152*zeta[4]) + 
      (((-23047*I)/972)*Pi - ((14*I)/3)*Pi*G[0, 0, 0, 0, x] - 
        3*G[0, 0, 1, 1, x] - (14*G[0, 0, 0, 0, 1, x])/3 - 
        (14*G[0, 0, 0, 1, 0, x])/3 + (14*G[0, 0, 1, 0, 0, x])/3 - 
        (14*G[0, 0, 1, 0, 1, x])/3 - (14*G[0, 0, 1, 1, 0, x])/3 + 
        (14*G[0, 0, 1, 1, 1, x])/3 + (26*G[0, 1, 0, 0, 0, x])/3 - 
        2*G[0, 1, 0, 0, 1, x] - 2*G[0, 1, 0, 1, 0, x] - 
        (8*G[0, 1, 0, 1, 1, x])/3 - 2*G[0, 1, 1, 0, 0, x] - 
        (14*G[0, 1, 1, 0, 1, x])/3 - (14*G[0, 1, 1, 1, 0, x])/3 + 
        (28*G[0, 1, 1, 1, 1, x])/3 + (46*G[1, 0, 0, 0, 0, x])/3 - 
        (10*G[1, 0, 0, 0, 1, x])/3 - (10*G[1, 0, 0, 1, 0, x])/3 + 
        (4*G[1, 0, 0, 1, 1, x])/3 - (10*G[1, 0, 1, 0, 0, x])/3 - 
        2*G[1, 0, 1, 0, 1, x] - 2*G[1, 0, 1, 1, 0, x] - 
        (2*G[1, 0, 1, 1, 1, x])/3 - (10*G[1, 1, 0, 0, 0, x])/3 + 
        (2*G[1, 1, 0, 0, 1, x])/3 + (2*G[1, 1, 0, 1, 0, x])/3 - 
        (16*G[1, 1, 0, 1, 1, x])/3 + (2*G[1, 1, 1, 0, 0, x])/3 - 
        (14*G[1, 1, 1, 0, 1, x])/3 - (14*G[1, 1, 1, 1, 0, x])/3 + 
        14*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*
         (-161/9 - (28*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*
         (-80/9 + ((10*I)/3)*Pi - (26*Log[mu2/s])/3) + 
        G[0, 1, 1, 1, x]*(14/9 - (14*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*
         (-40/9 + (2*I)*Pi - (14*Log[mu2/s])/3) - ((20*I)/27)*Pi*
         Log[mu2/s]^3 - ((7*I)/36)*Pi*Log[mu2/s]^4 + G[1, 0, 0, 1, x]*
         (20/9 + 2*Log[mu2/s]) + G[1, 1, 0, 0, x]*(20/9 - ((2*I)/3)*Pi + 
          2*Log[mu2/s]) + G[1, 0, 1, 0, x]*(20/9 - ((10*I)/3)*Pi + 
          2*Log[mu2/s]) + G[1, 0, 1, 1, x]*(47/9 + (8*Log[mu2/s])/3) + 
        G[0, 0, 0, 1, x]*(40/9 + (14*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*
         (40/9 + (14*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*
         (40/9 + (14*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*(40/9 + ((2*I)/3)*Pi + 
          (14*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(40/9 - (2*I)*Pi + 
          (14*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*(40/9 + ((14*I)/3)*Pi + 
          (14*Log[mu2/s])/3) + G[0, 0, 0, x]*(((40*I)/9)*Pi + 
          ((14*I)/3)*Pi*Log[mu2/s]) + G[1, 1, 0, x]*
         (-121/27 + ((20*I)/9)*Pi + (-40/9 + (2*I)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/3 - (17*zeta[2])/3) + (31 + ((163*I)/27)*Pi)*
         zeta[2] + G[1, 1, 1, x]*(706/27 - (3*I)*Pi + (94*Log[mu2/s])/9 + 
          (7*Log[mu2/s]^2)/3 + (23*zeta[2])/3) + G[1, 0, 1, x]*
         (-121/27 + (3*I)*Pi - (40*Log[mu2/s])/9 - (7*Log[mu2/s]^2)/3 + 
          (25*zeta[2])/3) + G[0, 1, 1, x]*(-37/3 + (3*I)*Pi - 3*Log[mu2/s] + 
          (34*zeta[2])/3) + G[0, 0, 1, x]*(-112/27 - (3*I)*Pi - 
          (40*Log[mu2/s])/9 - (7*Log[mu2/s]^2)/3 + 15*zeta[2]) + 
        G[1, 0, 0, x]*(130/27 - ((20*I)/9)*Pi + (40/9 - (2*I)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/3 + (53*zeta[2])/3) + 
        G[0, 1, 0, x]*(-112/27 - ((40*I)/9)*Pi + (-40/9 - ((14*I)/3)*Pi)*
           Log[mu2/s] - (7*Log[mu2/s]^2)/3 + (79*zeta[2])/3) + 
        Log[mu2/s]^2*(((-110*I)/27)*Pi + (I/2)*Pi*zeta[2]) + 
        G[0, 0, x]*(((-112*I)/27)*Pi - ((40*I)/9)*Pi*Log[mu2/s] - 
          ((7*I)/3)*Pi*Log[mu2/s]^2 + I*Pi*zeta[2]) + 
        G[0, 1, x]*(328/81 - ((37*I)/3)*Pi + (20*Log[mu2/s]^2)/9 + 
          (7*Log[mu2/s]^3)/9 + Log[mu2/s]*(112/27 - (3*I)*Pi - 15*zeta[2]) + 
          (-49/9 + (2*I)*Pi)*zeta[2] - (158*zeta[3])/9) + 
        G[1, 0, x]*(328/81 + ((121*I)/27)*Pi + (20/9 + ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + Log[mu2/s]*
           (112/27 + ((40*I)/9)*Pi - (79*zeta[2])/3) + 
          (-230/9 - ((7*I)/3)*Pi)*zeta[2] - (62*zeta[3])/9) + 
        G[1, 1, x]*(-203/12 + (13*I)*Pi - (3*Log[mu2/s]^2)/2 + 
          Log[mu2/s]*(-26/3 + (3*I)*Pi - (34*zeta[2])/3) + 
          (-353/18 - ((2*I)/3)*Pi)*zeta[2] - (16*zeta[3])/3) + 
        ((340*I)/27)*Pi*zeta[3] + G[0, x]*(((328*I)/81)*Pi + 
          ((20*I)/9)*Pi*Log[mu2/s]^2 + ((7*I)/9)*Pi*Log[mu2/s]^3 - 
          ((10*I)/9)*Pi*zeta[2] + Log[mu2/s]*(((112*I)/27)*Pi - 
            I*Pi*zeta[2]) - ((122*I)/9)*Pi*zeta[3]) + 
        Log[mu2/s]*(((-1165*I)/81)*Pi + (12 + ((10*I)/9)*Pi)*zeta[2] + 
          ((122*I)/9)*Pi*zeta[3]) + ((211*I)/24)*Pi*zeta[4] + 
        G[1, x]*(-23047/972 - ((109*I)/4)*Pi - (20*Log[mu2/s]^3)/27 - 
          (7*Log[mu2/s]^4)/36 + (1417/27 + ((23*I)/18)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-110/27 - ((3*I)/2)*Pi + (15*zeta[2])/2) + 
          (460/27 + ((16*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
           (-1165/81 - ((38*I)/3)*Pi + (211/9 - (2*I)*Pi)*zeta[2] + 
            (158*zeta[3])/9) + (329*zeta[4])/8))/x + 
      Log[mu2/s]*(((-43*I)/3)*Pi + zeta[2]*(439/3 - ((116*I)/9)*Pi - 
          20*zeta[3]) + (-1/9 - (22*I)*Pi)*zeta[3] + (291/4 + (17*I)*Pi)*
         zeta[4] - 24*zeta[5]) + G[1, x]*(-9947/972 + ((6587*I)/162)*Pi + 
        (20/27 + ((7*I)/9)*Pi)*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/36 + 
        zeta[2]*(-3544/27 - ((893*I)/18)*Pi - 12*zeta[3]) + 
        Log[mu2/s]^2*(56/27 + ((103*I)/18)*Pi + (-16 + (4*I)*Pi)*zeta[2] - 
          4*zeta[3]) + (1087/54 - ((176*I)/9)*Pi)*zeta[3] + 
        Log[mu2/s]*(4/81 + ((625*I)/27)*Pi + (-538/9 - (31*I)*Pi)*zeta[2] + 
          (61/9 + (8*I)*Pi)*zeta[3] - 49*zeta[4]) + (3695*zeta[4])/24 - 
        11*zeta[5]) + (215/6 + (23*I)*Pi)*zeta[5] + 
      ((-8*I)*Pi*G[1, 1, 0, x] + (26*G[0, 1, 0, 0, x])/3 + 
        16*G[1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, x] - 14*G[0, 0, 0, 0, 0, x] + 
        10*G[0, 0, 0, 0, 1, x] + 10*G[0, 0, 0, 1, 0, x] - 
        6*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 
        4*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
        6*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
        6*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] + 
        2*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
        2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 1, x]*(-5/6 - 4*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-5/6 - 4*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-143/6 + 4*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(5/6 + 4*Log[mu2/s]) + G[0, 0, 0, x]*
         (97/3 - ((26*I)/3)*Pi + 16*Log[mu2/s] - 20*zeta[2]) + 
        G[0, 1, 0, x]*(((26*I)/3)*Pi - 16*zeta[2]) - 18*G[0, 0, 1, x]*
         zeta[2] - 6*G[0, 1, 1, x]*zeta[2] + 2*G[1, 0, 1, x]*zeta[2] + 
        G[1, 0, 0, x]*(-47/3 + (8*I)*Pi - 8*Log[mu2/s] + 4*zeta[2]) + 
        G[1, 0, x]*(((-47*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 24*zeta[2] - 
          2*zeta[3]) + (-47/3 - ((4*I)/3)*Pi)*zeta[3] + 
        G[0, 1, x]*((5*zeta[2])/6 + 4*Log[mu2/s]*zeta[2] + 2*zeta[3]) + 
        G[0, 0, x]*(-1079/36 + ((47*I)/3)*Pi - 4*Log[mu2/s]^2 - 
          (59*zeta[2])/3 + Log[mu2/s]*(-50/3 + (8*I)*Pi + 8*zeta[2]) + 
          14*zeta[3]) + zeta[2]*(((47*I)/3)*Pi + 28*zeta[3]) + 
        G[0, x]*(((-1079*I)/36)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
          (51 + ((4*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-50*I)/3)*Pi + 
            24*zeta[2] - 4*zeta[3]) + (35*zeta[3])/6 - 20*zeta[4]) - 
        (1163*zeta[4])/24 + G[1, x]*((8*I)*Pi*zeta[2] - 8*zeta[3] + 
          (17*zeta[4])/2) + Log[mu2/s]*((8*I)*Pi*zeta[2] - 8*zeta[3] + 
          17*zeta[4]) + 12*zeta[5])/(1 - x) + 
      G[0, x]*(-23047/972 - ((13859*I)/162)*Pi + (-20/27 - ((7*I)/9)*Pi)*
         Log[mu2/s]^3 - (7*Log[mu2/s]^4)/36 + (209/54 + ((221*I)/9)*Pi)*
         zeta[3] + Log[mu2/s]^2*(-110/27 - ((175*I)/18)*Pi + 
          (9 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
        zeta[2]*(7931/54 + ((436*I)/9)*Pi + 42*zeta[3]) + 
        Log[mu2/s]*(-1165/81 - ((1210*I)/27)*Pi + (640/9 + (23*I)*Pi)*
           zeta[2] + (-169/9 - (20*I)*Pi)*zeta[3] - 35*zeta[4]) + 
        (-3953/24 - ((51*I)/2)*Pi)*zeta[4] + 47*zeta[5]) + 
      x^2*(-4*G[0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 1, x] + 
        (20*G[0, 0, 0, 0, 1, x])/3 + (20/3 + (68*I)*Pi)*G[0, 0, 0, 1, 0, x] - 
        4*G[0, 0, 0, 1, 1, x] + (8*G[0, 0, 1, 0, 1, x])/3 + 
        (8/3 - (84*I)*Pi)*G[0, 0, 1, 1, 0, x] - (16*G[0, 0, 1, 1, 1, x])/3 + 
        (4*G[0, 1, 0, 0, 1, x])/3 + (4/3 - (48*I)*Pi)*G[0, 1, 0, 1, 0, x] - 
        (4*G[0, 1, 0, 1, 1, x])/3 + (64*I)*Pi*G[0, 1, 1, 1, 0, x] - 
        (8*G[1, 0, 0, 0, 1, x])/3 + (-8/3 - (8*I)*Pi)*G[1, 0, 0, 1, 0, x] - 
        (8*G[1, 0, 1, 0, 1, x])/3 + (-8/3 + (12*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
        (16*G[1, 0, 1, 1, 1, x])/3 - (16*G[1, 1, 0, 0, 1, x])/3 + 
        (-16/3 + (24*I)*Pi)*G[1, 1, 0, 1, 0, x] + (16*G[1, 1, 0, 1, 1, x])/
         3 - (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 124*G[0, 0, 0, 0, 0, 0, x] + 
        68*G[0, 0, 0, 1, 0, 0, x] + 124*G[0, 0, 1, 0, 0, 0, x] - 
        84*G[0, 0, 1, 1, 0, 0, x] + 112*G[0, 1, 0, 0, 0, 0, x] - 
        48*G[0, 1, 0, 1, 0, 0, x] - 112*G[0, 1, 1, 0, 0, 0, x] + 
        64*G[0, 1, 1, 1, 0, 0, x] + 40*G[1, 0, 0, 0, 0, 0, x] - 
        8*G[1, 0, 0, 1, 0, 0, x] - 28*G[1, 0, 1, 0, 0, 0, x] + 
        12*G[1, 0, 1, 1, 0, 0, x] - 64*G[1, 1, 0, 0, 0, 0, x] + 
        24*G[1, 1, 0, 1, 0, 0, x] + 52*G[1, 1, 1, 0, 0, 0, x] - 
        28*G[1, 1, 1, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x]*(4/3 + (48*I)*Pi - 
          64*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(5/3 + (84*I)*Pi - 
          40*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(20/3 + (8*I)*Pi - 
          32*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(1 + (28*I)*Pi - 
          24*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-89/9 - (8*Log[mu2/s])/3) + 
        G[0, 0, 0, 1, x]*(-35/9 - (8*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*
         (35/9 + (8*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*
         (53/9 + (8*Log[mu2/s])/3) + G[1, 0, 1, 0, 0, x]*
         (-2/3 - (12*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (11/3 - (24*I)*Pi + 40*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (-2 - (64*I)*Pi + 48*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (-35/3 - (68*I)*Pi + 56*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         ((-2*I)*Pi + (48*I)*Pi*Log[mu2/s] - 128*zeta[2]) + 
        G[1, 1, 0, 0, x]*(43/18 - I*Pi + (2/3 + (24*I)*Pi)*Log[mu2/s] - 
          8*Log[mu2/s]^2 - 60*zeta[2]) + G[1, 0, 1, 0, x]*
         (53/9 - ((2*I)/3)*Pi + (8/3 + (16*I)*Pi)*Log[mu2/s] - 52*zeta[2]) + 
        G[0, 0, 0, 0, x]*(185/18 - ((5*I)/3)*Pi + (10/3 + (40*I)*Pi)*
           Log[mu2/s] - 8*Log[mu2/s]^2 - 48*zeta[2]) + 
        G[1, 0, 0, 0, x]*(-149/18 + ((2*I)/3)*Pi + (-10/3 - (16*I)*Pi)*
           Log[mu2/s] + 8*Log[mu2/s]^2 + 36*zeta[2]) + 
        G[1, 1, 1, 0, x]*(-4 + I*Pi - (24*I)*Pi*Log[mu2/s] + 68*zeta[2]) + 
        G[0, 0, 1, 0, x]*(-35/9 + ((5*I)/3)*Pi + (-8/3 - (40*I)*Pi)*
           Log[mu2/s] + 76*zeta[2]) + G[0, 1, 0, 0, x]*(-43/18 + (2*I)*Pi + 
          (-2/3 - (48*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 108*zeta[2]) + 
        G[0, 0, 1, x]*(19/6 + (-12 + (84*I)*Pi)*zeta[2] - 84*zeta[3]) + 
        G[0, 1, 0, x]*(19/6 - ((43*I)/18)*Pi + (8*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-2*I)/3)*Pi - 16*zeta[2]) + (-14/3 + (28*I)*Pi)*
           zeta[2] - 80*zeta[3]) + G[1, 0, 0, x]*(((-43*I)/18)*Pi + 
          (8*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-2*I)/3)*Pi - 32*zeta[2]) + 
          (20/3 - (12*I)*Pi)*zeta[2] - 36*zeta[3]) + 
        G[1, 1, 1, x]*(-86/3 - 8*Log[mu2/s] + (16/3 + (28*I)*Pi)*zeta[2] - 
          28*zeta[3]) + (19/6 - ((43*I)/18)*Pi)*zeta[3] - 36*zeta[3]^2 + 
        G[1, 0, 1, x]*(43/3 + 4*Log[mu2/s] + (8 - (12*I)*Pi)*zeta[2] + 
          12*zeta[3]) + G[1, 1, 0, x]*(43/3 + ((43*I)/18)*Pi - 
          (8*I)*Pi*Log[mu2/s]^2 + (35/3 - (4*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(4 + ((2*I)/3)*Pi + 40*zeta[2]) + 32*zeta[3]) + 
        G[0, 1, 1, x]*(67/6 + 4*Log[mu2/s] + (-4/3 - (64*I)*Pi)*zeta[2] + 
          64*zeta[3]) + G[0, 0, 0, x]*(-35/2 + ((43*I)/18)*Pi - 
          (8*I)*Pi*Log[mu2/s]^2 + (-41/3 - (48*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-4 + ((2*I)/3)*Pi + 8*zeta[2]) + 120*zeta[3]) + 
        zeta[2]*(295/3 + (5/3 + (44*I)*Pi)*zeta[3]) + 
        G[1, 1, x]*(295/9 + 2*Log[mu2/s]^2 + (10/9 - I*Pi)*zeta[2] + 
          Log[mu2/s]*(43/3 + (-8/3 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
          (7/3 + (8*I)*Pi)*zeta[3] - 157*zeta[4]) + 
        G[0, 0, x]*(295/9 + (151/18 - ((5*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(2 + 8*zeta[2]) + Log[mu2/s]*
           (43/3 + (14/3 + (40*I)*Pi)*zeta[2] - 56*zeta[3]) + 
          (-13/3 + (64*I)*Pi)*zeta[3] - 53*zeta[4]) + 
        (913/36 - ((17*I)/12)*Pi)*zeta[4] + Log[mu2/s]^2*
         (6*zeta[2] + (8*I)*Pi*zeta[3] + 56*zeta[4]) + 
        G[1, 0, x]*(-295/9 + Log[mu2/s]^2*(-2 - 8*zeta[2]) + 
          (-151/18 + ((2*I)/3)*Pi)*zeta[2] + (-8/3 - (4*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(-43/3 + (-14/3 - (16*I)*Pi)*zeta[2] + 32*zeta[3]) + 
          158*zeta[4]) + G[0, 1, x]*(-295/9 - 2*Log[mu2/s]^2 + 
          (44/9 + (2*I)*Pi)*zeta[2] + (14/3 - (32*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(-43/3 + (8/3 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + 
          304*zeta[4]) + Log[mu2/s]*(zeta[2]*(43 - 40*zeta[3]) - 
          ((2*I)/3)*Pi*zeta[3] + (52/3 + (34*I)*Pi)*zeta[4] - 48*zeta[5]) + 
        G[1, x]*(zeta[2]*(-191/6 - ((43*I)/18)*Pi - 24*zeta[3]) + 
          Log[mu2/s]^2*((8*I)*Pi*zeta[2] - 8*zeta[3]) + 
          (-133/18 - ((2*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
           ((-8 - ((2*I)/3)*Pi)*zeta[2] + (-14/3 + (16*I)*Pi)*zeta[3] - 
            98*zeta[4]) - (131*zeta[4])/12 - 22*zeta[5]) + 
        (4/3 + (46*I)*Pi)*zeta[5] + G[0, x]*((169/18 + ((5*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]^2*((-8*I)*Pi*zeta[2] + 8*zeta[3]) + 
          zeta[2]*(-62/3 + ((43*I)/18)*Pi + 84*zeta[3]) + 
          Log[mu2/s]*((-4 + ((2*I)/3)*Pi)*zeta[2] + (14/3 - (40*I)*Pi)*
             zeta[3] - 70*zeta[4]) + (-181/12 - (51*I)*Pi)*zeta[4] + 
          94*zeta[5]) - (3*zeta[6])/4) - (3*zeta[6])/8 + 
      x*(-15*G[0, 0, 0, 0, 1, x] + (-15 - (102*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
        8*G[0, 0, 0, 1, 1, x] - 7*G[0, 0, 1, 0, 1, x] + 
        (-7 + (126*I)*Pi)*G[0, 0, 1, 1, 0, x] + 11*G[0, 0, 1, 1, 1, x] - 
        4*G[0, 1, 0, 0, 1, x] + (-4 + (72*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
        G[0, 1, 0, 1, 1, x] - 3*G[0, 1, 1, 0, 1, x] + (-3 - (96*I)*Pi)*
         G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] + 
        5*G[1, 0, 0, 0, 1, x] + (5 + (12*I)*Pi)*G[1, 0, 0, 1, 0, x] - 
        2*G[1, 0, 0, 1, 1, x] + 3*G[1, 0, 1, 0, 1, x] + 
        (3 - (18*I)*Pi)*G[1, 0, 1, 1, 0, x] - 13*G[1, 0, 1, 1, 1, x] + 
        9*G[1, 1, 0, 0, 1, x] + (9 - (36*I)*Pi)*G[1, 1, 0, 1, 0, x] - 
        16*G[1, 1, 0, 1, 1, x] - 7*G[1, 1, 1, 0, 1, x] + 
        (-7 + (42*I)*Pi)*G[1, 1, 1, 1, 0, x] + 28*G[1, 1, 1, 1, 1, x] + 
        186*G[0, 0, 0, 0, 0, 0, x] - 102*G[0, 0, 0, 1, 0, 0, x] - 
        186*G[0, 0, 1, 0, 0, 0, x] + 126*G[0, 0, 1, 1, 0, 0, x] - 
        168*G[0, 1, 0, 0, 0, 0, x] + 72*G[0, 1, 0, 1, 0, 0, x] + 
        168*G[0, 1, 1, 0, 0, 0, x] - 96*G[0, 1, 1, 1, 0, 0, x] - 
        60*G[1, 0, 0, 0, 0, 0, x] + 12*G[1, 0, 0, 1, 0, 0, x] + 
        42*G[1, 0, 1, 0, 0, 0, x] - 18*G[1, 0, 1, 1, 0, 0, x] + 
        96*G[1, 1, 0, 0, 0, 0, x] - 36*G[1, 1, 0, 1, 0, 0, x] - 
        78*G[1, 1, 1, 0, 0, 0, x] + 42*G[1, 1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 0, 0, x]*(86 + (102*I)*Pi - 84*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(24 + (96*I)*Pi - 72*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(53 + (36*I)*Pi - 60*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(28 + (18*I)*Pi - 24*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(-56 - 21*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (-8/3 - 4*Log[mu2/s]) + G[1, 0, 0, 1, x]*(-89/6 - 3*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(62/3 + Log[mu2/s]) + G[0, 1, 0, 1, x]*
         (-1 + 3*Log[mu2/s]) + G[0, 0, 0, 1, x]*(5/3 + 7*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(56/3 + 7*Log[mu2/s]) + G[1, 0, 1, 1, x]*
         (67/2 + 10*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(-34 - (42*I)*Pi + 
          36*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-80 - (12*I)*Pi + 
          48*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-18 - (126*I)*Pi + 
          60*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-40 - (72*I)*Pi + 
          96*Log[mu2/s]) + G[0, 1, 0, 0, x]*(42 - (24*I)*Pi + 
          (20 + (72*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 162*zeta[2]) + 
        G[0, 0, 1, 0, x]*(5/3 - (18*I)*Pi + (7 + (60*I)*Pi)*Log[mu2/s] - 
          114*zeta[2]) + G[1, 1, 1, 0, x]*(56/3 - (34*I)*Pi + 
          (7 + (36*I)*Pi)*Log[mu2/s] - 102*zeta[2]) + G[1, 0, 0, 0, x]*
         (599/6 - (28*I)*Pi + (47 + (24*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 
          54*zeta[2]) - (7*Log[mu2/s]^3*zeta[2])/2 + G[0, 0, 0, 0, x]*
         (-278/3 + (18*I)*Pi + (-53 - (60*I)*Pi)*Log[mu2/s] + 
          12*Log[mu2/s]^2 + 72*zeta[2]) + G[1, 0, 1, 0, x]*
         (-89/6 + (28*I)*Pi + (-3 - (24*I)*Pi)*Log[mu2/s] + 78*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-161/3 + (34*I)*Pi + (-28 - (36*I)*Pi)*Log[mu2/s] + 
          12*Log[mu2/s]^2 + 90*zeta[2]) + G[0, 1, 1, 0, x]*
         (-1 + (24*I)*Pi + (3 - (72*I)*Pi)*Log[mu2/s] + 192*zeta[2]) + 
        G[0, 0, 0, x]*(1891/18 - (42*I)*Pi + (13 + (12*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(49 - (20*I)*Pi - 12*zeta[2]) + (73 + (72*I)*Pi)*
           zeta[2] - 180*zeta[3]) + G[0, 1, 1, x]*
         (-401/9 - (59*Log[mu2/s])/3 - 2*Log[mu2/s]^2 + (11 + (96*I)*Pi)*
           zeta[2] - 96*zeta[3]) + G[1, 1, 0, x]*(-146/3 - ((161*I)/3)*Pi + 
          (-7/2 + (12*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-56/3 - (28*I)*Pi - 
            60*zeta[2]) + (117/2 + (6*I)*Pi)*zeta[2] - 48*zeta[3]) + 
        G[1, 0, 1, x]*(-146/3 - (56*Log[mu2/s])/3 - (7*Log[mu2/s]^2)/2 + 
          (-19/2 + (18*I)*Pi)*zeta[2] - 18*zeta[3]) + (-949/18 + (30*I)*Pi)*
         zeta[3] + 54*zeta[3]^2 + G[1, 1, 1, x]*(304/3 + (112*Log[mu2/s])/3 + 
          7*Log[mu2/s]^2 + (2 - (42*I)*Pi)*zeta[2] + 42*zeta[3]) + 
        G[1, 0, 0, x]*(-1013/18 + ((161*I)/3)*Pi + (-8 - (12*I)*Pi)*
           Log[mu2/s]^2 + (-75 + (18*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-94/3 + (28*I)*Pi + 48*zeta[2]) + 54*zeta[3]) + 
        G[0, 1, 0, x]*(-37/9 + (42*I)*Pi + (-3/2 - (12*I)*Pi)*Log[mu2/s]^2 + 
          (-81/2 - (42*I)*Pi)*zeta[2] + Log[mu2/s]*(1 + (20*I)*Pi + 
            24*zeta[2]) + 120*zeta[3]) + G[0, 0, 1, x]*(-37/9 + Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 + (59/2 - (126*I)*Pi)*zeta[2] + 126*zeta[3]) + 
        zeta[2]*(-13087/36 + ((1013*I)/18)*Pi + (-21/2 - (66*I)*Pi)*
           zeta[3]) + G[0, 1, x]*(401/4 + (28*Log[mu2/s]^2)/3 + 
          (7*Log[mu2/s]^3)/6 + (-4 - (24*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(146/3 + (-29/2 + (72*I)*Pi)*zeta[2] - 72*zeta[3]) + 
          (2/3 + (48*I)*Pi)*zeta[3] - 456*zeta[4]) + 
        G[1, 0, x]*(401/4 - ((1013*I)/18)*Pi + (7*Log[mu2/s]^3)/6 + 
          (98 - (8*I)*Pi)*zeta[2] + Log[mu2/s]^2*(28/3 - (8*I)*Pi + 
            12*zeta[2]) + Log[mu2/s]*(146/3 - ((94*I)/3)*Pi + 
            (75/2 + (24*I)*Pi)*zeta[2] - 48*zeta[3]) + (101/3 + (6*I)*Pi)*
           zeta[3] - 237*zeta[4]) + Log[mu2/s]^2*((-36 + (8*I)*Pi)*zeta[2] + 
          (-19/2 - (12*I)*Pi)*zeta[3] - 84*zeta[4]) + 
        (-1657/8 + ((17*I)/2)*Pi)*zeta[4] + G[0, 0, x]*
         (-1031/12 + ((1013*I)/18)*Pi - (7*Log[mu2/s]^3)/6 + 
          Log[mu2/s]^2*(-28/3 + (8*I)*Pi - 12*zeta[2]) + (-257/3 - (2*I)*Pi)*
           zeta[2] + (-89/3 - (96*I)*Pi)*zeta[3] + Log[mu2/s]*
           (-134/3 + ((94*I)/3)*Pi + (-95/2 - (60*I)*Pi)*zeta[2] + 
            84*zeta[3]) + (159*zeta[4])/2) + G[1, 1, x]*
         (-1375/12 - (28*Log[mu2/s]^2)/3 - (7*Log[mu2/s]^3)/6 + 
          (-109/6 + (34*I)*Pi)*zeta[2] + (-89/3 - (12*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(-158/3 + (-19/2 - (36*I)*Pi)*zeta[2] + 36*zeta[3]) + 
          (471*zeta[4])/2) + G[0, x]*(-611/18 + zeta[2]*(665/18 - (42*I)*Pi - 
            126*zeta[3]) + Log[mu2/s]^2*(-2 + (-3/2 + (12*I)*Pi)*zeta[2] - 
            12*zeta[3]) + (70/3 - (14*I)*Pi)*zeta[3] + 
          (731/4 + ((153*I)/2)*Pi)*zeta[4] + Log[mu2/s]*
           (-43/3 + (4/3 - (20*I)*Pi)*zeta[2] + (27 + (60*I)*Pi)*zeta[3] + 
            105*zeta[4]) - 141*zeta[5]) + (-69/2 - (69*I)*Pi)*zeta[5] + 
        G[1, x]*(611/18 + (-221/6 + (12*I)*Pi)*zeta[3] + 
          Log[mu2/s]^2*(2 + (17/2 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
          zeta[2]*(904/9 + ((161*I)/3)*Pi + 36*zeta[3]) - 151*zeta[4] + 
          Log[mu2/s]*(43/3 + (109/3 + (28*I)*Pi)*zeta[2] + (-15 - (24*I)*Pi)*
             zeta[3] + 147*zeta[4]) + 33*zeta[5]) + 
        Log[mu2/s]*((-67/3 + (20*I)*Pi)*zeta[3] + 
          zeta[2]*(-544/3 + ((94*I)/3)*Pi + 60*zeta[3]) + 
          (-473/4 - (51*I)*Pi)*zeta[4] + 72*zeta[5]) + (9*zeta[6])/8)) + 
    (Nf*(((-1460*I)/27)*Pi + (101/3 - (8*I)*Pi)*G[0, 0, 0, 1, x] + 
       (-23 + (12*I)*Pi)*G[0, 0, 1, 1, x] - 16*G[0, 1, 1, 1, x] + 
       (-14/3 - (18*I)*Pi)*G[1, 0, 1, 1, x] + (-36 + (24*I)*Pi)*
        G[1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 1, x] + (16 + (68*I)*Pi)*
        G[0, 0, 0, 1, 0, x] - 24*G[0, 0, 0, 1, 1, x] + 
       4*G[0, 0, 1, 0, 1, x] + (4 - (84*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
       8*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 1, x] + 
       (-8 - (48*I)*Pi)*G[0, 1, 0, 1, 0, x] + (64*I)*Pi*G[0, 1, 1, 1, 0, x] - 
       16*G[1, 0, 0, 0, 1, x] + (-16 - (8*I)*Pi)*G[1, 0, 0, 1, 0, x] + 
       24*G[1, 0, 0, 1, 1, x] - 10*G[1, 0, 1, 0, 1, x] + 
       (-10 + (12*I)*Pi)*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] - 
       10*G[1, 1, 0, 0, 1, x] + (-10 + (24*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
       24*G[1, 1, 1, 0, 1, x] + (24 - (28*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
       124*G[0, 0, 0, 0, 0, 0, x] + 68*G[0, 0, 0, 1, 0, 0, x] + 
       124*G[0, 0, 1, 0, 0, 0, x] - 84*G[0, 0, 1, 1, 0, 0, x] + 
       112*G[0, 1, 0, 0, 0, 0, x] - 48*G[0, 1, 0, 1, 0, 0, x] - 
       112*G[0, 1, 1, 0, 0, 0, x] + 64*G[0, 1, 1, 1, 0, 0, x] + 
       40*G[1, 0, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 1, 0, 0, x] - 
       28*G[1, 0, 1, 0, 0, 0, x] + 12*G[1, 0, 1, 1, 0, 0, x] - 
       64*G[1, 1, 0, 0, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 0, x] + 
       52*G[1, 1, 1, 0, 0, 0, x] - 28*G[1, 1, 1, 1, 0, 0, x] + 
       G[0, 1, 0, 0, 0, x]*(80 + (48*I)*Pi - 64*Log[mu2/s]) + 
       G[0, 0, 1, 0, 0, x]*(24 + (84*I)*Pi - 40*Log[mu2/s]) + 
       G[1, 0, 0, 0, 0, x]*(168 + (8*I)*Pi - 32*Log[mu2/s]) + 
       G[1, 1, 1, 0, 0, x]*(56 + (28*I)*Pi - 24*Log[mu2/s]) + 
       G[1, 1, 0, 1, x]*(-28 - (26*I)*Pi - 16*Log[mu2/s]) + 
       G[0, 1, 0, 1, x]*(92/3 - (4*I)*Pi + 4*Log[mu2/s]) + 
       G[1, 0, 0, 1, x]*(40 + (20*I)*Pi + 12*Log[mu2/s]) + 
       G[1, 0, 1, 0, 0, x]*(-68 - (12*I)*Pi + 16*Log[mu2/s]) + 
       G[1, 1, 0, 0, 0, x]*(-116 - (24*I)*Pi + 40*Log[mu2/s]) + 
       G[0, 1, 1, 0, 0, x]*(-48 - (64*I)*Pi + 48*Log[mu2/s]) + 
       G[0, 0, 0, 0, 0, x]*(-96 - (68*I)*Pi + 56*Log[mu2/s]) + 
       ((3*I)*Pi*G[0, 1, x] + I*Pi*G[1, 0, x] + 3*G[0, 1, 1, x] + 
         G[1, 0, 1, x] + G[1, 1, 0, x] - 10*G[1, 1, 1, x] + 
         G[1, 1, x]*(75/4 - (4*I)*Pi + 5*Log[mu2/s]) + 
         G[1, x]*(((75*I)/4)*Pi + (5*I)*Pi*Log[mu2/s] - 18*zeta[2]))/x^2 + 
       G[0, 1, 1, 0, x]*(92/3 - (44*I)*Pi + (4 + (48*I)*Pi)*Log[mu2/s] - 
         128*zeta[2]) + G[1, 1, 0, 0, x]*(114 - (62*I)*Pi + 
         (64 + (24*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 60*zeta[2]) + 
       G[1, 0, 1, 0, x]*(40 - (66*I)*Pi + (12 + (16*I)*Pi)*Log[mu2/s] - 
         52*zeta[2]) + G[0, 0, 0, 0, x]*(19/3 - (32*I)*Pi + 
         (48 + (40*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 48*zeta[2]) + 
       G[1, 0, 0, 0, x]*(-508/3 + (64*I)*Pi + (-88 - (16*I)*Pi)*Log[mu2/s] + 
         8*Log[mu2/s]^2 + 36*zeta[2]) + G[1, 1, 1, 0, x]*
        (-28 + (64*I)*Pi + (-16 - (24*I)*Pi)*Log[mu2/s] + 68*zeta[2]) + 
       G[0, 0, 1, 0, x]*(101/3 + (28*I)*Pi - (40*I)*Pi*Log[mu2/s] + 
         76*zeta[2]) + G[0, 1, 0, 0, x]*(-40 + (48*I)*Pi + 
         (-24 - (48*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 108*zeta[2]) + 
       G[0, 0, 1, x]*(-2611/36 - ((80*I)/3)*Pi + (-112/3 - (8*I)*Pi)*
          Log[mu2/s] - 4*Log[mu2/s]^2 + (6 + (84*I)*Pi)*zeta[2] - 
         84*zeta[3]) + G[0, 1, 0, x]*(-2611/36 - ((140*I)/3)*Pi + 
         (-4 + (8*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-112/3 - (28*I)*Pi - 
           16*zeta[2]) + (86 + (28*I)*Pi)*zeta[2] - 80*zeta[3]) + 
       G[1, 0, 0, x]*(433/9 - (104*I)*Pi + (8 + (8*I)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(76/3 - (60*I)*Pi - 32*zeta[2]) + (176 - (12*I)*Pi)*
          zeta[2] - 36*zeta[3]) + G[1, 1, 1, x]*(72 - (40*I)*Pi + 
         (24 - (16*I)*Pi)*Log[mu2/s] + (8 + (28*I)*Pi)*zeta[2] - 
         28*zeta[3]) + (2015/36 + (9*I)*Pi)*zeta[3] - 36*zeta[3]^2 + 
       G[1, 0, 1, x]*(485/18 + ((140*I)/3)*Pi + (34/3 + (20*I)*Pi)*
          Log[mu2/s] + 4*Log[mu2/s]^2 + (-24 - (12*I)*Pi)*zeta[2] + 
         12*zeta[3]) + G[1, 1, 0, x]*(485/18 + ((292*I)/3)*Pi + 
         (4 - (8*I)*Pi)*Log[mu2/s]^2 + (-136 - (4*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(34/3 + (56*I)*Pi + 40*zeta[2]) + 32*zeta[3]) + 
       G[0, 1, 1, x]*(-89/9 + (20*I)*Pi + (16/3 + (4*I)*Pi)*Log[mu2/s] + 
         (-8 - (64*I)*Pi)*zeta[2] + 64*zeta[3]) + G[0, 0, 0, x]*
        (377/18 + ((160*I)/3)*Pi + (-8 - (8*I)*Pi)*Log[mu2/s]^2 + 
         (-92 - (48*I)*Pi)*zeta[2] + Log[mu2/s]*(40/3 + (32*I)*Pi + 
           8*zeta[2]) + 120*zeta[3]) + zeta[2]*(12299/108 - ((209*I)/12)*Pi + 
         (80 + (44*I)*Pi)*zeta[3]) + G[1, 1, x]*(-3571/36 + 
         ((1145*I)/18)*Pi + (-6 + (4*I)*Pi)*Log[mu2/s]^2 + 
         (-133/3 - (60*I)*Pi)*zeta[2] + Log[mu2/s]*(-106/3 + ((70*I)/3)*Pi + 
           (24*I)*Pi*zeta[2] - 24*zeta[3]) + (82 + (8*I)*Pi)*zeta[3] - 
         157*zeta[4]) + G[0, 0, x]*(-332/27 - ((2537*I)/36)*Pi + 
         (11 + (14*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-22/3 - (12*I)*Pi + 
           8*zeta[2]) + Log[mu2/s]*(-170/9 - ((116*I)/3)*Pi + 
           (40 + (40*I)*Pi)*zeta[2] - 56*zeta[3]) + (92 + (64*I)*Pi)*
          zeta[3] - 53*zeta[4]) + (2935/12 + (66*I)*Pi)*zeta[4] + 
       Log[mu2/s]^2*(((-10*I)/3)*Pi + (16/3 - (4*I)*Pi)*zeta[2] + 
         (20 + (8*I)*Pi)*zeta[3] + 56*zeta[4]) + 
       G[1, 0, x]*(1561/108 + ((493*I)/6)*Pi + Log[mu2/s]^2*
          (8/3 + (12*I)*Pi - 8*zeta[2]) + (-538/3 + (42*I)*Pi)*zeta[2] + 
         (-90 - (4*I)*Pi)*zeta[3] + Log[mu2/s]*(64/9 + (42*I)*Pi + 
           (-68 - (16*I)*Pi)*zeta[2] + 32*zeta[3]) + 158*zeta[4]) + 
       G[0, 1, x]*(1561/108 - ((2711*I)/36)*Pi + (8/3 - (4*I)*Pi)*
          Log[mu2/s]^2 + (-23 + (58*I)*Pi)*zeta[2] + (-26 - (32*I)*Pi)*
          zeta[3] + Log[mu2/s]*(64/9 - ((80*I)/3)*Pi + (12 - (48*I)*Pi)*
            zeta[2] + 48*zeta[3]) + 304*zeta[4]) + 
       (((-3391*I)/108)*Pi + ((8*I)/3)*Pi*G[0, 0, 1, 0, x] + 
         (8 - ((8*I)/3)*Pi)*G[0, 0, 1, 1, x] + (-16 - ((16*I)/3)*Pi)*
          G[0, 1, 1, 1, x] + (12 - (8*I)*Pi)*G[1, 1, 1, 1, x] + 
         (16*G[0, 0, 1, 0, 0, x])/3 - (8*G[0, 0, 1, 0, 1, x])/3 - 
         (8*G[0, 0, 1, 1, 0, x])/3 - 8*G[0, 1, 0, 0, 0, x] + 
         (20*G[0, 1, 0, 0, 1, x])/3 + (20*G[0, 1, 0, 1, 0, x])/3 - 
         (4*G[0, 1, 0, 1, 1, x])/3 + (20*G[0, 1, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 1, 0, x])/3 - 
         20*G[1, 0, 0, 0, 0, x] + 6*G[1, 0, 0, 0, 1, x] + 
         6*G[1, 0, 0, 1, 0, x] - (22*G[1, 0, 0, 1, 1, x])/3 + 
         6*G[1, 0, 1, 0, 0, x] + (20*G[1, 0, 1, 0, 1, x])/3 + 
         (20*G[1, 0, 1, 1, 0, x])/3 + 6*G[1, 1, 0, 0, 0, x] + 
         (16*G[1, 1, 0, 0, 1, x])/3 + (16*G[1, 1, 0, 1, 0, x])/3 - 
         (8*G[1, 1, 0, 1, 1, x])/3 - 2*G[1, 1, 1, 0, 0, x] - 
         8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] + 
         G[1, 1, 0, 0, x]*(-113/9 + ((14*I)/3)*Pi - (20*Log[mu2/s])/3) + 
         G[1, 0, 1, 0, x]*(-5/9 + (6*I)*Pi - (20*Log[mu2/s])/3) + 
         G[1, 0, 0, 1, x]*(-5/9 - (8*I)*Pi - (20*Log[mu2/s])/3) + 
         G[0, 1, 0, 0, x]*(-40/9 - ((20*I)/3)*Pi - (16*Log[mu2/s])/3) + 
         G[1, 0, 1, 1, x]*(-89/9 + (8*I)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 1, 1, 0, x]*(20/9 + (4*I)*Pi + (8*Log[mu2/s])/3) + 
         G[0, 1, 0, 1, x]*(20/9 + (8*I)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 1, 1, 0, x]*(76/9 - ((14*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[1, 1, 0, 1, x]*(76/9 + (8*I)*Pi + (16*Log[mu2/s])/3) + 
         G[1, 0, 0, 0, x]*(20/3 - (6*I)*Pi + 8*Log[mu2/s]) + 
         G[1, 0, 0, x]*(292/27 + ((95*I)/9)*Pi + (40/9 + ((20*I)/3)*Pi)*
            Log[mu2/s] + (8*Log[mu2/s]^2)/3 - (82*zeta[2])/3) + 
         G[1, 1, 1, x]*(-68/3 + ((112*I)/9)*Pi + (-8 + ((16*I)/3)*Pi)*
            Log[mu2/s] - (16*zeta[2])/3) + G[1, 1, 0, x]*
          (-841/54 - ((25*I)/3)*Pi + (-38/9 - (4*I)*Pi)*Log[mu2/s] - 
           (4*Log[mu2/s]^2)/3 - (8*zeta[2])/3) + G[0, 1, 1, x]*
          (29 - ((52*I)/9)*Pi + (8 + ((8*I)/3)*Pi)*Log[mu2/s] - 
           (4*zeta[2])/3) + (-18 - ((260*I)/27)*Pi)*zeta[2] + 
         G[0, 1, 0, x]*(-16/3 - ((20*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 
           (4*zeta[2])/3) + G[0, 0, 1, x]*(-16/3 + (8*I)*Pi + 
           (8*zeta[2])/3) + G[1, 0, 1, x]*(-841/54 - ((44*I)/3)*Pi + 
           (-38/9 - (8*I)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/3 + 
           (16*zeta[2])/3) + Log[mu2/s]^2*(((-8*I)/3)*Pi - 
           ((16*I)/3)*Pi*zeta[2]) + G[0, 0, x]*(((-16*I)/3)*Pi - 
           ((32*I)/3)*Pi*zeta[2]) + G[1, 1, x]*(147/4 - ((1309*I)/54)*Pi + 
           (2 - ((4*I)/3)*Pi)*Log[mu2/s]^2 + (46/9 + ((8*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(14 - ((74*I)/9)*Pi + (4*zeta[2])/3) - 
           (32*zeta[3])/3) + G[0, 1, x]*(193/9 + (29*I)*Pi + 
           Log[mu2/s]*(16/3 + (8*I)*Pi - (8*zeta[2])/3) + 
           (-236/9 - ((20*I)/3)*Pi)*zeta[2] - 8*zeta[3]) - 
         ((80*I)/9)*Pi*zeta[3] + G[1, 0, x]*(193/9 + ((31*I)/54)*Pi + 
           ((4*I)/3)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(16/3 + ((2*I)/9)*Pi - 
             (4*zeta[2])/3) + (-91/9 - ((28*I)/3)*Pi)*zeta[2] + 
           (40*zeta[3])/3) + Log[mu2/s]*(((-139*I)/9)*Pi - 
           ((80*I)/9)*Pi*zeta[2] - ((32*I)/3)*Pi*zeta[3]) + 
         G[0, x]*(((193*I)/9)*Pi + ((80*I)/9)*Pi*zeta[2] + 
           Log[mu2/s]*(((16*I)/3)*Pi + ((32*I)/3)*Pi*zeta[2]) + 
           ((32*I)/3)*Pi*zeta[3]) + G[1, x]*(-3391/108 + ((171*I)/4)*Pi + 
           (31/54 + ((86*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*(-8/3 + (2*I)*Pi + 
             (4*zeta[2])/3) + (20/3 + ((32*I)/3)*Pi)*zeta[3] + 
           Log[mu2/s]*(-139/9 + (14*I)*Pi + (-34/9 + ((20*I)/3)*Pi)*zeta[2] + 
             8*zeta[3]) - (23*zeta[4])/6) - ((148*I)/3)*Pi*zeta[4])/x + 
       Log[mu2/s]*(((-209*I)/9)*Pi + zeta[2]*(458/9 - (12*I)*Pi - 
           40*zeta[3]) + (68/3 - (4*I)*Pi)*zeta[3] + (172 + (34*I)*Pi)*
          zeta[4] - 48*zeta[5]) + G[1, x]*(-2449/108 - ((2498*I)/27)*Pi + 
         zeta[2]*(1727/18 - ((347*I)/3)*Pi - 24*zeta[3]) + 
         Log[mu2/s]^2*(-2/3 - ((10*I)/3)*Pi + (-4 + (8*I)*Pi)*zeta[2] - 
           8*zeta[3]) + (221/3 - (48*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(-70/9 - ((266*I)/9)*Pi + (94/3 - (68*I)*Pi)*zeta[2] + 
           (32 + (16*I)*Pi)*zeta[3] - 98*zeta[4]) + 314*zeta[4] - 
         22*zeta[5]) + (81 + (46*I)*Pi)*zeta[5] + 
       ((-12*I)*Pi*G[1, 1, 0, x] + 13*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - 
         G[0, 1, 1, 0, x] + (70*G[1, 0, 0, 0, x])/3 + G[1, 0, 0, 1, x]/3 + 
         G[1, 0, 1, 0, x]/3 - 12*G[1, 1, 0, 0, x] - 28*G[0, 0, 0, 0, 0, x] + 
         20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
         12*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] - 
         12*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
         12*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
         4*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
         4*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, 1, x]*(-8/3 - 8*Log[mu2/s]) + G[0, 0, 1, 0, x]*
          (-8/3 - 8*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-97/3 + 8*Log[mu2/s]) + 
         G[0, 0, 1, 1, x]*(8/3 + 8*Log[mu2/s]) + G[0, 0, 0, x]*
          (859/18 - ((37*I)/3)*Pi + (68*Log[mu2/s])/3 - 40*zeta[2]) + 
         G[0, 0, 1, x]*(59/36 + ((2*I)/3)*Pi + (2*Log[mu2/s])/3 - 
           36*zeta[2]) + G[0, 1, 0, x]*(59/36 + ((38*I)/3)*Pi + 
           (2*Log[mu2/s])/3 - 32*zeta[2]) + G[0, 1, 1, x]*
          ((-I)*Pi - 12*zeta[2]) + G[1, 0, 1, x]*((I/3)*Pi + 4*zeta[2]) + 
         G[1, 0, 0, x]*(-25 + ((35*I)/3)*Pi - 12*Log[mu2/s] + 8*zeta[2]) + 
         G[1, 0, x]*((-25*I)*Pi - (12*I)*Pi*Log[mu2/s] + (107*zeta[2])/3 - 
           4*zeta[3]) + (-959/36 + ((2*I)/3)*Pi)*zeta[3] + 
         G[0, 1, x]*(((59*I)/36)*Pi + (7*zeta[2])/3 + Log[mu2/s]*
            (((2*I)/3)*Pi + 8*zeta[2]) + 4*zeta[3]) + 
         G[0, 0, x]*(-271/6 + ((841*I)/36)*Pi - 6*Log[mu2/s]^2 - 
           (76*zeta[2])/3 + Log[mu2/s]*(-26 + ((34*I)/3)*Pi + 16*zeta[2]) + 
           28*zeta[3]) + zeta[2]*(((959*I)/36)*Pi + 56*zeta[3]) + 
         G[0, x]*(((-271*I)/6)*Pi - (6*I)*Pi*Log[mu2/s]^2 + 
           (2785/36 + ((4*I)/3)*Pi)*zeta[2] + Log[mu2/s]*((-26*I)*Pi + 
             (106*zeta[2])/3 - 8*zeta[3]) + (25*zeta[3])/3 - 40*zeta[4]) - 
         (200*zeta[4])/3 + G[1, x]*(((37*I)/3)*Pi*zeta[2] - (37*zeta[3])/3 + 
           17*zeta[4]) + Log[mu2/s]*(((38*I)/3)*Pi*zeta[2] - (38*zeta[3])/3 + 
           34*zeta[4]) + 24*zeta[5])/(1 - x) + 
       G[0, x]*(-3391/108 - ((1435*I)/108)*Pi + (-27 - (2*I)*Pi)*zeta[3] + 
         Log[mu2/s]^2*(-8/3 - ((14*I)/3)*Pi + (20 - (8*I)*Pi)*zeta[2] + 
           8*zeta[3]) + zeta[2]*(8647/36 + ((115*I)/3)*Pi + 84*zeta[3]) + 
         Log[mu2/s]*(-139/9 - ((154*I)/9)*Pi + (388/3 + (16*I)*Pi)*zeta[2] + 
           (-60 - (40*I)*Pi)*zeta[3] - 70*zeta[4]) + (-280 - (51*I)*Pi)*
          zeta[4] + 94*zeta[5]) + x^2*(-4*G[0, 1, 1, 1, x] + 
         (12 + (8*I)*Pi)*G[1, 1, 1, 1, x] + (26*G[0, 0, 0, 0, 1, x])/3 + 
         (26/3 + (136*I)*Pi)*G[0, 0, 0, 1, 0, x] - 10*G[0, 0, 0, 1, 1, x] + 
         (8*G[0, 0, 1, 0, 1, x])/3 + (8/3 - (168*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
         2*G[0, 1, 0, 0, 1, x] + (-2 - (96*I)*Pi)*G[0, 1, 0, 1, 0, x] - 
         (2*G[0, 1, 0, 1, 1, x])/3 + (128*I)*Pi*G[0, 1, 1, 1, 0, x] - 
         (20*G[1, 0, 0, 0, 1, x])/3 + (-20/3 - (16*I)*Pi)*
          G[1, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 1, x] - 
         (14*G[1, 0, 1, 0, 1, x])/3 + (-14/3 + (24*I)*Pi)*
          G[1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 0, 1, x] + 
         (-6 + (48*I)*Pi)*G[1, 1, 0, 1, 0, x] + (8*G[1, 1, 0, 1, 1, x])/3 + 
         8*G[1, 1, 1, 0, 1, x] + (8 - (56*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
         248*G[0, 0, 0, 0, 0, 0, x] + 136*G[0, 0, 0, 1, 0, 0, x] + 
         248*G[0, 0, 1, 0, 0, 0, x] - 168*G[0, 0, 1, 1, 0, 0, x] + 
         224*G[0, 1, 0, 0, 0, 0, x] - 96*G[0, 1, 0, 1, 0, 0, x] - 
         224*G[0, 1, 1, 0, 0, 0, x] + 128*G[0, 1, 1, 1, 0, 0, x] + 
         80*G[1, 0, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 1, 0, 0, x] - 
         56*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 0, x] - 
         128*G[1, 1, 0, 0, 0, 0, x] + 48*G[1, 1, 0, 1, 0, 0, x] + 
         104*G[1, 1, 1, 0, 0, 0, x] - 56*G[1, 1, 1, 1, 0, 0, x] + 
         G[0, 1, 0, 0, 0, x]*(-10/3 + (96*I)*Pi - 128*Log[mu2/s]) + 
         G[0, 0, 1, 0, 0, x]*(-4 + (168*I)*Pi - 80*Log[mu2/s]) + 
         G[1, 0, 0, 0, 0, x]*(32/3 + (16*I)*Pi - 64*Log[mu2/s]) + 
         G[1, 1, 1, 0, 0, x]*(-4 + (56*I)*Pi - 48*Log[mu2/s]) + 
         G[1, 1, 0, 1, x]*(-142/9 - ((26*I)/3)*Pi - (16*Log[mu2/s])/3) + 
         G[0, 0, 0, 1, x]*(-17/18 - ((8*I)/3)*Pi - (4*Log[mu2/s])/3) + 
         G[1, 0, 1, 1, x]*(-125/18 - (6*I)*Pi - (4*Log[mu2/s])/3) + 
         G[0, 1, 0, 1, x]*(53/18 - ((4*I)/3)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 0, 1, 1, x]*(17/18 + (4*I)*Pi + (4*Log[mu2/s])/3) + 
         G[1, 0, 0, 1, x]*(106/9 + ((20*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[1, 0, 1, 0, 0, x]*(-4 - (24*I)*Pi + 32*Log[mu2/s]) + 
         G[1, 1, 0, 0, 0, x]*(16/3 - (48*I)*Pi + 80*Log[mu2/s]) + 
         G[0, 1, 1, 0, 0, x]*((-128*I)*Pi + 96*Log[mu2/s]) + 
         G[0, 0, 0, 0, 0, x]*(-2/3 - (136*I)*Pi + 112*Log[mu2/s]) + 
         G[0, 1, 1, 0, x]*(53/18 + ((4*I)/3)*Pi + (4/3 + (96*I)*Pi)*
            Log[mu2/s] - 256*zeta[2]) + G[1, 1, 0, 0, x]*(139/18 + (2*I)*Pi + 
           (8/3 + (48*I)*Pi)*Log[mu2/s] - 16*Log[mu2/s]^2 - 120*zeta[2]) + 
         G[1, 0, 1, 0, x]*(106/9 - ((10*I)/3)*Pi + (16/3 + (32*I)*Pi)*
            Log[mu2/s] - 104*zeta[2]) + G[0, 0, 0, 0, x]*
          (-98/9 + ((4*I)/3)*Pi + (-20/3 + (80*I)*Pi)*Log[mu2/s] - 
           16*Log[mu2/s]^2 - 96*zeta[2]) + G[1, 0, 0, 0, x]*
          (-43/9 + ((8*I)/3)*Pi + (-4/3 - (32*I)*Pi)*Log[mu2/s] + 
           16*Log[mu2/s]^2 + 72*zeta[2]) + G[1, 1, 1, 0, x]*
          (-142/9 - ((4*I)/3)*Pi + (-16/3 - (48*I)*Pi)*Log[mu2/s] + 
           136*zeta[2]) + G[0, 0, 1, 0, x]*(-17/18 - ((8*I)/3)*Pi + 
           (-4/3 - (80*I)*Pi)*Log[mu2/s] + 152*zeta[2]) + 
         G[0, 1, 0, 0, x]*(179/18 + (16/3 - (96*I)*Pi)*Log[mu2/s] + 
           16*Log[mu2/s]^2 + 216*zeta[2]) + G[0, 0, 1, x]*
          (-1175/108 - ((53*I)/9)*Pi + (-53/9 - ((8*I)/3)*Pi)*Log[mu2/s] - 
           (4*Log[mu2/s]^2)/3 + (-4 + (168*I)*Pi)*zeta[2] - 168*zeta[3]) + 
         G[0, 1, 0, x]*(-1175/108 + (7*I)*Pi + (-4/3 + (16*I)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(-53/9 + (4*I)*Pi - 32*zeta[2]) + 
           (-34/3 + (56*I)*Pi)*zeta[2] - 160*zeta[3]) + 
         G[1, 0, 0, x]*(-1319/54 - ((43*I)/9)*Pi + (-8/3 + (16*I)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(-106/9 - ((4*I)/3)*Pi - 64*zeta[2]) + 
           (16 - (24*I)*Pi)*zeta[2] - 72*zeta[3]) + G[1, 1, 1, x]*
          (-64/3 - ((106*I)/9)*Pi + (-8 - ((16*I)/3)*Pi)*Log[mu2/s] + 
           (16/3 + (56*I)*Pi)*zeta[2] - 56*zeta[3]) + 
         (1463/108 + ((74*I)/3)*Pi)*zeta[3] - 72*zeta[3]^2 + 
         G[1, 0, 1, x]*(2471/108 + ((265*I)/18)*Pi + (89/9 + ((20*I)/3)*Pi)*
            Log[mu2/s] + (4*Log[mu2/s]^2)/3 + (-4 - (24*I)*Pi)*zeta[2] + 
           24*zeta[3]) + G[1, 1, 0, x]*(2471/108 + ((11*I)/6)*Pi + 
           (4/3 - (16*I)*Pi)*Log[mu2/s]^2 + (40/3 - (8*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(89/9 + 80*zeta[2]) + 64*zeta[3]) + 
         G[0, 1, 1, x]*(28/3 + ((53*I)/18)*Pi + (4 + ((4*I)/3)*Pi)*
            Log[mu2/s] + (-10/3 - (128*I)*Pi)*zeta[2] + 128*zeta[3]) + 
         G[0, 0, 0, x]*(671/54 - ((73*I)/18)*Pi + (8/3 - (16*I)*Pi)*
            Log[mu2/s]^2 + (-12 - (96*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(70/9 - ((8*I)/3)*Pi + 16*zeta[2]) + 240*zeta[3]) + 
         zeta[2]*(521/12 + ((1319*I)/36)*Pi + (4 + (88*I)*Pi)*zeta[3]) + 
         G[1, 1, x]*(521/36 + ((1319*I)/108)*Pi + (2 + ((4*I)/3)*Pi)*
            Log[mu2/s]^2 + (73/18 + ((8*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(32/3 + ((53*I)/9)*Pi + (-4/3 + (48*I)*Pi)*zeta[2] - 
             48*zeta[3]) + (16/3 + (16*I)*Pi)*zeta[3] - 314*zeta[4]) + 
         G[0, 0, x]*(521/36 + ((1319*I)/108)*Pi + (-157/18 + ((10*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]^2*(2 + ((4*I)/3)*Pi + 16*zeta[2]) + 
           Log[mu2/s]*(32/3 + ((53*I)/9)*Pi + (-8/3 + (80*I)*Pi)*zeta[2] - 
             112*zeta[3]) + (-6 + (128*I)*Pi)*zeta[3] - 106*zeta[4]) + 
         (2053/72 + ((83*I)/3)*Pi)*zeta[4] + Log[mu2/s]^2*
          ((6 + (4*I)*Pi)*zeta[2] + (4/3 + (16*I)*Pi)*zeta[3] + 
           112*zeta[4]) + G[1, 0, x]*(-521/36 - ((1319*I)/108)*Pi + 
           Log[mu2/s]^2*(-2 - ((4*I)/3)*Pi - 16*zeta[2]) + 
           (-1/9 + ((26*I)/3)*Pi)*zeta[2] + (-4 - (8*I)*Pi)*zeta[3] + 
           Log[mu2/s]*(-32/3 - ((53*I)/9)*Pi + (-4/3 - (32*I)*Pi)*zeta[2] + 
             64*zeta[3]) + 316*zeta[4]) + G[0, 1, x]*(-521/36 - 
           ((1319*I)/108)*Pi + (-2 - ((4*I)/3)*Pi)*Log[mu2/s]^2 + 
           (97/9 + ((10*I)/3)*Pi)*zeta[2] + (32/3 - (64*I)*Pi)*zeta[3] + 
           Log[mu2/s]*(-32/3 - ((53*I)/9)*Pi + (16/3 - (96*I)*Pi)*zeta[2] + 
             96*zeta[3]) + 608*zeta[4]) + Log[mu2/s]*
          (zeta[2]*(32 + ((53*I)/3)*Pi - 80*zeta[3]) + (53/9 + (12*I)*Pi)*
            zeta[3] + (65/3 + (68*I)*Pi)*zeta[4] - 96*zeta[5]) + 
         G[1, x]*(zeta[2]*(-3767/108 - ((32*I)/3)*Pi - 48*zeta[3]) + 
           Log[mu2/s]^2*((-4/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
           (-355/18 - (8*I)*Pi)*zeta[3] + Log[mu2/s]*
            ((-125/9 - (4*I)*Pi)*zeta[2] + (-32/3 + (32*I)*Pi)*zeta[3] - 
             196*zeta[4]) - (143*zeta[4])/6 - 44*zeta[5]) + 
         (4 + (92*I)*Pi)*zeta[5] + G[0, x]*((116/9 - (10*I)*Pi)*zeta[3] + 
           Log[mu2/s]^2*((4/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
           zeta[2]*(-121/108 - ((95*I)/6)*Pi + 168*zeta[3]) + 
           Log[mu2/s]*((17/9 - (8*I)*Pi)*zeta[2] + (20/3 - (80*I)*Pi)*
              zeta[3] - 140*zeta[4]) + (-26/3 - (102*I)*Pi)*zeta[4] + 
           188*zeta[5]) - (3*zeta[6])/2) - (3*zeta[6])/4 + 
       x*((-143/6 + (8*I)*Pi)*G[0, 0, 0, 1, x] + (79/6 - (12*I)*Pi)*
          G[0, 0, 1, 1, x] + 20*G[0, 1, 1, 1, x] + (19/2 + (18*I)*Pi)*
          G[1, 0, 1, 1, x] + (12 - (24*I)*Pi)*G[1, 1, 1, 1, x] - 
         16*G[0, 0, 0, 0, 1, x] + (-16 - (204*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
         24*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 1, x] + 
         (-4 + (252*I)*Pi)*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] + 
         8*G[0, 1, 0, 0, 1, x] + (8 + (144*I)*Pi)*G[0, 1, 0, 1, 0, x] - 
         (192*I)*Pi*G[0, 1, 1, 1, 0, x] + 16*G[1, 0, 0, 0, 1, x] + 
         (16 + (24*I)*Pi)*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] + 
         10*G[1, 0, 1, 0, 1, x] + (10 - (36*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
         8*G[1, 0, 1, 1, 1, x] + 10*G[1, 1, 0, 0, 1, x] + 
         (10 - (72*I)*Pi)*G[1, 1, 0, 1, 0, x] - 24*G[1, 1, 1, 0, 1, x] + 
         (-24 + (84*I)*Pi)*G[1, 1, 1, 1, 0, x] + 372*G[0, 0, 0, 0, 0, 0, x] - 
         204*G[0, 0, 0, 1, 0, 0, x] - 372*G[0, 0, 1, 0, 0, 0, x] + 
         252*G[0, 0, 1, 1, 0, 0, x] - 336*G[0, 1, 0, 0, 0, 0, x] + 
         144*G[0, 1, 0, 1, 0, 0, x] + 336*G[0, 1, 1, 0, 0, 0, x] - 
         192*G[0, 1, 1, 1, 0, 0, x] - 120*G[1, 0, 0, 0, 0, 0, x] + 
         24*G[1, 0, 0, 1, 0, 0, x] + 84*G[1, 0, 1, 0, 0, 0, x] - 
         36*G[1, 0, 1, 1, 0, 0, x] + 192*G[1, 1, 0, 0, 0, 0, x] - 
         72*G[1, 1, 0, 1, 0, 0, x] - 156*G[1, 1, 1, 0, 0, 0, x] + 
         84*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(82 + (204*I)*Pi - 
           168*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(36 + (192*I)*Pi - 
           144*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(106 + (72*I)*Pi - 
           120*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(64 + (36*I)*Pi - 
           48*Log[mu2/s]) + G[1, 0, 0, 1, x]*(-121/3 - (20*I)*Pi - 
           12*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-49/2 + (4*I)*Pi - 
           4*Log[mu2/s]) + G[1, 1, 0, 1, x]*(106/3 + (26*I)*Pi + 
           16*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(-50 - (84*I)*Pi + 
           72*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-160 - (24*I)*Pi + 
           96*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-14 - (252*I)*Pi + 
           120*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-64 - (144*I)*Pi + 
           192*Log[mu2/s]) + G[0, 1, 0, 0, x]*(253/6 - (36*I)*Pi + 
           (20 + (144*I)*Pi)*Log[mu2/s] - 24*Log[mu2/s]^2 - 324*zeta[2]) + 
         G[0, 0, 1, 0, x]*(-143/6 - (18*I)*Pi + (120*I)*Pi*Log[mu2/s] - 
           228*zeta[2]) + G[1, 1, 1, 0, x]*(106/3 - (58*I)*Pi + 
           (16 + (72*I)*Pi)*Log[mu2/s] - 204*zeta[2]) + 
         G[1, 0, 0, 0, x]*(545/3 - (60*I)*Pi + (84 + (48*I)*Pi)*Log[mu2/s] - 
           24*Log[mu2/s]^2 - 108*zeta[2]) + G[0, 0, 0, 0, x]*
          (-152/3 + (22*I)*Pi + (-44 - (120*I)*Pi)*Log[mu2/s] + 
           24*Log[mu2/s]^2 + 144*zeta[2]) + G[1, 0, 1, 0, x]*
          (-121/3 + (62*I)*Pi + (-12 - (48*I)*Pi)*Log[mu2/s] + 156*zeta[2]) + 
         G[1, 1, 0, 0, x]*(-727/6 + (56*I)*Pi + (-60 - (72*I)*Pi)*
            Log[mu2/s] + 24*Log[mu2/s]^2 + 180*zeta[2]) + 
         G[0, 1, 1, 0, x]*(-49/2 + (32*I)*Pi + (-4 - (144*I)*Pi)*Log[mu2/s] + 
           384*zeta[2]) + G[0, 0, 0, x]*(208/9 - ((355*I)/6)*Pi + 
           (8 + (24*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(46/3 - (28*I)*Pi - 
             24*zeta[2]) + (90 + (144*I)*Pi)*zeta[2] - 360*zeta[3]) + 
         G[0, 1, 1, x]*(-115/9 - ((83*I)/6)*Pi + (-28/3 - (4*I)*Pi)*
            Log[mu2/s] + (8 + (192*I)*Pi)*zeta[2] - 192*zeta[3]) + 
         G[1, 1, 0, x]*(-145/4 - ((617*I)/6)*Pi + (-4 + (24*I)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(-17 - (52*I)*Pi - 120*zeta[2]) + 
           (126 + (12*I)*Pi)*zeta[2] - 96*zeta[3]) + G[1, 0, 1, x]*
          (-145/4 - ((287*I)/6)*Pi + (-17 - (20*I)*Pi)*Log[mu2/s] - 
           4*Log[mu2/s]^2 + (24 + (36*I)*Pi)*zeta[2] - 36*zeta[3]) + 
         (-3589/36 - (25*I)*Pi)*zeta[3] + 108*zeta[3]^2 + 
         G[1, 1, 1, x]*(-18 + ((118*I)/3)*Pi + (-8 + (16*I)*Pi)*Log[mu2/s] + 
           (-8 - (84*I)*Pi)*zeta[2] + 84*zeta[3]) + G[1, 0, 0, x]*
          (-164/3 + ((334*I)/3)*Pi + (-8 - (24*I)*Pi)*Log[mu2/s]^2 + 
           (-168 + (36*I)*Pi)*zeta[2] + Log[mu2/s]*(-30 + (56*I)*Pi + 
             96*zeta[2]) + 108*zeta[3]) + G[0, 1, 0, x]*
          (809/12 + ((152*I)/3)*Pi + (4 - (24*I)*Pi)*Log[mu2/s]^2 + 
           (-82 - (84*I)*Pi)*zeta[2] + Log[mu2/s]*(33 + (24*I)*Pi + 
             48*zeta[2]) + 240*zeta[3]) + G[0, 0, 1, x]*
          (809/12 + ((67*I)/3)*Pi + (33 + (8*I)*Pi)*Log[mu2/s] + 
           4*Log[mu2/s]^2 + (-6 - (252*I)*Pi)*zeta[2] + 252*zeta[3]) + 
         zeta[2]*(-5249/108 + ((89*I)/4)*Pi + (-70 - (132*I)*Pi)*zeta[3]) + 
         G[0, 1, x]*(-1993/108 + ((1927*I)/36)*Pi + (-2/3 + (4*I)*Pi)*
            Log[mu2/s]^2 + (44/3 - (46*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-10/9 + ((67*I)/3)*Pi + (-12 + (144*I)*Pi)*zeta[2] - 
             144*zeta[3]) + (14 + (96*I)*Pi)*zeta[3] - 912*zeta[4]) + 
         G[1, 0, x]*(-1993/108 - ((3313*I)/36)*Pi + (584/3 - (38*I)*Pi)*
            zeta[2] + Log[mu2/s]^2*(-2/3 - (12*I)*Pi + 24*zeta[2]) + 
           Log[mu2/s]*(-10/9 - ((145*I)/3)*Pi + (72 + (48*I)*Pi)*zeta[2] - 
             96*zeta[3]) + (82 + (12*I)*Pi)*zeta[3] - 474*zeta[4]) + 
         Log[mu2/s]^2*((-34/3 + (4*I)*Pi)*zeta[2] + (-20 - (24*I)*Pi)*
            zeta[3] - 168*zeta[4]) + (-2879/8 - ((149*I)/2)*Pi)*zeta[4] + 
         G[0, 0, x]*(415/54 + ((1045*I)/12)*Pi + Log[mu2/s]^2*
            (-2/3 + (12*I)*Pi - 24*zeta[2]) + (-371/6 - (24*I)*Pi)*zeta[2] + 
           (-78 - (192*I)*Pi)*zeta[3] + Log[mu2/s]*(-31/9 + (47*I)*Pi + 
             (-44 - (120*I)*Pi)*zeta[2] + 168*zeta[3]) + 159*zeta[4]) + 
         G[1, 1, x]*(263/9 - ((583*I)/12)*Pi + (2 - (4*I)*Pi)*Log[mu2/s]^2 + 
           (139/6 + (54*I)*Pi)*zeta[2] + (-76 - (24*I)*Pi)*zeta[3] + 
           Log[mu2/s]*(17/3 - (21*I)*Pi - (72*I)*Pi*zeta[2] + 72*zeta[3]) + 
           471*zeta[4]) + G[0, x]*(-1460/27 - ((3671*I)/108)*Pi + 
           zeta[2]*(-1411/12 - ((131*I)/6)*Pi - 252*zeta[3]) + 
           Log[mu2/s]^2*(-10/3 - ((4*I)/3)*Pi + (-20 + (24*I)*Pi)*zeta[2] - 
             24*zeta[3]) + (145/3 + (12*I)*Pi)*zeta[3] + (595/2 + (153*I)*Pi)*
            zeta[4] + Log[mu2/s]*(-209/9 - ((101*I)/9)*Pi + (-77 - (12*I)*Pi)*
              zeta[2] + (56 + (120*I)*Pi)*zeta[3] + 210*zeta[4]) - 
           282*zeta[5]) + (-69 - (138*I)*Pi)*zeta[5] + 
         G[1, x]*(1460/27 + ((3671*I)/108)*Pi + (-135/2 + (44*I)*Pi)*
            zeta[3] + Log[mu2/s]^2*(10/3 + ((4*I)/3)*Pi + (4 - (24*I)*Pi)*
              zeta[2] + 24*zeta[3]) + zeta[2]*(-911/36 + ((383*I)/3)*Pi + 
             72*zeta[3]) - (579*zeta[4])/2 + Log[mu2/s]*
            (209/9 + ((101*I)/9)*Pi + (-17/3 + (64*I)*Pi)*zeta[2] + 
             (-28 - (48*I)*Pi)*zeta[3] + 294*zeta[4]) + 66*zeta[5]) + 
         Log[mu2/s]*((-139*zeta[3])/3 + zeta[2]*(-500/9 + (13*I)*Pi + 
             120*zeta[3]) + (-200 - (102*I)*Pi)*zeta[4] + 144*zeta[5]) + 
         (9*zeta[6])/4)))/Nc^2 + 
    (((-19*I)/4)*Pi + 23*G[0, 0, 0, 0, 0, 0, x] + (19*G[0, 0, 0, 0, 0, 1, x])/
       2 + (19*G[0, 0, 0, 0, 1, 0, x])/2 - (3*G[0, 0, 0, 0, 1, 1, x])/2 - 
      5*G[0, 0, 0, 1, 0, 0, x] - 5*G[0, 0, 0, 1, 0, 1, x] - 
      5*G[0, 0, 0, 1, 1, 0, x] + 23*G[0, 0, 0, 1, 1, 1, x] - 
      (55*G[0, 0, 1, 0, 0, 0, x])/2 - (41*G[0, 0, 1, 0, 0, 1, x])/2 - 
      (41*G[0, 0, 1, 0, 1, 0, x])/2 + (59*G[0, 0, 1, 0, 1, 1, x])/2 + 
      57*G[0, 0, 1, 1, 0, 0, x] - 28*G[0, 0, 1, 1, 0, 1, x] - 
      28*G[0, 0, 1, 1, 1, 0, x] + 27*G[0, 0, 1, 1, 1, 1, x] - 
      75*G[0, 1, 0, 0, 0, 0, x] + (43*G[0, 1, 0, 0, 0, 1, x])/2 + 
      (43*G[0, 1, 0, 0, 1, 0, x])/2 - 12*G[0, 1, 0, 0, 1, 1, x] + 
      24*G[0, 1, 0, 1, 0, 0, x] - G[0, 1, 0, 1, 0, 1, x]/2 - 
      G[0, 1, 0, 1, 1, 0, x]/2 + 15*G[0, 1, 0, 1, 1, 1, x] + 
      65*G[0, 1, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, 1, x] - 
      G[0, 1, 1, 0, 1, 0, x] - 10*G[0, 1, 1, 1, 0, 0, x] - 
      7*G[0, 1, 1, 1, 0, 1, x] - 7*G[0, 1, 1, 1, 1, 0, x] - 
      (49*G[0, 1, 1, 1, 1, 1, x])/2 - (205*G[1, 0, 0, 0, 0, 0, x])/2 + 
      (17*G[1, 0, 0, 0, 0, 1, x])/2 + (17*G[1, 0, 0, 0, 1, 0, x])/2 + 
      20*G[1, 0, 0, 0, 1, 1, x] + 14*G[1, 0, 0, 1, 0, 0, x] + 
      (25*G[1, 0, 0, 1, 0, 1, x])/2 + (25*G[1, 0, 0, 1, 1, 0, x])/2 - 
      (63*G[1, 0, 0, 1, 1, 1, x])/2 + 16*G[1, 0, 1, 0, 0, 0, x] + 
      31*G[1, 0, 1, 0, 0, 1, x] + 31*G[1, 0, 1, 0, 1, 0, x] - 
      (65*G[1, 0, 1, 0, 1, 1, x])/2 - 22*G[1, 0, 1, 1, 0, 0, x] + 
      (47*G[1, 0, 1, 1, 0, 1, x])/2 + (47*G[1, 0, 1, 1, 1, 0, x])/2 - 
      36*G[1, 0, 1, 1, 1, 1, x] + 30*G[1, 1, 0, 0, 0, 0, x] + 
      10*G[1, 1, 0, 0, 0, 1, x] + 10*G[1, 1, 0, 0, 1, 0, x] - 
      2*G[1, 1, 0, 0, 1, 1, x] + 5*G[1, 1, 0, 1, 0, 1, x] + 
      5*G[1, 1, 0, 1, 1, 0, x] - (85*G[1, 1, 0, 1, 1, 1, x])/2 - 
      (89*G[1, 1, 1, 0, 0, 0, x])/2 + (35*G[1, 1, 1, 0, 0, 1, x])/2 + 
      (35*G[1, 1, 1, 0, 1, 0, x])/2 - 39*G[1, 1, 1, 0, 1, 1, x] + 
      8*G[1, 1, 1, 1, 0, 0, x] - (55*G[1, 1, 1, 1, 0, 1, x])/2 - 
      (55*G[1, 1, 1, 1, 1, 0, x])/2 + (115*G[1, 1, 1, 1, 1, 1, x])/2 + 
      G[0, 1, 1, 0, 0, x]*(1/2 + (27*I)*Pi - 37*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(129/4 + (7*I)*Pi - 33*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(-121/2 - 30*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-23 + (23*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-215/4 + (6*I)*Pi - (41*Log[mu2/s])/2) + 
      G[1, 0, 0, 0, 1, x]*(-215/4 + (8*I)*Pi - (41*Log[mu2/s])/2) + 
      G[1, 0, 1, 1, 0, x]*(-177/4 - (17*I)*Pi - (37*Log[mu2/s])/2) + 
      G[1, 0, 1, 0, 1, x]*(-177/4 - (20*I)*Pi - (37*Log[mu2/s])/2) + 
      G[0, 0, 0, 0, 1, x]*(-21/2 - (8*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-21/2 - (26*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-185/4 - (6*I)*Pi - (31*Log[mu2/s])/2) + 
      G[0, 1, 0, 1, 0, x]*(-185/4 + (8*I)*Pi - (31*Log[mu2/s])/2) + 
      G[0, 0, 0, 1, 1, x]*(-83/4 + (6*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-67/4 - (13*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-149/4 - 5*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-149/4 + (3*I)*Pi - 5*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-6 + (12*I)*Pi - (5*Log[mu2/s])/2) + G[0, 0, 0, 0, 0, x]*
       (201/4 + (33*I)*Pi + Log[mu2/s]/2) + G[0, 1, 1, 0, 1, x]*
       (-13/4 + Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(-13/4 - (16*I)*Pi + 
        Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-79/2 - (45*I)*Pi + 
        3*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(9/4 + (18*I)*Pi + 
        9*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(9/4 + (38*I)*Pi + 
        9*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(-30 - (17*I)*Pi + 
        10*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(47/2 - (7*I)*Pi + 
        12*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(155/2 - (6*I)*Pi + 
        (51*Log[mu2/s])/2) + G[1, 1, 1, 0, 1, x]*(261/4 + (5*I)*Pi + 
        (53*Log[mu2/s])/2) + G[1, 1, 1, 1, 0, x]*(261/4 + (7*I)*Pi + 
        (53*Log[mu2/s])/2) + G[1, 0, 1, 1, 1, x]*(319/4 + (16*I)*Pi + 
        (57*Log[mu2/s])/2) + G[1, 1, 0, 1, 1, x]*(76 - (8*I)*Pi + 
        (59*Log[mu2/s])/2) + G[0, 1, 0, 0, 0, x]*(-3/4 - (16*I)*Pi + 
        (75*Log[mu2/s])/2) + G[1, 0, 0, 0, 0, x]*(113 - (12*I)*Pi + 
        82*Log[mu2/s]) + G[0, 1, 0, 0, x]*(87/2 - (11*I)*Pi + 
        (36 + (25*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (231*zeta[2])/2) + 
      G[1, 1, 1, 0, x]*(-309/4 - ((27*I)/2)*Pi + (-195/4 + (16*I)*Pi)*
         Log[mu2/s] - (41*Log[mu2/s]^2)/4 - (341*zeta[2])/4) + 
      G[1, 0, 0, 0, x]*(-417/4 + (23*I)*Pi + (-145/4 + (27*I)*Pi)*
         Log[mu2/s] - (69*Log[mu2/s]^2)/4 - (329*zeta[2])/4) + 
      G[1, 0, 0, 1, x]*(351/4 + (19*I)*Pi + (197/4 + (11*I)*Pi)*Log[mu2/s] + 
        (39*Log[mu2/s]^2)/4 - (219*zeta[2])/4) + G[1, 0, 1, 1, x]*
       (-339/4 - ((35*I)/2)*Pi + (-53 - (9*I)*Pi)*Log[mu2/s] - 
        (19*Log[mu2/s]^2)/2 - (91*zeta[2])/2) + G[0, 0, 1, 0, x]*
       (255/4 - ((5*I)/2)*Pi + (139/4 + (34*I)*Pi)*Log[mu2/s] + 
        11*Log[mu2/s]^2 - 35*zeta[2]) + G[1, 1, 0, 1, x]*
       (-309/4 - (10*I)*Pi + (-195/4 + (4*I)*Pi)*Log[mu2/s] - 
        (41*Log[mu2/s]^2)/4 - (129*zeta[2])/4) + G[1, 0, 1, 0, x]*
       (351/4 - (18*I)*Pi + (197/4 - (23*I)*Pi)*Log[mu2/s] + 
        (39*Log[mu2/s]^2)/4 - (31*zeta[2])/4) + G[1, 1, 1, 1, x]*
       (173/4 + ((39*I)/2)*Pi + (59*Log[mu2/s])/4 + (7*Log[mu2/s]^2)/4 - 
        (27*zeta[2])/4) + G[0, 1, 1, 1, x]*(-183/2 + (17*I)*Pi + 
        (-229/4 + (5*I)*Pi)*Log[mu2/s] - (43*Log[mu2/s]^2)/4 - 
        (11*zeta[2])/4) - (33*Log[mu2/s]^4*zeta[2])/16 + 
      G[1, 1, 0, 0, x]*(81/2 + ((33*I)/2)*Pi + (43/2 - (14*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 + (47*zeta[2])/2) + 
      G[0, 1, 0, 1, x]*(187/4 - (32*I)*Pi + (81/4 - (9*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (51*zeta[2])/2) + G[0, 0, 0, 1, x]*
       (255/4 + ((7*I)/2)*Pi + (139/4 - (6*I)*Pi)*Log[mu2/s] + 
        11*Log[mu2/s]^2 + (51*zeta[2])/2) + G[0, 0, 1, 1, x]*
       (-15/4 + ((3*I)/2)*Pi + (16 + (4*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/2 + (137*zeta[2])/2) + G[0, 0, 0, 0, x]*
       (-157/2 - (13*I)*Pi + (-211/4 - (38*I)*Pi)*Log[mu2/s] - 
        (45*Log[mu2/s]^2)/4 + (343*zeta[2])/4) + G[0, 1, 1, 0, x]*
       (187/4 + ((35*I)/2)*Pi + (81/4 - (27*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (181*zeta[2])/2) + 
      ((-4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 
        4*G[0, 0, 1, 1, x] + 8*G[0, 1, 1, 1, x] + 4*G[1, 0, 1, 1, x] - 
        12*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-7/2 + (4*I)*Pi - 
          4*Log[mu2/s]) + G[1, 1, 1, x]*(7 - (4*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 1, x]*(-37/8 + ((7*I)/2)*Pi + (-7/2 + (4*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - 11*zeta[2]) + G[0, 1, x]*(((-7*I)/2)*Pi - 
          (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + G[1, x]*(((-37*I)/8)*Pi - 
          (2*I)*Pi*Log[mu2/s]^2 + (21/2 + (5*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-7*I)/2)*Pi + 12*zeta[2])))/x^2 + 
      G[0, 0, 0, x]*(431/4 + ((195*I)/4)*Pi + (45/2 + ((39*I)/2)*Pi)*
         Log[mu2/s]^2 + (79*Log[mu2/s]^3)/12 + Log[mu2/s]*
         (127/2 + (27*I)*Pi - (293*zeta[2])/4) + (-61 - ((49*I)/2)*Pi)*
         zeta[2] - (631*zeta[3])/6) + G[0, 1, 1, x]*(131/4 - ((15*I)/2)*Pi + 
        (25/2 - (3*I)*Pi)*Log[mu2/s]^2 + (13*Log[mu2/s]^3)/12 + 
        (145/2 + (35*I)*Pi)*zeta[2] + Log[mu2/s]*(149/4 - (12*I)*Pi + 
          (105*zeta[2])/4) - (229*zeta[3])/6) + G[1, 0, 1, x]*
       (207/4 + (37*I)*Pi + (81/8 + ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
        (3*Log[mu2/s]^3)/4 + (601/8 + ((49*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(34 + ((33*I)/2)*Pi + (119*zeta[2])/4) - 23*zeta[3]) + 
      Log[mu2/s]^3*(((-7*I)/12)*Pi + (-95/8 - ((2*I)/3)*Pi)*zeta[2] - 
        zeta[3]/3) + (1333/8 + ((809*I)/12)*Pi)*zeta[3] - (17*zeta[3]^2)/6 + 
      G[1, 1, 0, x]*(207/4 - ((11*I)/4)*Pi + (81/8 + (4*I)*Pi)*Log[mu2/s]^2 + 
        (3*Log[mu2/s]^3)/4 + Log[mu2/s]*(34 - (7*I)*Pi - (45*zeta[2])/4) + 
        (789/8 - (13*I)*Pi)*zeta[2] + zeta[3]) + 
      G[1, 1, 1, x]*(191/4 - ((27*I)/2)*Pi + (21/2 - (I/2)*Pi)*Log[mu2/s]^2 + 
        (8*Log[mu2/s]^3)/3 + Log[mu2/s]*(41/2 - (13*I)*Pi - 9*zeta[2]) + 
        (19/4 - ((37*I)/2)*Pi)*zeta[2] + (73*zeta[3])/6) + 
      G[0, 1, 0, x]*(-945/8 + ((71*I)/4)*Pi + (-179/8 - ((15*I)/2)*Pi)*
         Log[mu2/s]^2 - (9*Log[mu2/s]^3)/2 + (547/8 + ((25*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(-145/2 + ((23*I)/2)*Pi + 66*zeta[2]) + 
        44*zeta[3]) + G[0, 0, 1, x]*(-945/8 - ((25*I)/2)*Pi + 
        (-179/8 + I*Pi)*Log[mu2/s]^2 - (9*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(-145/2 + (6*I)*Pi - 26*zeta[2]) + (-199/8 - (53*I)*Pi)*
         zeta[2] + (101*zeta[3])/2) + G[1, 0, 0, x]*(-47 - ((265*I)/4)*Pi + 
        (-21 - (16*I)*Pi)*Log[mu2/s]^2 - (17*Log[mu2/s]^3)/6 + 
        (715/4 + (37*I)*Pi)*zeta[2] + Log[mu2/s]*(-199/4 - (29*I)*Pi + 
          (229*zeta[2])/2) + (415*zeta[3])/6) + 
      zeta[2]*(-2077/8 + ((203*I)/8)*Pi + (899/8 + ((100*I)/3)*Pi)*zeta[3]) + 
      G[0, 1, x]*(829/8 - ((181*I)/8)*Pi + (41/8 + ((5*I)/3)*Pi)*
         Log[mu2/s]^3 + (61*Log[mu2/s]^4)/48 + Log[mu2/s]^2*
         (45/2 + ((11*I)/2)*Pi - (279*zeta[2])/8) + (-193 - (58*I)*Pi)*
         zeta[2] + Log[mu2/s]*(251/4 + ((39*I)/4)*Pi + (-889/8 - (7*I)*Pi)*
           zeta[2] - (283*zeta[3])/6) + (111/4 - ((136*I)/3)*Pi)*zeta[3] - 
        (4211*zeta[4])/32) + G[1, 0, x]*(829/8 + ((135*I)/2)*Pi + 
        (41/8 + (3*I)*Pi)*Log[mu2/s]^3 + (61*Log[mu2/s]^4)/48 + 
        Log[mu2/s]^2*(45/2 + ((9*I)/2)*Pi - (263*zeta[2])/8) + 
        (-843/4 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*(251/4 + ((117*I)/4)*Pi + 
          (-765/8 - (5*I)*Pi)*zeta[2] - (373*zeta[3])/6) + 
        (-54 - (50*I)*Pi)*zeta[3] - (3643*zeta[4])/32) + 
      (741/4 + ((597*I)/4)*Pi)*zeta[4] + Log[mu2/s]^2*
       (((-7*I)/2)*Pi + (-207/4 + (12*I)*Pi)*zeta[2] + 
        (-11/8 + (4*I)*Pi)*zeta[3] + (67*zeta[4])/16) + 
      G[0, 0, x]*(-411/4 - ((575*I)/8)*Pi + (-127/24 - ((16*I)/3)*Pi)*
         Log[mu2/s]^3 - (89*Log[mu2/s]^4)/48 + (-69/8 + ((213*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-177/8 - ((63*I)/4)*Pi + (157*zeta[2])/8) + 
        (-71/3 + ((155*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (-123/2 - ((213*I)/4)*Pi + (81/8 + (11*I)*Pi)*zeta[2] + 
          (223*zeta[3])/3) + (3347*zeta[4])/32) + 
      G[1, 1, x]*(-1449/8 + ((47*I)/2)*Pi + (-119/24 + ((2*I)/3)*Pi)*
         Log[mu2/s]^3 - (11*Log[mu2/s]^4)/16 + (-49/8 + ((189*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-171/8 + ((23*I)/4)*Pi + (25*zeta[2])/8) + 
        (38/3 + ((104*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-76 + ((47*I)/4)*Pi + 
          (9/8 + I*Pi)*zeta[2] + 26*zeta[3]) + (4051*zeta[4])/32) + 
      (((-97*I)/8)*Pi - (25*I)*Pi*G[0, 0, 0, 0, 0, x] + 
        3*G[0, 0, 0, 1, 1, x] - 25*G[0, 0, 0, 0, 0, 1, x] - 
        25*G[0, 0, 0, 0, 1, 0, x] - 17*G[0, 0, 0, 1, 0, 0, x] - 
        4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] + 
        4*G[0, 0, 0, 1, 1, 1, x] + 5*G[0, 0, 1, 0, 0, 0, x] - 
        11*G[0, 0, 1, 0, 0, 1, x] - 11*G[0, 0, 1, 0, 1, 0, x] + 
        7*G[0, 0, 1, 0, 1, 1, x] - 11*G[0, 0, 1, 1, 0, 0, x] + 
        6*G[0, 0, 1, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 1, 0, x] - 
        2*G[0, 0, 1, 1, 1, 1, x] + 19*G[0, 1, 0, 0, 0, 0, x] - 
        7*G[0, 1, 0, 0, 0, 1, x] - 7*G[0, 1, 0, 0, 1, 0, x] - 
        4*G[0, 1, 0, 0, 1, 1, x] - 7*G[0, 1, 0, 1, 0, 0, x] - 
        G[0, 1, 0, 1, 0, 1, x] - G[0, 1, 0, 1, 1, 0, x] + 
        8*G[0, 1, 0, 1, 1, 1, x] - 7*G[0, 1, 1, 0, 0, 0, x] - 
        8*G[0, 1, 1, 0, 0, 1, x] - 8*G[0, 1, 1, 0, 1, 0, x] + 
        14*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 0, x] + 
        10*G[0, 1, 1, 1, 0, 1, x] + 10*G[0, 1, 1, 1, 1, 0, x] - 
        12*G[0, 1, 1, 1, 1, 1, x] + 13*G[1, 0, 0, 0, 0, 0, x] + 
        3*G[1, 0, 0, 0, 0, 1, x] + 3*G[1, 0, 0, 0, 1, 0, x] - 
        10*G[1, 0, 0, 0, 1, 1, x] + 3*G[1, 0, 0, 1, 0, 0, x] + 
        3*G[1, 0, 0, 1, 0, 1, x] + 3*G[1, 0, 0, 1, 1, 0, x] - 
        7*G[1, 0, 0, 1, 1, 1, x] + 3*G[1, 0, 1, 0, 0, 0, x] - 
        G[1, 0, 1, 0, 1, 1, x] - 18*G[1, 0, 1, 1, 0, 0, x] + 
        3*G[1, 0, 1, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 1, 0, x] + 
        5*G[1, 0, 1, 1, 1, 1, x] + 3*G[1, 1, 0, 0, 0, 0, x] - 
        12*G[1, 1, 0, 0, 0, 1, x] - 12*G[1, 1, 0, 0, 1, 0, x] + 
        4*G[1, 1, 0, 0, 1, 1, x] - 6*G[1, 1, 0, 1, 0, 0, x] - 
        4*G[1, 1, 0, 1, 0, 1, x] - 4*G[1, 1, 0, 1, 1, 0, x] + 
        18*G[1, 1, 0, 1, 1, 1, x] + 8*G[1, 1, 1, 0, 0, 0, x] - 
        11*G[1, 1, 1, 0, 0, 1, x] - 11*G[1, 1, 1, 0, 1, 0, x] + 
        21*G[1, 1, 1, 0, 1, 1, x] - G[1, 1, 1, 1, 0, 0, x] + 
        11*G[1, 1, 1, 1, 0, 1, x] + 11*G[1, 1, 1, 1, 1, 0, x] - 
        23*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x]*
         (-24 - (3*I)*Pi - 19*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
         (-27/2 - 14*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
         (-15 - 10*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(-15 - 10*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(-27/2 - 8*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (-12 - 7*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(3 - 6*Log[mu2/s]) + 
        G[0, 1, 1, 1, 0, x]*(3 - 6*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (-9 + (7*I)*Pi - 5*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-9/2 - 4*Log[mu2/s]) + ((7*I)/8)*Pi*Log[mu2/s]^4 + 
        ((5*I)/24)*Pi*Log[mu2/s]^5 + G[1, 0, 1, 0, 1, x]*(3 + Log[mu2/s]) + 
        G[1, 0, 1, 1, 0, x]*(3 - (14*I)*Pi + Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*(-15 + 2*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (3 + 4*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(3 + 4*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(3 - I*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(6 + I*Pi + 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, 1, x]*(3 + 7*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (3 - (2*I)*Pi + 7*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (9 + (10*I)*Pi + 7*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (3 + (13*I)*Pi + 7*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
         (3 + 8*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(3 - (2*I)*Pi + 
          8*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(39/2 + 11*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(39/2 + (3*I)*Pi + 11*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(3/2 - (4*I)*Pi + 11*Log[mu2/s]) + 
        G[1, 1, 1, 1, 1, x]*(18 + 12*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         (12 + (11*I)*Pi + 17*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
         (21 + 25*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(21 + (4*I)*Pi + 
          25*Log[mu2/s]) + G[0, 0, 0, 0, x]*((21*I)*Pi + 
          (25*I)*Pi*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-16 - ((3*I)/2)*Pi - 
          9*Log[mu2/s] - 2*Log[mu2/s]^2) + G[1, 0, 0, 1, x]*
         (-41/4 - ((3*I)/2)*Pi - (15*Log[mu2/s])/2 - (11*Log[mu2/s]^2)/2 - 
          (33*zeta[2])/2) + G[1, 0, 1, 1, x]*(15 - ((3*I)/2)*Pi + 
          9*Log[mu2/s] + (7*Log[mu2/s]^2)/2 - (15*zeta[2])/2) + 
        G[0, 1, 1, 1, x]*(57/2 + ((3*I)/2)*Pi + (27*Log[mu2/s])/2 + 
          2*Log[mu2/s]^2 - 3*zeta[2]) + G[0, 0, 1, 1, x]*
         (-7/4 - ((3*I)/2)*Pi - zeta[2]) + G[1, 0, 1, 0, x]*
         (-41/4 + ((9*I)/2)*Pi + (-15/2 - (3*I)*Pi)*Log[mu2/s] - 
          (11*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + G[1, 1, 1, 1, x]*
         (-17/4 - 3*Log[mu2/s] - Log[mu2/s]^2 + 3*zeta[2]) + 
        G[1, 0, 0, 0, x]*(20 - (12*I)*Pi + (9 - (7*I)*Pi)*Log[mu2/s] + 
          (5*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + G[1, 1, 0, 1, x]*
         (57/4 + (21*Log[mu2/s])/2 + 3*Log[mu2/s]^2 + 15*zeta[2]) + 
        G[0, 0, 1, 0, x]*(-28 - (6*I)*Pi + (-21 - (4*I)*Pi)*Log[mu2/s] - 
          (25*Log[mu2/s]^2)/2 + (33*zeta[2])/2) + G[1, 1, 0, 0, x]*
         (-41/4 - ((3*I)/2)*Pi + (-15/2 + (4*I)*Pi)*Log[mu2/s] - 
          (11*Log[mu2/s]^2)/2 + (33*zeta[2])/2) + G[0, 0, 0, 1, x]*
         (-28 + (3*I)*Pi - 21*Log[mu2/s] - (25*Log[mu2/s]^2)/2 + 
          (35*zeta[2])/2) + G[0, 1, 1, 0, x]*(-16 - ((9*I)/2)*Pi + 
          (-9 + I*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 18*zeta[2]) + 
        G[1, 1, 1, 0, x]*(57/4 + ((3*I)/2)*Pi + (21*Log[mu2/s])/2 + 
          3*Log[mu2/s]^2 + 22*zeta[2]) + G[0, 1, 0, 0, x]*
         (-12 - ((3*I)/2)*Pi + (-12 - (11*I)*Pi)*Log[mu2/s] - 
          (17*Log[mu2/s]^2)/2 + (63*zeta[2])/2) + Log[mu2/s]^3*
         (((14*I)/3)*Pi - ((11*I)/12)*Pi*zeta[2]) + G[0, 0, 0, x]*
         ((-28*I)*Pi - (21*I)*Pi*Log[mu2/s] - ((25*I)/2)*Pi*Log[mu2/s]^2 + 
          ((11*I)/2)*Pi*zeta[2]) + G[0, 1, 0, x]*
         (24 + (21/2 + (2*I)*Pi)*Log[mu2/s]^2 + (25*Log[mu2/s]^3)/6 + 
          Log[mu2/s]*(28 - (33*zeta[2])/2) + (-33 + (2*I)*Pi)*zeta[2] - 
          (94*zeta[3])/3) + G[1, 0, 0, x]*(8 + ((87*I)/4)*Pi + 
          (6 + ((11*I)/2)*Pi)*Log[mu2/s]^2 + (17*Log[mu2/s]^3)/6 + 
          Log[mu2/s]*(12 + ((27*I)/2)*Pi - (63*zeta[2])/2) + 
          (-57/2 - ((33*I)/2)*Pi)*zeta[2] - (68*zeta[3])/3) + 
        G[0, 0, 1, x]*(24 - ((7*I)/4)*Pi + (21*Log[mu2/s]^2)/2 + 
          (25*Log[mu2/s]^3)/6 + Log[mu2/s]*(28 - (35*zeta[2])/2) + 
          (-27/2 + I*Pi)*zeta[2] - (34*zeta[3])/3) + 
        G[1, 1, 0, x]*(-9/2 + (4*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
          (2*Log[mu2/s]^3)/3 + Log[mu2/s]*((3*I)*Pi - 18*zeta[2]) + 
          (-33/2 - (I/2)*Pi)*zeta[2] - (13*zeta[3])/3) + 
        G[1, 0, 1, x]*(-9/2 + ((19*I)/4)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 
          (2*Log[mu2/s]^3)/3 + (-15/2 + (14*I)*Pi)*zeta[2] - 
          (13*zeta[3])/3) - ((28*I)/3)*Pi*zeta[3] + G[1, 1, 1, x]*
         (-77/4 - ((3*I)/2)*Pi - (15*Log[mu2/s]^2)/4 - (2*Log[mu2/s]^3)/3 + 
          (39*zeta[2])/4 + Log[mu2/s]*(-23/2 + 3*zeta[2]) + (16*zeta[3])/3) + 
        G[0, 1, 1, x]*(-43/4 + ((19*I)/4)*Pi - (3*Log[mu2/s]^2)/2 - 
          (57*zeta[2])/2 + Log[mu2/s]*(-31/4 + ((3*I)/2)*Pi + zeta[2]) + 
          10*zeta[3]) + zeta[2]*(45/2 + I*Pi + ((7*I)/3)*Pi*zeta[3]) + 
        Log[mu2/s]^2*((10*I)*Pi - ((9*I)/4)*Pi*zeta[2] - 
          ((14*I)/3)*Pi*zeta[3]) + G[0, 0, x]*((24*I)*Pi + 
          ((21*I)/2)*Pi*Log[mu2/s]^2 + ((25*I)/6)*Pi*Log[mu2/s]^3 - 
          ((9*I)/2)*Pi*zeta[2] + Log[mu2/s]*((28*I)*Pi - ((11*I)/2)*Pi*
             zeta[2]) - ((28*I)/3)*Pi*zeta[3]) + G[0, 1, x]*
         (-16 - ((43*I)/4)*Pi - (7*Log[mu2/s]^3)/2 - (25*Log[mu2/s]^4)/24 + 
          (309/4 + (18*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-14 - ((3*I)/2)*Pi + 
            (35*zeta[2])/4) + (10 - (10*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(-24 - ((31*I)/4)*Pi + (81/2 - I*Pi)*zeta[2] + 
            (34*zeta[3])/3) - (565*zeta[4])/16) + 
        G[1, 1, x]*(369/8 - ((5*I)/2)*Pi + Log[mu2/s]^3 + 
          Log[mu2/s]^2*(41/8 - ((3*I)/4)*Pi - zeta[2]/2) + 
          (-71/8 - ((45*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(85/4 - ((5*I)/4)*Pi - 
            6*zeta[2] - 10*zeta[3]) + (-5 + (5*I)*Pi)*zeta[3] - 
          (45*zeta[4])/2) + ((15*I)/16)*Pi*zeta[4] + 
        G[1, 0, x]*(-16 - ((41*I)/2)*Pi + (-7/2 - ((2*I)/3)*Pi)*
           Log[mu2/s]^3 - (25*Log[mu2/s]^4)/24 + (179/4 - (3*I)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-14 - ((9*I)/2)*Pi + (33*zeta[2])/4) + 
          (25 + ((13*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-24 - (16*I)*Pi + 
            (24 - (2*I)*Pi)*zeta[2] + (94*zeta[3])/3) + (635*zeta[4])/16) + 
        Log[mu2/s]*(((17*I)/2)*Pi + (12 - (6*I)*Pi)*zeta[2] - 
          (7*I)*Pi*zeta[3] - ((27*I)/16)*Pi*zeta[4]) + 
        G[0, x]*((-16*I)*Pi - ((7*I)/2)*Pi*Log[mu2/s]^3 - 
          ((25*I)/24)*Pi*Log[mu2/s]^4 + (6*I)*Pi*zeta[2] + 
          Log[mu2/s]^2*((-14*I)*Pi + ((11*I)/4)*Pi*zeta[2]) + 
          (7*I)*Pi*zeta[3] + Log[mu2/s]*((-24*I)*Pi + ((9*I)/2)*Pi*zeta[2] + 
            ((28*I)/3)*Pi*zeta[3]) + ((27*I)/16)*Pi*zeta[4]) + 
        G[1, x]*(-97/8 + ((309*I)/8)*Pi + (7*Log[mu2/s]^4)/8 + 
          (5*Log[mu2/s]^5)/24 + Log[mu2/s]^3*(14/3 + I*Pi - 
            (35*zeta[2])/12) + Log[mu2/s]^2*(10 + ((41*I)/8)*Pi + 
            (-45/4 + (I/2)*Pi)*zeta[2] - (17*zeta[3])/3) + 
          (-52/3 + (10*I)*Pi)*zeta[3] + zeta[2]*(-171/4 + ((63*I)/8)*Pi + 
            (37*zeta[3])/3) + (549/16 + ((31*I)/2)*Pi)*zeta[4] + 
          Log[mu2/s]*(17/2 + ((69*I)/4)*Pi + (-147/4 + (3*I)*Pi)*zeta[2] + 
            (-10 + (10*I)*Pi)*zeta[3] + (565*zeta[4])/16) - 2*zeta[5]))/x + 
      G[0, x]*(-97/8 + ((59*I)/8)*Pi + (7/8 + ((11*I)/24)*Pi)*Log[mu2/s]^4 + 
        (5*Log[mu2/s]^5)/24 + Log[mu2/s]^3*(49/12 + ((10*I)/3)*Pi + 
          (16*zeta[2])/3) + zeta[2]*(2165/8 - ((165*I)/8)*Pi - 
          (542*zeta[3])/3) + Log[mu2/s]^2*(17/2 + ((101*I)/8)*Pi + 
          (203/8 + ((31*I)/4)*Pi)*zeta[2] - (43*zeta[3])/6) + 
        (619/12 - ((230*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (13/2 + ((73*I)/4)*Pi + (241/2 - ((51*I)/2)*Pi)*zeta[2] + 
          (129/4 - ((26*I)/3)*Pi)*zeta[3] - (2613*zeta[4])/16) + 
        (-795/4 - ((1509*I)/16)*Pi)*zeta[4] - 44*zeta[5]) + 
      Log[mu2/s]*(((-17*I)/2)*Pi + (219/4 + (43*I)*Pi)*zeta[3] + 
        zeta[2]*(-581/4 + (27*I)*Pi + (203*zeta[3])/2) + 
        (1331/16 + ((79*I)/2)*Pi)*zeta[4] - 9*zeta[5]) + 
      (((-3*I)/2)*Pi*G[0, 1, 1, 1, x] + (3*I)*Pi*G[1, 0, 1, 1, x] + 
        (3 - (I/2)*Pi)*G[1, 1, 0, 0, x] - (I/2)*Pi*G[1, 1, 0, 1, x] + 
        I*Pi*G[1, 1, 1, 0, x] + G[0, 0, 0, 0, 0, x]/2 + 
        (11*G[0, 0, 0, 0, 1, x])/2 + (11*G[0, 0, 0, 1, 0, x])/2 - 
        3*G[0, 0, 0, 1, 1, x] - (3*G[0, 0, 1, 0, 0, x])/2 + 
        G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - 
        (7*G[0, 0, 1, 1, 1, x])/2 - (11*G[0, 1, 0, 0, 0, x])/2 + 
        2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] - G[0, 1, 0, 1, 1, x] + 
        (5*G[0, 1, 1, 0, 0, x])/2 - (3*G[0, 1, 1, 0, 1, x])/2 - 
        (3*G[0, 1, 1, 1, 0, x])/2 - (11*G[1, 0, 0, 0, 0, x])/2 + 
        G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] - (5*G[1, 0, 0, 1, 1, x])/
         2 - (3*G[1, 0, 1, 0, 0, x])/2 + 3*G[1, 0, 1, 0, 1, x] + 
        3*G[1, 0, 1, 1, 0, x] - G[1, 1, 0, 0, 1, x]/2 - 
        G[1, 1, 0, 1, 0, x]/2 + G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*
         (39/2 - 6*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-5/4 - (3*Log[mu2/s])/2) + 
        G[1, 0, 0, 1, x]*(-5/4 - (3*I)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 0, 0, 1, x]*(-47/4 + ((3*I)/2)*Pi - Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-47/4 - (2*I)*Pi - Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-19/4 + (2*I)*Pi + Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-19/4 + (2*I)*Pi + Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(29/2 - I*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(11/2 - I*Pi + (5*Log[mu2/s])/2) + 
        G[1, 0, 0, 0, x]*(-3/2 + (9*Log[mu2/s])/2) + 
        G[0, 1, 0, x]*(75/8 + ((7*I)/4)*Pi + (1 + (2*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (57*zeta[2])/4) + G[1, 0, 0, x]*
         (37/4 - ((9*I)/4)*Pi + (1/2 + ((3*I)/2)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (35*zeta[2])/4) + G[0, 0, 1, x]*
         (75/8 + ((15*I)/4)*Pi + (1 - (I/2)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (23*zeta[2])/4) + G[0, 0, 0, x]*
         (-207/4 + (I/4)*Pi + (-15/2 - ((5*I)/2)*Pi)*Log[mu2/s] + 
          (9*Log[mu2/s]^2)/4 - (13*zeta[2])/4) + G[0, 1, 1, x]*
         (((-19*I)/4)*Pi + I*Pi*Log[mu2/s] - 2*zeta[2]) + 
        G[1, 0, 1, x]*(((-5*I)/4)*Pi - ((3*I)/2)*Pi*Log[mu2/s] - 2*zeta[2]) + 
        G[1, 1, 0, x]*((3*I)*Pi + (3*zeta[2])/2) + 
        G[1, 0, x]*(((37*I)/4)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (13/4 + ((17*I)/4)*Pi)*zeta[2] + Log[mu2/s]*((I/2)*Pi + 
            (15*zeta[2])/2) - zeta[3]) + (-1/8 - ((11*I)/4)*Pi)*zeta[3] + 
        G[1, 1, x]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
        G[0, 1, x]*(((75*I)/8)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (93/4 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
           (I*Pi + (13*zeta[2])/2) + (9*zeta[3])/2) + 
        G[0, 0, x]*(119/2 - ((175*I)/8)*Pi + (2 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(41/2 - ((5*I)/2)*Pi - 5*zeta[2]) + 
          (32 - ((11*I)/2)*Pi)*zeta[2] + (13*zeta[3])/2) + 
        zeta[2]*((I/8)*Pi + (21*zeta[3])/2) + 
        G[1, x]*(((-17*I)/4)*Pi*zeta[2] + (17/4 - ((17*I)/2)*Pi)*zeta[3] + 
          Log[mu2/s]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) - 
          (101*zeta[4])/8) + (695/8 - ((159*I)/8)*Pi)*zeta[4] + 
        Log[mu2/s]*((I/2)*Pi*zeta[2] + (-1/2 - (7*I)*Pi)*zeta[3] + 
          (13*zeta[4])/4) + G[0, x]*(((119*I)/2)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
          (-605/8 - (9*I)*Pi)*zeta[2] + Log[mu2/s]*(((41*I)/2)*Pi + 
            (-29/2 - (I/2)*Pi)*zeta[2] - (11*zeta[3])/2) + 
          (-25 + ((13*I)/2)*Pi)*zeta[3] + (53*zeta[4])/8) + zeta[5]/2)/
       (1 - x) + (-42 + ((257*I)/2)*Pi)*zeta[5] + 
      G[1, x]*(59/8 - ((185*I)/2)*Pi + (-7/8 - ((11*I)/24)*Pi)*Log[mu2/s]^4 - 
        (5*Log[mu2/s]^5)/24 + Log[mu2/s]^3*(-14/3 - ((10*I)/3)*Pi + 
          (71*zeta[2])/12) + (-821/12 + ((55*I)/6)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-12 - ((103*I)/8)*Pi + (219/8 - ((17*I)/4)*Pi)*
           zeta[2] + (89*zeta[3])/12) + zeta[2]*(481/4 - ((165*I)/8)*Pi + 
          (641*zeta[3])/12) + (-527/8 + ((1477*I)/16)*Pi)*zeta[4] + 
        Log[mu2/s]*(-15 - ((149*I)/4)*Pi + (291/4 - (3*I)*Pi)*zeta[2] + 
          (-139/4 + ((44*I)/3)*Pi)*zeta[3] + (1731*zeta[4])/16) + 
        22*zeta[5]) + (20343*zeta[6])/128 + 
      x^2*((-19/2 + (12*I)*Pi)*G[1, 1, 0, 0, 1, x] + (-19/2 + (4*I)*Pi)*
         G[1, 1, 0, 1, 0, x] + (-17 + (45*I)*Pi)*G[1, 1, 1, 1, 1, x] - 
        32*G[0, 0, 0, 0, 0, 0, x] + 9*G[0, 0, 0, 0, 0, 1, x] + 
        9*G[0, 0, 0, 0, 1, 0, x] - 18*G[0, 0, 0, 0, 1, 1, x] + 
        54*G[0, 0, 0, 1, 0, 0, x] - 12*G[0, 0, 0, 1, 0, 1, x] - 
        12*G[0, 0, 0, 1, 1, 0, x] + 14*G[0, 0, 0, 1, 1, 1, x] + 
        82*G[0, 0, 1, 0, 0, 0, x] - 13*G[0, 0, 1, 0, 0, 1, x] - 
        13*G[0, 0, 1, 0, 1, 0, x] - 13*G[0, 0, 1, 0, 1, 1, x] - 
        45*G[0, 0, 1, 1, 0, 0, x] - 20*G[0, 0, 1, 1, 0, 1, x] - 
        20*G[0, 0, 1, 1, 1, 0, x] + 43*G[0, 0, 1, 1, 1, 1, x] + 
        97*G[0, 1, 0, 0, 0, 0, x] - 19*G[0, 1, 0, 0, 0, 1, x] - 
        19*G[0, 1, 0, 0, 1, 0, x] + 20*G[0, 1, 0, 0, 1, 1, x] - 
        37*G[0, 1, 0, 1, 0, 0, x] - 17*G[0, 1, 0, 1, 0, 1, x] - 
        17*G[0, 1, 0, 1, 1, 0, x] - 3*G[0, 1, 0, 1, 1, 1, x] - 
        41*G[0, 1, 1, 0, 0, 0, x] - 5*G[0, 1, 1, 0, 0, 1, x] - 
        5*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] + 
        11*G[0, 1, 1, 1, 0, 0, x] + 5*G[0, 1, 1, 1, 0, 1, x] + 
        5*G[0, 1, 1, 1, 1, 0, x] + 28*G[0, 1, 1, 1, 1, 1, x] + 
        78*G[1, 0, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 0, 1, x] - 
        8*G[1, 0, 0, 0, 1, 0, x] - G[1, 0, 0, 0, 1, 1, x] - 
        34*G[1, 0, 0, 1, 0, 0, x] - 14*G[1, 0, 0, 1, 0, 1, x] - 
        14*G[1, 0, 0, 1, 1, 0, x] + 30*G[1, 0, 0, 1, 1, 1, x] - 
        40*G[1, 0, 1, 0, 0, 0, x] - 16*G[1, 0, 1, 0, 0, 1, x] - 
        16*G[1, 0, 1, 0, 1, 0, x] + 8*G[1, 0, 1, 0, 1, 1, x] + 
        23*G[1, 0, 1, 1, 0, 0, x] + 11*G[1, 0, 1, 1, 0, 1, x] + 
        11*G[1, 0, 1, 1, 1, 0, x] - 23*G[1, 0, 1, 1, 1, 1, x] - 
        37*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
        2*G[1, 1, 0, 0, 1, 0, x] + 14*G[1, 1, 0, 0, 1, 1, x] - 
        10*G[1, 1, 0, 1, 0, 0, x] + 14*G[1, 1, 0, 1, 0, 1, x] + 
        14*G[1, 1, 0, 1, 1, 0, x] - 37*G[1, 1, 0, 1, 1, 1, x] + 
        2*G[1, 1, 1, 0, 0, 0, x] + 9*G[1, 1, 1, 0, 0, 1, x] + 
        9*G[1, 1, 1, 0, 1, 0, x] - 13*G[1, 1, 1, 0, 1, 1, x] - 
        38*G[1, 1, 1, 1, 0, 0, x] + 45*G[1, 1, 1, 1, 0, 1, x] + 
        45*G[1, 1, 1, 1, 1, 0, x] + G[1, 0, 0, 0, 0, x]*(-97 + (22*I)*Pi - 
          48*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-397/2 + (33*I)*Pi - 
          45*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(1/2 - (24*I)*Pi - 
          31*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(1/2 - (35*I)*Pi - 
          31*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-277/2 + (43*I)*Pi - 
          26*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(-77/2 + (12*I)*Pi - 
          21*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-9 + (3*I)*Pi - 
          20*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(201/2 - (40*I)*Pi - 
          17*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(75/2 + (6*I)*Pi - 
          10*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-17 - (9*I)*Pi - 
          Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-17 + (33*I)*Pi - Log[mu2/s]) + 
        G[0, 0, 0, 0, 1, x]*(57/2 - (5*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(-39 + (6*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(10 - (17*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, 0, x]*(10 + (20*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 1, 0, x]*(57/2 + (46*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 0, 1, 1, x]*(3/2 - (18*I)*Pi + 5*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(29/2 - (13*I)*Pi + 7*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(-21/2 - (3*I)*Pi + 9*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(-42 + (21*I)*Pi + 10*Log[mu2/s]) + 
        G[1, 0, 0, 0, 1, x]*(-13/2 + (4*I)*Pi + 13*Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(-13/2 - (35*I)*Pi + 13*Log[mu2/s]) + 
        G[0, 1, 0, 0, 1, x]*(25/2 + (18*I)*Pi + 17*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(25/2 - (37*I)*Pi + 17*Log[mu2/s]) + 
        G[0, 0, 1, 0, 1, x]*(42 - (6*I)*Pi + 20*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(42 - (45*I)*Pi + 20*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(245/2 - (18*I)*Pi + 28*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(261/2 - (3*I)*Pi + 36*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(62 - (20*I)*Pi + 36*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(-247/4 - (15*I)*Pi + (-7 + (23*I)*Pi)*Log[mu2/s] + 
          9*Log[mu2/s]^2 - 96*zeta[2]) + G[0, 1, 1, 0, x]*
         (-109/4 + (120*I)*Pi + (-25/2 + (21*I)*Pi)*Log[mu2/s] - 
          (11*Log[mu2/s]^2)/2 - (93*zeta[2])/2) + G[1, 0, 1, 0, x]*
         (18 + (47*I)*Pi + (2 + (25*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 
          43*zeta[2]) + G[1, 1, 1, 0, x]*(-247/4 - ((97*I)/2)*Pi + 
          (-7 - (3*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 - 40*zeta[2]) + 
        G[0, 0, 0, 0, x]*(-108 + (101*I)*Pi + (-28 + (19*I)*Pi)*Log[mu2/s] + 
          16*Log[mu2/s]^2 - 38*zeta[2]) + G[1, 0, 1, 1, x]*
         (89/4 - ((43*I)/2)*Pi + (6 + (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 
          36*zeta[2]) + G[1, 1, 1, 1, x]*(36 - ((13*I)/2)*Pi + 
          (10 - (31*I)*Pi)*Log[mu2/s] - 21*zeta[2]) + G[1, 1, 0, 0, x]*
         (-397/4 + (60*I)*Pi + (-61 + (6*I)*Pi)*Log[mu2/s] - 
          15*Log[mu2/s]^2 - 21*zeta[2]) - ((7*I)/2)*Pi*Log[mu2/s]^3*zeta[2] + 
        G[0, 1, 1, 1, x]*(61 - ((11*I)/2)*Pi + (23 - (3*I)*Pi)*Log[mu2/s] + 
          7*Log[mu2/s]^2 + 4*zeta[2]) + G[0, 1, 0, 1, x]*
         (-109/4 + ((29*I)/2)*Pi + (-25/2 + (13*I)*Pi)*Log[mu2/s] - 
          (11*Log[mu2/s]^2)/2 + (25*zeta[2])/2) + G[0, 0, 1, 1, x]*
         (-71/4 + (27*I)*Pi - 6*Log[mu2/s] + 46*zeta[2]) + 
        G[0, 0, 0, 1, x]*(-61/2 - (26*I)*Pi + (-31/2 - (5*I)*Pi)*Log[mu2/s] - 
          (13*Log[mu2/s]^2)/2 + (97*zeta[2])/2) + G[1, 0, 0, 1, x]*
         (18 + (33*I)*Pi + (2 - (7*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 + 
          63*zeta[2]) + G[1, 0, 0, 0, x]*(257/2 - ((97*I)/2)*Pi + 
          (55 - (23*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 72*zeta[2]) + 
        G[0, 0, 1, 0, x]*(-61/2 - (112*I)*Pi + (-31/2 - (19*I)*Pi)*
           Log[mu2/s] - (13*Log[mu2/s]^2)/2 + (171*zeta[2])/2) + 
        G[0, 1, 0, 0, x]*(721/4 - (119*I)*Pi + (67 - (26*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + 109*zeta[2]) + G[0, 0, 1, x]*
         (-379/8 - ((213*I)/4)*Pi + (5/2 + (I/2)*Pi)*Log[mu2/s]^2 + 
          (7*Log[mu2/s]^3)/3 + Log[mu2/s]*(-5 - ((33*I)/2)*Pi - 63*zeta[2]) + 
          (-85 + ((83*I)/2)*Pi)*zeta[2] - (236*zeta[3])/3) + 
        G[1, 0, 0, x]*(-195 + ((147*I)/2)*Pi + (-13/2 + (8*I)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/3 + Log[mu2/s]*(-73 + (44*I)*Pi - 
            63*zeta[2]) + (-171/2 + (17*I)*Pi)*zeta[2] - (146*zeta[3])/3) + 
        G[0, 1, 0, x]*(-379/8 + (148*I)*Pi + (5/2 + ((5*I)/2)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/3 + Log[mu2/s]*
           (-5 + ((119*I)/2)*Pi - 49*zeta[2]) + (-337/2 + ((63*I)/2)*Pi)*
           zeta[2] - (128*zeta[3])/3) + G[1, 1, 1, x]*
         (91/4 - ((167*I)/4)*Pi + (-2 + (9*I)*Pi)*Log[mu2/s]^2 + 
          (35 + (23*I)*Pi)*zeta[2] + Log[mu2/s]*(-16 - I*Pi + 18*zeta[2]) - 
          zeta[3]) + (1181/8 + ((1103*I)/4)*Pi)*zeta[3] + 11*zeta[3]^2 + 
        G[0, 1, 1, x]*(-123/2 + ((41*I)/4)*Pi + (-19/4 - (2*I)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + Log[mu2/s]*
           (-47/2 + I*Pi - (19*zeta[2])/2) + (-153/4 - (5*I)*Pi)*zeta[2] + 
          (82*zeta[3])/3) + G[1, 1, 0, x]*(689/8 - ((233*I)/2)*Pi + 
          (17/4 - ((19*I)/2)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + 
          (807/4 + ((75*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (89/2 - ((119*I)/2)*Pi + (141*zeta[2])/2) + (112*zeta[3])/3) + 
        G[1, 0, 1, x]*(689/8 + ((339*I)/4)*Pi + (17/4 - ((15*I)/2)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + (-31/4 - ((11*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(89/2 + ((33*I)/2)*Pi + (73*zeta[2])/2) + 
          (166*zeta[3])/3) + G[0, 0, 0, x]*(625/4 - (105*I)*Pi + 
          (-1/4 - I*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/2 + 
          Log[mu2/s]*(67/2 - (44*I)*Pi - (37*zeta[2])/2) + 
          (-133/4 - (26*I)*Pi)*zeta[2] + 82*zeta[3]) + 
        zeta[2]*(-2973/8 + ((1977*I)/8)*Pi + (-176 - ((25*I)/2)*Pi)*
           zeta[3]) + G[1, 1, x]*(-991/8 + ((659*I)/8)*Pi - 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(1 + ((9*I)/4)*Pi - 
            6*zeta[2]) + (-7/4 + ((147*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-53/2 + ((61*I)/2)*Pi + (-11 - ((15*I)/2)*Pi)*zeta[2] - 
            14*zeta[3]) + (-32 - ((83*I)/3)*Pi)*zeta[3] - (367*zeta[4])/4) + 
        G[0, 0, x]*(-991/8 + ((659*I)/8)*Pi - ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          (375/4 + ((443*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(1 + ((9*I)/4)*Pi + 
            25*zeta[2]) + Log[mu2/s]*(-53/2 + ((61*I)/2)*Pi + 
            (67 + ((33*I)/2)*Pi)*zeta[2] - 24*zeta[3]) + 
          (-128 - ((26*I)/3)*Pi)*zeta[3] - 74*zeta[4]) + 
        (10693/16 + ((1477*I)/8)*Pi)*zeta[4] + Log[mu2/s]^2*
         ((3 + ((27*I)/4)*Pi)*zeta[2] + (9 - ((7*I)/2)*Pi)*zeta[3] + 
          (77*zeta[4])/2) + G[1, 0, x]*(991/8 - ((659*I)/8)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-1 - ((9*I)/4)*Pi - 
            (11*zeta[2])/2) + (81/4 - ((209*I)/4)*Pi)*zeta[2] + 
          (57/2 - ((145*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
           (53/2 - ((61*I)/2)*Pi + (-41/2 - ((93*I)/2)*Pi)*zeta[2] + 
            zeta[3]) + 143*zeta[4]) + G[0, 1, x]*(991/8 - ((659*I)/8)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + (769/4 - ((459*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-1 - ((9*I)/4)*Pi + (21*zeta[2])/2) + 
          (305/2 - ((43*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
           (53/2 - ((61*I)/2)*Pi + (127/2 - ((69*I)/2)*Pi)*zeta[2] + 
            23*zeta[3]) + (601*zeta[4])/4) + 
        G[1, x]*(Log[mu2/s]^2*((-11 + ((33*I)/2)*Pi)*zeta[2] - 8*zeta[3]) + 
          (-256 + (8*I)*Pi)*zeta[3] + zeta[2]*(-999/8 + (85*I)*Pi + 
            19*zeta[3]) + Log[mu2/s]*((-84 + ((119*I)/2)*Pi)*zeta[2] + 
            (-97 + (21*I)*Pi)*zeta[3] - 71*zeta[4]) + 
          (-1413/4 + ((279*I)/4)*Pi)*zeta[4] - 14*zeta[5]) + 
        Log[mu2/s]*(zeta[2]*(-159/2 + ((183*I)/2)*Pi - 84*zeta[3]) + 
          (68 + ((183*I)/2)*Pi)*zeta[3] + (1335/4 - ((129*I)/4)*Pi)*zeta[4] - 
          2*zeta[5]) + (-45 - ((307*I)/2)*Pi)*zeta[5] + 
        G[0, x]*((-7*Log[mu2/s]^3*zeta[2])/2 + (325/2 - (86*I)*Pi)*zeta[3] + 
          Log[mu2/s]^2*((-37/4 + ((9*I)/2)*Pi)*zeta[2] + (21*zeta[3])/2) + 
          zeta[2]*(69/8 - ((359*I)/2)*Pi + (179*zeta[3])/2) + 
          Log[mu2/s]*((-69/2 - ((119*I)/2)*Pi)*zeta[2] + (155/2 + (23*I)*Pi)*
             zeta[3] - (103*zeta[4])/4) + (-909/8 + ((183*I)/4)*Pi)*zeta[4] + 
          (49*zeta[5])/2) + (451*zeta[6])/16) + 
      x*((-153*G[0, 0, 1, 0, 1, x])/4 - (153*G[0, 0, 1, 1, 0, x])/4 + 
        57*G[0, 0, 0, 0, 0, 0, x] + (27*G[0, 0, 0, 0, 0, 1, x])/2 + 
        (27*G[0, 0, 0, 0, 1, 0, x])/2 - (39*G[0, 0, 0, 0, 1, 1, x])/2 - 
        21*G[0, 0, 0, 1, 0, 0, x] + 15*G[0, 0, 0, 1, 0, 1, x] + 
        15*G[0, 0, 0, 1, 1, 0, x] - 30*G[0, 0, 0, 1, 1, 1, x] - 
        (75*G[0, 0, 1, 0, 0, 0, x])/2 + (33*G[0, 0, 1, 0, 0, 1, x])/2 + 
        (33*G[0, 0, 1, 0, 1, 0, x])/2 - (33*G[0, 0, 1, 0, 1, 1, x])/2 - 
        9*G[0, 0, 1, 1, 0, 0, x] + 9*G[0, 0, 1, 1, 0, 1, x] + 
        9*G[0, 0, 1, 1, 1, 0, x] - 15*G[0, 0, 1, 1, 1, 1, x] - 
        12*G[0, 1, 0, 0, 0, 0, x] - (9*G[0, 1, 0, 0, 0, 1, x])/2 - 
        (9*G[0, 1, 0, 0, 1, 0, x])/2 - 9*G[0, 1, 0, 1, 0, 0, x] + 
        (9*G[0, 1, 0, 1, 0, 1, x])/2 + (9*G[0, 1, 0, 1, 1, 0, x])/2 - 
        6*G[0, 1, 0, 1, 1, 1, x] - 9*G[0, 1, 1, 0, 0, 0, x] + 
        3*G[0, 1, 1, 0, 1, 1, x] - 3*G[0, 1, 1, 1, 0, 0, x] + 
        6*G[0, 1, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 1, 0, x] + 
        (15*G[0, 1, 1, 1, 1, 1, x])/2 + (75*G[1, 0, 0, 0, 0, 0, x])/2 - 
        (39*G[1, 0, 0, 0, 0, 1, x])/2 - (39*G[1, 0, 0, 0, 1, 0, x])/2 - 
        3*G[1, 0, 0, 0, 1, 1, x] - 9*G[1, 0, 0, 1, 0, 0, x] - 
        (27*G[1, 0, 0, 1, 0, 1, x])/2 - (27*G[1, 0, 0, 1, 1, 0, x])/2 + 
        (39*G[1, 0, 0, 1, 1, 1, x])/2 + 12*G[1, 0, 1, 0, 0, 0, x] - 
        21*G[1, 0, 1, 0, 0, 1, x] - 21*G[1, 0, 1, 0, 1, 0, x] + 
        (27*G[1, 0, 1, 0, 1, 1, x])/2 - 3*G[1, 0, 1, 1, 0, 0, x] - 
        (9*G[1, 0, 1, 1, 0, 1, x])/2 - (9*G[1, 0, 1, 1, 1, 0, x])/2 + 
        33*G[1, 0, 1, 1, 1, 1, x] + 36*G[1, 1, 0, 0, 0, 0, x] - 
        27*G[1, 1, 0, 0, 0, 1, x] - 27*G[1, 1, 0, 0, 1, 0, x] + 
        9*G[1, 1, 0, 0, 1, 1, x] - 3*G[1, 1, 0, 1, 0, 0, x] - 
        15*G[1, 1, 0, 1, 0, 1, x] - 15*G[1, 1, 0, 1, 1, 0, x] + 
        (93*G[1, 1, 0, 1, 1, 1, x])/2 + (45*G[1, 1, 1, 0, 0, 0, x])/2 - 
        (51*G[1, 1, 1, 0, 0, 1, x])/2 - (51*G[1, 1, 1, 0, 1, 0, x])/2 + 
        42*G[1, 1, 1, 0, 1, 1, x] + (33*G[1, 1, 1, 1, 0, 1, x])/2 + 
        (33*G[1, 1, 1, 1, 1, 0, x])/2 - (69*G[1, 1, 1, 1, 1, 1, x])/2 + 
        G[0, 0, 0, 0, 0, x]*(-315/4 - (141*Log[mu2/s])/2) + 
        G[1, 1, 0, 1, 1, x]*(-64 - (63*Log[mu2/s])/2) + 
        G[1, 0, 1, 1, 1, x]*(-235/4 - (57*Log[mu2/s])/2) + 
        G[1, 0, 0, 0, 0, x]*(-40 - 18*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
         (-119/4 - (33*Log[mu2/s])/2) + G[1, 1, 1, 1, 0, x]*
         (-119/4 - (33*Log[mu2/s])/2) + G[0, 1, 1, 1, 1, x]*
         (-21 - (27*Log[mu2/s])/2) + G[1, 1, 0, 0, 0, x]*
         (-459/4 - 9*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-55 - 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(15/4 - 3*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
         (15/4 - 3*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (7/2 + (3*Log[mu2/s])/2) + G[1, 1, 1, 0, 0, x]*
         (63/2 + 3*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (-21/4 + (9*Log[mu2/s])/2) + G[0, 1, 0, 1, 0, x]*
         (-21/4 + (9*Log[mu2/s])/2) + G[0, 0, 0, 0, 1, x]*
         (-117/2 + 6*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (-117/2 + 6*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (127/4 + 6*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
         (185/4 + (15*Log[mu2/s])/2) + G[1, 0, 1, 1, 0, x]*
         (185/4 + (15*Log[mu2/s])/2) + G[0, 1, 1, 0, 0, x]*
         (-123/2 + 9*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (-33/2 + 9*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (335/4 + 15*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (527/4 + (33*Log[mu2/s])/2) + G[1, 1, 0, 0, 1, x]*
         (229/4 + 18*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (229/4 + 18*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
         (119/2 + 18*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(94 + 21*Log[mu2/s]) + 
        G[1, 0, 0, 0, 1, x]*(247/4 + (45*Log[mu2/s])/2) + 
        G[1, 0, 0, 1, 0, x]*(247/4 + (45*Log[mu2/s])/2) + 
        G[0, 0, 0, 1, x]*(27/4 + ((45*I)/2)*Pi - (11*Log[mu2/s])/4 - 
          (21*Log[mu2/s]^2)/2 - 60*zeta[2]) + G[0, 0, 1, 0, x]*
         (27/4 + (53*I)*Pi - (11*Log[mu2/s])/4 - (21*Log[mu2/s]^2)/2 - 
          (105*zeta[2])/2) + G[0, 0, 0, 0, x]*(109 - ((95*I)/2)*Pi + 
          (359*Log[mu2/s])/4 + (129*Log[mu2/s]^2)/4 - (183*zeta[2])/4) + 
        G[0, 0, 1, 1, x]*(9 - (24*I)*Pi - (35*Log[mu2/s])/2 - 
          3*Log[mu2/s]^2 - 33*zeta[2]) + G[0, 1, 0, 1, x]*
         (-41/2 - (14*I)*Pi - (49*Log[mu2/s])/4 - 3*Log[mu2/s]^2 - 
          12*zeta[2]) + G[0, 1, 1, 1, x]*(-2 + ((13*I)/2)*Pi + 
          (95*Log[mu2/s])/4 + (33*Log[mu2/s]^2)/4 - (27*zeta[2])/4) + 
        G[0, 1, 1, 0, x]*(-41/2 - (70*I)*Pi - (49*Log[mu2/s])/4 - 
          3*Log[mu2/s]^2 - 6*zeta[2]) + (33*Log[mu2/s]^4*zeta[2])/16 + 
        G[0, 1, 0, 0, x]*(-239/2 + ((143*I)/2)*Pi - 55*Log[mu2/s] - 
          (21*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + G[1, 1, 1, 1, x]*
         (-63 + (8*I)*Pi - (87*Log[mu2/s])/4 - (3*Log[mu2/s]^2)/4 + 
          (99*zeta[2])/4) + G[1, 0, 1, 1, x]*(46 + ((51*I)/2)*Pi + 
          38*Log[mu2/s] + (21*Log[mu2/s]^2)/2 + (51*zeta[2])/2) + 
        G[1, 0, 0, 0, x]*(52 + ((39*I)/2)*Pi - (9*Log[mu2/s])/4 - 
          (9*Log[mu2/s]^2)/4 + (147*zeta[2])/4) + G[1, 0, 0, 1, x]*
         (-102 - (40*I)*Pi - (187*Log[mu2/s])/4 - (33*Log[mu2/s]^2)/4 + 
          (165*zeta[2])/4) + G[1, 1, 0, 1, x]*(395/4 + ((35*I)/2)*Pi + 
          (97*Log[mu2/s])/4 + (27*Log[mu2/s]^2)/4 + (207*zeta[2])/4) + 
        G[1, 0, 1, 0, x]*(-102 - (17*I)*Pi - (187*Log[mu2/s])/4 - 
          (33*Log[mu2/s]^2)/4 + (225*zeta[2])/4) + G[1, 1, 0, 0, x]*
         (5/2 - ((75*I)/2)*Pi + 20*Log[mu2/s] - (9*Log[mu2/s]^2)/2 + 
          60*zeta[2]) + G[1, 1, 1, 0, x]*(395/4 + (26*I)*Pi + 
          (97*Log[mu2/s])/4 + (27*Log[mu2/s]^2)/4 + (255*zeta[2])/4) + 
        G[1, 0, 0, x]*(489/4 + (20*I)*Pi + (31*Log[mu2/s]^2)/2 + 
          (7*Log[mu2/s]^3)/2 + Log[mu2/s]*(70 - (18*I)*Pi - (93*zeta[2])/2) - 
          (367*zeta[2])/4 - (95*zeta[3])/2) + G[0, 1, 0, x]*
         (1131/8 - ((135*I)/2)*Pi + (159*Log[mu2/s]^2)/8 + 
          (9*Log[mu2/s]^3)/2 + Log[mu2/s]*(145/2 - ((55*I)/2)*Pi - 
            6*zeta[2]) + (609*zeta[2])/8 - 24*zeta[3]) + 
        G[1, 1, 0, x]*(-997/8 + ((193*I)/4)*Pi - (31*Log[mu2/s]^2)/8 - 
          (3*Log[mu2/s]^3)/4 + Log[mu2/s]*(-53 + ((73*I)/2)*Pi - 
            (159*zeta[2])/4) - (1899*zeta[2])/8 - 15*zeta[3]) + 
        G[0, 0, 1, x]*(1131/8 + ((353*I)/4)*Pi + (159*Log[mu2/s]^2)/8 + 
          (9*Log[mu2/s]^3)/2 + (843*zeta[2])/8 + Log[mu2/s]*
           (145/2 + ((39*I)/2)*Pi + 9*zeta[2]) - (9*zeta[3])/2) + 
        G[1, 1, 1, x]*(-233/4 + ((139*I)/4)*Pi - (19*Log[mu2/s]^2)/4 - 
          2*Log[mu2/s]^3 + Log[mu2/s]*(-1 - (7*I)*Pi - 12*zeta[2]) - 
          (99*zeta[2])/2 - (7*zeta[3])/2) + (-3741/8 - ((1161*I)/4)*Pi)*
         zeta[3] - 5*zeta[3]^2 + Log[mu2/s]^3*((95*zeta[2])/8 + zeta[3]) + 
        G[1, 0, 1, x]*(-997/8 - (109*I)*Pi - (31*Log[mu2/s]^2)/8 - 
          (3*Log[mu2/s]^3)/4 + Log[mu2/s]*(-53 - ((33*I)/2)*Pi - 
            (111*zeta[2])/4) - (671*zeta[2])/8 + 6*zeta[3]) + 
        zeta[2]*(4133/8 - ((1013*I)/8)*Pi + (149*zeta[3])/8) + 
        G[0, 1, 1, x]*(62 - (26*I)*Pi - (25*Log[mu2/s]^2)/4 - 
          (7*Log[mu2/s]^3)/4 + (55*zeta[2])/4 + Log[mu2/s]*
           (-7/2 - I*Pi + (15*zeta[2])/4) + (55*zeta[3])/2) + 
        G[0, 0, 0, x]*(-319/2 + ((45*I)/4)*Pi - (73*Log[mu2/s]^2)/2 - 
          (29*Log[mu2/s]^3)/4 + (301*zeta[2])/2 + Log[mu2/s]*
           (-209/2 + (14*I)*Pi + (9*zeta[2])/4) + (101*zeta[3])/2) + 
        G[0, 0, x]*(407/4 + ((389*I)/8)*Pi + (151*Log[mu2/s]^3)/24 + 
          (11*Log[mu2/s]^4)/16 + (-467/4 - ((269*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(95/4 + ((9*I)/4)*Pi + (135*zeta[2])/8) + 
          Log[mu2/s]*(267/4 + ((31*I)/2)*Pi - (377*zeta[2])/8 - zeta[3]) + 
          (493*zeta[3])/6 - (1971*zeta[4])/32) + Log[mu2/s]^2*
         ((195/4 - ((3*I)/4)*Pi)*zeta[2] - (109*zeta[3])/8 - 
          (405*zeta[4])/16) + G[1, 0, x]*(-1461/8 - ((625*I)/8)*Pi - 
          (41*Log[mu2/s]^3)/8 - (11*Log[mu2/s]^4)/16 + 
          (1089/4 + ((163*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
           (-41/2 - ((15*I)/4)*Pi + (135*zeta[2])/8) + (63*zeta[3])/2 + 
          Log[mu2/s]*(-303/4 - (24*I)*Pi + (1085*zeta[2])/8 + 
            (53*zeta[3])/2) - (585*zeta[4])/32) + 
        G[1, 1, x]*(527/2 - ((785*I)/8)*Pi + (95*Log[mu2/s]^3)/24 + 
          (11*Log[mu2/s]^4)/16 + (103/4 - ((105*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(69/4 + ((13*I)/4)*Pi + (27*zeta[2])/8) + 
          Log[mu2/s]*(339/4 - ((39*I)/2)*Pi + (127*zeta[2])/8 - 16*zeta[3]) - 
          (8*zeta[3])/3 - (555*zeta[4])/32) + G[0, 1, x]*
         (-1461/8 + ((1021*I)/8)*Pi - (41*Log[mu2/s]^3)/8 - 
          (11*Log[mu2/s]^4)/16 + (-321/4 + ((331*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-41/2 - ((7*I)/4)*Pi + (63*zeta[2])/8) + 
          Log[mu2/s]*(-303/4 + (28*I)*Pi + (105*zeta[2])/8 - zeta[3]/2) - 
          (409*zeta[3])/4 - (489*zeta[4])/32) + (-4269/4 - ((647*I)/4)*Pi)*
         zeta[4] + G[0, x]*(-19/4 - ((699*I)/8)*Pi + Log[mu2/s]^3*
           (((7*I)/6)*Pi - (33*zeta[2])/4) + Log[mu2/s]^2*
           (-2 + ((13*I)/4)*Pi - (339*zeta[2])/8 - 9*zeta[3]) + 
          (-333/2 + ((427*I)/6)*Pi)*zeta[3] + zeta[2]*(-1901/8 + 
            ((165*I)/2)*Pi + (243*zeta[3])/2) + (5943*zeta[4])/16 + 
          Log[mu2/s]*(-13/2 - (13*I)*Pi + (-285/2 + (19*I)*Pi)*zeta[2] - 
            (365*zeta[3])/4 + (429*zeta[4])/8) - (45*zeta[5])/2) + 
        33*zeta[5] + Log[mu2/s]*(zeta[2]*(797/4 - (47*I)*Pi - 
            (153*zeta[3])/2) + (-335/2 - ((173*I)/2)*Pi)*zeta[3] - 
          (7493*zeta[4])/16 + 3*zeta[5]) + G[1, x]*(19/4 + ((699*I)/8)*Pi + 
          Log[mu2/s]^3*(((-7*I)/6)*Pi - 3*zeta[2]) + 
          zeta[2]*(481/8 - ((59*I)/4)*Pi - (27*zeta[3])/4) + 
          (1031/4 - ((38*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
           (2 - ((13*I)/4)*Pi - (41*zeta[2])/8 + (21*zeta[3])/4) + 
          (4135*zeta[4])/16 + Log[mu2/s]*(13/2 + (13*I)*Pi + 
            (85/2 - (34*I)*Pi)*zeta[2] + (387*zeta[3])/4 + (87*zeta[4])/4) + 
          18*zeta[5]) + (4533*zeta[6])/128))/Nc + 
    Nc*(((4589*I)/108)*Pi + 775*G[0, 0, 0, 0, 0, 0, x] + 
      (49*G[0, 0, 0, 0, 0, 1, x])/2 + (49*G[0, 0, 0, 0, 1, 0, x])/2 - 
      (169*G[0, 0, 0, 0, 1, 1, x])/2 - 283*G[0, 0, 0, 1, 0, 0, x] - 
      48*G[0, 0, 0, 1, 0, 1, x] - 48*G[0, 0, 0, 1, 1, 0, x] + 
      28*G[0, 0, 0, 1, 1, 1, x] - (1167*G[0, 0, 1, 0, 0, 0, x])/2 - 
      G[0, 0, 1, 0, 0, 1, x]/2 - G[0, 0, 1, 0, 1, 0, x]/2 - 
      (199*G[0, 0, 1, 0, 1, 1, x])/2 + 363*G[0, 0, 1, 1, 0, 0, x] - 
      35*G[0, 0, 1, 1, 0, 1, x] - 35*G[0, 0, 1, 1, 1, 0, x] + 
      81*G[0, 0, 1, 1, 1, 1, x] - 366*G[0, 1, 0, 0, 0, 0, x] - 
      (259*G[0, 1, 0, 0, 0, 1, x])/2 - (259*G[0, 1, 0, 0, 1, 0, x])/2 + 
      77*G[0, 1, 0, 0, 1, 1, x] + 214*G[0, 1, 0, 1, 0, 0, x] - 
      (141*G[0, 1, 0, 1, 0, 1, x])/2 - (141*G[0, 1, 0, 1, 1, 0, x])/2 - 
      14*G[0, 1, 0, 1, 1, 1, x] + 636*G[0, 1, 1, 0, 0, 0, x] - 
      44*G[0, 1, 1, 0, 0, 1, x] - 44*G[0, 1, 1, 0, 1, 0, x] - 
      34*G[0, 1, 1, 0, 1, 1, x] - 445*G[0, 1, 1, 1, 0, 0, x] - 
      4*G[0, 1, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 1, 0, x] + 
      (423*G[0, 1, 1, 1, 1, 1, x])/2 + (271*G[1, 0, 0, 0, 0, 0, x])/2 - 
      (55*G[1, 0, 0, 0, 0, 1, x])/2 - (55*G[1, 0, 0, 0, 1, 0, x])/2 - 
      37*G[1, 0, 0, 0, 1, 1, x] - 90*G[1, 0, 0, 1, 0, 0, x] - 
      (123*G[1, 0, 0, 1, 0, 1, x])/2 - (123*G[1, 0, 0, 1, 1, 0, x])/2 + 
      (253*G[1, 0, 0, 1, 1, 1, x])/2 + 48*G[1, 0, 1, 0, 0, 0, x] - 
      121*G[1, 0, 1, 0, 0, 1, x] - 121*G[1, 0, 1, 0, 1, 0, x] + 
      (179*G[1, 0, 1, 0, 1, 1, x])/2 + 24*G[1, 0, 1, 1, 0, 0, x] + 
      (7*G[1, 0, 1, 1, 0, 1, x])/2 + (7*G[1, 0, 1, 1, 1, 0, x])/2 + 
      12*G[1, 0, 1, 1, 1, 1, x] + 339*G[1, 1, 0, 0, 0, 0, x] - 
      28*G[1, 1, 0, 0, 0, 1, x] - 28*G[1, 1, 0, 0, 1, 0, x] + 
      67*G[1, 1, 0, 0, 1, 1, x] - 246*G[1, 1, 0, 1, 0, 0, x] + 
      42*G[1, 1, 0, 1, 0, 1, x] + 42*G[1, 1, 0, 1, 1, 0, x] - 
      (89*G[1, 1, 0, 1, 1, 1, x])/2 - (693*G[1, 1, 1, 0, 0, 0, x])/2 - 
      (5*G[1, 1, 1, 0, 0, 1, x])/2 - (5*G[1, 1, 1, 0, 1, 0, x])/2 + 
      41*G[1, 1, 1, 0, 1, 1, x] + 73*G[1, 1, 1, 1, 0, 0, x] + 
      (509*G[1, 1, 1, 1, 0, 1, x])/2 + (509*G[1, 1, 1, 1, 1, 0, x])/2 - 
      (345*G[1, 1, 1, 1, 1, 1, x])/2 + G[0, 0, 0, 0, 0, x]*
       (1345/4 + (287*I)*Pi - (1025*Log[mu2/s])/2) + 
      G[0, 1, 1, 0, 0, x]*(1115/6 + (381*I)*Pi - 211*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-1663/4 + (137*I)*Pi - (381*Log[mu2/s])/2) + 
      G[1, 1, 1, 0, 1, x]*(-1663/4 - (152*I)*Pi - (381*Log[mu2/s])/2) + 
      G[0, 1, 1, 1, 1, x]*(-283/2 + (40*I)*Pi - (335*Log[mu2/s])/2) + 
      G[1, 1, 0, 0, 0, x]*(5231/12 + (180*I)*Pi - 131*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-998 + (38*I)*Pi - 70*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-590/3 - (58*I)*Pi - (111*Log[mu2/s])/2) + 
      G[1, 0, 1, 1, 1, x]*(-1231/12 - (29*I)*Pi - (89*Log[mu2/s])/2) + 
      G[1, 0, 0, 1, 1, x]*(-1421/6 + (23*I)*Pi - 42*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(295/12 + (12*I)*Pi - 34*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(659/4 + (50*I)*Pi + 11*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(659/4 - (193*I)*Pi + 11*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(551/4 - (7*I)*Pi + (49*Log[mu2/s])/2) + 
      G[1, 0, 1, 1, 0, x]*(551/4 + (52*I)*Pi + (49*Log[mu2/s])/2) + 
      G[0, 1, 0, 1, 1, x]*(38/3 - (60*I)*Pi + (49*Log[mu2/s])/2) + 
      G[0, 0, 0, 1, 1, x]*(2659/12 + (14*I)*Pi + 34*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-161/4 - (37*I)*Pi + 41*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-161/4 - (408*I)*Pi + 41*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-317/2 - (12*I)*Pi + 48*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-317/2 - (283*I)*Pi + 48*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(1240/3 - (19*I)*Pi + 54*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-191/4 - (29*I)*Pi + 71*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-191/4 + (399*I)*Pi + 71*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(921/4 + (16*I)*Pi + (161*Log[mu2/s])/2) + 
      G[1, 0, 0, 1, 0, x]*(921/4 - (71*I)*Pi + (161*Log[mu2/s])/2) + 
      G[1, 1, 1, 1, 1, x]*(599/2 + (172*I)*Pi + 90*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(627/4 + (57*I)*Pi + (219*Log[mu2/s])/2) + 
      G[0, 1, 0, 1, 0, x]*(627/4 + (253*I)*Pi + (219*Log[mu2/s])/2) + 
      G[0, 0, 1, 0, 0, x]*(391/6 - (391*I)*Pi + 193*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-358/3 - (121*I)*Pi + 228*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-3053/12 - (241*I)*Pi + (509*Log[mu2/s])/2) + 
      G[1, 1, 1, 0, x]*(5843/12 - ((1403*I)/6)*Pi + (1205/4 + (157*I)*Pi)*
         Log[mu2/s] + (239*Log[mu2/s]^2)/4 - (2277*zeta[2])/4) + 
      G[1, 1, 0, 1, x]*(5843/12 + ((808*I)/3)*Pi + (1205/4 + (75*I)*Pi)*
         Log[mu2/s] + (239*Log[mu2/s]^2)/4 - (1153*zeta[2])/4) + 
      G[0, 1, 0, 0, x]*(-175/9 - ((517*I)/3)*Pi + (-224/3 + (241*I)*Pi)*
         Log[mu2/s] - (123*Log[mu2/s]^2)/2 - (405*zeta[2])/2) + 
      G[0, 0, 1, 0, x]*(-2099/12 - ((131*I)/6)*Pi + (-157/4 + (161*I)*Pi)*
         Log[mu2/s] - (103*Log[mu2/s]^2)/2 - (395*zeta[2])/2) + 
      G[1, 1, 1, 1, x]*(-6167/36 - ((1751*I)/6)*Pi + (-2107/12 - (111*I)*Pi)*
         Log[mu2/s] - (21*Log[mu2/s]^2)/4 - (431*zeta[2])/4) + 
      G[1, 0, 1, 1, x]*(4933/36 + ((1103*I)/6)*Pi + (446/3 + (39*I)*Pi)*
         Log[mu2/s] + (59*Log[mu2/s]^2)/2 - (49*zeta[2])/2) + 
      (99*Log[mu2/s]^4*zeta[2])/16 + G[0, 0, 1, 1, x]*
       (3239/36 - ((467*I)/6)*Pi + (-164/3 + (12*I)*Pi)*Log[mu2/s] - 
        (25*Log[mu2/s]^2)/2 + (19*zeta[2])/2) + G[0, 0, 0, 0, x]*
       (-515/18 + ((298*I)/3)*Pi + (-941/12 - (149*I)*Pi)*Log[mu2/s] + 
        (631*Log[mu2/s]^2)/4 + (195*zeta[2])/4) + G[0, 1, 0, 1, x]*
       (-1313/12 + ((404*I)/3)*Pi + (-139/4 + (54*I)*Pi)*Log[mu2/s] - 
        40*Log[mu2/s]^2 + 61*zeta[2]) + G[0, 1, 1, 1, x]*
       (2371/18 - ((167*I)/3)*Pi + (1513/12 - (12*I)*Pi)*Log[mu2/s] + 
        (229*Log[mu2/s]^2)/4 + (305*zeta[2])/4) + G[1, 0, 0, 0, x]*
       (31735/36 - ((1087*I)/3)*Pi + (4865/12 - (10*I)*Pi)*Log[mu2/s] - 
        (41*Log[mu2/s]^2)/4 + (363*zeta[2])/4) + G[0, 0, 0, 1, x]*
       (-2099/12 + ((143*I)/6)*Pi + (-157/4 - (21*I)*Pi)*Log[mu2/s] - 
        (103*Log[mu2/s]^2)/2 + 190*zeta[2]) + G[1, 0, 0, 1, x]*
       (-3413/12 - ((574*I)/3)*Pi + (-739/4 - (36*I)*Pi)*Log[mu2/s] - 
        (149*Log[mu2/s]^2)/4 + (1001*zeta[2])/4) + G[1, 0, 1, 0, x]*
       (-3413/12 + ((1099*I)/3)*Pi + (-739/4 + (4*I)*Pi)*Log[mu2/s] - 
        (149*Log[mu2/s]^2)/4 + (1129*zeta[2])/4) + G[1, 1, 0, 0, x]*
       (-14233/18 + ((1313*I)/6)*Pi + (-2291/6 - (154*I)*Pi)*Log[mu2/s] - 
        17*Log[mu2/s]^2 + (747*zeta[2])/2) + G[0, 1, 1, 0, x]*
       (-1313/12 + ((665*I)/6)*Pi + (-139/4 - (250*I)*Pi)*Log[mu2/s] - 
        40*Log[mu2/s]^2 + 750*zeta[2]) + (((-13*I)/6)*Pi*G[0, 1, x] - 
        I*Pi*G[1, 0, x] - (13*G[0, 1, 1, x])/6 - G[1, 0, 1, x] - 
        G[1, 1, 0, x] + (25*G[1, 1, 1, x])/3 + G[1, 1, x]*
         (-1057/72 + ((19*I)/6)*Pi - (25*Log[mu2/s])/6) + 
        G[1, x]*(((-1057*I)/72)*Pi - ((25*I)/6)*Pi*Log[mu2/s] + 
          (31*zeta[2])/2))/x^2 + G[0, 0, 0, x]*(-4705/108 - 
        ((8393*I)/36)*Pi + (5/3 + ((31*I)/2)*Pi)*Log[mu2/s]^2 - 
        (121*Log[mu2/s]^3)/4 + Log[mu2/s]*(-533/18 - ((343*I)/3)*Pi - 
          (7*zeta[2])/4) + (1113/2 + ((565*I)/2)*Pi)*zeta[2] - 
        (865*zeta[3])/2) + G[0, 1, 1, x]*(9251/108 - ((767*I)/9)*Pi + 
        (-133/3 - (3*I)*Pi)*Log[mu2/s]^2 - (27*Log[mu2/s]^3)/4 + 
        Log[mu2/s]*(-3871/36 + ((8*I)/3)*Pi - (557*zeta[2])/4) + 
        (-19 + (411*I)*Pi)*zeta[2] - (727*zeta[3])/2) + 
      G[1, 1, 0, x]*(-14389/36 - ((21017*I)/36)*Pi + (-679/8 + ((51*I)/2)*Pi)*
         Log[mu2/s]^2 - (23*Log[mu2/s]^3)/4 + Log[mu2/s]*
         (-280 - ((751*I)/3)*Pi - (171*zeta[2])/4) + 
        (3205/8 + ((395*I)/2)*Pi)*zeta[2] - 117*zeta[3]) + 
      G[1, 0, 0, x]*(-2167/54 + ((25037*I)/36)*Pi + (175/3 - I*Pi)*
         Log[mu2/s]^2 + (31*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (3541/36 + ((1012*I)/3)*Pi - (361*zeta[2])/2) + 
        (-4849/4 + (85*I)*Pi)*zeta[2] - (65*zeta[3])/2) + 
      (-100345/216 - ((1075*I)/4)*Pi)*zeta[3] + 326*zeta[3]^2 + 
      Log[mu2/s]^3*(((-7*I)/12)*Pi + (5/8 - ((17*I)/2)*Pi)*zeta[2] + 
        zeta[3]) + G[1, 0, 1, x]*(-14389/36 - ((7693*I)/18)*Pi + 
        (-679/8 - (25*I)*Pi)*Log[mu2/s]^2 - (23*Log[mu2/s]^3)/4 + 
        (1153/8 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(-280 - ((1235*I)/6)*Pi + 
          (257*zeta[2])/4) + 166*zeta[3]) + G[0, 0, 1, x]*
       (3579/8 + ((1340*I)/9)*Pi + (497/8 - ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
        (41*Log[mu2/s]^3)/2 + Log[mu2/s]*(1403/6 + ((91*I)/3)*Pi - 
          197*zeta[2]) + (949/8 - ((767*I)/2)*Pi)*zeta[2] + 
        (467*zeta[3])/2) + G[1, 1, 1, x]*(-34613/108 + ((3431*I)/9)*Pi + 
        (179/6 + ((61*I)/2)*Pi)*Log[mu2/s]^2 - 8*Log[mu2/s]^3 + 
        (195/4 - ((211*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (1181/18 + ((556*I)/3)*Pi + 131*zeta[2]) + (477*zeta[3])/2) + 
      G[0, 1, 0, x]*(3579/8 + ((3779*I)/36)*Pi + (497/8 - (40*I)*Pi)*
         Log[mu2/s]^2 + (41*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (1403/6 + ((89*I)/6)*Pi - 219*zeta[2]) + (-1993/8 - (157*I)*Pi)*
         zeta[2] + 369*zeta[3]) + zeta[2]*(79433/216 - ((40919*I)/216)*Pi + 
        (-4105/8 - ((857*I)/2)*Pi)*zeta[3]) + 
      G[0, 1, x]*(-35561/216 + ((121105*I)/216)*Pi + (23/24 + ((5*I)/6)*Pi)*
         Log[mu2/s]^3 - (155*Log[mu2/s]^4)/48 + (-24 - ((1021*I)/6)*Pi)*
         zeta[2] + Log[mu2/s]^2*(109/6 + ((62*I)/3)*Pi + (1053*zeta[2])/8) + 
        Log[mu2/s]*(995/36 + ((5855*I)/36)*Pi + (171/8 + ((589*I)/2)*Pi)*
           zeta[2] - (1021*zeta[3])/6) + (-2539/12 + ((991*I)/3)*Pi)*
         zeta[3] - (52835*zeta[4])/32) + G[1, 0, x]*
       (-35561/216 - ((11129*I)/27)*Pi + (23/24 - ((19*I)/6)*Pi)*
         Log[mu2/s]^3 - (155*Log[mu2/s]^4)/48 + (6973/12 - ((789*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]^2*(109/6 - ((71*I)/3)*Pi + (877*zeta[2])/8) + 
        Log[mu2/s]*(995/36 - ((5231*I)/36)*Pi + (1927/8 - ((59*I)/2)*Pi)*
           zeta[2] - (847*zeta[3])/6) + (1373/3 - ((158*I)/3)*Pi)*zeta[3] - 
        (19939*zeta[4])/32) + Log[mu2/s]^2*(((11*I)/6)*Pi + 
        (-721/12 - ((250*I)/3)*Pi)*zeta[2] + (-1957/24 - ((145*I)/2)*Pi)*
         zeta[3] - (4457*zeta[4])/16) + G[0, 0, x]*
       (-3037/108 + ((80179*I)/216)*Pi + (-41/8 + ((47*I)/6)*Pi)*
         Log[mu2/s]^3 + (211*Log[mu2/s]^4)/48 + (473/24 - ((905*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-101/8 + ((581*I)/12)*Pi + (25*zeta[2])/8) + 
        (-601/3 - ((1715*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (-587/18 + ((6443*I)/36)*Pi + (-715/8 - ((483*I)/2)*Pi)*zeta[2] + 
          (709*zeta[3])/3) - (481*zeta[4])/32) + (-11317/8 - ((3583*I)/4)*Pi)*
       zeta[4] + G[1, 1, x]*(71807/72 - ((14126*I)/27)*Pi + 
        (77/24 - ((11*I)/2)*Pi)*Log[mu2/s]^3 + (33*Log[mu2/s]^4)/16 + 
        Log[mu2/s]^2*(187/24 - ((545*I)/12)*Pi - (299*zeta[2])/8) + 
        (-3935/24 + ((1337*I)/12)*Pi)*zeta[2] + (-446 - (255*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(197 - ((7157*I)/36)*Pi + (-1363/8 - ((479*I)/2)*Pi)*
           zeta[2] + 60*zeta[3]) + (23767*zeta[4])/32) + 
      G[0, x]*(109001/1944 - ((105733*I)/648)*Pi + (7/36 - ((47*I)/24)*Pi)*
         Log[mu2/s]^4 - (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (95/108 - ((61*I)/18)*Pi - (125*zeta[2])/6) + 
        Log[mu2/s]^2*(385/54 + ((589*I)/72)*Pi + (-1139/8 + ((247*I)/4)*Pi)*
           zeta[2] - 20*zeta[3]) + (17597/108 + ((2302*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(-269669/216 + ((6391*I)/72)*Pi + (457*zeta[3])/6) + 
        (77245/48 + ((9185*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (4793/162 + ((1003*I)/108)*Pi + (-6001/9 + (117*I)*Pi)*zeta[2] + 
          (4645/36 + ((1121*I)/3)*Pi)*zeta[3] + (10155*zeta[4])/16) - 
        (1129*zeta[5])/2) + (((-3*I)/2)*Pi*G[0, 1, 1, 1, x] + 
        (3*I)*Pi*G[1, 0, 1, 1, x] + (23 - (I/2)*Pi)*G[1, 1, 0, 0, x] - 
        (I/2)*Pi*G[1, 1, 0, 1, x] + I*Pi*G[1, 1, 1, 0, x] + 
        (211*G[0, 0, 0, 0, 0, x])/2 - (139*G[0, 0, 0, 0, 1, x])/2 - 
        (139*G[0, 0, 0, 1, 0, x])/2 + 42*G[0, 0, 0, 1, 1, x] - 
        (3*G[0, 0, 1, 0, 0, x])/2 - (59*G[0, 0, 1, 0, 1, x])/2 - 
        (59*G[0, 0, 1, 1, 0, x])/2 + (113*G[0, 0, 1, 1, 1, x])/2 + 
        (79*G[0, 1, 0, 0, 0, x])/2 - 43*G[0, 1, 0, 0, 1, x] - 
        43*G[0, 1, 0, 1, 0, x] + 44*G[0, 1, 0, 1, 1, x] + 
        (5*G[0, 1, 1, 0, 0, x])/2 - (3*G[0, 1, 1, 0, 1, x])/2 - 
        (3*G[0, 1, 1, 1, 0, x])/2 - (41*G[1, 0, 0, 0, 0, x])/2 + 
        16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] - 
        (35*G[1, 0, 0, 1, 1, x])/2 - (3*G[1, 0, 1, 0, 0, x])/2 + 
        3*G[1, 0, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 0, x] - 
        G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 + G[1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 0, x]*(121/6 - 36*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (-22 - I*Pi - 28*Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (-73/12 - (3*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*(-73/12 - (3*I)*Pi - 
          (3*Log[mu2/s])/2) + G[0, 1, 0, 1, x]*(39/4 + (2*I)*Pi + 
          Log[mu2/s]) + G[0, 1, 1, 0, x]*(39/4 + (2*I)*Pi + Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-71/3 - I*Pi + (5*Log[mu2/s])/2) + 
        G[1, 0, 0, 0, x]*(-191/6 + (9*Log[mu2/s])/2) + 
        G[0, 0, 0, 1, x]*(105/4 + ((3*I)/2)*Pi + 29*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(105/4 - (2*I)*Pi + 29*Log[mu2/s]) + 
        G[1, 0, 0, x]*(389/12 - ((209*I)/12)*Pi + (41/2 + ((3*I)/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (155*zeta[2])/4) + 
        G[1, 0, 1, x]*(((-73*I)/12)*Pi - ((3*I)/2)*Pi*Log[mu2/s] - 
          17*zeta[2]) + G[1, 1, 0, x]*((23*I)*Pi + (3*zeta[2])/2) + 
        G[0, 1, 1, x]*(((39*I)/4)*Pi + I*Pi*Log[mu2/s] + 43*zeta[2]) + 
        G[0, 1, 0, x]*(-1741/72 - ((271*I)/12)*Pi + (-26/3 + (2*I)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (423*zeta[2])/4) + 
        G[0, 0, 1, x]*(-1741/72 - ((53*I)/12)*Pi + (-26/3 - (I/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (517*zeta[2])/4) + 
        G[0, 0, 0, x]*(-863/36 + ((73*I)/4)*Pi + (-169/6 - ((5*I)/2)*Pi)*
           Log[mu2/s] + (9*Log[mu2/s]^2)/4 + (587*zeta[2])/4) + 
        zeta[2]*(((-4075*I)/72)*Pi - (399*zeta[3])/2) + 
        G[0, 0, x]*(793/18 - ((719*I)/72)*Pi + (12 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(229/6 - ((77*I)/6)*Pi - 65*zeta[2]) + 
          (-29/2 - ((11*I)/2)*Pi)*zeta[2] - (197*zeta[3])/2) + 
        G[0, 1, x]*(((-1741*I)/72)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-26*I)/3)*Pi - (47*zeta[2])/2) + 
          (-137/12 + ((3*I)/4)*Pi)*zeta[2] - (21*zeta[3])/2) + 
        (4075/72 - ((259*I)/12)*Pi)*zeta[3] + G[1, 1, x]*
         (((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
        G[1, 0, x]*(((389*I)/12)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (-623/12 + ((17*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((41*I)/2)*Pi + 
            (15*zeta[2])/2) + 14*zeta[3]) + Log[mu2/s]*
         (((-175*I)/6)*Pi*zeta[2] + (175/6 - (7*I)*Pi)*zeta[3] - 
          (497*zeta[4])/4) + G[1, x]*(((-349*I)/12)*Pi*zeta[2] + 
          (349/12 - ((17*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
           (((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) - (611*zeta[4])/8) + 
        (115/4 - ((159*I)/8)*Pi)*zeta[4] + G[0, x]*(((793*I)/18)*Pi + 
          (12*I)*Pi*Log[mu2/s]^2 + (-6665/72 + ((29*I)/6)*Pi)*zeta[2] + 
          (-19/6 + ((13*I)/2)*Pi)*zeta[3] + Log[mu2/s]*(((229*I)/6)*Pi + 
            (-389/6 - (I/2)*Pi)*zeta[2] + (49*zeta[3])/2) + 
          (1253*zeta[4])/8) - (179*zeta[5])/2)/(1 - x) + 
      (-2039/6 - ((1741*I)/2)*Pi)*zeta[5] + 
      G[1, x]*(-26399/1944 + ((132973*I)/162)*Pi + (-7/36 + ((47*I)/24)*Pi)*
         Log[mu2/s]^4 + (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (-79/54 + ((61*I)/18)*Pi - (281*zeta[2])/12) + 
        (-3935/108 + ((7249*I)/18)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-143/27 + ((1553*I)/72)*Pi + (721/8 - ((21*I)/4)*Pi)*zeta[2] + 
          (91*zeta[3])/4) + zeta[2]*(-20537/108 + ((62243*I)/72)*Pi + 
          (1561*zeta[3])/12) + (-47647/48 + ((2055*I)/16)*Pi)*zeta[4] + 
        Log[mu2/s]*(-961/81 + ((23117*I)/108)*Pi + (8785/36 + ((837*I)/2)*Pi)*
           zeta[2] + (3977/36 - ((221*I)/3)*Pi)*zeta[3] + 
          (7743*zeta[4])/16) + 102*zeta[5]) + 
      Log[mu2/s]*(((319*I)/18)*Pi + zeta[2]*(-4829/36 - ((1966*I)/9)*Pi - 
          (261*zeta[3])/2) + (-8333/36 - (179*I)*Pi)*zeta[3] + 
        (-14777/16 - ((1297*I)/4)*Pi)*zeta[4] + 385*zeta[5]) + 
      x*(-1749*G[0, 0, 0, 0, 0, 0, x] - (135*G[0, 0, 0, 0, 0, 1, x])/2 - 
        (135*G[0, 0, 0, 0, 1, 0, x])/2 + (207*G[0, 0, 0, 0, 1, 1, x])/2 + 
        783*G[0, 0, 0, 1, 0, 0, x] + 30*G[0, 0, 0, 1, 0, 1, x] + 
        30*G[0, 0, 0, 1, 1, 0, x] + 9*G[0, 0, 0, 1, 1, 1, x] + 
        (3033*G[0, 0, 1, 0, 0, 0, x])/2 + (45*G[0, 0, 1, 0, 0, 1, x])/2 + 
        (45*G[0, 0, 1, 0, 1, 0, x])/2 + (177*G[0, 0, 1, 0, 1, 1, x])/2 - 
        1017*G[0, 0, 1, 1, 0, 0, x] + 72*G[0, 0, 1, 1, 0, 1, x] + 
        72*G[0, 0, 1, 1, 1, 0, x] - 165*G[0, 0, 1, 1, 1, 1, x] + 
        1239*G[0, 1, 0, 0, 0, 0, x] + (189*G[0, 1, 0, 0, 0, 1, x])/2 + 
        (189*G[0, 1, 0, 0, 1, 0, x])/2 - 57*G[0, 1, 0, 0, 1, 1, x] - 
        537*G[0, 1, 0, 1, 0, 0, x] + (117*G[0, 1, 0, 1, 0, 1, x])/2 + 
        (117*G[0, 1, 0, 1, 1, 0, x])/2 - 9*G[0, 1, 0, 1, 1, 1, x] - 
        1434*G[0, 1, 1, 0, 0, 0, x] + 21*G[0, 1, 1, 0, 0, 1, x] + 
        21*G[0, 1, 1, 0, 1, 0, x] + 33*G[0, 1, 1, 0, 1, 1, x] + 
        894*G[0, 1, 1, 1, 0, 0, x] - 27*G[0, 1, 1, 1, 0, 1, x] - 
        27*G[0, 1, 1, 1, 1, 0, x] - (213*G[0, 1, 1, 1, 1, 1, x])/2 + 
        (387*G[1, 0, 0, 0, 0, 0, x])/2 + (165*G[1, 0, 0, 0, 0, 1, x])/2 + 
        (165*G[1, 0, 0, 0, 1, 0, x])/2 + 12*G[1, 0, 0, 0, 1, 1, x] + 
        21*G[1, 0, 0, 1, 0, 0, x] + (177*G[1, 0, 0, 1, 0, 1, x])/2 + 
        (177*G[1, 0, 0, 1, 1, 0, x])/2 - (345*G[1, 0, 0, 1, 1, 1, x])/2 - 
        288*G[1, 0, 1, 0, 0, 0, x] + 105*G[1, 0, 1, 0, 0, 1, x] + 
        105*G[1, 0, 1, 0, 1, 0, x] - (165*G[1, 0, 1, 0, 1, 1, x])/2 + 
        111*G[1, 0, 1, 1, 0, 0, x] - (81*G[1, 0, 1, 1, 0, 1, x])/2 - 
        (81*G[1, 0, 1, 1, 1, 0, x])/2 + 51*G[1, 0, 1, 1, 1, 1, x] - 
        843*G[1, 1, 0, 0, 0, 0, x] + 63*G[1, 1, 0, 0, 0, 1, x] + 
        63*G[1, 1, 0, 0, 1, 0, x] - 90*G[1, 1, 0, 0, 1, 1, x] + 
        399*G[1, 1, 0, 1, 0, 0, x] - 36*G[1, 1, 0, 1, 0, 1, x] - 
        36*G[1, 1, 0, 1, 1, 0, x] + (141*G[1, 1, 0, 1, 1, 1, x])/2 + 
        (1437*G[1, 1, 1, 0, 0, 0, x])/2 + (33*G[1, 1, 1, 0, 0, 1, x])/2 + 
        (33*G[1, 1, 1, 0, 1, 0, x])/2 - 36*G[1, 1, 1, 0, 1, 1, x] - 
        255*G[1, 1, 1, 1, 0, 0, x] - (471*G[1, 1, 1, 1, 0, 1, x])/2 - 
        (471*G[1, 1, 1, 1, 1, 0, x])/2 + (207*G[1, 1, 1, 1, 1, 1, x])/2 + 
        G[0, 1, 0, 0, 0, x]*(-41/4 + (567*I)*Pi - (1533*Log[mu2/s])/2) + 
        G[0, 0, 1, 0, 0, x]*(-153 + (1038*I)*Pi - 501*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(-73/2 + (330*I)*Pi - 405*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(722 + (42*I)*Pi - 234*Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(-901/4 + (3*I)*Pi - (213*Log[mu2/s])/2) + 
        G[1, 0, 0, 0, 1, x]*(-901/4 - (12*I)*Pi - (213*Log[mu2/s])/2) + 
        G[0, 0, 1, 0, 1, x]*(-85/4 + (21*I)*Pi - 90*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(-85/4 - (1035*I)*Pi - 90*Log[mu2/s]) + 
        G[0, 1, 0, 0, 1, x]*(-485/4 - (45*I)*Pi - (165*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, 0, x]*(-485/4 - (561*I)*Pi - (165*Log[mu2/s])/2) + 
        G[1, 1, 1, 1, 1, x]*(-339/2 - (186*I)*Pi - 54*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(-1013/4 - (12*I)*Pi - 51*Log[mu2/s]) + 
        G[1, 1, 0, 0, 1, x]*(-519/4 - (63*I)*Pi - 36*Log[mu2/s]) + 
        G[1, 1, 0, 1, 0, x]*(-519/4 + (327*I)*Pi - 36*Log[mu2/s]) + 
        G[0, 0, 0, 0, 1, x]*(287/2 + (6*I)*Pi - 30*Log[mu2/s]) + 
        G[0, 0, 0, 1, 0, x]*(287/2 + (783*I)*Pi - 30*Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(67/4 + (39*I)*Pi - 15*Log[mu2/s]) + 
        G[0, 1, 1, 1, 0, x]*(67/4 + (852*I)*Pi - 15*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(-27/2 + (36*I)*Pi - (27*Log[mu2/s])/2) + 
        G[1, 0, 1, 0, 1, x]*(-315/4 + (15*I)*Pi - (15*Log[mu2/s])/2) + 
        G[1, 0, 1, 1, 0, x]*(-315/4 + (63*I)*Pi - (15*Log[mu2/s])/2) + 
        G[1, 0, 1, 1, 1, x]*(-95/4 + (27*I)*Pi + (33*Log[mu2/s])/2) + 
        G[1, 1, 0, 1, 1, x]*(96 + (84*I)*Pi + (99*Log[mu2/s])/2) + 
        G[1, 0, 0, 1, 1, x]*(249 - (24*I)*Pi + 60*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(-705/2 - (108*I)*Pi + 75*Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(419/4 - (9*I)*Pi + 84*Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*(55 - (30*I)*Pi + (207*Log[mu2/s])/2) + 
        G[1, 1, 1, 0, 1, x]*(1553/4 + (153*I)*Pi + (345*Log[mu2/s])/2) + 
        G[1, 1, 1, 1, 0, x]*(1553/4 - (318*I)*Pi + (345*Log[mu2/s])/2) + 
        G[1, 1, 0, 0, 0, x]*(-1043/4 - (333*I)*Pi + 447*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-23/2 - (852*I)*Pi + 561*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(453/4 - (798*I)*Pi + (2037*Log[mu2/s])/2) + 
        G[0, 1, 1, 0, x]*(343/2 + (66*I)*Pi + (243/4 + (609*I)*Pi)*
           Log[mu2/s] + (63*Log[mu2/s]^2)/2 - (3291*zeta[2])/2) + 
        G[1, 1, 0, 0, x]*(2257/3 - ((165*I)/2)*Pi + (308 + (324*I)*Pi)*
           Log[mu2/s] - (87*Log[mu2/s]^2)/2 - 894*zeta[2]) + 
        G[1, 0, 1, 0, x]*(1855/6 - (271*I)*Pi + (641/4 + (147*I)*Pi)*
           Log[mu2/s] + (159*Log[mu2/s]^2)/4 - (2931*zeta[2])/4) + 
        G[0, 0, 0, 0, x]*(-1088/3 + ((127*I)/2)*Pi + (-773/4 + (483*I)*Pi)*
           Log[mu2/s] - (1011*Log[mu2/s]^2)/4 - (1731*zeta[2])/4) + 
        G[1, 0, 0, 1, x]*(1855/6 + (184*I)*Pi + (641/4 + (33*I)*Pi)*
           Log[mu2/s] + (159*Log[mu2/s]^2)/4 - (1443*zeta[2])/4) + 
        G[0, 0, 1, 1, x]*(-203/2 + (96*I)*Pi + (25*Log[mu2/s])/2 + 
          3*Log[mu2/s]^2 - 132*zeta[2]) + G[0, 0, 0, 1, x]*
         (2609/12 - ((83*I)/2)*Pi + (273/4 + (21*I)*Pi)*Log[mu2/s] + 
          51*Log[mu2/s]^2 - (195*zeta[2])/2) + G[0, 1, 0, 1, x]*
         (343/2 - (74*I)*Pi + (243/4 - (33*I)*Pi)*Log[mu2/s] + 
          (63*Log[mu2/s]^2)/2 - (171*zeta[2])/2) - (99*Log[mu2/s]^4*zeta[2])/
         16 + G[0, 1, 1, 1, x]*(-203/3 + ((5*I)/2)*Pi + (-277/4 - (3*I)*Pi)*
           Log[mu2/s] - (183*Log[mu2/s]^2)/4 + (105*zeta[2])/4) + 
        G[1, 1, 1, 1, x]*(-38 + (324*I)*Pi + (421/4 + (123*I)*Pi)*
           Log[mu2/s] + (9*Log[mu2/s]^2)/4 + (207*zeta[2])/4) + 
        G[1, 0, 1, 1, x]*(-51/2 - ((373*I)/2)*Pi + (-84 - (48*I)*Pi)*
           Log[mu2/s] - (57*Log[mu2/s]^2)/2 + (249*zeta[2])/2) + 
        G[1, 0, 0, 0, x]*(-686 + ((507*I)/2)*Pi + (-973/4 - (147*I)*Pi)*
           Log[mu2/s] + (387*Log[mu2/s]^2)/4 + (639*zeta[2])/4) + 
        G[1, 1, 0, 1, x]*(-2047/4 - ((605*I)/2)*Pi + (-1075/4 - (93*I)*Pi)*
           Log[mu2/s] - (213*Log[mu2/s]^2)/4 + (1263*zeta[2])/4) + 
        G[0, 0, 1, 0, x]*(2609/12 - (106*I)*Pi + (273/4 - (489*I)*Pi)*
           Log[mu2/s] + 51*Log[mu2/s]^2 + 819*zeta[2]) + 
        G[1, 1, 1, 0, x]*(-2047/4 + (83*I)*Pi + (-1075/4 - (339*I)*Pi)*
           Log[mu2/s] - (213*Log[mu2/s]^2)/4 + (4191*zeta[2])/4) + 
        G[0, 1, 0, 0, x]*(469/3 - ((17*I)/2)*Pi + (123 - (588*I)*Pi)*
           Log[mu2/s] + (261*Log[mu2/s]^2)/2 + (2187*zeta[2])/2) + 
        G[0, 1, 0, x]*(-52981/72 - ((20*I)/3)*Pi + (-613/8 + ((201*I)/2)*Pi)*
           Log[mu2/s]^2 - (41*Log[mu2/s]^3)/2 + (1677/8 + ((627*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(-669/2 + ((61*I)/2)*Pi + 15*zeta[2]) - 
          937*zeta[3]) + G[0, 0, 1, x]*(-52981/72 - ((2623*I)/12)*Pi + 
          (-613/8 - ((15*I)/2)*Pi)*Log[mu2/s]^2 - (41*Log[mu2/s]^3)/2 + 
          (1487/8 + ((2151*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (-669/2 - ((145*I)/2)*Pi + 282*zeta[2]) - (1751*zeta[3])/2) + 
        G[1, 1, 1, x]*(7547/12 - ((6073*I)/12)*Pi + (-87/4 - (33*I)*Pi)*
           Log[mu2/s]^2 + 6*Log[mu2/s]^3 + Log[mu2/s]*(131/3 - (207*I)*Pi - 
            72*zeta[2]) + (-41/2 + (333*I)*Pi)*zeta[2] - (777*zeta[3])/2) + 
        G[1, 0, 0, x]*(-6587/36 - ((1111*I)/2)*Pi + (-117/2 + (84*I)*Pi)*
           Log[mu2/s]^2 - (35*Log[mu2/s]^3)/2 + Log[mu2/s]*
           (-536/3 - (200*I)*Pi - (219*zeta[2])/2) + (3713/4 - (213*I)*Pi)*
           zeta[2] - (473*zeta[3])/2) + G[1, 0, 1, x]*
         (8233/24 + ((1648*I)/3)*Pi + (573/8 + ((57*I)/2)*Pi)*Log[mu2/s]^2 + 
          (23*Log[mu2/s]^3)/4 + Log[mu2/s]*(797/3 + ((439*I)/2)*Pi - 
            (369*zeta[2])/4) + (-2475/8 - ((333*I)/2)*Pi)*zeta[2] - 
          31*zeta[3]) + Log[mu2/s]^3*((-5/8 + ((21*I)/2)*Pi)*zeta[2] - 
          3*zeta[3]) + (16321/24 + ((2323*I)/4)*Pi)*zeta[3] - 
        (1065*zeta[3]^2)/2 + G[1, 1, 0, x]*(8233/24 + ((2025*I)/4)*Pi + 
          (573/8 - ((159*I)/2)*Pi)*Log[mu2/s]^2 + (23*Log[mu2/s]^3)/4 + 
          (-2807/8 - ((393*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (797/3 + ((365*I)/2)*Pi + (1455*zeta[2])/4) + 323*zeta[3]) + 
        G[0, 1, 1, x]*(-347/3 + ((490*I)/3)*Pi + (127/4 + (12*I)*Pi)*
           Log[mu2/s]^2 + (35*Log[mu2/s]^3)/4 + (-513/4 - (918*I)*Pi)*
           zeta[2] + Log[mu2/s]*(119/2 + (55*I)*Pi + (69*zeta[2])/4) + 
          (1555*zeta[3])/2) + G[0, 0, 0, x]*(1366/3 + ((815*I)/12)*Pi + 
          (117/2 - (105*I)*Pi)*Log[mu2/s]^2 + (129*Log[mu2/s]^3)/4 + 
          (-753/2 - (570*I)*Pi)*zeta[2] + Log[mu2/s]*(1279/6 - (8*I)*Pi + 
            (723*zeta[2])/4) + (2613*zeta[3])/2) + 
        zeta[2]*(-450725/216 + ((38647*I)/72)*Pi + (3657/8 + ((1377*I)/2)*Pi)*
           zeta[3]) + G[1, 1, x]*(-11678/9 + ((15497*I)/24)*Pi + 
          (-5/24 + ((7*I)/2)*Pi)*Log[mu2/s]^3 - (33*Log[mu2/s]^4)/16 + 
          (13/4 - ((85*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
           (-245/12 + ((197*I)/4)*Pi + (207*zeta[2])/8) + 
          Log[mu2/s]*(-1305/4 + ((537*I)/2)*Pi + (811/8 + ((753*I)/2)*Pi)*
             zeta[2] - 270*zeta[3]) + (854/3 + (227*I)*Pi)*zeta[3] - 
          (61023*zeta[4])/32) + G[0, 0, x]*(-16469/108 - ((17447*I)/72)*Pi + 
          (17/8 + ((7*I)/2)*Pi)*Log[mu2/s]^3 - (33*Log[mu2/s]^4)/16 + 
          Log[mu2/s]^2*(99/4 - ((47*I)/4)*Pi - (189*zeta[2])/8) + 
          (-753/4 + ((1039*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
           (1375/36 - ((431*I)/6)*Pi + (-237/8 + ((981*I)/2)*Pi)*zeta[2] - 
            711*zeta[3]) + (-45/2 + (938*I)*Pi)*zeta[3] - 
          (11031*zeta[4])/32) + (17069/8 + (881*I)*Pi)*zeta[4] + 
        Log[mu2/s]^2*((181/12 + ((309*I)/4)*Pi)*zeta[2] + 
          (671/8 + ((249*I)/2)*Pi)*zeta[3] + (11295*zeta[4])/16) + 
        G[1, 0, x]*(156605/216 + ((21895*I)/72)*Pi + (-23/24 - ((7*I)/2)*Pi)*
           Log[mu2/s]^3 + (33*Log[mu2/s]^4)/16 + Log[mu2/s]^2*
           (-13/6 + ((41*I)/4)*Pi - (1089*zeta[2])/8) + 
          (-7985/12 + ((1387*I)/4)*Pi)*zeta[2] + (-1163/6 + (88*I)*Pi)*
           zeta[3] + Log[mu2/s]*(5185/36 + ((248*I)/3)*Pi + 
            (-2223/8 - ((153*I)/2)*Pi)*zeta[2] + (831*zeta[3])/2) + 
          (57651*zeta[4])/32) + G[0, 1, x]*(156605/216 - ((50939*I)/72)*Pi + 
          (-23/24 - ((7*I)/2)*Pi)*Log[mu2/s]^3 + (33*Log[mu2/s]^4)/16 + 
          Log[mu2/s]^2*(-13/6 - ((191*I)/4)*Pi - (585*zeta[2])/8) + 
          (2593/12 + ((419*I)/4)*Pi)*zeta[2] + (3641/12 - (443*I)*Pi)*
           zeta[3] + Log[mu2/s]*(5185/36 - ((838*I)/3)*Pi + 
            (717/8 - ((1149*I)/2)*Pi)*zeta[2] + (1161*zeta[3])/2) + 
          (120315*zeta[4])/32) + Log[mu2/s]*
         (zeta[2]*(-13939/36 + ((1013*I)/3)*Pi - (249*zeta[3])/2) + 
          (1981/6 + ((487*I)/2)*Pi)*zeta[3] + (20951/16 + ((2211*I)/4)*Pi)*
           zeta[4] - 675*zeta[5]) + G[1, x]*(-4589/108 - 
          ((127927*I)/216)*Pi + Log[mu2/s]^3*(((-7*I)/6)*Pi + 9*zeta[2]) + 
          zeta[2]*(39281/72 - ((9811*I)/12)*Pi - (1371*zeta[3])/4) + 
          Log[mu2/s]^2*(-10/3 - ((271*I)/12)*Pi + (-477/8 + ((117*I)/2)*Pi)*
             zeta[2] - (351*zeta[3])/4) + (49/12 - ((824*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(-355/18 - ((1700*I)/9)*Pi + (-511/6 - (324*I)*Pi)*
             zeta[2] + (-337/4 + (165*I)*Pi)*zeta[3] - (4557*zeta[4])/4) + 
          (7607/16 - ((777*I)/4)*Pi)*zeta[4] - 306*zeta[5]) + 
        (197/2 + (1104*I)*Pi)*zeta[5] + G[0, x]*(4589/108 + 
          ((127927*I)/216)*Pi + Log[mu2/s]^3*(((7*I)/6)*Pi + 
            (141*zeta[2])/4) + (-569/3 - ((2627*I)/6)*Pi)*zeta[3] + 
          Log[mu2/s]^2*(10/3 + ((271*I)/12)*Pi + (1081/8 - ((243*I)/2)*Pi)*
             zeta[2] + (183*zeta[3])/2) + zeta[2]*(73831/72 - 
            ((2287*I)/6)*Pi + 582*zeta[3]) + Log[mu2/s]*
           (355/18 + ((1700*I)/9)*Pi + (2989/6 - (183*I)*Pi)*zeta[2] + 
            (-393/4 - (639*I)*Pi)*zeta[3] - (8265*zeta[4])/8) + 
          (-23257/16 - ((3345*I)/4)*Pi)*zeta[4] + 1296*zeta[5]) - 
        (33975*zeta[6])/128) + (4115*zeta[6])/128 + 
      x^2*((191/6 + (12*I)*Pi)*G[1, 1, 0, 0, 1, x] + (191/6 - (176*I)*Pi)*
         G[1, 1, 0, 1, 0, x] + (-17 + (45*I)*Pi)*G[1, 1, 1, 1, 1, x] + 
        898*G[0, 0, 0, 0, 0, 0, x] + 9*G[0, 0, 0, 0, 0, 1, x] + 
        9*G[0, 0, 0, 0, 1, 0, x] - 18*G[0, 0, 0, 0, 1, 1, x] - 
        456*G[0, 0, 0, 1, 0, 0, x] - 12*G[0, 0, 0, 1, 0, 1, x] - 
        12*G[0, 0, 0, 1, 1, 0, x] + 14*G[0, 0, 0, 1, 1, 1, x] - 
        848*G[0, 0, 1, 0, 0, 0, x] - 13*G[0, 0, 1, 0, 0, 1, x] - 
        13*G[0, 0, 1, 0, 1, 0, x] - 13*G[0, 0, 1, 0, 1, 1, x] + 
        585*G[0, 0, 1, 1, 0, 0, x] - 20*G[0, 0, 1, 1, 0, 1, x] - 
        20*G[0, 0, 1, 1, 1, 0, x] + 43*G[0, 0, 1, 1, 1, 1, x] - 
        743*G[0, 1, 0, 0, 0, 0, x] - 19*G[0, 1, 0, 0, 0, 1, x] - 
        19*G[0, 1, 0, 0, 1, 0, x] + 20*G[0, 1, 0, 0, 1, 1, x] + 
        323*G[0, 1, 0, 1, 0, 0, x] - 17*G[0, 1, 0, 1, 0, 1, x] - 
        17*G[0, 1, 0, 1, 1, 0, x] - 3*G[0, 1, 0, 1, 1, 1, x] + 
        799*G[0, 1, 1, 0, 0, 0, x] - 5*G[0, 1, 1, 0, 0, 1, x] - 
        5*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] - 
        469*G[0, 1, 1, 1, 0, 0, x] + 5*G[0, 1, 1, 1, 0, 1, x] + 
        5*G[0, 1, 1, 1, 1, 0, x] + 28*G[0, 1, 1, 1, 1, 1, x] - 
        222*G[1, 0, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 0, 1, x] - 
        8*G[1, 0, 0, 0, 1, 0, x] - G[1, 0, 0, 0, 1, 1, x] + 
        26*G[1, 0, 0, 1, 0, 0, x] - 14*G[1, 0, 0, 1, 0, 1, x] - 
        14*G[1, 0, 0, 1, 1, 0, x] + 30*G[1, 0, 0, 1, 1, 1, x] + 
        170*G[1, 0, 1, 0, 0, 0, x] - 16*G[1, 0, 1, 0, 0, 1, x] - 
        16*G[1, 0, 1, 0, 1, 0, x] + 8*G[1, 0, 1, 0, 1, 1, x] - 
        67*G[1, 0, 1, 1, 0, 0, x] + 11*G[1, 0, 1, 1, 0, 1, x] + 
        11*G[1, 0, 1, 1, 1, 0, x] - 23*G[1, 0, 1, 1, 1, 1, x] + 
        443*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
        2*G[1, 1, 0, 0, 1, 0, x] + 14*G[1, 1, 0, 0, 1, 1, x] - 
        190*G[1, 1, 0, 1, 0, 0, x] + 14*G[1, 1, 0, 1, 0, 1, x] + 
        14*G[1, 1, 0, 1, 1, 0, x] - 37*G[1, 1, 0, 1, 1, 1, x] - 
        388*G[1, 1, 1, 0, 0, 0, x] + 9*G[1, 1, 1, 0, 0, 1, x] + 
        9*G[1, 1, 1, 0, 1, 0, x] - 13*G[1, 1, 1, 0, 1, 1, x] + 
        172*G[1, 1, 1, 1, 0, 0, x] + 45*G[1, 1, 1, 1, 0, 1, x] + 
        45*G[1, 1, 1, 1, 1, 0, x] + G[0, 0, 0, 0, 0, x]*
         (-1663/6 + (470*I)*Pi - 437*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (-231/2 + (462*I)*Pi - 332*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (-213/2 + (177*I)*Pi - 264*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (101/3 + (70*I)*Pi - 84*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
         (-201/2 - (35*I)*Pi - 31*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
         (-201/2 + (186*I)*Pi - 31*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
         (-77/2 + (12*I)*Pi - 21*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-128/3 + (3*I)*Pi - 20*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-145/2 + (6*I)*Pi - 10*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
         (88/3 - (9*I)*Pi - Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
         (88/3 - (57*I)*Pi - Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
         (-173/6 - (5*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (68 + (6*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
         (4 - (17*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
         (4 - (460*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (-173/6 - (464*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
         (5/2 - (18*I)*Pi + 5*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (33/2 - (13*I)*Pi + 7*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (139/6 - (3*I)*Pi + 9*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (377/6 + (4*I)*Pi + 13*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (377/6 + (25*I)*Pi + 13*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (277/6 + (18*I)*Pi + 17*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
         (277/6 + (323*I)*Pi + 17*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (47/3 - (6*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (47/3 + (585*I)*Pi + 20*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (120 - (189*I)*Pi + 190*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (-91/3 - (38*I)*Pi + 192*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         (839/6 - (587*I)*Pi + 274*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (351/2 - (327*I)*Pi + 435*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (-8405/36 + (122*I)*Pi + (-299/3 + (334*I)*Pi)*Log[mu2/s] - 
          59*Log[mu2/s]^2 - 701*zeta[2]) + G[1, 1, 1, 0, x]*
         (5323/36 + ((503*I)/6)*Pi + (193/3 + (177*I)*Pi)*Log[mu2/s] + 
          9*Log[mu2/s]^2 - 550*zeta[2]) + G[0, 0, 1, 0, x]*
         (-547/6 + (132*I)*Pi + (-47/2 + (281*I)*Pi)*Log[mu2/s] - 
          (13*Log[mu2/s]^2)/2 - (969*zeta[2])/2) + G[1, 0, 0, 0, x]*
         (-1193/18 - ((23*I)/6)*Pi + (-109/3 + (97*I)*Pi)*Log[mu2/s] - 
          54*Log[mu2/s]^2 - 198*zeta[2]) + G[1, 1, 0, 1, x]*
         (5323/36 + ((296*I)/3)*Pi + (193/3 + (23*I)*Pi)*Log[mu2/s] + 
          9*Log[mu2/s]^2 - 96*zeta[2]) + G[1, 0, 1, 1, x]*
         (-359/12 + ((113*I)/2)*Pi + (4 + (10*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - 36*zeta[2]) + G[1, 1, 1, 1, x]*
         (105 - ((215*I)/2)*Pi + (10 - (31*I)*Pi)*Log[mu2/s] - 21*zeta[2]) - 
        ((7*I)/2)*Pi*Log[mu2/s]^3*zeta[2] + G[0, 1, 1, 1, x]*
         (51 - ((23*I)/2)*Pi + (23 - (3*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 + 
          4*zeta[2]) + G[0, 1, 0, 1, x]*(-2701/36 + ((221*I)/6)*Pi + 
          (-155/6 + (13*I)*Pi)*Log[mu2/s] - (11*Log[mu2/s]^2)/2 + 
          (25*zeta[2])/2) + G[0, 0, 1, 1, x]*(125/12 - (31*I)*Pi - 
          4*Log[mu2/s] + 46*zeta[2]) + G[0, 0, 0, 1, x]*
         (-547/6 + ((47*I)/3)*Pi + (-47/2 - (5*I)*Pi)*Log[mu2/s] - 
          (13*Log[mu2/s]^2)/2 + (97*zeta[2])/2) + G[1, 0, 0, 1, x]*
         (-709/6 - ((173*I)/3)*Pi + (-48 - (7*I)*Pi)*Log[mu2/s] - 
          5*Log[mu2/s]^2 + 63*zeta[2]) + G[0, 0, 0, 0, x]*
         (4540/9 - ((380*I)/3)*Pi + (538/3 - (281*I)*Pi)*Log[mu2/s] + 
          76*Log[mu2/s]^2 + 322*zeta[2]) + G[1, 0, 1, 0, x]*
         (-709/6 + (15*I)*Pi + (-48 - (95*I)*Pi)*Log[mu2/s] - 
          5*Log[mu2/s]^2 + 347*zeta[2]) + G[1, 1, 0, 0, x]*
         (-2455/36 - (85*I)*Pi + (-31/3 - (174*I)*Pi)*Log[mu2/s] + 
          45*Log[mu2/s]^2 + 429*zeta[2]) + G[0, 1, 1, 0, x]*
         (-2701/36 - ((412*I)/3)*Pi + (-155/6 - (339*I)*Pi)*Log[mu2/s] - 
          (11*Log[mu2/s]^2)/2 + (1827*zeta[2])/2) + G[0, 0, 0, x]*
         (-76117/108 + ((473*I)/3)*Pi + (-467/12 + (59*I)*Pi)*Log[mu2/s]^2 - 
          (7*Log[mu2/s]^3)/2 + Log[mu2/s]*(-4601/18 + (78*I)*Pi - 
            (157*zeta[2])/2) + (-307/12 + (334*I)*Pi)*zeta[2] - 
          818*zeta[3]) + G[0, 1, 1, x]*(53/2 - ((1135*I)/36)*Pi + 
          (-19/4 - (2*I)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + 
          Log[mu2/s]*(-15/2 - ((37*I)/3)*Pi - (19*zeta[2])/2) + 
          (-43/12 + (475*I)*Pi)*zeta[2] - (1358*zeta[3])/3) + 
        G[1, 1, 0, x]*(-7969/216 + ((389*I)/18)*Pi + 
          (-181/12 + ((101*I)/2)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + 
          Log[mu2/s]*(-1045/18 + ((143*I)/6)*Pi - (459*zeta[2])/2) + 
          (-421/4 + ((135*I)/2)*Pi)*zeta[2] - (608*zeta[3])/3) + 
        G[1, 0, 1, x]*(-7969/216 - ((7421*I)/36)*Pi + 
          (-181/12 - ((15*I)/2)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + 
          (397/4 + ((169*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (-1045/18 - ((445*I)/6)*Pi + (73*zeta[2])/2) - (104*zeta[3])/3) + 
        (-13693/216 - ((14485*I)/36)*Pi)*zeta[3] + 281*zeta[3]^2 + 
        G[1, 1, 1, x]*(-1315/4 + ((6727*I)/36)*Pi + (-2 + (9*I)*Pi)*
           Log[mu2/s]^2 + (-44/3 - (187*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-66 + ((211*I)/3)*Pi + 18*zeta[2]) + 209*zeta[3]) + 
        G[1, 0, 0, x]*(21737/54 - ((7*I)/3)*Pi + (193/6 - (52*I)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/3 + (-595/6 + (107*I)*Pi)*
           zeta[2] + Log[mu2/s]*(1639/9 - (20*I)*Pi + 177*zeta[2]) + 
          (664*zeta[3])/3) + G[0, 0, 1, x]*(73255/216 + ((1829*I)/36)*Pi + 
          (131/6 + (I/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/3 + 
          Log[mu2/s]*(1184/9 + ((97*I)/6)*Pi - 63*zeta[2]) + 
          (-90 - ((1177*I)/2)*Pi)*zeta[2] + (1654*zeta[3])/3) + 
        G[0, 1, 0, x]*(73255/216 - ((3185*I)/18)*Pi + 
          (131/6 - ((115*I)/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/3 + 
          (115/2 - ((357*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (1184/9 - ((491*I)/6)*Pi + 71*zeta[2]) + (1672*zeta[3])/3) + 
        zeta[2]*(13191/8 - ((43879*I)/72)*Pi + (-176/3 - ((685*I)/2)*Pi)*
           zeta[3]) + G[0, 1, x]*(-4397/8 + ((43879*I)/216)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + (211/12 + ((863*I)/12)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-15 + ((205*I)/12)*Pi + (21*zeta[2])/2) + 
          Log[mu2/s]*(-325/2 + ((1693*I)/18)*Pi + (-9/2 + ((651*I)/2)*Pi)*
             zeta[2] - 337*zeta[3]) + (-1103/6 + ((677*I)/3)*Pi)*zeta[3] - 
          (8519*zeta[4])/4) + G[1, 0, x]*(-4397/8 + ((43879*I)/216)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + (101/4 - ((1135*I)/12)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-15 + ((205*I)/12)*Pi + (109*zeta[2])/2) + 
          Log[mu2/s]*(-325/2 + ((1693*I)/18)*Pi + (67/2 + ((147*I)/2)*Pi)*
             zeta[2] - 239*zeta[3]) + (-365/6 - ((55*I)/3)*Pi)*zeta[3] - 
          1042*zeta[4]) + Log[mu2/s]^2*((45 - ((205*I)/4)*Pi)*zeta[2] + 
          (-31/3 - ((127*I)/2)*Pi)*zeta[3] - (763*zeta[4])/2) + 
        (-6101/16 - ((3161*I)/8)*Pi)*zeta[4] + G[0, 0, x]*
         (4397/8 - ((43879*I)/216)*Pi - ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(15 - ((205*I)/12)*Pi - 35*zeta[2]) + 
          (3847/12 - ((1751*I)/12)*Pi)*zeta[2] + (502/3 - ((1466*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(325/2 - ((1693*I)/18)*Pi + 
            (71 - ((567*I)/2)*Pi)*zeta[2] + 396*zeta[3]) + (647*zeta[4])/2) + 
        G[1, 1, x]*(4397/8 - ((43879*I)/216)*Pi - ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(15 - ((205*I)/12)*Pi - 6*zeta[2]) + 
          (553/12 - ((1343*I)/12)*Pi)*zeta[2] + (34/3 - ((263*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(325/2 - ((1693*I)/18)*Pi + 
            (-1 - ((375*I)/2)*Pi)*zeta[2] + 166*zeta[3]) + 
          (4343*zeta[4])/4) + G[0, x]*((-7*Log[mu2/s]^3*zeta[2])/2 + 
          zeta[2]*(-138541/216 + ((5981*I)/18)*Pi - (1081*zeta[3])/2) + 
          Log[mu2/s]^2*((-343/12 + ((129*I)/2)*Pi)*zeta[2] - 
            (99*zeta[3])/2) + (-838/9 + ((757*I)/3)*Pi)*zeta[3] + 
          (1519/8 + ((1713*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
           ((-3691/18 + ((839*I)/6)*Pi)*zeta[2] + (-359/6 + (323*I)*Pi)*
             zeta[3] + (1997*zeta[4])/4) - (1361*zeta[5])/2) + 
        (769/6 - ((997*I)/2)*Pi)*zeta[5] + 
        G[1, x]*((1669/9 + ((140*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
           ((25/3 - ((87*I)/2)*Pi)*zeta[2] + 52*zeta[3]) + 
          zeta[2]*(-57317/216 + ((2407*I)/18)*Pi + 199*zeta[3]) + 
          (367 + ((279*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
           ((-139/9 + ((205*I)/6)*Pi)*zeta[2] + (295/3 - (99*I)*Pi)*zeta[3] + 
            664*zeta[4]) + 151*zeta[5]) + Log[mu2/s]*
         ((-455/9 - ((959*I)/6)*Pi)*zeta[3] + zeta[2]*
           (975/2 - ((1693*I)/6)*Pi + 216*zeta[3]) + 
          (-1395/4 - ((1149*I)/4)*Pi)*zeta[4] + 358*zeta[5]) + 
        (541*zeta[6])/16) + (((109001*I)/1944)*Pi + 
        (75*I)*Pi*G[0, 0, 0, 0, 0, x] - 9*G[0, 0, 0, 1, 1, x] + 
        75*G[0, 0, 0, 0, 0, 1, x] + 75*G[0, 0, 0, 0, 1, 0, x] - 
        81*G[0, 0, 0, 1, 0, 0, x] + 78*G[0, 0, 0, 1, 0, 1, x] + 
        78*G[0, 0, 0, 1, 1, 0, x] - 78*G[0, 0, 0, 1, 1, 1, x] - 
        163*G[0, 0, 1, 0, 0, 0, x] + 63*G[0, 0, 1, 0, 0, 1, x] + 
        63*G[0, 0, 1, 0, 1, 0, x] + 37*G[0, 0, 1, 0, 1, 1, x] + 
        85*G[0, 0, 1, 1, 0, 0, x] + 28*G[0, 0, 1, 1, 0, 1, x] + 
        28*G[0, 0, 1, 1, 1, 0, x] - 106*G[0, 0, 1, 1, 1, 1, x] - 
        253*G[0, 1, 0, 0, 0, 0, x] + 65*G[0, 1, 0, 0, 0, 1, x] + 
        65*G[0, 1, 0, 0, 1, 0, x] - 44*G[0, 1, 0, 0, 1, 1, x] + 
        87*G[0, 1, 0, 1, 0, 0, x] + 35*G[0, 1, 0, 1, 0, 1, x] + 
        35*G[0, 1, 0, 1, 1, 0, x] + 22*G[0, 1, 0, 1, 1, 1, x] + 
        85*G[0, 1, 1, 0, 0, 0, x] + 38*G[0, 1, 1, 0, 1, 1, x] + 
        60*G[0, 1, 1, 1, 0, 0, x] - 46*G[0, 1, 1, 1, 0, 1, x] - 
        46*G[0, 1, 1, 1, 1, 0, x] - 60*G[0, 1, 1, 1, 1, 1, x] - 
        207*G[1, 0, 0, 0, 0, 0, x] + 7*G[1, 0, 0, 0, 0, 1, x] + 
        7*G[1, 0, 0, 0, 1, 0, x] + 48*G[1, 0, 0, 0, 1, 1, x] + 
        29*G[1, 0, 0, 1, 0, 0, x] + 55*G[1, 0, 0, 1, 0, 1, x] + 
        55*G[1, 0, 0, 1, 1, 0, x] - 109*G[1, 0, 0, 1, 1, 1, x] + 
        27*G[1, 0, 1, 0, 0, 0, x] + 56*G[1, 0, 1, 0, 0, 1, x] + 
        56*G[1, 0, 1, 0, 1, 0, x] - 53*G[1, 0, 1, 0, 1, 1, x] - 
        8*G[1, 0, 1, 1, 0, 0, x] - G[1, 0, 1, 1, 0, 1, x] - 
        G[1, 0, 1, 1, 1, 0, x] + 45*G[1, 0, 1, 1, 1, 1, x] + 
        37*G[1, 1, 0, 0, 0, 0, x] + 18*G[1, 1, 0, 0, 0, 1, x] + 
        18*G[1, 1, 0, 0, 1, 0, x] - 26*G[1, 1, 0, 0, 1, 1, x] + 
        78*G[1, 1, 0, 1, 0, 0, x] - 42*G[1, 1, 0, 1, 0, 1, x] - 
        42*G[1, 1, 0, 1, 1, 0, x] + 62*G[1, 1, 0, 1, 1, 1, x] + 
        48*G[1, 1, 1, 0, 0, 0, x] + 7*G[1, 1, 1, 0, 0, 1, x] + 
        7*G[1, 1, 1, 0, 1, 0, x] - 3*G[1, 1, 1, 0, 1, 1, x] + 
        63*G[1, 1, 1, 1, 0, 0, x] - 129*G[1, 1, 1, 1, 0, 1, x] - 
        129*G[1, 1, 1, 1, 1, 0, x] + 69*G[1, 1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 0, 0, x]*(-235/6 - (2*I)*Pi - 87*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(-161/3 + (6*I)*Pi - 77*Log[mu2/s]) + 
        G[0, 0, 0, 0, 1, x]*(14/3 - 75*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (-107/3 - (20*I)*Pi - 75*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (14/3 - (78*I)*Pi - 75*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (22/3 - (15*I)*Pi - 70*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (-559/6 - (44*I)*Pi - 65*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
         (-559/6 + (57*I)*Pi - 65*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (157/3 + (44*I)*Pi - 56*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (157/3 + (57*I)*Pi - 56*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (-107/3 - 55*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(-107/3 + (29*I)*Pi - 
          55*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*(-113 - (96*I)*Pi - 
          36*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-185/3 - (22*I)*Pi - 
          25*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-185/3 - (34*I)*Pi - 
          25*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(-51 - (22*I)*Pi - 
          14*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(-51 + (22*I)*Pi - 
          14*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(52 + (44*I)*Pi - 
          13*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(175/6 + (36*I)*Pi - 
          8*Log[mu2/s]) + ((7*I)/36)*Pi*Log[mu2/s]^4 - 
        ((5*I)/8)*Pi*Log[mu2/s]^5 + G[0, 1, 1, 1, 0, x]*
         (61 + (20*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
         (61 + (44*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
         (145/2 + (30*I)*Pi + 10*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (63 - (22*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         (-91 - (63*I)*Pi + 37*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
         (-19/3 - (56*I)*Pi + 50*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-127/6 - (22*I)*Pi + 56*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
         (398/3 + (20*I)*Pi + 86*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
         (398/3 + (90*I)*Pi + 86*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (124/3 - (65*I)*Pi + 123*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (419/3 - (7*I)*Pi + 193*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (((14*I)/3)*Pi - (75*I)*Pi*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-79/9 - ((130*I)/3)*Pi + (-14/3 + (56*I)*Pi)*Log[mu2/s] + 
          (75*Log[mu2/s]^2)/2 - (763*zeta[2])/2) + G[0, 1, 0, 0, x]*
         (869/9 + ((235*I)/6)*Pi + (91 + (65*I)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/2 - (693*zeta[2])/2) + G[0, 0, 0, 1, x]*
         (-79/9 - (9*I)*Pi - (14*Log[mu2/s])/3 + (75*Log[mu2/s]^2)/2 - 
          (569*zeta[2])/2) + G[1, 0, 0, 1, x]*(349/12 + ((169*I)/2)*Pi + 
          (343/6 + (44*I)*Pi)*Log[mu2/s] + (67*Log[mu2/s]^2)/2 - 
          (507*zeta[2])/2) + G[1, 0, 0, 0, x]*(-379/9 + ((188*I)/3)*Pi + 
          (-124/3 + (55*I)*Pi)*Log[mu2/s] - (83*Log[mu2/s]^2)/2 - 
          (383*zeta[2])/2) + G[0, 0, 1, 1, x]*(-83/4 + ((187*I)/6)*Pi - 
          97*zeta[2]) + G[1, 1, 0, 0, x]*(1141/12 - ((59*I)/2)*Pi + 
          (343*Log[mu2/s])/6 + (89*Log[mu2/s]^2)/2 + (17*zeta[2])/2) + 
        G[1, 0, 1, 0, x]*(349/12 - ((349*I)/6)*Pi + (343/6 - (35*I)*Pi)*
           Log[mu2/s] + (67*Log[mu2/s]^2)/2 + (33*zeta[2])/2) + 
        G[0, 1, 1, 1, x]*(311/18 + ((293*I)/6)*Pi + (-35/6 + (22*I)*Pi)*
           Log[mu2/s] - 17*Log[mu2/s]^2 + 28*zeta[2]) + 
        G[0, 1, 0, 1, x]*(-113/3 - ((151*I)/2)*Pi + (-103/3 - (44*I)*Pi)*
           Log[mu2/s] + 17*Log[mu2/s]^2 + 29*zeta[2]) + 
        G[1, 1, 1, 1, x]*(3755/36 + (80*I)*Pi + (181/3 + (56*I)*Pi)*
           Log[mu2/s] + 3*Log[mu2/s]^2 + 77*zeta[2]) + 
        G[1, 0, 1, 1, x]*(-34/3 - ((151*I)/2)*Pi + (-43 - (44*I)*Pi)*
           Log[mu2/s] - (11*Log[mu2/s]^2)/2 + (183*zeta[2])/2) + 
        G[1, 1, 1, 0, x]*(-4673/36 + ((77*I)/2)*Pi + (-203/2 - (24*I)*Pi)*
           Log[mu2/s] - 20*Log[mu2/s]^2 + 135*zeta[2]) + 
        G[0, 1, 1, 0, x]*(-113/3 - ((25*I)/2)*Pi + (-103/3 - (47*I)*Pi)*
           Log[mu2/s] + 17*Log[mu2/s]^2 + 179*zeta[2]) + 
        G[1, 1, 0, 1, x]*(-4673/36 - (80*I)*Pi + (-203/2 - (44*I)*Pi)*
           Log[mu2/s] - 20*Log[mu2/s]^2 + 218*zeta[2]) + 
        Log[mu2/s]^3*(((79*I)/54)*Pi + ((101*I)/12)*Pi*zeta[2]) + 
        G[0, 0, 0, x]*(((-79*I)/9)*Pi - ((14*I)/3)*Pi*Log[mu2/s] + 
          ((75*I)/2)*Pi*Log[mu2/s]^2 - ((101*I)/2)*Pi*zeta[2]) + 
        G[1, 1, 1, x]*(1295/108 - ((619*I)/9)*Pi + (-73/12 - (11*I)*Pi)*
           Log[mu2/s]^2 + 2*Log[mu2/s]^3 + Log[mu2/s]*(-779/18 - 
            ((160*I)/3)*Pi - 77*zeta[2]) + (-163/12 - (21*I)*Pi)*zeta[2] - 
          90*zeta[3]) + G[1, 0, 1, x]*(1903/18 + ((1157*I)/12)*Pi + 
          (92/3 + (22*I)*Pi)*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
          Log[mu2/s]*(236/3 + ((151*I)/2)*Pi - 76*zeta[2]) + 
          (-487/6 - (44*I)*Pi)*zeta[2] - 87*zeta[3]) + 
        G[1, 1, 0, x]*(1903/18 + ((791*I)/18)*Pi + (92/3 + ((37*I)/2)*Pi)*
           Log[mu2/s]^2 - 2*Log[mu2/s]^3 + Log[mu2/s]*(236/3 + (17*I)*Pi - 
            124*zeta[2]) + (455/6 - ((231*I)/2)*Pi)*zeta[2] - 45*zeta[3]) + 
        G[0, 1, 1, x]*(-1061/12 - ((689*I)/36)*Pi + (9*Log[mu2/s]^2)/2 + 
          (67/2 - (54*I)*Pi)*zeta[2] + Log[mu2/s]*(5/4 - ((187*I)/6)*Pi + 
            31*zeta[2]) - 12*zeta[3]) + ((1031*I)/27)*Pi*zeta[3] + 
        G[0, 1, 0, x]*(466/27 + ((203*I)/3)*Pi + (7/3 - (17*I)*Pi)*
           Log[mu2/s]^2 - (25*Log[mu2/s]^3)/2 + (-589/6 - (33*I)*Pi)*
           zeta[2] + Log[mu2/s]*(79/9 + ((184*I)/3)*Pi + (499*zeta[2])/2) + 
          44*zeta[3]) + G[1, 0, 0, x]*(-2732/27 - ((1315*I)/12)*Pi + 
          (-91/2 - ((67*I)/2)*Pi)*Log[mu2/s]^2 - (17*Log[mu2/s]^3)/2 + 
          (587/3 + ((129*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (-869/9 - ((451*I)/6)*Pi + (569*zeta[2])/2) + 118*zeta[3]) + 
        G[0, 0, 1, x]*(466/27 - ((83*I)/4)*Pi + (7*Log[mu2/s]^2)/3 - 
          (25*Log[mu2/s]^3)/2 + (-314/3 - (57*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(79/9 + (437*zeta[2])/2) + 204*zeta[3]) + 
        Log[mu2/s]^2*(((233*I)/27)*Pi + ((317*I)/6)*Pi*zeta[2] + 
          (39*I)*Pi*zeta[3]) + zeta[2]*(31/2 + ((3043*I)/27)*Pi + 
          ((641*I)/3)*Pi*zeta[3]) + G[0, 0, x]*(((466*I)/27)*Pi + 
          ((7*I)/3)*Pi*Log[mu2/s]^2 - ((25*I)/2)*Pi*Log[mu2/s]^3 + 
          ((317*I)/3)*Pi*zeta[2] + Log[mu2/s]*(((79*I)/9)*Pi + 
            ((101*I)/2)*Pi*zeta[2]) + (222*I)*Pi*zeta[3]) + 
        G[1, 0, x]*(-2977/81 - ((229*I)/18)*Pi + (-7/9 + (2*I)*Pi)*
           Log[mu2/s]^3 + (25*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
           (-79/18 - ((103*I)/6)*Pi - (235*zeta[2])/4) + 
          (2399/12 + ((332*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
           (-466/27 - ((80*I)/3)*Pi + (751/6 + (50*I)*Pi)*zeta[2] - 
            36*zeta[3]) + (-1084/9 + (5*I)*Pi)*zeta[3] - (4801*zeta[4])/16) + 
        G[0, 1, x]*(-2977/81 - ((1061*I)/12)*Pi - (7*Log[mu2/s]^3)/9 + 
          (25*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(-79/18 + ((9*I)/2)*Pi - 
            (305*zeta[2])/4) + (653/12 - ((4*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(-466/27 + ((5*I)/4)*Pi + (71/3 + (47*I)*Pi)*zeta[2] - 
            112*zeta[3]) + (1499/9 - (70*I)*Pi)*zeta[3] - 
          (4201*zeta[4])/16) + ((10657*I)/24)*Pi*zeta[4] + 
        G[1, 1, x]*(-5633/24 + ((2393*I)/27)*Pi - 3*Log[mu2/s]^3 + 
          (1261/8 + ((43*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
           (-19/8 + ((187*I)/12)*Pi + (35*zeta[2])/2) + (136 + (115*I)*Pi)*
           zeta[3] + Log[mu2/s]*(-349/12 + ((1103*I)/36)*Pi + 
            (70 + (58*I)*Pi)*zeta[2] + 54*zeta[3]) + (465*zeta[4])/2) + 
        Log[mu2/s]*(((5117*I)/162)*Pi + ((352*I)/9)*Pi*zeta[3] + 
          zeta[2]*(((2027*I)/18)*Pi + 216*zeta[3]) + ((3929*I)/16)*Pi*
           zeta[4]) + G[0, x]*(((-2977*I)/81)*Pi - ((7*I)/9)*Pi*
           Log[mu2/s]^3 + ((25*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^2*
           (((-79*I)/18)*Pi - ((101*I)/4)*Pi*zeta[2]) + 
          zeta[2]*(((-2027*I)/18)*Pi - 216*zeta[3]) - ((352*I)/9)*Pi*
           zeta[3] + Log[mu2/s]*(((-466*I)/27)*Pi - ((317*I)/3)*Pi*zeta[2] - 
            (150*I)*Pi*zeta[3]) - ((4793*I)/16)*Pi*zeta[4]) + 
        G[1, x]*(109001/1944 - ((1919*I)/8)*Pi + (7*Log[mu2/s]^4)/36 - 
          (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*(79/54 - (3*I)*Pi + 
            (173*zeta[2])/12) + zeta[2]*(-6371/36 - ((3107*I)/24)*Pi - 
            (349*zeta[3])/3) + (-5071/27 - (151*I)*Pi)*zeta[3] + 
          Log[mu2/s]^2*(233/27 - ((19*I)/8)*Pi + (-233/6 - ((37*I)/2)*Pi)*
             zeta[2] + 10*zeta[3]) + Log[mu2/s]*(5117/162 - ((349*I)/12)*Pi + 
            (-2003/12 - ((185*I)/3)*Pi)*zeta[2] + (-1499/9 + (28*I)*Pi)*
             zeta[3] - (359*zeta[4])/16) + (-2801/12 + ((15*I)/2)*Pi)*
           zeta[4] - 13*zeta[5]) + (649*I)*Pi*zeta[5] + (567*zeta[6])/2)/x))}


==> anc/qgqg_--++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-288263/5184 + ((1733*I)/24)*Pi - 60*G[0, 0, 0, 0, 0, 0, x] + 
    26*G[0, 0, 0, 0, 0, 1, x] + 26*G[0, 0, 0, 0, 1, 0, x] - 
    34*G[0, 0, 0, 0, 1, 1, x] + 42*G[0, 0, 0, 1, 0, 0, x] - 
    60*G[0, 0, 0, 1, 0, 1, x] - 60*G[0, 0, 0, 1, 1, 0, x] - 
    33*G[0, 0, 0, 1, 1, 1, x] + 44*G[0, 0, 1, 0, 0, 0, x] - 
    67*G[0, 0, 1, 0, 0, 1, x] - 67*G[0, 0, 1, 0, 1, 0, x] + 
    50*G[0, 0, 1, 0, 1, 1, x] - 83*G[0, 0, 1, 1, 0, 0, x] + 
    81*G[0, 0, 1, 1, 0, 1, x] + 81*G[0, 0, 1, 1, 1, 0, x] - 
    119*G[0, 0, 1, 1, 1, 1, x] + 59*G[0, 1, 0, 0, 0, 0, x] - 
    8*G[0, 1, 0, 0, 0, 1, x] - 8*G[0, 1, 0, 0, 1, 0, x] - 
    40*G[0, 1, 0, 0, 1, 1, x] - 68*G[0, 1, 0, 1, 0, 0, x] - 
    4*G[0, 1, 0, 1, 0, 1, x] - 4*G[0, 1, 0, 1, 1, 0, x] + 
    11*G[0, 1, 0, 1, 1, 1, x] - 29*G[0, 1, 1, 0, 0, 0, x] - 
    44*G[0, 1, 1, 0, 0, 1, x] - 44*G[0, 1, 1, 0, 1, 0, x] + 
    31*G[0, 1, 1, 0, 1, 1, x] + 7*G[0, 1, 1, 1, 0, 0, x] + 
    19*G[0, 1, 1, 1, 0, 1, x] + 19*G[0, 1, 1, 1, 1, 0, x] + 
    72*G[0, 1, 1, 1, 1, 1, x] + 44*G[1, 0, 0, 0, 0, 0, x] + 
    62*G[1, 0, 0, 0, 0, 1, x] + 62*G[1, 0, 0, 0, 1, 0, x] - 
    35*G[1, 0, 0, 0, 1, 1, x] - 6*G[1, 0, 0, 1, 0, 0, x] - 
    G[1, 0, 0, 1, 0, 1, x] - G[1, 0, 0, 1, 1, 0, x] - 
    35*G[1, 0, 0, 1, 1, 1, x] - 39*G[1, 0, 1, 0, 0, 0, x] + 
    12*G[1, 0, 1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, 1, 0, x] - 
    87*G[1, 0, 1, 0, 1, 1, x] + 57*G[1, 0, 1, 1, 0, 0, x] - 
    75*G[1, 0, 1, 1, 0, 1, x] - 75*G[1, 0, 1, 1, 1, 0, x] + 
    186*G[1, 0, 1, 1, 1, 1, x] + 87*G[1, 1, 0, 0, 0, 0, x] - 
    51*G[1, 1, 0, 0, 0, 1, x] - 51*G[1, 1, 0, 0, 1, 0, x] - 
    28*G[1, 1, 0, 0, 1, 1, x] - 23*G[1, 1, 0, 1, 0, 1, x] - 
    23*G[1, 1, 0, 1, 1, 0, x] + 166*G[1, 1, 0, 1, 1, 1, x] - 
    31*G[1, 1, 1, 0, 0, 0, x] + 62*G[1, 1, 1, 0, 0, 1, x] + 
    62*G[1, 1, 1, 0, 1, 0, x] + 84*G[1, 1, 1, 0, 1, 1, x] + 
    3*G[1, 1, 1, 1, 0, 0, x] + 44*G[1, 1, 1, 1, 0, 1, x] + 
    44*G[1, 1, 1, 1, 1, 0, x] - 162*G[1, 1, 1, 1, 1, 1, x] + 
    G[0, 1, 1, 1, 1, x]*(-2087/6 - 91*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-353/3 + (26*I)*Pi - 85*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-79 + (64*I)*Pi - 79*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(-135 - (28*I)*Pi - 75*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(-135 + (71*I)*Pi - 75*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(-27 + (54*I)*Pi - 52*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-61 - (60*I)*Pi - 52*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-61 - (70*I)*Pi - 52*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-21 - (73*I)*Pi - 50*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(6 + (2*I)*Pi - 49*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-11/2 - (10*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-11/2 + (24*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-76 - (29*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-35 + (34*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(305/2 - (7*I)*Pi + 6*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(305/2 + (32*I)*Pi + 6*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(305/6 - (18*I)*Pi + 20*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(757/6 + (30*I)*Pi + 23*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(39 + (7*I)*Pi + 30*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(39 - (49*I)*Pi + 30*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(-29 - (15*I)*Pi + 33*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(183/2 + (15*I)*Pi + 33*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(-29 - (39*I)*Pi + 33*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(183/2 - (42*I)*Pi + 33*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(-111 - (39*I)*Pi + 34*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(153 + (65*I)*Pi + 34*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(43 + (14*I)*Pi + 50*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(6 + (38*I)*Pi + 55*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(6 + (53*I)*Pi + 55*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(82 + (26*I)*Pi + 60*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(178/3 - (28*I)*Pi + 65*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(1063/6 - (48*I)*Pi + 70*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(334/3 + (29*I)*Pi + (123/2 + (10*I)*Pi)*Log[mu2/s] + 
      (65*Log[mu2/s]^2)/2 - (597*zeta[2])/2) + G[1, 1, 1, 0, x]*
     (947/12 + (41*I)*Pi + (23 - (10*I)*Pi)*Log[mu2/s] + 
      (31*Log[mu2/s]^2)/2 - (381*zeta[2])/2) + G[0, 0, 1, 1, x]*
     (664/9 + (28*I)*Pi + (-173/6 + (2*I)*Pi)*Log[mu2/s] - 
      (73*Log[mu2/s]^2)/2 - (339*zeta[2])/2) + G[0, 1, 0, 0, x]*
     (275/12 + (42*I)*Pi + (65 + (48*I)*Pi)*Log[mu2/s] + 32*Log[mu2/s]^2 - 
      142*zeta[2]) + G[0, 0, 1, 0, x]*(437/12 + (54*I)*Pi + 
      (69 + (70*I)*Pi)*Log[mu2/s] + (65*Log[mu2/s]^2)/2 - (263*zeta[2])/2) + 
    G[1, 0, 0, 1, x]*(-167/3 - (22*I)*Pi + (-119/2 - (6*I)*Pi)*Log[mu2/s] - 
      (53*Log[mu2/s]^2)/2 - (111*zeta[2])/2) + G[0, 1, 0, 1, x]*
     (-51 + ((137*I)/3)*Pi + (-103/2 - (8*I)*Pi)*Log[mu2/s] - 
      32*Log[mu2/s]^2 - 32*zeta[2]) + G[1, 1, 1, 1, x]*
     (101/18 + ((124*I)/3)*Pi + (-5/6 + (26*I)*Pi)*Log[mu2/s] + 
      (31*Log[mu2/s]^2)/2 - (23*zeta[2])/2) + 
    Log[mu2/s]^4*(5/16 - (9*zeta[2])/8) + G[0, 0, 0, 1, x]*
     (437/12 + ((202*I)/3)*Pi + (69 + (78*I)*Pi)*Log[mu2/s] + 
      (65*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + G[1, 1, 0, 1, x]*
     (947/12 - (17*I)*Pi + (23 - (18*I)*Pi)*Log[mu2/s] + 
      (31*Log[mu2/s]^2)/2 + (49*zeta[2])/2) + G[0, 1, 1, 1, x]*
     (-1645/36 - (130*I)*Pi + (196/3 - (46*I)*Pi)*Log[mu2/s] + 
      (39*Log[mu2/s]^2)/2 + (265*zeta[2])/2) + G[1, 0, 1, 1, x]*
     (-1553/18 - ((52*I)/3)*Pi + (53/6 - (28*I)*Pi)*Log[mu2/s] + 
      12*Log[mu2/s]^2 + 150*zeta[2]) + G[1, 0, 1, 0, x]*
     (-167/3 - (44*I)*Pi + (-119/2 - (22*I)*Pi)*Log[mu2/s] - 
      (53*Log[mu2/s]^2)/2 + (357*zeta[2])/2) + G[1, 1, 0, 0, x]*
     (-2377/12 - (75*I)*Pi + (-79 - (32*I)*Pi)*Log[mu2/s] - 30*Log[mu2/s]^2 + 
      188*zeta[2]) + G[0, 1, 1, 0, x]*(-51 - (10*I)*Pi + 
      (-103/2 - (24*I)*Pi)*Log[mu2/s] - 32*Log[mu2/s]^2 + 203*zeta[2]) + 
    G[0, 0, 0, 0, x]*(-137/12 - (33*I)*Pi + (-54 - (40*I)*Pi)*Log[mu2/s] - 
      24*Log[mu2/s]^2 + 228*zeta[2]) + Log[mu2/s]^3*
     (-7/72 + (-27/4 - (9*I)*Pi)*zeta[2]) + G[1, 1, 1, x]*
     (-2447/18 - ((80*I)/9)*Pi + (-83/4 + (4*I)*Pi)*Log[mu2/s]^2 - 
      9*Log[mu2/s]^3 + (1819/12 + (103*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-1121/12 - ((58*I)/3)*Pi + 27*zeta[2]) - 67*zeta[3]) + 
    G[0, 0, 0, x]*(238/9 + ((131*I)/3)*Pi + (7 + (22*I)*Pi)*Log[mu2/s]^2 + 
      (9*Log[mu2/s]^3)/2 + Log[mu2/s]*(56/3 + (29*I)*Pi - (375*zeta[2])/2) + 
      (-66 - (34*I)*Pi)*zeta[2] - 18*zeta[3]) + 
    G[0, 0, 1, x]*(-10265/72 + ((391*I)/9)*Pi + (-103/4 - (34*I)*Pi)*
       Log[mu2/s]^2 - 10*Log[mu2/s]^3 + (-477/4 - (64*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-267/4 - ((34*I)/3)*Pi + 22*zeta[2]) - 6*zeta[3]) + 
    (1907/36 - ((509*I)/18)*Pi)*zeta[3] - (111*zeta[3]^2)/2 + 
    G[1, 0, 1, x]*(-1637/72 - ((905*I)/18)*Pi + (71/2 + (20*I)*Pi)*
       Log[mu2/s]^2 + (23*Log[mu2/s]^3)/2 + Log[mu2/s]*
       (275/3 + ((61*I)/3)*Pi - (209*zeta[2])/2) + (-434/3 - (34*I)*Pi)*
       zeta[2] + 2*zeta[3]) + G[1, 0, 0, x]*(1307/36 + ((11*I)/3)*Pi + 
      (-26 - (24*I)*Pi)*Log[mu2/s]^2 - 10*Log[mu2/s]^3 + 
      (219/2 + (108*I)*Pi)*zeta[2] + Log[mu2/s]*(-52 - (50*I)*Pi + 
        208*zeta[2]) + 28*zeta[3]) + G[1, 1, 0, x]*
     (-1637/72 - ((55*I)/2)*Pi + (71/2 + (20*I)*Pi)*Log[mu2/s]^2 + 
      (23*Log[mu2/s]^3)/2 + Log[mu2/s]*(275/3 + (15*I)*Pi - 
        (197*zeta[2])/2) + (81 + (9*I)*Pi)*zeta[2] + 31*zeta[3]) + 
    G[0, 1, 1, x]*(6289/18 + ((481*I)/18)*Pi + (81/4 + (22*I)*Pi)*
       Log[mu2/s]^2 + (23*Log[mu2/s]^3)/2 + Log[mu2/s]*
       (1481/12 + ((163*I)/3)*Pi - (125*zeta[2])/2) + 
      (-2783/12 - (61*I)*Pi)*zeta[2] + 33*zeta[3]) + 
    G[0, 1, 0, x]*(-10265/72 - ((569*I)/6)*Pi + (-103/4 - (30*I)*Pi)*
       Log[mu2/s]^2 - 10*Log[mu2/s]^3 + (55/4 + (93*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-267/4 - (38*I)*Pi + 115*zeta[2]) + 37*zeta[3]) + 
    zeta[2]*(-40037/288 - ((1147*I)/18)*Pi + (-413/3 + I*Pi)*zeta[3]) + 
    ((-3*I)*Pi*G[0, 0, 1, x] - (3*I)*Pi*G[0, 1, 0, x] + 
      (29/2 - (6*I)*Pi)*G[0, 1, 1, x] - (9*I)*Pi*G[1, 0, 0, x] + 
      (-263/12 - (45*I)*Pi)*G[1, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
      3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] - 3*G[0, 1, 1, 1, x] - 
      9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] + (8 - I*Pi)*G[1, 0, 1, 1, x] - 
      (203*G[1, 1, 0, 0, x])/2 + (113/2 + I*Pi)*G[1, 1, 0, 1, x] + 
      (113*G[1, 1, 1, 0, x])/2 - (101*G[1, 1, 1, 1, x])/2 - 
      G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] + 
      G[1, 1, 1, x]*(-33/2 + (3*I)*Pi - 3*Log[mu2/s] - zeta[2]) + 
      G[1, 0, 1, x]*(-263/12 - I*Pi + 2*zeta[2]) + 
      G[0, 1, x]*(((29*I)/2)*Pi + 24*zeta[2]) + 
      G[1, 0, x]*(((-263*I)/12)*Pi + (55*zeta[2])/2) + 
      G[1, 1, x]*(211/8 - ((329*I)/12)*Pi + (11 - (6*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (215*zeta[2])/2 + 2*zeta[3]) + 
      G[1, x]*(((211*I)/8)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (745/12 + ((87*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         ((11*I)*Pi + 24*zeta[2]) + (-1/2 + (6*I)*Pi)*zeta[3]))/x^2 + 
    G[1, 0, x]*(59359/864 + ((929*I)/36)*Pi + (7/2 + (7*I)*Pi)*Log[mu2/s]^3 + 
      (11*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(65/6 + (20*I)*Pi - 
        (163*zeta[2])/4) + (-4561/24 - (19*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(881/72 + ((184*I)/3)*Pi + (-26 - (37*I)*Pi)*zeta[2] - 
        32*zeta[3]) + (-107 - (144*I)*Pi)*zeta[3] - (8021*zeta[4])/16) + 
    G[0, 1, x]*(59359/864 + ((3943*I)/18)*Pi + (7/2 + (7*I)*Pi)*
       Log[mu2/s]^3 + (11*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
       (65/6 + (5*I)*Pi - (81*zeta[2])/4) + (-13213/72 - (75*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(881/72 + ((235*I)/3)*Pi + (-167/6 - (47*I)*Pi)*zeta[2] - 
        32*zeta[3]) + (-125 - (45*I)*Pi)*zeta[3] - (81*zeta[4])/16) + 
    (-209833/288 - ((25*I)/4)*Pi)*zeta[4] + 
    G[0, 0, x]*(-21635/864 - ((953*I)/9)*Pi + (9/4 - (7*I)*Pi)*Log[mu2/s]^3 - 
      (3*Log[mu2/s]^4)/8 + (1163/6 - (4*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(19/8 - (12*I)*Pi + (297*zeta[2])/4) + 
      (15/2 + (38*I)*Pi)*zeta[3] + Log[mu2/s]*(737/72 - ((130*I)/3)*Pi + 
        (237/4 + (9*I)*Pi)*zeta[2] + 6*zeta[3]) + (585*zeta[4])/16) + 
    Log[mu2/s]^2*(-439/72 - ((3*I)/2)*Pi + (-121/6 - (26*I)*Pi)*zeta[2] + 
      (1/2 - (2*I)*Pi)*zeta[3] + (383*zeta[4])/8) + 
    G[1, 1, x]*(5575/288 - ((5795*I)/36)*Pi + (-37/4 - (7*I)*Pi)*
       Log[mu2/s]^3 - (19*Log[mu2/s]^4)/8 + (2323/18 - (66*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-751/24 - (13*I)*Pi + (73*zeta[2])/4) + 
      (363/2 + (119*I)*Pi)*zeta[3] + Log[mu2/s]*(-55/24 - ((193*I)/3)*Pi + 
        (889/12 + I*Pi)*zeta[2] + 18*zeta[3]) + (6169*zeta[4])/16) + 
    Log[mu2/s]*(-6181/216 + (11*I)*Pi + (77/3 - ((80*I)/3)*Pi)*zeta[3] + 
      zeta[2]*(-251/12 - ((220*I)/3)*Pi + 6*zeta[3]) + 
      (-3857/24 + (I/2)*Pi)*zeta[4]) + 
    G[1, x]*(236563/5184 + ((6539*I)/72)*Pi + (11/16 - I*Pi)*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(119/72 - (3*I)*Pi + 3*zeta[2]) + (-251/9 + ((44*I)/3)*Pi)*
       zeta[3] + Log[mu2/s]^2*(103/36 - ((31*I)/2)*Pi + 
        (-5/8 + (13*I)*Pi)*zeta[2] + 5*zeta[3]) + 
      zeta[2]*(29705/144 + (171*I)*Pi + 147*zeta[3]) + 
      (-41227/96 - ((507*I)/4)*Pi)*zeta[4] + 
      Log[mu2/s]*(149/54 + ((47*I)/3)*Pi + (527/24 + (52*I)*Pi)*zeta[2] + 
        (9/2 + (4*I)*Pi)*zeta[3] + (159*zeta[4])/2) - (67*zeta[5])/2) + 
    (-9*G[0, 0, 0, 0, x] - I*Pi*G[0, 0, 1, 0, x] + I*Pi*G[0, 1, 0, 0, x] - 
      G[0, 0, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, x]*zeta[2] + 
      G[0, 0, 0, x]*((-9*I)*Pi + zeta[2]) + G[0, 0, x]*
       ((18 + I*Pi)*zeta[2] - 3*zeta[3]) + 4*zeta[2]*zeta[3] + 
      (6*I)*Pi*zeta[4] + G[0, x]*((-3*I)*Pi*zeta[3] + zeta[4]) - 10*zeta[5])/
     (1 - x)^2 + (209/3 - (50*I)*Pi)*zeta[5] + 
    G[0, x]*(286109/5184 + ((4615*I)/72)*Pi + (-11/16 + I*Pi)*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(-209/72 + (3*I)*Pi - (15*zeta[2])/2) + 
      zeta[2]*(59153/144 + ((833*I)/6)*Pi - 119*zeta[3]) + 
      (1483/18 + (24*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-293/72 + ((9*I)/2)*Pi + 
        (-167/8 + (21*I)*Pi)*zeta[2] + 3*zeta[3]) + 
      Log[mu2/s]*(2207/108 + ((43*I)/3)*Pi + (727/24 + (23*I)*Pi)*zeta[2] + 
        (37/2 + (4*I)*Pi)*zeta[3] - (939*zeta[4])/4) + 
      (2497/32 - ((495*I)/4)*Pi)*zeta[4] + (45*zeta[5])/2) + 
    ((-12*I)*Pi*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
      12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] + (-12 + (3*I)*Pi)*
       G[0, 0, 1, 0, x] + 34*G[0, 0, 1, 1, x] + (23 - (3*I)*Pi)*
       G[0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] - 
      7*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
      3*G[0, 0, 1, 0, 0, x] - 3*G[0, 1, 0, 0, 0, x] + 
      G[1, 0, 0, x]*(44/3 + (5*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(58/3 + (26*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, x]*(((44*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 50*zeta[2]) + 
      G[0, 0, 0, x]*(-23/3 - (24*I)*Pi - 3*zeta[2]) + 
      G[0, 1, 0, x]*(58/3 + (15*I)*Pi + 4*Log[mu2/s] + 6*zeta[2]) + 
      G[0, 1, x]*(((58*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
      zeta[2]*(((14*I)/3)*Pi - 12*zeta[3]) + 
      G[1, x]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + (-14/3 + (23*I)*Pi)*zeta[3] + 
      G[0, 0, x]*(22/3 + ((35*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 
        (47 - (3*I)*Pi)*zeta[2] + 9*zeta[3]) + 
      G[0, x]*(((22*I)/3)*Pi + (-96 - (45*I)*Pi)*zeta[2] - 
        24*Log[mu2/s]*zeta[2] + (-43 + (9*I)*Pi)*zeta[3] - 3*zeta[4]) + 
      (443/2 - (18*I)*Pi)*zeta[4] + 30*zeta[5])/(1 - x) + 
    Nf^2*(-203/81 - ((416*I)/27)*Pi + (((4*I)/3)*Pi*G[1, x] + 
        (4*G[1, 1, x])/3)/x^2 - (16*G[0, 1, 1, x])/9 + 
      (20/3 - ((16*I)/3)*Pi)*G[1, 1, 1, x] + (8*G[0, 0, 0, 1, x])/3 + 
      (8/3 - (16*I)*Pi)*G[0, 0, 1, 0, x] + (8*G[0, 0, 1, 1, x])/3 + 
      (16*I)*Pi*G[0, 1, 1, 0, x] + (8*G[1, 0, 0, 1, x])/3 + 
      (8/3 + ((16*I)/3)*Pi)*G[1, 0, 1, 0, x] - (8*G[1, 0, 1, 1, x])/3 - 
      (16*G[1, 1, 0, 1, x])/3 + (-16/3 - ((16*I)/3)*Pi)*G[1, 1, 1, 0, x] + 
      (112*G[0, 0, 0, 0, 0, x])/3 - 16*G[0, 0, 1, 0, 0, x] - 
      (112*G[0, 1, 0, 0, 0, x])/3 + 16*G[0, 1, 1, 0, 0, x] - 
      (80*G[1, 0, 0, 0, 0, x])/3 + (16*G[1, 0, 1, 0, 0, x])/3 + 
      (80*G[1, 1, 0, 0, 0, x])/3 - (16*G[1, 1, 1, 0, 0, x])/3 + 
      G[1, 1, 0, 0, x]*(-64/9 + (16*I)*Pi - (32*Log[mu2/s])/3) + 
      G[0, 0, 0, 0, x]*(152/9 + ((80*I)/3)*Pi - (32*Log[mu2/s])/3) + 
      G[0, 0, 1, x]*(-56/3 - (16*Log[mu2/s])/3) - (2*Log[mu2/s]^2)/9 + 
      G[1, 0, 1, x]*(160/9 + ((16*I)/3)*Pi + (16*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(-248/9 - (16*I)*Pi + (32*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(160/9 - ((80*I)/3)*Pi + (32*Log[mu2/s])/3) + 
      G[0, 0, 0, x]*(-100/9 + ((80*I)/9)*Pi + (-32/3 - ((32*I)/3)*Pi)*
         Log[mu2/s] - (16*zeta[2])/3) + G[0, 1, 0, x]*
       (-56/3 + ((112*I)/9)*Pi + (-16/3 + ((32*I)/3)*Pi)*Log[mu2/s] - 
        (16*zeta[2])/3) + G[1, 0, 0, x]*(88/3 - ((128*I)/9)*Pi + 
        (32/3 + ((32*I)/3)*Pi)*Log[mu2/s] - (16*zeta[2])/3) + 
      G[1, 1, 0, x]*(160/9 - ((64*I)/9)*Pi + (16/3 - ((32*I)/3)*Pi)*
         Log[mu2/s] + 16*zeta[2]) + G[0, 0, x]*(-608/27 - ((356*I)/9)*Pi + 
        (208/9 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*(-88/9 - (16*I)*Pi + 
          (32*zeta[2])/3) - 32*zeta[3]) + zeta[2]*(28 - (20*I)*Pi - 
        16*zeta[3]) + G[1, 1, x]*(-728/27 + ((52*I)/3)*Pi + 
        (-64/9 + ((16*I)/3)*Pi)*Log[mu2/s] + (-8/3 + ((16*I)/3)*Pi)*zeta[2] - 
        (16*zeta[3])/3) + ((-4*I)*Pi*G[1, 0, x] + 20*G[0, 0, 0, x] - 
        4*G[1, 0, 0, x] + G[0, 0, x]*(-64/3 + (12*I)*Pi - 8*Log[mu2/s]) + 
        (4*I)*Pi*zeta[2] + G[0, x]*(((-64*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 
          12*zeta[2]) - 4*zeta[3])/(1 - x) + (48 + ((64*I)/9)*Pi)*zeta[3] + 
      G[0, 1, x]*(266/27 - ((52*I)/3)*Pi + (28/9 - ((16*I)/3)*Pi)*
         Log[mu2/s] + (8 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
      G[1, 0, x]*(266/27 + ((452*I)/9)*Pi + Log[mu2/s]*(28/9 + (16*I)*Pi - 
          (32*zeta[2])/3) + (-448/9 - ((16*I)/3)*Pi)*zeta[2] + 
        (64*zeta[3])/3) + G[1, x]*(-419/81 - ((500*I)/27)*Pi - 
        (2*Log[mu2/s]^2)/9 + (-8 + ((16*I)/9)*Pi)*zeta[2] + 
        Log[mu2/s]*(-38/27 - ((40*I)/9)*Pi + (-16/3 + ((32*I)/3)*Pi)*
           zeta[2] - (32*zeta[3])/3) + (-160/9 + ((32*I)/3)*Pi)*zeta[3] - 
        52*zeta[4]) + G[0, x]*(-715/81 - ((412*I)/27)*Pi + 
        (2*Log[mu2/s]^2)/9 + (700/9 - ((160*I)/9)*Pi)*zeta[2] + 
        (-176/9 - ((64*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (-70/27 - ((56*I)/9)*Pi + (80/3 - ((32*I)/3)*Pi)*zeta[2] + 
          (32*zeta[3])/3) - (68*zeta[4])/3) + (2182/9 - ((20*I)/3)*Pi)*
       zeta[4] + (190931/26244 - ((268*I)/27)*Pi - ((16*I)/9)*Pi*
         G[0, 1, 0, x] + (8/3 + ((16*I)/9)*Pi)*G[0, 1, 1, x] + 
        (-8/3 + ((16*I)/9)*Pi)*G[1, 1, 1, x] + (8*G[0, 0, 0, 0, x])/9 - 
        (32*G[0, 1, 0, 0, x])/9 + (16*G[0, 1, 0, 1, x])/9 + 
        (16*G[0, 1, 1, 0, x])/9 - (16*G[1, 0, 0, 1, x])/9 - 
        (16*G[1, 0, 1, 0, x])/9 + (16*G[1, 0, 1, 1, x])/9 - 
        (16*G[1, 1, 0, 0, x])/9 + (16*G[1, 1, 0, 1, x])/9 + 
        (16*G[1, 1, 1, 0, x])/9 + G[1, 0, 1, x]*(-152/27 - ((16*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + G[1, 1, 0, x]*(-152/27 - ((16*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + G[0, 0, 0, x]*(-76/27 - (8*Log[mu2/s])/9) + 
        (38*Log[mu2/s]^3)/81 + Log[mu2/s]^4/27 + G[1, 0, 0, x]*
         (160/27 + ((16*I)/9)*Pi + (32*Log[mu2/s])/9) + 
        G[1, 0, x]*(32/9 + ((8*I)/27)*Pi + ((16*I)/9)*Pi*Log[mu2/s]) + 
        G[0, 1, x]*(32/9 + ((8*I)/3)*Pi - (16*zeta[2])/9) + 
        Log[mu2/s]^2*(203/81 + (4*zeta[2])/9) + G[0, 0, x]*
         (406/81 + (76*Log[mu2/s])/27 + (4*Log[mu2/s]^2)/9 + (8*zeta[2])/9) + 
        (412/81 - ((320*I)/27)*Pi)*zeta[2] + G[1, 1, x]*
         (88/9 - ((152*I)/27)*Pi + (8/3 - ((16*I)/9)*Pi)*Log[mu2/s] + 
          (16*zeta[2])/9) + G[0, x]*(-4919/729 + ((32*I)/9)*Pi - 
          (38*Log[mu2/s]^2)/27 - (4*Log[mu2/s]^3)/27 + 
          Log[mu2/s]*(-406/81 - (8*zeta[2])/9) + (-76/27 + ((64*I)/9)*Pi)*
           zeta[2] - (8*zeta[3])/27) + Log[mu2/s]*(4919/729 - ((32*I)/9)*Pi + 
          (76/27 - ((64*I)/9)*Pi)*zeta[2] + (8*zeta[3])/27) + 
        (208*zeta[3])/243 + G[1, x]*(-268/27 + ((88*I)/9)*Pi + 
          (80/27 + ((32*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
           (-32/9 + ((8*I)/3)*Pi + (16*zeta[2])/9) + (32*zeta[3])/9) + 
        (47*zeta[4])/27)/x + Log[mu2/s]*(-38/27 - ((40*I)/9)*Pi + 
        (8 - ((16*I)/3)*Pi)*zeta[2] + (80/3 + ((32*I)/3)*Pi)*zeta[3] + 
        (224*zeta[4])/3) + x^2*((-32*I)*Pi*G[0, 0, 1, 0, x] + 
        (16*G[0, 0, 1, 1, x])/9 + (32*I)*Pi*G[0, 1, 1, 0, x] + 
        (8*G[0, 1, 1, 1, x])/9 + (16*G[1, 0, 0, 1, x])/9 + 
        (16/9 + ((32*I)/3)*Pi)*G[1, 0, 1, 0, x] - (8*G[1, 0, 1, 1, x])/9 - 
        (8*G[1, 1, 0, 1, x])/9 + (-8/9 - ((32*I)/3)*Pi)*G[1, 1, 1, 0, x] - 
        (8*G[1, 1, 1, 1, x])/3 + (224*G[0, 0, 0, 0, 0, x])/3 - 
        32*G[0, 0, 1, 0, 0, x] - (224*G[0, 1, 0, 0, 0, x])/3 + 
        32*G[0, 1, 1, 0, 0, x] - (160*G[1, 0, 0, 0, 0, x])/3 + 
        (32*G[1, 0, 1, 0, 0, x])/3 + (160*G[1, 1, 0, 0, 0, x])/3 - 
        (32*G[1, 1, 1, 0, 0, x])/3 + G[1, 1, 0, 0, x]*(-400/9 + (32*I)*Pi - 
          (64*Log[mu2/s])/3) + G[0, 0, 0, 0, x]*(-152/3 + ((160*I)/3)*Pi - 
          (64*Log[mu2/s])/3) + G[0, 0, 1, x]*(-80/27 - (16*Log[mu2/s])/9) + 
        G[0, 1, 1, x]*(-76/27 - (8*Log[mu2/s])/9) + G[1, 0, 1, x]*
         (76/27 + ((16*I)/9)*Pi + (8*Log[mu2/s])/9) + 
        G[1, 1, 1, x]*(80/27 - ((16*I)/9)*Pi + (16*Log[mu2/s])/9) + 
        G[1, 0, 0, 0, x]*(416/9 - (32*I)*Pi + (64*Log[mu2/s])/3) + 
        G[0, 1, 0, 0, x]*(48 - ((160*I)/3)*Pi + (64*Log[mu2/s])/3) + 
        G[0, 0, 0, x]*(236/27 - ((416*I)/9)*Pi + (40/9 - ((64*I)/3)*Pi)*
           Log[mu2/s] - (32*zeta[2])/3) + G[1, 0, 0, x]*
         (-232/27 + ((400*I)/9)*Pi + (-32/9 + ((64*I)/3)*Pi)*Log[mu2/s] - 
          (32*zeta[2])/3) + G[0, 1, 0, x]*(-80/27 + ((416*I)/9)*Pi + 
          (-16/9 + ((64*I)/3)*Pi)*Log[mu2/s] - (32*zeta[2])/3) - 
        (4*Log[mu2/s]^2*zeta[2])/3 + G[1, 1, 0, x]*(76/27 - ((400*I)/9)*Pi + 
          (8/9 - ((64*I)/3)*Pi)*Log[mu2/s] + 32*zeta[2]) + 
        G[0, 0, x]*(242/81 + ((152*I)/27)*Pi - (4*Log[mu2/s]^2)/9 + 
          (392/9 + (32*I)*Pi)*zeta[2] + Log[mu2/s]*(-4/27 + ((16*I)/9)*Pi + 
            (64*zeta[2])/3) - 64*zeta[3]) + 
        zeta[2]*(242/27 + ((152*I)/9)*Pi - 32*zeta[3]) + 
        G[1, 1, x]*(242/81 + ((152*I)/27)*Pi + (-4/27 + ((16*I)/9)*Pi)*
           Log[mu2/s] - (4*Log[mu2/s]^2)/9 + (-32/9 + ((32*I)/3)*Pi)*
           zeta[2] - (32*zeta[3])/3) + (152/27 + (48*I)*Pi)*zeta[3] + 
        G[0, 1, x]*(-242/81 - ((152*I)/27)*Pi + (4/27 - ((16*I)/9)*Pi)*
           Log[mu2/s] + (4*Log[mu2/s]^2)/9 + (32/9 - (32*I)*Pi)*zeta[2] + 
          32*zeta[3]) + G[1, 0, x]*(-242/81 - ((152*I)/27)*Pi + 
          (4*Log[mu2/s]^2)/9 + Log[mu2/s]*(4/27 - ((16*I)/9)*Pi - 
            (64*zeta[2])/3) + (-416/9 - ((32*I)/3)*Pi)*zeta[2] + 
          (128*zeta[3])/3) + G[1, x]*((-8/3 + ((128*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(((64*I)/3)*Pi*zeta[2] - (64*zeta[3])/3) + 
          (-448/9 + ((64*I)/3)*Pi)*zeta[3] - 104*zeta[4]) + 
        G[0, x]*((28/9 - (48*I)*Pi)*zeta[2] + (48 - ((128*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*((8/3 - ((64*I)/3)*Pi)*zeta[2] + (64*zeta[3])/3) - 
          (136*zeta[4])/3) + (2878/9 - ((40*I)/3)*Pi)*zeta[4] + 
        Log[mu2/s]*((-4/9 + ((16*I)/3)*Pi)*zeta[2] + (16/9 + ((64*I)/3)*Pi)*
           zeta[3] + (448*zeta[4])/3) - (160*zeta[5])/3) - (80*zeta[5])/3 + 
      x*((4*G[0, 1, 1, x])/9 + (-16/3 + ((16*I)/3)*Pi)*G[1, 1, 1, x] - 
        (8*G[0, 0, 0, 1, x])/3 + (-8/3 + (48*I)*Pi)*G[0, 0, 1, 0, x] - 
        (8*G[0, 0, 1, 1, x])/3 - (48*I)*Pi*G[0, 1, 1, 0, x] - 
        (8*G[1, 0, 0, 1, x])/3 + (-8/3 - (16*I)*Pi)*G[1, 0, 1, 0, x] + 
        (8*G[1, 0, 1, 1, x])/3 + (16*G[1, 1, 0, 1, x])/3 + 
        (16/3 + (16*I)*Pi)*G[1, 1, 1, 0, x] - 112*G[0, 0, 0, 0, 0, x] + 
        48*G[0, 0, 1, 0, 0, x] + 112*G[0, 1, 0, 0, 0, x] - 
        48*G[0, 1, 1, 0, 0, x] + 80*G[1, 0, 0, 0, 0, x] - 
        16*G[1, 0, 1, 0, 0, x] - 80*G[1, 1, 0, 0, 0, x] + 
        16*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-56/3 + (48*I)*Pi - 
          32*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-64 + (80*I)*Pi - 
          32*Log[mu2/s]) + G[1, 0, 1, x]*(-148/9 - ((16*I)/3)*Pi - 
          (16*Log[mu2/s])/3) + G[0, 0, 1, x]*(56/3 + (16*Log[mu2/s])/3) + 
        G[1, 1, 0, 0, x]*(160/3 - (48*I)*Pi + 32*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(88/3 - (80*I)*Pi + 32*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-148/9 + ((160*I)/3)*Pi + (-16/3 + (32*I)*Pi)*
           Log[mu2/s] - 48*zeta[2]) + G[1, 0, 0, x]*(-32 - (32*I)*Pi + 
          (-32/3 - (32*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + 
        G[0, 1, 0, x]*(56/3 - ((176*I)/3)*Pi + (16/3 - (32*I)*Pi)*
           Log[mu2/s] + 16*zeta[2]) + G[0, 0, 0, x]*(292/9 + ((112*I)/3)*Pi + 
          (32/3 + (32*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + 
        G[1, 0, x]*(-248/27 - ((452*I)/9)*Pi + (96 + (16*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-16/9 - (16*I)*Pi + 32*zeta[2]) - 64*zeta[3]) + 
        G[0, 1, x]*(-248/27 + ((52*I)/3)*Pi + (-16/9 + ((16*I)/3)*Pi)*
           Log[mu2/s] + (-8 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
        (-56 - ((160*I)/3)*Pi)*zeta[3] + G[1, 1, x]*(404/27 - ((52*I)/3)*Pi + 
          (40/9 - ((16*I)/3)*Pi)*Log[mu2/s] + (8/3 - (16*I)*Pi)*zeta[2] + 
          16*zeta[3]) + zeta[2]*(-292/9 + ((52*I)/3)*Pi + 48*zeta[3]) + 
        G[0, 0, x]*(92/27 + ((452*I)/9)*Pi + Log[mu2/s]*(-8/9 + (16*I)*Pi - 
            32*zeta[2]) + (-208/3 - (48*I)*Pi)*zeta[2] + 96*zeta[3]) + 
        Log[mu2/s]*((-40/3 + ((16*I)/3)*Pi)*zeta[2] + (-80/3 - (32*I)*Pi)*
           zeta[3] - 224*zeta[4]) + (-566 + (20*I)*Pi)*zeta[4] + 
        G[0, x]*(-842/81 - ((200*I)/27)*Pi + (4*Log[mu2/s]^2)/9 + 
          (-580/9 + (64*I)*Pi)*zeta[2] + Log[mu2/s]*(-44/27 - ((16*I)/9)*Pi + 
            (-80/3 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + (-80/3 + (64*I)*Pi)*
           zeta[3] + 68*zeta[4]) + G[1, x]*(842/81 + ((200*I)/27)*Pi - 
          (4*Log[mu2/s]^2)/9 + (32/3 - (48*I)*Pi)*zeta[2] + 
          (64 - (32*I)*Pi)*zeta[3] + Log[mu2/s]*(44/27 + ((16*I)/9)*Pi + 
            (16/3 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 156*zeta[4]) + 
        80*zeta[5])) + x^2*((587/6 + (12*I)*Pi)*G[0, 0, 0, 0, 0, x] - 
      13*G[0, 0, 0, 0, 0, 0, x] + 25*G[0, 0, 0, 0, 0, 1, x] + 
      25*G[0, 0, 0, 0, 1, 0, x] - 73*G[0, 0, 0, 0, 1, 1, x] + 
      4*G[0, 0, 0, 1, 0, 0, x] + 14*G[0, 0, 0, 1, 0, 1, x] + 
      14*G[0, 0, 0, 1, 1, 0, x] - 93*G[0, 0, 0, 1, 1, 1, x] + 
      G[0, 0, 1, 0, 0, 0, x] + 15*G[0, 0, 1, 0, 0, 1, x] + 
      15*G[0, 0, 1, 0, 1, 0, x] - 16*G[0, 0, 1, 0, 1, 1, x] - 
      120*G[0, 0, 1, 1, 0, 0, x] + G[0, 0, 1, 1, 0, 1, x] + 
      G[0, 0, 1, 1, 1, 0, x] - 21*G[0, 0, 1, 1, 1, 1, x] + 
      59*G[0, 1, 0, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 0, 1, x] - 
      32*G[0, 1, 0, 0, 1, 0, x] + 73*G[0, 1, 0, 0, 1, 1, x] - 
      66*G[0, 1, 0, 1, 0, 0, x] + 17*G[0, 1, 0, 1, 0, 1, x] + 
      17*G[0, 1, 0, 1, 1, 0, x] - 8*G[0, 1, 0, 1, 1, 1, x] - 
      25*G[0, 1, 1, 0, 0, 0, x] - 19*G[0, 1, 1, 0, 0, 1, x] - 
      19*G[0, 1, 1, 0, 1, 0, x] + 29*G[0, 1, 1, 0, 1, 1, x] + 
      90*G[0, 1, 1, 1, 0, 0, x] + 44*G[0, 1, 1, 1, 0, 1, x] + 
      44*G[0, 1, 1, 1, 1, 0, x] + 49*G[0, 1, 1, 1, 1, 1, x] + 
      105*G[1, 0, 0, 0, 0, 0, x] - 81*G[1, 0, 0, 0, 0, 1, x] - 
      81*G[1, 0, 0, 0, 1, 0, x] + 60*G[1, 0, 0, 0, 1, 1, x] - 
      50*G[1, 0, 0, 1, 0, 0, x] + 15*G[1, 0, 0, 1, 0, 1, x] + 
      15*G[1, 0, 0, 1, 1, 0, x] - 23*G[1, 0, 0, 1, 1, 1, x] - 
      82*G[1, 0, 1, 0, 0, 0, x] + 28*G[1, 0, 1, 0, 0, 1, x] + 
      28*G[1, 0, 1, 0, 1, 0, x] - 9*G[1, 0, 1, 0, 1, 1, x] + 
      120*G[1, 0, 1, 1, 0, 0, x] + G[1, 0, 1, 1, 0, 1, x] + 
      G[1, 0, 1, 1, 1, 0, x] + 174*G[1, 0, 1, 1, 1, 1, x] - 
      203*G[1, 1, 0, 0, 0, 0, x] + 75*G[1, 1, 0, 0, 0, 1, x] + 
      75*G[1, 1, 0, 0, 1, 0, x] - 99*G[1, 1, 0, 0, 1, 1, x] + 
      122*G[1, 1, 0, 1, 0, 0, x] - 28*G[1, 1, 0, 1, 0, 1, x] - 
      28*G[1, 1, 0, 1, 1, 0, x] + 195*G[1, 1, 0, 1, 1, 1, x] + 
      137*G[1, 1, 1, 0, 0, 0, x] - 11*G[1, 1, 1, 0, 0, 1, x] - 
      11*G[1, 1, 1, 0, 1, 0, x] + 56*G[1, 1, 1, 0, 1, 1, x] - 
      76*G[1, 1, 1, 1, 0, 0, x] - 67*G[1, 1, 1, 1, 0, 1, x] - 
      67*G[1, 1, 1, 1, 1, 0, x] - 291*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 0, 1, 1, 1, x]*(1027/6 + (80*I)*Pi - 95*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(307/6 + (28*I)*Pi - 65*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-126 + (76*I)*Pi - 50*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(134/3 + (130*I)*Pi - 37*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(32 - (16*I)*Pi - 26*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(32 + (108*I)*Pi - 26*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-203/6 - (46*I)*Pi - 22*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-203/6 + (72*I)*Pi - 22*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(271/6 - (2*I)*Pi - 21*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(271/6 + (100*I)*Pi - 21*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-76/3 - (2*I)*Pi - 11*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(70/3 + (16*I)*Pi - 11*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-67/3 + (6*I)*Pi - 10*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-145/2 + (10*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-205/2 + (16*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-145/2 - (56*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-427/2 - (14*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(14/3 - (36*I)*Pi + 13*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(14/3 + (54*I)*Pi + 13*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(197/3 - (4*I)*Pi + 17*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(197/3 - (18*I)*Pi + 17*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-265/6 + (18*I)*Pi + 19*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-265/6 - (100*I)*Pi + 19*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(37/3 - (24*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(58 - (30*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-205/6 + (76*I)*Pi + 31*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-205/6 - (112*I)*Pi + 31*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(193/2 - (96*I)*Pi + 32*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-128 + (20*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(151 - (38*I)*Pi + 41*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(-14 - (228*I)*Pi + 130*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(151/36 - ((317*I)/3)*Pi + (133/2 + (24*I)*Pi)*
         Log[mu2/s] - (35*Log[mu2/s]^2)/2 - (329*zeta[2])/2) + 
      G[1, 0, 1, 0, x]*(-2587/36 + ((271*I)/3)*Pi - (77*Log[mu2/s])/6 - 
        (3*Log[mu2/s]^2)/2 - (221*zeta[2])/2) + G[0, 1, 0, 1, x]*
       (-398/9 - ((29*I)/3)*Pi + (11 - (4*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 84*zeta[2]) + G[0, 0, 0, 0, x]*
       (-3925/36 - (46*I)*Pi + (-214/3 + (8*I)*Pi)*Log[mu2/s] + 
        8*Log[mu2/s]^2 - 65*zeta[2]) + G[0, 0, 0, 1, x]*
       (3875/36 + ((328*I)/3)*Pi + (185/6 + (28*I)*Pi)*Log[mu2/s] - 
        (5*Log[mu2/s]^2)/2 - (99*zeta[2])/2) + G[0, 1, 1, 0, x]*
       (-398/9 + ((166*I)/3)*Pi + (11 - (12*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 27*zeta[2]) + G[0, 1, 0, 0, x]*
       (481/18 + ((133*I)/3)*Pi + (49/3 + (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 9*zeta[2]) + G[0, 0, 1, 0, x]*
       (3875/36 - ((107*I)/3)*Pi + (185/6 + (4*I)*Pi)*Log[mu2/s] - 
        (5*Log[mu2/s]^2)/2 - (5*zeta[2])/2) + G[1, 0, 0, 1, x]*
       (-2587/36 - ((482*I)/3)*Pi + (-77/6 + (8*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - zeta[2]/2) - (7*Log[mu2/s]^3*zeta[2])/12 + 
      (15*Log[mu2/s]^4*zeta[2])/8 + G[1, 1, 0, 1, x]*(539/6 + (7*I)*Pi + 
        (-23/6 - (52*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 + 
        (35*zeta[2])/2) + G[1, 1, 0, 0, x]*(-989/18 + ((175*I)/3)*Pi - 
        (13*Log[mu2/s])/3 - 5*Log[mu2/s]^2 + 41*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-877/18 - (12*I)*Pi + (-571/6 - (52*I)*Pi)*
         Log[mu2/s] + (39*Log[mu2/s]^2)/2 + (139*zeta[2])/2) + 
      G[1, 1, 1, 0, x]*(539/6 - (164*I)*Pi + (-23/6 - (12*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/2 + (173*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (2011/36 - ((8*I)/3)*Pi + (205/6 + (8*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + (179*zeta[2])/2) + G[1, 1, 1, 1, x]*
       (-257/18 + ((62*I)/3)*Pi + (413/6 + (128*I)*Pi)*Log[mu2/s] - 
        (33*Log[mu2/s]^2)/2 + (203*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (-271/12 + (151*I)*Pi + (-196/3 - (80*I)*Pi)*Log[mu2/s] + 
        18*Log[mu2/s]^2 + 116*zeta[2]) + G[1, 1, 1, x]*
       (773/6 + ((644*I)/9)*Pi + (-41/6 - (22*I)*Pi)*Log[mu2/s]^2 - 
        3*Log[mu2/s]^3 + Log[mu2/s]*(-4 + ((154*I)/3)*Pi - 147*zeta[2]) + 
        (-165/2 + (48*I)*Pi)*zeta[2] - 198*zeta[3]) + 
      G[0, 0, 1, x]*(-350/27 + ((901*I)/18)*Pi + (-14 - (14*I)*Pi)*
         Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (20 + (78*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-556/9 + ((208*I)/3)*Pi + 14*zeta[2]) - 70*zeta[3]) + 
      G[0, 1, 0, x]*(-350/27 - ((1427*I)/18)*Pi + (-14 + (4*I)*Pi)*
         Log[mu2/s]^2 + 2*Log[mu2/s]^3 + Log[mu2/s]*(-556/9 - ((2*I)/3)*Pi - 
          19*zeta[2]) + (-385/3 - (20*I)*Pi)*zeta[2] - 52*zeta[3]) + 
      G[1, 0, 0, x]*(2008/27 - ((583*I)/9)*Pi + (-20 + (4*I)*Pi)*
         Log[mu2/s]^2 + 2*Log[mu2/s]^3 + Log[mu2/s]*(-439/9 - ((56*I)/3)*Pi - 
          76*zeta[2]) + (-673/6 - (54*I)*Pi)*zeta[2] - 12*zeta[3]) + 
      G[0, 0, 0, x]*(1447/36 + ((745*I)/9)*Pi + (247/12 - (8*I)*Pi)*
         Log[mu2/s]^2 - (9*Log[mu2/s]^3)/2 + (891/4 + (26*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(505/6 + ((2*I)/3)*Pi + (87*zeta[2])/2) - 3*zeta[3]) + 
      (-262/3 - ((863*I)/6)*Pi)*zeta[3] - 112*zeta[3]^2 + 
      G[1, 0, 1, x]*(-10973/108 - ((1225*I)/18)*Pi + (161/12 + (18*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + (-799/12 - (54*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(475/18 - ((154*I)/3)*Pi + (133*zeta[2])/2) + 
        39*zeta[3]) + G[1, 1, 0, x]*(-10973/108 + ((1103*I)/18)*Pi + 
        (161*Log[mu2/s]^2)/12 + Log[mu2/s]^3/2 + (1091/12 - (4*I)*Pi)*
         zeta[2] + Log[mu2/s]*(475/18 + ((56*I)/3)*Pi + (97*zeta[2])/2) + 
        61*zeta[3]) + G[0, 1, 1, x]*(-1541/108 - ((482*I)/9)*Pi + 
        (89/12 + (18*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        (2009/12 - (92*I)*Pi)*zeta[2] + Log[mu2/s]*(709/18 - ((208*I)/3)*Pi + 
          (121*zeta[2])/2) + 211*zeta[3]) + 
      zeta[2]*(-248627/864 - (84*I)*Pi + (-88/3 - (126*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(-248627/2592 - (28*I)*Pi - (7*Log[mu2/s]^3)/36 + 
        (5*Log[mu2/s]^4)/8 + (-6155/24 + ((20*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-601/36 + (6*I)*Pi + (81*zeta[2])/4) + 
        (1151/9 + (22*I)*Pi)*zeta[3] + Log[mu2/s]*(-5965/108 - (11*I)*Pi + 
          (-1063/12 + (32*I)*Pi)*zeta[2] + 3*zeta[3]) - (3563*zeta[4])/16) + 
      G[0, 1, x]*(248627/2592 + (28*I)*Pi + (7*Log[mu2/s]^3)/36 - 
        (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(601/36 - (6*I)*Pi - 
          (89*zeta[2])/4) + (10307/72 + ((5*I)/3)*Pi)*zeta[2] + 
        (-2276/9 + (88*I)*Pi)*zeta[3] + Log[mu2/s]*(5965/108 + (11*I)*Pi + 
          (823/12 + (16*I)*Pi)*zeta[2] + 11*zeta[3]) - (2429*zeta[4])/16) + 
      (-115237/72 + (47*I)*Pi)*zeta[4] + Log[mu2/s]^2*
       ((-601/12 + (18*I)*Pi)*zeta[2] + (6 + (18*I)*Pi)*zeta[3] + 
        (1223*zeta[4])/8) + G[1, 1, x]*(-248627/2592 - (28*I)*Pi - 
        (7*Log[mu2/s]^3)/36 + (5*Log[mu2/s]^4)/8 + (-19451/72 + (161*I)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-601/36 + (6*I)*Pi + (101*zeta[2])/4) + 
        Log[mu2/s]*(-5965/108 - (11*I)*Pi + (-1211/12 + (28*I)*Pi)*zeta[2] - 
          9*zeta[3]) + (2165/9 - (28*I)*Pi)*zeta[3] + (5221*zeta[4])/16) + 
      G[1, 0, x]*(248627/2592 + (28*I)*Pi + (7*Log[mu2/s]^3)/36 - 
        (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(601/36 - (6*I)*Pi - 
          (51*zeta[2])/4) + (3343/24 - ((22*I)/3)*Pi)*zeta[2] + 
        (-662/9 - (2*I)*Pi)*zeta[3] + Log[mu2/s]*(5965/108 + (11*I)*Pi + 
          (545/12 - (16*I)*Pi)*zeta[2] + 11*zeta[3]) + (10623*zeta[4])/16) + 
      Log[mu2/s]*((-13 - (52*I)*Pi)*zeta[3] + zeta[2]*(-5965/36 - (33*I)*Pi + 
          45*zeta[3]) + (-13421/24 + (77*I)*Pi)*zeta[4]) + 
      (355 - (187*I)*Pi)*zeta[5] + G[0, x]*((-9*Log[mu2/s]^3*zeta[2])/2 + 
        zeta[2]*(4591/36 + ((1751*I)/18)*Pi - 272*zeta[3]) + 
        (-401/9 + (67*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((175/12 - (8*I)*Pi)*zeta[2] + 5*zeta[3]) + 
        Log[mu2/s]*((583/6 - ((52*I)/3)*Pi)*zeta[2] + (-97/3 + (12*I)*Pi)*
           zeta[3] - (165*zeta[4])/4) + (7019/12 + (25*I)*Pi)*zeta[4] + 
        31*zeta[5]) + G[1, x]*(-3*Log[mu2/s]^3*zeta[2] + 
        Log[mu2/s]^2*((-77/6 - (4*I)*Pi)*zeta[2] - 5*zeta[3]) + 
        (977/9 - (9*I)*Pi)*zeta[3] + zeta[2]*(1297/6 - ((779*I)/18)*Pi + 
          83*zeta[3]) + Log[mu2/s]*((9 - ((110*I)/3)*Pi)*zeta[2] + 
          (115/3 - (44*I)*Pi)*zeta[3] - (735*zeta[4])/2) + 
        (-8273/24 - (58*I)*Pi)*zeta[4] + 39*zeta[5]) - (8695*zeta[6])/64) + 
    x*(60*G[0, 0, 0, 0, 0, 0, x] - 66*G[0, 0, 0, 0, 0, 1, x] - 
      66*G[0, 0, 0, 0, 1, 0, x] + 42*G[0, 0, 0, 0, 1, 1, x] - 
      78*G[0, 0, 0, 1, 0, 0, x] - 36*G[0, 0, 0, 1, 0, 1, x] - 
      36*G[0, 0, 0, 1, 1, 0, x] + 129*G[0, 0, 0, 1, 1, 1, x] - 
      84*G[0, 0, 1, 0, 0, 0, x] + 27*G[0, 0, 1, 0, 0, 1, x] + 
      27*G[0, 0, 1, 0, 1, 0, x] - 30*G[0, 0, 1, 0, 1, 1, x] + 
      195*G[0, 0, 1, 1, 0, 0, x] - 69*G[0, 0, 1, 1, 0, 1, x] - 
      69*G[0, 0, 1, 1, 1, 0, x] + 135*G[0, 0, 1, 1, 1, 1, x] - 
      99*G[0, 1, 0, 0, 0, 0, x] + 36*G[0, 1, 0, 0, 0, 1, x] + 
      36*G[0, 1, 0, 0, 1, 0, x] - 54*G[0, 1, 0, 0, 1, 1, x] + 
      132*G[0, 1, 0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, 0, 1, x] - 
      6*G[0, 1, 0, 1, 1, 0, x] + 63*G[0, 1, 0, 1, 1, 1, x] + 
      81*G[0, 1, 1, 0, 0, 0, x] + 30*G[0, 1, 1, 0, 0, 1, x] + 
      30*G[0, 1, 1, 0, 1, 0, x] + 9*G[0, 1, 1, 0, 1, 1, x] - 
      153*G[0, 1, 1, 1, 0, 0, x] + 3*G[0, 1, 1, 1, 0, 1, x] + 
      3*G[0, 1, 1, 1, 1, 0, x] - 186*G[0, 1, 1, 1, 1, 1, x] - 
      96*G[1, 0, 0, 0, 0, 0, x] - 18*G[1, 0, 0, 0, 0, 1, x] - 
      18*G[1, 0, 0, 0, 1, 0, x] + 39*G[1, 0, 0, 0, 1, 1, x] + 
      30*G[1, 0, 0, 1, 0, 0, x] + 81*G[1, 0, 0, 1, 0, 1, x] + 
      81*G[1, 0, 0, 1, 1, 0, x] - 21*G[1, 0, 0, 1, 1, 1, x] + 
      87*G[1, 0, 1, 0, 0, 0, x] + 75*G[1, 0, 1, 0, 1, 1, x] - 
      153*G[1, 0, 1, 1, 0, 0, x] + 63*G[1, 0, 1, 1, 0, 1, x] + 
      63*G[1, 0, 1, 1, 1, 0, x] - 294*G[1, 0, 1, 1, 1, 1, x] + 
      57*G[1, 1, 0, 0, 0, 0, x] - 9*G[1, 1, 0, 0, 0, 1, x] - 
      9*G[1, 1, 0, 0, 1, 0, x] + 114*G[1, 1, 0, 0, 1, 1, x] - 
      96*G[1, 1, 0, 1, 0, 0, x] + 45*G[1, 1, 0, 1, 0, 1, x] + 
      45*G[1, 1, 0, 1, 1, 0, x] - 276*G[1, 1, 0, 1, 1, 1, x] - 
      69*G[1, 1, 1, 0, 0, 0, x] - 132*G[1, 1, 1, 0, 1, 1, x] + 
      159*G[1, 1, 1, 1, 0, 0, x] - 54*G[1, 1, 1, 1, 0, 1, x] - 
      54*G[1, 1, 1, 1, 1, 0, x] + 360*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, 1, x]*(-259 + (156*I)*Pi - 150*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-253/2 - 93*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(55 + (6*I)*Pi - 60*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-123 - (66*I)*Pi - 60*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(173/2 - (54*I)*Pi - 51*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(173/2 + (75*I)*Pi - 51*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(141 + (18*I)*Pi - 42*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(88 + (69*I)*Pi - 42*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(19/2 - (51*I)*Pi - 33*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(19/2 + (93*I)*Pi - 33*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-40 + (18*I)*Pi - 30*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(51 + (57*I)*Pi - 30*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-8 + (75*I)*Pi - 30*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-8 - (81*I)*Pi - 30*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-87/2 - 21*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-261/2 + (54*I)*Pi - 21*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-87/2 + (90*I)*Pi - 21*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (-261/2 - (111*I)*Pi - 21*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-56 - (87*I)*Pi - 18*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-27/2 + (42*I)*Pi - 15*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-133 + (45*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-133 - (144*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (231/2 - (93*I)*Pi + 39*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (231/2 + (144*I)*Pi + 39*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-3/2 - (6*I)*Pi + 57*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (52 + (9*I)*Pi + 66*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (66 - (30*I)*Pi + 84*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (72 - (30*I)*Pi + 84*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (72 + (60*I)*Pi + 84*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (49/2 - (132*I)*Pi + 99*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (441/2 - (48*I)*Pi + 135*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-31/2 - (78*I)*Pi + 153*Log[mu2/s]) + G[1, 0, 1, 1, x]*
       (685/12 - (104*I)*Pi + (42 + (72*I)*Pi)*Log[mu2/s] - 30*Log[mu2/s]^2 - 
        204*zeta[2]) + G[1, 0, 0, 1, x]*(895/6 + (147*I)*Pi + 
        (99/2 - (6*I)*Pi)*Log[mu2/s] + (57*Log[mu2/s]^2)/2 - 
        (381*zeta[2])/2) + G[0, 1, 1, 0, x]*(621/4 - (8*I)*Pi + 
        (37 + (24*I)*Pi)*Log[mu2/s] + 30*Log[mu2/s]^2 - 183*zeta[2]) + 
      G[1, 0, 1, 0, x]*(895/6 - (30*I)*Pi + (99/2 + (6*I)*Pi)*Log[mu2/s] + 
        (57*Log[mu2/s]^2)/2 - (249*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (237/2 + (79*I)*Pi + (-17/2 + (66*I)*Pi)*Log[mu2/s] - 
        (75*Log[mu2/s]^2)/2 - (225*zeta[2])/2) + G[1, 1, 0, 0, x]*
       (2575/12 + (12*I)*Pi + 60*Log[mu2/s] + 30*Log[mu2/s]^2 - 96*zeta[2]) + 
      G[0, 1, 0, 1, x]*(621/4 + (33*I)*Pi + (37 + (12*I)*Pi)*Log[mu2/s] + 
        30*Log[mu2/s]^2 - 96*zeta[2]) + G[0, 0, 0, 0, x]*
       (1847/12 + (57*I)*Pi + (108 + (72*I)*Pi)*Log[mu2/s] + 
        24*Log[mu2/s]^2 - 60*zeta[2]) + (27/4 + (9*I)*Pi)*Log[mu2/s]^3*
       zeta[2] + (9*Log[mu2/s]^4*zeta[2])/8 + G[1, 1, 0, 1, x]*
       (-578/3 - (2*I)*Pi + (-37/2 + (42*I)*Pi)*Log[mu2/s] - 
        (27*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + G[1, 1, 1, 1, x]*
       (70/3 - (134*I)*Pi + (19/2 - (102*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (75*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (-1649/6 - (58*I)*Pi + (-161/2 - (6*I)*Pi)*Log[mu2/s] - 
        (69*Log[mu2/s]^2)/2 + (81*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (-578/3 + (41*I)*Pi + (-37/2 - (6*I)*Pi)*Log[mu2/s] - 
        (27*Log[mu2/s]^2)/2 + (213*zeta[2])/2) + G[0, 1, 0, 0, x]*
       (-1253/12 - (61*I)*Pi + (-69 - (36*I)*Pi)*Log[mu2/s] - 
        30*Log[mu2/s]^2 + 108*zeta[2]) + G[0, 0, 1, 0, x]*
       (-865/6 + (55*I)*Pi + (-167/2 - (54*I)*Pi)*Log[mu2/s] - 
        (69*Log[mu2/s]^2)/2 + (363*zeta[2])/2) + G[0, 0, 1, 1, x]*
       (-370/3 + (111*I)*Pi + (-61/2 - (6*I)*Pi)*Log[mu2/s] + 
        (105*Log[mu2/s]^2)/2 + (411*zeta[2])/2) + G[0, 0, 0, 1, x]*
       (-865/6 - (138*I)*Pi + (-167/2 - (78*I)*Pi)*Log[mu2/s] - 
        (69*Log[mu2/s]^2)/2 + (597*zeta[2])/2) + 
      G[0, 1, 1, x]*(-20515/72 + ((737*I)/6)*Pi + (-51/4 - (30*I)*Pi)*
         Log[mu2/s]^2 - (15*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (-1811/12 + (3*I)*Pi - (27*zeta[2])/2) + (227/4 + (135*I)*Pi)*
         zeta[2] - 291*zeta[3]) + G[1, 1, 0, x]*(4967/72 - ((159*I)/2)*Pi + 
        (-109/4 - (6*I)*Pi)*Log[mu2/s]^2 - (15*Log[mu2/s]^3)/2 + 
        (-323/4 - (9*I)*Pi)*zeta[2] + Log[mu2/s]*(-1217/12 - (13*I)*Pi + 
          (141*zeta[2])/2) - 117*zeta[3]) + G[1, 0, 1, x]*
       (4967/72 + ((629*I)/6)*Pi + (-109/4 - (24*I)*Pi)*Log[mu2/s]^2 - 
        (15*Log[mu2/s]^3)/2 + (725/4 + (54*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1217/12 + (37*I)*Pi + (57*zeta[2])/2) - 78*zeta[3]) + 
      G[1, 0, 0, x]*(2059/36 - ((145*I)/6)*Pi + (49/2 + (12*I)*Pi)*
         Log[mu2/s]^2 + 6*Log[mu2/s]^3 + Log[mu2/s]*(203/2 + (18*I)*Pi - 
          12*zeta[2]) + (355/2 - (60*I)*Pi)*zeta[2] - 12*zeta[3]) + 
      (2485/18 - ((23*I)/3)*Pi)*zeta[3] + (261*zeta[3]^2)/2 + 
      G[0, 0, 0, x]*(-13757/72 - ((253*I)/6)*Pi + (-115/4 - (24*I)*Pi)*
         Log[mu2/s]^2 - (9*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (-623/12 - (33*I)*Pi - (9*zeta[2])/2) + (-453/4 - (12*I)*Pi)*
         zeta[2] + 18*zeta[3]) + G[0, 1, 0, x]*(772/9 + ((791*I)/6)*Pi + 
        (28 + (18*I)*Pi)*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
        Log[mu2/s]*(81 + (24*I)*Pi - 27*zeta[2]) + (135/2 - (27*I)*Pi)*
         zeta[2] + 93*zeta[3]) + G[0, 0, 1, x]*(772/9 - ((373*I)/2)*Pi + 
        (28 + (36*I)*Pi)*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
        Log[mu2/s]*(81 - (58*I)*Pi - 42*zeta[2]) + (-57 - (54*I)*Pi)*
         zeta[2] + 102*zeta[3]) + G[1, 1, 1, x]*(1967/18 - ((163*I)/6)*Pi + 
        (31/2 + (18*I)*Pi)*Log[mu2/s]^2 + 9*Log[mu2/s]^3 + 
        (-1/2 - (135*I)*Pi)*zeta[2] + Log[mu2/s]*(853/6 + (22*I)*Pi + 
          81*zeta[2]) + 249*zeta[3]) + zeta[2]*(11275/288 - ((1375*I)/9)*Pi + 
        (305/2 - (81*I)*Pi)*zeta[3]) + G[1, 1, x]*
       (36265/288 + ((3523*I)/18)*Pi + (1/4 + (3*I)*Pi)*Log[mu2/s]^3 + 
        (3*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(247/24 - (11*I)*Pi - 
          (129*zeta[2])/4) + (355/2 - (82*I)*Pi)*zeta[2] + 
        (-911/2 - (9*I)*Pi)*zeta[3] + Log[mu2/s]*(419/24 + ((184*I)/3)*Pi + 
          (-55/4 + (3*I)*Pi)*zeta[2] + 6*zeta[3]) - (8049*zeta[4])/16) + 
      G[0, 0, x]*(36683/864 - ((2027*I)/18)*Pi + (21/4 + (3*I)*Pi)*
         Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + (185/3 - (64*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-23/8 + (15*I)*Pi + (39*zeta[2])/4) + 
        Log[mu2/s]*(-527/72 + ((70*I)/3)*Pi + (-51/4 + (51*I)*Pi)*zeta[2] - 
          6*zeta[3]) + (-213/2 + (6*I)*Pi)*zeta[3] - (2025*zeta[4])/16) + 
      Log[mu2/s]^2*((1261/24 + (29*I)*Pi)*zeta[2] + (-5 - (12*I)*Pi)*
         zeta[3] - (375*zeta[4])/8) + (78223/48 - (345*I)*Pi)*zeta[4] + 
      G[1, 0, x]*(-72739/864 + ((1090*I)/9)*Pi + (-11/4 - (3*I)*Pi)*
         Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
         (-89/24 - (11*I)*Pi - (57*zeta[2])/4) + (-89/6 + (19*I)*Pi)*
         zeta[2] + (335/2 + (72*I)*Pi)*zeta[3] + Log[mu2/s]*
         (-365/72 - ((22*I)/3)*Pi + (139/4 + (27*I)*Pi)*zeta[2] + 
          12*zeta[3]) + (741*zeta[4])/16) + G[0, 1, x]*
       (-72739/864 - ((1838*I)/9)*Pi + (-11/4 - (3*I)*Pi)*Log[mu2/s]^3 - 
        (3*Log[mu2/s]^4)/8 + (-1979/12 + (15*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-89/24 + (7*I)*Pi + (21*zeta[2])/4) + 
        (569/2 - (57*I)*Pi)*zeta[3] + Log[mu2/s]*(-365/72 - ((232*I)/3)*Pi + 
          (-219/4 + (9*I)*Pi)*zeta[2] + 12*zeta[3]) + (7401*zeta[4])/16) + 
      Log[mu2/s]*(zeta[2]*(1361/24 + ((136*I)/3)*Pi - 54*zeta[3]) + 
        (79/3 + (52*I)*Pi)*zeta[3] + (703/8 - ((99*I)/2)*Pi)*zeta[4]) + 
      G[0, x]*(427043/2592 + ((53*I)/2)*Pi - (5*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^3*(7/36 - (9*zeta[2])/2) + Log[mu2/s]^2*
         (385/36 - (6*I)*Pi + (-41 - (30*I)*Pi)*zeta[2] - 3*zeta[3]) + 
        (-1658/9 - (34*I)*Pi)*zeta[3] + zeta[2]*(-6113/36 - ((1085*I)/6)*Pi + 
          3*zeta[3]) + (1301/16 + ((111*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]*(7369/108 + (9*I)*Pi + (-266/3 - (63*I)*Pi)*zeta[2] + 
          (-14 - (12*I)*Pi)*zeta[3] + (111*zeta[4])/4) - (45*zeta[5])/2) + 
      G[1, x]*(-427043/2592 - ((53*I)/2)*Pi + (5*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^3*(-7/36 + 9*zeta[2]) + zeta[2]*(-32455/72 - 
          ((19*I)/2)*Pi - 141*zeta[3]) + Log[mu2/s]^2*(-385/36 + (6*I)*Pi + 
          (229/4 - (6*I)*Pi)*zeta[2] - 3*zeta[3]) + (560/9 - (18*I)*Pi)*
         zeta[3] + (13741/16 + ((51*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]*(-7369/108 - (9*I)*Pi + (245/12 + (6*I)*Pi)*zeta[2] + 
          (-30 + (36*I)*Pi)*zeta[3] + (33*zeta[4])/2) - (9*zeta[5])/2) + 
      (-343/2 + (117*I)*Pi)*zeta[5] - (2297*zeta[6])/64) + 
    (280349/2592 + ((1399*I)/24)*Pi + 45*G[0, 0, 0, 0, 0, 0, x] - 
      30*G[0, 0, 0, 0, 0, 1, x] - 30*G[0, 0, 0, 0, 1, 0, x] + 
      48*G[0, 0, 0, 0, 1, 1, x] - 30*G[0, 0, 0, 1, 0, 0, x] + 
      48*G[0, 0, 0, 1, 0, 1, x] + 48*G[0, 0, 0, 1, 1, 0, x] - 
      28*G[0, 0, 1, 0, 0, 0, x] + 38*G[0, 0, 1, 0, 0, 1, x] + 
      38*G[0, 0, 1, 0, 1, 0, x] + 10*G[0, 0, 1, 0, 1, 1, x] + 
      38*G[0, 0, 1, 1, 0, 0, x] + 10*G[0, 0, 1, 1, 0, 1, x] + 
      10*G[0, 0, 1, 1, 1, 0, x] - 10*G[0, 0, 1, 1, 1, 1, x] - 
      22*G[0, 1, 0, 0, 0, 0, x] + 10*G[0, 1, 0, 0, 0, 1, x] + 
      10*G[0, 1, 0, 0, 1, 0, x] + 28*G[0, 1, 0, 0, 1, 1, x] + 
      10*G[0, 1, 0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, 0, 1, x] + 
      28*G[0, 1, 0, 1, 1, 0, x] - 22*G[0, 1, 0, 1, 1, 1, x] + 
      2*G[0, 1, 1, 0, 0, 0, x] + 32*G[0, 1, 1, 0, 0, 1, x] + 
      32*G[0, 1, 1, 0, 1, 0, x] - 26*G[0, 1, 1, 0, 1, 1, x] + 
      32*G[0, 1, 1, 1, 0, 0, x] - 26*G[0, 1, 1, 1, 0, 1, x] - 
      26*G[0, 1, 1, 1, 1, 0, x] + 20*G[0, 1, 1, 1, 1, 1, x] - 
      22*G[1, 0, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 1, x] + 
      4*G[1, 0, 0, 0, 1, 0, x] + 6*G[1, 0, 0, 0, 1, 1, x] + 
      16*G[1, 0, 0, 1, 0, 0, x] + 30*G[1, 0, 0, 1, 1, 1, x] + 
      36*G[1, 0, 1, 0, 0, 0, x] - 8*G[1, 0, 1, 0, 0, 1, x] - 
      8*G[1, 0, 1, 0, 1, 0, x] + 18*G[1, 0, 1, 0, 1, 1, x] - 
      10*G[1, 0, 1, 1, 0, 0, x] + 10*G[1, 0, 1, 1, 0, 1, x] + 
      10*G[1, 0, 1, 1, 1, 0, x] - 28*G[1, 0, 1, 1, 1, 1, x] - 
      16*G[1, 1, 0, 0, 0, 0, x] + 14*G[1, 1, 0, 0, 0, 1, x] + 
      14*G[1, 1, 0, 0, 1, 0, x] + 26*G[1, 1, 0, 0, 1, 1, x] + 
      6*G[1, 1, 0, 1, 0, 0, x] + 20*G[1, 1, 0, 1, 0, 1, x] + 
      20*G[1, 1, 0, 1, 1, 0, x] - 56*G[1, 1, 0, 1, 1, 1, x] - 
      10*G[1, 1, 1, 0, 0, 0, x] + 20*G[1, 1, 1, 0, 0, 1, x] + 
      20*G[1, 1, 1, 0, 1, 0, x] - 44*G[1, 1, 1, 0, 1, 1, x] + 
      10*G[1, 1, 1, 1, 0, 0, x] - 28*G[1, 1, 1, 1, 0, 1, x] - 
      28*G[1, 1, 1, 1, 1, 0, x] + 48*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 1, 1, x]*(-36 - 48*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-36 - 48*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-36 - 48*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-21 - 38*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-21 - 38*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(-21 - (4*I)*Pi - 
        38*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(-24 - (6*I)*Pi - 
        32*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(-24 + (8*I)*Pi - 
        32*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(-33 - (22*I)*Pi - 
        32*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-33 + (2*I)*Pi - 
        28*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-30 - (18*I)*Pi - 
        28*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-30 - (28*I)*Pi - 
        28*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(-355/6 - 15*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(6 - 10*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-15 - (4*I)*Pi - 10*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-15 - (4*I)*Pi - 10*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-15 - (4*I)*Pi - 10*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (6 + (6*I)*Pi - 10*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (9 + (18*I)*Pi - 10*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (3 - (4*I)*Pi - 2*Log[mu2/s]) - 20*G[1, 1, 1, 1, 1, x]*Log[mu2/s] - 
      (145*Log[mu2/s]^5)/144 - (3*Log[mu2/s]^6)/16 + 
      G[0, 1, 1, 1, 1, x]*(15 + (4*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(16 + (4*I)*Pi + 22*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(30 + (4*I)*Pi + 22*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(15 + (2*I)*Pi + 26*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(15 + (8*I)*Pi + 26*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(14 - (10*I)*Pi + 26*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(33 + (16*I)*Pi + 28*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(36 + (40*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(36 + (48*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(36 + (48*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(607/6 + (139*Log[mu2/s])/6 - (15*Log[mu2/s]^2)/2 - 
        (273*zeta[2])/2) + G[0, 0, 1, 1, x]*(32 + 36*Log[mu2/s] + 
        24*Log[mu2/s]^2 - 30*zeta[2]) + G[1, 1, 0, 0, x]*
       (165/2 + (21 + (4*I)*Pi)*Log[mu2/s] + 19*Log[mu2/s]^2 - 29*zeta[2]) + 
      G[0, 1, 0, 1, x]*(28 + 36*Log[mu2/s] + 24*Log[mu2/s]^2 - 26*zeta[2]) + 
      G[0, 1, 1, 0, x]*(28 + 36*Log[mu2/s] + 24*Log[mu2/s]^2 - 22*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-12 + (5*I)*Pi + (15 + (4*I)*Pi)*Log[mu2/s] + 
        5*Log[mu2/s]^2 - 19*zeta[2]) + G[1, 1, 1, 0, x]*
       (-12 - (3*I)*Pi + (15 + (4*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 - 
        11*zeta[2]) + Log[mu2/s]^4*(-293/144 - (83*zeta[2])/16) + 
      G[1, 1, 1, 1, x]*(55/2 + (-15 - (4*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 
        3*zeta[2]) + G[1, 0, 0, 1, x]*(-21 - (6*I)*Pi + 21*Log[mu2/s] + 
        19*Log[mu2/s]^2 - 3*zeta[2]) + G[0, 0, 0, 1, x]*
       (-75/2 - (36*I)*Pi + (-36 - (48*I)*Pi)*Log[mu2/s] - 15*Log[mu2/s]^2 + 
        3*zeta[2]) + G[1, 0, 1, 1, x]*(109/2 + I*Pi + 
        (15 + (4*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + 11*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-1 + 12*zeta[2]) + G[1, 0, 1, 0, x]*
       (-21 + 21*Log[mu2/s] + 19*Log[mu2/s]^2 + 21*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-75/2 - (36*I)*Pi + (-36 - (48*I)*Pi)*Log[mu2/s] - 
        15*Log[mu2/s]^2 + 29*zeta[2]) + G[1, 0, 0, 0, x]*
       (-31 + (3*I)*Pi + (-33 - (16*I)*Pi)*Log[mu2/s] - 14*Log[mu2/s]^2 + 
        36*zeta[2]) + G[0, 1, 0, 0, x]*(-75/2 - (24*I)*Pi + 
        (-36 - (40*I)*Pi)*Log[mu2/s] - 15*Log[mu2/s]^2 + 79*zeta[2]) + 
      G[0, 1, 1, x]*(-41/3 - (5*I)*Pi - 18*Log[mu2/s]^2 - 8*Log[mu2/s]^3 + 
        (39 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*(-32 + 30*zeta[2])) + 
      G[1, 1, 1, x]*(-13 + ((7*I)/2)*Pi + Log[mu2/s]*(-12 - 12*zeta[2]) + 
        (-5 - (14*I)*Pi)*zeta[2] - 34*zeta[3]) + 
      G[0, 1, 0, x]*(27/2 + (28*I)*Pi + (18 + (24*I)*Pi)*Log[mu2/s]^2 + 
        5*Log[mu2/s]^3 + Log[mu2/s]*(75/2 + (36*I)*Pi - 29*zeta[2]) + 
        (-30 - (16*I)*Pi)*zeta[2] - 24*zeta[3]) + 
      G[0, 0, 1, x]*(27/2 + (32*I)*Pi + (18 + (24*I)*Pi)*Log[mu2/s]^2 + 
        5*Log[mu2/s]^3 + Log[mu2/s]*(75/2 + (36*I)*Pi - 3*zeta[2]) + 
        (9 - (20*I)*Pi)*zeta[2] - 24*zeta[3]) + G[1, 0, 0, x]*
       (-177/2 - ((29*I)/2)*Pi + (18 + (20*I)*Pi)*Log[mu2/s]^2 + 
        5*Log[mu2/s]^3 + Log[mu2/s]*(75/2 + (24*I)*Pi - 79*zeta[2]) + 
        (-63 - (36*I)*Pi)*zeta[2] - 24*zeta[3]) + (-35213/108 + ((7*I)/2)*Pi)*
       zeta[3] + (134*zeta[3]^2)/3 + Log[mu2/s]^3*
       (965/108 - (1321*zeta[2])/72 + (17*zeta[3])/2) + 
      G[1, 1, 0, x]*(169/3 + ((77*I)/2)*Pi - 18*Log[mu2/s]^2 - 
        8*Log[mu2/s]^3 + (27 - (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-32 + 22*zeta[2]) + 16*zeta[3]) + 
      G[0, 0, 0, x]*(-1090/9 + (77*Log[mu2/s]^2)/12 + (15*Log[mu2/s]^3)/2 + 
        (997*zeta[2])/12 + Log[mu2/s]*(-191/3 + (267*zeta[2])/2) + 
        21*zeta[3]) + G[1, 0, 1, x]*(169/3 + ((3*I)/2)*Pi - 18*Log[mu2/s]^2 - 
        8*Log[mu2/s]^3 + (43 + (22*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-32 + 26*zeta[2]) + 50*zeta[3]) + 
      zeta[2]*(1281493/5184 + (69*I)*Pi + (-715/9 - (16*I)*Pi)*zeta[3]) + 
      (9583/432 - ((81*I)/4)*Pi)*zeta[4] + G[0, 1, x]*
       (-1529/48 - ((68*I)/3)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/4 + (23/2 + (24*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-75/4 - (18*I)*Pi + (3*zeta[2])/2) + 15*zeta[3] + 
        Log[mu2/s]*(-45/2 - (32*I)*Pi + (-9 + (20*I)*Pi)*zeta[2] + 
          24*zeta[3]) + (83*zeta[4])/8) + G[0, 0, x]*
       (352127/2592 - (9*I)*Pi - (293*Log[mu2/s]^3)/36 - 
        (25*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(157/12 - (261*zeta[2])/4) - 
        (3797*zeta[2])/72 - (431*zeta[3])/9 + Log[mu2/s]*
         (1775/18 - (1105*zeta[2])/12 + 3*zeta[3]) + (263*zeta[4])/16) + 
      Log[mu2/s]^2*(269507/5184 - ((3*I)/2)*Pi - (5309*zeta[2])/144 - 
        (161*zeta[3])/18 + (595*zeta[4])/32) + 
      G[1, 1, x]*(-814/9 + ((80*I)/3)*Pi + 6*Log[mu2/s]^3 + 2*Log[mu2/s]^4 + 
        Log[mu2/s]^2*(18 - 15*zeta[2]) + (17/2 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-50/3 - (8*I)*Pi + (-39 - (4*I)*Pi)*zeta[2]) + 
        (-5 - (22*I)*Pi)*zeta[3] + (51*zeta[4])/2) + 
      G[1, 0, x]*(-1529/48 - ((164*I)/3)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/4 + (166 + (27*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-75/4 - (18*I)*Pi + (29*zeta[2])/2) + 
        (30 + (54*I)*Pi)*zeta[3] + Log[mu2/s]*(-45/2 - (32*I)*Pi + 
          (30 + (16*I)*Pi)*zeta[2] + 24*zeta[3]) + (343*zeta[4])/8) + 
      G[0, x]*(-22201/192 - ((191*I)/12)*Pi + (509*Log[mu2/s]^4)/144 + 
        (7*Log[mu2/s]^5)/8 + Log[mu2/s]^3*(17/9 + (85*zeta[2])/4) + 
        Log[mu2/s]^2*(-685/18 + (1213*zeta[2])/24 - (27*zeta[3])/2) + 
        (428*zeta[3])/3 + zeta[2]*(-22873/432 + (73*zeta[3])/2) + 
        Log[mu2/s]*(-310817/2592 + (4553*zeta[2])/72 + (296*zeta[3])/9 - 
          (429*zeta[4])/16) + (81*zeta[4])/32 - 60*zeta[5]) + 
      G[1, x]*(1399/24 - ((3433*I)/36)*Pi + (3/2 + (2*I)*Pi)*Log[mu2/s]^4 + 
        Log[mu2/s]^5/4 + Log[mu2/s]^3*(25/4 + (6*I)*Pi - zeta[2]/2) + 
        zeta[2]*(-105/2 - ((237*I)/2)*Pi - 154*zeta[3]) + 
        Log[mu2/s]^2*(39/4 + (18*I)*Pi + (9/2 - (10*I)*Pi)*zeta[2] - 
          12*zeta[3]) + (-73/2 + (18*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(431/16 - ((59*I)/3)*Pi + (21/2 - (24*I)*Pi)*zeta[2] - 
          15*zeta[3] - (83*zeta[4])/8) + (51/2 + (142*I)*Pi)*zeta[4] - 
        9*zeta[5]) + (229/9 + (12*I)*Pi)*zeta[5] + 
      Log[mu2/s]*(22201/192 + (11*I)*Pi + zeta[2]*(45121/432 - 
          (73*zeta[3])/2) - (428*zeta[3])/3 - (81*zeta[4])/32 + 60*zeta[5]) - 
      (1915*zeta[6])/1152)/x + (196795*zeta[6])/192)/Nc + 
  (-1937/192 + ((253*I)/24)*Pi + (1 + (4*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
    (1 - (6*I)*Pi)*G[0, 0, 0, 1, 0, x] + (4 - (11*I)*Pi)*
     G[0, 0, 1, 0, 0, x] + (5/2 - (4*I)*Pi)*G[0, 1, 0, 0, 0, x] + 
    (-81/2 + (3*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-81/2 + (3*I)*Pi)*
     G[0, 1, 0, 1, 0, x] + (-87 + (11*I)*Pi)*G[0, 1, 1, 0, 0, x] - 
    5*G[1, 0, 0, 0, 0, x] + (-14 + (2*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
    (-14 + (8*I)*Pi)*G[1, 0, 0, 1, 0, x] + (-33/2 + (11*I)*Pi)*
     G[1, 0, 1, 0, 0, x] + (2 + (4*I)*Pi)*G[1, 1, 0, 0, 0, x] + 
    (40 - (7*I)*Pi)*G[1, 1, 0, 0, 1, x] + (40 - (5*I)*Pi)*
     G[1, 1, 0, 1, 0, x] + (221/2 - (11*I)*Pi)*G[1, 1, 1, 0, 0, x] + 
    (135/2 - (6*I)*Pi)*G[1, 1, 1, 1, 1, x] + 4*G[0, 0, 0, 0, 1, 1, x] - 
    6*G[0, 0, 0, 1, 0, 1, x] - 6*G[0, 0, 0, 1, 1, 0, x] + 
    18*G[0, 0, 0, 1, 1, 1, x] - 11*G[0, 0, 1, 0, 0, 1, x] - 
    11*G[0, 0, 1, 0, 1, 0, x] + 13*G[0, 0, 1, 0, 1, 1, x] - 
    33*G[0, 0, 1, 1, 0, 0, x] + 28*G[0, 0, 1, 1, 0, 1, x] + 
    28*G[0, 0, 1, 1, 1, 0, x] - 46*G[0, 0, 1, 1, 1, 1, x] - 
    4*G[0, 1, 0, 0, 0, 1, x] - 4*G[0, 1, 0, 0, 1, 0, x] + 
    7*G[0, 1, 0, 0, 1, 1, x] - 7*G[0, 1, 0, 1, 0, 0, x] + 
    10*G[0, 1, 0, 1, 0, 1, x] + 10*G[0, 1, 0, 1, 1, 0, x] - 
    24*G[0, 1, 0, 1, 1, 1, x] + 11*G[0, 1, 1, 0, 0, 1, x] + 
    11*G[0, 1, 1, 0, 1, 0, x] - 8*G[0, 1, 1, 0, 1, 1, x] + 
    42*G[0, 1, 1, 1, 0, 0, x] - 30*G[0, 1, 1, 1, 0, 1, x] - 
    30*G[0, 1, 1, 1, 1, 0, x] + 38*G[0, 1, 1, 1, 1, 1, x] + 
    2*G[1, 0, 0, 0, 1, 1, x] + 8*G[1, 0, 0, 1, 0, 1, x] + 
    8*G[1, 0, 0, 1, 1, 0, x] - 22*G[1, 0, 0, 1, 1, 1, x] + 
    11*G[1, 0, 1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, 1, 0, x] - 
    17*G[1, 0, 1, 0, 1, 1, x] + 33*G[1, 0, 1, 1, 0, 0, x] - 
    30*G[1, 0, 1, 1, 0, 1, x] - 30*G[1, 0, 1, 1, 1, 0, x] + 
    48*G[1, 0, 1, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, 1, x] + 
    4*G[1, 1, 0, 0, 1, 0, x] - 11*G[1, 1, 0, 0, 1, 1, x] + 
    7*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
    12*G[1, 1, 0, 1, 1, 0, x] + 26*G[1, 1, 0, 1, 1, 1, x] - 
    11*G[1, 1, 1, 0, 0, 1, x] - 11*G[1, 1, 1, 0, 1, 0, x] + 
    10*G[1, 1, 1, 0, 1, 1, x] - 42*G[1, 1, 1, 1, 0, 0, x] + 
    32*G[1, 1, 1, 1, 0, 1, x] + 32*G[1, 1, 1, 1, 1, 0, x] - 
    38*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x]*
     (-19/2 + (6*I)*Pi - 6*Log[mu2/s]) + G[1, 0, 0, 0, x]*
     (-5 - (22*I)*Pi - 3*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (-61/2 - 2*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-19/2 - I*Pi - 
      2*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(-183/2 - (3*I)*Pi - 
      2*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(-108 + (6*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-61/2 - (7*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(-183/2 - (12*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-32 + (12*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-111/2 + (16*I)*Pi - 2*Log[mu2/s]) - 
    (3*Log[mu2/s]^3)/8 - Log[mu2/s]^4/16 + G[1, 0, 1, 0, 1, x]*
     (41 - (4*I)*Pi + 2*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (41 + (5*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (179/2 + (5*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (179/2 + (14*I)*Pi + 2*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (69/2 - (10*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (60 - (10*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (85/2 - (14*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 1, 1, x]*
     (-91/2 - (21*I)*Pi + 3*Log[mu2/s] + Log[mu2/s]^2 - 57*zeta[2]) + 
    G[0, 1, 1, 0, x]*(-315/4 - (4*I)*Pi + (-13/2 + (2*I)*Pi)*Log[mu2/s] - 
      49*zeta[2]) + G[0, 0, 1, 1, x]*(-27/2 + I*Pi + 
      (-11 + (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 49*zeta[2]) + 
    G[1, 0, 1, 0, x]*(-165/4 + ((51*I)/2)*Pi + (1 + (2*I)*Pi)*Log[mu2/s] - 
      37*zeta[2]) + G[0, 1, 0, 1, x]*(-315/4 + (13*I)*Pi + 
      (-13/2 + (4*I)*Pi)*Log[mu2/s] - 26*zeta[2]) + 
    G[1, 0, 0, 1, x]*(-165/4 + ((43*I)/2)*Pi + (1 + (4*I)*Pi)*Log[mu2/s] - 
      22*zeta[2]) + G[0, 0, 0, x]*(23/8 - ((9*I)/2)*Pi + 
      (9/4 + (3*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/4 - (83*zeta[2])/4) + 
    G[1, 1, 0, 0, x]*(-133/4 + (43*I)*Pi + Log[mu2/s] - 12*zeta[2]) + 
    G[0, 1, 0, 0, x]*(9/2 - (38*I)*Pi + 12*zeta[2]) + 
    G[1, 1, 0, 1, x]*(391/4 + ((29*I)/2)*Pi + (13/2 - (2*I)*Pi)*Log[mu2/s] + 
      24*zeta[2]) + G[0, 0, 0, 1, x]*(11/4 - (7*I)*Pi + 
      (3/2 - (6*I)*Pi)*Log[mu2/s] + 26*zeta[2]) + 
    G[0, 0, 1, 0, x]*(11/4 - (25*I)*Pi + (3/2 - (2*I)*Pi)*Log[mu2/s] + 
      39*zeta[2]) + G[1, 1, 1, 0, x]*(391/4 + ((51*I)/2)*Pi + 
      (13/2 - (2*I)*Pi)*Log[mu2/s] + 47*zeta[2]) + 
    G[1, 0, 1, 1, x]*(47 - (11*I)*Pi + (7/2 - (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 + 47*zeta[2]) + G[0, 1, 1, 1, x]*
     (75/4 - (15*I)*Pi + (7/2 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 
      57*zeta[2]) + G[1, 0, 0, x]*(269/12 - ((193*I)/4)*Pi + 
      (-2 - (2*I)*Pi)*Log[mu2/s] + (169*zeta[2])/2) + 
    G[0, 0, x]*(-1013/24 - ((133*I)/12)*Pi + (-9/4 - (I/2)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/2 + Log[mu2/s]*(-13/2 - ((13*I)/2)*Pi - (7*zeta[2])/2) + 
      (175/4 - ((19*I)/2)*Pi)*zeta[2]) + 
    ((-3*I)*Pi*G[0, 0, 0, x] - 3*G[0, 0, 0, 0, x] + 6*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + G[0, 1, 0, x]*(-179/24 - ((157*I)/2)*Pi - 
      (3*Log[mu2/s]^2)/4 + Log[mu2/s]*(-17/4 - (8*I)*Pi - 2*zeta[2]) + 
      (569/4 - (7*I)*Pi)*zeta[2] - 13*zeta[3]) + 
    G[1, 0, 1, x]*(-2741/24 + ((5*I)/2)*Pi + (-1/4 - I*Pi)*Log[mu2/s]^2 + 
      (-585/4 + (7*I)*Pi)*zeta[2] + Log[mu2/s]*(-13/4 + (4*I)*Pi + 
        2*zeta[2]) - 8*zeta[3]) + G[1, 1, 1, x]*(179/4 + ((85*I)/2)*Pi + 
      (-39/4 + (3*I)*Pi)*Log[mu2/s] + (-13/4 + I*Pi)*Log[mu2/s]^2 + 
      (1011/4 + (6*I)*Pi)*zeta[2] - 3*zeta[3]) + (15/4 + ((9*I)/2)*Pi)*
     zeta[3] - (39*zeta[3]^2)/2 + G[0, 1, 1, x]*(877/24 - (52*I)*Pi + 
      (7/2 - I*Pi)*Log[mu2/s]^2 + (-427/2 - (6*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(8 + (4*I)*Pi + 2*zeta[2]) + 3*zeta[3]) + 
    G[0, 0, 1, x]*(-179/24 - (15*I)*Pi + (-3/4 + I*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-17/4 - (11*I)*Pi - 4*zeta[2]) + (559/4 - (7*I)*Pi)*
       zeta[2] + 8*zeta[3]) + G[1, 1, 0, x]*(-2741/24 + ((245*I)/4)*Pi - 
      Log[mu2/s]^2/4 + (-785/4 + (7*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-13/4 + (7*I)*Pi + 2*zeta[2]) + 13*zeta[3]) + 
    zeta[2]*(-2359/48 - (30*I)*Pi + (-41 - (8*I)*Pi)*zeta[3]) + 
    (((3*I)/2)*Pi*G[0, 0, 1, x] - ((9*I)/2)*Pi*G[0, 1, 0, x] - 
      ((7*I)/2)*Pi*G[1, 0, 0, x] + (9 - ((9*I)/2)*Pi)*G[1, 1, 1, x] + 
      (3*G[0, 0, 1, 1, x])/2 - (9*G[0, 1, 0, 1, x])/2 - 
      (9*G[0, 1, 1, 0, x])/2 + 6*G[0, 1, 1, 1, x] - (7*G[1, 0, 0, 1, x])/2 - 
      (7*G[1, 0, 1, 0, x])/2 + 5*G[1, 0, 1, 1, x] - 56*G[1, 1, 0, 0, x] + 
      (105*G[1, 1, 0, 1, x])/2 + (105*G[1, 1, 1, 0, x])/2 - 
      57*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-45/4 - (3*Log[mu2/s])/2) + 
      G[0, 1, 1, x]*(-25/4 - (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-45/4 - (5*I)*Pi - (3*Log[mu2/s])/2) + 
      G[1, 1, x]*(-49/24 + (9*Log[mu2/s])/4 + (3*Log[mu2/s]^2)/4 - 
        (403*zeta[2])/4) + G[1, 0, x]*(((-45*I)/4)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s] - (43*zeta[2])/2) + 
      G[0, 1, x]*(((-25*I)/4)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + 18*zeta[2]) + 
      G[1, x]*(((-49*I)/24)*Pi + ((9*I)/4)*Pi*Log[mu2/s] + 
        ((3*I)/4)*Pi*Log[mu2/s]^2 + (31 + ((5*I)/4)*Pi)*zeta[2] + 
        (73*zeta[3])/2))/x^2 + G[1, 1, x]*(-176/3 - ((1577*I)/24)*Pi + 
      Log[mu2/s]*(15/4 - ((21*I)/2)*Pi - 3*zeta[2]) + 
      Log[mu2/s]^2*(5/4 - ((7*I)/2)*Pi - zeta[2]) + (-1291/4 + (3*I)*Pi)*
       zeta[2] + (61/2 - (17*I)*Pi)*zeta[3] - (501*zeta[4])/4) + 
    (((-2*I)/3)*Pi*G[1, 0, x] + (12*I)*Pi*G[0, 0, 0, x] + 
      (4/3 + (4*I)*Pi)*G[0, 0, 1, x] + (4*G[0, 1, 0, x])/3 - 
      (2*G[1, 0, 0, x])/3 + 12*G[0, 0, 0, 0, x] + 4*G[0, 0, 1, 1, x] + 
      G[0, 0, x]*(103/12 + ((4*I)/3)*Pi - 24*zeta[2]) + 
      G[0, x]*(((103*I)/12)*Pi - 6*zeta[2]) + 
      G[0, 1, x]*(((4*I)/3)*Pi - 4*zeta[2]) + (2*I)*Pi*zeta[2] + 
      (-2 + (4*I)*Pi)*zeta[3] - 11*zeta[4])/(1 - x) + 
    Log[mu2/s]*(-3 + ((9*I)/4)*Pi + (-9/8 - ((3*I)/2)*Pi)*zeta[2] + 
      (6 - (3*I)*Pi)*zeta[3] - (33*zeta[4])/4) + 
    G[1, 0, x]*(31 - ((2125*I)/24)*Pi + (13/8 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/4 + Log[mu2/s]*(13/4 - (2*I)*Pi - (31*zeta[2])/4) + 
      (833/8 - (20*I)*Pi)*zeta[2] + (-63/2 - (2*I)*Pi)*zeta[3] - 
      (11*zeta[4])/2) + Log[mu2/s]^2*(-13/8 + ((3*I)/4)*Pi + 
      (1/8 - (I/2)*Pi)*zeta[2] + (1 - I*Pi)*zeta[3] - (11*zeta[4])/4) + 
    (2647/32 + ((41*I)/4)*Pi)*zeta[4] + 
    G[0, 1, x]*(31 + ((97*I)/3)*Pi + Log[mu2/s]^3/4 + 
      Log[mu2/s]*(13/4 + (7*I)*Pi - (19*zeta[2])/4) + 
      (2583/8 - ((87*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(13/8 + ((7*I)/2)*Pi + 
        zeta[2]) + (-8 + (17*I)*Pi)*zeta[3] + (501*zeta[4])/4) + 
    G[0, x]*(899/64 - ((119*I)/24)*Pi + (5*Log[mu2/s]^3)/8 + 
      Log[mu2/s]^4/16 + Log[mu2/s]^2*(11/4 + ((5*I)/4)*Pi + (7*zeta[2])/8) + 
      zeta[2]*(317/16 + ((35*I)/4)*Pi - 6*zeta[3]) + 
      (-67/4 + (3*I)*Pi)*zeta[3] + (17/32 + ((5*I)/4)*Pi)*zeta[4] + 
      Log[mu2/s]*(25/4 + ((9*I)/4)*Pi + (31/8 + I*Pi)*zeta[2] + 
        (-5 + (2*I)*Pi)*zeta[3] + (11*zeta[4])/2) - (5*zeta[5])/2) + 
    (10 - (32*I)*Pi)*zeta[5] + G[1, x]*(-97/192 - ((341*I)/12)*Pi - 
      (3*Log[mu2/s]^3)/8 - Log[mu2/s]^4/16 + Log[mu2/s]^2*
       (-7/8 + ((7*I)/4)*Pi + (31*zeta[2])/8) + (-25/4 + ((133*I)/2)*Pi)*
       zeta[3] + Log[mu2/s]*(-3/4 + ((21*I)/4)*Pi + (81*zeta[2])/8 + 
        3*zeta[3]) + zeta[2]*(6317/16 - ((403*I)/4)*Pi + 6*zeta[3]) + 
      (17791/32 - ((5*I)/4)*Pi)*zeta[4] + (5*zeta[5])/2) + 
    (2539/96 + ((239*I)/24)*Pi + (-7/2 - (2*I)*Pi)*G[0, 0, 1, x] + 
      (-7/2 + (2*I)*Pi)*G[0, 1, 0, x] + (-56 - (2*I)*Pi)*G[1, 0, 0, x] + 
      (-83/3 - (4*I)*Pi)*G[1, 1, 1, x] - 2*G[0, 0, 1, 1, x] + 
      2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
      2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 66*G[1, 1, 0, 0, x] - 
      58*G[1, 1, 0, 1, x] - 58*G[1, 1, 1, 0, x] + 54*G[1, 1, 1, 1, x] + 
      15*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 0, x]*
       (-45/2 - 15*Log[mu2/s]) + (3*Log[mu2/s]^5)/16 + Log[mu2/s]^6/48 + 
      G[0, 1, 1, x]*(44/3 + 2*Log[mu2/s]) + G[1, 0, 1, x]*
       (53 + 2*Log[mu2/s]) + G[1, 1, 0, x]*(53 + (10*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, x]*(-49/4 + ((29*I)/3)*Pi + (-3/2 + (2*I)*Pi)*Log[mu2/s] - 
        12*zeta[2]) + G[0, 0, 0, 0, x]*(51/2 + (45*Log[mu2/s])/2 + 
        (15*Log[mu2/s]^2)/2 - (3*zeta[2])/2) + Log[mu2/s]^4*
       (17/16 - zeta[2]/16) + G[1, 0, x]*(-49/4 - ((9*I)/2)*Pi + 
        (-3/2 + (2*I)*Pi)*Log[mu2/s] + 44*zeta[2]) + 
      G[1, 1, x]*(-17/12 + ((67*I)/3)*Pi - 3*Log[mu2/s] - Log[mu2/s]^2 + 
        125*zeta[2]) + G[1, x]*(239/24 - ((137*I)/12)*Pi + 
        (9/4 - (3*I)*Pi)*Log[mu2/s] + (3/4 - I*Pi)*Log[mu2/s]^2 + 
        (-1843/12 - (13*I)*Pi)*zeta[2] - 44*zeta[3]) + 
      zeta[2]*(19987/192 + ((5*I)/4)*Pi - (125*zeta[3])/4) + 
      Log[mu2/s]^3*(27/8 + (9*zeta[2])/8 - 3*zeta[3]) + (381*zeta[3])/4 - 
      2*zeta[3]^2 + G[0, 0, 0, x]*(-81/4 - (45*Log[mu2/s]^2)/4 - 
        (5*Log[mu2/s]^3)/2 - (27*zeta[2])/4 + Log[mu2/s]*
         (-51/2 + (3*zeta[2])/2) + 18*zeta[3]) + 
      G[0, 0, x]*(507/32 - ((7*I)/2)*Pi + (15*Log[mu2/s]^3)/4 + 
        (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(51/4 - (3*zeta[2])/4) + 
        (105*zeta[2])/8 + Log[mu2/s]*(81/4 + (27*zeta[2])/4 - 18*zeta[3]) - 
        (51*zeta[3])/2 - (83*zeta[4])/16) + Log[mu2/s]^2*
       (507/64 + ((3*I)/4)*Pi + (105*zeta[2])/16 - (51*zeta[3])/4 - 
        (83*zeta[4])/32) + (413*zeta[4])/16 + 
      Log[mu2/s]*(785/64 + ((9*I)/4)*Pi + zeta[2]*(357/16 - zeta[3]) - 
        (107*zeta[3])/4 + (207*zeta[4])/32 - 30*zeta[5]) - 83*zeta[5] + 
      G[0, x]*(-785/64 - ((49*I)/4)*Pi - (15*Log[mu2/s]^4)/16 - 
        Log[mu2/s]^5/8 + Log[mu2/s]^3*(-17/4 + zeta[2]/4) + 
        zeta[2]*(-701/16 + zeta[3]) + (107*zeta[3])/4 + 
        Log[mu2/s]^2*(-81/8 - (27*zeta[2])/8 + 9*zeta[3]) - 
        (207*zeta[4])/32 + Log[mu2/s]*(-507/32 - ((3*I)/2)*Pi - 
          (105*zeta[2])/8 + (51*zeta[3])/2 + (83*zeta[4])/16) + 30*zeta[5]) - 
      (37729*zeta[6])/1152)/x - (635*zeta[6])/12 + 
    x^2*((-21 - (30*I)*Pi)*G[1, 1, 1, 1, 1, x] - 5*G[0, 0, 0, 0, 0, 0, x] - 
      5*G[0, 0, 0, 0, 0, 1, x] - 5*G[0, 0, 0, 0, 1, 0, x] + 
      9*G[0, 0, 0, 0, 1, 1, x] - 12*G[0, 0, 0, 1, 0, 0, x] - 
      40*G[0, 0, 0, 1, 0, 1, x] - 40*G[0, 0, 0, 1, 1, 0, x] + 
      113*G[0, 0, 0, 1, 1, 1, x] - 5*G[0, 0, 1, 0, 0, 0, x] - 
      56*G[0, 0, 1, 0, 0, 1, x] - 56*G[0, 0, 1, 0, 1, 0, x] + 
      73*G[0, 0, 1, 0, 1, 1, x] - 123*G[0, 0, 1, 1, 0, 0, x] + 
      101*G[0, 0, 1, 1, 0, 1, x] + 101*G[0, 0, 1, 1, 1, 0, x] - 
      201*G[0, 0, 1, 1, 1, 1, x] + 7*G[0, 1, 0, 0, 0, 0, x] - 
      14*G[0, 1, 0, 0, 0, 1, x] - 14*G[0, 1, 0, 0, 1, 0, x] + 
      52*G[0, 1, 0, 0, 1, 1, x] - 23*G[0, 1, 0, 1, 0, 0, x] + 
      47*G[0, 1, 0, 1, 0, 1, x] + 47*G[0, 1, 0, 1, 1, 0, x] - 
      120*G[0, 1, 0, 1, 1, 1, x] - 3*G[0, 1, 1, 0, 0, 0, x] + 
      58*G[0, 1, 1, 0, 0, 1, x] + 58*G[0, 1, 1, 0, 1, 0, x] - 
      49*G[0, 1, 1, 0, 1, 1, x] + 164*G[0, 1, 1, 1, 0, 0, x] - 
      102*G[0, 1, 1, 1, 0, 1, x] - 102*G[0, 1, 1, 1, 1, 0, x] + 
      145*G[0, 1, 1, 1, 1, 1, x] - 5*G[1, 0, 0, 0, 0, 0, x] + 
      9*G[1, 0, 0, 0, 0, 1, x] + 9*G[1, 0, 0, 0, 1, 0, x] + 
      24*G[1, 0, 0, 0, 1, 1, x] + 10*G[1, 0, 0, 1, 0, 0, x] + 
      55*G[1, 0, 0, 1, 0, 1, x] + 55*G[1, 0, 0, 1, 1, 0, x] - 
      139*G[1, 0, 0, 1, 1, 1, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
      61*G[1, 0, 1, 0, 0, 1, x] + 61*G[1, 0, 1, 0, 1, 0, x] - 
      98*G[1, 0, 1, 0, 1, 1, x] + 131*G[1, 0, 1, 1, 0, 0, x] - 
      117*G[1, 0, 1, 1, 0, 1, x] - 117*G[1, 0, 1, 1, 1, 0, x] + 
      214*G[1, 0, 1, 1, 1, 1, x] - 11*G[1, 1, 0, 0, 0, 0, x] + 
      17*G[1, 1, 0, 0, 0, 1, x] + 17*G[1, 1, 0, 0, 1, 0, x] - 
      76*G[1, 1, 0, 0, 1, 1, x] + 29*G[1, 1, 0, 1, 0, 0, x] - 
      62*G[1, 1, 0, 1, 0, 1, x] - 62*G[1, 1, 0, 1, 1, 0, x] + 
      133*G[1, 1, 0, 1, 1, 1, x] + 15*G[1, 1, 1, 0, 0, 0, x] - 
      64*G[1, 1, 1, 0, 0, 1, x] - 64*G[1, 1, 1, 0, 1, 0, x] + 
      62*G[1, 1, 1, 0, 1, 1, x] - 170*G[1, 1, 1, 1, 0, 0, x] + 
      115*G[1, 1, 1, 1, 0, 1, x] + 115*G[1, 1, 1, 1, 1, 0, x] - 
      145*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x]*
       (-49 + (40*I)*Pi - 33*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-141/2 + (2*I)*Pi - 15*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-141/2 - (37*I)*Pi - 15*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (-111/2 - (15*I)*Pi - 13*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (3/2 + (30*I)*Pi - 13*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-61/2 + (58*I)*Pi - 13*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-111/2 - (68*I)*Pi - 13*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-29/2 + (84*I)*Pi - 13*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (21/2 - (6*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (73/2 + (47*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (9 + (53*I)*Pi - 6*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-61/2 + (19*I)*Pi - 5*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-61/2 + (33*I)*Pi - 5*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (15/2 - 4*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(15/2 - (56*I)*Pi - 
        4*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-9 + (30*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-9 + (62*I)*Pi - 3*Log[mu2/s]) + 
      7*G[0, 1, 0, 0, 0, x]*Log[mu2/s] + G[0, 0, 1, 0, 0, x]*
       (-3 - (59*I)*Pi + 2*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (-3/2 + (8*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (26 - (27*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-91/2 - (43*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (26 - (53*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-3/2 + 10*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(135/2 - (22*I)*Pi + 
        15*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(135/2 + (29*I)*Pi + 
        15*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(60 + (25*I)*Pi + 
        16*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(60 + (78*I)*Pi + 
        16*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(71/2 - (60*I)*Pi + 
        24*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(97/2 - (48*I)*Pi + 
        25*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(34 - (74*I)*Pi + 
        26*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-191/2 + ((199*I)/2)*Pi + 
        (3 + (8*I)*Pi)*Log[mu2/s] - 299*zeta[2]) + G[1, 0, 1, 0, x]*
       (-145/4 + (81*I)*Pi + (9/2 + (8*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (477*zeta[2])/2) + G[1, 1, 1, 1, x]*(-87 - (57*I)*Pi + 
        (39*Log[mu2/s])/2 + (13*Log[mu2/s]^2)/2 - (375*zeta[2])/2) + 
      G[0, 0, 1, 1, x]*(-27/2 - (23*I)*Pi + (27/2 + (20*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (345*zeta[2])/2) + G[1, 0, 0, 1, x]*
       (-145/4 + (31*I)*Pi + (9/2 + (20*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (315*zeta[2])/2) + G[0, 1, 0, 1, x]*(-191/2 + (21*I)*Pi + 
        (3 + (20*I)*Pi)*Log[mu2/s] - 157*zeta[2]) + 
      G[1, 0, 0, 0, x]*(65/4 - (21*I)*Pi + (-21/2 + (6*I)*Pi)*Log[mu2/s] + 
        (5*Log[mu2/s]^2)/2 - (131*zeta[2])/2) + G[0, 1, 0, 0, x]*
       (225/4 - ((73*I)/2)*Pi + (-6 + (6*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 
        2*zeta[2]) - (9*Log[mu2/s]^3*zeta[2])/4 - (3*Log[mu2/s]^4*zeta[2])/
       8 + G[1, 1, 0, 0, x]*(-221/4 + ((91*I)/2)*Pi + 
        (9 - (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 5*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-89/4 + (9*I)*Pi + (3 - (8*I)*Pi)*Log[mu2/s] - 
        7*Log[mu2/s]^2 + 52*zeta[2]) + G[1, 1, 0, 1, x]*
       (95 - (9*I)*Pi + (-9/2 - (10*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
        (301*zeta[2])/2) + G[1, 0, 1, 1, x]*(17/2 + (35*I)*Pi + 
        (-18 - (10*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 + 166*zeta[2]) + 
      G[0, 0, 0, 1, x]*(167/4 - (40*I)*Pi + (3/2 - (30*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/2 + (341*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (87 + (42*I)*Pi + (-39/2 - (10*I)*Pi)*Log[mu2/s] - 
        (13*Log[mu2/s]^2)/2 + (375*zeta[2])/2) + G[0, 0, 1, 0, x]*
       (167/4 - (72*I)*Pi + (3/2 - (6*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/2 + (493*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (95 - ((211*I)/2)*Pi + (-9/2 - (10*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (585*zeta[2])/2) + G[0, 1, 0, x]*
       (2489/24 - ((179*I)/4)*Pi + (-3 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + 
        Log[mu2/s]*(-11/2 - (9*I)*Pi - 8*zeta[2]) + (135/2 - (46*I)*Pi)*
         zeta[2] - 57*zeta[3]) + G[1, 1, 1, x]*(1297/6 + (8*I)*Pi + 
        (15*I)*Pi*Log[mu2/s] + (5*I)*Pi*Log[mu2/s]^2 + 
        (255 + (38*I)*Pi)*zeta[2] - 53*zeta[3]) + 
      G[1, 0, 0, x]*(187/4 - (21*I)*Pi + (-3/2 - I*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3 + Log[mu2/s]*(-1 - (9*I)*Pi - 3*zeta[2]) + 
        (72 - (17*I)*Pi)*zeta[2] - 20*zeta[3]) + 
      G[0, 0, 1, x]*(2489/24 + ((91*I)/4)*Pi + (-3 + (5*I)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3 + Log[mu2/s]*(-11/2 + (9*I)*Pi - 13*zeta[2]) + 
        (242 - (37*I)*Pi)*zeta[2] - 2*zeta[3]) + (1367/24 - ((365*I)/4)*Pi)*
       zeta[3] - (133*zeta[3]^2)/2 + G[0, 0, 0, x]*(-19 + ((51*I)/2)*Pi + 
        (15/4 + I*Pi)*Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + 
        (-237/4 + (21*I)*Pi)*zeta[2] + Log[mu2/s]*(6 + (12*I)*Pi + 
          (27*zeta[2])/2) + 6*zeta[3]) + G[1, 0, 1, x]*
       (-3155/24 - ((109*I)/4)*Pi + (3/4 - (5*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + (-1007/4 + (35*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1/2 - (12*I)*Pi + (13*zeta[2])/2) + 12*zeta[3]) + 
      G[0, 1, 1, x]*(-2261/12 - ((7*I)/2)*Pi + (9/4 - (5*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + (-969/4 - (38*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(5 - (12*I)*Pi + (13*zeta[2])/2) + 47*zeta[3]) + 
      G[1, 1, 0, x]*(-3155/24 + ((161*I)/4)*Pi + (3/4 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + (-279/4 + (44*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1/2 + (6*I)*Pi + (13*zeta[2])/2) + 67*zeta[3]) + 
      zeta[2]*(-4505/32 + ((1943*I)/8)*Pi + (-100 - (65*I)*Pi)*zeta[3]) + 
      G[1, 1, x]*(-4505/96 + ((1943*I)/24)*Pi - (3*Log[mu2/s]^3)/4 - 
        Log[mu2/s]^4/8 + Log[mu2/s]^2*(-5/2 - ((3*I)/2)*Pi - 
          (13*zeta[2])/4) + (-2383/8 + ((233*I)/2)*Pi)*zeta[2] + 
        (-77/2 - (67*I)*Pi)*zeta[3] + Log[mu2/s]*(-15/4 - ((9*I)/2)*Pi - 
          (51*zeta[2])/4 + 6*zeta[3]) - (9813*zeta[4])/16) + 
      G[1, 0, x]*(4505/96 - ((1943*I)/24)*Pi + (3*Log[mu2/s]^3)/4 + 
        Log[mu2/s]^4/8 + Log[mu2/s]^2*(5/2 + ((3*I)/2)*Pi + (3*zeta[2])/4) + 
        (1065/8 - ((15*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(15/4 + ((9*I)/2)*Pi + 
          (9/4 + (2*I)*Pi)*zeta[2] - 10*zeta[3]) + (3/2 - (34*I)*Pi)*
         zeta[3] - (1779*zeta[4])/16) + Log[mu2/s]*
       ((-9/2 - (18*I)*Pi)*zeta[3] + zeta[2]*(-45/4 - ((27*I)/2)*Pi + 
          18*zeta[3]) - (687*zeta[4])/8) + Log[mu2/s]^2*
       ((-15/2 - ((9*I)/2)*Pi)*zeta[2] + (-3/2 - (6*I)*Pi)*zeta[3] - 
        (169*zeta[4])/8) + (-18979/16 + ((307*I)/8)*Pi)*zeta[4] + 
      G[0, 0, x]*(-4505/96 + ((1943*I)/24)*Pi - (3*Log[mu2/s]^3)/4 - 
        Log[mu2/s]^4/8 + Log[mu2/s]^2*(-5/2 - ((3*I)/2)*Pi - 
          (21*zeta[2])/4) + (-1149/8 - ((9*I)/2)*Pi)*zeta[2] + 
        (3/2 + (22*I)*Pi)*zeta[3] + Log[mu2/s]*(-15/4 - ((9*I)/2)*Pi + 
          (-51/4 - (4*I)*Pi)*zeta[2] + 14*zeta[3]) + (1103*zeta[4])/16) + 
      G[0, 1, x]*(4505/96 - ((1943*I)/24)*Pi + (3*Log[mu2/s]^3)/4 + 
        Log[mu2/s]^4/8 + (2347/8 - ((227*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(5/2 + ((3*I)/2)*Pi + (13*zeta[2])/4) + 
        Log[mu2/s]*(15/4 + ((9*I)/2)*Pi + (39/4 + (2*I)*Pi)*zeta[2] - 
          10*zeta[3]) + (65/2 + (67*I)*Pi)*zeta[3] + (9813*zeta[4])/16) + 
      G[0, x]*((3*Log[mu2/s]^3*zeta[2])/2 + 
        zeta[2]*(-1823/24 + ((197*I)/4)*Pi - 144*zeta[3]) + 
        Log[mu2/s]^2*((21/4 + I*Pi)*zeta[2] - 2*zeta[3]) + 
        (313/4 + (17*I)*Pi)*zeta[3] + (-347/4 + ((261*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]*((21/2 + (12*I)*Pi)*zeta[2] + (-3 + (12*I)*Pi)*zeta[3] + 
          (169*zeta[4])/4) - (53*zeta[5])/2) + (-317/4 - (202*I)*Pi)*
       zeta[5] + G[1, x]*((-295/4 + I*Pi)*zeta[3] + 
        Log[mu2/s]^2*((3/2 - I*Pi)*zeta[2] + 2*zeta[3]) + 
        Log[mu2/s]*((9/2 - (3*I)*Pi)*zeta[2] + 6*zeta[3]) + 
        zeta[2]*(3821/24 - ((143*I)/4)*Pi + 126*zeta[3]) + 
        (1381/8 - ((261*I)/4)*Pi)*zeta[4] + (53*zeta[5])/2) + 
      (13985*zeta[6])/192) + x*((2 - (24*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
      (2 + (36*I)*Pi)*G[0, 0, 0, 1, 0, x] + (8 + (66*I)*Pi)*
       G[0, 0, 1, 0, 0, x] + (5 + (24*I)*Pi)*G[0, 1, 0, 0, 0, x] + 
      (83 - (18*I)*Pi)*G[0, 1, 0, 0, 1, x] + (83 - (18*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (94 - (66*I)*Pi)*G[0, 1, 1, 0, 0, x] - 
      10*G[1, 0, 0, 0, 0, x] + (20 - (12*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (20 - (48*I)*Pi)*G[1, 0, 0, 1, 0, x] + (27 - (66*I)*Pi)*
       G[1, 0, 1, 0, 0, x] + (4 - (24*I)*Pi)*G[1, 1, 0, 0, 0, x] + 
      (-84 + (42*I)*Pi)*G[1, 1, 0, 0, 1, x] + (-84 + (30*I)*Pi)*
       G[1, 1, 0, 1, 0, x] + (-131 + (66*I)*Pi)*G[1, 1, 1, 0, 0, x] + 
      (-69 + (36*I)*Pi)*G[1, 1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 1, 1, x] + 
      36*G[0, 0, 0, 1, 0, 1, x] + 36*G[0, 0, 0, 1, 1, 0, x] - 
      108*G[0, 0, 0, 1, 1, 1, x] + 66*G[0, 0, 1, 0, 0, 1, x] + 
      66*G[0, 0, 1, 0, 1, 0, x] - 78*G[0, 0, 1, 0, 1, 1, x] + 
      150*G[0, 0, 1, 1, 0, 0, x] - 120*G[0, 0, 1, 1, 0, 1, x] - 
      120*G[0, 0, 1, 1, 1, 0, x] + 228*G[0, 0, 1, 1, 1, 1, x] + 
      24*G[0, 1, 0, 0, 0, 1, x] + 24*G[0, 1, 0, 0, 1, 0, x] - 
      42*G[0, 1, 0, 0, 1, 1, x] + 30*G[0, 1, 0, 1, 0, 0, x] - 
      48*G[0, 1, 0, 1, 0, 1, x] - 48*G[0, 1, 0, 1, 1, 0, x] + 
      132*G[0, 1, 0, 1, 1, 1, x] - 66*G[0, 1, 1, 0, 0, 1, x] - 
      66*G[0, 1, 1, 0, 1, 0, x] + 48*G[0, 1, 1, 0, 1, 1, x] - 
      192*G[0, 1, 1, 1, 0, 0, x] + 120*G[0, 1, 1, 1, 0, 1, x] + 
      120*G[0, 1, 1, 1, 1, 0, x] - 168*G[0, 1, 1, 1, 1, 1, x] - 
      12*G[1, 0, 0, 0, 1, 1, x] - 48*G[1, 0, 0, 1, 0, 1, x] - 
      48*G[1, 0, 0, 1, 1, 0, x] + 132*G[1, 0, 0, 1, 1, 1, x] - 
      66*G[1, 0, 1, 0, 0, 1, x] - 66*G[1, 0, 1, 0, 1, 0, x] + 
      102*G[1, 0, 1, 0, 1, 1, x] - 150*G[1, 0, 1, 1, 0, 0, x] + 
      132*G[1, 0, 1, 1, 0, 1, x] + 132*G[1, 0, 1, 1, 1, 0, x] - 
      240*G[1, 0, 1, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, 1, x] - 
      24*G[1, 1, 0, 0, 1, 0, x] + 66*G[1, 1, 0, 0, 1, 1, x] - 
      30*G[1, 1, 0, 1, 0, 0, x] + 60*G[1, 1, 0, 1, 0, 1, x] + 
      60*G[1, 1, 0, 1, 1, 0, x] - 144*G[1, 1, 0, 1, 1, 1, x] + 
      66*G[1, 1, 1, 0, 0, 1, x] + 66*G[1, 1, 1, 0, 1, 0, x] - 
      60*G[1, 1, 1, 0, 1, 1, x] + 192*G[1, 1, 1, 1, 0, 0, x] - 
      132*G[1, 1, 1, 1, 0, 1, x] - 132*G[1, 1, 1, 1, 1, 0, x] + 
      168*G[1, 1, 1, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x]*
       (-128 + (60*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-103 + (60*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-123 + (84*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-122 + (24*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-169 - (30*I)*Pi - 12*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (-122 - (30*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-169 - (84*I)*Pi - 12*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (1/2 + (4*I)*Pi - 6*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-14 - (2*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (119 + 12*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(165 + (18*I)*Pi + 
        12*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(156 - (36*I)*Pi + 
        12*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(119 + (42*I)*Pi + 
        12*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(76 - (72*I)*Pi + 
        12*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(165 + (72*I)*Pi + 
        12*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(97 - (96*I)*Pi + 
        12*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(69 - (36*I)*Pi + 
        36*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-191 + (23*I)*Pi + 
        (-11 + (12*I)*Pi)*Log[mu2/s] - 354*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-17 + (130*I)*Pi + (3 + (12*I)*Pi)*Log[mu2/s] - 
        282*zeta[2]) + G[0, 1, 1, 1, x]*(-113 - (6*I)*Pi + 
        (7 + (12*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 234*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-131/2 - (18*I)*Pi + (7 + (12*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 - 186*zeta[2]) + G[0, 0, 0, 1, x]*
       (-17 + (74*I)*Pi + (3 + (36*I)*Pi)*Log[mu2/s] - 156*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-191 - (19*I)*Pi + (-11 + (12*I)*Pi)*Log[mu2/s] - 
        132*zeta[2]) + G[0, 1, 0, 0, x]*(-43/2 + (88*I)*Pi - 96*zeta[2]) + 
      G[0, 0, 0, x]*(13/2 - (37*I)*Pi + (-6 + (6*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/2 - (83*zeta[2])/2) + G[1, 0, 0, x]*
       (-1153/12 + ((151*I)/2)*Pi + (5 - (4*I)*Pi)*Log[mu2/s] - 23*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-7 - (78*I)*Pi + 2*Log[mu2/s] + 96*zeta[2]) + 
      G[1, 0, 0, 1, x]*(70 - (81*I)*Pi + (2 - (24*I)*Pi)*Log[mu2/s] + 
        132*zeta[2]) + G[0, 1, 0, 1, x]*(379/2 - (34*I)*Pi + 
        (11 - (24*I)*Pi)*Log[mu2/s] + 144*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-15 - (2*I)*Pi + (2 - (24*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + 198*zeta[2]) + G[1, 1, 1, 1, x]*
       (265/2 + (78*I)*Pi - 18*Log[mu2/s] - 6*Log[mu2/s]^2 + 234*zeta[2]) + 
      G[1, 0, 1, 0, x]*(70 - (93*I)*Pi + (2 - (12*I)*Pi)*Log[mu2/s] + 
        270*zeta[2]) + G[0, 1, 1, 0, x]*(379/2 - (64*I)*Pi + 
        (11 - (12*I)*Pi)*Log[mu2/s] + 366*zeta[2]) + 
      G[0, 0, x]*(-263/24 - ((901*I)/12)*Pi + (-7/4 - I*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3 + Log[mu2/s]*(-31/4 - (9*I)*Pi - 7*zeta[2]) + 
        (501/4 - (19*I)*Pi)*zeta[2]) + G[1, 0, 1, x]*(1147/6 + ((7*I)/2)*Pi + 
        (-1/2 + (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-1 + (8*I)*Pi - 
          12*zeta[2]) + (895/2 - (42*I)*Pi)*zeta[2]) + 
      G[0, 0, 1, x]*(-443/6 - ((63*I)/2)*Pi + (-3/2 - (6*I)*Pi)*
         Log[mu2/s]^2 + (-873/2 + (42*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1/2 + (2*I)*Pi + 24*zeta[2])) + 
      G[1, 1, 0, x]*(1147/6 - (199*I)*Pi - Log[mu2/s]^2/2 + 
        Log[mu2/s]*(-1 - (10*I)*Pi - 12*zeta[2]) + (655/2 - (42*I)*Pi)*
         zeta[2] - 54*zeta[3]) + G[0, 1, 1, x]*(1031/12 + (62*I)*Pi + 
        (-5 + (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-29/2 + (8*I)*Pi - 
          12*zeta[2]) + (473 + (36*I)*Pi)*zeta[2] - 42*zeta[3]) + 
      (-349/2 + ((49*I)/2)*Pi)*zeta[3] + 69*zeta[3]^2 + 
      G[1, 1, 1, x]*(-231 - (42*I)*Pi + (33/2 - (18*I)*Pi)*Log[mu2/s] + 
        (11/2 - (6*I)*Pi)*Log[mu2/s]^2 + (-1029/2 - (36*I)*Pi)*zeta[2] + 
        42*zeta[3]) + G[0, 1, 0, x]*(-443/6 + ((337*I)/2)*Pi - 
        (3*Log[mu2/s]^2)/2 + (-535/2 + (42*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1/2 + (8*I)*Pi + 12*zeta[2]) + 54*zeta[3]) + 
      zeta[2]*(299/6 - ((157*I)/2)*Pi + (306 + (48*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(-99/2 + ((49*I)/3)*Pi + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(17/4 - (12*I)*Pi - (19*zeta[2])/2) + 
        Log[mu2/s]^2*(1 - (5*I)*Pi - 6*zeta[2]) + (-1245/2 + (145*I)*Pi)*
         zeta[2] + (-8 - (102*I)*Pi)*zeta[3] - (1791*zeta[4])/2) + 
      (680 - ((263*I)/2)*Pi)*zeta[4] + Log[mu2/s]^2*((-13/4 - I*Pi)*zeta[2] + 
        (2 + (6*I)*Pi)*zeta[3] + (33*zeta[4])/2) + 
      G[1, 0, x]*(-99/2 + ((298*I)/3)*Pi + (1 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + (-279/2 + (44*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(17/4 + (6*I)*Pi + (17*zeta[2])/2) + 
        (45 + (12*I)*Pi)*zeta[3] + 33*zeta[4]) + 
      Log[mu2/s]*((-39/4 - (3*I)*Pi)*zeta[2] + (6 + (18*I)*Pi)*zeta[3] + 
        (99*zeta[4])/2) + G[1, 1, x]*(2639/24 - ((487*I)/12)*Pi + 
        (2427/4 - (70*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-1/4 + (5*I)*Pi + 
          6*zeta[2]) + Log[mu2/s]*(-3/4 + (15*I)*Pi + 18*zeta[2]) + 
        (-31 + (102*I)*Pi)*zeta[3] + (1791*zeta[4])/2) + 
      G[1, x]*(-599/32 + ((1253*I)/24)*Pi - (3*Log[mu2/s]^3)/4 - 
        Log[mu2/s]^4/8 + Log[mu2/s]^2*(-4 - ((3*I)/2)*Pi - (17*zeta[2])/4) + 
        zeta[2]*(-3485/8 + (234*I)*Pi - 36*zeta[3]) + (32 - (75*I)*Pi)*
         zeta[3] + Log[mu2/s]*(-33/4 - ((9*I)/2)*Pi - (63*zeta[2])/4 + 
          6*zeta[3]) + (-11041/16 + ((15*I)/2)*Pi)*zeta[4] - 15*zeta[5]) + 
      (100 + (192*I)*Pi)*zeta[5] + G[0, x]*(599/32 - ((1253*I)/24)*Pi + 
        (3*Log[mu2/s]^3)/4 + Log[mu2/s]^4/8 + Log[mu2/s]^2*
         (4 + ((3*I)/2)*Pi + (7*zeta[2])/4) + (-65 - (38*I)*Pi)*zeta[3] + 
        zeta[2]*(1737/8 - (23*I)*Pi + 36*zeta[3]) + 
        Log[mu2/s]*(33/4 + ((9*I)/2)*Pi + (59/4 + (2*I)*Pi)*zeta[2] + 
          (-10 - (12*I)*Pi)*zeta[3] - 33*zeta[4]) + 
        (-1919/16 - ((15*I)/2)*Pi)*zeta[4] + 15*zeta[5]) + (263*zeta[6])/2))/
   Nc^3 + Nf*(1363/27 + ((841*I)/6)*Pi + (-1570/3 + (8*I)*Pi)*
     G[0, 0, 0, 1, 1, x] + (18 + (60*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
    (18 + (8*I)*Pi)*G[0, 0, 1, 1, 0, x] - 56*G[0, 0, 1, 1, 1, x] + 
    (194/3 - (4*I)*Pi)*G[0, 1, 0, 1, 1, x] + (-74/3 - (36*I)*Pi)*
     G[0, 1, 1, 0, 1, x] + (-74/3 - (40*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
    (40*G[0, 1, 1, 1, 1, x])/3 + (1096/3 - (8*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
    (-76/3 - (52*I)*Pi)*G[1, 0, 1, 0, 1, x] - (76*G[1, 0, 1, 1, 0, x])/3 - 
    (20*G[1, 0, 1, 1, 1, x])/3 + (-20/3 + (4*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
    (68/3 + (28*I)*Pi)*G[1, 1, 1, 0, 1, x] + (68/3 + (16*I)*Pi)*
     G[1, 1, 1, 1, 0, x] + (340*G[1, 1, 1, 1, 1, x])/3 - 
    136*G[0, 0, 0, 0, 0, 0, x] + 92*G[0, 0, 0, 0, 0, 1, x] + 
    92*G[0, 0, 0, 0, 1, 0, x] - 224*G[0, 0, 0, 0, 1, 1, x] + 
    8*G[0, 0, 0, 1, 0, 0, x] + 8*G[0, 0, 0, 1, 0, 1, x] + 
    8*G[0, 0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
    16*G[0, 0, 1, 0, 0, 1, x] + 16*G[0, 0, 1, 0, 1, 0, x] + 
    44*G[0, 0, 1, 0, 1, 1, x] + 8*G[0, 0, 1, 1, 0, 0, x] + 
    36*G[0, 1, 0, 0, 0, 0, x] - 60*G[0, 1, 0, 0, 0, 1, x] - 
    60*G[0, 1, 0, 0, 1, 0, x] + 164*G[0, 1, 0, 0, 1, 1, x] + 
    28*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, 0, 1, x] - 
    4*G[0, 1, 0, 1, 1, 0, x] + 84*G[0, 1, 1, 0, 0, 0, x] - 
    36*G[0, 1, 1, 0, 0, 1, x] - 36*G[0, 1, 1, 0, 1, 0, x] - 
    40*G[0, 1, 1, 1, 0, 0, x] + 136*G[1, 0, 0, 0, 0, 0, x] - 
    100*G[1, 0, 0, 0, 0, 1, x] - 100*G[1, 0, 0, 0, 1, 0, x] + 
    224*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 0, x] - 
    8*G[1, 0, 0, 1, 0, 1, x] - 8*G[1, 0, 0, 1, 1, 0, x] - 
    4*G[1, 0, 1, 0, 0, 0, x] - 8*G[1, 0, 1, 0, 0, 1, x] - 
    8*G[1, 0, 1, 0, 1, 0, x] - 44*G[1, 0, 1, 0, 1, 1, x] - 
    52*G[1, 1, 0, 0, 0, 0, x] + 68*G[1, 1, 0, 0, 0, 1, x] + 
    68*G[1, 1, 0, 0, 1, 0, x] - 164*G[1, 1, 0, 0, 1, 1, x] - 
    12*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
    4*G[1, 1, 0, 1, 1, 0, x] - 60*G[1, 1, 1, 0, 0, 0, x] + 
    28*G[1, 1, 1, 0, 0, 1, x] + 28*G[1, 1, 1, 0, 1, 0, x] + 
    16*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 1, 1, x]*(-1925/9 + (44*I)*Pi - 
      92*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(260/3 + (12*I)*Pi - 
      24*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(178 - (48*I)*Pi - 
      24*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(50 + (4*I)*Pi - 8*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(38 + (16*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(190/3 - (20*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-328/3 - (24*I)*Pi - 8*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(-150 + (40*I)*Pi - 8*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(38 + (96*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-328/3 + (116*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(-298/3 + 8*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(60 + (24*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(216 + (24*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(-298/3 - (88*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(216 - (124*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(10/3 - (8*I)*Pi + 24*Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(35 + ((50*I)/3)*Pi + 28*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(-982/3 - (4*I)*Pi + 40*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(-2285/9 - ((26*I)/3)*Pi + (308/3 + (24*I)*Pi)*
       Log[mu2/s] - 12*Log[mu2/s]^2 - 260*zeta[2]) + 
    G[1, 1, 1, 0, x]*(1015/9 + ((74*I)/3)*Pi + (-4/3 + (24*I)*Pi)*
       Log[mu2/s] - 180*zeta[2]) + G[1, 1, 0, 0, x]*
     (-2774/9 - (2*I)*Pi + (112/3 - (8*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 
      144*zeta[2]) + G[0, 0, 0, 1, x]*(1946/9 - ((934*I)/3)*Pi + 
      (-4 + (8*I)*Pi)*Log[mu2/s] - 88*zeta[2]) + 
    G[0, 0, 1, 0, x]*(1946/9 + (64*I)*Pi + (-4 - (8*I)*Pi)*Log[mu2/s] - 
      64*zeta[2]) + G[1, 1, 0, 1, x]*(1015/9 - ((322*I)/3)*Pi + 
      (-4/3 + (8*I)*Pi)*Log[mu2/s] - 64*zeta[2]) + 
    G[1, 0, 1, 1, x]*(910/3 - ((16*I)/3)*Pi + (80*Log[mu2/s])/3 - 
      24*zeta[2]) + Log[mu2/s]^3*(-4/9 + 4*zeta[2]) + 
    G[0, 0, 1, 1, x]*(-4606/9 - ((26*I)/3)*Pi + (88*Log[mu2/s])/3 + 
      24*zeta[2]) + G[0, 1, 0, 1, x]*(188/9 + (124*I)*Pi + 
      (64/3 - (8*I)*Pi)*Log[mu2/s] + 56*zeta[2]) + 
    G[1, 0, 0, 1, x]*(-983/9 + (248*I)*Pi + (-8 - (8*I)*Pi)*Log[mu2/s] + 
      96*zeta[2]) + G[0, 1, 1, 0, x]*(188/9 - ((460*I)/3)*Pi + 
      (64/3 - (8*I)*Pi)*Log[mu2/s] + 100*zeta[2]) + 
    G[1, 0, 1, 0, x]*(-983/9 + (30*I)*Pi + (-8 - (8*I)*Pi)*Log[mu2/s] + 
      128*zeta[2]) + G[1, 0, 0, 0, x]*(3259/9 - ((328*I)/3)*Pi + 
      (-260/3 - (8*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 204*zeta[2]) + 
    G[0, 1, 0, 0, x]*(-14 + ((464*I)/3)*Pi + (-184/3 - (8*I)*Pi)*Log[mu2/s] + 
      12*Log[mu2/s]^2 + 216*zeta[2]) + G[0, 1, 0, x]*
     (5207/9 + ((704*I)/9)*Pi + (6 + (12*I)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(214/3 - (28*I)*Pi - 48*zeta[2]) + (-216 - (16*I)*Pi)*
       zeta[2] - 68*zeta[3]) + G[1, 0, 1, x]*(-409/6 + ((976*I)/9)*Pi - 
      8*Log[mu2/s]^2 + (191/3 - (36*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-257/3 + ((8*I)/3)*Pi + 8*zeta[2]) - 20*zeta[3]) + 
    G[1, 1, 1, x]*(-250/9 - ((16*I)/9)*Pi + (298/3 - ((184*I)/3)*Pi)*
       Log[mu2/s] + 16*Log[mu2/s]^2 + (182/3 + (12*I)*Pi)*zeta[2] - 
      12*zeta[3]) + G[0, 0, 0, x]*(-4487/18 - ((14*I)/3)*Pi + 
      (-22 - (12*I)*Pi)*Log[mu2/s]^2 + (-1609/3 - (36*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(33 + ((164*I)/3)*Pi + 24*zeta[2]) - 8*zeta[3]) + 
    G[0, 1, 1, x]*(-1271/2 + ((38*I)/9)*Pi + (-155/3 + ((64*I)/3)*Pi)*
       Log[mu2/s] - 14*Log[mu2/s]^2 + (53 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
    (-1261/9 + ((1552*I)/9)*Pi)*zeta[3] - 52*zeta[3]^2 + 
    G[1, 0, 0, x]*(-2144/9 + ((2240*I)/9)*Pi + (24 + (12*I)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(-4 - ((140*I)/3)*Pi - 40*zeta[2]) + 
      (1436/3 + (20*I)*Pi)*zeta[2] + 8*zeta[3]) + 
    G[0, 0, 1, x]*(5207/9 - ((2018*I)/9)*Pi + 6*Log[mu2/s]^2 + 
      Log[mu2/s]*(214/3 + ((112*I)/3)*Pi - 8*zeta[2]) + 
      (-168 + (36*I)*Pi)*zeta[2] + 20*zeta[3]) + 
    G[1, 1, 0, x]*(-409/6 - ((2530*I)/9)*Pi + (-8 - (12*I)*Pi)*Log[mu2/s]^2 + 
      (661/3 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*(-257/3 + (20*I)*Pi + 
        64*zeta[2]) + 84*zeta[3]) + zeta[2]*(-174343/216 + ((956*I)/3)*Pi + 
      (831 - (44*I)*Pi)*zeta[3]) + (((-8*I)/3)*Pi*G[1, 0, 1, 1, x] + 
      ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, x] - 
      (8*G[1, 0, 1, 1, 1, x])/3 + (8*G[1, 1, 0, 1, 1, x])/3 + 
      G[1, 1, 1, x]*((8*I)*Pi - (8*zeta[2])/3) + (16*G[1, 0, 1, x]*zeta[2])/
       3 + (16*I)*Pi*G[1, x]*zeta[3] + G[1, 1, x]*(-16*zeta[2] + 
        (16*zeta[3])/3))/x^3 + ((-62/3 - ((44*I)/3)*Pi)*G[0, 1, 1, x] + 
      (25/3 - (2*I)*Pi)*G[1, 1, 0, x] - (44*G[0, 1, 1, 1, x])/3 + 
      (-16/3 + (4*I)*Pi)*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 
      (4*I)*Pi*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 1, x] + 
      4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] + 
      G[1, 0, 1, x]*(25/3 - ((16*I)/3)*Pi - 8*zeta[2]) + 
      G[1, 0, x]*(((25*I)/3)*Pi + 2*zeta[2]) + G[1, 1, 1, x]*
       (-4/3 + (8*I)*Pi - 12*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 1, x]*(((-62*I)/3)*Pi + (88*zeta[2])/3) + 
      G[1, 1, x]*(-247/6 + (5*I)*Pi + (-2 - (12*I)*Pi)*Log[mu2/s] + 
        (76*zeta[2])/3 - 8*zeta[3]) + (16*I)*Pi*zeta[3] + 
      G[1, x]*(((-247*I)/6)*Pi + (-19/3 + (14*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-2*I)*Pi + 24*zeta[2]) + (46/3 - (24*I)*Pi)*zeta[3]))/
     x^2 + G[0, 0, x]*(-13693/216 + (365*I)*Pi + (4*Log[mu2/s]^3)/3 + 
      (-13469/18 - (70*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-55/6 - (12*I)*Pi + 
        12*zeta[2]) + Log[mu2/s]*(643/18 + (86*I)*Pi + (-89/3 + (24*I)*Pi)*
         zeta[2] - 16*zeta[3]) + (1063/3 - (88*I)*Pi)*zeta[3] - 
      250*zeta[4]) + (-81305/36 + ((705*I)/2)*Pi)*zeta[4] + 
    G[0, 1, x]*(47977/216 - ((2212*I)/27)*Pi + (-137/18 - (16*I)*Pi)*
       Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (-1349/54 + ((40*I)/9)*Pi - (107*zeta[2])/3) + 
      (-3899/18 + ((844*I)/3)*Pi)*zeta[2] + (-535/3 + (68*I)*Pi)*zeta[3] + 
      41*zeta[4]) + Log[mu2/s]^2*(4/3 - (5*I)*Pi + (205/6 + (12*I)*Pi)*
       zeta[2] + (30 + (12*I)*Pi)*zeta[3] + 84*zeta[4]) + 
    G[1, 0, x]*(47977/216 - ((8947*I)/27)*Pi - (8*Log[mu2/s]^3)/3 + 
      Log[mu2/s]^2*(-137/18 + (8*I)*Pi - 12*zeta[2]) + 
      (5561/18 - ((4*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (-1349/54 - ((944*I)/9)*Pi + (29/3 - (8*I)*Pi)*zeta[2]) + 
      (-471 + (80*I)*Pi)*zeta[3] + 154*zeta[4]) + 
    G[1, 1, x]*(-37981/216 - ((694*I)/27)*Pi + (223/18 + (20*I)*Pi)*
       Log[mu2/s]^2 + 4*Log[mu2/s]^3 + (-1345/18 - (94*I)*Pi)*zeta[2] + 
      (569/3 - (44*I)*Pi)*zeta[3] + Log[mu2/s]*(3793/54 + ((346*I)/9)*Pi + 
        (-97/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 167*zeta[4]) + 
    Log[mu2/s]*(41/2 + ((157*I)/9)*Pi + zeta[2]*(977/18 + ((278*I)/3)*Pi - 
        48*zeta[3]) + (-126 - (20*I)*Pi)*zeta[3] + (-1259/6 + (56*I)*Pi)*
       zeta[4]) + G[1, x]*(12733/216 + ((65*I)/2)*Pi + 
      (-16/9 + ((4*I)/3)*Pi)*Log[mu2/s]^3 + 
      zeta[2]*(-1444/3 + ((2951*I)/9)*Pi - 252*zeta[3]) + 
      Log[mu2/s]^2*(-47/6 - ((5*I)/9)*Pi + (-14 + (12*I)*Pi)*zeta[2] - 
        12*zeta[3]) + (-563/9 - ((358*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(-124/9 + ((799*I)/27)*Pi + (16/3 - (100*I)*Pi)*zeta[2] + 
        (20/3 - (16*I)*Pi)*zeta[3] - 176*zeta[4]) + (673/3 - (80*I)*Pi)*
       zeta[4] - 32*zeta[5]) + (-10484051/52488 + ((379*I)/6)*Pi + 
      (80*G[0, 0, 0, 0, 0, x])/3 - (40*G[0, 0, 0, 0, 1, x])/3 - 
      (40*G[0, 0, 0, 1, 0, x])/3 + 16*G[0, 0, 0, 1, 1, x] - 
      (44*G[0, 0, 1, 0, 0, x])/3 + 16*G[0, 0, 1, 0, 1, x] + 
      16*G[0, 0, 1, 1, 0, x] + (4*G[0, 0, 1, 1, 1, x])/3 - 
      (76*G[0, 1, 0, 0, 0, x])/3 + 8*G[0, 1, 0, 0, 1, x] + 
      8*G[0, 1, 0, 1, 0, x] + (28*G[0, 1, 0, 1, 1, x])/3 + 
      8*G[0, 1, 1, 0, 0, x] + (44*G[0, 1, 1, 0, 1, x])/3 + 
      (44*G[0, 1, 1, 1, 0, x])/3 - 40*G[0, 1, 1, 1, 1, x] + 
      40*G[1, 0, 0, 0, 0, x] - (104*G[1, 0, 0, 0, 1, x])/3 - 
      (104*G[1, 0, 0, 1, 0, x])/3 + (148*G[1, 0, 0, 1, 1, x])/3 - 
      16*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
      12*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] - 
      (100*G[1, 1, 0, 0, 0, x])/3 + (56*G[1, 1, 0, 0, 1, x])/3 + 
      (56*G[1, 1, 0, 1, 0, x])/3 + (28*G[1, 1, 0, 1, 1, x])/3 + 
      (20*G[1, 1, 1, 0, 0, x])/3 + (44*G[1, 1, 1, 0, 1, x])/3 + 
      (44*G[1, 1, 1, 1, 0, x])/3 - 40*G[1, 1, 1, 1, 1, x] + 
      G[0, 0, 1, 1, x]*(-106/9 + ((4*I)/3)*Pi - 16*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-430/9 + ((20*I)/3)*Pi - (44*Log[mu2/s])/3) + 
      G[1, 1, 0, 1, x]*(-430/9 + ((40*I)/3)*Pi - (44*Log[mu2/s])/3) + 
      G[1, 0, 1, 1, x]*(-586/9 - ((80*I)/3)*Pi - (44*Log[mu2/s])/3) + 
      G[0, 0, 0, 0, x]*(-280/9 - (40*Log[mu2/s])/3) + 
      G[0, 1, 0, 1, x]*(-230/9 + (4*I)*Pi - (40*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(-230/9 + ((28*I)/3)*Pi - (40*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(-320/9 + (4*I)*Pi - (4*Log[mu2/s])/3) + 
      G[0, 1, 1, 1, x]*(-10/3 - ((80*I)/3)*Pi - (4*Log[mu2/s])/3) + 
      (79*Log[mu2/s]^4)/27 + Log[mu2/s]^5/3 + G[1, 0, 1, 0, x]*
       (158/3 - ((4*I)/3)*Pi + (8*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*
       (340/9 - (12*I)*Pi + (8*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*
       (158/3 + ((52*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(350/9 - (8*I)*Pi + (28*Log[mu2/s])/3) + 
      G[0, 0, 1, 0, x]*(76/3 + ((44*I)/3)*Pi + (40*Log[mu2/s])/3) + 
      G[0, 0, 0, 1, x]*(76/3 + (16*I)*Pi + (40*Log[mu2/s])/3) + 
      G[1, 1, 1, 1, x]*(434/9 - ((4*I)/3)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 1, x]*(2 - ((86*I)/9)*Pi + (-10 + ((32*I)/3)*Pi)*Log[mu2/s] + 
        (2*Log[mu2/s]^2)/3 - 70*zeta[2]) + G[1, 1, 0, x]*
       (32/27 + ((104*I)/9)*Pi + (194/9 - ((4*I)/3)*Pi)*Log[mu2/s] + 
        (16*Log[mu2/s]^2)/3 - 60*zeta[2]) + G[0, 0, 0, x]*
       (947/27 + (52*Log[mu2/s])/9 - (92*zeta[2])/3) + 
      G[0, 1, 1, x]*(539/27 - ((118*I)/9)*Pi + (142/9 + ((4*I)/3)*Pi)*
         Log[mu2/s] + 8*Log[mu2/s]^2 - (56*zeta[2])/3) + 
      G[0, 0, 1, x]*(-224/9 - ((106*I)/9)*Pi + (-76/3 - (16*I)*Pi)*
         Log[mu2/s] - (20*Log[mu2/s]^2)/3 + (2*zeta[2])/3) + 
      G[1, 0, 1, x]*(32/27 + ((82*I)/9)*Pi + (194/9 - ((4*I)/3)*Pi)*
         Log[mu2/s] + (16*Log[mu2/s]^2)/3 + 4*zeta[2]) + 
      Log[mu2/s]^3*(1285/162 + (55*zeta[2])/9) + 
      G[0, 1, 0, x]*(-224/9 - (12*I)*Pi + (-76/3 - ((52*I)/3)*Pi)*
         Log[mu2/s] - (20*Log[mu2/s]^2)/3 + 46*zeta[2]) + 
      G[1, 0, 0, x]*(-142/3 - ((196*I)/9)*Pi + (-350/9 - ((8*I)/3)*Pi)*
         Log[mu2/s] - 2*Log[mu2/s]^2 + 56*zeta[2]) + 
      zeta[2]*(-177331/1458 + ((560*I)/9)*Pi - (607*zeta[3])/9) + 
      G[0, 0, x]*(-1451/27 + ((8*I)/3)*Pi + (88*Log[mu2/s]^2)/9 + 
        (20*Log[mu2/s]^3)/9 + (179/9 + ((16*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-203/27 + (98*zeta[2])/3) - (94*zeta[3])/9) + 
      (2476/81 - ((398*I)/9)*Pi)*zeta[3] + G[0, 1, x]*
       (4391/324 + ((683*I)/27)*Pi + (38/3 + (8*I)*Pi)*Log[mu2/s]^2 + 
        (20*Log[mu2/s]^3)/9 + Log[mu2/s]*(272/9 + ((142*I)/9)*Pi - 
          (10*zeta[2])/3) + (197/9 - ((136*I)/3)*Pi)*zeta[2] + 
        (26*zeta[3])/9) + Log[mu2/s]^2*(-3703/324 - (4*I)*Pi + 
        (205/18 - (8*I)*Pi)*zeta[2] + 3*zeta[3]) + 
      G[1, 1, x]*(-94/3 - ((103*I)/9)*Pi + (-53/9 - (2*I)*Pi)*Log[mu2/s]^2 - 
        (8*Log[mu2/s]^3)/3 + (677/9 - ((38*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-395/27 - ((2*I)/9)*Pi + (136*zeta[2])/3) + 8*zeta[3]) + 
      G[1, 0, x]*(4391/324 - ((430*I)/27)*Pi + (38/3 + (10*I)*Pi)*
         Log[mu2/s]^2 + (20*Log[mu2/s]^3)/9 + Log[mu2/s]*
         (272/9 + (8*I)*Pi - 54*zeta[2]) + (-749/9 - (58*I)*Pi)*zeta[2] + 
        (170*zeta[3])/9) + G[0, x]*(624833/5832 - ((17*I)/9)*Pi - 
        (202*Log[mu2/s]^3)/27 - (10*Log[mu2/s]^4)/9 + 
        Log[mu2/s]^2*(-541/54 - (52*zeta[2])/3) + (3046/81 - ((280*I)/9)*Pi)*
         zeta[2] + (-44/3 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*
         (12409/324 + ((8*I)/3)*Pi + (-64/3 + ((16*I)/3)*Pi)*zeta[2] + 
          (20*zeta[3])/9) - (23*zeta[4])/3) + (24985/108 - (10*I)*Pi)*
       zeta[4] + Log[mu2/s]*(-668843/5832 + ((122*I)/9)*Pi + 
        (-1024/81 + ((280*I)/9)*Pi)*zeta[2] + (208*zeta[3])/9 + 
        (35*zeta[4])/3) + G[1, x]*(7637/108 - ((59*I)/3)*Pi + 
        (-38/9 - ((8*I)/3)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/9 + 
        (2569/27 + ((199*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-160/9 - ((53*I)/9)*Pi + 3*zeta[2]) + Log[mu2/s]*
         (-611/324 - ((539*I)/27)*Pi + (-29/9 + (40*I)*Pi)*zeta[2] - 
          (74*zeta[3])/9) + (-568/9 + ((292*I)/3)*Pi)*zeta[3] + 69*zeta[4]) - 
      (76*zeta[5])/3)/x + (((-4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
      ((4*I)/3)*Pi*G[0, 1, 0, 0, x] - (4*G[0, 0, 1, 0, 0, x])/3 + 
      (4*G[0, 1, 0, 0, 0, x])/3 + (4*G[0, 0, 0, x]*zeta[2])/3 - 
      (8*G[0, 1, 0, x]*zeta[2])/3 + G[0, 0, x]*(((4*I)/3)*Pi*zeta[2] - 
        4*zeta[3]) + (16*zeta[2]*zeta[3])/3 + (8*I)*Pi*zeta[4] + 
      G[0, x]*((-4*I)*Pi*zeta[3] + (4*zeta[4])/3) - (40*zeta[5])/3)/
     (1 - x)^2 + (416 + (92*I)*Pi)*zeta[5] + 
    ((8*I)*Pi*G[1, 0, 1, x] - (18*I)*Pi*G[1, 1, 0, x] - 
      188*G[0, 0, 0, 0, x] + 178*G[0, 0, 0, 1, x] + (178 + ((2*I)/3)*Pi)*
       G[0, 0, 1, 0, x] - 260*G[0, 0, 1, 1, x] + (8/3 - ((2*I)/3)*Pi)*
       G[0, 1, 0, 0, x] - (20*G[1, 0, 0, 0, x])/3 + 8*G[1, 0, 0, 1, x] + 
      8*G[1, 0, 1, 0, x] - 18*G[1, 1, 0, 0, x] + (2*G[0, 0, 1, 0, 0, x])/3 - 
      (2*G[0, 1, 0, 0, 0, x])/3 + G[1, 0, 0, x]*(72 + ((16*I)/3)*Pi + 
        4*Log[mu2/s]) + G[0, 0, 1, x]*(-7/3 - (78*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, x]*(((-7*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 128*zeta[2]) + 
      G[1, 0, x]*((72*I)*Pi + (4*I)*Pi*Log[mu2/s] - (98*zeta[2])/3) + 
      G[0, 0, 0, x]*(-305/3 + (8*I)*Pi + 18*Log[mu2/s] - (2*zeta[2])/3) + 
      G[0, 1, 0, x]*(-7/3 + ((20*I)/3)*Pi + 4*Log[mu2/s] + (4*zeta[2])/3) + 
      G[1, x]*((26*I)*Pi*zeta[2] - 26*zeta[3]) + 
      zeta[2]*(((-223*I)/3)*Pi - (8*zeta[3])/3) + (223/3 - (60*I)*Pi)*
       zeta[3] + G[0, 0, x]*(556/3 - (69*I)*Pi + (35 + (4*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 + (-1175/3 - ((2*I)/3)*Pi)*zeta[2] + 2*zeta[3]) + 
      G[0, x]*(((556*I)/3)*Pi - (9*I)*Pi*Log[mu2/s]^2 + 
        (-67 + ((25*I)/3)*Pi)*zeta[2] + Log[mu2/s]*((35*I)*Pi + 48*zeta[2]) + 
        (192 + (2*I)*Pi)*zeta[3] - (2*zeta[4])/3) + (-3139/6 - (4*I)*Pi)*
       zeta[4] + (20*zeta[5])/3)/(1 - x) + 
    G[0, x]*(13115/216 + ((3371*I)/18)*Pi + (16/9 - ((4*I)/3)*Pi)*
       Log[mu2/s]^3 + (526/3 + ((202*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]^2*(25/6 - ((103*I)/9)*Pi + (44 - (12*I)*Pi)*zeta[2] + 
        12*zeta[3]) + zeta[2]*(-8891/6 + ((5*I)/3)*Pi + 316*zeta[3]) + 
      (-476 + (8*I)*Pi)*zeta[4] + Log[mu2/s]*(257/9 + ((515*I)/27)*Pi + 
        (-149/3 + (60*I)*Pi)*zeta[2] - (224*zeta[3])/3 + 64*zeta[4]) + 
      32*zeta[5]) + x*((714 - (24*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
      (-70 - (228*I)*Pi)*G[0, 0, 1, 0, 1, x] - 70*G[0, 0, 1, 1, 0, x] + 
      68*G[0, 0, 1, 1, 1, x] + (-86 + (12*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
      (10 + (108*I)*Pi)*G[0, 1, 1, 0, 1, x] + (10 + (120*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - 36*G[0, 1, 1, 1, 1, x] + 
      (-508 + (24*I)*Pi)*G[1, 0, 0, 1, 1, x] + (76 + (204*I)*Pi)*
       G[1, 0, 1, 0, 1, x] + (76 - (24*I)*Pi)*G[1, 0, 1, 1, 0, x] - 
      24*G[1, 0, 1, 1, 1, x] + (-8 - (12*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
      (-4 - (84*I)*Pi)*G[1, 1, 1, 0, 1, x] + (-4 - (48*I)*Pi)*
       G[1, 1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, 1, x] + 
      528*G[0, 0, 0, 0, 0, 0, x] - 396*G[0, 0, 0, 0, 0, 1, x] - 
      396*G[0, 0, 0, 0, 1, 0, x] + 936*G[0, 0, 0, 0, 1, 1, x] - 
      24*G[0, 0, 0, 1, 0, 0, x] - 24*G[0, 0, 0, 1, 0, 1, x] - 
      24*G[0, 0, 0, 1, 1, 0, x] - 12*G[0, 0, 1, 0, 0, 0, x] - 
      48*G[0, 0, 1, 0, 0, 1, x] - 48*G[0, 0, 1, 0, 1, 0, x] - 
      180*G[0, 0, 1, 0, 1, 1, x] - 204*G[0, 1, 0, 0, 0, 0, x] + 
      276*G[0, 1, 0, 0, 0, 1, x] + 276*G[0, 1, 0, 0, 1, 0, x] - 
      684*G[0, 1, 0, 0, 1, 1, x] - 84*G[0, 1, 0, 1, 0, 0, x] + 
      12*G[0, 1, 0, 1, 0, 1, x] + 12*G[0, 1, 0, 1, 1, 0, x] - 
      252*G[0, 1, 1, 0, 0, 0, x] + 108*G[0, 1, 1, 0, 0, 1, x] + 
      108*G[0, 1, 1, 0, 1, 0, x] + 120*G[0, 1, 1, 1, 0, 0, x] - 
      528*G[1, 0, 0, 0, 0, 0, x] + 420*G[1, 0, 0, 0, 0, 1, x] + 
      420*G[1, 0, 0, 0, 1, 0, x] - 936*G[1, 0, 0, 0, 1, 1, x] + 
      24*G[1, 0, 0, 1, 0, 0, x] + 24*G[1, 0, 0, 1, 0, 1, x] + 
      24*G[1, 0, 0, 1, 1, 0, x] + 36*G[1, 0, 1, 0, 0, 0, x] + 
      24*G[1, 0, 1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, 1, 0, x] + 
      180*G[1, 0, 1, 0, 1, 1, x] - 24*G[1, 0, 1, 1, 0, 0, x] + 
      252*G[1, 1, 0, 0, 0, 0, x] - 300*G[1, 1, 0, 0, 0, 1, x] - 
      300*G[1, 1, 0, 0, 1, 0, x] + 684*G[1, 1, 0, 0, 1, 1, x] + 
      36*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
      12*G[1, 1, 0, 1, 1, 0, x] + 180*G[1, 1, 1, 0, 0, 0, x] - 
      84*G[1, 1, 1, 0, 0, 1, x] - 84*G[1, 1, 1, 0, 1, 0, x] - 
      48*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*
       (466 + (12*I)*Pi - 120*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-230 + (24*I)*Pi - 72*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (166 - 24*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(-228 - (72*I)*Pi - 
        24*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(88 - (72*I)*Pi - 
        24*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(166 + (360*I)*Pi - 
        24*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(-228 + (516*I)*Pi - 
        24*Log[mu2/s]) + G[0, 1, 1, 1, x]*(95/3 - (38*I)*Pi - 
        12*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-158 - (36*I)*Pi + 
        24*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-106 - (48*I)*Pi + 
        24*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(108 + (72*I)*Pi + 
        24*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-82 + (84*I)*Pi + 
        24*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(510 - (120*I)*Pi + 
        24*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-106 - (384*I)*Pi + 
        24*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(108 - (492*I)*Pi + 
        24*Log[mu2/s]) + G[1, 1, 1, 1, x]*(409/3 - (8*I)*Pi + 
        68*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-96 - (36*I)*Pi + 
        72*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-450 + (144*I)*Pi + 
        72*Log[mu2/s]) + G[0, 1, 0, 0, x]*(526/3 - (404*I)*Pi + 
        (152 + (24*I)*Pi)*Log[mu2/s] - 36*Log[mu2/s]^2 - 840*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-253 + (200*I)*Pi + (188 + (24*I)*Pi)*Log[mu2/s] - 
        36*Log[mu2/s]^2 - 828*zeta[2]) + G[1, 0, 1, 0, x]*
       (229 - (6*I)*Pi + (24*I)*Pi*Log[mu2/s] - 432*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-124/3 + (504*I)*Pi + (-16 + (24*I)*Pi)*Log[mu2/s] - 
        300*zeta[2]) + G[1, 0, 0, 1, x]*(229 - (400*I)*Pi + 
        (24*I)*Pi*Log[mu2/s] - 288*zeta[2]) + G[0, 1, 0, 1, x]*
       (-124/3 - (208*I)*Pi + (-16 + (24*I)*Pi)*Log[mu2/s] - 168*zeta[2]) + 
      G[0, 0, 1, 1, x]*(396 - (34*I)*Pi - 32*Log[mu2/s] - 72*zeta[2]) - 
      4*Log[mu2/s]^3*zeta[2] + G[1, 0, 1, 1, x]*(-1310/3 + (36*I)*Pi - 
        16*Log[mu2/s] + 72*zeta[2]) + G[1, 1, 0, 1, x]*
       (-359/3 + (154*I)*Pi + (-4 - (24*I)*Pi)*Log[mu2/s] + 192*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-542/3 - (216*I)*Pi + (12 + (24*I)*Pi)*Log[mu2/s] + 
        240*zeta[2]) + G[0, 0, 0, 1, x]*(-542/3 + (498*I)*Pi + 
        (12 - (24*I)*Pi)*Log[mu2/s] + 264*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-359/3 - (238*I)*Pi + (-4 - (72*I)*Pi)*Log[mu2/s] + 
        540*zeta[2]) + G[1, 1, 0, 0, x]*(536/3 + (118*I)*Pi + 
        (-136 + (24*I)*Pi)*Log[mu2/s] + 36*Log[mu2/s]^2 + 624*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-3 + (42*I)*Pi + (-196 - (72*I)*Pi)*Log[mu2/s] + 
        36*Log[mu2/s]^2 + 996*zeta[2]) + G[1, 1, 0, x]*
       (337/6 + ((458*I)/3)*Pi + (8 + (36*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(281/3 - (124*I)*Pi - 192*zeta[2]) + 
        (-31 - (48*I)*Pi)*zeta[2] - 348*zeta[3]) + 
      G[0, 0, 1, x]*(-4178/9 + (132*I)*Pi - 6*Log[mu2/s]^2 + 
        (224 - (156*I)*Pi)*zeta[2] + Log[mu2/s]*(-250/3 - (32*I)*Pi + 
          24*zeta[2]) - 60*zeta[3]) + G[0, 0, 0, x]*
       (287/18 - ((494*I)/3)*Pi + (22 + (36*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(19 - (140*I)*Pi - 72*zeta[2]) + (843 + (108*I)*Pi)*
         zeta[2] - 24*zeta[3]) + (459 - ((568*I)/3)*Pi)*zeta[3] + 
      204*zeta[3]^2 + G[0, 1, 1, x]*(2551/6 + (58*I)*Pi + 
        (203*Log[mu2/s])/3 + 14*Log[mu2/s]^2 + (-37 - (12*I)*Pi)*zeta[2] + 
        12*zeta[3]) + G[1, 0, 0, x]*(2867/9 - (40*I)*Pi + 
        (-24 - (36*I)*Pi)*Log[mu2/s]^2 + (-916 - (60*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-16 + (140*I)*Pi + 120*zeta[2]) + 24*zeta[3]) + 
      G[1, 1, 1, x]*(508/9 - ((224*I)/3)*Pi + (-274/3 + (32*I)*Pi)*
         Log[mu2/s] - 16*Log[mu2/s]^2 + (-62 - (36*I)*Pi)*zeta[2] + 
        36*zeta[3]) + G[1, 0, 1, x]*(337/6 - (114*I)*Pi + 8*Log[mu2/s]^2 + 
        Log[mu2/s]*(281/3 - 24*zeta[2]) + (-137 + (156*I)*Pi)*zeta[2] + 
        60*zeta[3]) + G[0, 1, 0, x]*(-4178/9 + ((152*I)/3)*Pi + 
        (-6 - (36*I)*Pi)*Log[mu2/s]^2 + (196 + (48*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-250/3 + (124*I)*Pi + 144*zeta[2]) + 300*zeta[3]) + 
      zeta[2]*(318871/216 - (454*I)*Pi + (-1463 + (228*I)*Pi)*zeta[3]) + 
      G[1, 0, x]*(-84109/216 + ((3686*I)/9)*Pi + (4*Log[mu2/s]^3)/3 + 
        (-4297/6 + (52*I)*Pi)*zeta[2] + Log[mu2/s]^2*(37/6 - (12*I)*Pi + 
          36*zeta[2]) + Log[mu2/s]*(209/6 + (90*I)*Pi + (-31 + (24*I)*Pi)*
           zeta[2]) + (2941/3 - (288*I)*Pi)*zeta[3] - 756*zeta[4]) + 
      G[1, 1, x]*(87229/216 + ((164*I)/3)*Pi + (-3/2 - (12*I)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + (-91/2 + (374*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1043/18 - ((2*I)/3)*Pi + (35 + (48*I)*Pi)*zeta[2] - 
          48*zeta[3]) + (-1429/3 + (228*I)*Pi)*zeta[3] - 357*zeta[4]) + 
      G[0, 1, x]*(-84109/216 - ((38*I)/9)*Pi + (37/6 + (12*I)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + (521/2 - (716*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(209/6 - ((10*I)/3)*Pi + 9*zeta[2]) + 
        (1723/3 - (300*I)*Pi)*zeta[3] - 267*zeta[4]) + 
      Log[mu2/s]^2*((-271/6 - (12*I)*Pi)*zeta[2] + (-30 - (36*I)*Pi)*
         zeta[3] - 252*zeta[4]) + (16235/4 - ((1309*I)/2)*Pi)*zeta[4] + 
      G[0, 0, x]*(80989/216 - (460*I)*Pi - (4*Log[mu2/s]^3)/3 + 
        Log[mu2/s]^2*(-65/6 + (12*I)*Pi - 36*zeta[2]) + 
        (5075/6 + (158*I)*Pi)*zeta[2] + (-2839/3 + (312*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-211/18 - (86*I)*Pi + (75 - (72*I)*Pi)*zeta[2] + 
          48*zeta[3]) + 1044*zeta[4]) + Log[mu2/s]*
       ((114 + (108*I)*Pi)*zeta[3] + zeta[2]*(-1181/18 - ((302*I)/3)*Pi + 
          144*zeta[3]) + (1421/2 - (168*I)*Pi)*zeta[4]) + 
      G[0, x]*(3539/54 - (38*I)*Pi + (8*Log[mu2/s]^3)/9 + 
        zeta[2]*(22357/18 - ((208*I)/3)*Pi - 1236*zeta[3]) + 
        Log[mu2/s]^2*(-23/3 - (2*I)*Pi + (-20 + (36*I)*Pi)*zeta[2] - 
          36*zeta[3]) + (3236/9 - (418*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-212/9 + ((70*I)/9)*Pi + (187 - (124*I)*Pi)*zeta[2] + 
          168*zeta[3] - 192*zeta[4]) + (332 - (126*I)*Pi)*zeta[4] - 
        36*zeta[5]) + (-1006 - (216*I)*Pi)*zeta[5] + 
      G[1, x]*(-3539/54 + (38*I)*Pi - (8*Log[mu2/s]^3)/9 + 
        (-2867/9 + (306*I)*Pi)*zeta[3] + Log[mu2/s]^2*(23/3 + (2*I)*Pi + 
          (-10 - (36*I)*Pi)*zeta[2] + 36*zeta[3]) + 
        zeta[2]*(2737/9 - ((658*I)/3)*Pi + 1044*zeta[3]) + 
        (-971 + (342*I)*Pi)*zeta[4] + Log[mu2/s]*(212/9 - ((70*I)/9)*Pi + 
          (-266/3 + (172*I)*Pi)*zeta[2] + (-108 + (48*I)*Pi)*zeta[3] + 
          528*zeta[4]) + 36*zeta[5]) - (1885*zeta[6])/4) + 
    (3041*zeta[6])/12 + x^2*((-32 + (16*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
      (140/3 + (168*I)*Pi)*G[0, 0, 1, 0, 1, x] + (140/3 - (8*I)*Pi)*
       G[0, 0, 1, 1, 0, x] - (68*G[0, 0, 1, 1, 1, x])/3 + 
      (-40/3 - (8*I)*Pi)*G[0, 1, 0, 1, 1, x] + (-20/3 - (72*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (-20/3 - (80*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
      (20*G[0, 1, 1, 1, 1, x])/3 + (76/3 - (16*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (-148/3 - (152*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-148/3 + (24*I)*Pi)*
       G[1, 0, 1, 1, 0, x] + (56*G[1, 0, 1, 1, 1, x])/3 + 
      (32/3 + (8*I)*Pi)*G[1, 1, 0, 1, 1, x] + (4 + (56*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (4 + (32*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
      12*G[1, 1, 1, 1, 1, x] - 392*G[0, 0, 0, 0, 0, 0, x] + 
      304*G[0, 0, 0, 0, 0, 1, x] + 304*G[0, 0, 0, 0, 1, 0, x] - 
      712*G[0, 0, 0, 0, 1, 1, x] + 16*G[0, 0, 0, 1, 0, 0, x] + 
      16*G[0, 0, 0, 1, 0, 1, x] + 16*G[0, 0, 0, 1, 1, 0, x] + 
      16*G[0, 0, 1, 0, 0, 0, x] + 32*G[0, 0, 1, 0, 0, 1, x] + 
      32*G[0, 0, 1, 0, 1, 0, x] + 136*G[0, 0, 1, 0, 1, 1, x] - 
      8*G[0, 0, 1, 1, 0, 0, x] + 168*G[0, 1, 0, 0, 0, 0, x] - 
      216*G[0, 1, 0, 0, 0, 1, x] - 216*G[0, 1, 0, 0, 1, 0, x] + 
      520*G[0, 1, 0, 0, 1, 1, x] + 56*G[0, 1, 0, 1, 0, 0, x] - 
      8*G[0, 1, 0, 1, 0, 1, x] - 8*G[0, 1, 0, 1, 1, 0, x] + 
      168*G[0, 1, 1, 0, 0, 0, x] - 72*G[0, 1, 1, 0, 0, 1, x] - 
      72*G[0, 1, 1, 0, 1, 0, x] - 80*G[0, 1, 1, 1, 0, 0, x] + 
      392*G[1, 0, 0, 0, 0, 0, x] - 320*G[1, 0, 0, 0, 0, 1, x] - 
      320*G[1, 0, 0, 0, 1, 0, x] + 712*G[1, 0, 0, 0, 1, 1, x] - 
      16*G[1, 0, 0, 1, 0, 0, x] - 16*G[1, 0, 0, 1, 0, 1, x] - 
      16*G[1, 0, 0, 1, 1, 0, x] - 32*G[1, 0, 1, 0, 0, 0, x] - 
      16*G[1, 0, 1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, 1, 0, x] - 
      136*G[1, 0, 1, 0, 1, 1, x] + 24*G[1, 0, 1, 1, 0, 0, x] - 
      200*G[1, 1, 0, 0, 0, 0, x] + 232*G[1, 1, 0, 0, 0, 1, x] + 
      232*G[1, 1, 0, 0, 1, 0, x] - 520*G[1, 1, 0, 0, 1, 1, x] - 
      24*G[1, 1, 0, 1, 0, 0, x] + 8*G[1, 1, 0, 1, 0, 1, x] + 
      8*G[1, 1, 0, 1, 1, 0, x] - 120*G[1, 1, 1, 0, 0, 0, x] + 
      56*G[1, 1, 1, 0, 0, 1, x] + 56*G[1, 1, 1, 0, 1, 0, x] + 
      32*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
       (-76 + (24*I)*Pi - 48*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (788/3 - (96*I)*Pi - 48*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (28/3 - ((8*I)/3)*Pi - (56*Log[mu2/s])/3) + G[0, 1, 0, 1, 0, x]*
       (72 + (32*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (308/3 + (32*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (208/3 - (48*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (28 - (64*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-1052/3 + (80*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (72 + (288*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (208/3 + (376*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (-244/9 + (4*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-76 + 16*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-392/3 + (48*I)*Pi + 
        16*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(-196/3 + (48*I)*Pi + 
        16*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(-76 - (272*I)*Pi + 
        16*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(-196/3 - (392*I)*Pi + 
        16*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(216 - (16*I)*Pi + 
        48*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(-140/3 - (8*I)*Pi + 
        80*Log[mu2/s]) + G[0, 0, 0, 0, x]*(904/9 - ((80*I)/3)*Pi + 
        (256/3 + (48*I)*Pi)*Log[mu2/s] - 24*Log[mu2/s]^2 - 736*zeta[2]) + 
      G[1, 1, 0, 0, x]*(1010/9 - ((316*I)/3)*Pi + (304/3 - (16*I)*Pi)*
         Log[mu2/s] - 24*Log[mu2/s]^2 - 480*zeta[2]) + 
      G[1, 1, 1, 0, x]*(272/9 + ((656*I)/3)*Pi + (-4/3 + (48*I)*Pi)*
         Log[mu2/s] - 360*zeta[2]) + G[0, 0, 1, 0, x]*
       (1078/9 + ((424*I)/3)*Pi + (-8 - (16*I)*Pi)*Log[mu2/s] - 
        176*zeta[2]) + G[0, 0, 0, 1, x]*(1078/9 - ((316*I)/3)*Pi + 
        (-8 + (16*I)*Pi)*Log[mu2/s] - 176*zeta[2]) + 
      G[1, 1, 0, 1, x]*(272/9 - ((200*I)/3)*Pi + (-4/3 + (16*I)*Pi)*
         Log[mu2/s] - 128*zeta[2]) + G[1, 0, 1, 1, x]*(1648/9 - (32*I)*Pi - 
        (4*Log[mu2/s])/3 - 48*zeta[2]) - (8*Log[mu2/s]^3*zeta[2])/3 + 
      G[0, 0, 1, 1, x]*(-158 + ((104*I)/3)*Pi + (32*Log[mu2/s])/3 + 
        48*zeta[2]) + G[0, 1, 0, 1, x]*(-26/9 + ((196*I)/3)*Pi + 
        (20/3 - (16*I)*Pi)*Log[mu2/s] + 112*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-1390/9 + ((308*I)/3)*Pi + (8 - (16*I)*Pi)*
         Log[mu2/s] + 192*zeta[2]) + G[0, 1, 1, 0, x]*
       (-26/9 - ((1052*I)/3)*Pi + (20/3 - (16*I)*Pi)*Log[mu2/s] + 
        200*zeta[2]) + G[1, 0, 1, 0, x]*(-1390/9 - ((40*I)/3)*Pi + 
        (8 - (16*I)*Pi)*Log[mu2/s] + 304*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-1342/9 + ((712*I)/3)*Pi + (-292/3 - (16*I)*Pi)*
         Log[mu2/s] + 24*Log[mu2/s]^2 + 624*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-506/9 - ((304*I)/3)*Pi + (-284/3 - (16*I)*Pi)*
         Log[mu2/s] + 24*Log[mu2/s]^2 + 624*zeta[2]) + 
      G[0, 1, 0, x]*(1601/27 - ((1096*I)/9)*Pi + (24*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(272/9 - ((272*I)/3)*Pi - 96*zeta[2]) + 
        (94/3 - (32*I)*Pi)*zeta[2] - 232*zeta[3]) + 
      G[1, 0, 1, x]*(271/27 + ((52*I)/9)*Pi - (8*Log[mu2/s]^2)/3 + 
        (160/3 - (120*I)*Pi)*zeta[2] + Log[mu2/s]*(-206/9 + ((4*I)/3)*Pi + 
          16*zeta[2]) - 40*zeta[3]) + G[1, 0, 0, x]*
       (1067/27 - ((506*I)/3)*Pi + (-2 + (24*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(42 - ((272*I)/3)*Pi - 80*zeta[2]) + 
        (856/3 + (40*I)*Pi)*zeta[2] - 32*zeta[3]) + 
      G[1, 1, 1, x]*(-1609/27 + ((130*I)/3)*Pi + (34/9 - ((16*I)/3)*Pi)*
         Log[mu2/s] + (22*Log[mu2/s]^2)/3 + (52/3 + (24*I)*Pi)*zeta[2] - 
        24*zeta[3]) + G[0, 1, 1, x]*(-263/27 - ((370*I)/9)*Pi + 
        (-100/9 + ((4*I)/3)*Pi)*Log[mu2/s] - (14*Log[mu2/s]^2)/3 + 
        (-2 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (178/9 - ((602*I)/9)*Pi)*
       zeta[3] - 152*zeta[3]^2 + G[0, 0, 0, x]*(-2939/27 + ((1538*I)/9)*Pi + 
        (14/3 - (24*I)*Pi)*Log[mu2/s]^2 + (-150 - (72*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-148/3 + ((260*I)/3)*Pi + 48*zeta[2]) + 32*zeta[3]) + 
      G[0, 0, 1, x]*(1601/27 - (8*I)*Pi + Log[mu2/s]*(272/9 + ((8*I)/3)*Pi - 
          16*zeta[2]) + (-58 + (120*I)*Pi)*zeta[2] + 40*zeta[3]) + 
      G[1, 1, 0, x]*(271/27 + ((1076*I)/9)*Pi + (-8/3 - (24*I)*Pi)*
         Log[mu2/s]^2 + (-484/3 + (32*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-206/9 + ((284*I)/3)*Pi + 128*zeta[2]) + 264*zeta[3]) + 
      zeta[2]*(-8159/18 - ((128*I)/3)*Pi + (1312/3 - (184*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(-8159/54 - ((128*I)/9)*Pi - (8*Log[mu2/s]^3)/9 + 
        (-3748/9 - ((302*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         (17/3 + (2*I)*Pi + 24*zeta[2]) + Log[mu2/s]*(106/3 - ((70*I)/9)*Pi + 
          (-266/3 + (48*I)*Pi)*zeta[2] - 32*zeta[3]) + (5338/9 - (224*I)*Pi)*
         zeta[3] - 794*zeta[4]) + (-2147 + ((554*I)/3)*Pi)*zeta[4] + 
      Log[mu2/s]^2*((17 + (6*I)*Pi)*zeta[2] + (2 + (24*I)*Pi)*zeta[3] + 
        168*zeta[4]) + G[1, 1, x]*(-8159/54 - ((128*I)/9)*Pi + 
        (17/3 + (2*I)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/9 + 
        (854/9 - ((862*I)/3)*Pi)*zeta[2] + (2806/9 - (184*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(106/3 - ((70*I)/9)*Pi + (-6 - (32*I)*Pi)*zeta[2] + 
          32*zeta[3]) + 190*zeta[4]) + G[0, 1, x]*(8159/54 + ((128*I)/9)*Pi + 
        (-17/3 - (2*I)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/9 + 
        Log[mu2/s]*(-106/3 + ((70*I)/9)*Pi - (14*zeta[2])/3) + 
        (-1034/9 + ((1270*I)/3)*Pi)*zeta[2] + (-3934/9 + (232*I)*Pi)*
         zeta[3] + 226*zeta[4]) + G[1, 0, x]*(8159/54 + ((128*I)/9)*Pi + 
        (8*Log[mu2/s]^3)/9 + Log[mu2/s]^2*(-17/3 - (2*I)*Pi - 24*zeta[2]) + 
        (4126/9 - ((70*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (-106/3 + ((70*I)/9)*Pi + (250/3 - (16*I)*Pi)*zeta[2]) + 
        (-4174/9 + (208*I)*Pi)*zeta[3] + 602*zeta[4]) + 
      Log[mu2/s]*(zeta[2]*(106 - ((70*I)/3)*Pi - 96*zeta[3]) + 
        (-106/9 - ((280*I)/3)*Pi)*zeta[3] + (-627 + (112*I)*Pi)*zeta[4]) + 
      G[1, x]*(zeta[2]*(-2143/27 - ((352*I)/3)*Pi - 792*zeta[3]) + 
        Log[mu2/s]^2*((16/3 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
        (3784/9 - ((908*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         ((140/9 - ((296*I)/3)*Pi)*zeta[2] + (88 - (32*I)*Pi)*zeta[3] - 
          352*zeta[4]) + (666 - (262*I)*Pi)*zeta[4] - 4*zeta[5]) + 
      (2050/3 + (124*I)*Pi)*zeta[5] + 
      G[0, x]*((-3764/9 + ((1288*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]^2*((8/3 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
        zeta[2]*(-3473/27 + (124*I)*Pi + 920*zeta[3]) + 
        (796/3 + (118*I)*Pi)*zeta[4] + Log[mu2/s]*
         ((-338/9 + ((260*I)/3)*Pi)*zeta[2] - 92*zeta[3] + 128*zeta[4]) + 
        4*zeta[5]) + (1307*zeta[6])/6)) + 
  (Nf*(-8497/1296 + ((175*I)/6)*Pi + (80/3 + (8*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
     (92/3 - (68*I)*Pi)*G[0, 0, 1, 0, 0, x] + (16/3 - (36*I)*Pi)*
      G[0, 0, 1, 0, 1, x] + (16/3 - (136*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
     (26 - (8*I)*Pi)*G[0, 0, 1, 1, 1, x] + (-58/3 - (24*I)*Pi)*
      G[0, 1, 0, 1, 1, x] + (-4/3 + (76*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
     (-4/3 + (216*I)*Pi)*G[0, 1, 1, 1, 0, x] - (92*G[0, 1, 1, 1, 1, x])/3 + 
     (46/3 - (8*I)*Pi)*G[1, 0, 0, 1, 1, x] + (-28 + (20*I)*Pi)*
      G[1, 0, 1, 0, 1, x] + (-28 + (112*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
     (-10 + (8*I)*Pi)*G[1, 0, 1, 1, 1, x] + (20/3 + (24*I)*Pi)*
      G[1, 1, 0, 1, 1, x] + (-36 - (60*I)*Pi)*G[1, 1, 1, 0, 1, x] + 
     (-36 - (168*I)*Pi)*G[1, 1, 1, 1, 0, x] + (28*G[1, 1, 1, 1, 1, x])/3 + 
     80*G[0, 0, 0, 0, 0, 0, x] + 52*G[0, 0, 0, 0, 0, 1, x] + 
     52*G[0, 0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 0, 1, 1, x] + 
     8*G[0, 0, 0, 1, 0, 1, x] + 8*G[0, 0, 0, 1, 1, 0, x] - 
     28*G[0, 0, 1, 0, 0, 0, x] - 40*G[0, 0, 1, 0, 0, 1, x] - 
     40*G[0, 0, 1, 0, 1, 0, x] + 4*G[0, 0, 1, 0, 1, 1, x] - 
     128*G[0, 0, 1, 1, 0, 0, x] - 8*G[0, 0, 1, 1, 0, 1, x] - 
     8*G[0, 0, 1, 1, 1, 0, x] - 12*G[0, 1, 0, 0, 0, 0, x] - 
     76*G[0, 1, 0, 0, 0, 1, x] - 76*G[0, 1, 0, 0, 1, 0, x] + 
     24*G[0, 1, 0, 0, 1, 1, x] - 72*G[0, 1, 0, 1, 0, 0, x] - 
     24*G[0, 1, 0, 1, 0, 1, x] - 24*G[0, 1, 0, 1, 1, 0, x] - 
     44*G[0, 1, 1, 0, 0, 0, x] + 76*G[0, 1, 1, 0, 0, 1, x] + 
     76*G[0, 1, 1, 0, 1, 0, x] + 216*G[0, 1, 1, 1, 0, 0, x] + 
     40*G[1, 0, 0, 0, 0, 0, x] - 36*G[1, 0, 0, 0, 0, 1, x] - 
     36*G[1, 0, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 0, 1, 1, x] - 
     16*G[1, 0, 0, 1, 0, 0, x] - 8*G[1, 0, 0, 1, 0, 1, x] - 
     8*G[1, 0, 0, 1, 1, 0, x] - 52*G[1, 0, 1, 0, 0, 0, x] + 
     24*G[1, 0, 1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, 1, 0, x] - 
     4*G[1, 0, 1, 0, 1, 1, x] + 104*G[1, 0, 1, 1, 0, 0, x] + 
     8*G[1, 0, 1, 1, 0, 1, x] + 8*G[1, 0, 1, 1, 1, 0, x] - 
     84*G[1, 1, 0, 0, 0, 0, x] + 60*G[1, 1, 0, 0, 0, 1, x] + 
     60*G[1, 1, 0, 0, 1, 0, x] - 24*G[1, 1, 0, 0, 1, 1, x] + 
     64*G[1, 1, 0, 1, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 1, x] + 
     24*G[1, 1, 0, 1, 1, 0, x] + 100*G[1, 1, 1, 0, 0, 0, x] - 
     60*G[1, 1, 1, 0, 0, 1, x] - 60*G[1, 1, 1, 0, 1, 0, x] - 
     168*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 1, 0, 0, x]*
      (366 - (8*I)*Pi - 48*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
      (12 + (92*I)*Pi - 40*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
      (50 - (8*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
      (50 + (20*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
      (382/3 + (20*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
      (382/3 + (72*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 1, 1, x]*
      (-1276/9 - ((88*I)/3)*Pi - (8*Log[mu2/s])/3) + (2*Log[mu2/s]^3)/9 + 
     G[0, 1, 1, 1, x]*(1180/9 - ((88*I)/3)*Pi + (8*Log[mu2/s])/3) + 
     G[1, 1, 0, 0, 0, x]*(-236/3 - (16*I)*Pi + 8*Log[mu2/s]) + 
     G[1, 0, 0, 0, 1, x]*(-292/3 - (4*I)*Pi + 16*Log[mu2/s]) + 
     G[1, 0, 0, 1, 0, x]*(-292/3 - (8*I)*Pi + 16*Log[mu2/s]) + 
     G[1, 0, 0, 0, 0, x]*(-10 + (20*I)*Pi + 16*Log[mu2/s]) + 
     G[0, 1, 0, 0, 1, x]*(-44 - (36*I)*Pi + 16*Log[mu2/s]) + 
     G[0, 1, 0, 0, 0, x]*(118/3 - (72*I)*Pi + 16*Log[mu2/s]) + 
     G[0, 1, 0, 1, 0, x]*(-44 - (80*I)*Pi + 16*Log[mu2/s]) + 
     G[1, 0, 1, 0, 0, x]*(-308/3 - (4*I)*Pi + 24*Log[mu2/s]) + 
     G[0, 1, 1, 0, 0, x]*(-698/3 + (56*I)*Pi + 24*Log[mu2/s]) + 
     G[0, 0, 0, 1, x]*(-58 + ((146*I)/3)*Pi + (-28 - (16*I)*Pi)*Log[mu2/s]) + 
     G[0, 1, 1, 0, x]*(-233/3 - (246*I)*Pi + (-12 + (24*I)*Pi)*Log[mu2/s] - 
       652*zeta[2]) + G[1, 0, 1, 0, x]*(25 - ((344*I)/3)*Pi + 
       (16 + (24*I)*Pi)*Log[mu2/s] - 264*zeta[2]) + 
     G[1, 1, 0, 0, x]*(194/3 + ((302*I)/3)*Pi + 52*Log[mu2/s] + 
       4*Log[mu2/s]^2 - 208*zeta[2]) + G[0, 0, 0, 0, x]*
      (-35/3 + (42*I)*Pi + (-20 - (48*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 
       172*zeta[2]) + G[1, 1, 0, 1, x]*(42 + (158*I)*Pi + 
       (24 - (16*I)*Pi)*Log[mu2/s] - 36*zeta[2]) + 
     G[1, 0, 0, 1, x]*(25 - (66*I)*Pi + (16 + (16*I)*Pi)*Log[mu2/s] - 
       16*zeta[2]) + G[1, 0, 0, 0, x]*(-21 - ((334*I)/3)*Pi + 
       (-4 + (24*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 12*zeta[2]) + 
     G[1, 0, 1, 1, x]*(1189/9 - ((58*I)/3)*Pi + (56*Log[mu2/s])/3 - 
       8*zeta[2]) + G[0, 0, 1, 1, x]*(-349/9 + ((38*I)/3)*Pi - 
       (56*Log[mu2/s])/3 + 8*zeta[2]) + G[0, 1, 0, 1, x]*
      (-233/3 - ((226*I)/3)*Pi + (-12 + (16*I)*Pi)*Log[mu2/s] + 52*zeta[2]) + 
     G[0, 1, 0, 0, x]*(-124/3 - ((98*I)/3)*Pi + (-28 + (24*I)*Pi)*
        Log[mu2/s] - 4*Log[mu2/s]^2 + 368*zeta[2]) + 
     G[0, 0, 1, 0, x]*(-58 + (8*I)*Pi - 28*Log[mu2/s] + 384*zeta[2]) + 
     G[1, 1, 1, 0, x]*(42 + (354*I)*Pi + (24 - (48*I)*Pi)*Log[mu2/s] + 
       556*zeta[2]) + G[1, 1, 1, x]*(853/9 - ((1144*I)/9)*Pi + 
       (-82/3 + ((64*I)/3)*Pi)*Log[mu2/s] + (108*I)*Pi*zeta[2] - 
       108*zeta[3]) + G[0, 0, 1, x]*(-1189/18 - ((901*I)/9)*Pi + 
       2*Log[mu2/s]^2 + (200/3 + (76*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(-10/3 - ((128*I)/3)*Pi + 16*zeta[2]) - 100*zeta[3]) + 
     G[0, 0, 0, x]*(715/18 - ((241*I)/3)*Pi + (4 + (4*I)*Pi)*Log[mu2/s]^2 + 
       (-320/3 + (60*I)*Pi)*zeta[2] + Log[mu2/s]*(-32/3 - (40*I)*Pi + 
         120*zeta[2]) - 40*zeta[3]) + G[1, 0, 0, x]*(1315/9 - ((58*I)/3)*Pi + 
       (-4 - (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-70/3 + (4*I)*Pi - 
         96*zeta[2]) + (1862/3 - (44*I)*Pi)*zeta[2] - 8*zeta[3]) + 
     G[1, 1, 0, x]*(-1484/9 + ((320*I)/3)*Pi + (-2 + (4*I)*Pi)*Log[mu2/s]^2 + 
       (-3688/3 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*((72*I)*Pi + 64*zeta[2]) - 
       8*zeta[3]) + (1889/18 + ((3475*I)/9)*Pi)*zeta[3] + 10*zeta[3]^2 + 
     G[0, 1, 0, x]*(-1189/18 - ((367*I)/3)*Pi + (2 - (4*I)*Pi)*Log[mu2/s]^2 + 
       Log[mu2/s]*(-10/3 - (36*I)*Pi - 88*zeta[2]) + (1678/3 - (4*I)*Pi)*
        zeta[2] + 32*zeta[3]) + G[1, 0, 1, x]*(-1484/9 + ((1414*I)/9)*Pi - 
       2*Log[mu2/s]^2 + Log[mu2/s]*(((92*I)/3)*Pi - 16*zeta[2]) + 
       (-24 - (68*I)*Pi)*zeta[2] + 92*zeta[3]) + 
     G[0, 1, 1, x]*(-1201/18 + ((445*I)/9)*Pi + (-4 - ((28*I)/3)*Pi)*
        Log[mu2/s] + (268/3 - (140*I)*Pi)*zeta[2] + 140*zeta[3]) + 
     zeta[2]*(91/9 - ((1045*I)/9)*Pi + (274 - (104*I)*Pi)*zeta[3]) + 
     (((8*I)/3)*Pi*G[1, 0, 1, 1, x] - ((8*I)/3)*Pi*G[1, 1, 0, 1, x] - 
       8*G[1, 1, 1, 1, x] + (8*G[1, 0, 1, 1, 1, x])/3 - 
       (8*G[1, 1, 0, 1, 1, x])/3 - (16*G[1, 0, 1, x]*zeta[2])/3 + 
       G[1, 1, 1, x]*((-8*I)*Pi + (8*zeta[2])/3) + 
       G[1, 1, x]*(16*zeta[2] - (16*zeta[3])/3) - (16*I)*Pi*G[1, x]*zeta[3])/
      x^3 + ((-14/3 + ((8*I)/3)*Pi)*G[0, 1, 1, x] + (190/3 + (12*I)*Pi)*
        G[1, 1, 0, x] + (8*G[0, 1, 1, 1, x])/3 + (-20/3 - (4*I)*Pi)*
        G[1, 0, 1, 1, x] + 16*G[1, 1, 0, 0, x] + (-4 + (4*I)*Pi)*
        G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, x] - 
       4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 1, 1, x] + 
       G[1, 0, x]*(((190*I)/3)*Pi - 8*zeta[2]) + 
       G[0, 1, x]*(((-14*I)/3)*Pi - (16*zeta[2])/3) + 
       G[1, 1, 1, x]*(-230/3 + (28*I)*Pi - 4*zeta[2]) + 
       G[1, 0, 1, x]*(190/3 - ((20*I)/3)*Pi + 8*zeta[2]) - 
       (16*I)*Pi*zeta[3] + G[1, 1, x]*(439/6 - ((46*I)/3)*Pi - 2*Log[mu2/s] - 
         (124*zeta[2])/3 + 8*zeta[3]) + G[1, x]*(((439*I)/6)*Pi - 
         (2*I)*Pi*Log[mu2/s] + (-440/3 - (12*I)*Pi)*zeta[2] + 
         (44/3 + (24*I)*Pi)*zeta[3]))/x^2 + 
     G[1, 1, x]*(-3289/18 - ((613*I)/9)*Pi + (8/3 - (2*I)*Pi)*Log[mu2/s]^2 + 
       (-110/9 - ((836*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(2 - (22*I)*Pi + 
         (-184/3 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + 
       (174 - (172*I)*Pi)*zeta[3] - 1326*zeta[4]) + 
     G[0, 0, x]*(2591/54 - ((157*I)/9)*Pi + Log[mu2/s]^2*
        (14/3 + (6*I)*Pi - 4*zeta[2]) + (1124/3 + ((196*I)/3)*Pi)*zeta[2] + 
       (-4 - (80*I)*Pi)*zeta[3] + Log[mu2/s]*(80/9 - ((14*I)/3)*Pi + 
         172*zeta[2] + 16*zeta[3]) - 632*zeta[4]) + 
     Log[mu2/s]^2*(14/9 + ((5*I)/3)*Pi + (-3 + (2*I)*Pi)*zeta[2] + 
       (-10 - (4*I)*Pi)*zeta[3] - 28*zeta[4]) + (36449/36 + ((995*I)/6)*Pi)*
      zeta[4] + G[1, 0, x]*(16/27 - ((284*I)/9)*Pi + (-47/6 - (40*I)*Pi)*
        zeta[2] + Log[mu2/s]^2*(-5/3 - (6*I)*Pi + 4*zeta[2]) + 
       (44 + (40*I)*Pi)*zeta[3] + Log[mu2/s]*(-115/9 - ((80*I)/3)*Pi + 
         (-96 - (24*I)*Pi)*zeta[2] + 8*zeta[3]) + 272*zeta[4]) + 
     G[0, 1, x]*(16/27 - ((1310*I)/9)*Pi + (-5/3 + (2*I)*Pi)*Log[mu2/s]^2 + 
       (5509/18 + ((556*I)/3)*Pi)*zeta[2] + (-502/3 + (188*I)*Pi)*zeta[3] + 
       Log[mu2/s]*(-115/9 - ((32*I)/3)*Pi + (244/3 - (8*I)*Pi)*zeta[2] + 
         8*zeta[3]) + 1518*zeta[4]) + Log[mu2/s]*(122/27 + (3*I)*Pi + 
       zeta[2]*(187/6 + (18*I)*Pi - 96*zeta[3]) + (-98/3 + ((92*I)/3)*Pi)*
        zeta[3] + (130/3 + (112*I)*Pi)*zeta[4]) + 
     G[0, x]*(27481/1296 + ((827*I)/18)*Pi - (2*Log[mu2/s]^3)/9 + 
       Log[mu2/s]^2*(-5/9 + ((7*I)/3)*Pi + (-10 + (4*I)*Pi)*zeta[2] - 
         4*zeta[3]) + (509/18 - (84*I)*Pi)*zeta[3] + 
       zeta[2]*(1900/9 + (79*I)*Pi + 300*zeta[3]) + (-917/3 - (62*I)*Pi)*
        zeta[4] + Log[mu2/s]*(-71/27 - (5*I)*Pi + (175/6 + (48*I)*Pi)*
          zeta[2] + (8 + (24*I)*Pi)*zeta[3] + 296*zeta[4]) - 140*zeta[5]) + 
     (87733/3888 + ((143*I)/6)*Pi - ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (-2 + ((4*I)/3)*Pi)*G[0, 0, 1, 1, x] + (4/3 + (24*I)*Pi)*
        G[0, 1, 1, 1, x] + (8 + (12*I)*Pi)*G[1, 1, 1, 1, x] + 
       (20*G[0, 0, 0, 0, 0, x])/3 - (8*G[0, 0, 1, 0, 0, x])/3 + 
       (4*G[0, 0, 1, 0, 1, x])/3 + (4*G[0, 0, 1, 1, 0, x])/3 - 
       8*G[0, 1, 0, 0, 0, x] - (8*G[0, 1, 0, 0, 1, x])/3 - 
       (8*G[0, 1, 0, 1, 0, x])/3 + (16*G[0, 1, 0, 1, 1, x])/3 - 
       8*G[0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 1, x] + 
       8*G[0, 1, 1, 1, 0, x] + 16*G[0, 1, 1, 1, 1, x] + 
       (80*G[1, 0, 0, 0, 0, x])/3 - (4*G[1, 0, 0, 0, 1, x])/3 - 
       (4*G[1, 0, 0, 1, 0, x])/3 + (8*G[1, 0, 0, 1, 1, x])/3 - 
       (4*G[1, 0, 1, 0, 0, x])/3 - (32*G[1, 0, 1, 0, 1, x])/3 - 
       (32*G[1, 0, 1, 1, 0, x])/3 + 8*G[1, 0, 1, 1, 1, x] - 
       12*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 
       8*G[1, 1, 0, 1, 0, x] - (16*G[1, 1, 0, 1, 1, x])/3 - 
       (56*G[1, 1, 1, 0, 0, x])/3 + 12*G[1, 1, 1, 0, 1, x] + 
       12*G[1, 1, 1, 1, 0, x] + G[1, 1, 1, 0, x]*(-26 - ((44*I)/3)*Pi - 
         8*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-26 - ((64*I)/3)*Pi - 
         8*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-50/3 - (20*Log[mu2/s])/3) + 
       G[1, 0, 1, 1, x]*(20/3 - (8*I)*Pi - (16*Log[mu2/s])/3) + 
       G[0, 1, 1, 0, x]*(4 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3) + 
       G[0, 1, 0, 1, x]*(4 + ((4*I)/3)*Pi - (4*Log[mu2/s])/3) - 
       (25*Log[mu2/s]^4)/36 - Log[mu2/s]^5/18 + G[1, 0, 0, 1, x]*
        (-10 + (4*I)*Pi + (8*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*
        (4 - (8*I)*Pi + (8*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*
        (-10 - ((28*I)/3)*Pi + (8*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*
        (86 - (12*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, 0, x]*
        (20 + ((100*I)/3)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, x]*
        (52/3 + (6*I)*Pi + (-4 + (8*I)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/3 - 
         (224*zeta[2])/3) + G[0, 1, 1, x]*(17 + ((22*I)/3)*Pi + 
         (2 - ((4*I)/3)*Pi)*Log[mu2/s] - (160*zeta[2])/3) + 
       G[0, 0, 1, x]*(8/3 - (2*I)*Pi - (4*zeta[2])/3) + 
       Log[mu2/s]^3*(-205/54 - (5*zeta[2])/18) + G[0, 0, 0, x]*
        (205/9 + (50*Log[mu2/s])/3 + (10*Log[mu2/s]^2)/3 + (5*zeta[2])/3) + 
       G[1, 1, 1, x]*(26 - (6*I)*Pi + (12 - (8*I)*Pi)*Log[mu2/s] + 
         (16*zeta[2])/3) + G[0, 1, 0, x]*(8/3 + (8*I)*Pi + 
         ((4*I)/3)*Pi*Log[mu2/s] + (44*zeta[2])/3) + 
       G[1, 0, 1, x]*(-13 + ((2*I)/3)*Pi + (4 - ((4*I)/3)*Pi)*Log[mu2/s] + 
         (2*Log[mu2/s]^2)/3 + 50*zeta[2]) + G[1, 1, 0, x]*
        (-13 + (64*I)*Pi + (4 + ((4*I)/3)*Pi)*Log[mu2/s] + 
         (2*Log[mu2/s]^2)/3 + 58*zeta[2]) + G[0, 1, x]*(178/3 + (17*I)*Pi + 
         (-122/3 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*(-8/3 + (2*I)*Pi + 
           (4*zeta[2])/3)) + zeta[2]*(-124177/1296 - (19*zeta[3])/18) + 
       (5834*zeta[3])/81 + Log[mu2/s]^2*(-12815/1296 + ((4*I)/3)*Pi + 
         (-28/9 + ((8*I)/3)*Pi)*zeta[2] + (35*zeta[3])/18) + 
       G[0, 0, x]*(-12815/648 + ((8*I)/3)*Pi - (25*Log[mu2/s]^2)/3 - 
         (10*Log[mu2/s]^3)/9 + Log[mu2/s]*(-205/9 - (5*zeta[2])/3) + 
         (-56/9 + ((16*I)/3)*Pi)*zeta[2] + (35*zeta[3])/9) + 
       G[1, 1, x]*(-1286/9 + (2*I)*Pi + (-1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         (103/3 + ((82*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-11 + (14*I)*Pi + 
           (64*zeta[2])/3) + (28*zeta[3])/3) + 
       G[1, 0, x]*(178/3 + ((5*I)/3)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(-8/3 - (44*zeta[2])/3) + (-46 + ((34*I)/3)*Pi)*zeta[2] + 
         (56*zeta[3])/3) + G[0, x]*(3121/432 + ((178*I)/3)*Pi + 
         (25*Log[mu2/s]^3)/9 + (5*Log[mu2/s]^4)/18 + Log[mu2/s]^2*
          (205/18 + (5*zeta[2])/6) + (-1351/54 - (8*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(12815/648 - ((8*I)/3)*Pi + (56/9 - ((16*I)/3)*Pi)*
            zeta[2] - (35*zeta[3])/9) - (305*zeta[3])/18 - (313*zeta[4])/2) + 
       G[1, x]*(143/6 - ((734*I)/9)*Pi + Log[mu2/s]^2*(4/3 - I*Pi - 
           (2*zeta[2])/3) + (70 - (81*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(2 - (11*I)*Pi + (-26 - (8*I)*Pi)*zeta[2]) + 
         (136/3 + ((20*I)/3)*Pi)*zeta[3] - (361*zeta[4])/3) + 
       (-2303/216 + ((76*I)/3)*Pi)*zeta[4] + Log[mu2/s]*
        (-3121/432 + (2*I)*Pi + (919/54 + (8*I)*Pi)*zeta[2] + 
         (305*zeta[3])/18 + (313*zeta[4])/2) - (824*zeta[5])/9)/x + 
     ((8*I)*Pi*G[0, 1, 1, x] - (24*I)*Pi*G[1, 0, 1, x] + 
       (6*I)*Pi*G[1, 1, 0, x] + 20*G[0, 0, 0, 0, x] + 37*G[0, 0, 0, 1, x] + 
       (37 - ((4*I)/3)*Pi)*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 
       (56/3 + ((4*I)/3)*Pi)*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
       8*G[0, 1, 1, 0, x] + (28*G[1, 0, 0, 0, x])/3 - 24*G[1, 0, 0, 1, x] - 
       24*G[1, 0, 1, 0, x] + 6*G[1, 1, 0, 0, x] - (4*G[0, 0, 1, 0, 0, x])/3 + 
       (4*G[0, 1, 0, 0, 0, x])/3 + G[0, 0, 1, x]*(21 + I*Pi - 
         12*Log[mu2/s]) + G[1, 0, 0, x]*(-28 - ((80*I)/3)*Pi - 
         12*Log[mu2/s]) + G[0, 1, 0, x]*(21 + ((44*I)/3)*Pi - 12*Log[mu2/s] - 
         (8*zeta[2])/3) + G[0, 0, 0, x]*(-262/3 + (39*I)*Pi - 18*Log[mu2/s] + 
         (4*zeta[2])/3) + G[0, 1, x]*((21*I)*Pi - (12*I)*Pi*Log[mu2/s] + 
         14*zeta[2]) + G[1, 0, x]*((-28*I)*Pi - (12*I)*Pi*Log[mu2/s] + 
         (502*zeta[2])/3) + G[0, 0, x]*(11 - ((172*I)/3)*Pi + 
         (9 - (24*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
         (-335/3 + ((4*I)/3)*Pi)*zeta[2] - 4*zeta[3]) + 
       (-49 - (101*I)*Pi)*zeta[3] + zeta[2]*((49*I)*Pi + (16*zeta[3])/3) + 
       G[1, x]*((-30*I)*Pi*zeta[2] + 30*zeta[3]) + (-2323/6 + (8*I)*Pi)*
        zeta[4] + G[0, x]*((11*I)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
         (131/3 + ((109*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          ((9*I)*Pi + 72*zeta[2]) + (-37 - (4*I)*Pi)*zeta[3] + 
         (4*zeta[4])/3) - (40*zeta[5])/3)/(1 - x) + 
     (-370 - (380*I)*Pi)*zeta[5] + (((8*I)/3)*Pi*G[0, 0, 1, 0, x] - 
       ((8*I)/3)*Pi*G[0, 1, 0, 0, x] + (8*G[0, 0, 1, 0, 0, x])/3 - 
       (8*G[0, 1, 0, 0, 0, x])/3 - (8*G[0, 0, 0, x]*zeta[2])/3 + 
       (16*G[0, 1, 0, x]*zeta[2])/3 - (32*zeta[2]*zeta[3])/3 + 
       G[0, 0, x]*(((-8*I)/3)*Pi*zeta[2] + 8*zeta[3]) + 
       G[0, x]*((8*I)*Pi*zeta[3] - (8*zeta[4])/3) - (16*I)*Pi*zeta[4] + 
       (80*zeta[5])/3)/(1 - x)^2 + G[1, x]*(4463/1296 - ((3233*I)/18)*Pi + 
       (2*Log[mu2/s]^3)/9 + zeta[2]*(6601/9 - (96*I)*Pi - 172*zeta[3]) + 
       (1933/18 + (332*I)*Pi)*zeta[3] + Log[mu2/s]^2*(14/9 + ((5*I)/3)*Pi + 
         (2 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
       Log[mu2/s]*(68/27 - ((23*I)/3)*Pi + (281/6 - (28*I)*Pi)*zeta[2] + 
         52*zeta[3] - 128*zeta[4]) + (17807/6 - (82*I)*Pi)*zeta[4] + 
       140*zeta[5]) + x^2*((72 + (16*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
       (164/3 - (136*I)*Pi)*G[0, 0, 1, 0, 0, x] + (-60 - (72*I)*Pi)*
        G[0, 0, 1, 0, 1, x] + (-60 - (272*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
       (72 - (16*I)*Pi)*G[0, 0, 1, 1, 1, x] + (8/3 - (48*I)*Pi)*
        G[0, 1, 0, 1, 1, x] + (32/3 + (152*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
       (32/3 + (432*I)*Pi)*G[0, 1, 1, 1, 0, x] - (224*G[0, 1, 1, 1, 1, x])/
        3 + (-224/3 - (16*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
       (196/3 + (40*I)*Pi)*G[1, 0, 1, 0, 1, x] + (196/3 + (224*I)*Pi)*
        G[1, 0, 1, 1, 0, x] + (-176/3 + (16*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
       (-4/3 + (48*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-64/3 - (120*I)*Pi)*
        G[1, 1, 1, 0, 1, x] + (-64/3 - (336*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
       60*G[1, 1, 1, 1, 1, x] + 160*G[0, 0, 0, 0, 0, 0, x] + 
       104*G[0, 0, 0, 0, 0, 1, x] + 104*G[0, 0, 0, 0, 1, 0, x] - 
       32*G[0, 0, 0, 0, 1, 1, x] + 16*G[0, 0, 0, 1, 0, 1, x] + 
       16*G[0, 0, 0, 1, 1, 0, x] - 56*G[0, 0, 1, 0, 0, 0, x] - 
       80*G[0, 0, 1, 0, 0, 1, x] - 80*G[0, 0, 1, 0, 1, 0, x] + 
       8*G[0, 0, 1, 0, 1, 1, x] - 256*G[0, 0, 1, 1, 0, 0, x] - 
       16*G[0, 0, 1, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 1, 0, x] - 
       24*G[0, 1, 0, 0, 0, 0, x] - 152*G[0, 1, 0, 0, 0, 1, x] - 
       152*G[0, 1, 0, 0, 1, 0, x] + 48*G[0, 1, 0, 0, 1, 1, x] - 
       144*G[0, 1, 0, 1, 0, 0, x] - 48*G[0, 1, 0, 1, 0, 1, x] - 
       48*G[0, 1, 0, 1, 1, 0, x] - 88*G[0, 1, 1, 0, 0, 0, x] + 
       152*G[0, 1, 1, 0, 0, 1, x] + 152*G[0, 1, 1, 0, 1, 0, x] + 
       432*G[0, 1, 1, 1, 0, 0, x] + 80*G[1, 0, 0, 0, 0, 0, x] - 
       72*G[1, 0, 0, 0, 0, 1, x] - 72*G[1, 0, 0, 0, 1, 0, x] + 
       32*G[1, 0, 0, 0, 1, 1, x] - 32*G[1, 0, 0, 1, 0, 0, x] - 
       16*G[1, 0, 0, 1, 0, 1, x] - 16*G[1, 0, 0, 1, 1, 0, x] - 
       104*G[1, 0, 1, 0, 0, 0, x] + 48*G[1, 0, 1, 0, 0, 1, x] + 
       48*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 0, 1, 1, x] + 
       208*G[1, 0, 1, 1, 0, 0, x] + 16*G[1, 0, 1, 1, 0, 1, x] + 
       16*G[1, 0, 1, 1, 1, 0, x] - 168*G[1, 1, 0, 0, 0, 0, x] + 
       120*G[1, 1, 0, 0, 0, 1, x] + 120*G[1, 1, 0, 0, 1, 0, x] - 
       48*G[1, 1, 0, 0, 1, 1, x] + 128*G[1, 1, 0, 1, 0, 0, x] + 
       48*G[1, 1, 0, 1, 0, 1, x] + 48*G[1, 1, 0, 1, 1, 0, x] + 
       200*G[1, 1, 1, 0, 0, 0, x] - 120*G[1, 1, 1, 0, 0, 1, x] - 
       120*G[1, 1, 1, 0, 1, 0, x] - 336*G[1, 1, 1, 1, 0, 0, x] + 
       G[1, 1, 1, 0, 0, x]*(-400/3 - (16*I)*Pi - 96*Log[mu2/s]) + 
       G[0, 0, 0, 0, 0, x]*(-220/3 + (184*I)*Pi - 80*Log[mu2/s]) + 
       G[0, 0, 0, 1, 0, x]*(184/3 - (16*I)*Pi - 32*Log[mu2/s]) + 
       G[0, 0, 0, 0, 1, x]*(184/3 + (40*I)*Pi - 32*Log[mu2/s]) + 
       G[1, 1, 0, 0, 1, x]*(244/3 + (40*I)*Pi - 32*Log[mu2/s]) + 
       G[1, 1, 0, 1, 0, x]*(244/3 + (144*I)*Pi - 32*Log[mu2/s]) + 
       G[1, 1, 1, 1, x]*(-446/9 + ((64*I)/3)*Pi - (52*Log[mu2/s])/3) + 
       G[1, 1, 0, 0, 0, x]*(248/3 - (32*I)*Pi + 16*Log[mu2/s]) + 
       G[0, 1, 1, 1, x]*(368/9 - ((136*I)/3)*Pi + (56*Log[mu2/s])/3) + 
       G[1, 0, 0, 0, 1, x]*(-176/3 - (8*I)*Pi + 32*Log[mu2/s]) + 
       G[1, 0, 0, 1, 0, x]*(-176/3 - (16*I)*Pi + 32*Log[mu2/s]) + 
       G[1, 0, 0, 0, 0, x]*(-188/3 + (40*I)*Pi + 32*Log[mu2/s]) + 
       G[0, 1, 0, 0, 1, x]*(-76 - (72*I)*Pi + 32*Log[mu2/s]) + 
       G[0, 1, 0, 0, 0, x]*(116/3 - (144*I)*Pi + 32*Log[mu2/s]) + 
       G[0, 1, 0, 1, 0, x]*(-76 - (160*I)*Pi + 32*Log[mu2/s]) + 
       G[1, 0, 1, 0, 0, x]*(164/3 - (8*I)*Pi + 48*Log[mu2/s]) + 
       G[0, 1, 1, 0, 0, x]*(36 + (112*I)*Pi + 48*Log[mu2/s]) + 
       G[0, 0, 0, 1, x]*(-665/9 + ((400*I)/3)*Pi - (32*I)*Pi*Log[mu2/s]) + 
       G[0, 1, 1, 0, x]*(164/9 + ((116*I)/3)*Pi + (-8 + (48*I)*Pi)*
          Log[mu2/s] - 1304*zeta[2]) + G[1, 0, 1, 0, x]*
        (589/9 + (112*I)*Pi + (-8 + (48*I)*Pi)*Log[mu2/s] - 528*zeta[2]) + 
       G[1, 1, 0, 0, x]*(-362/9 + ((520*I)/3)*Pi + (28*Log[mu2/s])/3 + 
         8*Log[mu2/s]^2 - 416*zeta[2]) + G[0, 0, 0, 0, x]*
        (1813/9 + (28*I)*Pi + (40 - (96*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 - 
         344*zeta[2]) + G[1, 1, 0, 1, x]*(-10 + ((280*I)/3)*Pi + 
         (40/3 - (32*I)*Pi)*Log[mu2/s] - 72*zeta[2]) + 
       G[1, 0, 0, 1, x]*(589/9 - ((424*I)/3)*Pi + (-8 + (32*I)*Pi)*
          Log[mu2/s] - 32*zeta[2]) + G[1, 0, 0, 0, x]*
        (-1741/9 - ((440*I)/3)*Pi + (-76/3 + (48*I)*Pi)*Log[mu2/s] - 
         8*Log[mu2/s]^2 - 24*zeta[2]) + G[1, 0, 1, 1, x]*
        (517/3 + ((88*I)/3)*Pi + (68*Log[mu2/s])/3 - 16*zeta[2]) + 
       (4*Log[mu2/s]^3*zeta[2])/3 + G[0, 0, 1, 1, x]*
        (-1471/9 - ((28*I)/3)*Pi - (64*Log[mu2/s])/3 + 16*zeta[2]) + 
       G[0, 1, 0, 1, x]*(164/9 - ((244*I)/3)*Pi + (-8 + (32*I)*Pi)*
          Log[mu2/s] + 104*zeta[2]) + G[0, 1, 0, 0, x]*
        (292/9 - ((176*I)/3)*Pi + (-64/3 + (48*I)*Pi)*Log[mu2/s] - 
         8*Log[mu2/s]^2 + 736*zeta[2]) + G[0, 0, 1, 0, x]*
        (-665/9 - ((16*I)/3)*Pi + 768*zeta[2]) + G[1, 1, 1, 0, x]*
        (-10 - ((424*I)/3)*Pi + (40/3 - (96*I)*Pi)*Log[mu2/s] + 
         1112*zeta[2]) + G[1, 1, 1, x]*(211/3 - ((446*I)/9)*Pi + 
         (10 - ((16*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 
         (-94/3 + (216*I)*Pi)*zeta[2] - 216*zeta[3]) + 
       G[0, 0, 1, x]*(1136/27 - ((2060*I)/9)*Pi + (8*Log[mu2/s]^2)/3 + 
         (66 + (152*I)*Pi)*zeta[2] + Log[mu2/s]*(76/9 - (16*I)*Pi + 
           32*zeta[2]) - 200*zeta[3]) + G[0, 0, 0, x]*
        (-616/9 + ((1088*I)/9)*Pi + (-14/3 + (8*I)*Pi)*Log[mu2/s]^2 + 
         (-953/3 + (120*I)*Pi)*zeta[2] + Log[mu2/s]*(-20/3 + ((92*I)/3)*Pi + 
           240*zeta[2]) - 80*zeta[3]) + G[1, 0, 0, x]*
        (3323/27 - ((1094*I)/9)*Pi + (10/3 - (8*I)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(58/9 - ((80*I)/3)*Pi - 192*zeta[2]) + 
         (440 - (88*I)*Pi)*zeta[2] - 16*zeta[3]) + 
       G[1, 1, 0, x]*(-2611/27 - ((526*I)/9)*Pi + (-4/3 + (8*I)*Pi)*
          Log[mu2/s]^2 + (-515 + (24*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-74/9 + (20*I)*Pi + 128*zeta[2]) - 16*zeta[3]) + 
       (-81 + ((1406*I)/3)*Pi)*zeta[3] + 20*zeta[3]^2 + 
       G[0, 1, 0, x]*(1136/27 + ((532*I)/9)*Pi + (8/3 - (8*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(76/9 - (24*I)*Pi - 176*zeta[2]) + 
         (382 - (8*I)*Pi)*zeta[2] + 64*zeta[3]) + G[1, 0, 1, x]*
        (-2611/27 + ((2066*I)/9)*Pi - (4*Log[mu2/s]^2)/3 + 
         Log[mu2/s]*(-74/9 + (12*I)*Pi - 32*zeta[2]) + (-313/3 - (136*I)*Pi)*
          zeta[2] + 184*zeta[3]) + G[0, 1, 1, x]*(-424/27 + ((440*I)/9)*Pi + 
         (-92/9 + ((28*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 
         (217/3 - (280*I)*Pi)*zeta[2] + 280*zeta[3]) + 
       zeta[2]*(-96733/216 - (67*I)*Pi + (223/3 - (208*I)*Pi)*zeta[3]) + 
       G[1, 1, x]*(-96733/648 - ((67*I)/3)*Pi + (19/9 - ((2*I)/3)*Pi)*
          Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + (-1787/9 + ((602*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]*(109/27 + (6*I)*Pi + (-35/3 + (64*I)*Pi)*
            zeta[2] - 64*zeta[3]) + (-2519/9 - (344*I)*Pi)*zeta[3] - 
         2652*zeta[4]) + G[0, 0, x]*(-96733/648 - ((67*I)/3)*Pi + 
         (4*Log[mu2/s]^3)/9 + Log[mu2/s]^2*(19/9 - ((2*I)/3)*Pi - 
           8*zeta[2]) + (-632/3 - (50*I)*Pi)*zeta[2] + (-563/9 - (160*I)*Pi)*
          zeta[3] + Log[mu2/s]*(109/27 + (6*I)*Pi - 29*zeta[2] + 
           32*zeta[3]) - 1264*zeta[4]) + Log[mu2/s]^2*
        ((19/3 - (2*I)*Pi)*zeta[2] + (-2/3 - (8*I)*Pi)*zeta[3] - 
         56*zeta[4]) + (-32077/36 - ((73*I)/3)*Pi)*zeta[4] + 
       G[1, 0, x]*(96733/648 + ((67*I)/3)*Pi - (4*Log[mu2/s]^3)/9 + 
         (658/3 - ((182*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
          (-19/9 + ((2*I)/3)*Pi + 8*zeta[2]) + (1487/9 + (80*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(-109/27 - (6*I)*Pi + (119/3 - (48*I)*Pi)*zeta[2] + 
           16*zeta[3]) + 544*zeta[4]) + G[0, 1, x]*(96733/648 + 
         ((67*I)/3)*Pi + (-19/9 + ((2*I)/3)*Pi)*Log[mu2/s]^2 - 
         (4*Log[mu2/s]^3)/9 + (1715/9 - (102*I)*Pi)*zeta[2] + 
         (1559/9 + (376*I)*Pi)*zeta[3] + Log[mu2/s]*(-109/27 - (6*I)*Pi + 
           (9 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 3036*zeta[4]) + 
       Log[mu2/s]*(zeta[2]*(109/9 + (18*I)*Pi - 192*zeta[3]) + 
         (2 - ((16*I)/3)*Pi)*zeta[3] + (-1345/6 + (224*I)*Pi)*zeta[4]) + 
       G[0, x]*(Log[mu2/s]^2*((-4 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
         (1376/9 + (12*I)*Pi)*zeta[3] + zeta[2]*(113/9 - ((538*I)/9)*Pi + 
           600*zeta[3]) + (-2759/6 - (124*I)*Pi)*zeta[4] + 
         Log[mu2/s]*((-26/3 + (28*I)*Pi)*zeta[2] + (-52/3 + (48*I)*Pi)*
            zeta[3] + 592*zeta[4]) - 280*zeta[5]) + (-22/3 - (760*I)*Pi)*
        zeta[5] + G[1, x]*(zeta[2]*(454/3 + ((520*I)/9)*Pi - 344*zeta[3]) + 
         (-1382/9 + ((284*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
          ((-8*I)*Pi*zeta[2] + 8*zeta[3]) + Log[mu2/s]*
          ((8 - (16*I)*Pi)*zeta[2] + (64*zeta[3])/3 - 256*zeta[4]) + 
         (1386 - (164*I)*Pi)*zeta[4] + 280*zeta[5]) - (315*zeta[6])/2) - 
     (315*zeta[6])/4 + x*((-92 - (24*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
       (-84 + (204*I)*Pi)*G[0, 0, 1, 0, 0, x] + (48 + (108*I)*Pi)*
        G[0, 0, 1, 0, 1, x] + (48 + (408*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
       (-78 + (24*I)*Pi)*G[0, 0, 1, 1, 1, x] + (18 + (72*I)*Pi)*
        G[0, 1, 0, 1, 1, x] + (4 - (228*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
       (4 - (648*I)*Pi)*G[0, 1, 1, 1, 0, x] + 80*G[0, 1, 1, 1, 1, x] + 
       (58 + (24*I)*Pi)*G[1, 0, 0, 1, 1, x] + (-28 - (60*I)*Pi)*
        G[1, 0, 1, 0, 1, x] + (-28 - (336*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
       (54 - (24*I)*Pi)*G[1, 0, 1, 1, 1, x] + (-8 - (72*I)*Pi)*
        G[1, 1, 0, 1, 1, x] + (36 + (180*I)*Pi)*G[1, 1, 1, 0, 1, x] + 
       (36 + (504*I)*Pi)*G[1, 1, 1, 1, 0, x] - 56*G[1, 1, 1, 1, 1, x] - 
       240*G[0, 0, 0, 0, 0, 0, x] - 156*G[0, 0, 0, 0, 0, 1, x] - 
       156*G[0, 0, 0, 0, 1, 0, x] + 48*G[0, 0, 0, 0, 1, 1, x] - 
       24*G[0, 0, 0, 1, 0, 1, x] - 24*G[0, 0, 0, 1, 1, 0, x] + 
       84*G[0, 0, 1, 0, 0, 0, x] + 120*G[0, 0, 1, 0, 0, 1, x] + 
       120*G[0, 0, 1, 0, 1, 0, x] - 12*G[0, 0, 1, 0, 1, 1, x] + 
       384*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 0, 1, x] + 
       24*G[0, 0, 1, 1, 1, 0, x] + 36*G[0, 1, 0, 0, 0, 0, x] + 
       228*G[0, 1, 0, 0, 0, 1, x] + 228*G[0, 1, 0, 0, 1, 0, x] - 
       72*G[0, 1, 0, 0, 1, 1, x] + 216*G[0, 1, 0, 1, 0, 0, x] + 
       72*G[0, 1, 0, 1, 0, 1, x] + 72*G[0, 1, 0, 1, 1, 0, x] + 
       132*G[0, 1, 1, 0, 0, 0, x] - 228*G[0, 1, 1, 0, 0, 1, x] - 
       228*G[0, 1, 1, 0, 1, 0, x] - 648*G[0, 1, 1, 1, 0, 0, x] - 
       120*G[1, 0, 0, 0, 0, 0, x] + 108*G[1, 0, 0, 0, 0, 1, x] + 
       108*G[1, 0, 0, 0, 1, 0, x] - 48*G[1, 0, 0, 0, 1, 1, x] + 
       48*G[1, 0, 0, 1, 0, 0, x] + 24*G[1, 0, 0, 1, 0, 1, x] + 
       24*G[1, 0, 0, 1, 1, 0, x] + 156*G[1, 0, 1, 0, 0, 0, x] - 
       72*G[1, 0, 1, 0, 0, 1, x] - 72*G[1, 0, 1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 0, 1, 1, x] - 312*G[1, 0, 1, 1, 0, 0, x] - 
       24*G[1, 0, 1, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 1, 0, x] + 
       252*G[1, 1, 0, 0, 0, 0, x] - 180*G[1, 1, 0, 0, 0, 1, x] - 
       180*G[1, 1, 0, 0, 1, 0, x] + 72*G[1, 1, 0, 0, 1, 1, x] - 
       192*G[1, 1, 0, 1, 0, 0, x] - 72*G[1, 1, 0, 1, 0, 1, x] - 
       72*G[1, 1, 0, 1, 1, 0, x] - 300*G[1, 1, 1, 0, 0, 0, x] + 
       180*G[1, 1, 1, 0, 0, 1, x] + 180*G[1, 1, 1, 0, 1, 0, x] + 
       504*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 1, 0, 0, x]*
        (52 + (12*I)*Pi - 72*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
        (182 - (168*I)*Pi - 72*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
        (164 + (12*I)*Pi - 48*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
        (164 + (24*I)*Pi - 48*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
        (26 - (60*I)*Pi - 48*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
        (116 + (108*I)*Pi - 48*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
        (-82 + (216*I)*Pi - 48*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
        (116 + (240*I)*Pi - 48*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
        (12 + (48*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 1, 1, x]*
        (-520/3 + (68*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 1, 1, x]*
        (500/3 - (4*I)*Pi + 16*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
        (-114 + (24*I)*Pi + 48*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
        (-202 - (60*I)*Pi + 48*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
        (-114 - (60*I)*Pi + 48*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
        (-202 - (216*I)*Pi + 48*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
        (76 - (276*I)*Pi + 120*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
        (-206 + (24*I)*Pi + 144*Log[mu2/s]) + G[0, 0, 0, 1, x]*
        (335/3 - (178*I)*Pi + (28 + (48*I)*Pi)*Log[mu2/s]) + 
       G[1, 1, 1, 0, x]*(-4/3 - (194*I)*Pi + (-24 + (144*I)*Pi)*Log[mu2/s] - 
         1668*zeta[2]) + G[0, 0, 1, 0, x]*(335/3 - (8*I)*Pi + 28*Log[mu2/s] - 
         1152*zeta[2]) + G[0, 1, 0, 0, x]*(148/3 + (86*I)*Pi + 
         (52 - (72*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 - 1104*zeta[2]) + 
       G[0, 1, 0, 1, x]*(85 + (146*I)*Pi + (12 - (48*I)*Pi)*Log[mu2/s] - 
         156*zeta[2]) + G[0, 0, 1, 1, x]*(206 + (2*I)*Pi + 32*Log[mu2/s] - 
         24*zeta[2]) + G[1, 0, 1, 1, x]*(-304 - (6*I)*Pi - 32*Log[mu2/s] + 
         24*zeta[2]) + G[1, 0, 0, 0, x]*(770/3 + (218*I)*Pi + 
         (28 - (72*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 36*zeta[2]) + 
       G[1, 0, 0, 1, x]*(-296/3 + (206*I)*Pi + (-16 - (48*I)*Pi)*Log[mu2/s] + 
         48*zeta[2]) + G[1, 1, 0, 1, x]*(-4/3 - (234*I)*Pi + 
         (-24 + (48*I)*Pi)*Log[mu2/s] + 108*zeta[2]) + 
       G[0, 0, 0, 0, x]*(-538/3 - (42*I)*Pi + (-4 + (144*I)*Pi)*Log[mu2/s] - 
         12*Log[mu2/s]^2 + 516*zeta[2]) + G[1, 1, 0, 0, x]*
        (-646/3 - (266*I)*Pi - 76*Log[mu2/s] - 12*Log[mu2/s]^2 + 
         624*zeta[2]) + G[1, 0, 1, 0, x]*(-296/3 + (8*I)*Pi + 
         (-16 - (72*I)*Pi)*Log[mu2/s] + 792*zeta[2]) + 
       G[0, 1, 1, 0, x]*(85 + (198*I)*Pi + (12 - (72*I)*Pi)*Log[mu2/s] + 
         1956*zeta[2]) + G[0, 1, 1, x]*(491/9 - ((223*I)/3)*Pi + 
         (14 - (4*I)*Pi)*Log[mu2/s] + (-144 + (420*I)*Pi)*zeta[2] - 
         420*zeta[3]) + G[1, 0, 1, x]*(2051/9 - ((1184*I)/3)*Pi + 
         2*Log[mu2/s]^2 + (100 + (204*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(8 - (44*I)*Pi + 48*zeta[2]) - 276*zeta[3]) + 
       G[0, 1, 0, x]*(284/9 + ((377*I)/3)*Pi + (-2 + (12*I)*Pi)*
          Log[mu2/s]^2 + (-922 + (12*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-26/3 + (60*I)*Pi + 264*zeta[2]) - 96*zeta[3]) + 
       (-2249/9 - ((2875*I)/3)*Pi)*zeta[3] - 30*zeta[3]^2 + 
       G[1, 1, 0, x]*(2051/9 - ((626*I)/3)*Pi + (2 - (12*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(8 - (96*I)*Pi - 192*zeta[2]) + 
         (1712 - (36*I)*Pi)*zeta[2] + 24*zeta[3]) + 
       G[1, 0, 0, x]*(-3100/9 + ((490*I)/3)*Pi + (4 + (12*I)*Pi)*
          Log[mu2/s]^2 + (-994 + (132*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(16/3 + (20*I)*Pi + 288*zeta[2]) + 24*zeta[3]) + 
       G[0, 0, 0, x]*(-935/9 - (83*I)*Pi + (-4 - (12*I)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-46/3 + (16*I)*Pi - 360*zeta[2]) + (360 - (180*I)*Pi)*
          zeta[2] + 120*zeta[3]) + G[0, 0, 1, x]*(284/9 + (309*I)*Pi - 
         2*Log[mu2/s]^2 + Log[mu2/s]*(-26/3 + (56*I)*Pi - 48*zeta[2]) + 
         (-124 - (228*I)*Pi)*zeta[2] + 300*zeta[3]) + 
       G[1, 1, 1, x]*(-1126/9 + ((488*I)/3)*Pi + (-8/3 - (8*I)*Pi)*
          Log[mu2/s] + (36 - (324*I)*Pi)*zeta[2] + 324*zeta[3]) + 
       zeta[2]*(11711/18 + ((2512*I)/9)*Pi + (-358 + (312*I)*Pi)*zeta[3]) + 
       G[0, 1, x]*(-12005/54 + ((746*I)/9)*Pi + (-1/3 - (2*I)*Pi)*
          Log[mu2/s]^2 + (-1451/3 - (68*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-29/9 + ((14*I)/3)*Pi + (-68 + (24*I)*Pi)*zeta[2] - 
           24*zeta[3]) + (-2 - (564*I)*Pi)*zeta[3] - 4554*zeta[4]) + 
       G[1, 0, x]*(-12005/54 - ((1078*I)/9)*Pi + Log[mu2/s]^2*
          (-1/3 + (6*I)*Pi - 12*zeta[2]) + (-29/3 + (96*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-29/9 + ((38*I)/3)*Pi + (72 + (72*I)*Pi)*zeta[2] - 
           24*zeta[3]) + (-236 - (120*I)*Pi)*zeta[3] - 816*zeta[4]) + 
       (-1435/6 - ((237*I)/2)*Pi)*zeta[4] + Log[mu2/s]^2*
        ((5 - (2*I)*Pi)*zeta[2] + (10 + (12*I)*Pi)*zeta[3] + 84*zeta[4]) + 
       G[0, 0, x]*(2557/54 - ((674*I)/9)*Pi + (-209/3 - (20*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(7/3 - (6*I)*Pi + 12*zeta[2]) + 
         Log[mu2/s]*(-23/9 - ((58*I)/3)*Pi - 148*zeta[2] - 48*zeta[3]) + 
         (84 + (240*I)*Pi)*zeta[3] + 1896*zeta[4]) + 
       G[1, 1, x]*(7151/18 + ((1006*I)/9)*Pi + (-5/3 + (2*I)*Pi)*
          Log[mu2/s]^2 + (595/3 + (44*I)*Pi)*zeta[2] + (102 + (516*I)*Pi)*
          zeta[3] + Log[mu2/s]*(9 + (2*I)*Pi + (48 - (96*I)*Pi)*zeta[2] + 
           96*zeta[3]) + 3978*zeta[4]) + Log[mu2/s]*
        ((74/3 - (20*I)*Pi)*zeta[3] + zeta[2]*(71/3 - (26*I)*Pi + 
           288*zeta[3]) + (88 - (336*I)*Pi)*zeta[4]) + 
       G[1, x]*(-13141/648 + (181*I)*Pi + (4*Log[mu2/s]^3)/9 + 
         Log[mu2/s]^2*(13/9 - ((2*I)/3)*Pi + (-2 + (12*I)*Pi)*zeta[2] - 
           12*zeta[3]) + (-941/9 - (444*I)*Pi)*zeta[3] + 
         zeta[2]*(-7222/9 + ((581*I)/3)*Pi + 516*zeta[3]) + 
         (-8497/2 + (246*I)*Pi)*zeta[4] + Log[mu2/s]*
          (163/27 + ((26*I)/3)*Pi + (-97/3 + (52*I)*Pi)*zeta[2] - 
           76*zeta[3] + 384*zeta[4]) - 420*zeta[5]) + 
       (338 + (1140*I)*Pi)*zeta[5] + G[0, x]*(13141/648 - (181*I)*Pi - 
         (4*Log[mu2/s]^3)/9 + zeta[2]*(1193/9 - ((62*I)/3)*Pi - 
           900*zeta[3]) + (-1768/9 + (84*I)*Pi)*zeta[3] + 
         Log[mu2/s]^2*(-13/9 + ((2*I)/3)*Pi + (10 - (12*I)*Pi)*zeta[2] + 
           12*zeta[3]) + Log[mu2/s]*(-163/27 - ((26*I)/3)*Pi + 
           (91/3 - (72*I)*Pi)*zeta[2] + (16 - (72*I)*Pi)*zeta[3] - 
           888*zeta[4]) + (771 + (186*I)*Pi)*zeta[4] + 420*zeta[5]) + 
       (945*zeta[6])/4)))/Nc^2 + 
  Nc^2*Nf*(104737/1296 + 100*G[0, 0, 0, 0, 0, x] - 92*G[0, 0, 0, 0, 1, x] - 
    92*G[0, 0, 0, 1, 0, x] + 108*G[0, 0, 0, 1, 1, x] + 
    40*G[0, 0, 1, 0, 0, x] - 24*G[0, 0, 1, 0, 1, x] - 
    24*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 0, 0, x] + 
    8*G[0, 1, 0, 0, 1, x] + 8*G[0, 1, 0, 1, 0, x] - 28*G[0, 1, 0, 1, 1, x] + 
    12*G[0, 1, 1, 0, 0, x] - 32*G[0, 1, 1, 0, 1, x] - 
    32*G[0, 1, 1, 1, 0, x] + 28*G[0, 1, 1, 1, 1, x] - 
    62*G[1, 0, 0, 0, 0, x] + 78*G[1, 0, 0, 0, 1, x] + 
    78*G[1, 0, 0, 1, 0, x] - 94*G[1, 0, 0, 1, 1, x] - 
    20*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
    12*G[1, 0, 1, 1, 1, x] - 26*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 1, x] + 
    6*G[1, 1, 0, 1, 0, x] - 10*G[1, 1, 0, 1, 1, x] - 32*G[1, 1, 1, 0, 0, x] + 
    28*G[1, 1, 1, 0, 1, x] + 28*G[1, 1, 1, 1, 0, x] + 
    24*G[1, 1, 1, 1, 1, x] + 60*G[0, 0, 0, 0, 0, 0, x] - 
    60*G[0, 0, 0, 0, 0, 1, x] - 60*G[0, 0, 0, 0, 1, 0, x] + 
    60*G[0, 0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 0, 0, x] + 
    12*G[0, 0, 1, 0, 0, 1, x] + 12*G[0, 0, 1, 0, 1, 0, x] - 
    12*G[0, 0, 1, 0, 1, 1, x] - 48*G[0, 1, 0, 0, 0, 0, x] + 
    48*G[0, 1, 0, 0, 0, 1, x] + 48*G[0, 1, 0, 0, 1, 0, x] - 
    48*G[0, 1, 0, 0, 1, 1, x] - 60*G[1, 0, 0, 0, 0, 0, x] + 
    60*G[1, 0, 0, 0, 0, 1, x] + 60*G[1, 0, 0, 0, 1, 0, x] - 
    60*G[1, 0, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, 0, x] - 
    12*G[1, 0, 1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, 1, 0, x] + 
    12*G[1, 0, 1, 0, 1, 1, x] + 48*G[1, 1, 0, 0, 0, 0, x] - 
    48*G[1, 1, 0, 0, 0, 1, x] - 48*G[1, 1, 0, 0, 1, 0, x] + 
    48*G[1, 1, 0, 0, 1, 1, x] + G[1, 1, 1, 1, x]*(23 - 52*Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(-47 + 4*Log[mu2/s]) + G[0, 1, 1, 1, x]*
     (-61/3 + 4*Log[mu2/s]) + G[0, 1, 1, 0, x]*(18 + 20*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(-96 - 16*Log[mu2/s] - 108*zeta[2]) + 
    G[0, 1, 0, 0, x]*(-6 - 20*Log[mu2/s] - 96*zeta[2]) + 
    G[1, 0, 0, 1, x]*(334/3 + 16*Log[mu2/s] - 72*zeta[2]) + 
    G[1, 1, 1, x]*(-866/9 + 24*Log[mu2/s] + 24*Log[mu2/s]^2 - 52*zeta[2]) + 
    G[0, 1, 0, 1, x]*(18 + 20*Log[mu2/s] - 48*zeta[2]) + 
    G[0, 0, 1, 1, x]*(511/3 + 16*Log[mu2/s] - 24*zeta[2]) + 
    Log[mu2/s]^3*(-2/3 - 12*zeta[2]) + G[0, 0, 1, 0, x]*
     (-475/3 - 16*Log[mu2/s] - 12*zeta[2]) + 
    Log[mu2/s]^2*(-20/9 - (9*zeta[2])/2) + G[0, 1, 1, x]*
     (919/3 + (7*Log[mu2/s])/3 - 12*Log[mu2/s]^2 + 7*zeta[2]) + 
    G[1, 0, 1, 0, x]*(334/3 + 16*Log[mu2/s] + 12*zeta[2]) + 
    G[1, 0, 1, 1, x]*(-117 + 8*Log[mu2/s] + 24*zeta[2]) + 
    G[1, 1, 0, 1, x]*(-47 + 4*Log[mu2/s] + 48*zeta[2]) + 
    G[0, 0, 0, 1, x]*(-475/3 - 16*Log[mu2/s] + 72*zeta[2]) + 
    G[1, 1, 0, 0, x]*(124/3 + 20*Log[mu2/s] + 96*zeta[2]) + 
    G[0, 0, 0, 0, x]*(470/3 - 8*Log[mu2/s] + 108*zeta[2]) + 
    zeta[2]*(121607/216 - 83*zeta[3]) + G[1, 1, 0, x]*
     (329/6 + (17*Log[mu2/s])/3 - 12*Log[mu2/s]^2 - 47*zeta[2] - 
      48*zeta[3]) + G[0, 0, 1, x]*(-4567/18 - 12*Log[mu2/s] + 198*zeta[2] - 
      24*zeta[3]) + G[0, 0, 0, x]*(1745/9 + (5*Log[mu2/s])/3 + 
      12*Log[mu2/s]^2 + 201*zeta[2] - 24*zeta[3]) + (17*zeta[3])/2 + 
    48*zeta[3]^2 + G[1, 0, 0, x]*(-20/9 - (46*Log[mu2/s])/3 - 168*zeta[2] + 
      24*zeta[3]) + G[1, 0, 1, x]*(329/6 + (17*Log[mu2/s])/3 - 
      12*Log[mu2/s]^2 - 105*zeta[2] + 24*zeta[3]) + 
    G[0, 1, 0, x]*(-4567/18 - 12*Log[mu2/s] + 38*zeta[2] + 48*zeta[3]) + 
    (-18*G[1, 1, 0, 0, x] + 18*G[1, 1, 0, 1, x] + 18*G[1, 1, 1, 0, x] - 
      18*G[1, 1, 1, 1, x] - 18*G[1, 0, x]*zeta[2] - 36*G[1, 1, x]*zeta[2] + 
      18*G[1, x]*zeta[3])/x^2 + G[1, x]*(-286493/1296 + (10*Log[mu2/s]^3)/3 + 
      Log[mu2/s]^2*(101/18 + 24*zeta[2]) - (387*zeta[3])/2 + 
      Log[mu2/s]*(-1700/27 - (41*zeta[2])/6 + 8*zeta[3]) + 
      zeta[2]*(563/3 + 72*zeta[3]) - (747*zeta[4])/2) + 
    G[1, 0, x]*(-1979/8 + (29*Log[mu2/s]^2)/6 + 4*Log[mu2/s]^3 + 
      Log[mu2/s]*(-947/18 - 21*zeta[2]) - (424*zeta[2])/3 + 125*zeta[3] - 
      213*zeta[4]) + G[0, 1, x]*(-1979/8 + (29*Log[mu2/s]^2)/6 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(-947/18 - 33*zeta[2]) + (523*zeta[2])/3 - 
      67*zeta[3] - 204*zeta[4]) + (4919*zeta[4])/6 + 
    Log[mu2/s]*(1169/54 + (1469*zeta[2])/9 - (20*zeta[3])/3 + 
      (39*zeta[4])/2) + G[1, 1, x]*(67033/216 - (89*Log[mu2/s]^2)/6 - 
      4*Log[mu2/s]^3 + Log[mu2/s]*(745/18 - 15*zeta[2]) - (371*zeta[2])/6 - 
      zeta[3] + 204*zeta[4]) + G[0, 0, x]*(38873/216 + (31*Log[mu2/s]^2)/6 - 
      4*Log[mu2/s]^3 + Log[mu2/s]*(359/6 - 3*zeta[2]) + (1661*zeta[2])/6 - 
      57*zeta[3] + 213*zeta[4]) + G[0, x]*(258437/1296 - 
      (10*Log[mu2/s]^3)/3 + Log[mu2/s]^2*(-65/18 + 12*zeta[2]) + 
      zeta[2]*(7265/18 - 72*zeta[3]) + Log[mu2/s]*(1820/27 + (35*zeta[2])/6 - 
        8*zeta[3]) + (727*zeta[3])/6 + (753*zeta[4])/2) + 
    (108*G[0, 0, 0, 0, x] - 108*G[0, 0, 0, 1, x] - 108*G[0, 0, 1, 0, x] + 
      108*G[0, 0, 1, 1, x] + 216*G[0, 0, x]*zeta[2] + 
      108*G[0, 1, x]*zeta[2] - 108*G[0, x]*zeta[3] + 459*zeta[4])/(1 - x) + 
    (1395037/34992 + 20*G[0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 1, x] - 
      24*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] - 
      (68*G[0, 0, 1, 0, 0, x])/3 + (44*G[0, 0, 1, 0, 1, x])/3 + 
      (44*G[0, 0, 1, 1, 0, x])/3 + (4*G[0, 0, 1, 1, 1, x])/3 - 
      (44*G[0, 1, 0, 0, 0, x])/3 + (16*G[0, 1, 0, 0, 1, x])/3 + 
      (16*G[0, 1, 0, 1, 0, x])/3 + 12*G[0, 1, 0, 1, 1, x] + 
      (8*G[0, 1, 1, 0, 0, x])/3 + (44*G[0, 1, 1, 0, 1, x])/3 + 
      (44*G[0, 1, 1, 1, 0, x])/3 - 16*G[0, 1, 1, 1, 1, x] - 
      28*G[1, 0, 0, 0, 0, x] + (56*G[1, 0, 0, 0, 1, x])/3 + 
      (56*G[1, 0, 0, 1, 0, x])/3 - (16*G[1, 0, 0, 1, 1, x])/3 + 
      (28*G[1, 0, 1, 0, 0, x])/3 + 4*G[1, 0, 1, 0, 1, x] + 
      4*G[1, 0, 1, 1, 0, x] + (8*G[1, 0, 1, 1, 1, x])/3 + 
      (16*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
      (16*G[1, 1, 0, 1, 0, x])/3 + 4*G[1, 1, 0, 1, 1, x] + 
      (44*G[1, 1, 1, 0, 0, x])/3 - (16*G[1, 1, 1, 0, 1, x])/3 - 
      (16*G[1, 1, 1, 1, 0, x])/3 - 8*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 0, 1, x]*(-2/9 - (52*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(-2/9 - (52*Log[mu2/s])/3) + 
      G[0, 0, 1, 1, x]*(-160/9 - 16*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       (-104/9 - (40*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*
       (-104/9 - (40*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*
       (4/9 - (32*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*
       (-2/3 - (28*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*
       (-2/3 - (28*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*
       (34/3 - (20*Log[mu2/s])/3) - (91*Log[mu2/s]^4)/36 - Log[mu2/s]^5/2 + 
      G[0, 1, 1, 1, x]*(-158/9 + (4*Log[mu2/s])/3) + 
      G[0, 0, 0, 0, x]*(-338/9 + 4*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (188/9 + 8*Log[mu2/s]) + G[0, 0, 1, 0, x]*(188/9 + 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-26/9 + (28*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(10/3 + (28*Log[mu2/s])/3) + 
      G[1, 1, 1, 1, x]*(-152/9 + (40*Log[mu2/s])/3) + 
      G[1, 0, 0, x]*(-88/27 + (130*Log[mu2/s])/9 + 2*Log[mu2/s]^2 - 
        (104*zeta[2])/3) + G[0, 1, 1, x]*(224/27 + (160*Log[mu2/s])/9 + 
        8*Log[mu2/s]^2 - (64*zeta[2])/3) + G[0, 0, 1, x]*
       (-704/27 - (28*Log[mu2/s])/9 + 4*Log[mu2/s]^2 - (58*zeta[2])/3) + 
      G[1, 0, 1, x]*(-392/27 + (2*Log[mu2/s])/9 + 10*Log[mu2/s]^2 - 
        18*zeta[2]) + G[0, 1, 0, x]*(-704/27 - (28*Log[mu2/s])/9 + 
        4*Log[mu2/s]^2 - 14*zeta[2]) + G[1, 1, 0, x]*
       (-392/27 + (2*Log[mu2/s])/9 + 10*Log[mu2/s]^2 - (2*zeta[2])/3) + 
      Log[mu2/s]^3*(67/27 + (49*zeta[2])/6) + G[1, 1, 1, x]*
       (616/27 + (158*Log[mu2/s])/9 - 2*Log[mu2/s]^2 + 10*zeta[2]) + 
      G[0, 0, 0, x]*(346/9 + (50*Log[mu2/s])/3 - 6*Log[mu2/s]^2 + 
        21*zeta[2]) + zeta[2]*(-453253/3888 - (1571*zeta[3])/18) + 
      G[0, 0, x]*(311/648 - (61*Log[mu2/s]^2)/9 + (2*Log[mu2/s]^3)/3 - 
        (557*zeta[2])/9 + Log[mu2/s]*(-334/27 + (7*zeta[2])/3) - 
        (43*zeta[3])/3) + G[1, 0, x]*(13621/324 - (22*Log[mu2/s]^2)/3 - 
        4*Log[mu2/s]^3 + (91*zeta[2])/9 + Log[mu2/s]*
         (160/9 + (74*zeta[2])/3) - (2*zeta[3])/3) - (11410*zeta[3])/81 + 
      Log[mu2/s]^2*(18265/432 - (163*zeta[2])/18 + (11*zeta[3])/2) + 
      G[1, 1, x]*((-80*Log[mu2/s]^2)/9 - (8*Log[mu2/s]^3)/3 - 
        (44*zeta[2])/9 + Log[mu2/s]*(-224/27 + (56*zeta[2])/3) + 
        (32*zeta[3])/3) + G[0, 1, x]*(13621/324 - (22*Log[mu2/s]^2)/3 - 
        4*Log[mu2/s]^3 - (277*zeta[2])/9 + Log[mu2/s]*
         (160/9 + (82*zeta[2])/3) + (38*zeta[3])/3) + 
      G[1, x]*(-153305/2916 + (146*Log[mu2/s]^3)/27 + (5*Log[mu2/s]^4)/3 + 
        Log[mu2/s]^2*(-128/27 - (53*zeta[2])/3) + (6154*zeta[2])/81 + 
        Log[mu2/s]*(-13621/324 + (277*zeta[2])/9 - (38*zeta[3])/3) + 
        (524*zeta[3])/9 - (94*zeta[4])/3) + Log[mu2/s]*
       (368539/3888 - (5255*zeta[2])/54 - (697*zeta[3])/18 - 
        (77*zeta[4])/6) - (9661*zeta[4])/72 + 
      G[0, x]*(-492397/11664 + (127*Log[mu2/s]^3)/27 + (5*Log[mu2/s]^4)/6 + 
        Log[mu2/s]^2*(-73/27 - (77*zeta[2])/6) + (14545*zeta[2])/162 - 
        (63*zeta[3])/2 + Log[mu2/s]*(-27553/648 + 40*zeta[2] + 
          (5*zeta[3])/3) + (73*zeta[4])/6) - (158*zeta[5])/9)/x + 
    50*zeta[5] + x*(-130*G[0, 0, 0, 0, 0, x] + 122*G[0, 0, 0, 0, 1, x] + 
      122*G[0, 0, 0, 1, 0, x] - 138*G[0, 0, 0, 1, 1, x] - 
      40*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
      24*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
      6*G[0, 1, 0, 0, 0, x] - 14*G[0, 1, 0, 0, 1, x] - 
      14*G[0, 1, 0, 1, 0, x] + 34*G[0, 1, 0, 1, 1, x] - 
      12*G[0, 1, 1, 0, 0, x] + 32*G[0, 1, 1, 0, 1, x] + 
      32*G[0, 1, 1, 1, 0, x] - 28*G[0, 1, 1, 1, 1, x] + 
      86*G[1, 0, 0, 0, 0, x] - 102*G[1, 0, 0, 0, 1, x] - 
      102*G[1, 0, 0, 1, 0, x] + 118*G[1, 0, 0, 1, 1, x] + 
      20*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
      4*G[1, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, x] + 
      26*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
      6*G[1, 1, 0, 1, 0, x] + 10*G[1, 1, 0, 1, 1, x] + 
      32*G[1, 1, 1, 0, 0, x] - 28*G[1, 1, 1, 0, 1, x] - 
      28*G[1, 1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, 1, x] - 
      240*G[0, 0, 0, 0, 0, 0, x] + 240*G[0, 0, 0, 0, 0, 1, x] + 
      240*G[0, 0, 0, 0, 1, 0, x] - 240*G[0, 0, 0, 0, 1, 1, x] + 
      48*G[0, 0, 1, 0, 0, 0, x] - 48*G[0, 0, 1, 0, 0, 1, x] - 
      48*G[0, 0, 1, 0, 1, 0, x] + 48*G[0, 0, 1, 0, 1, 1, x] + 
      192*G[0, 1, 0, 0, 0, 0, x] - 192*G[0, 1, 0, 0, 0, 1, x] - 
      192*G[0, 1, 0, 0, 1, 0, x] + 192*G[0, 1, 0, 0, 1, 1, x] + 
      240*G[1, 0, 0, 0, 0, 0, x] - 240*G[1, 0, 0, 0, 0, 1, x] - 
      240*G[1, 0, 0, 0, 1, 0, x] + 240*G[1, 0, 0, 0, 1, 1, x] - 
      48*G[1, 0, 1, 0, 0, 0, x] + 48*G[1, 0, 1, 0, 0, 1, x] + 
      48*G[1, 0, 1, 0, 1, 0, x] - 48*G[1, 0, 1, 0, 1, 1, x] - 
      192*G[1, 1, 0, 0, 0, 0, x] + 192*G[1, 1, 0, 0, 0, 1, x] + 
      192*G[1, 1, 0, 0, 1, 0, x] - 192*G[1, 1, 0, 0, 1, 1, x] + 
      G[0, 1, 1, 0, x]*(-38 - 20*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (79/3 - 4*Log[mu2/s]) + G[1, 1, 1, 0, x]*(35 - 4*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-1 + 52*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-467/3 + 8*Log[mu2/s] - 432*zeta[2]) + G[1, 1, 0, 0, x]*
       (-136/3 - 20*Log[mu2/s] - 384*zeta[2]) + G[0, 0, 0, 1, x]*
       (502/3 + 16*Log[mu2/s] - 288*zeta[2]) + G[1, 1, 0, 1, x]*
       (35 - 4*Log[mu2/s] - 192*zeta[2]) + G[1, 0, 1, 1, x]*
       (166 - 8*Log[mu2/s] - 96*zeta[2]) + G[1, 0, 1, 0, x]*
       (-529/3 - 16*Log[mu2/s] - 48*zeta[2]) + (39*Log[mu2/s]^2*zeta[2])/2 + 
      12*Log[mu2/s]^3*zeta[2] + G[0, 1, 1, x]*(-473/2 + (35*Log[mu2/s])/3 + 
        12*Log[mu2/s]^2 + 5*zeta[2]) + G[0, 0, 1, 0, x]*
       (502/3 + 16*Log[mu2/s] + 48*zeta[2]) + G[1, 1, 1, x]*
       (1241/9 - 34*Log[mu2/s] - 24*Log[mu2/s]^2 + 52*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-514/3 - 16*Log[mu2/s] + 96*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-38 - 20*Log[mu2/s] + 192*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-529/3 - 16*Log[mu2/s] + 288*zeta[2]) + 
      G[0, 1, 0, 0, x]*(34 + 20*Log[mu2/s] + 384*zeta[2]) + 
      G[1, 0, 0, 0, x]*(171 + 16*Log[mu2/s] + 432*zeta[2]) + 
      G[0, 1, 0, x]*(1373/9 + 4*Log[mu2/s] - 32*zeta[2] - 192*zeta[3]) + 
      G[1, 0, 1, x]*(-377/6 + (31*Log[mu2/s])/3 + 12*Log[mu2/s]^2 + 
        129*zeta[2] - 96*zeta[3]) + G[1, 0, 0, x]*
       (-190/9 + (16*Log[mu2/s])/3 + 216*zeta[2] - 96*zeta[3]) - 
      (94*zeta[3])/3 - 192*zeta[3]^2 + G[0, 0, 0, x]*
       (-1075/18 - (35*Log[mu2/s])/3 - 12*Log[mu2/s]^2 - 255*zeta[2] + 
        96*zeta[3]) + G[0, 0, 1, x]*(1373/9 + 4*Log[mu2/s] - 234*zeta[2] + 
        96*zeta[3]) + zeta[2]*(-285011/216 + 119*zeta[3]) + 
      G[1, 1, 0, x]*(-377/6 + (31*Log[mu2/s])/3 + 12*Log[mu2/s]^2 + 
        47*zeta[2] + 192*zeta[3]) + G[0, 0, x]*(-87713/216 + 
        (23*Log[mu2/s]^2)/6 + 4*Log[mu2/s]^3 - (1235*zeta[2])/6 + 
        Log[mu2/s]*(-557/6 + 3*zeta[2]) + 69*zeta[3] - 852*zeta[4]) + 
      G[1, 1, x]*(-106417/216 + (71*Log[mu2/s]^2)/6 + 4*Log[mu2/s]^3 + 
        (1157*zeta[2])/6 + Log[mu2/s]*(-1351/18 + 15*zeta[2]) + zeta[3] - 
        816*zeta[4]) + G[0, x]*(-118561/648 + (4*Log[mu2/s]^3)/3 + 
        Log[mu2/s]^2*(40/9 - 12*zeta[2]) - (839*zeta[3])/3 + 
        Log[mu2/s]*(-1169/27 - (40*zeta[2])/3 + 8*zeta[3]) + 
        zeta[2]*(-3365/18 + 288*zeta[3]) - 483*zeta[4]) + 
      Log[mu2/s]*((-4693*zeta[2])/18 + (8*zeta[3])/3 - (39*zeta[4])/2) - 
      (7045*zeta[4])/12 + G[1, x]*(118561/648 - (4*Log[mu2/s]^3)/3 + 
        Log[mu2/s]^2*(-40/9 - 24*zeta[2]) + zeta[2]*(-220/3 - 288*zeta[3]) + 
        Log[mu2/s]*(1169/27 - (65*zeta[2])/3 - 8*zeta[3]) + 278*zeta[3] + 
        (951*zeta[4])/2) + G[0, 1, x]*(3595/8 - (47*Log[mu2/s]^2)/6 - 
        4*Log[mu2/s]^3 - (1085*zeta[2])/6 + Log[mu2/s]*
         (1511/18 + 33*zeta[2]) + 79*zeta[3] + 816*zeta[4]) + 
      G[1, 0, x]*(3595/8 - (47*Log[mu2/s]^2)/6 - 4*Log[mu2/s]^3 + 
        (1331*zeta[2])/6 + Log[mu2/s]*(1511/18 + 21*zeta[2]) - 149*zeta[3] + 
        852*zeta[4]) - 50*zeta[5] - 969*zeta[6]) + (969*zeta[6])/4 + 
    x^2*((-56*G[0, 0, 0, 0, 0, x])/3 + (64*G[0, 0, 0, 0, 1, x])/3 + 
      (64*G[0, 0, 0, 1, 0, x])/3 - 16*G[0, 0, 0, 1, 1, x] + 
      (44*G[0, 0, 1, 0, 0, x])/3 - (28*G[0, 0, 1, 0, 1, x])/3 - 
      (28*G[0, 0, 1, 1, 0, x])/3 + 4*G[0, 0, 1, 1, 1, x] + 
      (44*G[0, 1, 0, 0, 0, x])/3 - 8*G[0, 1, 0, 0, 1, x] - 
      8*G[0, 1, 0, 1, 0, x] + (4*G[0, 1, 0, 1, 1, x])/3 + 
      4*G[0, 1, 1, 0, 0, x] - (32*G[0, 1, 1, 0, 1, x])/3 - 
      (32*G[0, 1, 1, 1, 0, x])/3 + (28*G[0, 1, 1, 1, 1, x])/3 + 
      (64*G[1, 0, 0, 0, 0, x])/3 - 16*G[1, 0, 0, 0, 1, x] - 
      16*G[1, 0, 0, 1, 0, x] + (32*G[1, 0, 0, 1, 1, x])/3 - 
      8*G[1, 0, 1, 0, 0, x] + (8*G[1, 0, 1, 0, 1, x])/3 + 
      (8*G[1, 0, 1, 1, 0, x])/3 - (16*G[1, 0, 1, 1, 1, x])/3 - 
      (28*G[1, 1, 0, 0, 0, x])/3 + (8*G[1, 1, 0, 0, 1, x])/3 + 
      (8*G[1, 1, 0, 1, 0, x])/3 - 4*G[1, 1, 0, 1, 1, x] - 
      (32*G[1, 1, 1, 0, 0, x])/3 + (28*G[1, 1, 1, 0, 1, x])/3 + 
      (28*G[1, 1, 1, 1, 0, x])/3 + 8*G[1, 1, 1, 1, 1, x] + 
      180*G[0, 0, 0, 0, 0, 0, x] - 180*G[0, 0, 0, 0, 0, 1, x] - 
      180*G[0, 0, 0, 0, 1, 0, x] + 180*G[0, 0, 0, 0, 1, 1, x] - 
      36*G[0, 0, 1, 0, 0, 0, x] + 36*G[0, 0, 1, 0, 0, 1, x] + 
      36*G[0, 0, 1, 0, 1, 0, x] - 36*G[0, 0, 1, 0, 1, 1, x] - 
      144*G[0, 1, 0, 0, 0, 0, x] + 144*G[0, 1, 0, 0, 0, 1, x] + 
      144*G[0, 1, 0, 0, 1, 0, x] - 144*G[0, 1, 0, 0, 1, 1, x] - 
      180*G[1, 0, 0, 0, 0, 0, x] + 180*G[1, 0, 0, 0, 0, 1, x] + 
      180*G[1, 0, 0, 0, 1, 0, x] - 180*G[1, 0, 0, 0, 1, 1, x] + 
      36*G[1, 0, 1, 0, 0, 0, x] - 36*G[1, 0, 1, 0, 0, 1, x] - 
      36*G[1, 0, 1, 0, 1, 0, x] + 36*G[1, 0, 1, 0, 1, 1, x] + 
      144*G[1, 1, 0, 0, 0, 0, x] - 144*G[1, 1, 0, 0, 0, 1, x] - 
      144*G[1, 1, 0, 0, 1, 0, x] + 144*G[1, 1, 0, 0, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(-86/9 - (52*Log[mu2/s])/3) + 
      G[0, 1, 1, 1, x]*(-74/9 + (4*Log[mu2/s])/3) + 
      G[1, 1, 1, 0, x]*(-74/9 + (4*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(154/9 + (20*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(-769/9 - (16*Log[mu2/s])/3 - 324*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-154/9 - (20*Log[mu2/s])/3 - 288*zeta[2]) + 
      G[1, 0, 0, 1, x]*(769/9 + (16*Log[mu2/s])/3 - 216*zeta[2]) + 
      G[0, 1, 0, 1, x]*(154/9 + (20*Log[mu2/s])/3 - 144*zeta[2]) + 
      G[0, 0, 1, 1, x]*(769/9 + (16*Log[mu2/s])/3 - 72*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-769/9 - (16*Log[mu2/s])/3 - 36*zeta[2]) + 
      G[1, 1, 1, x]*(-1564/27 + (160*Log[mu2/s])/9 + 8*Log[mu2/s]^2 - 
        18*zeta[2]) - (40*Log[mu2/s]^2*zeta[2])/3 - 4*Log[mu2/s]^3*zeta[2] + 
      G[0, 1, 1, x]*(1547/27 - (80*Log[mu2/s])/9 - 4*Log[mu2/s]^2 + 
        23*zeta[2]) + G[1, 0, 1, 0, x]*(769/9 + (16*Log[mu2/s])/3 + 
        36*zeta[2]) + G[1, 0, 1, 1, x]*(-689/9 + (8*Log[mu2/s])/3 + 
        72*zeta[2]) + G[1, 1, 0, 1, x]*(-74/9 + (4*Log[mu2/s])/3 + 
        144*zeta[2]) + G[0, 0, 0, 1, x]*(-769/9 - (16*Log[mu2/s])/3 + 
        216*zeta[2]) + G[1, 1, 0, 0, x]*(154/9 + (20*Log[mu2/s])/3 + 
        288*zeta[2]) + G[0, 0, 0, 0, x]*(689/9 - (8*Log[mu2/s])/3 + 
        324*zeta[2]) + G[1, 1, 0, x]*(395/27 - (80*Log[mu2/s])/9 - 
        4*Log[mu2/s]^2 - 17*zeta[2] - 144*zeta[3]) + 
      G[0, 0, 0, x]*(-791/27 + (80*Log[mu2/s])/9 + 4*Log[mu2/s]^2 - 
        (77*zeta[2])/3 - 72*zeta[3]) + G[0, 0, 1, x]*(-14 + (20*zeta[2])/3 - 
        72*zeta[3]) - (128*zeta[3])/3 + 144*zeta[3]^2 + 
      zeta[2]*(146209/216 + (101*zeta[3])/3) + G[1, 0, 1, x]*
       (395/27 - (80*Log[mu2/s])/9 - 4*Log[mu2/s]^2 + (13*zeta[2])/3 + 
        72*zeta[3]) + G[1, 0, 0, x]*(86/3 + (80*zeta[2])/3 + 72*zeta[3]) + 
      G[0, 1, 0, x]*(-14 + 24*zeta[2] + 144*zeta[3]) + 
      G[1, 0, x]*(-146209/648 + (40*Log[mu2/s]^2)/9 + (4*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-1169/27 - 7*zeta[2]) - (322*zeta[2])/3 + 3*zeta[3] - 
        639*zeta[4]) + G[0, 1, x]*(-146209/648 + (40*Log[mu2/s]^2)/9 + 
        (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(-1169/27 - 11*zeta[2]) + 
        (293*zeta[2])/3 - zeta[3] - 612*zeta[4]) + 
      G[0, x]*(4*Log[mu2/s]^2*zeta[2] + zeta[2]*(361/27 - 216*zeta[3]) + 
        Log[mu2/s]*((80*zeta[2])/9 - (8*zeta[3])/3) + (410*zeta[3])/3 - 
        (331*zeta[4])/6) + (985*zeta[4])/4 + 
      Log[mu2/s]*((1169*zeta[2])/9 + (13*zeta[4])/2) + 
      G[1, x]*(8*Log[mu2/s]^2*zeta[2] - (410*zeta[3])/3 + 
        Log[mu2/s]*((160*zeta[2])/9 + (8*zeta[3])/3) + 
        zeta[2]*(-412/27 + 216*zeta[3]) + (146*zeta[4])/3) + 
      G[1, 1, x]*(146209/648 - (40*Log[mu2/s]^2)/9 - (4*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(1169/27 - 5*zeta[2]) - (1039*zeta[2])/9 - (5*zeta[3])/3 + 
        612*zeta[4]) + G[0, 0, x]*(146209/648 - (40*Log[mu2/s]^2)/9 - 
        (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(1169/27 - zeta[2]) + 
        (886*zeta[2])/9 - zeta[3]/3 + 639*zeta[4]) + (46*zeta[5])/3 + 
      (2907*zeta[6])/4)) + Nc^3*(-748649/5184 - (171*G[0, 0, 0, 0, 0, x])/2 + 
    (103*G[1, 1, 0, 0, 0, x])/2 - 165*G[0, 0, 0, 0, 0, 0, x] + 
    165*G[0, 0, 0, 0, 0, 1, x] + 165*G[0, 0, 0, 0, 1, 0, x] - 
    201*G[0, 0, 0, 0, 1, 1, x] + 24*G[0, 0, 0, 1, 0, 0, x] - 
    60*G[0, 0, 0, 1, 0, 1, x] - 60*G[0, 0, 0, 1, 1, 0, x] + 
    51*G[0, 0, 0, 1, 1, 1, x] + 57*G[0, 0, 1, 0, 0, 0, x] - 
    99*G[0, 0, 1, 0, 0, 1, x] - 99*G[0, 0, 1, 0, 1, 0, x] + 
    96*G[0, 0, 1, 0, 1, 1, x] - 60*G[0, 0, 1, 1, 0, 0, x] + 
    57*G[0, 0, 1, 1, 0, 1, x] + 57*G[0, 0, 1, 1, 1, 0, x] - 
    9*G[0, 0, 1, 1, 1, 1, x] + 123*G[0, 1, 0, 0, 0, 0, x] - 
    168*G[0, 1, 0, 0, 0, 1, x] - 168*G[0, 1, 0, 0, 1, 0, x] + 
    159*G[0, 1, 0, 0, 1, 1, x] - 66*G[0, 1, 0, 1, 0, 0, x] + 
    57*G[0, 1, 0, 1, 0, 1, x] + 57*G[0, 1, 0, 1, 1, 0, x] + 
    6*G[0, 1, 0, 1, 1, 1, x] - 69*G[0, 1, 1, 0, 0, 0, x] + 
    57*G[0, 1, 1, 0, 0, 1, x] + 57*G[0, 1, 1, 0, 1, 0, x] + 
    9*G[0, 1, 1, 0, 1, 1, x] + 48*G[0, 1, 1, 1, 0, 0, x] + 
    18*G[0, 1, 1, 1, 0, 1, x] + 18*G[0, 1, 1, 1, 1, 0, x] - 
    57*G[0, 1, 1, 1, 1, 1, x] + 165*G[1, 0, 0, 0, 0, 0, x] - 
    201*G[1, 0, 0, 0, 0, 1, x] - 201*G[1, 0, 0, 0, 1, 0, x] + 
    192*G[1, 0, 0, 0, 1, 1, x] - 66*G[1, 0, 0, 1, 0, 0, x] + 
    57*G[1, 0, 0, 1, 0, 1, x] + 57*G[1, 0, 0, 1, 1, 0, x] - 
    3*G[1, 0, 0, 1, 1, 1, x] - 102*G[1, 0, 1, 0, 0, 0, x] + 
    90*G[1, 0, 1, 0, 0, 1, x] + 90*G[1, 0, 1, 0, 1, 0, x] - 
    33*G[1, 0, 1, 0, 1, 1, x] + 48*G[1, 0, 1, 1, 0, 0, x] + 
    9*G[1, 0, 1, 1, 0, 1, x] + 9*G[1, 0, 1, 1, 1, 0, x] - 
    30*G[1, 0, 1, 1, 1, 1, x] - 159*G[1, 1, 0, 0, 0, 0, x] + 
    159*G[1, 1, 0, 0, 0, 1, x] + 159*G[1, 1, 0, 0, 1, 0, x] - 
    105*G[1, 1, 0, 0, 1, 1, x] + 54*G[1, 1, 0, 1, 0, 0, x] - 
    27*G[1, 1, 0, 1, 1, 1, x] + 69*G[1, 1, 1, 0, 0, 0, x] - 
    3*G[1, 1, 1, 0, 0, 1, x] - 3*G[1, 1, 1, 0, 1, 0, x] - 
    36*G[1, 1, 1, 0, 1, 1, x] + 18*G[1, 1, 1, 1, 0, 0, x] - 
    57*G[1, 1, 1, 1, 0, 1, x] - 57*G[1, 1, 1, 1, 1, 0, x] - 
    93*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 0, 0, x]*(160 - 66*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(335/2 - 66*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(335/2 - 66*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(87 - 63*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (27/2 - 57*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(27/2 - 57*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(17/2 - 54*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (17/2 - 54*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(273/2 - 54*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(-13/2 - 48*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(54 + 3*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (54 + 3*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-295/2 + 9*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-89 + 9*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (-89 + 9*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-39/2 + 9*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(-39/2 + 9*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-100 + 12*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(34 + 12*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(50 + 21*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (85/2 + 27*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-1/2 + 36*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(131/2 + 36*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(131/2 + 36*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(-263/2 + 39*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(-109 + 39*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (-109 + 39*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-136 + 42*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-165/2 + 45*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(-109/2 + 150*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(-3107/12 + 20*Log[mu2/s] - 18*Log[mu2/s]^2 - 
      279*zeta[2]) + G[1, 1, 0, 0, x]*(-997/4 - 60*Log[mu2/s] + 
      27*Log[mu2/s]^2 - 243*zeta[2]) + G[0, 0, 0, 1, x]*
     (1353/4 + 82*Log[mu2/s] - (45*Log[mu2/s]^2)/2 - (315*zeta[2])/2) + 
    G[1, 1, 0, 1, x]*(813/4 - 51*Log[mu2/s] + (27*Log[mu2/s]^2)/2 - 
      (189*zeta[2])/2) + G[1, 0, 1, 0, x]*(-1969/6 - (95*Log[mu2/s])/2 + 
      (45*Log[mu2/s]^2)/2 - (177*zeta[2])/2) + G[1, 0, 1, 1, x]*
     (1693/6 - (127*Log[mu2/s])/2 + 18*Log[mu2/s]^2 - 78*zeta[2]) + 
    G[0, 1, 1, 0, x]*(-815/6 - (135*Log[mu2/s])/2 + 27*Log[mu2/s]^2 - 
      57*zeta[2]) + G[0, 1, 1, 1, x]*(301/4 - 36*Log[mu2/s] + 
      (27*Log[mu2/s]^2)/2 - (57*zeta[2])/2) + 
    Log[mu2/s]^4*(-9/16 - (81*zeta[2])/8) + G[1, 1, 1, 1, x]*
     (61/3 + (327*Log[mu2/s])/2 - (189*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + 
    G[0, 0, 1, 1, x]*(-388 - (95*Log[mu2/s])/2 + (45*Log[mu2/s]^2)/2 + 
      (39*zeta[2])/2) + G[1, 1, 1, 0, x]*(813/4 - 51*Log[mu2/s] + 
      (27*Log[mu2/s]^2)/2 + (69*zeta[2])/2) + 
    Log[mu2/s]^3*(61/24 + (183*zeta[2])/4) + G[0, 1, 0, 1, x]*
     (-815/6 - (135*Log[mu2/s])/2 + 27*Log[mu2/s]^2 + 54*zeta[2]) + 
    G[0, 0, 1, 0, x]*(1353/4 + 82*Log[mu2/s] - (45*Log[mu2/s]^2)/2 + 
      (123*zeta[2])/2) + G[1, 0, 0, 1, x]*(-1969/6 - (95*Log[mu2/s])/2 + 
      (45*Log[mu2/s]^2)/2 + (243*zeta[2])/2) + G[0, 1, 0, 0, x]*
     (1033/12 + 102*Log[mu2/s] - 27*Log[mu2/s]^2 + 225*zeta[2]) + 
    G[1, 0, 0, 0, x]*(1583/6 + (179*Log[mu2/s])/2 - (45*Log[mu2/s]^2)/2 + 
      (531*zeta[2])/2) + G[0, 1, 0, x]*(10015/24 - (69*Log[mu2/s]^2)/4 - 
      (797*zeta[2])/4 + Log[mu2/s]*(199/4 + 27*zeta[2]) - 120*zeta[3]) + 
    G[1, 0, 1, x]*(-9481/72 + (111*Log[mu2/s]^2)/2 - (27*Log[mu2/s]^3)/2 + 
      (245*zeta[2])/2 + Log[mu2/s]*(46 + (81*zeta[2])/2) - 75*zeta[3]) + 
    G[1, 0, 0, x]*(3295/36 - 21*Log[mu2/s]^2 + 146*zeta[2] + 
      Log[mu2/s]*(193/3 + 18*zeta[2]) - 54*zeta[3]) + 
    zeta[2]*(-786865/864 - (27*zeta[3])/2) + 
    G[0, 1, 1, x]*(-4117/9 + (207*Log[mu2/s]^2)/4 - (27*Log[mu2/s]^3)/2 - 
      (781*zeta[2])/4 + Log[mu2/s]*(727/12 + (117*zeta[2])/2) - 9*zeta[3]) - 
    (2989*zeta[3])/36 - 114*zeta[3]^2 + G[0, 0, 1, x]*
     (10015/24 - (69*Log[mu2/s]^2)/4 - (1575*zeta[2])/4 + 
      Log[mu2/s]*(199/4 + 36*zeta[2]) + 42*zeta[3]) + 
    G[1, 1, 1, x]*(665/9 - (225*Log[mu2/s]^2)/4 + 27*Log[mu2/s]^3 + 
      (951*zeta[2])/4 + Log[mu2/s]*(-2683/12 + 27*zeta[2]) + 60*zeta[3]) + 
    G[0, 0, 0, x]*(-2650/9 - 51*Log[mu2/s]^2 + (27*Log[mu2/s]^3)/2 - 
      216*zeta[2] + Log[mu2/s]*(-238/3 + (27*zeta[2])/2) + 69*zeta[3]) + 
    G[1, 1, 0, x]*(-9481/72 + (111*Log[mu2/s]^2)/2 - (27*Log[mu2/s]^3)/2 + 
      156*zeta[2] + Log[mu2/s]*(46 + (45*zeta[2])/2) + 87*zeta[3]) + 
    (27*G[1, 1, 0, 0, x] - 27*G[1, 1, 0, 1, x] - 27*G[1, 1, 1, 0, x] + 
      27*G[1, 1, 1, 1, x] + 27*G[1, 0, x]*zeta[2] + 54*G[1, 1, x]*zeta[2] - 
      27*G[1, x]*zeta[3])/x^2 + (-144*G[0, 0, 0, 0, x] + 
      144*G[0, 0, 0, 1, x] + 144*G[0, 0, 1, 0, x] - 144*G[0, 0, 1, 1, x] - 
      288*G[0, 0, x]*zeta[2] - 144*G[0, 1, x]*zeta[2] + 144*G[0, x]*zeta[3] - 
      612*zeta[4])/(1 - x) + G[0, 0, x]*(-81451/288 + (91*Log[mu2/s]^3)/4 - 
      (27*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(355/24 - (63*zeta[2])/4) - 
      (6155*zeta[2])/12 + Log[mu2/s]*(-8845/72 + (21*zeta[2])/4 - 
        15*zeta[3]) + 133*zeta[3] - (9627*zeta[4])/16) + 
    G[1, 1, x]*(-397897/864 + Log[mu2/s]^3/4 - (27*Log[mu2/s]^4)/8 + 
      Log[mu2/s]^2*(2131/24 - (171*zeta[2])/4) - (529*zeta[2])/12 + 
      Log[mu2/s]*(1387/24 + (243*zeta[2])/4 - 51*zeta[3]) + 8*zeta[3] - 
      (9267*zeta[4])/16) + Log[mu2/s]*(-6991/216 + 
      zeta[2]*(-7099/36 - 81*zeta[3]) + (74*zeta[3])/3 - (1155*zeta[4])/8) + 
    Log[mu2/s]^2*(887/72 + 121*zeta[2] - (15*zeta[3])/2 - (297*zeta[4])/8) - 
    (194597*zeta[4])/96 + G[0, 1, x]*(331769/864 - (23*Log[mu2/s]^3)/2 + 
      (27*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(-331/6 - (153*zeta[2])/4) - 
      (3455*zeta[2])/24 + (223*zeta[3])/2 + Log[mu2/s]*
       (2891/72 + 153*zeta[2] + 33*zeta[3]) + (8475*zeta[4])/16) + 
    G[1, 0, x]*(331769/864 - (23*Log[mu2/s]^3)/2 + (27*Log[mu2/s]^4)/8 + 
      Log[mu2/s]^2*(-331/6 - (99*zeta[2])/4) + (9107*zeta[2])/24 - 
      (535*zeta[3])/2 + Log[mu2/s]*(2891/72 + (201*zeta[2])/2 + 33*zeta[3]) + 
      (9231*zeta[4])/16) + G[0, x]*(-1877917/5184 - (45*Log[mu2/s]^4)/16 + 
      Log[mu2/s]^3*(323/24 + (27*zeta[2])/2) + Log[mu2/s]^2*
       (2977/72 - (393*zeta[2])/8 - 9*zeta[3]) - (760*zeta[3])/3 + 
      zeta[2]*(-87521/144 + 168*zeta[3]) - (12181*zeta[4])/32 + 
      Log[mu2/s]*(-10927/108 - (797*zeta[2])/8 + (35*zeta[3])/2 + 
        (99*zeta[4])/4) - 66*zeta[5]) - 246*zeta[5] + 
    G[1, x]*(2045701/5184 + (45*Log[mu2/s]^4)/16 + 
      Log[mu2/s]^3*(-269/24 + 27*zeta[2]) + zeta[2]*(-2757/16 - 87*zeta[3]) + 
      (1162*zeta[3])/3 + Log[mu2/s]^2*(-1763/36 - (795*zeta[2])/8 + 
        9*zeta[3]) + (14797*zeta[4])/32 + Log[mu2/s]*
       (4133/54 - (789*zeta[2])/8 - (5*zeta[3])/2 + (99*zeta[4])/2) + 
      66*zeta[5]) + x^2*((179*G[0, 0, 0, 0, 0, x])/3 + 
      (92*G[1, 1, 0, 0, 0, x])/3 - 285*G[0, 0, 0, 0, 0, 0, x] + 
      285*G[0, 0, 0, 0, 0, 1, x] + 285*G[0, 0, 0, 0, 1, 0, x] - 
      297*G[0, 0, 0, 0, 1, 1, x] + 8*G[0, 0, 0, 1, 0, 0, x] - 
      20*G[0, 0, 0, 1, 0, 1, x] - 20*G[0, 0, 0, 1, 1, 0, x] + 
      17*G[0, 0, 0, 1, 1, 1, x] + 65*G[0, 0, 1, 0, 0, 0, x] - 
      79*G[0, 0, 1, 0, 0, 1, x] - 79*G[0, 0, 1, 0, 1, 0, x] + 
      78*G[0, 0, 1, 0, 1, 1, x] - 20*G[0, 0, 1, 1, 0, 0, x] + 
      19*G[0, 0, 1, 1, 0, 1, x] + 19*G[0, 0, 1, 1, 1, 0, x] - 
      3*G[0, 0, 1, 1, 1, 1, x] + 225*G[0, 1, 0, 0, 0, 0, x] - 
      240*G[0, 1, 0, 0, 0, 1, x] - 240*G[0, 1, 0, 0, 1, 0, x] + 
      237*G[0, 1, 0, 0, 1, 1, x] - 22*G[0, 1, 0, 1, 0, 0, x] + 
      19*G[0, 1, 0, 1, 0, 1, x] + 19*G[0, 1, 0, 1, 1, 0, x] + 
      2*G[0, 1, 0, 1, 1, 1, x] - 23*G[0, 1, 1, 0, 0, 0, x] + 
      19*G[0, 1, 1, 0, 0, 1, x] + 19*G[0, 1, 1, 0, 1, 0, x] + 
      3*G[0, 1, 1, 0, 1, 1, x] + 16*G[0, 1, 1, 1, 0, 0, x] + 
      6*G[0, 1, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 1, 0, x] - 
      19*G[0, 1, 1, 1, 1, 1, x] + 285*G[1, 0, 0, 0, 0, 0, x] - 
      297*G[1, 0, 0, 0, 0, 1, x] - 297*G[1, 0, 0, 0, 1, 0, x] + 
      294*G[1, 0, 0, 0, 1, 1, x] - 22*G[1, 0, 0, 1, 0, 0, x] + 
      19*G[1, 0, 0, 1, 0, 1, x] + 19*G[1, 0, 0, 1, 1, 0, x] - 
      G[1, 0, 0, 1, 1, 1, x] - 80*G[1, 0, 1, 0, 0, 0, x] + 
      76*G[1, 0, 1, 0, 0, 1, x] + 76*G[1, 0, 1, 0, 1, 0, x] - 
      57*G[1, 0, 1, 0, 1, 1, x] + 16*G[1, 0, 1, 1, 0, 0, x] + 
      3*G[1, 0, 1, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 1, 0, x] - 
      10*G[1, 0, 1, 1, 1, 1, x] - 237*G[1, 1, 0, 0, 0, 0, x] + 
      237*G[1, 1, 0, 0, 0, 1, x] + 237*G[1, 1, 0, 0, 1, 0, x] - 
      219*G[1, 1, 0, 0, 1, 1, x] + 18*G[1, 1, 0, 1, 0, 0, x] - 
      9*G[1, 1, 0, 1, 1, 1, x] + 23*G[1, 1, 1, 0, 0, 0, x] - 
      G[1, 1, 1, 0, 0, 1, x] - G[1, 1, 1, 0, 1, 0, x] - 
      12*G[1, 1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, 0, 0, x] - 
      19*G[1, 1, 1, 1, 0, 1, x] - 19*G[1, 1, 1, 1, 1, 0, x] - 
      31*G[1, 1, 1, 1, 1, 1, x] + G[0, 1, 1, 0, 1, x]*
       (140/3 - 22*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (140/3 - 22*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (140/3 - 22*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(17/6 - 21*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-3/2 - 19*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (-3/2 - 19*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-74/3 - 18*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-3 - 18*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-3 - 18*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-22/3 - 16*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(175/6 + Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (175/6 + Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(149/6 + 3*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(149/6 + 3*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (93/2 + 3*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(93/2 + 3*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(93/2 + 3*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-19 + 4*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(70/3 + 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(61/6 + 7*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (35/6 + 9*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(-205/3 + 12*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-205/3 + 12*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-205/3 + 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-263/6 + 13*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-263/6 + 13*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-263/6 + 13*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-51 + 14*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-105/2 + 15*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*(-20 + 50*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-5239/36 + (26*Log[mu2/s])/3 - 6*Log[mu2/s]^2 - 
        507*zeta[2]) + G[1, 1, 0, 0, x]*(-583/6 - (83*Log[mu2/s])/3 + 
        9*Log[mu2/s]^2 - 449*zeta[2]) + G[0, 0, 0, 1, x]*
       (7013/36 + (131*Log[mu2/s])/6 - (15*Log[mu2/s]^2)/2 - 
        (657*zeta[2])/2) + G[1, 1, 0, 1, x]*(431/9 - (17*Log[mu2/s])/6 + 
        (9*Log[mu2/s]^2)/2 - (431*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (5239/36 - (26*Log[mu2/s])/3 + 6*Log[mu2/s]^2 - 118*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-7013/36 - (131*Log[mu2/s])/6 + (15*Log[mu2/s]^2)/2 - 
        (151*zeta[2])/2) + G[0, 1, 1, 0, x]*(-583/6 - (83*Log[mu2/s])/3 + 
        9*Log[mu2/s]^2 - 19*zeta[2]) + G[0, 1, 1, 1, x]*
       (431/9 - (17*Log[mu2/s])/6 + (9*Log[mu2/s]^2)/2 - (19*zeta[2])/2) + 
      G[1, 1, 1, 1, x]*(152/3 + (383*Log[mu2/s])/6 - (63*Log[mu2/s]^2)/2 + 
        zeta[2]/2) + (61*Log[mu2/s]^3*zeta[2])/4 - (27*Log[mu2/s]^4*zeta[2])/
       8 + G[1, 1, 1, 0, x]*(431/9 - (17*Log[mu2/s])/6 + (9*Log[mu2/s]^2)/2 + 
        (23*zeta[2])/2) + G[0, 0, 1, 0, x]*(7013/36 + (131*Log[mu2/s])/6 - 
        (15*Log[mu2/s]^2)/2 + (133*zeta[2])/2) + G[0, 0, 1, 1, x]*
       (-7013/36 - (131*Log[mu2/s])/6 + (15*Log[mu2/s]^2)/2 + 
        (197*zeta[2])/2) + G[0, 1, 0, 1, x]*(-583/6 - (83*Log[mu2/s])/3 + 
        9*Log[mu2/s]^2 + 202*zeta[2]) + G[1, 0, 0, 1, x]*
       (-7013/36 - (131*Log[mu2/s])/6 + (15*Log[mu2/s]^2)/2 + 
        (633*zeta[2])/2) + G[0, 1, 0, 0, x]*(583/6 + (83*Log[mu2/s])/3 - 
        9*Log[mu2/s]^2 + 443*zeta[2]) + G[1, 0, 0, 0, x]*
       (7013/36 + (131*Log[mu2/s])/6 - (15*Log[mu2/s]^2)/2 + 
        (1005*zeta[2])/2) + G[0, 1, 0, x]*(-4 - (517*zeta[2])/6 + 
        9*Log[mu2/s]*zeta[2] - 224*zeta[3]) + G[1, 0, 1, x]*
       (-1375/108 + (61*Log[mu2/s]^2)/4 - (9*Log[mu2/s]^3)/2 - 
        (221*zeta[2])/12 + Log[mu2/s]*(887/18 + (27*zeta[2])/2) - 
        117*zeta[3]) + G[1, 0, 0, x]*(-52 - (244*zeta[2])/3 + 
        6*Log[mu2/s]*zeta[2] - 110*zeta[3]) + 
      zeta[2]*(-935273/864 - (299*zeta[3])/3) + G[0, 1, 1, x]*
       (-6559/108 + (61*Log[mu2/s]^2)/4 - (9*Log[mu2/s]^3)/2 - 
        (1117*zeta[2])/12 + Log[mu2/s]*(887/18 + (39*zeta[2])/2) - 
        3*zeta[3]) + 48*zeta[3] - 222*zeta[3]^2 + 
      G[1, 1, 1, x]*(4183/54 - (61*Log[mu2/s]^2)/2 + 9*Log[mu2/s]^3 + 
        (479*zeta[2])/6 + Log[mu2/s]*(-887/9 + 9*zeta[2]) + 20*zeta[3]) + 
      G[0, 0, 1, x]*(-4 - (88*zeta[2])/3 + 12*Log[mu2/s]*zeta[2] + 
        106*zeta[3]) + G[0, 0, 0, x]*(7423/108 - (61*Log[mu2/s]^2)/4 + 
        (9*Log[mu2/s]^3)/2 + (973*zeta[2])/12 + Log[mu2/s]*
         (-887/18 + (9*zeta[2])/2) + 115*zeta[3]) + 
      G[1, 1, 0, x]*(-1375/108 + (61*Log[mu2/s]^2)/4 - (9*Log[mu2/s]^3)/2 + 
        (671*zeta[2])/12 + Log[mu2/s]*(887/18 + (15*zeta[2])/2) + 
        213*zeta[3]) + G[0, 0, x]*(-935273/2592 + (61*Log[mu2/s]^3)/12 - 
        (9*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(887/36 - (21*zeta[2])/4) - 
        (14383*zeta[2])/72 + Log[mu2/s]*(-6991/108 + zeta[2]/4 - 5*zeta[3]) + 
        (5*zeta[3])/3 - (16273*zeta[4])/16) + 
      G[1, 1, x]*(-935273/2592 + (61*Log[mu2/s]^3)/12 - (9*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(887/36 - (57*zeta[2])/4) + (10255*zeta[2])/72 + 
        Log[mu2/s]*(-6991/108 + (53*zeta[2])/4 - 17*zeta[3]) + 
        (13*zeta[3])/3 - (15601*zeta[4])/16) + 
      Log[mu2/s]*(zeta[2]*(-6991/36 - 27*zeta[3]) - (385*zeta[4])/8) + 
      Log[mu2/s]^2*((887*zeta[2])/12 - (99*zeta[4])/8) - (7915*zeta[4])/12 + 
      G[0, 1, x]*(935273/2592 - (61*Log[mu2/s]^3)/12 + (9*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(-887/36 - (51*zeta[2])/4) - (351*zeta[2])/8 + 
        (22*zeta[3])/3 + Log[mu2/s]*(6991/108 + (191*zeta[2])/4 + 
          11*zeta[3]) + (15337*zeta[4])/16) + 
      G[1, 0, x]*(935273/2592 - (61*Log[mu2/s]^3)/12 + (9*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(-887/36 - (33*zeta[2])/4) + (5977*zeta[2])/24 - 
        (40*zeta[3])/3 + Log[mu2/s]*(6991/108 + (121*zeta[2])/4 + 
          11*zeta[3]) + (16141*zeta[4])/16) + 
      G[0, x]*((9*Log[mu2/s]^3*zeta[2])/2 + Log[mu2/s]^2*
         ((-61*zeta[2])/4 - 3*zeta[3]) - (3515*zeta[3])/18 + 
        zeta[2]*(2239/108 + 332*zeta[3]) + (4519*zeta[4])/24 + 
        Log[mu2/s]*((-887*zeta[2])/18 + (35*zeta[3])/3 + (33*zeta[4])/4) - 
        22*zeta[5]) - 51*zeta[5] + G[1, x]*(9*Log[mu2/s]^3*zeta[2] + 
        zeta[2]*(1591/54 - 305*zeta[3]) + (3515*zeta[3])/18 + 
        Log[mu2/s]^2*((-61*zeta[2])/2 + 3*zeta[3]) - (841*zeta[4])/6 + 
        Log[mu2/s]*((-887*zeta[2])/9 - (35*zeta[3])/3 + (33*zeta[4])/2) + 
        22*zeta[5]) - (80517*zeta[6])/64) - (63255*zeta[6])/64 + 
    (-18660895/69984 - 52*G[0, 0, 0, 1, 1, x] - (134*G[0, 0, 1, 0, 1, x])/3 - 
      (134*G[0, 0, 1, 1, 0, x])/3 + 15*G[0, 0, 0, 0, 0, 0, x] - 
      30*G[0, 0, 0, 0, 0, 1, x] - 30*G[0, 0, 0, 0, 1, 0, x] + 
      48*G[0, 0, 0, 0, 1, 1, x] - 30*G[0, 0, 0, 1, 0, 0, x] + 
      48*G[0, 0, 0, 1, 0, 1, x] + 48*G[0, 0, 0, 1, 1, 0, x] - 
      48*G[0, 0, 0, 1, 1, 1, x] - 28*G[0, 0, 1, 0, 0, 0, x] + 
      46*G[0, 0, 1, 0, 0, 1, x] + 46*G[0, 0, 1, 0, 1, 0, x] - 
      46*G[0, 0, 1, 0, 1, 1, x] + 46*G[0, 0, 1, 1, 0, 0, x] - 
      46*G[0, 0, 1, 1, 0, 1, x] - 46*G[0, 0, 1, 1, 1, 0, x] - 
      2*G[0, 0, 1, 1, 1, 1, x] - 22*G[0, 1, 0, 0, 0, 0, x] + 
      38*G[0, 1, 0, 0, 0, 1, x] + 38*G[0, 1, 0, 0, 1, 0, x] - 
      36*G[0, 1, 0, 0, 1, 1, x] + 38*G[0, 1, 0, 1, 0, 0, x] - 
      36*G[0, 1, 0, 1, 0, 1, x] - 36*G[0, 1, 0, 1, 1, 0, x] - 
      14*G[0, 1, 0, 1, 1, 1, x] + 34*G[0, 1, 1, 0, 0, 0, x] - 
      32*G[0, 1, 1, 0, 0, 1, x] - 32*G[0, 1, 1, 0, 1, 0, x] - 
      18*G[0, 1, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 1, 0, 0, x] - 
      18*G[0, 1, 1, 1, 0, 1, x] - 18*G[0, 1, 1, 1, 1, 0, x] + 
      20*G[0, 1, 1, 1, 1, 1, x] - 34*G[1, 0, 0, 0, 0, 0, x] + 
      44*G[1, 0, 0, 0, 0, 1, x] + 44*G[1, 0, 0, 0, 1, 0, x] - 
      42*G[1, 0, 0, 0, 1, 1, x] + 40*G[1, 0, 0, 1, 0, 0, x] - 
      38*G[1, 0, 0, 1, 0, 1, x] - 38*G[1, 0, 0, 1, 1, 0, x] - 
      6*G[1, 0, 0, 1, 1, 1, x] + 36*G[1, 0, 1, 0, 0, 0, x] - 
      34*G[1, 0, 1, 0, 0, 1, x] - 34*G[1, 0, 1, 0, 1, 0, x] - 
      10*G[1, 0, 1, 0, 1, 1, x] - 30*G[1, 0, 1, 1, 0, 0, x] - 
      14*G[1, 0, 1, 1, 0, 1, x] - 14*G[1, 0, 1, 1, 1, 0, x] + 
      4*G[1, 0, 1, 1, 1, 1, x] + 28*G[1, 1, 0, 0, 0, 0, x] - 
      30*G[1, 1, 0, 0, 0, 1, x] - 30*G[1, 1, 0, 0, 1, 0, x] - 
      10*G[1, 1, 0, 0, 1, 1, x] - 26*G[1, 1, 0, 1, 0, 0, x] - 
      14*G[1, 1, 0, 1, 0, 1, x] - 14*G[1, 1, 0, 1, 1, 0, x] - 
      26*G[1, 1, 1, 0, 0, 0, x] - 14*G[1, 1, 1, 0, 0, 1, x] - 
      14*G[1, 1, 1, 0, 1, 0, x] - 18*G[1, 1, 1, 1, 0, 0, x] + 
      4*G[1, 1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 1, 0, x] + 
      16*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*(44 - 20*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(266/3 - 18*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (96 - 18*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(96 - 18*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(143/3 - 16*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (108 - 10*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-161/3 - 2*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-161/3 - 2*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-29/3 - 2*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(11/3 - 2*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(11/3 - 2*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (55/3 - 2*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(85 - 2*Log[mu2/s]) + 
      (17*Log[mu2/s]^5)/16 - (9*Log[mu2/s]^6)/16 + G[1, 1, 0, 0, 0, x]*
       (37/3 + 2*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(-3 + 10*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-31/3 + 14*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (79/3 + 14*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(79/3 + 14*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-175/2 + 15*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-224/3 + 40*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-38 + 40*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-38 + 40*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-92/3 + 44*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-92/3 + 44*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (40/3 + 44*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-22/3 + 48*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-233/3 + 50*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-233/3 + 50*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-63 + 50*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (-59/3 - (163*Log[mu2/s])/3 + 6*Log[mu2/s]^2 - 32*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-1307/18 - 44*Log[mu2/s] + 9*Log[mu2/s]^2 - 
        21*zeta[2]) + G[0, 0, 1, 0, x]*(-1307/18 - 44*Log[mu2/s] + 
        9*Log[mu2/s]^2 - 19*zeta[2]) + G[0, 1, 0, 0, x]*
       (-179/6 - (154*Log[mu2/s])/3 + 9*Log[mu2/s]^2 - 17*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-479/18 + (145*Log[mu2/s])/3 - 27*Log[mu2/s]^2 - 
        zeta[2]) + G[1, 1, 1, 1, x]*(1249/18 - (211*Log[mu2/s])/3 + 
        3*Log[mu2/s]^2 + zeta[2]) + Log[mu2/s]^4*
       (2189/144 + (63*zeta[2])/16) + G[1, 1, 0, 1, x]*
       (-479/18 + (145*Log[mu2/s])/3 - 27*Log[mu2/s]^2 + 7*zeta[2]) + 
      G[0, 0, 0, 0, x]*(1523/18 - (17*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 + 
        (21*zeta[2])/2) + G[1, 0, 1, 1, x]*(-587/18 + (101*Log[mu2/s])/3 - 
        27*Log[mu2/s]^2 + 11*zeta[2]) + G[0, 1, 1, 1, x]*
       (385/9 - (22*Log[mu2/s])/3 - 24*Log[mu2/s]^2 + 12*zeta[2]) + 
      G[0, 1, 1, 0, x]*(157/3 + (178*Log[mu2/s])/3 - 24*Log[mu2/s]^2 + 
        18*zeta[2]) + G[0, 1, 0, 1, x]*(157/3 + (178*Log[mu2/s])/3 - 
        24*Log[mu2/s]^2 + 22*zeta[2]) + G[1, 0, 0, 1, x]*
       (1529/18 + (121*Log[mu2/s])/3 - 21*Log[mu2/s]^2 + 23*zeta[2]) + 
      G[0, 0, 1, 1, x]*(856/9 + 52*Log[mu2/s] - 24*Log[mu2/s]^2 + 
        26*zeta[2]) + G[1, 1, 0, 0, x]*(1421/18 + (77*Log[mu2/s])/3 - 
        21*Log[mu2/s]^2 + 27*zeta[2]) + G[1, 0, 1, 0, x]*
       (1529/18 + (121*Log[mu2/s])/3 - 21*Log[mu2/s]^2 + 27*zeta[2]) + 
      G[0, 0, 0, x]*(-67 + (105*Log[mu2/s]^2)/4 - (7*Log[mu2/s]^3)/2 - 
        (399*zeta[2])/4 + Log[mu2/s]*(-12 + (21*zeta[2])/2) - 21*zeta[3]) + 
      Log[mu2/s]^3*(3373/108 - (889*zeta[2])/24 - (27*zeta[3])/2) + 
      G[1, 1, 1, x]*(-2237/27 + 11*Log[mu2/s]^2 + 8*Log[mu2/s]^3 + 
        Log[mu2/s]*(-385/9 - 12*zeta[2]) - (121*zeta[2])/3 - 8*zeta[3]) + 
      (62095*zeta[3])/108 - 24*zeta[3]^2 + G[0, 1, 1, x]*
       (-1616/27 - 26*Log[mu2/s]^2 + 16*Log[mu2/s]^3 + 
        Log[mu2/s]*(-856/9 - 30*zeta[2]) + (343*zeta[2])/3 + 8*zeta[3]) + 
      G[1, 1, 0, x]*(23 - 37*Log[mu2/s]^2 + 16*Log[mu2/s]^3 + 
        Log[mu2/s]*(-157/3 - 22*zeta[2]) + 30*zeta[2] + 16*zeta[3]) + 
      G[1, 0, 1, x]*(23 - 37*Log[mu2/s]^2 + 16*Log[mu2/s]^3 + 
        Log[mu2/s]*(-157/3 - 26*zeta[2]) + (310*zeta[2])/3 + 16*zeta[3]) + 
      G[1, 0, 0, x]*(-3409/54 + 7*Log[mu2/s]^2 + 5*Log[mu2/s]^3 + 
        Log[mu2/s]*(-1175/18 - 3*zeta[2]) + (439*zeta[2])/3 + 18*zeta[3]) + 
      G[0, 1, 0, x]*(355/18 - 4*Log[mu2/s]^2 + 5*Log[mu2/s]^3 + 
        Log[mu2/s]*(-45/2 - 5*zeta[2]) + 59*zeta[2] + 26*zeta[3]) + 
      G[0, 0, 1, x]*(355/18 - 4*Log[mu2/s]^2 + 5*Log[mu2/s]^3 + 
        Log[mu2/s]*(-45/2 - 7*zeta[2]) + (256*zeta[2])/3 + 26*zeta[3]) + 
      zeta[2]*(3325873/15552 + (4637*zeta[3])/18) + 
      G[1, 0, x]*(-69941/1296 + 10*Log[mu2/s]^3 - (21*Log[mu2/s]^4)/4 - 
        (1397*zeta[2])/18 + Log[mu2/s]^2*(2117/36 + (29*zeta[2])/2) + 
        Log[mu2/s]*(2167/54 - (353*zeta[2])/3 - 34*zeta[3]) + 27*zeta[3] - 
        (449*zeta[4])/8) + G[0, 1, x]*(-69941/1296 + 10*Log[mu2/s]^3 - 
        (21*Log[mu2/s]^4)/4 + (34*zeta[2])/9 + Log[mu2/s]^2*
         (2117/36 + (35*zeta[2])/2) + Log[mu2/s]*(2167/54 - (388*zeta[2])/3 - 
          34*zeta[3]) - (95*zeta[3])/3 - (253*zeta[4])/8) + 
      Log[mu2/s]^2*(-92513/1728 - (6263*zeta[2])/144 - 13*zeta[3] - 
        (759*zeta[4])/32) + (248893*zeta[4])/432 + 
      G[0, 0, x]*(2225/2592 - (89*Log[mu2/s]^3)/12 - (3*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(69/4 - (7*zeta[2])/4) + (1297*zeta[2])/8 + 
        Log[mu2/s]*(851/18 - (91*zeta[2])/12 - 5*zeta[3]) + (112*zeta[3])/3 + 
        (253*zeta[4])/16) + G[1, 1, x]*((26*Log[mu2/s]^3)/3 - 
        6*Log[mu2/s]^4 + (1141*zeta[2])/18 + Log[mu2/s]^2*
         (428/9 + 17*zeta[2]) + Log[mu2/s]*(1616/27 - (299*zeta[2])/3 - 
          8*zeta[3]) - (154*zeta[3])/3 + (49*zeta[4])/2) + 
      Log[mu2/s]*(-4415729/15552 + (643*zeta[3])/3 + 
        zeta[2]*(6919/48 + (79*zeta[3])/2) + (7667*zeta[4])/96 - 
        84*zeta[5]) + (728*zeta[5])/9 + G[1, x]*(231581/1458 - 
        (14*Log[mu2/s]^4)/3 + (9*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
         (-3829/108 - (21*zeta[2])/2) + zeta[2]*(-16426/81 - 
          (29*zeta[3])/3) - (6340*zeta[3])/27 + Log[mu2/s]^2*
         (-5399/108 + (260*zeta[2])/3 + 21*zeta[3]) + (253*zeta[4])/3 + 
        Log[mu2/s]*(69941/1296 - (34*zeta[2])/9 + (95*zeta[3])/3 + 
          (253*zeta[4])/8) + 24*zeta[5]) + 
      G[0, x]*(5836595/46656 - (31*Log[mu2/s]^4)/48 + (9*Log[mu2/s]^5)/8 + 
        Log[mu2/s]^3*(-1369/54 - (21*zeta[2])/4) + 
        zeta[2]*(-246125/1296 - (227*zeta[3])/6) + (715*zeta[3])/27 + 
        Log[mu2/s]^2*(-1180/27 + (1379*zeta[2])/24 + (39*zeta[3])/2) - 
        (5203*zeta[4])/96 + Log[mu2/s]*(137657/2592 - (2705*zeta[2])/72 - 
          (17*zeta[3])/3 + (253*zeta[4])/16) + 68*zeta[5]) + 
      (152279*zeta[6])/1152)/x + x*(105*G[0, 0, 0, 0, 0, x] - 
      77*G[1, 1, 0, 0, 0, x] + 435*G[0, 0, 0, 0, 0, 0, x] - 
      435*G[0, 0, 0, 0, 0, 1, x] - 435*G[0, 0, 0, 0, 1, 0, x] + 
      471*G[0, 0, 0, 0, 1, 1, x] - 24*G[0, 0, 0, 1, 0, 0, x] + 
      60*G[0, 0, 0, 1, 0, 1, x] + 60*G[0, 0, 0, 1, 1, 0, x] - 
      51*G[0, 0, 0, 1, 1, 1, x] - 111*G[0, 0, 1, 0, 0, 0, x] + 
      153*G[0, 0, 1, 0, 0, 1, x] + 153*G[0, 0, 1, 0, 1, 0, x] - 
      150*G[0, 0, 1, 0, 1, 1, x] + 60*G[0, 0, 1, 1, 0, 0, x] - 
      57*G[0, 0, 1, 1, 0, 1, x] - 57*G[0, 0, 1, 1, 1, 0, x] + 
      9*G[0, 0, 1, 1, 1, 1, x] - 339*G[0, 1, 0, 0, 0, 0, x] + 
      384*G[0, 1, 0, 0, 0, 1, x] + 384*G[0, 1, 0, 0, 1, 0, x] - 
      375*G[0, 1, 0, 0, 1, 1, x] + 66*G[0, 1, 0, 1, 0, 0, x] - 
      57*G[0, 1, 0, 1, 0, 1, x] - 57*G[0, 1, 0, 1, 1, 0, x] - 
      6*G[0, 1, 0, 1, 1, 1, x] + 69*G[0, 1, 1, 0, 0, 0, x] - 
      57*G[0, 1, 1, 0, 0, 1, x] - 57*G[0, 1, 1, 0, 1, 0, x] - 
      9*G[0, 1, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 1, 0, 0, x] - 
      18*G[0, 1, 1, 1, 0, 1, x] - 18*G[0, 1, 1, 1, 1, 0, x] + 
      57*G[0, 1, 1, 1, 1, 1, x] - 435*G[1, 0, 0, 0, 0, 0, x] + 
      471*G[1, 0, 0, 0, 0, 1, x] + 471*G[1, 0, 0, 0, 1, 0, x] - 
      462*G[1, 0, 0, 0, 1, 1, x] + 66*G[1, 0, 0, 1, 0, 0, x] - 
      57*G[1, 0, 0, 1, 0, 1, x] - 57*G[1, 0, 0, 1, 1, 0, x] + 
      3*G[1, 0, 0, 1, 1, 1, x] + 156*G[1, 0, 1, 0, 0, 0, x] - 
      144*G[1, 0, 1, 0, 0, 1, x] - 144*G[1, 0, 1, 0, 1, 0, x] + 
      87*G[1, 0, 1, 0, 1, 1, x] - 48*G[1, 0, 1, 1, 0, 0, x] - 
      9*G[1, 0, 1, 1, 0, 1, x] - 9*G[1, 0, 1, 1, 1, 0, x] + 
      30*G[1, 0, 1, 1, 1, 1, x] + 375*G[1, 1, 0, 0, 0, 0, x] - 
      375*G[1, 1, 0, 0, 0, 1, x] - 375*G[1, 1, 0, 0, 1, 0, x] + 
      321*G[1, 1, 0, 0, 1, 1, x] - 54*G[1, 1, 0, 1, 0, 0, x] + 
      27*G[1, 1, 0, 1, 1, 1, x] - 69*G[1, 1, 1, 0, 0, 0, x] + 
      3*G[1, 1, 1, 0, 0, 1, x] + 3*G[1, 1, 1, 0, 1, 0, x] + 
      36*G[1, 1, 1, 0, 1, 1, x] - 18*G[1, 1, 1, 1, 0, 0, x] + 
      57*G[1, 1, 1, 1, 0, 1, x] + 57*G[1, 1, 1, 1, 1, 0, x] + 
      93*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*(53 - 150*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(189/2 - 45*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (145 - 42*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(245/2 - 39*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(245/2 - 39*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (263/2 - 39*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(-79 - 36*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-79 - 36*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (-19 - 36*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(-49/2 - 27*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-67/2 - 21*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-55 - 12*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(70 - 12*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-9/2 - 9*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-9/2 - 9*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(187/2 - 9*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(187/2 - 9*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (301/2 - 9*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-147/2 - 3*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-147/2 - 3*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (14 + 48*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-153 + 54*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(2 + 54*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (2 + 54*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-9/2 + 57*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-9/2 + 57*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-147/2 + 63*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-148 + 66*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(-148 + 66*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-145 + 66*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (-1249/3 - (149*Log[mu2/s])/2 + (45*Log[mu2/s]^2)/2 - 
        (1503*zeta[2])/2) + G[0, 1, 0, 0, x]*(-2437/12 - 90*Log[mu2/s] + 
        27*Log[mu2/s]^2 - 657*zeta[2]) + G[1, 0, 0, 1, x]*
       (2629/6 + (119*Log[mu2/s])/2 - (45*Log[mu2/s]^2)/2 - 
        (891*zeta[2])/2) + G[0, 1, 0, 1, x]*(2629/12 + 78*Log[mu2/s] - 
        27*Log[mu2/s]^2 - 270*zeta[2]) + G[0, 0, 1, 1, x]*
       (837/2 + (119*Log[mu2/s])/2 - (45*Log[mu2/s]^2)/2 - (255*zeta[2])/2) + 
      G[0, 0, 1, 0, x]*(-805/2 - (143*Log[mu2/s])/2 + (45*Log[mu2/s]^2)/2 - 
        (231*zeta[2])/2) + G[1, 1, 1, 0, x]*(-164 + (45*Log[mu2/s])/2 - 
        (27*Log[mu2/s]^2)/2 - (69*zeta[2])/2) + G[1, 1, 1, 1, x]*
       (-521/6 - (351*Log[mu2/s])/2 + (189*Log[mu2/s]^2)/2 - (3*zeta[2])/2) - 
      (183*Log[mu2/s]^3*zeta[2])/4 + (81*Log[mu2/s]^4*zeta[2])/8 + 
      G[0, 1, 1, 1, x]*(-114 + (33*Log[mu2/s])/2 - (27*Log[mu2/s]^2)/2 + 
        (57*zeta[2])/2) + G[0, 1, 1, 0, x]*(2629/12 + 78*Log[mu2/s] - 
        27*Log[mu2/s]^2 + 57*zeta[2]) + G[1, 0, 1, 0, x]*
       (2629/6 + (119*Log[mu2/s])/2 - (45*Log[mu2/s]^2)/2 + 
        (285*zeta[2])/2) + G[1, 0, 1, 1, x]*(-4067/12 + 38*Log[mu2/s] - 
        18*Log[mu2/s]^2 + 186*zeta[2]) + G[1, 1, 0, 1, x]*
       (-164 + (45*Log[mu2/s])/2 - (27*Log[mu2/s]^2)/2 + (621*zeta[2])/2) + 
      G[0, 0, 0, 1, x]*(-805/2 - (143*Log[mu2/s])/2 + (45*Log[mu2/s]^2)/2 + 
        (963*zeta[2])/2) + G[1, 1, 0, 0, x]*(1053/4 + 75*Log[mu2/s] - 
        27*Log[mu2/s]^2 + 675*zeta[2]) + G[0, 0, 0, 0, x]*
       (3551/12 - 26*Log[mu2/s] + 18*Log[mu2/s]^2 + 765*zeta[2]) + 
      G[1, 1, 0, x]*(7009/72 - (195*Log[mu2/s]^2)/4 + (27*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(-397/4 - (45*zeta[2])/2) - (639*zeta[2])/4 - 
        303*zeta[3]) + G[0, 0, 0, x]*(4589/72 + (195*Log[mu2/s]^2)/4 - 
        (27*Log[mu2/s]^3)/2 + Log[mu2/s]*(1279/12 - (27*zeta[2])/2) + 
        (1035*zeta[2])/4 - 177*zeta[3]) + G[0, 0, 1, x]*
       (-219 + 6*Log[mu2/s]^2 + Log[mu2/s]*(-16 - 36*zeta[2]) + 417*zeta[2] - 
        150*zeta[3]) + G[1, 1, 1, x]*(-2773/18 + (153*Log[mu2/s]^2)/2 - 
        27*Log[mu2/s]^3 + Log[mu2/s]*(1505/6 - 27*zeta[2]) - 
        (471*zeta[2])/2 - 60*zeta[3]) + zeta[2]*(1826347/864 - 36*zeta[3]) + 
      (1175*zeta[3])/18 + 330*zeta[3]^2 + G[0, 1, 1, x]*
       (23399/72 - (189*Log[mu2/s]^2)/4 + (27*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(-1261/12 - (117*zeta[2])/2) + (691*zeta[2])/4 + 
        9*zeta[3]) + G[1, 0, 0, x]*(311/36 + (15*Log[mu2/s]^2)/2 + 
        Log[mu2/s]*(-131/6 - 18*zeta[2]) - (391*zeta[2])/2 + 162*zeta[3]) + 
      G[1, 0, 1, x]*(7009/72 - (195*Log[mu2/s]^2)/4 + (27*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(-397/4 - (81*zeta[2])/2) - (619*zeta[2])/4 + 
        183*zeta[3]) + G[0, 1, 0, x]*(-219 + 6*Log[mu2/s]^2 + 
        Log[mu2/s]*(-16 - 27*zeta[2]) + (397*zeta[2])/2 + 336*zeta[3]) + 
      G[1, 0, x]*(-611297/864 + (55*Log[mu2/s]^3)/4 - (27*Log[mu2/s]^4)/8 - 
        (6487*zeta[2])/12 + Log[mu2/s]^2*(1453/24 + (99*zeta[2])/4) + 
        Log[mu2/s]*(-7631/72 - (381*zeta[2])/4 - 33*zeta[3]) + 263*zeta[3] - 
        (24567*zeta[4])/16) + G[0, 1, x]*(-611297/864 + (55*Log[mu2/s]^3)/4 - 
        (27*Log[mu2/s]^4)/8 + (317*zeta[2])/6 + Log[mu2/s]^2*
         (1453/24 + (153*zeta[2])/4) + Log[mu2/s]*(-7631/72 - 
          (591*zeta[2])/4 - 33*zeta[3]) - 131*zeta[3] - (23163*zeta[4])/16) + 
      (79237*zeta[4])/48 + Log[mu2/s]^2*((-1331*zeta[2])/8 + 3*zeta[3] + 
        (297*zeta[4])/8) + Log[mu2/s]*((-35*zeta[3])/3 + 
        zeta[2]*(26441/72 + 81*zeta[3]) + (1155*zeta[4])/8) + 
      G[1, 1, x]*(667225/864 - (37*Log[mu2/s]^3)/4 + (27*Log[mu2/s]^4)/8 - 
        (2213*zeta[2])/12 + Log[mu2/s]^2*(-1819/24 + (171*zeta[2])/4) - 
        5*zeta[3] + Log[mu2/s]*(1361/24 - (183*zeta[2])/4 + 51*zeta[3]) + 
        (23955*zeta[4])/16) + G[0, 0, x]*(185123/288 - (73*Log[mu2/s]^3)/4 + 
        (27*Log[mu2/s]^4)/8 + (5165*zeta[2])/12 + Log[mu2/s]^2*
         (-1087/24 + (63*zeta[2])/4) - 121*zeta[3] + 
        Log[mu2/s]*(11179/72 - (15*zeta[2])/4 + 15*zeta[3]) + 
        (24963*zeta[4])/16) + G[1, x]*(-810857/2592 - (9*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^3*(61/12 - 27*zeta[2]) + Log[mu2/s]^2*
         (887/36 + (375*zeta[2])/4 - 9*zeta[3]) - (2633*zeta[3])/6 + 
        zeta[2]*(1625/24 + 411*zeta[3]) + Log[mu2/s]*(-6991/108 + 
          (801*zeta[2])/4 + 22*zeta[3] - (99*zeta[4])/2) - 
        (8417*zeta[4])/16 - 66*zeta[5]) + 186*zeta[5] + 
      G[0, x]*(810857/2592 + (9*Log[mu2/s]^4)/8 + Log[mu2/s]^3*
         (-61/12 - (27*zeta[2])/2) + zeta[2]*(8927/36 - 492*zeta[3]) + 
        (2591*zeta[3])/6 + Log[mu2/s]^2*(-887/36 + 48*zeta[2] + 9*zeta[3]) + 
        Log[mu2/s]*(6991/108 + 115*zeta[2] - 28*zeta[3] - (99*zeta[4])/4) + 
        (6911*zeta[4])/16 + 66*zeta[5]) + (133023*zeta[6])/64)) + 
  Nc*(-781285/5184 + (64*I)*Pi - 12*G[0, 0, 0, 0, 0, 0, x] - 
    288*G[0, 0, 0, 0, 0, 1, x] - 288*G[0, 0, 0, 0, 1, 0, x] - 
    122*G[0, 0, 0, 0, 1, 1, x] - 114*G[0, 0, 0, 1, 0, 0, x] - 
    (22*G[0, 0, 0, 1, 0, 1, x])/3 - (22*G[0, 0, 0, 1, 1, 0, x])/3 - 
    264*G[0, 0, 0, 1, 1, 1, x] - 74*G[0, 0, 1, 0, 0, 0, x] + 
    (980*G[0, 0, 1, 0, 0, 1, x])/3 + (980*G[0, 0, 1, 0, 1, 0, x])/3 - 
    196*G[0, 0, 1, 0, 1, 1, x] - 180*G[0, 0, 1, 1, 0, 0, x] - 
    114*G[0, 0, 1, 1, 0, 1, x] - 114*G[0, 0, 1, 1, 1, 0, x] + 
    542*G[0, 0, 1, 1, 1, 1, x] - 192*G[0, 1, 0, 0, 0, 0, x] + 
    474*G[0, 1, 0, 0, 0, 1, x] + 474*G[0, 1, 0, 0, 1, 0, x] + 
    288*G[0, 1, 0, 0, 1, 1, x] + 301*G[0, 1, 0, 1, 0, 0, x] + 
    (125*G[0, 1, 0, 1, 0, 1, x])/3 + (125*G[0, 1, 0, 1, 1, 0, x])/3 + 
    225*G[0, 1, 0, 1, 1, 1, x] + 384*G[0, 1, 1, 0, 0, 0, x] - 
    (1216*G[0, 1, 1, 0, 0, 1, x])/3 - (1216*G[0, 1, 1, 0, 1, 0, x])/3 + 
    328*G[0, 1, 1, 0, 1, 1, x] - 411*G[0, 1, 1, 1, 0, 0, x] + 
    411*G[0, 1, 1, 1, 0, 1, x] + 411*G[0, 1, 1, 1, 1, 0, x] - 
    631*G[0, 1, 1, 1, 1, 1, x] - (56*G[1, 0, 0, 0, 0, 0, x])/3 - 
    (656*G[1, 0, 0, 0, 0, 1, x])/3 - (656*G[1, 0, 0, 0, 1, 0, x])/3 + 
    310*G[1, 0, 0, 0, 1, 1, x] - (776*G[1, 0, 0, 1, 0, 0, x])/3 + 
    (692*G[1, 0, 0, 1, 0, 1, x])/3 + (692*G[1, 0, 0, 1, 1, 0, x])/3 - 
    32*G[1, 0, 0, 1, 1, 1, x] - (122*G[1, 0, 1, 0, 0, 0, x])/3 - 
    (16*G[1, 0, 1, 0, 0, 1, x])/3 - (16*G[1, 0, 1, 0, 1, 0, x])/3 + 
    198*G[1, 0, 1, 0, 1, 1, x] + 466*G[1, 0, 1, 1, 0, 0, x] + 
    284*G[1, 0, 1, 1, 0, 1, x] + 284*G[1, 0, 1, 1, 1, 0, x] - 
    308*G[1, 0, 1, 1, 1, 1, x] - (230*G[1, 1, 0, 0, 0, 0, x])/3 - 
    (422*G[1, 1, 0, 0, 0, 1, x])/3 - (422*G[1, 1, 0, 0, 1, 0, x])/3 - 
    338*G[1, 1, 0, 0, 1, 1, x] + (337*G[1, 1, 0, 1, 0, 0, x])/3 - 
    (109*G[1, 1, 0, 1, 0, 1, x])/3 - (109*G[1, 1, 0, 1, 1, 0, x])/3 + 
    161*G[1, 1, 0, 1, 1, 1, x] - (620*G[1, 1, 1, 0, 0, 0, x])/3 + 
    (716*G[1, 1, 1, 0, 0, 1, x])/3 + (716*G[1, 1, 1, 0, 1, 0, x])/3 - 
    194*G[1, 1, 1, 0, 1, 1, x] + 231*G[1, 1, 1, 1, 0, 0, x] - 
    701*G[1, 1, 1, 1, 0, 1, x] - 701*G[1, 1, 1, 1, 1, 0, x] - 
    57*G[1, 1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, 0, x]*
     (251/6 - (158*I)*Pi - 158*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (251/6 - ((706*I)/3)*Pi - 158*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-851/3 - ((490*I)/3)*Pi - 142*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(-593/6 + ((380*I)/3)*Pi - 140*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(-1286/3 + ((212*I)/3)*Pi - 122*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(-1286/3 + (628*I)*Pi - 122*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(282 + ((686*I)/3)*Pi - 114*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(282 + (648*I)*Pi - 114*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(-198 + ((260*I)/3)*Pi - 112*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(2851/6 - (128*I)*Pi - 82*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(137/6 + (356*I)*Pi - 72*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-913/6 + ((200*I)/3)*Pi - 64*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-913/6 - (358*I)*Pi - 64*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(1885/6 - ((838*I)/3)*Pi - 62*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(125/2 - (360*I)*Pi - 60*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(-5609/6 + (36*I)*Pi - 40*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(-5609/6 - ((1556*I)/3)*Pi - 40*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(-452/3 - ((922*I)/3)*Pi - 36*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(1277/2 - (42*I)*Pi - 14*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(1277/2 + ((232*I)/3)*Pi - 14*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(623/2 - (30*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(-1135/2 + (40*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(4991/6 + ((632*I)/3)*Pi + 86*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(171/2 - ((328*I)/3)*Pi + 128*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-691/3 + (430*I)*Pi + 148*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(-136/3 - (70*I)*Pi + 150*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-403/3 + ((1214*I)/3)*Pi + 152*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-397/2 + ((116*I)/3)*Pi + 160*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-397/2 - (250*I)*Pi + 160*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(-2837/6 - (538*I)*Pi + 220*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(4745/6 - (208*I)*Pi + 262*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(4745/6 + ((920*I)/3)*Pi + 262*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(-5921/18 + ((286*I)/3)*Pi + (131/3 - (92*I)*Pi)*
       Log[mu2/s] - 63*Log[mu2/s]^2 - 1975*zeta[2]) + 
    G[0, 0, 1, 0, x]*(-3395/36 - (243*I)*Pi + (87/2 - (44*I)*Pi)*Log[mu2/s] - 
      66*Log[mu2/s]^2 - (3280*zeta[2])/3) + G[1, 1, 1, 0, x]*
     (-20545/36 - ((635*I)/6)*Pi + (-1975/6 + (288*I)*Pi)*Log[mu2/s] + 
      9*Log[mu2/s]^2 - 1053*zeta[2]) + G[0, 1, 0, 1, x]*
     (3343/36 + ((778*I)/3)*Pi + (457/6 - (152*I)*Pi)*Log[mu2/s] + 
      51*Log[mu2/s]^2 - (2014*zeta[2])/3) + G[1, 0, 1, 1, x]*
     (-632 - ((1390*I)/3)*Pi + (-2077/6 - (74*I)*Pi)*Log[mu2/s] + 
      27*Log[mu2/s]^2 - 529*zeta[2]) + G[1, 0, 0, 1, x]*
     (17303/36 + ((1181*I)/2)*Pi + (150 - (54*I)*Pi)*Log[mu2/s] + 
      36*Log[mu2/s]^2 - 414*zeta[2]) + G[0, 1, 1, 1, x]*
     (6005/12 - (131*I)*Pi + (-255/2 + (4*I)*Pi)*Log[mu2/s] + 
      6*Log[mu2/s]^2 - 345*zeta[2]) + G[1, 0, 1, 0, x]*
     (17303/36 + ((393*I)/2)*Pi + (150 - (132*I)*Pi)*Log[mu2/s] + 
      36*Log[mu2/s]^2 - 146*zeta[2]) + G[0, 0, 1, 1, x]*
     (6827/18 - ((230*I)/3)*Pi + (158/3 - (22*I)*Pi)*Log[mu2/s] + 
      57*Log[mu2/s]^2 - 127*zeta[2]) + Log[mu2/s]^4*
     (-3/16 + (27*zeta[2])/4) + G[1, 1, 0, 1, x]*
     (-20545/36 - ((2593*I)/6)*Pi + (-1975/6 + (64*I)*Pi)*Log[mu2/s] + 
      9*Log[mu2/s]^2 + 104*zeta[2]) + G[1, 0, 0, 0, x]*
     (2789/18 + (772*I)*Pi + (48 - (18*I)*Pi)*Log[mu2/s] - 66*Log[mu2/s]^2 + 
      (1394*zeta[2])/3) + G[0, 0, 0, 1, x]*(-3395/36 - ((917*I)/3)*Pi + 
      (87/2 - (8*I)*Pi)*Log[mu2/s] - 66*Log[mu2/s]^2 + (2090*zeta[2])/3) + 
    G[0, 0, 0, 0, x]*(-373/2 - (188*I)*Pi + (-52 + (208*I)*Pi)*Log[mu2/s] + 
      54*Log[mu2/s]^2 + 894*zeta[2]) + G[1, 1, 0, 0, x]*
     (731/4 - ((1564*I)/3)*Pi + (298/3 - (12*I)*Pi)*Log[mu2/s] + 
      45*Log[mu2/s]^2 + (2813*zeta[2])/3) + G[1, 1, 1, 1, x]*
     (-3325/9 + (719*I)*Pi + (401 + (242*I)*Pi)*Log[mu2/s] - 
      120*Log[mu2/s]^2 + 1087*zeta[2]) + G[0, 1, 1, 0, x]*
     (3343/36 - ((497*I)/3)*Pi + (457/6 - (198*I)*Pi)*Log[mu2/s] + 
      51*Log[mu2/s]^2 + (5699*zeta[2])/3) + 
    Log[mu2/s]^3*(203/72 + (5 + (27*I)*Pi)*zeta[2]) + 
    G[1, 1, 1, x]*(22669/36 - ((19993*I)/18)*Pi + (-359/4 - (81*I)*Pi)*
       Log[mu2/s]^2 + 10*Log[mu2/s]^3 + Log[mu2/s]*
       (-2047/12 - ((323*I)/3)*Pi - 330*zeta[2]) + 
      (-19801/12 + ((629*I)/3)*Pi)*zeta[2] - (1190*zeta[3])/3) + 
    G[1, 1, 0, x]*(11489/72 - ((4525*I)/36)*Pi + (169/4 - (12*I)*Pi)*
       Log[mu2/s]^2 - 22*Log[mu2/s]^3 + Log[mu2/s]*(1049/4 - ((436*I)/3)*Pi - 
        438*zeta[2]) + (40603/12 - ((1630*I)/3)*Pi)*zeta[2] - 
      (499*zeta[3])/3) + G[0, 0, 1, x]*(181/72 + ((812*I)/9)*Pi + 
      (-97/4 + (65*I)*Pi)*Log[mu2/s]^2 + (74*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(-779/4 + ((143*I)/3)*Pi - 2*zeta[2]) + 
      (11435/12 + ((2423*I)/3)*Pi)*zeta[2] - (476*zeta[3])/3) + 
    G[0, 1, 0, x]*(181/72 - ((2585*I)/6)*Pi + (-97/4 + (62*I)*Pi)*
       Log[mu2/s]^2 + (74*Log[mu2/s]^3)/3 + (-9205/12 + (128*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-779/4 + ((214*I)/3)*Pi + 536*zeta[2]) - 130*zeta[3]) + 
    G[0, 0, 0, x]*(-1183/72 - ((2023*I)/18)*Pi + (109/4 - (66*I)*Pi)*
       Log[mu2/s]^2 - 18*Log[mu2/s]^3 + Log[mu2/s]*(2021/12 + (46*I)*Pi - 
        258*zeta[2]) + (3139/4 - (122*I)*Pi)*zeta[2] - 9*zeta[3]) + 
    (-1013/4 - ((4784*I)/9)*Pi)*zeta[3] + 317*zeta[3]^2 + 
    G[1, 0, 1, x]*(11489/72 + ((998*I)/9)*Pi + (169/4 - (3*I)*Pi)*
       Log[mu2/s]^2 - 22*Log[mu2/s]^3 + (13169/12 - ((2833*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]*(1049/4 - ((335*I)/3)*Pi + 342*zeta[2]) + 
      (595*zeta[3])/3) + G[1, 0, 0, x]*(-27407/36 + ((5615*I)/12)*Pi + 
      (-29 + (44*I)*Pi)*Log[mu2/s]^2 + (74*Log[mu2/s]^3)/3 + 
      (-9995/3 + ((164*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-503/3 + (140*I)*Pi + 
        90*zeta[2]) + (632*zeta[3])/3) + G[0, 1, 1, x]*
     (3895/24 + ((14627*I)/18)*Pi + (111/2 - (9*I)*Pi)*Log[mu2/s]^2 - 
      22*Log[mu2/s]^3 + (-913/3 - ((259*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(658/3 + ((179*I)/3)*Pi + 330*zeta[2]) + (859*zeta[3])/3) + 
    zeta[2]*(-51533/432 + ((10192*I)/9)*Pi + (-6013/6 - (55*I)*Pi)*zeta[3]) + 
    (((16*I)/3)*Pi*G[1, 0, 1, 1, x] - ((16*I)/3)*Pi*G[1, 1, 0, 1, x] - 
      16*G[1, 1, 1, 1, x] + (16*G[1, 0, 1, 1, 1, x])/3 - 
      (16*G[1, 1, 0, 1, 1, x])/3 - (32*G[1, 0, 1, x]*zeta[2])/3 + 
      G[1, 1, 1, x]*((-16*I)*Pi + (16*zeta[2])/3) + 
      G[1, 1, x]*(32*zeta[2] - (32*zeta[3])/3) - (32*I)*Pi*G[1, x]*zeta[3])/
     x^3 + (((-9*I)/2)*Pi*G[0, 0, 1, x] + ((3*I)/2)*Pi*G[0, 1, 0, x] - 
      ((11*I)/2)*Pi*G[1, 0, 0, x] - (9*G[0, 0, 1, 1, x])/2 + 
      (3*G[0, 1, 0, 1, x])/2 + (3*G[0, 1, 1, 0, x])/2 + 
      (25*G[0, 1, 1, 1, x])/3 - (11*G[1, 0, 0, 1, x])/2 - 
      (11*G[1, 0, 1, 0, x])/2 + (5/3 - (9*I)*Pi)*G[1, 0, 1, 1, x] + 
      (29*G[1, 1, 0, 0, x])/2 + (-133/2 + (9*I)*Pi)*G[1, 1, 0, 1, x] - 
      (133*G[1, 1, 1, 0, x])/2 + 72*G[1, 1, 1, 1, x] - 
      9*G[1, 0, 1, 1, 1, x] + 9*G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 1, x]*(83/4 + ((34*I)/3)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-53/2 - ((101*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[0, 1, x]*(((83*I)/4)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (86*zeta[2])/3) + 
      G[1, 1, 1, x]*(-71/3 + ((29*I)/2)*Pi + 9*Log[mu2/s] - 9*zeta[2]) + 
      G[1, 0, 1, x]*(-53/2 - ((7*I)/3)*Pi + (3*Log[mu2/s])/2 + 18*zeta[2]) + 
      G[1, 0, x]*(((-53*I)/2)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 130*zeta[2]) - 
      (32*I)*Pi*zeta[3] + G[1, 1, x]*(59/12 - ((497*I)/12)*Pi + 
        (35/4 + (6*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/4 + 
        (1027*zeta[2])/12 + 18*zeta[3]) + G[1, x]*(((59*I)/12)*Pi + 
        ((35*I)/4)*Pi*Log[mu2/s] - ((9*I)/4)*Pi*Log[mu2/s]^2 + 
        (1279/12 + ((163*I)/4)*Pi)*zeta[2] + (-386/3 + (54*I)*Pi)*zeta[3]))/
     x^2 + G[0, 1, x]*(-1094/9 + ((13691*I)/54)*Pi + 
      (53/12 - ((55*I)/3)*Pi)*Log[mu2/s]^3 - (21*Log[mu2/s]^4)/4 + 
      Log[mu2/s]^2*(2939/72 + ((89*I)/2)*Pi - (55*zeta[2])/2) + 
      (-89521/72 + ((1065*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(9583/108 + ((956*I)/9)*Pi + (-5833/12 + (177*I)*Pi)*
         zeta[2] - 39*zeta[3]) + (-611/2 - ((422*I)/3)*Pi)*zeta[3] - 
      (52405*zeta[4])/8) + (1625825/288 - ((2779*I)/4)*Pi)*zeta[4] + 
    Log[mu2/s]^2*(421/72 - ((9*I)/4)*Pi + (-1447/24 - ((141*I)/2)*Pi)*
       zeta[2] + (-8 + (15*I)*Pi)*zeta[3] + (327*zeta[4])/2) + 
    G[1, 0, x]*(-1094/9 - ((110809*I)/216)*Pi + (53/12 - ((55*I)/3)*Pi)*
       Log[mu2/s]^3 - (21*Log[mu2/s]^4)/4 + (-32981/24 + ((164*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]^2*(2939/72 + ((53*I)/2)*Pi + (77*zeta[2])/2) + 
      Log[mu2/s]*(9583/108 + ((1586*I)/9)*Pi + (-871/4 + (187*I)*Pi)*
         zeta[2] - 47*zeta[3]) + (-1609/3 - (208*I)*Pi)*zeta[3] + 
      (5171*zeta[4])/8) + G[0, 0, x]*(25175/108 + ((59*I)/36)*Pi + 
      (-59/6 + ((47*I)/3)*Pi)*Log[mu2/s]^3 + (9*Log[mu2/s]^4)/4 + 
      Log[mu2/s]^2*(-211/12 - ((53*I)/2)*Pi - (195*zeta[2])/2) + 
      (3245/6 + ((215*I)/6)*Pi)*zeta[2] + (655/6 + ((1396*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(140/9 - ((123*I)/2)*Pi + (-214 - (19*I)*Pi)*zeta[2] + 
        3*zeta[3]) + (26709*zeta[4])/8) + 
    G[1, 1, x]*(52793/216 + ((137267*I)/216)*Pi + (1 + (21*I)*Pi)*
       Log[mu2/s]^3 + (33*Log[mu2/s]^4)/4 + Log[mu2/s]^2*
       (-2459/36 - ((89*I)/2)*Pi - (7*zeta[2])/2) + (43189/18 + (9*I)*Pi)*
       zeta[2] + (2015/3 + (280*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-16607/108 - ((809*I)/18)*Pi + (5531/6 - (23*I)*Pi)*
         zeta[2] + 203*zeta[3]) + (42461*zeta[4])/8) + 
    Nf^2*(-572/81 + (8*G[0, 0, 1, x])/9 + (8*G[0, 1, 0, x])/9 - 
      (11*G[1, 0, 0, x])/9 - 4*G[0, 0, 0, 0, x] + (4*G[0, 0, 0, 1, x])/3 + 
      (4*G[0, 0, 1, 0, x])/3 - (4*G[0, 0, 1, 1, x])/3 - 
      (8*G[0, 1, 0, 0, x])/3 + (8*G[0, 1, 0, 1, x])/3 + 
      (8*G[0, 1, 1, 0, x])/3 + (4*G[1, 0, 0, 0, x])/3 - 
      (4*G[1, 0, 0, 1, x])/3 - (4*G[1, 0, 1, 0, x])/3 + 4*G[1, 0, 1, 1, x] + 
      (8*G[1, 1, 0, 0, x])/3 - (16*G[1, 1, 1, 1, x])/3 + 
      G[0, 1, 1, x]*(-68/9 - (8*Log[mu2/s])/3) + 
      G[1, 0, 1, x]*(-49/9 - (8*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(-49/9 - (8*Log[mu2/s])/3) + 
      G[0, 0, 0, x]*(32/9 + (8*Log[mu2/s])/3) + G[1, 1, 1, x]*
       (43/3 + (16*Log[mu2/s])/3) + Log[mu2/s]*(-74/27 - (160*zeta[2])/9) + 
      G[0, 0, x]*(-52/27 - (40*Log[mu2/s])/9 - (4*Log[mu2/s]^2)/3 - 
        8*zeta[2]) + G[0, 1, x]*(254/27 + (20*Log[mu2/s])/3 + 
        (4*Log[mu2/s]^2)/3 - (20*zeta[2])/3) + Log[mu2/s]^2*
       (-2/9 - 4*zeta[2]) - (596*zeta[2])/27 + 
      G[1, 1, x]*(-52/3 - (80*Log[mu2/s])/9 - (4*Log[mu2/s]^2)/3 + 
        (4*zeta[2])/3) + G[1, 0, x]*(254/27 + (20*Log[mu2/s])/3 + 
        (4*Log[mu2/s]^2)/3 + (16*zeta[2])/3) + 
      G[0, x]*(-1210/81 - (10*Log[mu2/s]^2)/9 + (13*zeta[2])/9 + 
        Log[mu2/s]*(-202/27 + (8*zeta[2])/3) - 8*zeta[3]) - (65*zeta[3])/9 + 
      G[1, x]*(1432/81 + (10*Log[mu2/s]^2)/9 + 10*zeta[2] + 
        Log[mu2/s]*(214/27 + (16*zeta[2])/3) + 8*zeta[3]) + 
      (2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
        2*G[1, 1, 1, 1, x] + 2*G[1, 0, x]*zeta[2] + 4*G[1, 1, x]*zeta[2] - 
        2*G[1, x]*zeta[3])/x^2 + x^2*((-8*G[0, 0, 1, x])/3 - 
        (8*G[0, 1, 0, x])/3 - (10*G[1, 0, 0, x])/3 - (16*G[0, 0, 0, 0, x])/
         9 + (8*G[0, 0, 0, 1, x])/9 + (8*G[0, 0, 1, 0, x])/9 - 
        (8*G[0, 0, 1, 1, x])/9 - (8*G[0, 1, 0, 0, x])/9 + 
        (8*G[0, 1, 0, 1, x])/9 + (8*G[0, 1, 1, 0, x])/9 + 
        (8*G[1, 0, 0, 0, x])/9 - (8*G[1, 0, 0, 1, x])/9 - 
        (8*G[1, 0, 1, 0, x])/9 + (16*G[1, 0, 1, 1, x])/9 + 
        (8*G[1, 1, 0, 0, x])/9 - (16*G[1, 1, 1, 1, x])/9 + 
        G[0, 1, 1, x]*(-76/27 - (8*Log[mu2/s])/9) + G[1, 0, 1, x]*
         (-58/27 - (8*Log[mu2/s])/9) + G[1, 1, 0, x]*
         (-58/27 - (8*Log[mu2/s])/9) + G[0, 0, 0, x]*
         (220/27 + (8*Log[mu2/s])/9) + G[1, 1, 1, x]*
         (206/27 + (16*Log[mu2/s])/9) + G[0, 0, x]*(-1225/81 - 
          (148*Log[mu2/s])/27 - (4*Log[mu2/s]^2)/9 - (32*zeta[2])/9) + 
        G[0, 1, x]*(1225/81 + (148*Log[mu2/s])/27 + (4*Log[mu2/s]^2)/9 - 
          (8*zeta[2])/3) + G[1, 1, x]*(-1225/81 - (148*Log[mu2/s])/27 - 
          (4*Log[mu2/s]^2)/9 + (8*zeta[2])/9) - (1225*zeta[2])/27 - 
        (148*Log[mu2/s]*zeta[2])/9 - (4*Log[mu2/s]^2*zeta[2])/3 + 
        G[1, 0, x]*(1225/81 + (148*Log[mu2/s])/27 + (4*Log[mu2/s]^2)/9 + 
          (8*zeta[2])/3) + G[0, x]*((202*zeta[2])/27 + (8*Log[mu2/s]*zeta[2])/
           9 - (32*zeta[3])/9) + (2*zeta[3])/3 + 
        G[1, x]*((188*zeta[2])/27 + (16*Log[mu2/s]*zeta[2])/9 + 
          (32*zeta[3])/9) - (44*zeta[4])/3) - 33*zeta[4] + 
      (31891/8748 + 2*G[1, 0, 0, x] + (40*G[0, 0, 0, 0, x])/9 - 
        (16*G[0, 0, 0, 1, x])/9 - (16*G[0, 0, 1, 0, x])/9 - 
        (16*G[0, 1, 0, 1, x])/9 - (16*G[0, 1, 1, 0, x])/9 + 
        (16*G[0, 1, 1, 1, x])/9 + (8*G[1, 0, 0, 0, x])/9 - 
        (8*G[1, 0, 0, 1, x])/9 - (8*G[1, 0, 1, 0, x])/9 - 
        (8*G[1, 0, 1, 1, x])/9 - (26*G[1, 1, 0, 0, x])/9 + 
        (10*G[1, 1, 0, 1, x])/9 + (10*G[1, 1, 1, 0, x])/9 + 
        (2*G[1, 1, 1, 1, x])/3 + G[0, 0, 0, x]*(-28/9 - (8*Log[mu2/s])/3) + 
        G[1, 1, 1, x]*(-26/27 - (16*Log[mu2/s])/9) - (26*Log[mu2/s]^3)/27 - 
        Log[mu2/s]^4/9 + G[1, 0, 1, x]*(26/27 + (16*Log[mu2/s])/9) + 
        G[1, 1, 0, x]*(26/27 + (16*Log[mu2/s])/9) + G[0, 0, 1, x]*
         (80/27 + (16*Log[mu2/s])/9) + G[0, 1, 0, x]*
         (80/27 + (16*Log[mu2/s])/9) + G[1, 0, x]*(-200/81 - 
          (80*Log[mu2/s])/27 - (8*Log[mu2/s]^2)/9 + (2*zeta[2])/3) + 
        (206*zeta[2])/81 - (4*G[1, 1, x]*zeta[2])/3 + 
        Log[mu2/s]^2*(-77/27 + (28*zeta[2])/9) + G[0, 1, x]*
         (-200/81 - (80*Log[mu2/s])/27 - (8*Log[mu2/s]^2)/9 + 
          (16*zeta[2])/3) + G[0, 0, x]*(-62/81 + (4*Log[mu2/s])/27 + 
          (4*Log[mu2/s]^2)/9 + (56*zeta[2])/9) + 
        G[1, x]*(928/729 + (40*Log[mu2/s]^2)/27 + (8*Log[mu2/s]^3)/27 + 
          Log[mu2/s]*(200/81 - (16*zeta[2])/3) - (44*zeta[2])/9 - 
          (74*zeta[3])/27) + Log[mu2/s]*(-581/243 + (244*zeta[2])/27 + 
          (8*zeta[3])/9) + (346*zeta[3])/81 + 
        G[0, x]*(815/729 + (38*Log[mu2/s]^2)/27 + (4*Log[mu2/s]^3)/27 + 
          Log[mu2/s]*(262/81 - (56*zeta[2])/9) - (190*zeta[2])/27 + 
          (104*zeta[3])/27) + (155*zeta[4])/27)/x + 
      x*((16*G[0, 0, 1, x])/9 + (16*G[0, 1, 0, x])/9 + (23*G[1, 0, 0, x])/9 + 
        4*G[0, 0, 0, 0, x] - (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/
         3 + (4*G[0, 0, 1, 1, x])/3 + (8*G[0, 1, 0, 0, x])/3 - 
        (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 - 
        (4*G[1, 0, 0, 0, x])/3 + (4*G[1, 0, 0, 1, x])/3 + 
        (4*G[1, 0, 1, 0, x])/3 - 4*G[1, 0, 1, 1, x] - (8*G[1, 1, 0, 0, x])/
         3 + (16*G[1, 1, 1, 1, x])/3 + G[1, 1, 1, x]*
         (-59/3 - (16*Log[mu2/s])/3) + G[0, 0, 0, x]*
         (-104/9 - (8*Log[mu2/s])/3) + G[1, 0, 1, x]*
         (73/9 + (8*Log[mu2/s])/3) + G[1, 1, 0, x]*
         (73/9 + (8*Log[mu2/s])/3) + G[0, 1, 1, x]*
         (80/9 + (8*Log[mu2/s])/3) + G[1, 0, x]*(-629/27 - 
          (32*Log[mu2/s])/3 - (4*Log[mu2/s]^2)/3 - (16*zeta[2])/3) + 
        G[1, 1, x]*(259/9 + (104*Log[mu2/s])/9 + (4*Log[mu2/s]^2)/3 - 
          (4*zeta[2])/3) + (1901*zeta[2])/27 + (280*Log[mu2/s]*zeta[2])/9 + 
        4*Log[mu2/s]^2*zeta[2] + G[0, 1, x]*(-629/27 - (32*Log[mu2/s])/3 - 
          (4*Log[mu2/s]^2)/3 + (20*zeta[2])/3) + G[0, 0, x]*
         (481/27 + (88*Log[mu2/s])/9 + (4*Log[mu2/s]^2)/3 + 8*zeta[2]) + 
        G[1, x]*(-1171/81 - (4*Log[mu2/s]^2)/9 + Log[mu2/s]*
           (-148/27 - (16*zeta[2])/3) - 18*zeta[2] - 8*zeta[3]) + 
        (41*zeta[3])/9 + G[0, x]*(1171/81 + (4*Log[mu2/s]^2)/9 + 
          Log[mu2/s]*(148/27 - (8*zeta[2])/3) - (97*zeta[2])/9 + 8*zeta[3]) + 
        33*zeta[4])) + G[1, x]*(1607939/5184 + ((16337*I)/72)*Pi + 
      (-39/16 + (3*I)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^3*
       (155/72 - ((13*I)/3)*Pi - 26*zeta[2]) + Log[mu2/s]^2*
       (1135/72 - ((757*I)/36)*Pi + (-95/8 - (79*I)*Pi)*zeta[2] - 
        18*zeta[3]) + (-1535/4 - ((61*I)/6)*Pi)*zeta[3] + 
      zeta[2]*(-108313/144 + ((5815*I)/12)*Pi + (4124*zeta[3])/3) + 
      (-1148617/96 + ((1166*I)/3)*Pi)*zeta[4] + 
      Log[mu2/s]*(11237/108 - ((3619*I)/108)*Pi + (-7763/24 + ((460*I)/3)*Pi)*
         zeta[2] + (-105 - (96*I)*Pi)*zeta[3] + 45*zeta[4]) - 
      (1081*zeta[5])/3) + ((-44*I)*Pi*G[0, 1, 1, x] + 
      (48*I)*Pi*G[1, 0, 1, x] - 114*G[0, 0, 0, 0, x] + 59*G[0, 0, 0, 1, x] + 
      (59 - (11*I)*Pi)*G[0, 0, 1, 0, x] - 70*G[0, 0, 1, 1, x] + 
      (7 + (11*I)*Pi)*G[0, 1, 0, 0, x] - 44*G[0, 1, 0, 1, x] - 
      44*G[0, 1, 1, 0, x] - 51*G[1, 0, 0, 0, x] + 48*G[1, 0, 0, 1, x] + 
      48*G[1, 0, 1, 0, x] - 11*G[0, 0, 1, 0, 0, x] + 11*G[0, 1, 0, 0, 0, x] + 
      G[0, 0, 1, x]*(-283/3 + (13*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, 0, x]*(124/3 + (21*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, x]*(((124*I)/3)*Pi + (24*I)*Pi*Log[mu2/s] - 282*zeta[2]) + 
      G[0, 1, x]*(((-283*I)/3)*Pi + (24*I)*Pi*Log[mu2/s] - 64*zeta[2]) + 
      G[0, 1, 0, x]*(-283/3 - (13*I)*Pi + 24*Log[mu2/s] - 22*zeta[2]) + 
      G[0, 0, 0, x]*(138 - (55*I)*Pi + 11*zeta[2]) + 
      G[1, x]*((48*I)*Pi*zeta[2] - 48*zeta[3]) + 
      G[0, 0, x]*(-513/4 + ((131*I)/3)*Pi + (24*I)*Pi*Log[mu2/s] + 
        (-41 + (11*I)*Pi)*zeta[2] - 33*zeta[3]) + (407/3 + (218*I)*Pi)*
       zeta[3] + zeta[2]*(((-407*I)/3)*Pi + 44*zeta[3]) + 
      (941/2 + (66*I)*Pi)*zeta[4] + G[0, x]*(((-513*I)/4)*Pi + 
        (463/3 - (125*I)*Pi)*zeta[2] - 144*Log[mu2/s]*zeta[2] + 
        (152 - (33*I)*Pi)*zeta[3] + 11*zeta[4]) - 110*zeta[5])/(1 - x) + 
    (1675/3 - ((2855*I)/3)*Pi)*zeta[5] + 
    (-6*G[0, 0, 0, 0, x] + (3*I)*Pi*G[0, 0, 1, 0, x] - 
      (3*I)*Pi*G[0, 1, 0, 0, x] + 3*G[0, 0, 1, 0, 0, x] - 
      3*G[0, 1, 0, 0, 0, x] + G[0, 0, 0, x]*((-6*I)*Pi - 3*zeta[2]) + 
      6*G[0, 1, 0, x]*zeta[2] - 12*zeta[2]*zeta[3] + 
      G[0, 0, x]*((12 - (3*I)*Pi)*zeta[2] + 9*zeta[3]) + 
      G[0, x]*((9*I)*Pi*zeta[3] - 3*zeta[4]) - (18*I)*Pi*zeta[4] + 
      30*zeta[5])/(1 - x)^2 + Log[mu2/s]*(-2897/54 + ((35*I)/4)*Pi + 
      (133/3 - ((659*I)/3)*Pi)*zeta[3] + 
      zeta[2]*(-28415/72 - ((505*I)/2)*Pi + 801*zeta[3]) + 
      (15859/6 - ((711*I)/2)*Pi)*zeta[4] + 36*zeta[5]) + 
    G[0, x]*(-998051/5184 + ((41*I)/9)*Pi + (39/16 - (3*I)*Pi)*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(-101/72 + ((13*I)/3)*Pi + 26*zeta[2]) + 
      zeta[2]*(-1013/16 + ((11569*I)/36)*Pi - 2817*zeta[3]) + 
      Log[mu2/s]^2*(-953/36 + ((685*I)/36)*Pi + (-559/8 - (59*I)*Pi)*
         zeta[2] - 6*zeta[3]) + (3269/36 + (455*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-11555/108 + ((5545*I)/108)*Pi + 
        (-3197/24 - ((514*I)/3)*Pi)*zeta[2] + (53 - (74*I)*Pi)*zeta[3] - 
        (2591*zeta[4])/2) + (-19797/32 + ((1777*I)/2)*Pi)*zeta[4] + 
      394*zeta[5]) + (69266815/209952 + ((122*I)/3)*Pi + 
      45*G[0, 0, 0, 0, 0, 0, x] - 60*G[0, 0, 0, 0, 0, 1, x] - 
      60*G[0, 0, 0, 0, 1, 0, x] - 32*G[0, 0, 0, 0, 1, 1, x] - 
      60*G[0, 0, 0, 1, 0, 0, x] - (800*G[0, 0, 0, 1, 0, 1, x])/3 - 
      (800*G[0, 0, 0, 1, 1, 0, x])/3 + (560*G[0, 0, 0, 1, 1, 1, x])/3 - 
      56*G[0, 0, 1, 0, 0, 0, x] - (452*G[0, 0, 1, 0, 0, 1, x])/3 - 
      (452*G[0, 0, 1, 0, 1, 0, x])/3 + (20*G[0, 0, 1, 0, 1, 1, x])/3 + 
      212*G[0, 0, 1, 1, 0, 0, x] - (268*G[0, 0, 1, 1, 0, 1, x])/3 - 
      (268*G[0, 0, 1, 1, 1, 0, x])/3 - (100*G[0, 0, 1, 1, 1, 1, x])/3 - 
      44*G[0, 1, 0, 0, 0, 0, x] - 112*G[0, 1, 0, 0, 0, 1, x] - 
      112*G[0, 1, 0, 0, 1, 0, x] + 24*G[0, 1, 0, 0, 1, 1, x] - 
      16*G[0, 1, 0, 1, 0, 0, x] + (184*G[0, 1, 0, 1, 0, 1, x])/3 + 
      (184*G[0, 1, 0, 1, 1, 0, x])/3 - (268*G[0, 1, 0, 1, 1, 1, x])/3 + 
      68*G[0, 1, 1, 0, 0, 0, x] + (112*G[0, 1, 1, 0, 0, 1, x])/3 + 
      (112*G[0, 1, 1, 0, 1, 0, x])/3 - (196*G[0, 1, 1, 0, 1, 1, x])/3 - 
      96*G[0, 1, 1, 1, 0, 0, x] + (140*G[0, 1, 1, 1, 0, 1, x])/3 + 
      (140*G[0, 1, 1, 1, 1, 0, x])/3 - (328*G[0, 1, 1, 1, 1, 1, x])/3 - 
      56*G[1, 0, 0, 0, 0, 0, x] + 112*G[1, 0, 0, 0, 0, 1, x] + 
      112*G[1, 0, 0, 0, 1, 0, x] - 84*G[1, 0, 0, 0, 1, 1, x] + 
      104*G[1, 0, 0, 1, 0, 0, x] + (46*G[1, 0, 0, 1, 0, 1, x])/3 + 
      (46*G[1, 0, 0, 1, 1, 0, x])/3 + 104*G[1, 0, 0, 1, 1, 1, x] + 
      120*G[1, 0, 1, 0, 0, 0, x] - (62*G[1, 0, 1, 0, 0, 1, x])/3 - 
      (62*G[1, 0, 1, 0, 1, 0, x])/3 - 8*G[1, 0, 1, 0, 1, 1, x] - 
      152*G[1, 0, 1, 1, 0, 0, x] - 116*G[1, 0, 1, 1, 0, 1, x] - 
      116*G[1, 0, 1, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, 1, x] + 
      172*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
      8*G[1, 1, 0, 0, 1, 0, x] + 16*G[1, 1, 0, 0, 1, 1, x] - 
      36*G[1, 1, 0, 1, 0, 0, x] - (206*G[1, 1, 0, 1, 0, 1, x])/3 - 
      (206*G[1, 1, 0, 1, 1, 0, x])/3 - 136*G[1, 1, 0, 1, 1, 1, x] - 
      36*G[1, 1, 1, 0, 0, 0, x] - (278*G[1, 1, 1, 0, 0, 1, x])/3 - 
      (278*G[1, 1, 1, 0, 1, 0, x])/3 + 20*G[1, 1, 1, 0, 1, 1, x] - 
      232*G[1, 1, 1, 1, 0, 0, x] + 248*G[1, 1, 1, 1, 0, 1, x] + 
      248*G[1, 1, 1, 1, 1, 0, x] + G[1, 1, 0, 0, 0, x]*
       (184 + (100*I)*Pi - 80*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-812/3 + ((118*I)/3)*Pi - 60*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-348 - (24*I)*Pi - 40*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (-348 - ((338*I)/3)*Pi - 40*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (220 + (208*I)*Pi - 40*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-517/3 - 28*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-517/3 + ((274*I)/3)*Pi - 28*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (460/3 + ((244*I)/3)*Pi - 24*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-22/3 - ((416*I)/3)*Pi - 16*Log[mu2/s]) + (47*Log[mu2/s]^5)/48 + 
      (9*Log[mu2/s]^6)/16 + G[1, 0, 0, 0, 0, x]*(74/3 + (68*I)*Pi + 
        12*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(220/3 - (80*I)*Pi + 
        12*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(110/3 - (144*I)*Pi + 
        12*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(66 - ((584*I)/3)*Pi + 
        12*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(220/3 - ((944*I)/3)*Pi + 
        12*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(-745/6 + 15*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-454/3 - (4*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-1217/3 - ((542*I)/3)*Pi + 24*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-578/3 - ((28*I)/3)*Pi + 40*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-578/3 + (12*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-88 - (32*I)*Pi + 48*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-301/3 - (76*I)*Pi + 48*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(260 - ((20*I)/3)*Pi + 56*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(848/3 + ((106*I)/3)*Pi + 64*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(848/3 - (204*I)*Pi + 64*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(212/3 - (16*I)*Pi + 72*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(332/3 - ((98*I)/3)*Pi + 72*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(332/3 + (96*I)*Pi + 72*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(212/3 + ((352*I)/3)*Pi + 72*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(237 + ((598*I)/3)*Pi + 80*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-242/3 - (32*I)*Pi + 112*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-242/3 + ((704*I)/3)*Pi + 112*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(575/3 + ((22*I)/3)*Pi + 136*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-4925/18 - (6*I)*Pi + (-212/3 + (16*I)*Pi)*
         Log[mu2/s] - 18*Log[mu2/s]^2 - (1604*zeta[2])/3) + 
      G[1, 1, 1, 1, x]*(784/9 - (248*I)*Pi + (-120 - (52*I)*Pi)*Log[mu2/s] + 
        14*Log[mu2/s]^2 - 418*zeta[2]) + G[0, 1, 1, 1, x]*
       (-130/3 + ((224*I)/3)*Pi + (22/3 + (48*I)*Pi)*Log[mu2/s] - 
        24*Log[mu2/s]^2 - (920*zeta[2])/3) + G[1, 0, 0, 0, x]*
       (-626/9 - ((445*I)/3)*Pi + (-2/3 + (16*I)*Pi)*Log[mu2/s] + 
        16*Log[mu2/s]^2 - 284*zeta[2]) + G[1, 1, 1, 0, x]*
       (6823/18 + ((109*I)/3)*Pi + (578/3 + (20*I)*Pi)*Log[mu2/s] - 
        38*Log[mu2/s]^2 - (428*zeta[2])/3) + G[0, 1, 0, 1, x]*
       (1351/9 + (242/3 + (32*I)*Pi)*Log[mu2/s] - 32*Log[mu2/s]^2 - 
        100*zeta[2]) + G[0, 1, 1, 0, x]*(1351/9 + ((124*I)/3)*Pi + 
        (242/3 - (48*I)*Pi)*Log[mu2/s] - 32*Log[mu2/s]^2 - 36*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-1753/9 + ((424*I)/3)*Pi + (-460/3 - (44*I)*Pi)*
         Log[mu2/s] - 18*Log[mu2/s]^2 + 6*zeta[2]) + 
      Log[mu2/s]^4*(-3683/432 + (237*zeta[2])/16) + 
      G[0, 1, 0, 0, x]*(-370/3 + ((232*I)/3)*Pi + (-30 + (120*I)*Pi)*
         Log[mu2/s] + 18*Log[mu2/s]^2 + 110*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-403/3 - (52*I)*Pi + (-112/3 + (160*I)*Pi)*
         Log[mu2/s] + 18*Log[mu2/s]^2 + 186*zeta[2]) + 
      G[1, 1, 0, 1, x]*(6823/18 - ((307*I)/3)*Pi + (578/3 + (20*I)*Pi)*
         Log[mu2/s] - 38*Log[mu2/s]^2 + (580*zeta[2])/3) + 
      G[1, 0, 1, 1, x]*(3119/9 + ((1001*I)/3)*Pi + (454/3 + (36*I)*Pi)*
         Log[mu2/s] - 38*Log[mu2/s]^2 + 238*zeta[2]) + 
      G[0, 0, 0, 0, x]*(2533/18 + (305*Log[mu2/s])/6 - (27*Log[mu2/s]^2)/2 + 
        (519*zeta[2])/2) + G[0, 0, 1, 1, x]*(1162/9 + (88 + (32*I)*Pi)*
         Log[mu2/s] - 32*Log[mu2/s]^2 + (820*zeta[2])/3) + 
      G[1, 0, 1, 0, x]*(-4925/18 - ((176*I)/3)*Pi + (-212/3 - (32*I)*Pi)*
         Log[mu2/s] - 18*Log[mu2/s]^2 + (1168*zeta[2])/3) + 
      G[0, 0, 0, 1, x]*(-403/3 - (52*I)*Pi + (-112/3 + (96*I)*Pi)*
         Log[mu2/s] + 18*Log[mu2/s]^2 + 734*zeta[2]) + 
      G[0, 1, 1, x]*(-6035/27 - ((67*I)/3)*Pi + (-44 - (16*I)*Pi)*
         Log[mu2/s]^2 + (40*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (-1162/9 - 80*zeta[2]) + (176 + ((140*I)/3)*Pi)*zeta[2] - 
        248*zeta[3]) + G[1, 0, 1, x]*(2033/54 - ((271*I)/6)*Pi + 
        (-121/3 - (16*I)*Pi)*Log[mu2/s]^2 + (40*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-1063/9 - 80*zeta[2]) + (-833 + ((730*I)/3)*Pi)*zeta[2] - 
        (154*zeta[3])/3) + G[0, 0, 0, x]*(-10369/108 - (27*Log[mu2/s]^2)/4 - 
        (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(-115/18 - (579*zeta[2])/2) + 
        (809*zeta[2])/12 - 18*zeta[3]) + G[1, 0, 0, x]*
       (1079/9 - ((1511*I)/6)*Pi + (-3 - (44*I)*Pi)*Log[mu2/s]^2 - 
        14*Log[mu2/s]^3 + (2128/3 + (156*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(274/3 - ((232*I)/3)*Pi + 190*zeta[2]) - 14*zeta[3]) + 
      G[0, 1, 0, x]*(2497/18 + ((1162*I)/9)*Pi + (2/3 - (56*I)*Pi)*
         Log[mu2/s]^2 - 14*Log[mu2/s]^3 + Log[mu2/s]*(307/3 + (52*I)*Pi - 
          98*zeta[2]) + (-1205/3 + (48*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      G[0, 0, 1, x]*(2497/18 + ((874*I)/9)*Pi + (2/3 - (56*I)*Pi)*
         Log[mu2/s]^2 - 14*Log[mu2/s]^3 + Log[mu2/s]*(307/3 + (52*I)*Pi - 
          218*zeta[2]) + (1 - ((892*I)/3)*Pi)*zeta[2] - 6*zeta[3]) + 
      (80363/972 + ((71*I)/2)*Pi)*zeta[3] + (88*zeta[3]^2)/9 + 
      Log[mu2/s]^3*(-36359/648 - (1637*zeta[2])/72 + 6*zeta[3]) + 
      G[1, 1, 0, x]*(2033/54 + ((397*I)/6)*Pi + (-121/3 - (16*I)*Pi)*
         Log[mu2/s]^2 + (40*Log[mu2/s]^3)/3 + (-69 + (120*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1063/9 - ((124*I)/3)*Pi + 112*zeta[2]) + 72*zeta[3]) + 
      G[1, 1, 1, x]*(-1253/6 + ((2587*I)/6)*Pi - (11*Log[mu2/s]^2)/3 + 
        8*Log[mu2/s]^3 + (780 + ((142*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-35 + ((196*I)/3)*Pi + 72*zeta[2]) + (314*zeta[3])/3) + 
      zeta[2]*(19921319/46656 + ((265*I)/4)*Pi + (1603/36 + (128*I)*Pi)*
         zeta[3]) + G[1, 0, x]*(-52025/324 + ((400*I)/27)*Pi + 
        (52/9 + ((64*I)/3)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/2 + 
        Log[mu2/s]^2*(-211/6 - (26*I)*Pi - 27*zeta[2]) + 
        (5969/6 + ((1045*I)/3)*Pi)*zeta[2] + (655/9 + ((122*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]*(-2569/18 - ((874*I)/9)*Pi + 
          (1205/3 - (48*I)*Pi)*zeta[2] + 6*zeta[3]) - (4941*zeta[4])/4) + 
      G[0, 1, x]*(-52025/324 - ((6143*I)/27)*Pi + (52/9 + ((64*I)/3)*Pi)*
         Log[mu2/s]^3 + (11*Log[mu2/s]^4)/2 + (-893/18 + ((172*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-211/6 - (26*I)*Pi + 11*zeta[2]) + 
        (232/9 - (376*I)*Pi)*zeta[3] + Log[mu2/s]*(-2569/18 - 
          ((874*I)/9)*Pi + (-1 + (36*I)*Pi)*zeta[2] + 6*zeta[3]) - 
        (4253*zeta[4])/4) + G[0, 0, x]*(233797/2592 - ((11*I)/2)*Pi + 
        (73*Log[mu2/s]^3)/36 + (31*Log[mu2/s]^4)/8 - (8813*zeta[2])/72 + 
        Log[mu2/s]^2*(-1727/36 + (631*zeta[2])/4) + (485*zeta[3])/18 + 
        Log[mu2/s]*(-5207/108 - (1085*zeta[2])/12 + 24*zeta[3]) - 
        (3241*zeta[4])/16) + Log[mu2/s]^2*(-497515/5184 - ((9*I)/4)*Pi - 
        (4439*zeta[2])/48 + (157*zeta[3])/4 - (2705*zeta[4])/32) + 
      (-100969/16 - ((81*I)/4)*Pi)*zeta[4] + 
      G[1, 1, x]*(-6235/36 - ((319*I)/3)*Pi + (44/3 + ((16*I)/3)*Pi)*
         Log[mu2/s]^3 - 4*Log[mu2/s]^4 + (-11890/9 - ((296*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(599/9 + 50*zeta[2]) + 
        Log[mu2/s]*(1751/27 - (20*I)*Pi + (-456 - (84*I)*Pi)*zeta[2] - 
          8*zeta[3]) + (-153 + ((206*I)/3)*Pi)*zeta[3] + 78*zeta[4]) + 
      Log[mu2/s]*(4192943/46656 + ((35*I)/4)*Pi + 
        zeta[2]*(78619/1296 - (724*zeta[3])/3) - (3851*zeta[3])/108 - 
        (154957*zeta[4])/96 - 46*zeta[5]) + (12536/9 + (12*I)*Pi)*zeta[5] + 
      G[1, x]*(2714/27 - ((3311*I)/18)*Pi + (-53/18 - (6*I)*Pi)*
         Log[mu2/s]^4 - (3*Log[mu2/s]^5)/2 + Log[mu2/s]^3*
         (115/18 + ((26*I)/3)*Pi - 3*zeta[2]) + 
        zeta[2]*(3737/108 - ((5305*I)/18)*Pi - 225*zeta[3]) + 
        Log[mu2/s]^2*(2515/36 + ((455*I)/9)*Pi + (1/2 + (38*I)*Pi)*zeta[2] - 
          3*zeta[3]) + (1357/6 - ((2476*I)/3)*Pi)*zeta[3] + 
        (-152 - (144*I)*Pi)*zeta[4] + Log[mu2/s]*(24271/162 + 
          ((1670*I)/27)*Pi + (401/18 - ((172*I)/3)*Pi)*zeta[2] + 
          (-232/9 + (56*I)*Pi)*zeta[3] + (893*zeta[4])/4) + 19*zeta[5]) + 
      G[0, x]*(-6985391/46656 - ((39*I)/2)*Pi - (281*Log[mu2/s]^4)/144 - 
        (15*Log[mu2/s]^5)/8 + Log[mu2/s]^3*(2993/108 - (225*zeta[2])/4) + 
        Log[mu2/s]^2*(20783/216 + (1361*zeta[2])/24 - 15*zeta[3]) + 
        (4715*zeta[3])/108 + zeta[2]*(99557/1296 + (1489*zeta[3])/3) + 
        (154957*zeta[4])/96 + Log[mu2/s]*(14651/288 + ((3*I)/2)*Pi + 
          (11065*zeta[2])/72 - (949*zeta[3])/18 + (2973*zeta[4])/16) + 
        46*zeta[5]) - (8906185*zeta[6])/3456)/x + 
    x^2*(-23*G[0, 0, 0, 0, 0, 0, x] - 329*G[0, 0, 0, 0, 0, 1, x] - 
      329*G[0, 0, 0, 0, 1, 0, x] - 9*G[0, 0, 0, 0, 1, 1, x] - 
      92*G[0, 0, 0, 1, 0, 0, x] - 354*G[0, 0, 0, 1, 0, 1, x] - 
      354*G[0, 0, 0, 1, 1, 0, x] - 21*G[0, 0, 0, 1, 1, 1, x] - 
      85*G[0, 0, 1, 0, 0, 0, x] + 280*G[0, 0, 1, 0, 0, 1, x] + 
      280*G[0, 0, 1, 0, 1, 0, x] - 129*G[0, 0, 1, 0, 1, 1, x] - 
      87*G[0, 0, 1, 1, 0, 0, x] + 99*G[0, 0, 1, 1, 0, 1, x] + 
      99*G[0, 0, 1, 1, 1, 0, x] + 89*G[0, 0, 1, 1, 1, 1, x] - 
      313*G[0, 1, 0, 0, 0, 0, x] + 600*G[0, 1, 0, 0, 0, 1, x] + 
      600*G[0, 1, 0, 0, 1, 0, x] + 250*G[0, 1, 0, 0, 1, 1, x] + 
      235*G[0, 1, 0, 1, 0, 0, x] + 117*G[0, 1, 0, 1, 0, 1, x] + 
      117*G[0, 1, 0, 1, 1, 0, x] + 42*G[0, 1, 0, 1, 1, 1, x] + 
      537*G[0, 1, 1, 0, 0, 0, x] - 612*G[0, 1, 1, 0, 0, 1, x] - 
      612*G[0, 1, 1, 0, 1, 0, x] + 89*G[0, 1, 1, 0, 1, 1, x] - 
      170*G[0, 1, 1, 1, 0, 0, x] + 112*G[0, 1, 1, 1, 0, 1, x] + 
      112*G[0, 1, 1, 1, 1, 0, x] - 139*G[0, 1, 1, 1, 1, 1, x] - 
      475*G[1, 0, 0, 0, 0, 0, x] + 137*G[1, 0, 0, 0, 0, 1, x] + 
      137*G[1, 0, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 0, 1, 1, x] + 
      34*G[1, 0, 0, 1, 0, 0, x] + 391*G[1, 0, 0, 1, 0, 1, x] + 
      391*G[1, 0, 0, 1, 1, 0, x] - 29*G[1, 0, 0, 1, 1, 1, x] + 
      356*G[1, 0, 1, 0, 0, 0, x] - 125*G[1, 0, 1, 0, 0, 1, x] - 
      125*G[1, 0, 1, 0, 1, 0, x] + 126*G[1, 0, 1, 0, 1, 1, x] + 
      315*G[1, 0, 1, 1, 0, 0, x] - 83*G[1, 0, 1, 1, 0, 1, x] - 
      83*G[1, 0, 1, 1, 1, 0, x] - 34*G[1, 0, 1, 1, 1, 1, x] + 
      641*G[1, 1, 0, 0, 0, 0, x] - 443*G[1, 1, 0, 0, 0, 1, x] - 
      443*G[1, 1, 0, 0, 1, 0, x] - 258*G[1, 1, 0, 0, 1, 1, x] - 
      69*G[1, 1, 0, 1, 0, 0, x] - 118*G[1, 1, 0, 1, 0, 1, x] - 
      118*G[1, 1, 0, 1, 1, 0, x] + 53*G[1, 1, 0, 1, 1, 1, x] - 
      677*G[1, 1, 1, 0, 0, 0, x] + 486*G[1, 1, 1, 0, 0, 1, x] + 
      486*G[1, 1, 1, 0, 1, 0, x] - 50*G[1, 1, 1, 0, 1, 1, x] - 
      148*G[1, 1, 1, 1, 0, 0, x] - 137*G[1, 1, 1, 1, 0, 1, x] - 
      137*G[1, 1, 1, 1, 1, 0, x] - 33*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 0, 0, x]*(809/6 - (283*I)*Pi - 208*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(79/3 + (25*I)*Pi - 206*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-1235/3 + (2*I)*Pi - 196*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(255 + (253*I)*Pi - 99*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(255 + (751*I)*Pi - 99*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(2051/6 + (72*I)*Pi - 97*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(2051/6 + (328*I)*Pi - 97*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-364/3 - (98*I)*Pi - 40*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-364/3 - (563*I)*Pi - 40*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-610/3 + (126*I)*Pi - 33*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-597/2 - (30*I)*Pi - 31*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-597/2 + (201*I)*Pi - 31*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-395/3 + (162*I)*Pi - 26*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-758/3 + (338*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(31 - (362*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(421/6 - (120*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(1489/6 - (370*I)*Pi + 5*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(572/3 - (56*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(351/2 + (23*I)*Pi + 11*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(351/2 + (162*I)*Pi + 11*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(107/6 + (6*I)*Pi + 33*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(1721/6 - (252*I)*Pi + 33*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(1721/6 + (469*I)*Pi + 33*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(63 - (110*I)*Pi + 60*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-2243/6 - (113*I)*Pi + 74*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-2243/6 - (627*I)*Pi + 74*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(201/2 + (404*I)*Pi + 117*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(1160/3 - (218*I)*Pi + 120*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-841/3 + (317*I)*Pi + 122*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-803/3 - (210*I)*Pi + 128*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-803/3 - (318*I)*Pi + 128*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(89/6 + (91*I)*Pi + 282*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-6767/36 + ((1825*I)/6)*Pi + (-154/3 - (2*I)*Pi)*
         Log[mu2/s] - 10*Log[mu2/s]^2 - 2690*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-569/9 + ((439*I)/2)*Pi + (-493/6 + (334*I)*Pi)*
         Log[mu2/s] + (19*Log[mu2/s]^2)/2 - (5073*zeta[2])/2) + 
      G[0, 0, 1, 0, x]*(7865/36 - (143*I)*Pi + (-229/6 + (106*I)*Pi)*
         Log[mu2/s] - (27*Log[mu2/s]^2)/2 - (3309*zeta[2])/2) + 
      G[1, 0, 0, 1, x]*(-3871/36 + (154*I)*Pi + (389/6 - (108*I)*Pi)*
         Log[mu2/s] + (13*Log[mu2/s]^2)/2 - (2877*zeta[2])/2) + 
      G[0, 1, 0, 1, x]*(-155/18 + ((292*I)/3)*Pi + (137/3 - (120*I)*Pi)*
         Log[mu2/s] + 6*Log[mu2/s]^2 - 727*zeta[2]) + 
      G[0, 0, 1, 1, x]*(1918/9 + ((229*I)/3)*Pi + (65/2 + (4*I)*Pi)*
         Log[mu2/s] + (19*Log[mu2/s]^2)/2 - (851*zeta[2])/2) + 
      G[0, 1, 1, 1, x]*(995/9 - (130*I)*Pi + (-53/2 + (6*I)*Pi)*Log[mu2/s] + 
        (13*Log[mu2/s]^2)/2 - (351*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (9775/36 + ((2009*I)/3)*Pi + (-353/6 + (2*I)*Pi)*Log[mu2/s] - 
        (21*Log[mu2/s]^2)/2 - (113*zeta[2])/2) + (203*Log[mu2/s]^3*zeta[2])/
       12 - (9*Log[mu2/s]^4*zeta[2])/8 + G[1, 1, 1, 1, x]*
       (-635/3 + (411*I)*Pi + (367/6 + (32*I)*Pi)*Log[mu2/s] - 
        (61*Log[mu2/s]^2)/2 + (531*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (-1360/9 - ((857*I)/3)*Pi + (-172/3 - (22*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 388*zeta[2]) + G[1, 1, 0, 1, x]*
       (-569/9 - ((796*I)/3)*Pi + (-493/6 + (102*I)*Pi)*Log[mu2/s] + 
        (19*Log[mu2/s]^2)/2 + (1067*zeta[2])/2) + G[1, 0, 1, 0, x]*
       (-3871/36 - ((622*I)/3)*Pi + (389/6 - (224*I)*Pi)*Log[mu2/s] + 
        (13*Log[mu2/s]^2)/2 + (1417*zeta[2])/2) + G[0, 0, 0, 0, x]*
       (-6665/12 - ((619*I)/3)*Pi + (91/3 + (136*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 + 1290*zeta[2]) + G[0, 0, 0, 1, x]*
       (7865/36 - ((173*I)/3)*Pi + (-229/6 + (106*I)*Pi)*Log[mu2/s] - 
        (27*Log[mu2/s]^2)/2 + (3063*zeta[2])/2) + G[1, 1, 0, 0, x]*
       (1731/4 - ((4175*I)/6)*Pi + (269/3 - (116*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 1633*zeta[2]) + G[0, 1, 1, 0, x]*
       (-155/18 + ((355*I)/6)*Pi + (137/3 - (236*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 3291*zeta[2]) + G[1, 1, 1, x]*
       (25621/54 - ((2857*I)/9)*Pi + (-112/3 - (3*I)*Pi)*Log[mu2/s]^2 + 
        6*Log[mu2/s]^3 + Log[mu2/s]*(-383/9 - ((287*I)/3)*Pi - 66*zeta[2]) + 
        (-2623/3 + (692*I)*Pi)*zeta[2] - 687*zeta[3]) + 
      G[0, 1, 0, x]*(-63685/216 - ((8743*I)/36)*Pi + (1 + (5*I)*Pi)*
         Log[mu2/s]^2 + 3*Log[mu2/s]^3 + (-3523/3 + (354*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-833/18 - ((11*I)/3)*Pi + 574*zeta[2]) - 359*zeta[3]) + 
      G[0, 0, 1, x]*(-63685/216 + ((13871*I)/36)*Pi + 
        (1 + (5*I)*Pi)*Log[mu2/s]^2 + 3*Log[mu2/s]^3 + 
        Log[mu2/s]*(-833/18 - ((11*I)/3)*Pi - 129*zeta[2]) + 
        (-638/3 + (541*I)*Pi)*zeta[2] - 204*zeta[3]) + 
      G[0, 0, 0, x]*(24532/27 - ((5041*I)/18)*Pi + (-269/12 - (9*I)*Pi)*
         Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (512/9 - ((158*I)/3)*Pi - (1371*zeta[2])/2) + (5543/4 - (271*I)*Pi)*
         zeta[2] - 2*zeta[3]) + (10997/24 - ((3885*I)/4)*Pi)*zeta[3] + 
      (71*zeta[3]^2)/2 + G[1, 1, 0, x]*(3343/24 + ((15217*I)/36)*Pi + 
        (191/12 - I*Pi)*Log[mu2/s]^2 - (9*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(319/6 + ((118*I)/3)*Pi - (813*zeta[2])/2) + 
        (7417/4 - (496*I)*Pi)*zeta[2] + 227*zeta[3]) + 
      G[1, 0, 0, x]*(-81329/108 + ((902*I)/9)*Pi + (11/2 + (5*I)*Pi)*
         Log[mu2/s]^2 + 3*Log[mu2/s]^3 + (-12113/6 + (239*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-574/9 + (17*I)*Pi + 533*zeta[2]) + 246*zeta[3]) + 
      G[1, 0, 1, x]*(3343/24 - ((7397*I)/36)*Pi + (191/12 - I*Pi)*
         Log[mu2/s]^2 - (9*Log[mu2/s]^3)/2 + (2987/4 - (635*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(319/6 + ((118*I)/3)*Pi + (387*zeta[2])/2) + 
        272*zeta[3]) + G[0, 1, 1, x]*(-3827/12 + ((2477*I)/18)*Pi + 
        (245/12 - I*Pi)*Log[mu2/s]^2 - (9*Log[mu2/s]^3)/2 + 
        (3599/12 - (496*I)*Pi)*zeta[2] + Log[mu2/s]*(107/3 + (60*I)*Pi + 
          (99*zeta[2])/2) + 483*zeta[3]) + 
      zeta[2]*(-951817/864 + ((11525*I)/8)*Pi + (-436 + (409*I)*Pi)*
         zeta[3]) + G[0, 1, x]*(951817/2592 - ((11525*I)/24)*Pi - 
        (203*Log[mu2/s]^3)/36 + (3*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(-166/9 + ((9*I)/2)*Pi - (57*zeta[2])/4) + 
        (-2743/72 + ((273*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (14423/108 - ((95*I)/2)*Pi + (-2593/12 + (134*I)*Pi)*zeta[2] - 
          88*zeta[3]) + (-3841/18 - (1001*I)*Pi)*zeta[3] - 
        (168825*zeta[4])/16) + G[1, 0, x]*(951817/2592 - ((11525*I)/24)*Pi - 
        (203*Log[mu2/s]^3)/36 + (3*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(-166/9 + ((9*I)/2)*Pi - (87*zeta[2])/4) + 
        (3035/8 + ((41*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (14423/108 - ((95*I)/2)*Pi + (-789/4 + (222*I)*Pi)*zeta[2] - 
          88*zeta[3]) + (-12037/18 - (312*I)*Pi)*zeta[3] - 
        (22841*zeta[4])/16) + (-465383/144 + ((5251*I)/8)*Pi)*zeta[4] + 
      Log[mu2/s]^2*((166/3 - ((27*I)/2)*Pi)*zeta[2] - (9*zeta[3])/2 + 
        (765*zeta[4])/8) + G[0, 0, x]*(-951817/2592 + ((11525*I)/24)*Pi + 
        (203*Log[mu2/s]^3)/36 - (3*Log[mu2/s]^4)/8 + 
        (-38119/72 + ((803*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*
         (166/9 - ((9*I)/2)*Pi + (81*zeta[2])/4) + 
        Log[mu2/s]*(-14423/108 + ((95*I)/2)*Pi + (2165/12 - (84*I)*Pi)*
           zeta[2] - 16*zeta[3]) + (7279/18 + (560*I)*Pi)*zeta[3] + 
        (65869*zeta[4])/16) + G[1, 1, x]*(-951817/2592 + ((11525*I)/24)*Pi + 
        (203*Log[mu2/s]^3)/36 - (3*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(166/9 - ((9*I)/2)*Pi - (39*zeta[2])/4) + 
        (5099/72 - ((687*I)/2)*Pi)*zeta[2] + (9673/18 + (917*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-14423/108 + ((95*I)/2)*Pi + (3149/12 - (212*I)*Pi)*
           zeta[2] + 208*zeta[3]) + (147257*zeta[4])/16) + 
      Log[mu2/s]*((35/2 - ((62*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(-14423/36 + ((285*I)/2)*Pi + 720*zeta[3]) + 
        (32677/24 - (763*I)*Pi)*zeta[4]) + G[1, x]*(6*Log[mu2/s]^3*zeta[2] + 
        Log[mu2/s]^2*((-197/6 - (3*I)*Pi)*zeta[2] - 4*zeta[3]) + 
        (18193/36 - ((1882*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(3511/216 - ((21691*I)/36)*Pi + 2176*zeta[3]) + 
        (-67547/12 + ((1555*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
         ((-1081/18 - (75*I)*Pi)*zeta[2] + (-6 - (20*I)*Pi)*zeta[3] + 
          675*zeta[4]) - (1461*zeta[5])/2) + (-591/4 - (888*I)*Pi)*zeta[5] + 
      G[0, x]*((-3*Log[mu2/s]^3*zeta[2])/2 + 
        zeta[2]*(97283/216 + ((2269*I)/36)*Pi - 3280*zeta[3]) + 
        (-23011/36 + (222*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((-215/12 - (9*I)*Pi)*zeta[2] + 4*zeta[3]) + 
        Log[mu2/s]*((709/18 - (32*I)*Pi)*zeta[2] + (-17/3 - (96*I)*Pi)*
           zeta[3] - (7237*zeta[4])/4) + (14249/24 + ((2633*I)/4)*Pi)*
         zeta[4] + (1601*zeta[5])/2) - (104847*zeta[6])/64) - 
    (54825*zeta[6])/32 + x*(12*G[0, 0, 0, 0, 0, 0, x] + 
      654*G[0, 0, 0, 0, 0, 1, x] + 654*G[0, 0, 0, 0, 1, 0, x] + 
      162*G[0, 0, 0, 0, 1, 1, x] + 258*G[0, 0, 0, 1, 0, 0, x] + 
      480*G[0, 0, 0, 1, 0, 1, x] + 480*G[0, 0, 0, 1, 1, 0, x] + 
      186*G[0, 0, 0, 1, 1, 1, x] + 264*G[0, 0, 1, 0, 0, 0, x] - 
      573*G[0, 0, 1, 0, 0, 1, x] - 573*G[0, 0, 1, 0, 1, 0, x] + 
      345*G[0, 0, 1, 0, 1, 1, x] + 117*G[0, 0, 1, 1, 0, 0, x] + 
      78*G[0, 0, 1, 1, 0, 1, x] + 78*G[0, 0, 1, 1, 1, 0, x] - 
      588*G[0, 0, 1, 1, 1, 1, x] + 606*G[0, 1, 0, 0, 0, 0, x] - 
      1044*G[0, 1, 0, 0, 0, 1, x] - 1044*G[0, 1, 0, 0, 1, 0, x] - 
      507*G[0, 1, 0, 0, 1, 1, x] - 576*G[0, 1, 0, 1, 0, 0, x] - 
      123*G[0, 1, 0, 1, 0, 1, x] - 123*G[0, 1, 0, 1, 1, 0, x] - 
      267*G[0, 1, 0, 1, 1, 1, x] - 1026*G[0, 1, 1, 0, 0, 0, x] + 
      1035*G[0, 1, 1, 0, 0, 1, x] + 1035*G[0, 1, 1, 0, 1, 0, x] - 
      384*G[0, 1, 1, 0, 1, 1, x] + 591*G[0, 1, 1, 1, 0, 0, x] - 
      471*G[0, 1, 1, 1, 0, 1, x] - 471*G[0, 1, 1, 1, 1, 0, x] + 
      735*G[0, 1, 1, 1, 1, 1, x] + 684*G[1, 0, 0, 0, 0, 0, x] + 
      6*G[1, 0, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 0, 1, 0, x] - 
      348*G[1, 0, 0, 0, 1, 1, x] + 108*G[1, 0, 0, 1, 0, 0, x] - 
      720*G[1, 0, 0, 1, 0, 1, x] - 720*G[1, 0, 0, 1, 1, 0, x] + 
      90*G[1, 0, 0, 1, 1, 1, x] - 480*G[1, 0, 1, 0, 0, 0, x] + 
      117*G[1, 0, 1, 0, 0, 1, x] + 117*G[1, 0, 1, 0, 1, 0, x] - 
      303*G[1, 0, 1, 0, 1, 1, x] - 675*G[1, 0, 1, 1, 0, 0, x] - 
      90*G[1, 0, 1, 1, 0, 1, x] - 90*G[1, 0, 1, 1, 1, 0, x] + 
      264*G[1, 0, 1, 1, 1, 1, x] - 708*G[1, 1, 0, 0, 0, 0, x] + 
      540*G[1, 1, 0, 0, 0, 1, x] + 540*G[1, 1, 0, 0, 1, 0, x] + 
      537*G[1, 1, 0, 0, 1, 1, x] + 141*G[1, 1, 0, 1, 0, 1, x] + 
      141*G[1, 1, 0, 1, 1, 0, x] - 105*G[1, 1, 0, 1, 1, 1, x] + 
      918*G[1, 1, 1, 0, 0, 0, x] - 735*G[1, 1, 1, 0, 0, 1, x] - 
      735*G[1, 1, 1, 0, 1, 0, x] + 228*G[1, 1, 1, 0, 1, 1, x] - 
      3*G[1, 1, 1, 1, 0, 0, x] + 615*G[1, 1, 1, 1, 0, 1, x] + 
      615*G[1, 1, 1, 1, 1, 0, x] + 45*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 0, 0, x]*(368 - (153*I)*Pi - 336*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-207 + (378*I)*Pi - 312*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(541 + (426*I)*Pi - 312*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(541 + (504*I)*Pi - 312*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(363 - (597*I)*Pi - 288*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-38 - (714*I)*Pi - 276*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(98 + (60*I)*Pi - 204*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-881 + (408*I)*Pi - 204*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-881 - (711*I)*Pi - 204*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(139 + (480*I)*Pi - 180*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-626 - (48*I)*Pi - 84*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(1172 + (117*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-120 + (150*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(1172 + (1053*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(40 + (189*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(40 - (234*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-347 + (684*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-68 + (726*I)*Pi + 60*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(128 - (402*I)*Pi + 108*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(295 - (498*I)*Pi + 132*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(455 - (42*I)*Pi + 144*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(279 - (246*I)*Pi + 144*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(455 - (621*I)*Pi + 144*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-940 - (192*I)*Pi + 150*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-940 - (462*I)*Pi + 150*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(170 + (276*I)*Pi + 156*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(170 + (807*I)*Pi + 156*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-488 - (513*I)*Pi + 186*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-488 - (1365*I)*Pi + 186*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-53 + (150*I)*Pi + 318*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-373 - (9*I)*Pi + 354*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(24 + (399*I)*Pi + 390*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-15/2 + (56*I)*Pi + (-138 + (456*I)*Pi)*Log[mu2/s] - 
        45*Log[mu2/s]^2 - 5328*zeta[2]) + G[0, 0, 0, 1, x]*
       (-354 + (158*I)*Pi + (-36 - (150*I)*Pi)*Log[mu2/s] + 72*Log[mu2/s]^2 - 
        2478*zeta[2]) + G[1, 1, 0, 0, x]*(-719/2 + (1066*I)*Pi + 
        (-53 + (204*I)*Pi)*Log[mu2/s] - 45*Log[mu2/s]^2 - 2397*zeta[2]) + 
      G[0, 0, 0, 0, x]*(1523/2 + (483*I)*Pi + (10 - (360*I)*Pi)*Log[mu2/s] - 
        54*Log[mu2/s]^2 - 2298*zeta[2]) + G[1, 1, 1, 1, x]*
       (1481/3 - (986*I)*Pi + (-244 - (174*I)*Pi)*Log[mu2/s] + 
        105*Log[mu2/s]^2 - 990*zeta[2]) + G[1, 1, 0, 1, x]*
       (1349/3 + (873*I)*Pi + (327 - (138*I)*Pi)*Log[mu2/s] - 
        15*Log[mu2/s]^2 - 774*zeta[2]) + G[1, 0, 1, 0, x]*
       (-221/3 - (37*I)*Pi + (-119 + (414*I)*Pi)*Log[mu2/s] - 
        42*Log[mu2/s]^2 - 747*zeta[2]) + G[1, 0, 0, 0, x]*
       (-2123/3 - (1174*I)*Pi + (-27 - (18*I)*Pi)*Log[mu2/s] + 
        72*Log[mu2/s]^2 - 132*zeta[2]) + G[1, 0, 1, 1, x]*
       (1603/3 + (612*I)*Pi + (277 + (84*I)*Pi)*Log[mu2/s] - 
        18*Log[mu2/s]^2 - 114*zeta[2]) + (-5 - (27*I)*Pi)*Log[mu2/s]^3*
       zeta[2] - (27*Log[mu2/s]^4*zeta[2])/4 + G[0, 0, 1, 1, x]*
       (-2159/6 + (81*I)*Pi + (-87 - (18*I)*Pi)*Log[mu2/s] - 
        60*Log[mu2/s]^2 + 366*zeta[2]) + G[0, 1, 1, 1, x]*
       (-4195/6 + (309*I)*Pi + (41 - (42*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
        606*zeta[2]) + G[0, 1, 0, 1, x]*(-15/2 - (347*I)*Pi + 
        (-138 + (240*I)*Pi)*Log[mu2/s] - 45*Log[mu2/s]^2 + 1326*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-221/3 - (764*I)*Pi + (-119 + (198*I)*Pi)*
         Log[mu2/s] - 42*Log[mu2/s]^2 + 2238*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-354 + (367*I)*Pi + (-36 - (150*I)*Pi)*Log[mu2/s] + 
        72*Log[mu2/s]^2 + 2775*zeta[2]) + G[1, 1, 1, 0, x]*
       (1349/3 - (186*I)*Pi + (327 - (570*I)*Pi)*Log[mu2/s] - 
        15*Log[mu2/s]^2 + 3666*zeta[2]) + G[0, 1, 0, 0, x]*
       (923/3 - (511*I)*Pi + (15 + (24*I)*Pi)*Log[mu2/s] + 57*Log[mu2/s]^2 + 
        4551*zeta[2]) + G[0, 1, 1, x]*(1675/12 - ((1879*I)/2)*Pi + 
        (-54 + (12*I)*Pi)*Log[mu2/s]^2 + 18*Log[mu2/s]^3 + 
        Log[mu2/s]*(-1397/6 - (205*I)*Pi - 228*zeta[2]) + 
        (153/2 + (639*I)*Pi)*zeta[2] - 558*zeta[3]) + 
      G[1, 0, 0, x]*(61355/36 - ((1550*I)/3)*Pi + (26 - (24*I)*Pi)*
         Log[mu2/s]^2 - 18*Log[mu2/s]^3 + Log[mu2/s]*(794/3 - (94*I)*Pi - 
          894*zeta[2]) + (4815 - (288*I)*Pi)*zeta[2] - 456*zeta[3]) + 
      G[1, 0, 1, x]*(-2989/9 + ((653*I)/3)*Pi + (-101/2 - (6*I)*Pi)*
         Log[mu2/s]^2 + 18*Log[mu2/s]^3 + Log[mu2/s]*(-243 + (57*I)*Pi - 
          504*zeta[2]) + (-1141 + (1356*I)*Pi)*zeta[2] - 435*zeta[3]) + 
      G[1, 1, 0, x]*(-2989/9 - ((917*I)/6)*Pi + (-101/2 - (6*I)*Pi)*
         Log[mu2/s]^2 + 18*Log[mu2/s]^3 + (-5030 + (957*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-243 + (173*I)*Pi + 660*zeta[2]) - 96*zeta[3]) + 
      (-1075/18 + ((8993*I)/6)*Pi)*zeta[3] - (717*zeta[3]^2)/2 + 
      G[0, 0, 0, x]*(-18341/18 + ((965*I)/6)*Pi + (7/2 + (72*I)*Pi)*
         Log[mu2/s]^2 + 18*Log[mu2/s]^3 + (-2227 + (432*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-740/3 - (19*I)*Pi + 1170*zeta[2]) + 9*zeta[3]) + 
      G[0, 0, 1, x]*(5969/18 - ((1378*I)/3)*Pi + (59/2 - (42*I)*Pi)*
         Log[mu2/s]^2 - 18*Log[mu2/s]^3 + (-1631/2 - (1152*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(509/2 - (64*I)*Pi + 282*zeta[2]) + 330*zeta[3]) + 
      G[0, 1, 0, x]*(5969/18 + ((1664*I)/3)*Pi + (59/2 - (42*I)*Pi)*
         Log[mu2/s]^2 - 18*Log[mu2/s]^3 + Log[mu2/s]*(509/2 - (64*I)*Pi - 
          1026*zeta[2]) + (3999/2 - (489*I)*Pi)*zeta[2] + 423*zeta[3]) + 
      G[1, 1, 1, x]*(-14831/18 + ((6811*I)/6)*Pi + (133/2 + (36*I)*Pi)*
         Log[mu2/s]^2 - 18*Log[mu2/s]^3 + (3873/2 - (915*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1151/6 + (216*I)*Pi + 270*zeta[2]) + 963*zeta[3]) + 
      zeta[2]*(216085/216 - ((50969*I)/18)*Pi + (4817/2 - (279*I)*Pi)*
         zeta[3]) + G[1, 1, x]*(10567/54 - ((37829*I)/36)*Pi + 
        (7/3 - (9*I)*Pi)*Log[mu2/s]^3 - (9*Log[mu2/s]^4)/4 + 
        (-1527 + (576*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-57/4 + (23*I)*Pi + 
          (81*zeta[2])/2) + Log[mu2/s]*(421/4 - ((239*I)/3)*Pi + 
          (-1731/2 + (291*I)*Pi)*zeta[2] - 387*zeta[3]) + 
        (-7021/6 - (1173*I)*Pi)*zeta[3] - (113955*zeta[4])/8) + 
      G[0, 0, x]*(18361/108 - ((19727*I)/36)*Pi + (-2/3 - (9*I)*Pi)*
         Log[mu2/s]^3 - (9*Log[mu2/s]^4)/4 + Log[mu2/s]^2*
         (343/12 + (31*I)*Pi - (117*zeta[2])/2) + (1511/2 - (177*I)*Pi)*
         zeta[2] + Log[mu2/s]*(5017/36 + (65*I)*Pi + (305/2 + (39*I)*Pi)*
           zeta[2] - 3*zeta[3]) + (-2617/6 - (1032*I)*Pi)*zeta[3] - 
        (57885*zeta[4])/8) + Log[mu2/s]^2*((365/12 + (75*I)*Pi)*zeta[2] + 
        (-4 - (18*I)*Pi)*zeta[3] - (1161*zeta[4])/4) + 
      (47407/12 + ((225*I)/2)*Pi)*zeta[4] + G[1, 0, x]*
       (-13165/72 + ((11249*I)/9)*Pi + (-5/6 + (9*I)*Pi)*Log[mu2/s]^3 + 
        (9*Log[mu2/s]^4)/4 + (-4855/12 - (231*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-43/6 - (27*I)*Pi + (117*zeta[2])/2) + 
        (6649/6 + (426*I)*Pi)*zeta[3] + Log[mu2/s]*(-4403/36 + 
          ((22*I)/3)*Pi + (51 - (453*I)*Pi)*zeta[2] + 135*zeta[3]) + 
        (11649*zeta[4])/8) + G[0, 1, x]*(-13165/72 + ((3140*I)/9)*Pi + 
        (-5/6 + (9*I)*Pi)*Log[mu2/s]^3 + (9*Log[mu2/s]^4)/4 + 
        (11057/12 - (476*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-43/6 - (27*I)*Pi + 
          (99*zeta[2])/2) + (3217/6 + (1275*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-4403/36 + ((22*I)/3)*Pi + (751 - (327*I)*Pi)*zeta[2] + 
          135*zeta[3]) + (137547*zeta[4])/8) + 
      Log[mu2/s]*(zeta[2]*(21265/36 + (145*I)*Pi - 1449*zeta[3]) + 
        (26/3 + (234*I)*Pi)*zeta[3] + (-7721/4 + ((2637*I)/2)*Pi)*zeta[4]) + 
      G[0, x]*(1030117/2592 + ((2477*I)/24)*Pi + (3*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^3*(-203/36 + 18*zeta[2]) + (7289/18 - (990*I)*Pi)*
         zeta[3] + Log[mu2/s]^2*(-251/18 + ((9*I)/2)*Pi + 
          (-31/4 + (90*I)*Pi)*zeta[2] + 6*zeta[3]) + 
        zeta[2]*(-55873/72 - ((4783*I)/6)*Pi + 5967*zeta[3]) + 
        (-22701/16 - ((5595*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
         (12533/108 - ((65*I)/6)*Pi + (-1775/4 + (63*I)*Pi)*zeta[2] + 
          (-32 + (168*I)*Pi)*zeta[3] + 3270*zeta[4]) - (2415*zeta[5])/2) + 
      (-1651/2 + (1875*I)*Pi)*zeta[5] + G[1, x]*(-1030117/2592 - 
        ((2477*I)/24)*Pi - (3*Log[mu2/s]^4)/8 + Log[mu2/s]^3*
         (203/36 - 18*zeta[2]) + zeta[2]*(13699/24 + ((1039*I)/6)*Pi - 
          3336*zeta[3]) + (-3329/18 + (1437*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(251/18 - ((9*I)/2)*Pi + (349/4 + (54*I)*Pi)*zeta[2] + 
          12*zeta[3]) + Log[mu2/s]*(-12533/108 + ((65*I)/6)*Pi + 
          (6701/12 - (50*I)*Pi)*zeta[2] + (134 + (84*I)*Pi)*zeta[3] - 
          831*zeta[4]) + (263341/16 - ((2823*I)/4)*Pi)*zeta[4] + 
        (2205*zeta[5])/2) + (87825*zeta[6])/32)), 
 Nf*(-10647347/52488 + ((12787*I)/108)*Pi + (-964/3 + (8*I)*Pi)*
     G[0, 0, 0, 1, 1, x] + (58 + (44*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
    (58 - (56*I)*Pi)*G[0, 0, 1, 1, 0, x] - (44*G[0, 0, 1, 1, 1, x])/3 + 
    (184/3 - (20*I)*Pi)*G[0, 1, 0, 1, 1, x] + (98/3 - (36*I)*Pi)*
     G[0, 1, 1, 0, 1, x] + (98/3 + (60*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
    28*G[0, 1, 1, 1, 1, x] + (782/3 - (8*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
    (-164/3 - (36*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-164/3 + (60*I)*Pi)*
     G[1, 0, 1, 1, 0, x] + (208*G[1, 0, 1, 1, 1, x])/3 + 
    (206/3 + (20*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-92/3 + (28*I)*Pi)*
     G[1, 1, 1, 0, 1, x] + (-92/3 - (84*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
    92*G[1, 1, 1, 1, 1, x] - 176*G[0, 0, 0, 0, 0, 0, x] + 
    92*G[0, 0, 0, 0, 0, 1, x] + 92*G[0, 0, 0, 0, 1, 0, x] - 
    176*G[0, 0, 0, 0, 1, 1, x] + 20*G[0, 0, 0, 1, 0, 0, x] + 
    8*G[0, 0, 0, 1, 0, 1, x] + 8*G[0, 0, 0, 1, 1, 0, x] + 
    20*G[0, 0, 1, 0, 0, 0, x] + 8*G[0, 0, 1, 0, 0, 1, x] + 
    8*G[0, 0, 1, 0, 1, 0, x] + 36*G[0, 0, 1, 0, 1, 1, x] - 
    56*G[0, 0, 1, 1, 0, 0, x] + 68*G[0, 1, 0, 0, 0, 0, x] - 
    60*G[0, 1, 0, 0, 0, 1, x] - 60*G[0, 1, 0, 0, 1, 0, x] + 
    148*G[0, 1, 0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, 0, 0, x] - 
    20*G[0, 1, 0, 1, 0, 1, x] - 20*G[0, 1, 0, 1, 1, 0, x] + 
    64*G[0, 1, 1, 0, 0, 0, x] - 36*G[0, 1, 1, 0, 0, 1, x] - 
    36*G[0, 1, 1, 0, 1, 0, x] + 60*G[0, 1, 1, 1, 0, 0, x] + 
    156*G[1, 0, 0, 0, 0, 0, x] - 100*G[1, 0, 0, 0, 0, 1, x] - 
    100*G[1, 0, 0, 0, 1, 0, x] + 176*G[1, 0, 0, 0, 1, 1, x] - 
    12*G[1, 0, 0, 1, 0, 0, x] - 8*G[1, 0, 0, 1, 0, 1, x] - 
    8*G[1, 0, 0, 1, 1, 0, x] - 12*G[1, 0, 1, 0, 0, 0, x] - 
    36*G[1, 0, 1, 0, 1, 1, x] + 60*G[1, 0, 1, 1, 0, 0, x] - 
    68*G[1, 1, 0, 0, 0, 0, x] + 68*G[1, 1, 0, 0, 0, 1, x] + 
    68*G[1, 1, 0, 0, 1, 0, x] - 148*G[1, 1, 0, 0, 1, 1, x] + 
    4*G[1, 1, 0, 1, 0, 0, x] + 20*G[1, 1, 0, 1, 0, 1, x] + 
    20*G[1, 1, 0, 1, 1, 0, x] - 52*G[1, 1, 1, 0, 0, 0, x] + 
    28*G[1, 1, 1, 0, 0, 1, x] + 28*G[1, 1, 1, 0, 1, 0, x] - 
    84*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
     (20 + (16*I)*Pi - 40*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (436/3 - (32*I)*Pi - 40*Log[mu2/s]) + G[0, 1, 1, 1, x]*
     (-134/9 - ((38*I)/3)*Pi - (52*Log[mu2/s])/3) + 
    G[0, 0, 1, 0, 0, x]*(24 + (12*I)*Pi - 16*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(40 - (20*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-374/3 - (28*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-374/3 + (68*I)*Pi - 8*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(40 + (80*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(70 - (16*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(-304 + (24*I)*Pi - 4*Log[mu2/s]) + 
    (79/27 + ((5*I)/9)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/3 + 
    G[1, 1, 0, 1, 0, x]*(-248/3 + (32*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(158 + (36*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(-248/3 - (72*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(158 - (76*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(196/3 + (20*I)*Pi + 20*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(842/3 + 24*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(-892/3 - (24*I)*Pi + 60*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(1234/9 - ((112*I)/3)*Pi + (256*Log[mu2/s])/3) + 
    G[0, 0, 0, 0, x]*(-688/3 - ((128*I)/3)*Pi + (290/3 + (40*I)*Pi)*
       Log[mu2/s] - 14*Log[mu2/s]^2 - 282*zeta[2]) + 
    G[1, 1, 0, 0, x]*(-2884/9 - ((50*I)/3)*Pi + (2*Log[mu2/s])/3 - 
      14*Log[mu2/s]^2 - 194*zeta[2]) + G[1, 1, 0, 1, x]*
     (-34/9 - ((86*I)/3)*Pi + (-44/3 + (8*I)*Pi)*Log[mu2/s] - 144*zeta[2]) + 
    G[0, 0, 0, 1, x]*(2144/9 - ((362*I)/3)*Pi + (128/3 + (8*I)*Pi)*
       Log[mu2/s] - 136*zeta[2]) + G[1, 1, 1, 0, x]*
     (-34/9 + ((706*I)/3)*Pi + (-44/3 + (24*I)*Pi)*Log[mu2/s] - 96*zeta[2]) + 
    G[1, 0, 1, 1, x]*(880/9 - ((40*I)/3)*Pi - 28*Log[mu2/s] - 40*zeta[2]) + 
    Log[mu2/s]^3*(1285/162 + ((38*I)/9)*Pi - (17*zeta[2])/9) + 
    G[0, 1, 1, 0, x]*(-32/9 - ((866*I)/3)*Pi + (-52/3 - (4*I)*Pi)*
       Log[mu2/s] + 16*zeta[2]) + G[1, 0, 1, 0, x]*(-1042/9 - ((26*I)/3)*Pi + 
      (-24 - (4*I)*Pi)*Log[mu2/s] + 28*zeta[2]) + 
    G[0, 0, 1, 0, x]*(2144/9 + ((374*I)/3)*Pi + (128/3 - (16*I)*Pi)*
       Log[mu2/s] + 32*zeta[2]) + G[0, 0, 1, 1, x]*(-3160/9 + ((50*I)/3)*Pi - 
      (80*Log[mu2/s])/3 + 40*zeta[2]) + G[0, 1, 0, 1, x]*
     (-32/9 + (84*I)*Pi + (-52/3 - (8*I)*Pi)*Log[mu2/s] + 136*zeta[2]) + 
    G[1, 0, 0, 1, x]*(-1042/9 + (112*I)*Pi + (-24 - (8*I)*Pi)*Log[mu2/s] + 
      144*zeta[2]) + G[1, 0, 0, 0, x]*(364 - ((484*I)/3)*Pi + 
      (-170/3 - (20*I)*Pi)*Log[mu2/s] + 14*Log[mu2/s]^2 + 238*zeta[2]) + 
    G[0, 1, 0, 0, x]*(-88/3 + (158*I)*Pi + (-82/3 - (20*I)*Pi)*Log[mu2/s] + 
      14*Log[mu2/s]^2 + 258*zeta[2]) + G[1, 1, 1, x]*
     (-680/3 + ((208*I)/3)*Pi + (-64 + ((104*I)/3)*Pi)*Log[mu2/s] - 
      18*Log[mu2/s]^2 + (-26 + (112*I)*Pi)*zeta[2] - 112*zeta[3]) + 
    G[0, 1, 0, x]*(4558/9 - ((146*I)/9)*Pi + (-12 + (14*I)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(50/3 - ((206*I)/3)*Pi - 44*zeta[2]) + 
      (-30 + (6*I)*Pi)*zeta[2] - 100*zeta[3]) + 
    G[0, 0, 1, x]*(4558/9 - ((866*I)/9)*Pi - 12*Log[mu2/s]^2 + 
      Log[mu2/s]*(50/3 - (8*I)*Pi - 8*zeta[2]) + (-1138/3 + (92*I)*Pi)*
       zeta[2] - 36*zeta[3]) + G[1, 0, 0, x]*(-622/3 + ((1832*I)/9)*Pi + 
      (28/3 + (14*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-134/3 - (62*I)*Pi - 
        32*zeta[2]) + (706 + (30*I)*Pi)*zeta[2] - 4*zeta[3]) + 
    (-2816/81 + ((2074*I)/9)*Pi)*zeta[3] - 64*zeta[3]^2 + 
    G[0, 0, 0, x]*(-2182/9 + ((656*I)/9)*Pi + (-46/3 - (14*I)*Pi)*
       Log[mu2/s]^2 + (-1850/3 - (54*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(64 + ((326*I)/3)*Pi + 12*zeta[2]) + 12*zeta[3]) + 
    G[1, 0, 1, x]*(58/9 + ((22*I)/3)*Pi + 18*Log[mu2/s]^2 + 
      (310 - (88*I)*Pi)*zeta[2] + Log[mu2/s]*(76/3 - (16*I)*Pi + 8*zeta[2]) + 
      32*zeta[3]) + G[0, 1, 1, x]*(-1090/3 + ((20*I)/9)*Pi + 
      (62/3 - ((32*I)/3)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 
      (134 - (96*I)*Pi)*zeta[2] + 96*zeta[3]) + 
    G[1, 1, 0, x]*(58/9 - ((2690*I)/9)*Pi + (18 - (14*I)*Pi)*Log[mu2/s]^2 + 
      (-6 - (2*I)*Pi)*zeta[2] + Log[mu2/s]*(76/3 + (22*I)*Pi + 64*zeta[2]) + 
      112*zeta[3]) + zeta[2]*(-535502/729 + ((2264*I)/27)*Pi + 
      (3719/9 - (30*I)*Pi)*zeta[3]) + (((8*I)/3)*Pi*G[1, 0, 1, 1, x] - 
      ((8*I)/3)*Pi*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, x] + 
      (8*G[1, 0, 1, 1, 1, x])/3 - (8*G[1, 1, 0, 1, 1, x])/3 - 
      (16*G[1, 0, 1, x]*zeta[2])/3 + G[1, 1, 1, x]*
       ((-8*I)*Pi + (8*zeta[2])/3) + G[1, 1, x]*(16*zeta[2] - 
        (16*zeta[3])/3) - (16*I)*Pi*G[1, x]*zeta[3])/x^3 + 
    ((-62/3 + ((44*I)/3)*Pi)*G[0, 1, 1, x] + (25*G[1, 1, 0, x])/3 + 
      (44*G[0, 1, 1, 1, x])/3 + (16/3 - (4*I)*Pi)*G[1, 0, 1, 1, x] - 
      2*G[1, 1, 0, 0, x] + (2 + (4*I)*Pi)*G[1, 1, 0, 1, x] + 
      2*G[1, 1, 1, 0, x] - 22*G[1, 1, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] + 
      4*G[1, 1, 0, 1, 1, x] + G[0, 1, x]*(((-62*I)/3)*Pi - (88*zeta[2])/3) + 
      G[1, 1, 1, x]*(34/3 - (8*I)*Pi + 12*Log[mu2/s] - 4*zeta[2]) + 
      G[1, 0, x]*(((25*I)/3)*Pi - 2*zeta[2]) + G[1, 0, 1, x]*
       (25/3 + ((16*I)/3)*Pi + 8*zeta[2]) - (16*I)*Pi*zeta[3] + 
      G[1, 1, x]*(-247/6 + ((53*I)/3)*Pi + (-2 + (12*I)*Pi)*Log[mu2/s] - 
        (88*zeta[2])/3 + 8*zeta[3]) + G[1, x]*(((-247*I)/6)*Pi + 
        Log[mu2/s]*((-2*I)*Pi - 24*zeta[2]) + (-95/3 - (12*I)*Pi)*zeta[2] + 
        (-46/3 + (24*I)*Pi)*zeta[3]))/x^2 + 
    G[0, 0, x]*(82/9 + ((9079*I)/27)*Pi + (4*Log[mu2/s]^3)/3 + 
      (-5993/9 - ((332*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (-23/9 - ((70*I)/3)*Pi + 14*zeta[2]) + 
      Log[mu2/s]*(1951/27 + ((680*I)/9)*Pi + (-82/3 + (32*I)*Pi)*zeta[2] - 
        24*zeta[3]) + (362 - (60*I)*Pi)*zeta[3] - 286*zeta[4]) + 
    G[1, 1, x]*(-650/9 - ((5333*I)/27)*Pi + (-161/9 - (8*I)*Pi)*
       Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + (1279/3 - (350*I)*Pi)*zeta[2] + 
      (884/3 - (32*I)*Pi)*zeta[3] + Log[mu2/s]*(613/27 - ((670*I)/9)*Pi + 
        (8 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) - 136*zeta[4]) + 
    (-122195/108 + ((1313*I)/6)*Pi)*zeta[4] + 
    Log[mu2/s]^2*(-3703/324 + ((61*I)/9)*Pi + (-59/18 - (27*I)*Pi)*zeta[2] + 
      (37 + (14*I)*Pi)*zeta[3] + 98*zeta[4]) + 
    G[1, 0, x]*(2771/18 - ((5660*I)/27)*Pi + (4*Log[mu2/s]^3)/3 + 
      Log[mu2/s]^2*(76/9 + ((94*I)/3)*Pi - 14*zeta[2]) + 
      (328/3 - (108*I)*Pi)*zeta[2] + (-1562/3 + (56*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-236/27 - ((22*I)/9)*Pi + (-90 - (12*I)*Pi)*zeta[2] + 
        4*zeta[3]) + 218*zeta[4]) + G[0, 1, x]*(2771/18 + ((3628*I)/27)*Pi + 
      (76/9 + (4*I)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
      (-3376/9 + ((1166*I)/3)*Pi)*zeta[2] + (-216 + (56*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-236/27 + ((488*I)/9)*Pi + (136/3 - (4*I)*Pi)*zeta[2] + 
        4*zeta[3]) + 344*zeta[4]) + Log[mu2/s]*(-672731/5832 + 
      ((8279*I)/324)*Pi + zeta[2]*(-4426/81 - ((425*I)/9)*Pi - 48*zeta[3]) + 
      (-674/9 - ((172*I)/9)*Pi)*zeta[3] + (-303 + (56*I)*Pi)*zeta[4]) + 
    G[1, x]*(328/3 + ((1541*I)/18)*Pi - ((4*I)/3)*Pi*Log[mu2/s]^3 + 
      zeta[2]*(-3851/9 + ((4549*I)/9)*Pi - 186*zeta[3]) + 
      Log[mu2/s]^2*(-1 - ((85*I)/9)*Pi + (14*I)*Pi*zeta[2] - 14*zeta[3]) + 
      (658/9 - ((158*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(35/9 + ((323*I)/27)*Pi + 
        (134/3 + (10*I)*Pi)*zeta[2] + (154/3 - (16*I)*Pi)*zeta[3] - 
        176*zeta[4]) + (7459/6 - (36*I)*Pi)*zeta[4] - 82*zeta[5]) + 
    ((16*I)*Pi*G[1, 0, 1, x] - (22*I)*Pi*G[1, 1, 0, x] - 
      230*G[0, 0, 0, 0, x] + 188*G[0, 0, 0, 1, x] + (188 - ((2*I)/3)*Pi)*
       G[0, 0, 1, 0, x] - 212*G[0, 0, 1, 1, x] + (28/3 + ((2*I)/3)*Pi)*
       G[0, 1, 0, 0, x] - (28*G[1, 0, 0, 0, x])/3 + 16*G[1, 0, 0, 1, x] + 
      16*G[1, 0, 1, 0, x] - 22*G[1, 1, 0, 0, x] - (2*G[0, 0, 1, 0, 0, x])/3 + 
      (2*G[0, 1, 0, 0, 0, x])/3 + G[1, 0, 0, x]*(223/3 + ((44*I)/3)*Pi + 
        8*Log[mu2/s]) + G[0, 0, 1, x]*(22/3 - (16*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, x]*(((22*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 228*zeta[2]) + 
      G[1, 0, x]*(((223*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - (262*zeta[2])/3) + 
      G[0, 1, 0, x]*(22/3 + ((52*I)/3)*Pi + 8*Log[mu2/s] - (4*zeta[2])/3) + 
      G[0, 0, 0, x]*(-146/3 - (12*I)*Pi + 30*Log[mu2/s] + (2*zeta[2])/3) + 
      G[1, x]*((38*I)*Pi*zeta[2] - 38*zeta[3]) + 
      G[0, 0, x]*(1129/9 - ((53*I)/3)*Pi + (71/3 + (16*I)*Pi)*Log[mu2/s] - 
        11*Log[mu2/s]^2 + (-1237/3 + ((2*I)/3)*Pi)*zeta[2] - 2*zeta[3]) + 
      (67 + (26*I)*Pi)*zeta[3] + zeta[2]*((-67*I)*Pi + (8*zeta[3])/3) + 
      G[0, x]*(((1129*I)/9)*Pi - (11*I)*Pi*Log[mu2/s]^2 + 
        (-467/3 - ((49*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((71*I)/3)*Pi + 
          24*zeta[2]) + (222 - (2*I)*Pi)*zeta[3] + (2*zeta[4])/3) + 
      (-3905/6 + (4*I)*Pi)*zeta[4] - (20*zeta[5])/3)/(1 - x) + 
    (1880/3 - (18*I)*Pi)*zeta[5] + (((4*I)/3)*Pi*G[0, 0, 1, 0, x] - 
      ((4*I)/3)*Pi*G[0, 1, 0, 0, x] + (4*G[0, 0, 1, 0, 0, x])/3 - 
      (4*G[0, 1, 0, 0, 0, x])/3 - (4*G[0, 0, 0, x]*zeta[2])/3 + 
      (8*G[0, 1, 0, x]*zeta[2])/3 - (16*zeta[2]*zeta[3])/3 + 
      G[0, 0, x]*(((-4*I)/3)*Pi*zeta[2] + 4*zeta[3]) + 
      G[0, x]*((4*I)*Pi*zeta[3] - (4*zeta[4])/3) - (8*I)*Pi*zeta[4] + 
      (40*zeta[5])/3)/(1 - x)^2 + (10484051/52488 + ((7637*I)/108)*Pi - 
      (16*I)*Pi*G[0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 0, x] + 
      (16/3 + ((56*I)/3)*Pi)*G[0, 1, 1, 1, x] - (80*G[0, 0, 0, 0, 0, x])/3 - 
      16*G[0, 0, 0, 1, 1, x] - (4*G[0, 0, 1, 0, 0, x])/3 - 
      (44*G[0, 0, 1, 0, 1, x])/3 - (44*G[0, 0, 1, 1, 0, x])/3 - 
      12*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
      8*G[0, 1, 0, 1, 0, x] - (64*G[0, 1, 0, 1, 1, x])/3 + 
      (40*G[0, 1, 1, 0, 0, x])/3 - (56*G[0, 1, 1, 0, 1, x])/3 - 
      (56*G[0, 1, 1, 1, 0, x])/3 + (112*G[0, 1, 1, 1, 1, x])/3 + 
      (160*G[1, 0, 0, 0, 0, x])/3 - 4*G[1, 0, 0, 0, 1, x] - 
      4*G[1, 0, 0, 1, 0, x] + (56*G[1, 0, 0, 1, 1, x])/3 - 
      (52*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 1, x])/3 - 
      (8*G[1, 0, 1, 1, 0, x])/3 - (16*G[1, 0, 1, 1, 1, x])/3 + 
      (64*G[1, 1, 0, 0, 0, x])/3 - (64*G[1, 1, 0, 0, 1, x])/3 - 
      (64*G[1, 1, 0, 1, 0, x])/3 - (88*G[1, 1, 0, 1, 1, x])/3 - 
      (44*G[1, 1, 1, 0, 0, x])/3 - (28*G[1, 1, 1, 0, 1, x])/3 - 
      (28*G[1, 1, 1, 1, 0, x])/3 + 32*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(-178/9 + ((4*I)/3)*Pi - (64*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(-548/9 + ((104*I)/3)*Pi - (44*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(122/9 - (8*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(122/3 - ((8*I)/3)*Pi - (8*Log[mu2/s])/3) + 
      (-79/27 - ((5*I)/9)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/3 + 
      G[1, 0, 1, 0, x]*(196/9 - ((52*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, x]*(196/9 + ((52*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[0, 0, 0, 0, x]*(280/9 - ((40*I)/3)*Pi + (40*Log[mu2/s])/3) + 
      G[0, 0, 1, 1, x]*(214/9 + ((4*I)/3)*Pi + 16*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(26/3 + (8*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(8 + (4*I)*Pi + (52*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(8 + (12*I)*Pi + (52*Log[mu2/s])/3) + 
      G[1, 1, 1, 0, x]*(160/9 - ((16*I)/3)*Pi + (56*Log[mu2/s])/3) + 
      G[1, 1, 0, 1, x]*(160/9 - (32*I)*Pi + (56*Log[mu2/s])/3) + 
      G[0, 1, 0, x]*(8/3 + ((194*I)/9)*Pi + ((40*I)/3)*Pi*Log[mu2/s] - 
        44*zeta[2]) + G[1, 0, 0, x]*(-178/9 - ((158*I)/3)*Pi + 
        (-122/9 - ((8*I)/3)*Pi)*Log[mu2/s] + (14*Log[mu2/s]^2)/3 - 
        34*zeta[2]) + Log[mu2/s]^3*(-1285/162 - ((38*I)/9)*Pi - 
        (55*zeta[2])/9) + G[0, 1, 1, x]*(-773/27 - ((58*I)/9)*Pi + 
        (-178/9 + ((4*I)/3)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 
        (16*zeta[2])/3) + G[0, 0, 1, x]*(8/3 + ((214*I)/9)*Pi + 
        (16*I)*Pi*Log[mu2/s] - (4*zeta[2])/3) + G[1, 0, 1, x]*
       (88/27 + ((166*I)/9)*Pi + (-12 - ((4*I)/3)*Pi)*Log[mu2/s] - 
        10*Log[mu2/s]^2 + (38*zeta[2])/3) + G[0, 0, 0, x]*
       (-947/27 + ((76*I)/3)*Pi + (-52/9 + ((40*I)/3)*Pi)*Log[mu2/s] + 
        (92*zeta[2])/3) + G[1, 1, 1, x]*(38 - (2*I)*Pi - 
        ((8*I)/3)*Pi*Log[mu2/s] + 56*zeta[2]) + G[1, 1, 0, x]*
       (88/27 + ((418*I)/9)*Pi + (-12 - (4*I)*Pi)*Log[mu2/s] - 
        10*Log[mu2/s]^2 + 94*zeta[2]) + G[1, 1, x]*(-445/9 + ((413*I)/9)*Pi + 
        (107/9 - (2*I)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(125/27 + ((106*I)/9)*Pi - 32*zeta[2]) + 
        (-1141/9 + ((38*I)/3)*Pi)*zeta[2] - (40*zeta[3])/3) + 
      G[0, 1, x]*(-17/9 - ((629*I)/27)*Pi - (8*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(8/3 - ((178*I)/9)*Pi - (4*zeta[2])/3) + 
        (118/9 + ((64*I)/3)*Pi)*zeta[2] - (16*zeta[3])/3) + 
      Log[mu2/s]^2*(3703/324 - ((160*I)/9)*Pi + (-205/18 - (9*I)*Pi)*
         zeta[2] - 3*zeta[3]) + (-2476/81 - ((62*I)/3)*Pi)*zeta[3] + 
      G[0, 0, x]*(1451/27 - ((224*I)/9)*Pi + (-88/9 - ((20*I)/3)*Pi)*
         Log[mu2/s]^2 - (20*Log[mu2/s]^3)/9 + Log[mu2/s]*
         (203/27 - ((76*I)/3)*Pi - (98*zeta[2])/3) + (-179/9 + ((10*I)/3)*Pi)*
         zeta[2] + (94*zeta[3])/9) + G[1, 0, x]*(-17/9 - ((374*I)/27)*Pi - 
        ((16*I)/3)*Pi*Log[mu2/s]^2 + (218/3 + (68*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(8/3 - ((230*I)/9)*Pi + 36*zeta[2]) + (32*zeta[3])/3) + 
      zeta[2]*(75271/1458 + ((1006*I)/27)*Pi + (1471*zeta[3])/9) + 
      G[1, x]*(379/6 - ((340*I)/9)*Pi + ((8*I)/3)*Pi*Log[mu2/s]^3 + 
        (-263/9 - ((305*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-4 + ((107*I)/9)*Pi + 2*zeta[2]) + Log[mu2/s]*
         (122/9 - ((19*I)/27)*Pi + (-286/9 - ((80*I)/3)*Pi)*zeta[2]) + 
        (-8 - ((212*I)/3)*Pi)*zeta[3] - 262*zeta[4]) + 
      G[0, x]*(-624833/5832 + ((4391*I)/324)*Pi + (202/27 + ((20*I)/9)*Pi)*
         Log[mu2/s]^3 + (10*Log[mu2/s]^4)/9 + (-5638/81 - ((89*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(541/54 + ((38*I)/3)*Pi + (52*zeta[2])/3) + 
        Log[mu2/s]*(-12409/324 + ((272*I)/9)*Pi + (64/3 + ((22*I)/3)*Pi)*
           zeta[2] - (20*zeta[3])/9) + (44/3 - ((70*I)/9)*Pi)*zeta[3] - 
        (457*zeta[4])/3) + (-24985/108 - (14*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(668843/5832 - ((611*I)/324)*Pi + (3616/81 + ((89*I)/3)*Pi)*
         zeta[2] + (-208/9 - ((74*I)/9)*Pi)*zeta[3] + (445*zeta[4])/3) + 
      (76*zeta[5])/3)/x + G[0, x]*(725597/5832 + ((67255*I)/324)*Pi + 
      (-202/27 - ((16*I)/9)*Pi)*Log[mu2/s]^3 - (10*Log[mu2/s]^4)/9 + 
      (1544/9 + ((1436*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
       (-865/54 - ((149*I)/9)*Pi + (94/3 - (14*I)*Pi)*zeta[2] + 14*zeta[3]) + 
      zeta[2]*(-126263/81 + ((529*I)/9)*Pi + 250*zeta[3]) + 
      (-721/3 - (36*I)*Pi)*zeta[4] + Log[mu2/s]*(14425/324 + 
        ((850*I)/27)*Pi + (-1450/9 + ((290*I)/3)*Pi)*zeta[2] + 
        (-598/9 - (4*I)*Pi)*zeta[3] + 36*zeta[4]) + 82*zeta[5]) + 
    x^2*((116/3 + (16*I)*Pi)*G[0, 0, 0, 1, 1, x] + (32 + (88*I)*Pi)*
       G[0, 0, 1, 0, 1, x] + (32 - (112*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
      (4*G[0, 0, 1, 1, 1, x])/3 + (-76/3 - (40*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
      (8/3 - (72*I)*Pi)*G[0, 1, 1, 0, 1, x] + (8/3 + (120*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - 40*G[0, 1, 1, 1, 1, x] + 
      (-56/3 - (16*I)*Pi)*G[1, 0, 0, 1, 1, x] + (-88/3 - (72*I)*Pi)*
       G[1, 0, 1, 0, 1, x] + (-88/3 + (120*I)*Pi)*G[1, 0, 1, 1, 0, x] - 
      (44*G[1, 0, 1, 1, 1, x])/3 + (16/3 + (40*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
      (-4 + (56*I)*Pi)*G[1, 1, 1, 0, 1, x] + (-4 - (168*I)*Pi)*
       G[1, 1, 1, 1, 0, x] + 56*G[1, 1, 1, 1, 1, x] - 
      472*G[0, 0, 0, 0, 0, 0, x] + 304*G[0, 0, 0, 0, 0, 1, x] + 
      304*G[0, 0, 0, 0, 1, 0, x] - 472*G[0, 0, 0, 0, 1, 1, x] + 
      40*G[0, 0, 0, 1, 0, 0, x] + 16*G[0, 0, 0, 1, 0, 1, x] + 
      16*G[0, 0, 0, 1, 1, 0, x] + 64*G[0, 0, 1, 0, 0, 0, x] - 
      8*G[0, 0, 1, 0, 0, 1, x] - 8*G[0, 0, 1, 0, 1, 0, x] + 
      96*G[0, 0, 1, 0, 1, 1, x] - 112*G[0, 0, 1, 1, 0, 0, x] + 
      232*G[0, 1, 0, 0, 0, 0, x] - 216*G[0, 1, 0, 0, 0, 1, x] - 
      216*G[0, 1, 0, 0, 1, 0, x] + 392*G[0, 1, 0, 0, 1, 1, x] + 
      16*G[0, 1, 0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, 0, 1, x] - 
      40*G[0, 1, 0, 1, 1, 0, x] + 128*G[0, 1, 1, 0, 0, 0, x] - 
      72*G[0, 1, 1, 0, 0, 1, x] - 72*G[0, 1, 1, 0, 1, 0, x] + 
      120*G[0, 1, 1, 1, 0, 0, x] + 432*G[1, 0, 0, 0, 0, 0, x] - 
      320*G[1, 0, 0, 0, 0, 1, x] - 320*G[1, 0, 0, 0, 1, 0, x] + 
      472*G[1, 0, 0, 0, 1, 1, x] - 24*G[1, 0, 0, 1, 0, 0, x] - 
      16*G[1, 0, 0, 1, 0, 1, x] - 16*G[1, 0, 0, 1, 1, 0, x] - 
      48*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 1, x] + 
      24*G[1, 0, 1, 0, 1, 0, x] - 96*G[1, 0, 1, 0, 1, 1, x] + 
      120*G[1, 0, 1, 1, 0, 0, x] - 232*G[1, 1, 0, 0, 0, 0, x] + 
      232*G[1, 1, 0, 0, 0, 1, x] + 232*G[1, 1, 0, 0, 1, 0, x] - 
      392*G[1, 1, 0, 0, 1, 1, x] + 8*G[1, 1, 0, 1, 0, 0, x] + 
      40*G[1, 1, 0, 1, 0, 1, x] + 40*G[1, 1, 0, 1, 1, 0, x] - 
      104*G[1, 1, 1, 0, 0, 0, x] + 56*G[1, 1, 1, 0, 0, 1, x] + 
      56*G[1, 1, 1, 0, 1, 0, x] - 168*G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 0, 0, 0, 0, x]*(-208 + (32*I)*Pi - 80*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(180 - (64*I)*Pi - 80*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(188/3 + (24*I)*Pi - 32*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-44/3 + (36*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(48 - (40*I)*Pi - 16*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(56 - (56*I)*Pi - 16*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(56 + (136*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(48 + (160*I)*Pi - 16*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(172/3 - (32*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-1040/3 + (48*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(18 - ((64*I)/3)*Pi + 16*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-140/3 + (64*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-176/3 + (72*I)*Pi + 16*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-140/3 - (144*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-176/3 - (152*I)*Pi + 16*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-160/3 + (40*I)*Pi + 40*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(224 + 48*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (84 - (48*I)*Pi + 120*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-56/9 + ((280*I)/3)*Pi + (68 + (80*I)*Pi)*Log[mu2/s] - 
        28*Log[mu2/s]^2 - 780*zeta[2]) + G[1, 1, 0, 0, x]*
       (550/9 - (24*I)*Pi + 76*Log[mu2/s] - 28*Log[mu2/s]^2 - 580*zeta[2]) + 
      G[0, 0, 0, 1, x]*(1184/9 - (16*I)*Pi + (4 + (16*I)*Pi)*Log[mu2/s] - 
        416*zeta[2]) + G[1, 1, 0, 1, x]*(16 - ((124*I)/3)*Pi + 
        (16*I)*Pi*Log[mu2/s] - 384*zeta[2]) + G[1, 1, 1, 0, x]*
       (16 + (220*I)*Pi + (48*I)*Pi*Log[mu2/s] - 192*zeta[2]) + 
      G[1, 0, 1, 1, x]*(1648/9 - (28*I)*Pi + 16*Log[mu2/s] - 128*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-152 + ((76*I)/3)*Pi + (-8/3 - (8*I)*Pi)*Log[mu2/s] + 
        32*zeta[2]) + G[0, 1, 1, 0, x]*(-32/9 - ((1036*I)/3)*Pi + 
        (-4/3 - (8*I)*Pi)*Log[mu2/s] + 32*zeta[2]) + 
      G[0, 0, 1, 0, x]*(1184/9 + ((296*I)/3)*Pi + (4 - (32*I)*Pi)*
         Log[mu2/s] + 88*zeta[2]) + G[0, 0, 1, 1, x]*
       (-1606/9 + ((44*I)/3)*Pi - 16*Log[mu2/s] + 128*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-32/9 + ((64*I)/3)*Pi + (-4/3 - (16*I)*Pi)*
         Log[mu2/s] + 368*zeta[2]) + G[1, 0, 0, 1, x]*
       (-152 + ((104*I)/3)*Pi + (-8/3 - (16*I)*Pi)*Log[mu2/s] + 
        432*zeta[2]) + G[1, 0, 0, 0, x]*(382/9 - ((668*I)/3)*Pi + 
        (-212/3 - (40*I)*Pi)*Log[mu2/s] + 28*Log[mu2/s]^2 + 692*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-268/3 + ((464*I)/3)*Pi + (-220/3 - (40*I)*Pi)*
         Log[mu2/s] + 28*Log[mu2/s]^2 + 708*zeta[2]) + 
      G[0, 1, 0, x]*(685/9 - ((682*I)/9)*Pi + (-2 + (28*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(154/9 - ((236*I)/3)*Pi - 88*zeta[2]) + 
        (610/3 + (12*I)*Pi)*zeta[2] - 296*zeta[3]) + 
      G[1, 1, 1, x]*(148/3 + ((16*I)/3)*Pi + (4 - (16*I)*Pi)*Log[mu2/s] + 
        (-44/3 + (224*I)*Pi)*zeta[2] - 224*zeta[3]) + 
      G[1, 0, 0, x]*(370/9 - (94*I)*Pi + (-4 + (28*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(140/9 - ((244*I)/3)*Pi - 64*zeta[2]) + 
        (1556/3 + (60*I)*Pi)*zeta[2] - 56*zeta[3]) + 
      G[0, 0, 1, x]*(685/9 - ((268*I)/9)*Pi - 2*Log[mu2/s]^2 + 
        Log[mu2/s]*(154/9 - (16*I)*Pi - 16*zeta[2]) + (-26/3 + (184*I)*Pi)*
         zeta[2] - 24*zeta[3]) + (35 - ((250*I)/9)*Pi)*zeta[3] - 
      224*zeta[3]^2 + G[1, 0, 1, x]*(-407/9 + ((64*I)/3)*Pi + 
        2*Log[mu2/s]^2 + (2/3 - (176*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-88/9 + ((52*I)/3)*Pi + 16*zeta[2]) + 16*zeta[3]) + 
      G[0, 0, 0, x]*(-72 + ((922*I)/9)*Pi + (4 - (28*I)*Pi)*Log[mu2/s]^2 + 
        (-1108/3 - (108*I)*Pi)*zeta[2] + Log[mu2/s]*(-206/9 + (80*I)*Pi + 
          24*zeta[2]) + 72*zeta[3]) + G[0, 1, 1, x]*(-722/9 + ((28*I)/9)*Pi + 
        (-34/3 + ((44*I)/3)*Pi)*Log[mu2/s] + (64/3 - (192*I)*Pi)*zeta[2] + 
        192*zeta[3]) + G[1, 1, 0, x]*(-407/9 + ((202*I)/3)*Pi + 
        (2 - (28*I)*Pi)*Log[mu2/s]^2 + (-1054/3 - (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-88/9 + (80*I)*Pi + 128*zeta[2]) + 320*zeta[3]) + 
      zeta[2]*(-4255/6 - ((134*I)/3)*Pi + (1102/3 - (60*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(-4255/18 - ((134*I)/9)*Pi + (-3013/9 - ((238*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(3 + (2*I)*Pi + 28*zeta[2]) + 
        Log[mu2/s]*(-19 + ((2*I)/9)*Pi + (-292/3 + (64*I)*Pi)*zeta[2] - 
          48*zeta[3]) + (1580/3 - (120*I)*Pi)*zeta[3] - 998*zeta[4]) + 
      G[1, 1, x]*(-4255/18 - ((134*I)/9)*Pi + (3 + (2*I)*Pi)*Log[mu2/s]^2 + 
        (1519/9 - ((814*I)/3)*Pi)*zeta[2] + (728/3 - (64*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-19 + ((2*I)/9)*Pi - (32*I)*Pi*zeta[2] + 32*zeta[3]) - 
        680*zeta[4]) + (-14134/9 + ((127*I)/3)*Pi)*zeta[4] + 
      Log[mu2/s]^2*((9 + (6*I)*Pi)*zeta[2] + (2 + (28*I)*Pi)*zeta[3] + 
        196*zeta[4]) + G[1, 0, x]*(4255/18 + ((134*I)/9)*Pi + 
        Log[mu2/s]^2*(-3 - (2*I)*Pi - 28*zeta[2]) + (3269/9 - ((130*I)/3)*Pi)*
         zeta[2] + (-404 + (112*I)*Pi)*zeta[3] + Log[mu2/s]*
         (19 - ((2*I)/9)*Pi + (96 - (24*I)*Pi)*zeta[2] + 8*zeta[3]) + 
        862*zeta[4]) + G[0, 1, x]*(4255/18 + ((134*I)/9)*Pi + 
        (-3 - (2*I)*Pi)*Log[mu2/s]^2 + (-1559/9 + (398*I)*Pi)*zeta[2] + 
        (-364 + (112*I)*Pi)*zeta[3] + Log[mu2/s]*(19 - ((2*I)/9)*Pi + 
          (4/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 1096*zeta[4]) + 
      Log[mu2/s]*(zeta[2]*(-57 + ((2*I)/3)*Pi - 96*zeta[3]) + 
        (14/9 - (60*I)*Pi)*zeta[3] + (-1880/3 + (112*I)*Pi)*zeta[4]) + 
      G[1, x]*(zeta[2]*(43/3 - ((530*I)/9)*Pi - 516*zeta[3]) + 
        Log[mu2/s]^2*((-2 + (28*I)*Pi)*zeta[2] - 28*zeta[3]) + 
        (1108/3 - ((964*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         ((22/9 - ((244*I)/3)*Pi)*zeta[2] + (236/3 - (32*I)*Pi)*zeta[3] - 
          352*zeta[4]) + (1116 - (72*I)*Pi)*zeta[4] - 164*zeta[5]) + 
      (2134/3 - (36*I)*Pi)*zeta[5] + 
      G[0, x]*((-3254/9 + (420*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((2 - (28*I)*Pi)*zeta[2] + 28*zeta[3]) + 
        zeta[2]*(-107 + ((758*I)/9)*Pi + 644*zeta[3]) + 
        (-145 - (72*I)*Pi)*zeta[4] + Log[mu2/s]*
         ((-220/9 + ((232*I)/3)*Pi)*zeta[2] + (-80 - (8*I)*Pi)*zeta[3] + 
          72*zeta[4]) + 164*zeta[5]) - (281*zeta[6])/2) + 
    x*(28/9 + ((2*I)/3)*Pi + (376 - (24*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
      (-78 - (132*I)*Pi)*G[0, 0, 1, 0, 1, x] + (-78 + (168*I)*Pi)*
       G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
      (-68 + (60*I)*Pi)*G[0, 1, 0, 1, 1, x] + (-18 + (108*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (-18 - (180*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
      84*G[0, 1, 1, 1, 1, x] + (-330 + (24*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (76 + (108*I)*Pi)*G[1, 0, 1, 0, 1, x] + (76 - (180*I)*Pi)*
       G[1, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, x] + 
      (-46 - (60*I)*Pi)*G[1, 1, 0, 1, 1, x] + (12 - (84*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (12 + (252*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
      4*G[1, 1, 1, 1, 1, x] + 648*G[0, 0, 0, 0, 0, 0, x] - 
      396*G[0, 0, 0, 0, 0, 1, x] - 396*G[0, 0, 0, 0, 1, 0, x] + 
      648*G[0, 0, 0, 0, 1, 1, x] - 60*G[0, 0, 0, 1, 0, 0, x] - 
      24*G[0, 0, 0, 1, 0, 1, x] - 24*G[0, 0, 0, 1, 1, 0, x] - 
      84*G[0, 0, 1, 0, 0, 0, x] - 132*G[0, 0, 1, 0, 1, 1, x] + 
      168*G[0, 0, 1, 1, 0, 0, x] - 300*G[0, 1, 0, 0, 0, 0, x] + 
      276*G[0, 1, 0, 0, 0, 1, x] + 276*G[0, 1, 0, 0, 1, 0, x] - 
      540*G[0, 1, 0, 0, 1, 1, x] - 24*G[0, 1, 0, 1, 0, 0, x] + 
      60*G[0, 1, 0, 1, 0, 1, x] + 60*G[0, 1, 0, 1, 1, 0, x] - 
      192*G[0, 1, 1, 0, 0, 0, x] + 108*G[0, 1, 1, 0, 0, 1, x] + 
      108*G[0, 1, 1, 0, 1, 0, x] - 180*G[0, 1, 1, 1, 0, 0, x] - 
      588*G[1, 0, 0, 0, 0, 0, x] + 420*G[1, 0, 0, 0, 0, 1, x] + 
      420*G[1, 0, 0, 0, 1, 0, x] - 648*G[1, 0, 0, 0, 1, 1, x] + 
      36*G[1, 0, 0, 1, 0, 0, x] + 24*G[1, 0, 0, 1, 0, 1, x] + 
      24*G[1, 0, 0, 1, 1, 0, x] + 60*G[1, 0, 1, 0, 0, 0, x] - 
      24*G[1, 0, 1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, 1, 0, x] + 
      132*G[1, 0, 1, 0, 1, 1, x] - 180*G[1, 0, 1, 1, 0, 0, x] + 
      300*G[1, 1, 0, 0, 0, 0, x] - 300*G[1, 1, 0, 0, 0, 1, x] - 
      300*G[1, 1, 0, 0, 1, 0, x] + 540*G[1, 1, 0, 0, 1, 1, x] - 
      12*G[1, 1, 0, 1, 0, 0, x] - 60*G[1, 1, 0, 1, 0, 1, x] - 
      60*G[1, 1, 0, 1, 1, 0, x] + 156*G[1, 1, 1, 0, 0, 0, x] - 
      84*G[1, 1, 1, 0, 0, 1, x] - 84*G[1, 1, 1, 0, 1, 0, x] + 
      252*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*
       (332 + (72*I)*Pi - 180*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-490 - 72*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-12 - (60*I)*Pi - 
        60*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-218/3 - (32*I)*Pi - 
        48*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(132 - (96*I)*Pi - 
        24*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(-166 - (108*I)*Pi - 
        24*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(132 + (216*I)*Pi - 
        24*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(-166 + (228*I)*Pi - 
        24*Log[mu2/s]) + G[0, 1, 1, 1, x]*(-40 + (54*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-118 + (48*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(644 - (72*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-76 + (60*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(118 + (84*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(118 - (204*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-76 - (240*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-104 - (36*I)*Pi + 48*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(100 - (48*I)*Pi + 120*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-352 + (96*I)*Pi + 120*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(362/3 - (318*I)*Pi + (110 + (60*I)*Pi)*Log[mu2/s] - 
        42*Log[mu2/s]^2 - 966*zeta[2]) + G[1, 0, 0, 0, x]*
       (-1136/3 + (352*I)*Pi + (134 + (60*I)*Pi)*Log[mu2/s] - 
        42*Log[mu2/s]^2 - 930*zeta[2]) + G[1, 0, 0, 1, x]*
       (290 - (180*I)*Pi + (32 + (24*I)*Pi)*Log[mu2/s] - 576*zeta[2]) + 
      G[0, 1, 0, 1, x]*(32 - (132*I)*Pi + (12 + (24*I)*Pi)*Log[mu2/s] - 
        504*zeta[2]) + G[0, 0, 1, 1, x]*(1072/3 - (42*I)*Pi + 40*Log[mu2/s] - 
        168*zeta[2]) + G[0, 0, 1, 0, x]*(-862/3 - (230*I)*Pi + 
        (-48 + (48*I)*Pi)*Log[mu2/s] - 120*zeta[2]) + 
      G[1, 0, 1, 0, x]*(290 - (10*I)*Pi + (32 + (12*I)*Pi)*Log[mu2/s] - 
        60*zeta[2]) + G[0, 1, 1, 0, x]*(32 + (638*I)*Pi + 
        (12 + (12*I)*Pi)*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-270 + (64*I)*Pi + 4*Log[mu2/s] + 168*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-16/3 - (458*I)*Pi + (20 - (72*I)*Pi)*Log[mu2/s] + 
        288*zeta[2]) + G[1, 1, 0, 1, x]*(-16/3 + (106*I)*Pi + 
        (20 - (24*I)*Pi)*Log[mu2/s] + 528*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-862/3 + (162*I)*Pi + (-48 - (24*I)*Pi)*Log[mu2/s] + 
        552*zeta[2]) + G[1, 1, 0, 0, x]*(608/3 + (46*I)*Pi - 74*Log[mu2/s] + 
        42*Log[mu2/s]^2 + 774*zeta[2]) + G[0, 0, 0, 0, x]*
       (22 - (20*I)*Pi + (-186 - (120*I)*Pi)*Log[mu2/s] + 42*Log[mu2/s]^2 + 
        1062*zeta[2]) + G[1, 1, 0, x]*(170/9 + (176*I)*Pi + 
        (-18 + (42*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-64/3 - (90*I)*Pi - 
          192*zeta[2]) + (314 + (6*I)*Pi)*zeta[2] - 432*zeta[3]) + 
      G[0, 1, 1, x]*(2147/9 - ((94*I)/3)*Pi + (-70/3 - (24*I)*Pi)*
         Log[mu2/s] - 12*Log[mu2/s]^2 + (-170 + (288*I)*Pi)*zeta[2] - 
        288*zeta[3]) + G[0, 0, 0, x]*(47/3 - (290*I)*Pi + 
        (16 + (42*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-74/3 - (202*I)*Pi - 
          36*zeta[2]) + (1084 + (162*I)*Pi)*zeta[2] - 84*zeta[3]) + 
      G[1, 0, 1, x]*(170/9 - ((4*I)/3)*Pi - 18*Log[mu2/s]^2 + 
        Log[mu2/s]*(-64/3 - 24*zeta[2]) + (-366 + (264*I)*Pi)*zeta[2] - 
        48*zeta[3]) + (2767/9 - (170*I)*Pi)*zeta[3] + 288*zeta[3]^2 + 
      G[0, 0, 1, x]*(-345 + (64*I)*Pi + 12*Log[mu2/s]^2 + 
        (470 - (276*I)*Pi)*zeta[2] + Log[mu2/s]*(-6 + (16*I)*Pi + 
          24*zeta[2]) + 60*zeta[3]) + G[1, 0, 0, x]*(270 - (34*I)*Pi + 
        (-10 - (42*I)*Pi)*Log[mu2/s]^2 + (-1260 - (90*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(164/3 + (146*I)*Pi + 96*zeta[2]) + 60*zeta[3]) + 
      G[1, 1, 1, x]*(128 - (30*I)*Pi + (48 + (8*I)*Pi)*Log[mu2/s] + 
        18*Log[mu2/s]^2 + (34 - (336*I)*Pi)*zeta[2] + 336*zeta[3]) + 
      G[0, 1, 0, x]*(-345 + ((440*I)/3)*Pi + (12 - (42*I)*Pi)*Log[mu2/s]^2 + 
        (-186 - (18*I)*Pi)*zeta[2] + Log[mu2/s]*(-6 + (146*I)*Pi + 
          132*zeta[2]) + 396*zeta[3]) + zeta[2]*(12382/9 - ((743*I)/9)*Pi + 
        (-866 + (90*I)*Pi)*zeta[3]) + G[0, 1, x]*(-3286/9 - ((965*I)/9)*Pi - 
        Log[mu2/s]^2 + (357 - (782*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-7/9 - ((94*I)/3)*Pi + (-8 + (12*I)*Pi)*zeta[2] - 
          12*zeta[3]) + (576 - (168*I)*Pi)*zeta[3] - 1440*zeta[4]) + 
      G[1, 0, x]*(-3286/9 + ((2593*I)/9)*Pi + (-783 + (110*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-1 - (28*I)*Pi + 42*zeta[2]) + 
        Log[mu2/s]*(-7/9 + ((94*I)/3)*Pi + (-66 + (36*I)*Pi)*zeta[2] - 
          12*zeta[3]) + (938 - (168*I)*Pi)*zeta[3] - 1080*zeta[4]) + 
      Log[mu2/s]^2*((-21 + (28*I)*Pi)*zeta[2] + (-34 - (42*I)*Pi)*zeta[3] - 
        294*zeta[4]) + (5835/2 - ((291*I)/2)*Pi)*zeta[4] + 
      G[1, 1, x]*(3593/9 + ((1265*I)/9)*Pi + 3*Log[mu2/s]^2 + 
        (-1525/3 + (622*I)*Pi)*zeta[2] + Log[mu2/s]*(-19/3 + ((98*I)/3)*Pi + 
          (-24 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + (-540 + (96*I)*Pi)*
         zeta[3] + 816*zeta[4]) + G[0, 0, x]*(331 - ((2893*I)/9)*Pi + 
        Log[mu2/s]^2*(-1 + (28*I)*Pi - 42*zeta[2]) + (2687/3 + (214*I)*Pi)*
         zeta[2] + (-898 + (180*I)*Pi)*zeta[3] + Log[mu2/s]*
         (71/9 - ((98*I)/3)*Pi + (130 - (96*I)*Pi)*zeta[2] + 72*zeta[3]) + 
        1284*zeta[4]) + Log[mu2/s]*(2/3 + (290/3 + (98*I)*Pi)*zeta[3] + 
        zeta[2]*(595/9 + ((146*I)/3)*Pi + 144*zeta[3]) + 
        (970 - (168*I)*Pi)*zeta[4]) + G[0, x]*(345/2 - ((50*I)/3)*Pi + 
        zeta[2]*(3089/3 - (226*I)*Pi - 894*zeta[3]) + 
        Log[mu2/s]^2*(-5 - (2*I)*Pi + (-34 + (42*I)*Pi)*zeta[2] - 
          42*zeta[3]) + (904/3 - (600*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(157/9 - ((26*I)/9)*Pi + (148 - (194*I)*Pi)*zeta[2] + 
          (150 + (12*I)*Pi)*zeta[3] - 108*zeta[4]) + (670 + (108*I)*Pi)*
         zeta[4] - 246*zeta[5]) + (-1300 + (54*I)*Pi)*zeta[5] + 
      G[1, x]*(-345/2 + ((50*I)/3)*Pi + (-1438/3 + (402*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(5 + (2*I)*Pi + (24 - (42*I)*Pi)*zeta[2] + 42*zeta[3]) + 
        zeta[2]*(814/3 - ((914*I)/3)*Pi + 702*zeta[3]) + 
        (-4941/2 + (108*I)*Pi)*zeta[4] + Log[mu2/s]*(-157/9 + ((26*I)/9)*Pi + 
          (62 + (90*I)*Pi)*zeta[2] + (-122 + (48*I)*Pi)*zeta[3] + 
          528*zeta[4]) + 246*zeta[5]) - (63*zeta[6])/2) + 172*zeta[6]) + 
  (2659/96 + ((11*I)/6)*Pi + (65 - (12*I)*Pi)*G[1, 1, 1, 1, x] + 
    (69 - (12*I)*Pi)*G[0, 0, 1, 1, 1, x] + (-49/6 - (12*I)*Pi)*
     G[0, 1, 0, 0, 1, x] + (-49/6 + I*Pi)*G[0, 1, 0, 1, 0, x] + 
    (199/6 + (10*I)*Pi)*G[0, 1, 0, 1, 1, x] + (151/3 + (2*I)*Pi)*
     G[0, 1, 1, 0, 1, x] + (151/3 - (8*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
    (-63 - (8*I)*Pi)*G[0, 1, 1, 1, 1, x] + (73/3 - (12*I)*Pi)*
     G[1, 0, 0, 0, 1, x] + (73/3 - (9*I)*Pi)*G[1, 0, 0, 1, 0, x] + 
    (-98/3 - (4*I)*Pi)*G[1, 0, 0, 1, 1, x] + (25/3 + (4*I)*Pi)*
     G[1, 0, 1, 0, 1, x] + (25/3 + (3*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
    9*G[1, 0, 1, 1, 1, x] + (-47/3 + (14*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
    (-47/3 + (8*I)*Pi)*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, 1, x] - 
    2*G[1, 1, 1, 0, 0, x] + (-12 - (2*I)*Pi)*G[1, 1, 1, 0, 1, x] + 
    (-12 - (2*I)*Pi)*G[1, 1, 1, 1, 0, x] - 5*G[0, 0, 0, 0, 0, 0, x] - 
    10*G[0, 0, 0, 0, 0, 1, x] - 10*G[0, 0, 0, 0, 1, 0, x] - 
    6*G[0, 0, 0, 0, 1, 1, x] + 16*G[0, 0, 0, 1, 0, 0, x] - 
    30*G[0, 0, 0, 1, 0, 1, x] - 30*G[0, 0, 0, 1, 1, 0, x] + 
    50*G[0, 0, 0, 1, 1, 1, x] + 18*G[0, 0, 1, 0, 0, 0, x] - 
    15*G[0, 0, 1, 0, 0, 1, x] - 15*G[0, 0, 1, 0, 1, 0, x] + 
    31*G[0, 0, 1, 0, 1, 1, x] - 23*G[0, 0, 1, 1, 0, 0, x] + 
    38*G[0, 0, 1, 1, 0, 1, x] + 38*G[0, 0, 1, 1, 1, 0, x] - 
    50*G[0, 0, 1, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, 0, x] + 
    14*G[0, 1, 0, 0, 0, 1, x] + 14*G[0, 1, 0, 0, 1, 0, x] - 
    26*G[0, 1, 0, 0, 1, 1, x] - 5*G[0, 1, 0, 1, 0, 0, x] + 
    6*G[0, 1, 0, 1, 0, 1, x] + 6*G[0, 1, 0, 1, 1, 0, x] + 
    4*G[0, 1, 0, 1, 1, 1, x] + 6*G[0, 1, 1, 0, 0, 0, x] - 
    4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] + 
    6*G[0, 1, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 1, 0, 1, x] - 
    8*G[0, 1, 1, 1, 1, 0, x] + 5*G[1, 0, 0, 0, 0, 0, x] + 
    10*G[1, 0, 0, 0, 0, 1, x] + 10*G[1, 0, 0, 0, 1, 0, x] - 
    22*G[1, 0, 0, 0, 1, 1, x] - 5*G[1, 0, 0, 1, 0, 0, x] - 
    4*G[1, 0, 0, 1, 0, 1, x] - 4*G[1, 0, 0, 1, 1, 0, x] - 
    10*G[1, 0, 1, 0, 0, 0, x] + 3*G[1, 0, 1, 0, 0, 1, x] + 
    3*G[1, 0, 1, 0, 1, 0, x] + G[1, 0, 1, 0, 1, 1, x] + 
    3*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 1, 0, 0, 0, 0, x] - 
    2*G[1, 1, 0, 0, 0, 1, x] - 2*G[1, 1, 0, 0, 1, 0, x] + 
    16*G[1, 1, 0, 0, 1, 1, x] + 8*G[1, 1, 0, 1, 0, 0, x] + 
    2*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
    2*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 1, 0, 0, x] + 
    G[0, 1, 0, 0, 0, x]*(11/2 + (5*I)*Pi - 11*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(-25/2 + (7*I)*Pi - 8*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(-25 + (14*I)*Pi - 6*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(21 + I*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-152/3 + (13*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-152/3 + (14*I)*Pi - 2*Log[mu2/s]) + 
    (3*Log[mu2/s]^5)/16 + Log[mu2/s]^6/48 + G[0, 1, 1, 0, 0, x]*
     (-193/6 + (4*I)*Pi + 2*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (31/6 - (5*I)*Pi + 2*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (5/2 - (10*I)*Pi + 5*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (15 - (2*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (1 - (6*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (1 - (8*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 1, 1, x]*
     (-8 + ((46*I)/3)*Pi - 3*Log[mu2/s] + Log[mu2/s]^2 - 59*zeta[2]) + 
    G[0, 1, 0, 1, x]*(-223/12 + (22*I)*Pi - 3*Log[mu2/s] - 48*zeta[2]) + 
    G[1, 1, 0, 0, x]*(-13/12 - ((11*I)/3)*Pi + (-3 + (4*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 - 15*zeta[2]) + G[1, 1, 0, 1, x]*
     (-103/3 - ((11*I)/3)*Pi - 10*zeta[2]) + G[1, 0, 1, 0, x]*
     (95/3 + ((27*I)/2)*Pi + (2*I)*Pi*Log[mu2/s] - 7*zeta[2]) + 
    G[1, 0, 0, 0, x]*(-23 + ((17*I)/6)*Pi + (-9 - (6*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - 7*zeta[2]) + G[1, 0, 1, 1, x]*(-563/12 + ((52*I)/3)*Pi - 
      6*zeta[2]) + G[0, 1, 1, 0, x]*(-223/12 + ((91*I)/6)*Pi + 
      (-3 + (2*I)*Pi)*Log[mu2/s] - 6*zeta[2]) + 
    Log[mu2/s]^4*(17/16 - zeta[2]/16) + G[1, 1, 1, 0, x]*
     (-103/3 - (14*I)*Pi + 8*zeta[2]) + G[0, 1, 0, 0, x]*
     (27 + ((23*I)/6)*Pi + (13/2 - (8*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + G[0, 0, 0, 0, x]*
     (33/4 + (6*I)*Pi + (5/2 + (12*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
      (25*zeta[2])/2) + G[0, 0, 1, 0, x]*(21/2 - ((71*I)/3)*Pi + 
      (6 - (6*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 14*zeta[2]) + 
    G[1, 0, 0, 1, x]*(95/3 - ((25*I)/3)*Pi + 18*zeta[2]) + 
    G[0, 0, 0, 1, x]*(21/2 - (18*I)*Pi + 6*Log[mu2/s] - Log[mu2/s]^2 + 
      53*zeta[2]) + G[0, 1, 1, 1, x]*(-17/2 - ((38*I)/3)*Pi + 54*zeta[2]) + 
    G[1, 1, 1, x]*(-115/2 + ((92*I)/3)*Pi + 78*zeta[2]) + 
    (((3*I)/2)*Pi*G[0, 0, 1, x] - ((9*I)/2)*Pi*G[0, 1, 0, x] - 
      ((7*I)/2)*Pi*G[1, 0, 0, x] + (13 - ((9*I)/2)*Pi)*G[1, 1, 1, x] + 
      (3*G[0, 0, 1, 1, x])/2 - (9*G[0, 1, 0, 1, x])/2 - 
      (9*G[0, 1, 1, 0, x])/2 + 6*G[0, 1, 1, 1, x] - (7*G[1, 0, 0, 1, x])/2 - 
      (7*G[1, 0, 1, 0, x])/2 + 5*G[1, 0, 1, 1, x] - 56*G[1, 1, 0, 0, x] + 
      16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - (41*G[1, 1, 1, 1, x])/2 + 
      G[1, 0, 1, x]*(-45/4 - (3*Log[mu2/s])/2) + 
      G[0, 1, 1, x]*(-25/4 - (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-45/4 - ((83*I)/2)*Pi - (3*Log[mu2/s])/2) + 
      G[1, 1, x]*(-49/24 + (4*I)*Pi + (9*Log[mu2/s])/4 + (3*Log[mu2/s]^2)/4 - 
        (111*zeta[2])/4) + G[0, 1, x]*(((-25*I)/4)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s] + 18*zeta[2]) + 
      G[1, 0, x]*(((-45*I)/4)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + 
        (103*zeta[2])/2) + G[1, x]*(((-49*I)/24)*Pi + 
        ((9*I)/4)*Pi*Log[mu2/s] + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        (23 + ((151*I)/4)*Pi)*zeta[2] - (73*zeta[3])/2))/x^2 + 
    G[0, 0, 1, x]*(-79/4 - (5*I)*Pi - (3*Log[mu2/s]^2)/2 + 
      Log[mu2/s]*(-15/2 - 4*zeta[2]) + (563/6 - (18*I)*Pi)*zeta[2] - 
      26*zeta[3]) + G[1, 1, 0, x]*(557/24 - ((389*I)/12)*Pi + 
      (3 - (3*I)*Pi)*Log[mu2/s] - I*Pi*Log[mu2/s]^2 + 
      (196/3 - (9*I)*Pi)*zeta[2] - 18*zeta[3]) + 
    Log[mu2/s]^3*(27/8 + (9*zeta[2])/8 - 3*zeta[3]) + 
    G[1, 0, 1, x]*(557/24 - ((49*I)/4)*Pi + 3*Log[mu2/s] + 
      (-236/3 - (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (152/3 + ((37*I)/4)*Pi)*
     zeta[3] - 14*zeta[3]^2 + G[0, 1, 1, x]*(499/12 - ((235*I)/12)*Pi + 
      (15*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 + (-529/6 + (14*I)*Pi)*zeta[2] + 
      8*zeta[3]) + G[0, 0, 0, x]*(-15/4 + ((33*I)/4)*Pi + 
      (-21/2 - ((3*I)/2)*Pi)*Log[mu2/s] + (-5 - ((9*I)/2)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3 + (71/2 - (I/2)*Pi)*zeta[2] + 10*zeta[3]) + 
    G[0, 1, 0, x]*(-79/4 + ((11*I)/12)*Pi + (-15/2 + (I/2)*Pi)*Log[mu2/s] + 
      (-3/2 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + (-131/3 + ((29*I)/2)*Pi)*zeta[2] + 
      12*zeta[3]) + G[1, 0, 0, x]*(197/12 + ((35*I)/3)*Pi + 
      (2 + I*Pi)*Log[mu2/s]^2 + (-77/3 + (7*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(3 - (5*I)*Pi + 4*zeta[2]) + 18*zeta[3]) + 
    zeta[2]*(-7517/192 - ((361*I)/6)*Pi + (-535/4 - (42*I)*Pi)*zeta[3]) + 
    ((15 + (25*I)*Pi)*G[0, 0, 1, x] + (15 + (2*I)*Pi)*G[0, 1, 0, x] + 
      (8 + (4*I)*Pi)*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
      12*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
      24*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 
      2*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(3/2 - (5*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, x]*((15*I)*Pi - 26*zeta[2]) + G[0, 0, x]*
       (245/12 + ((27*I)/2)*Pi + (-3 + (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 
        7*zeta[2]) + G[1, 0, x]*((8*I)*Pi - 6*zeta[2]) + (7*I)*Pi*zeta[2] + 
      G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + (-7 + (27*I)*Pi)*zeta[3] + 
      G[0, x]*(((245*I)/12)*Pi - (3*I)*Pi*Log[mu2/s] - I*Pi*Log[mu2/s]^2 + 
        (-68 - (3*I)*Pi)*zeta[2] + 3*zeta[3]) - (113*zeta[4])/2)/(1 - x) + 
    G[1, 0, x]*(535/24 + ((335*I)/8)*Pi + Log[mu2/s]^2*
       (3/4 + (2*I)*Pi - zeta[2]) + (-601/12 + ((23*I)/3)*Pi)*zeta[2] + 
      (-8/3 + (10*I)*Pi)*zeta[3] + Log[mu2/s]*(9/4 + ((15*I)/2)*Pi + 
        (-6 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) - (53*zeta[4])/2) + 
    G[1, 1, x]*(-403/24 - ((931*I)/24)*Pi - (9*Log[mu2/s])/2 - 
      (3*Log[mu2/s]^2)/2 + (43/6 + ((40*I)/3)*Pi)*zeta[2] + 
      (59/3 - (4*I)*Pi)*zeta[3] - (45*zeta[4])/2) + 
    (1921/16 + ((1127*I)/24)*Pi)*zeta[4] + 
    G[0, 1, x]*(535/24 + ((289*I)/12)*Pi + (451/6 - (8*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(3/4 + zeta[2]) + (-44 + (6*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(9/4 + ((3*I)/2)*Pi - (2*I)*Pi*zeta[2] + 2*zeta[3]) + 
      2*zeta[4]) + Log[mu2/s]^2*(515/64 - ((7*I)/4)*Pi + 
      (45/16 - (2*I)*Pi)*zeta[2] - (49*zeta[3])/4 + (325*zeta[4])/32) + 
    G[0, 0, x]*(-287/12 - ((3*I)/4)*Pi + (3 + I*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/2 + Log[mu2/s]^2*(10 + ((5*I)/2)*Pi - zeta[2]/2) + 
      (-38 + ((23*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(91/4 + (2*I)*Pi + 
        (-31/2 + (7*I)*Pi)*zeta[2] - 8*zeta[3]) + (25 - (10*I)*Pi)*zeta[3] + 
      (111*zeta[4])/2) + Log[mu2/s]*(809/64 - ((21*I)/4)*Pi + 
      zeta[2]*(177/16 - (6*I)*Pi - zeta[3]) - (101*zeta[3])/4 + 
      (1431*zeta[4])/32 - 30*zeta[5]) + 
    x*(-5/4 - ((3*I)/8)*Pi + (-3 + (16*I)*Pi)*G[0, 1, 1, 1, x] + 
      (-40 - (26*I)*Pi)*G[1, 0, 0, 1, x] + (-40 - (38*I)*Pi)*
       G[1, 0, 1, 0, x] + (133/3 - (20*I)*Pi)*G[1, 0, 1, 1, x] + 
      (-43/3 - (24*I)*Pi)*G[1, 1, 0, 0, x] + (56/3 + (14*I)*Pi)*
       G[1, 1, 0, 1, x] + (56/3 + (30*I)*Pi)*G[1, 1, 1, 0, x] + 
      (-50 + (16*I)*Pi)*G[1, 1, 1, 1, x] - 35*G[0, 0, 0, 0, 0, x] - 
      18*G[0, 0, 0, 0, 1, x] - 18*G[0, 0, 0, 1, 0, x] + 
      78*G[0, 0, 0, 1, 1, x] - 17*G[0, 0, 1, 0, 0, x] + 
      68*G[0, 0, 1, 0, 1, x] + 68*G[0, 0, 1, 1, 0, x] - 
      84*G[0, 0, 1, 1, 1, x] + 22*G[0, 1, 0, 0, 0, x] + 
      9*G[0, 1, 0, 0, 1, x] + 9*G[0, 1, 0, 1, 0, x] - 
      53*G[0, 1, 0, 1, 1, x] + 33*G[0, 1, 1, 0, 0, x] - 
      68*G[0, 1, 1, 0, 1, x] - 68*G[0, 1, 1, 1, 0, x] + 
      84*G[0, 1, 1, 1, 1, x] + 60*G[1, 0, 0, 0, 0, x] - 
      22*G[1, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 1, 0, x] - 
      4*G[1, 0, 0, 1, 1, x] - 30*G[1, 0, 1, 0, 0, x] - 
      8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
      12*G[1, 0, 1, 1, 1, x] - 54*G[1, 1, 0, 0, 0, x] + 
      30*G[1, 1, 0, 0, 1, x] + 30*G[1, 1, 0, 1, 0, x] - 
      16*G[1, 1, 0, 1, 1, x] + 14*G[1, 1, 1, 0, 0, x] + 
      16*G[1, 1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, 0, x] + 
      G[0, 0, 1, 0, x]*(-56/3 + (39*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-56/3 + (48*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-65/6 + (21*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(49 + (32*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(19 - (31*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(19 - (40*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(94/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-9/2 - (29*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 1, x]*(62/3 + ((68*I)/3)*Pi + 10*Log[mu2/s] + 2*Log[mu2/s]^2 - 
        164*zeta[2]) + G[1, 1, 1, x]*(111/2 - ((94*I)/3)*Pi - 104*zeta[2]) + 
      G[1, 1, 0, x]*(-163/6 + ((7*I)/3)*Pi - 2*Log[mu2/s] - 52*zeta[2]) + 
      G[1, 0, 0, x]*(331/12 + (16*I)*Pi + (7 - (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - zeta[2]) + G[0, 1, 0, x]*(62/3 + ((109*I)/6)*Pi + 
        (10 - (2*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + 17*zeta[2]) + 
      G[0, 0, 0, x]*(-31 - ((229*I)/6)*Pi + (-15 + (6*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 37*zeta[2]) + G[1, 0, 1, x]*(-163/6 + ((7*I)/3)*Pi - 
        2*Log[mu2/s] + 110*zeta[2]) + G[0, 1, 1, x]*(-469/12 + (8*I)*Pi - 
        8*Log[mu2/s] - 2*Log[mu2/s]^2 + 140*zeta[2]) + 
      G[0, 0, x]*(10 - ((31*I)/3)*Pi + (1 - I*Pi)*Log[mu2/s]^2 + 
        (232/3 - (7*I)*Pi)*zeta[2] + Log[mu2/s]*((-3*I)*Pi + 12*zeta[2]) - 
        54*zeta[3]) + G[1, 1, x]*(73/4 + ((94*I)/3)*Pi + 3*Log[mu2/s] + 
        Log[mu2/s]^2 + (125/3 - (20*I)*Pi)*zeta[2] - 24*zeta[3]) + 
      (515/12 + ((70*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
       (-1/8 + (9/2 - I*Pi)*zeta[2] + 3*zeta[3]) + 
      Log[mu2/s]*(-3/8 + (27/2 - (3*I)*Pi)*zeta[2] + 9*zeta[3]) + 
      G[1, 0, x]*(-113/8 - ((13*I)/12)*Pi + (-1 + I*Pi)*Log[mu2/s]^2 + 
        (14 + (9*I)*Pi)*zeta[2] + Log[mu2/s]*(-3/2 + (3*I)*Pi + 4*zeta[2]) + 
        30*zeta[3]) + G[0, 1, x]*(-113/8 - ((239*I)/12)*Pi - Log[mu2/s]^2 + 
        (-71 + (22*I)*Pi)*zeta[2] + Log[mu2/s]*(-3/2 + 4*zeta[2]) + 
        54*zeta[3]) + zeta[2]*(185/2 + ((529*I)/12)*Pi + 91*zeta[3]) + 
      G[0, x]*(385/24 - ((13*I)/8)*Pi + Log[mu2/s]^2*(3/4 - 3*zeta[2]) + 
        (383/12 - ((91*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (5/2 + (-18 + (2*I)*Pi)*zeta[2] - 6*zeta[3]) + 
        (-161/3 - (18*I)*Pi)*zeta[3] - (65*zeta[4])/2) + 
      (465/2 - ((159*I)/4)*Pi)*zeta[4] + G[1, x]*(-385/24 + ((15*I)/8)*Pi + 
        Log[mu2/s]*(-9/4 - 6*zeta[2]) + Log[mu2/s]^2*(-3/4 - 2*zeta[2]) + 
        (7/12 - ((110*I)/3)*Pi)*zeta[2] + (125/3 - (4*I)*Pi)*zeta[3] + 
        (241*zeta[4])/2) - (23*zeta[5])/2) + (-587/12 + ((69*I)/2)*Pi)*
     zeta[5] + G[0, x]*(-1081/64 - ((735*I)/32)*Pi + 
      (-15/16 - (I/8)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/8 + 
      Log[mu2/s]^3*(-17/4 - ((3*I)/4)*Pi + zeta[2]/4) + 
      zeta[2]*(-253/16 - ((175*I)/8)*Pi - 54*zeta[3]) + 
      (227/4 + ((49*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*(-95/8 - (2*I)*Pi + 
        (13/8 - ((7*I)/4)*Pi)*zeta[2] + 8*zeta[3]) + 
      Log[mu2/s]*(-683/32 + ((5*I)/4)*Pi + (75/8 - ((17*I)/4)*Pi)*zeta[2] + 
        (43/2 + (6*I)*Pi)*zeta[3] - (325*zeta[4])/16) + 
      (5897/32 + ((23*I)/16)*Pi)*zeta[4] + (5*zeta[5])/2) + 
    G[1, x]*(73/12 + ((11*I)/2)*Pi + zeta[2]*(-157/24 + (62*I)*Pi - 
        5*zeta[3]) + Log[mu2/s]*(((-9*I)/4)*Pi + (9/2 + (3*I)*Pi)*zeta[2] - 
        3*zeta[3]) + Log[mu2/s]^2*(((-3*I)/4)*Pi + (3/2 + I*Pi)*zeta[2] - 
        zeta[3]) + (-209/4 - ((41*I)/3)*Pi)*zeta[3] + 
      (-180 + ((83*I)/4)*Pi)*zeta[4] + (27*zeta[5])/2) + 
    x^2*((11/2 - ((10*I)/3)*Pi)*G[0, 1, 1, 1, x] + (11/2 - (4*I)*Pi)*
       G[1, 1, 1, 1, x] + (-4 - (12*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
      (-4 - (13*I)*Pi)*G[0, 0, 0, 1, 0, x] + (-17 - (4*I)*Pi)*
       G[0, 0, 0, 1, 1, x] + (-43/3 + (4*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
      (-43/3 + (5*I)*Pi)*G[0, 0, 1, 1, 0, x] + 21*G[0, 0, 1, 1, 1, x] + 
      (11/3 + (14*I)*Pi)*G[0, 1, 0, 0, 1, x] + (11/3 + (10*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (37*G[0, 1, 0, 1, 1, x])/3 + 
      (53/3 - (2*I)*Pi)*G[0, 1, 1, 0, 1, x] + (53/3 - (2*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - 21*G[0, 1, 1, 1, 1, x] + 
      (38/3 + (12*I)*Pi)*G[1, 0, 0, 0, 1, x] + (38/3 + (9*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (2/3 + (4*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (-1/3 - (4*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-1/3 - (3*I)*Pi)*
       G[1, 0, 1, 1, 0, x] + 3*G[1, 0, 1, 1, 1, x] + 
      (-43/3 - (14*I)*Pi)*G[1, 1, 0, 0, 1, x] + (-43/3 - (8*I)*Pi)*
       G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] + 
      (-4 + (2*I)*Pi)*G[1, 1, 1, 0, 1, x] + (-4 + (2*I)*Pi)*
       G[1, 1, 1, 1, 0, x] + 15*G[0, 0, 0, 0, 0, 0, x] + 
      10*G[0, 0, 0, 0, 0, 1, x] + 10*G[0, 0, 0, 0, 1, 0, x] - 
      22*G[0, 0, 0, 0, 1, 1, x] - 9*G[0, 0, 0, 1, 0, 0, x] - 
      4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] - 
      18*G[0, 0, 1, 0, 0, 0, x] + 3*G[0, 0, 1, 0, 0, 1, x] + 
      3*G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 0, 1, 1, x] + 
      5*G[0, 0, 1, 1, 0, 0, x] - 14*G[0, 1, 0, 0, 0, 0, x] - 
      2*G[0, 1, 0, 0, 0, 1, x] - 2*G[0, 1, 0, 0, 1, 0, x] + 
      16*G[0, 1, 0, 0, 1, 1, x] + 10*G[0, 1, 0, 1, 0, 0, x] + 
      8*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
      2*G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 1, 0, 0, x] - 
      5*G[1, 0, 0, 0, 0, 0, x] - 10*G[1, 0, 0, 0, 0, 1, x] - 
      10*G[1, 0, 0, 0, 1, 0, x] + 22*G[1, 0, 0, 0, 1, 1, x] + 
      5*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
      4*G[1, 0, 0, 1, 1, 0, x] + 10*G[1, 0, 1, 0, 0, 0, x] - 
      3*G[1, 0, 1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, 1, 0, x] - 
      G[1, 0, 1, 0, 1, 1, x] - 3*G[1, 0, 1, 1, 0, 0, x] + 
      6*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 0, 1, x] + 
      2*G[1, 1, 0, 0, 1, 0, x] - 16*G[1, 1, 0, 0, 1, 1, x] - 
      8*G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 0, x] + 
      2*G[1, 1, 1, 0, 0, 1, x] + 2*G[1, 1, 1, 0, 1, 0, x] + 
      2*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(17/2 + (15*I)*Pi - 
        10*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(27 + (2*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-43/3 + (4*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(41/6 + (5*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(25/2 - (11*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-47/2 - (7*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-8 - (8*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 1, x]*(161/12 + ((4*I)/3)*Pi + 2*Log[mu2/s] + Log[mu2/s]^2/2 - 
        (221*zeta[2])/6) + G[1, 0, 0, 1, x]*(47/6 + ((40*I)/3)*Pi - 
        18*zeta[2]) + G[0, 0, 0, 0, x]*(37/2 + ((7*I)/2)*Pi + 
        (-1 - (8*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 13*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-113/12 - ((16*I)/3)*Pi + (-1 + (6*I)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2 - 11*zeta[2]) + G[0, 1, 0, 1, x]*
       (-37/6 + (15*I)*Pi - Log[mu2/s] - 10*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-1/3 - (10*I)*Pi - 8*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-115/12 + ((14*I)/3)*Pi - 2*Log[mu2/s] - 6*zeta[2]) + 
      G[0, 0, 1, 0, x]*(11/3 + ((7*I)/6)*Pi + (3 + (4*I)*Pi)*Log[mu2/s] - 
        5*zeta[2]) + G[1, 0, 1, 1, x]*(-77/12 + ((8*I)/3)*Pi + 6*zeta[2]) + 
      G[1, 0, 1, 0, x]*(47/6 + ((13*I)/2)*Pi - (2*I)*Pi*Log[mu2/s] + 
        7*zeta[2]) + G[1, 0, 0, 0, x]*(-51/2 - ((83*I)/6)*Pi + 
        (-3 + (6*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 7*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-37/6 + ((7*I)/3)*Pi + (-1 - (2*I)*Pi)*Log[mu2/s] + 
        8*zeta[2]) + G[1, 1, 0, 1, x]*(-1/3 - ((31*I)/3)*Pi + 10*zeta[2]) + 
      G[1, 1, 0, 0, x]*(137/12 + ((47*I)/3)*Pi + (3 - (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 15*zeta[2]) + G[0, 0, 0, 1, x]*
       (11/3 - (18*I)*Pi + 3*Log[mu2/s] + 18*zeta[2]) + 
      G[1, 1, 1, x]*(-31/2 + ((31*I)/6)*Pi + 26*zeta[2]) + 
      G[0, 0, 1, x]*(-203/24 - ((101*I)/12)*Pi - (5*Log[mu2/s])/2 - 
        Log[mu2/s]^2/2 + (241/6 - (4*I)*Pi)*zeta[2]) + 
      G[1, 0, 0, x]*(-67/12 - ((56*I)/3)*Pi - I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-1 - (3*I)*Pi - 4*zeta[2]) + (35/3 - (7*I)*Pi)*zeta[2] - 
        18*zeta[3]) + G[0, 1, 0, x]*(-203/24 - ((217*I)/12)*Pi + 
        (-1/2 - I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-5/2 - (3*I)*Pi - 
          2*zeta[2]) + (-11/6 - (11*I)*Pi)*zeta[2] - 16*zeta[3]) + 
      (-23/8 - ((109*I)/12)*Pi)*zeta[3] - 5*zeta[3]^2 + 
      G[1, 0, 1, x]*(253/24 + ((23*I)/12)*Pi + Log[mu2/s]/2 + 
        (-76/3 + (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
      G[0, 0, 0, x]*(7/2 + ((151*I)/6)*Pi + (1/2 + I*Pi)*Log[mu2/s]^2 + 
        (-19/2 + (11*I)*Pi)*zeta[2] + Log[mu2/s]*(3 + (3*I)*Pi + 6*zeta[2]) + 
        14*zeta[3]) + G[1, 1, 0, x]*(253/24 + ((139*I)/12)*Pi + 
        (1/2 + (3*I)*Pi)*Log[mu2/s] + I*Pi*Log[mu2/s]^2 + 
        (14/3 + (9*I)*Pi)*zeta[2] + 18*zeta[3]) + 
      zeta[2]*(-229/4 - ((137*I)/8)*Pi + (5/2 + (7*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(-229/12 - ((137*I)/24)*Pi + Log[mu2/s]^2*(-1/4 - zeta[2]) + 
        (-361/12 - (12*I)*Pi)*zeta[2] + (8 + (8*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-3/4 + (-7 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) - 
        (81*zeta[4])/2) + G[0, 1, x]*(229/12 + ((137*I)/24)*Pi + 
        Log[mu2/s]^2/4 + (247/12 + (7*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(3/4 + (-1 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (-25 - (4*I)*Pi)*zeta[3] - (45*zeta[4])/2) + 
      Log[mu2/s]*((-9*zeta[2])/4 + (-3/2 - (3*I)*Pi)*zeta[3] - 21*zeta[4]) + 
      Log[mu2/s]^2*((-3*zeta[2])/4 + (-1/2 - I*Pi)*zeta[3] - 7*zeta[4]) + 
      (-2977/16 - ((343*I)/12)*Pi)*zeta[4] + 
      G[1, 1, x]*(-229/12 - ((137*I)/24)*Pi - (3*Log[mu2/s])/4 - 
        Log[mu2/s]^2/4 + (-229/12 + ((2*I)/3)*Pi)*zeta[2] + 
        (31/3 + (4*I)*Pi)*zeta[3] + (45*zeta[4])/2) + 
      G[1, 0, x]*(229/12 + ((137*I)/24)*Pi + (163/12 + ((13*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(1/4 + zeta[2]) + 
        Log[mu2/s]*(3/4 + (2 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (17/3 - (10*I)*Pi)*zeta[3] + (53*zeta[4])/2) + 
      G[1, x]*((-11/12 + ((44*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((1/2 - I*Pi)*zeta[2] + zeta[3]) + Log[mu2/s]*
         ((3/2 - (3*I)*Pi)*zeta[2] + 3*zeta[3]) + 
        zeta[2]*(-101/8 - ((61*I)/12)*Pi + 5*zeta[3]) + 
        (-32 - ((83*I)/4)*Pi)*zeta[4] - (27*zeta[5])/2) + 
      (-113/6 - ((13*I)/2)*Pi)*zeta[5] + 
      G[0, x]*(zeta[2]*(51/8 + ((295*I)/12)*Pi - 5*zeta[3]) + 
        Log[mu2/s]^2*((1 + I*Pi)*zeta[2] - zeta[3]) + (125/12 - (5*I)*Pi)*
         zeta[3] + (231/4 + ((83*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]*((9/2 + (3*I)*Pi)*zeta[2] + (-2 + (2*I)*Pi)*zeta[3] + 
          14*zeta[4]) + (27*zeta[5])/2) - (2049*zeta[6])/16) + 
    (416159*zeta[6])/1152 + (-2539/96 + ((239*I)/24)*Pi - 
      (7*G[0, 0, 1, x])/2 - (7*G[0, 1, 0, x])/2 + (43*G[0, 1, 1, x])/3 + 
      (-56 - (4*I)*Pi)*G[1, 0, 0, x] + (14*G[1, 0, 1, x])/3 + 
      (14/3 + (50*I)*Pi)*G[1, 1, 0, x] + (9*G[1, 1, 1, x])/2 - 
      4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
      50*G[1, 1, 0, 0, x] - 15*G[0, 0, 0, 0, 0, 0, x] + 
      G[0, 1, x]*(-49/4 + ((28*I)/3)*Pi - (3*Log[mu2/s])/2) - 
      (3*Log[mu2/s]^5)/16 - Log[mu2/s]^6/48 + G[0, 0, 0, 0, 0, x]*
       (45/2 + 15*Log[mu2/s]) + G[1, 0, x]*(-49/4 - ((317*I)/6)*Pi - 
        (3*Log[mu2/s])/2 - 34*zeta[2]) + G[1, 1, x]*(59/3 + ((55*I)/6)*Pi - 
        2*zeta[2]) + Log[mu2/s]^4*(-17/16 + zeta[2]/16) + 
      G[0, 0, 0, 0, x]*(-51/2 - (45*Log[mu2/s])/2 - (15*Log[mu2/s]^2)/2 + 
        (3*zeta[2])/2) + G[0, 0, 0, x]*(81/4 + (45*Log[mu2/s]^2)/4 + 
        (5*Log[mu2/s]^3)/2 + Log[mu2/s]*(51/2 - (3*zeta[2])/2) + 
        (27*zeta[2])/4 - 18*zeta[3]) - (381*zeta[3])/4 + 2*zeta[3]^2 + 
      Log[mu2/s]^3*(-27/8 - (9*zeta[2])/8 + 3*zeta[3]) + 
      zeta[2]*(-8467/192 + ((151*I)/4)*Pi + (125*zeta[3])/4) + 
      G[1, x]*(239/24 + ((29*I)/3)*Pi + (9*Log[mu2/s])/4 + 
        (3*Log[mu2/s]^2)/4 + (-365/12 - (56*I)*Pi)*zeta[2] + 46*zeta[3]) - 
      (413*zeta[4])/16 + Log[mu2/s]^2*(-507/64 + ((3*I)/4)*Pi - 
        (105*zeta[2])/16 + (51*zeta[3])/4 + (83*zeta[4])/32) + 
      G[0, 0, x]*(-507/32 - ((7*I)/2)*Pi - (15*Log[mu2/s]^3)/4 - 
        (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(-51/4 + (3*zeta[2])/4) - 
        (105*zeta[2])/8 + (51*zeta[3])/2 + Log[mu2/s]*
         (-81/4 - (27*zeta[2])/4 + 18*zeta[3]) + (83*zeta[4])/16) + 
      G[0, x]*(785/64 - ((49*I)/4)*Pi + (15*Log[mu2/s]^4)/16 + 
        Log[mu2/s]^5/8 + Log[mu2/s]^3*(17/4 - zeta[2]/4) + 
        Log[mu2/s]^2*(81/8 + (27*zeta[2])/8 - 9*zeta[3]) + 
        zeta[2]*(1181/16 - zeta[3]) - (107*zeta[3])/4 + 
        Log[mu2/s]*(507/32 - ((3*I)/2)*Pi + (105*zeta[2])/8 - 
          (51*zeta[3])/2 - (83*zeta[4])/16) + (207*zeta[4])/32 - 
        30*zeta[5]) + 83*zeta[5] + Log[mu2/s]*(-785/64 + ((9*I)/4)*Pi + 
        zeta[2]*(-357/16 + zeta[3]) + (107*zeta[3])/4 - (207*zeta[4])/32 + 
        30*zeta[5]) + (37729*zeta[6])/1152)/x)/Nc^3 + 
  (Nf*(83629/3888 + ((1499*I)/18)*Pi + (52 + ((52*I)/3)*Pi)*
      G[0, 1, 1, 1, x] + (-188 + (44*I)*Pi)*G[1, 1, 1, 1, x] + 
     (-280/3 - (8*I)*Pi)*G[0, 0, 0, 1, 1, x] + (80/3 + (68*I)*Pi)*
      G[0, 0, 1, 0, 1, x] + (80/3 - (40*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
     (-218/3 + (8*I)*Pi)*G[0, 0, 1, 1, 1, x] + (-26/3 - (24*I)*Pi)*
      G[0, 1, 0, 1, 1, x] + (-20/3 - (76*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
     (-20/3 + (56*I)*Pi)*G[0, 1, 1, 1, 0, x] + 24*G[0, 1, 1, 1, 1, x] + 
     (254/3 + (8*I)*Pi)*G[1, 0, 0, 1, 1, x] + (-108 - (52*I)*Pi)*
      G[1, 0, 1, 0, 1, x] + (-108 + (80*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
     (170/3 - (8*I)*Pi)*G[1, 0, 1, 1, 1, x] + (160/3 + (24*I)*Pi)*
      G[1, 1, 0, 1, 1, x] + (44 + (60*I)*Pi)*G[1, 1, 1, 0, 1, x] + 
     (44 - (104*I)*Pi)*G[1, 1, 1, 1, 0, x] + 80*G[0, 0, 0, 0, 0, 0, x] - 
     52*G[0, 0, 0, 0, 0, 1, x] - 52*G[0, 0, 0, 0, 1, 0, x] - 
     80*G[0, 0, 0, 0, 1, 1, x] - 48*G[0, 0, 0, 1, 0, 0, x] - 
     8*G[0, 0, 0, 1, 0, 1, x] - 8*G[0, 0, 0, 1, 1, 0, x] - 
     68*G[0, 0, 1, 0, 0, 0, x] + 56*G[0, 0, 1, 0, 0, 1, x] + 
     56*G[0, 0, 1, 0, 1, 0, x] + 12*G[0, 0, 1, 0, 1, 1, x] - 
     48*G[0, 0, 1, 1, 0, 0, x] + 8*G[0, 0, 1, 1, 0, 1, x] + 
     8*G[0, 0, 1, 1, 1, 0, x] - 116*G[0, 1, 0, 0, 0, 0, x] + 
     76*G[0, 1, 0, 0, 0, 1, x] + 76*G[0, 1, 0, 0, 1, 0, x] + 
     88*G[0, 1, 0, 0, 1, 1, x] + 40*G[0, 1, 0, 1, 0, 0, x] - 
     24*G[0, 1, 0, 1, 0, 1, x] - 24*G[0, 1, 0, 1, 1, 0, x] + 
     124*G[0, 1, 1, 0, 0, 0, x] - 76*G[0, 1, 1, 0, 0, 1, x] - 
     76*G[0, 1, 1, 0, 1, 0, x] + 56*G[0, 1, 1, 1, 0, 0, x] - 
     120*G[1, 0, 0, 0, 0, 0, x] + 36*G[1, 0, 0, 0, 0, 1, x] + 
     36*G[1, 0, 0, 0, 1, 0, x] + 80*G[1, 0, 0, 0, 1, 1, x] + 
     32*G[1, 0, 0, 1, 0, 0, x] + 8*G[1, 0, 0, 1, 0, 1, x] + 
     8*G[1, 0, 0, 1, 1, 0, x] + 84*G[1, 0, 1, 0, 0, 0, x] - 
     40*G[1, 0, 1, 0, 0, 1, x] - 40*G[1, 0, 1, 0, 1, 0, x] - 
     12*G[1, 0, 1, 0, 1, 1, x] + 88*G[1, 0, 1, 1, 0, 0, x] - 
     8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] + 
     148*G[1, 1, 0, 0, 0, 0, x] - 60*G[1, 1, 0, 0, 0, 1, x] - 
     60*G[1, 1, 0, 0, 1, 0, x] - 88*G[1, 1, 0, 0, 1, 1, x] - 
     16*G[1, 1, 0, 1, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 1, x] + 
     24*G[1, 1, 0, 1, 1, 0, x] - 132*G[1, 1, 1, 0, 0, 0, x] + 
     60*G[1, 1, 1, 0, 0, 1, x] + 60*G[1, 1, 1, 0, 1, 0, x] - 
     104*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, 0, x]*
      (344/3 + (32*I)*Pi - 56*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
      (38 + (4*I)*Pi - 40*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
      (-494/3 + (8*I)*Pi - 40*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
      (34/3 - (12*I)*Pi - 40*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
      (100 - 16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(484/3 + (24*I)*Pi - 
       16*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(484/3 + (100*I)*Pi - 
       16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(100 + (148*I)*Pi - 
       16*Log[mu2/s]) - (25*Log[mu2/s]^4)/36 - Log[mu2/s]^5/18 + 
     G[1, 1, 0, 1, 0, x]*(-502/3 + (24*I)*Pi + 16*Log[mu2/s]) + 
     G[0, 0, 0, 1, 0, x]*(-94 - (40*I)*Pi + 16*Log[mu2/s]) + 
     G[0, 0, 0, 0, 1, x]*(-94 - (116*I)*Pi + 16*Log[mu2/s]) + 
     G[1, 1, 0, 0, 1, x]*(-502/3 - (132*I)*Pi + 16*Log[mu2/s]) + 
     G[0, 0, 1, 0, 0, x]*(-110/3 + (20*I)*Pi + 32*Log[mu2/s]) + 
     G[0, 1, 0, 0, 0, x]*(2/3 + (8*I)*Pi + 48*Log[mu2/s]) + 
     G[1, 1, 1, 0, 0, x]*(442/3 - (24*I)*Pi + 48*Log[mu2/s]) + 
     G[1, 0, 0, 0, 0, x]*(-200/3 - (36*I)*Pi + 48*Log[mu2/s]) + 
     G[0, 1, 0, 0, x]*(-187/3 + ((302*I)/3)*Pi + (24*I)*Pi*Log[mu2/s] - 
       4*Log[mu2/s]^2 - 312*zeta[2]) + G[0, 0, 1, 0, x]*
      (-341/9 - ((10*I)/3)*Pi + (20/3 + (32*I)*Pi)*Log[mu2/s] - 
       272*zeta[2]) + G[1, 1, 1, 0, x]*(206/3 + ((502*I)/3)*Pi + 
       (-24 + (48*I)*Pi)*Log[mu2/s] - 220*zeta[2]) + 
     G[1, 0, 0, 0, x]*(572/9 + (120*I)*Pi + (76/3 + (24*I)*Pi)*Log[mu2/s] - 
       4*Log[mu2/s]^2 - 124*zeta[2]) + G[1, 0, 0, 1, x]*
      (60 + (246*I)*Pi - (16*I)*Pi*Log[mu2/s] - 80*zeta[2]) + 
     G[1, 1, 0, 1, x]*(206/3 - (138*I)*Pi + (-24 + (16*I)*Pi)*Log[mu2/s] - 
       44*zeta[2]) + G[0, 0, 1, 1, x]*(-1000/9 - ((98*I)/3)*Pi + 
       (40*Log[mu2/s])/3 - 40*zeta[2]) + Log[mu2/s]^3*
      (-205/54 - (5*zeta[2])/18) + G[0, 1, 0, 1, x]*(11 + ((334*I)/3)*Pi + 
       (20 - (16*I)*Pi)*Log[mu2/s] + 28*zeta[2]) + 
     G[1, 0, 1, 1, x]*(238/3 - ((202*I)/3)*Pi - 16*Log[mu2/s] + 40*zeta[2]) + 
     G[0, 0, 0, 1, x]*(-341/9 - ((542*I)/3)*Pi + (20/3 + (16*I)*Pi)*
        Log[mu2/s] + 96*zeta[2]) + G[1, 0, 1, 0, x]*
      (60 - (70*I)*Pi - (40*I)*Pi*Log[mu2/s] + 168*zeta[2]) + 
     G[1, 1, 0, 0, x]*(-1334/9 - (62*I)*Pi + (-28/3 - (32*I)*Pi)*Log[mu2/s] + 
       4*Log[mu2/s]^2 + 184*zeta[2]) + G[0, 0, 0, 0, x]*
      (-295/9 - ((304*I)/3)*Pi + (-56/3 - (16*I)*Pi)*Log[mu2/s] + 
       4*Log[mu2/s]^2 + 260*zeta[2]) + G[0, 1, 1, 0, x]*
      (11 - ((454*I)/3)*Pi + (20 - (40*I)*Pi)*Log[mu2/s] + 316*zeta[2]) + 
     G[1, 1, 1, x]*(256/3 - ((250*I)/3)*Pi + (36 - (24*I)*Pi)*Log[mu2/s] + 
       (44/3 + (164*I)*Pi)*zeta[2] - 164*zeta[3]) + 
     G[0, 0, 1, x]*(398/3 - (119*I)*Pi + 2*Log[mu2/s]^2 + 
       Log[mu2/s]*(30 + (24*I)*Pi - 16*zeta[2]) + (188 + (116*I)*Pi)*
        zeta[2] - 92*zeta[3]) + G[0, 0, 0, x]*(-289/9 - ((238*I)/3)*Pi + 
       (4 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-26/3 - (4*I)*Pi - 
         72*zeta[2]) + (412 + (12*I)*Pi)*zeta[2] - 40*zeta[3]) + 
     G[0, 1, 0, x]*(398/3 - ((64*I)/3)*Pi + (2 - (4*I)*Pi)*Log[mu2/s]^2 + 
       (-1066/3 + (28*I)*Pi)*zeta[2] + Log[mu2/s]*(30 + (24*I)*Pi + 
         72*zeta[2]) - 16*zeta[3]) + zeta[2]*(-159385/1296 + 
       ((1604*I)/9)*Pi - (7*zeta[3])/18) + (-7036/81 + ((95*I)/3)*Pi)*
      zeta[3] + 62*zeta[3]^2 + G[1, 1, 0, x]*(-80 - ((920*I)/9)*Pi + 
       (-2 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-68/3 - ((112*I)/3)*Pi - 
         64*zeta[2]) + (536 - (52*I)*Pi)*zeta[2] + 8*zeta[3]) + 
     G[1, 0, 0, x]*(-806/9 + ((1136*I)/9)*Pi + (-4 - (4*I)*Pi)*Log[mu2/s]^2 + 
       (-1790/3 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*(8/3 + ((52*I)/3)*Pi + 
         64*zeta[2]) + 56*zeta[3]) + G[1, 0, 1, x]*(-80 + ((350*I)/3)*Pi - 
       2*Log[mu2/s]^2 + (416/3 - (140*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(-68/3 - (20*I)*Pi + 16*zeta[2]) + 116*zeta[3]) + 
     G[0, 1, 1, x]*(-181 + ((127*I)/3)*Pi + (-62/3 + (20*I)*Pi)*Log[mu2/s] + 
       (-520/3 - (132*I)*Pi)*zeta[2] + 132*zeta[3]) + 
     (((-8*I)/3)*Pi*G[1, 0, 1, 1, x] + ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       8*G[1, 1, 1, 1, x] - (8*G[1, 0, 1, 1, 1, x])/3 + 
       (8*G[1, 1, 0, 1, 1, x])/3 + G[1, 1, 1, x]*((8*I)*Pi - (8*zeta[2])/3) + 
       (16*G[1, 0, 1, x]*zeta[2])/3 + (16*I)*Pi*G[1, x]*zeta[3] + 
       G[1, 1, x]*(-16*zeta[2] + (16*zeta[3])/3))/x^3 + 
     ((-14/3 - ((8*I)/3)*Pi)*G[0, 1, 1, x] + (190/3 + (4*I)*Pi)*
        G[1, 1, 0, x] - (8*G[0, 1, 1, 1, x])/3 + (20/3 + (4*I)*Pi)*
        G[1, 0, 1, 1, x] + 16*G[1, 1, 0, 0, x] + (-12 - (4*I)*Pi)*
        G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + 
       4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] + 
       G[1, 0, 1, x]*(190/3 + ((20*I)/3)*Pi - 8*zeta[2]) + 
       G[1, 1, 1, x]*(-118/3 - (4*I)*Pi + 4*zeta[2]) + 
       G[0, 1, x]*(((-14*I)/3)*Pi + (16*zeta[2])/3) + 
       G[1, 0, x]*(((190*I)/3)*Pi + 8*zeta[2]) + 
       G[1, 1, x]*(439/6 + (22*I)*Pi - 2*Log[mu2/s] + (76*zeta[2])/3 - 
         8*zeta[3]) + (16*I)*Pi*zeta[3] + G[1, x]*(((439*I)/6)*Pi - 
         (2*I)*Pi*Log[mu2/s] + (-664/3 - (4*I)*Pi)*zeta[2] + 
         (-44/3 - (24*I)*Pi)*zeta[3]))/x^2 + 
     G[0, 1, x]*(-13/2 - ((149*I)/3)*Pi + (-4/3 + (2*I)*Pi)*Log[mu2/s]^2 + 
       (1337/9 + (248*I)*Pi)*zeta[2] + Log[mu2/s]*(-4/3 + ((20*I)/3)*Pi + 
         (-284/3 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
       (-286 + (20*I)*Pi)*zeta[3] - 902*zeta[4]) + 
     G[1, 0, x]*(-13/2 - ((1538*I)/9)*Pi + (-635/9 + ((400*I)/3)*Pi)*
        zeta[2] + Log[mu2/s]^2*(-4/3 - (6*I)*Pi + 4*zeta[2]) + 
       Log[mu2/s]*(-4/3 - ((68*I)/3)*Pi + (344/3 + (40*I)*Pi)*zeta[2] - 
         24*zeta[3]) + (-128 + (24*I)*Pi)*zeta[3] - 440*zeta[4]) + 
     Log[mu2/s]^2*(-12815/1296 + ((5*I)/3)*Pi + (-52/9 + (2*I)*Pi)*zeta[2] + 
       (-145/18 - (4*I)*Pi)*zeta[3] - 28*zeta[4]) + 
     (-186767/216 - ((283*I)/6)*Pi)*zeta[4] + 
     G[0, 0, x]*(197/9 + ((2461*I)/27)*Pi - (2*Log[mu2/s]^3)/3 + 
       Log[mu2/s]^2*(-14/9 + (4*I)*Pi - 4*zeta[2]) + (53/3 - ((140*I)/3)*Pi)*
        zeta[2] + (44*zeta[3])/3 + Log[mu2/s]*(-254/27 + ((164*I)/9)*Pi + 
         (-112 - (32*I)*Pi)*zeta[2] + 16*zeta[3]) + 688*zeta[4]) + 
     G[1, 1, x]*(22/3 + (21*I)*Pi + (3 - (2*I)*Pi)*Log[mu2/s]^2 + 
       (-839/3 - ((764*I)/3)*Pi)*zeta[2] + (1126/3 - (36*I)*Pi)*zeta[3] + 
       Log[mu2/s]*(47/3 + ((58*I)/3)*Pi + (64 - (32*I)*Pi)*zeta[2] + 
         32*zeta[3]) + 710*zeta[4]) + Log[mu2/s]*(-3265/432 + ((29*I)/3)*Pi + 
       (-259/18 - (52*I)*Pi)*zeta[3] + zeta[2]*(-2861/54 + ((2*I)/3)*Pi + 
         96*zeta[3]) + (-483/2 - (112*I)*Pi)*zeta[4]) + 
     (((-8*I)/3)*Pi*G[0, 0, 1, 0, x] + ((8*I)/3)*Pi*G[0, 1, 0, 0, x] - 
       (8*G[0, 0, 1, 0, 0, x])/3 + (8*G[0, 1, 0, 0, 0, x])/3 + 
       (8*G[0, 0, 0, x]*zeta[2])/3 - (16*G[0, 1, 0, x]*zeta[2])/3 + 
       G[0, 0, x]*(((8*I)/3)*Pi*zeta[2] - 8*zeta[3]) + 
       (32*zeta[2]*zeta[3])/3 + (16*I)*Pi*zeta[4] + 
       G[0, x]*((-8*I)*Pi*zeta[3] + (8*zeta[4])/3) - (80*zeta[5])/3)/
      (1 - x)^2 + G[0, x]*(22105/432 + ((28403*I)/648)*Pi + 
       (25/9 + ((4*I)/9)*Pi)*Log[mu2/s]^3 + (5*Log[mu2/s]^4)/18 + 
       zeta[2]*(-23161/54 + ((109*I)/9)*Pi - 132*zeta[3]) + 
       Log[mu2/s]^2*(229/18 + ((49*I)/9)*Pi + (-21/2 + (4*I)*Pi)*zeta[2] - 
         4*zeta[3]) + (127/6 + ((121*I)/9)*Pi)*zeta[3] + 
       Log[mu2/s]*(18431/648 + ((397*I)/27)*Pi + (-826/9 - ((79*I)/3)*Pi)*
          zeta[2] + (61/9 - (8*I)*Pi)*zeta[3] - 184*zeta[4]) + 
       (1453/2 + (170*I)*Pi)*zeta[4] - 20*zeta[5]) + 
     (-1532/9 - (260*I)*Pi)*zeta[5] + ((-8*I)*Pi*G[0, 1, 1, x] + 
       (24*I)*Pi*G[1, 0, 1, x] + (6*I)*Pi*G[1, 1, 0, x] + 
       44*G[0, 0, 0, 0, x] - 37*G[0, 0, 0, 1, x] + (-37 + ((4*I)/3)*Pi)*
        G[0, 0, 1, 0, x] - 56*G[0, 0, 1, 1, x] + (-56/3 - ((4*I)/3)*Pi)*
        G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] - 
       (100*G[1, 0, 0, 0, x])/3 + 24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] + 
       6*G[1, 1, 0, 0, x] + (4*G[0, 0, 1, 0, 0, x])/3 - 
       (4*G[0, 1, 0, 0, 0, x])/3 + G[1, 0, 0, x]*(82/3 + ((8*I)/3)*Pi + 
         12*Log[mu2/s]) + G[0, 0, 1, x]*(-21 - (81*I)*Pi + 12*Log[mu2/s]) + 
       G[1, 0, x]*(((82*I)/3)*Pi + (12*I)*Pi*Log[mu2/s] - (394*zeta[2])/3) + 
       G[0, 0, 0, x]*(-44/3 - (11*I)*Pi - 18*Log[mu2/s] - (4*zeta[2])/3) + 
       G[0, 1, 0, x]*(-21 - ((44*I)/3)*Pi + 12*Log[mu2/s] + (8*zeta[2])/3) + 
       G[0, 1, x]*((-21*I)*Pi + (12*I)*Pi*Log[mu2/s] + 66*zeta[2]) + 
       G[1, x]*((18*I)*Pi*zeta[2] - 18*zeta[3]) + 
       zeta[2]*(((-145*I)/3)*Pi - (16*zeta[3])/3) + (145/3 - (15*I)*Pi)*
        zeta[3] + G[0, 0, x]*(190/9 - (24*I)*Pi + (35*Log[mu2/s])/3 + 
         3*Log[mu2/s]^2 + (401/3 - ((4*I)/3)*Pi)*zeta[2] + 4*zeta[3]) + 
       G[0, x]*(((190*I)/9)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(((35*I)/3)*Pi - 72*zeta[2]) + (37 - ((91*I)/3)*Pi)*
          zeta[2] + (1 + (4*I)*Pi)*zeta[3] - (4*zeta[4])/3) + 
       (3265/6 - (8*I)*Pi)*zeta[4] + (40*zeta[5])/3)/(1 - x) + 
     G[1, x]*(119/3 + ((11*I)/6)*Pi + (-1430/9 + (56*I)*Pi)*zeta[3] + 
       zeta[2]*(206 + ((1034*I)/9)*Pi + 4*zeta[3]) + 
       Log[mu2/s]^2*(1/3 + ((5*I)/3)*Pi + (2 - (4*I)*Pi)*zeta[2] + 
         4*zeta[3]) + (-3359/2 - (26*I)*Pi)*zeta[4] + 
       Log[mu2/s]*(1 + (15*I)*Pi + (-146/3 + ((4*I)/3)*Pi)*zeta[2] - 
         (76*zeta[3])/3 + 128*zeta[4]) + 20*zeta[5]) + 
     (-87733/3888 + ((143*I)/6)*Pi - ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (-2 + ((4*I)/3)*Pi)*G[0, 0, 1, 1, x] + (-52/3 - (24*I)*Pi)*
        G[0, 1, 1, 1, x] + (60 - ((44*I)/3)*Pi)*G[1, 1, 1, 1, x] - 
       (20*G[0, 0, 0, 0, 0, x])/3 - (8*G[0, 0, 1, 0, 0, x])/3 + 
       (4*G[0, 0, 1, 0, 1, x])/3 + (4*G[0, 0, 1, 1, 0, x])/3 - 
       8*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 1, x] + 
       8*G[0, 1, 0, 1, 0, x] - (16*G[0, 1, 0, 1, 1, x])/3 + 
       (40*G[0, 1, 1, 0, 0, x])/3 - 8*G[0, 1, 1, 0, 1, x] - 
       8*G[0, 1, 1, 1, 0, x] - 16*G[0, 1, 1, 1, 1, x] + 
       (80*G[1, 0, 0, 0, 0, x])/3 - (100*G[1, 0, 0, 0, 1, x])/3 - 
       (100*G[1, 0, 0, 1, 0, x])/3 + (136*G[1, 0, 0, 1, 1, x])/3 - 
       (100*G[1, 0, 1, 0, 0, x])/3 + 32*G[1, 0, 1, 0, 1, x] + 
       32*G[1, 0, 1, 1, 0, x] - 32*G[1, 0, 1, 1, 1, x] - 
       (68*G[1, 1, 0, 0, 0, x])/3 + (88*G[1, 1, 0, 0, 1, x])/3 + 
       (88*G[1, 1, 0, 1, 0, x])/3 - (56*G[1, 1, 0, 1, 1, x])/3 + 
       24*G[1, 1, 1, 0, 0, x] - (44*G[1, 1, 1, 0, 1, x])/3 - 
       (44*G[1, 1, 1, 1, 0, x])/3 + G[1, 1, 0, 0, x]*(78 - ((20*I)/3)*Pi - 
         (40*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(-10 + (4*I)*Pi - 
         8*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-10 - ((28*I)/3)*Pi - 
         8*Log[mu2/s]) + G[0, 1, 0, 1, x]*(4 + ((4*I)/3)*Pi - 
         (4*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(4 + (4*I)*Pi - 
         (4*Log[mu2/s])/3) + (25*Log[mu2/s]^4)/36 + Log[mu2/s]^5/18 + 
       G[0, 1, 0, 0, x]*(4 + ((8*I)/3)*Pi + (8*Log[mu2/s])/3) + 
       G[1, 0, 1, 1, x]*(-44/3 + ((16*I)/3)*Pi + (16*Log[mu2/s])/3) + 
       G[0, 0, 0, 0, x]*(50/3 + (20*Log[mu2/s])/3) + 
       G[1, 0, 0, 0, x]*(20 + ((4*I)/3)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 1, 0, x]*(-22 + ((52*I)/3)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 0, 1, x]*(-22 + ((56*I)/3)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-199/3 + (60*I)*Pi + (4 - (4*I)*Pi)*Log[mu2/s] + 
         (2*Log[mu2/s]^2)/3 - (146*zeta[2])/3) + G[1, 0, 1, x]*
        (-199/3 - ((62*I)/3)*Pi + (4 - ((4*I)/3)*Pi)*Log[mu2/s] + 
         (2*Log[mu2/s]^2)/3 - (122*zeta[2])/3) + G[0, 1, 0, x]*
        (8/3 + (8*I)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - (52*zeta[2])/3) + 
       G[1, 1, 1, x]*(-94/3 + (26*I)*Pi + (-12 + (8*I)*Pi)*Log[mu2/s] - 
         (40*zeta[2])/3) + G[0, 0, 0, x]*(-205/9 - (50*Log[mu2/s])/3 - 
         (10*Log[mu2/s]^2)/3 - (5*zeta[2])/3) + G[0, 0, 1, x]*
        (8/3 - (2*I)*Pi - (4*zeta[2])/3) + Log[mu2/s]^3*
        (205/54 + (5*zeta[2])/18) + G[0, 1, 1, x]*(1/3 - ((34*I)/3)*Pi + 
         (2 - ((4*I)/3)*Pi)*Log[mu2/s] + (160*zeta[2])/3) + 
       G[1, 0, 0, x]*(52/3 + (6*I)*Pi + (-4 - ((8*I)/3)*Pi)*Log[mu2/s] - 
         (4*Log[mu2/s]^2)/3 + (160*zeta[2])/3) + 
       G[0, 1, x]*(178/3 + (I/3)*Pi + (-10/3 - (8*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-8/3 + (2*I)*Pi + (4*zeta[2])/3)) + 
       G[1, 1, x]*(-171 - (90*I)*Pi + (-1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(23/3 - (10*I)*Pi - (64*zeta[2])/3) + 
         (167/3 - ((62*I)/3)*Pi)*zeta[2] - 28*zeta[3]) + 
       G[0, 0, x]*(12815/648 + ((8*I)/3)*Pi + (25*Log[mu2/s]^2)/3 + 
         (10*Log[mu2/s]^3)/9 + (56/9 + ((16*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(205/9 + (5*zeta[2])/3) - (35*zeta[3])/9) + 
       Log[mu2/s]^2*(12815/1296 + ((4*I)/3)*Pi + (28/9 + ((8*I)/3)*Pi)*
          zeta[2] - (35*zeta[3])/18) + (-5834/81 - (32*I)*Pi)*zeta[3] + 
       zeta[2]*(-352751/1296 + (8*I)*Pi + (19*zeta[3])/18) + 
       G[1, 0, x]*(178/3 - ((155*I)/3)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^2 + 
         (-46 + ((2*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-8/3 + (52*zeta[2])/3) + 
         (56*zeta[3])/3) + Log[mu2/s]*(3121/432 + (2*I)*Pi + 
         (-919/54 + (8*I)*Pi)*zeta[2] - (305*zeta[3])/18 - (313*zeta[4])/2) + 
       (2303/216 + ((76*I)/3)*Pi)*zeta[4] + G[1, x]*(143/6 - ((329*I)/3)*Pi + 
         Log[mu2/s]^2*(4/3 - I*Pi - (2*zeta[2])/3) + (348 - (53*I)*Pi)*
          zeta[2] + Log[mu2/s]*(2 + ((23*I)/3)*Pi + (22 + (8*I)*Pi)*
            zeta[2]) + (176/3 + (12*I)*Pi)*zeta[3] + (239*zeta[4])/3) + 
       G[0, x]*(-3121/432 + ((178*I)/3)*Pi - (25*Log[mu2/s]^3)/9 - 
         (5*Log[mu2/s]^4)/18 + Log[mu2/s]^2*(-205/18 - (5*zeta[2])/6) + 
         (1351/54 - (8*I)*Pi)*zeta[2] + (305*zeta[3])/18 + 
         Log[mu2/s]*(-12815/648 - ((8*I)/3)*Pi + (-56/9 - ((16*I)/3)*Pi)*
            zeta[2] + (35*zeta[3])/9) + (313*zeta[4])/2) + (824*zeta[5])/9)/
      x + x*(19/18 + (I/3)*Pi + (28 + (12*I)*Pi)*G[0, 1, 1, 1, x] + 
       (48 - (44*I)*Pi)*G[1, 1, 1, 1, x] + (164 + (24*I)*Pi)*
        G[0, 0, 0, 1, 1, x] + (-80 - (204*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
       (-80 + (120*I)*Pi)*G[0, 0, 1, 1, 0, x] + (46 - (24*I)*Pi)*
        G[0, 0, 1, 1, 1, x] + (6 + (72*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
       (4 + (228*I)*Pi)*G[0, 1, 1, 0, 1, x] + (4 - (168*I)*Pi)*
        G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] + 
       (-130 - (24*I)*Pi)*G[1, 0, 0, 1, 1, x] + (164 + (156*I)*Pi)*
        G[1, 0, 1, 0, 1, x] + (164 - (240*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
       (-54 + (24*I)*Pi)*G[1, 0, 1, 1, 1, x] + (-80 - (72*I)*Pi)*
        G[1, 1, 0, 1, 1, x] + (-44 - (180*I)*Pi)*G[1, 1, 1, 0, 1, x] + 
       (-44 + (312*I)*Pi)*G[1, 1, 1, 1, 0, x] - 240*G[0, 0, 0, 0, 0, 0, x] + 
       156*G[0, 0, 0, 0, 0, 1, x] + 156*G[0, 0, 0, 0, 1, 0, x] + 
       240*G[0, 0, 0, 0, 1, 1, x] + 144*G[0, 0, 0, 1, 0, 0, x] + 
       24*G[0, 0, 0, 1, 0, 1, x] + 24*G[0, 0, 0, 1, 1, 0, x] + 
       204*G[0, 0, 1, 0, 0, 0, x] - 168*G[0, 0, 1, 0, 0, 1, x] - 
       168*G[0, 0, 1, 0, 1, 0, x] - 36*G[0, 0, 1, 0, 1, 1, x] + 
       144*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 0, 1, 1, 0, 1, x] - 
       24*G[0, 0, 1, 1, 1, 0, x] + 348*G[0, 1, 0, 0, 0, 0, x] - 
       228*G[0, 1, 0, 0, 0, 1, x] - 228*G[0, 1, 0, 0, 1, 0, x] - 
       264*G[0, 1, 0, 0, 1, 1, x] - 120*G[0, 1, 0, 1, 0, 0, x] + 
       72*G[0, 1, 0, 1, 0, 1, x] + 72*G[0, 1, 0, 1, 1, 0, x] - 
       372*G[0, 1, 1, 0, 0, 0, x] + 228*G[0, 1, 1, 0, 0, 1, x] + 
       228*G[0, 1, 1, 0, 1, 0, x] - 168*G[0, 1, 1, 1, 0, 0, x] + 
       360*G[1, 0, 0, 0, 0, 0, x] - 108*G[1, 0, 0, 0, 0, 1, x] - 
       108*G[1, 0, 0, 0, 1, 0, x] - 240*G[1, 0, 0, 0, 1, 1, x] - 
       96*G[1, 0, 0, 1, 0, 0, x] - 24*G[1, 0, 0, 1, 0, 1, x] - 
       24*G[1, 0, 0, 1, 1, 0, x] - 252*G[1, 0, 1, 0, 0, 0, x] + 
       120*G[1, 0, 1, 0, 0, 1, x] + 120*G[1, 0, 1, 0, 1, 0, x] + 
       36*G[1, 0, 1, 0, 1, 1, x] - 264*G[1, 0, 1, 1, 0, 0, x] + 
       24*G[1, 0, 1, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 1, 0, x] - 
       444*G[1, 1, 0, 0, 0, 0, x] + 180*G[1, 1, 0, 0, 0, 1, x] + 
       180*G[1, 1, 0, 0, 1, 0, x] + 264*G[1, 1, 0, 0, 1, 1, x] + 
       48*G[1, 1, 0, 1, 0, 0, x] - 72*G[1, 1, 0, 1, 0, 1, x] - 
       72*G[1, 1, 0, 1, 1, 0, x] + 396*G[1, 1, 1, 0, 0, 0, x] - 
       180*G[1, 1, 1, 0, 0, 1, x] - 180*G[1, 1, 1, 0, 1, 0, x] + 
       312*G[1, 1, 1, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x]*
        (-206 - (24*I)*Pi - 144*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
        (-306 + (72*I)*Pi - 144*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
        (-218 + (108*I)*Pi - 144*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
        (-20 - (60*I)*Pi - 96*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
        (242 - (72*I)*Pi - 48*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
        (154 + (120*I)*Pi - 48*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
        (154 + (348*I)*Pi - 48*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
        (242 + (396*I)*Pi - 48*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
        (-172 + 48*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(-228 - (72*I)*Pi + 
         48*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-228 - (300*I)*Pi + 
         48*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-172 - (444*I)*Pi + 
         48*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(76 - (12*I)*Pi + 
         120*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(258 - (24*I)*Pi + 
         120*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(220 + (36*I)*Pi + 
         120*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(156 - (96*I)*Pi + 
         168*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-91/3 + (242*I)*Pi + 
         (-20 + (120*I)*Pi)*Log[mu2/s] - 948*zeta[2]) + 
       G[0, 0, 0, 0, x]*(-10 + (370*I)*Pi + (-4 + (48*I)*Pi)*Log[mu2/s] - 
         12*Log[mu2/s]^2 - 780*zeta[2]) + G[1, 1, 0, 0, x]*
        (10/3 + (386*I)*Pi + (-12 + (96*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 
         552*zeta[2]) + G[1, 0, 1, 0, x]*(-82/3 + (240*I)*Pi + 
         (120*I)*Pi*Log[mu2/s] - 504*zeta[2]) + G[0, 0, 0, 1, x]*
        (119/3 + (314*I)*Pi + (-4 - (48*I)*Pi)*Log[mu2/s] - 288*zeta[2]) + 
       G[1, 0, 1, 1, x]*(-74 + (126*I)*Pi + 16*Log[mu2/s] - 120*zeta[2]) + 
       G[0, 1, 0, 1, x]*(-91/3 - (186*I)*Pi + (-20 + (48*I)*Pi)*Log[mu2/s] - 
         84*zeta[2]) + G[0, 0, 1, 1, x]*(100/3 - (50*I)*Pi - 16*Log[mu2/s] + 
         120*zeta[2]) + G[1, 1, 0, 1, x]*(-52/3 + (186*I)*Pi + 
         (24 - (48*I)*Pi)*Log[mu2/s] + 132*zeta[2]) + 
       G[1, 0, 0, 1, x]*(-82/3 - (358*I)*Pi + (48*I)*Pi*Log[mu2/s] + 
         240*zeta[2]) + G[1, 0, 0, 0, x]*(-56 - (450*I)*Pi + 
         (-4 - (72*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 372*zeta[2]) + 
       G[1, 1, 1, 0, x]*(-52/3 - (326*I)*Pi + (24 - (144*I)*Pi)*Log[mu2/s] + 
         660*zeta[2]) + G[0, 0, 1, 0, x]*(119/3 - (104*I)*Pi + 
         (-4 - (96*I)*Pi)*Log[mu2/s] + 816*zeta[2]) + 
       G[0, 1, 0, 0, x]*(98 - (358*I)*Pi + (20 - (72*I)*Pi)*Log[mu2/s] + 
         12*Log[mu2/s]^2 + 936*zeta[2]) + G[0, 1, 1, x]*
        (1322/9 + ((23*I)/3)*Pi + (10 - (20*I)*Pi)*Log[mu2/s] + 
         (136 + (396*I)*Pi)*zeta[2] - 396*zeta[3]) + 
       G[1, 0, 1, x]*(-31 - ((272*I)/3)*Pi + 2*Log[mu2/s]^2 + 
         Log[mu2/s]*(32/3 + (20*I)*Pi - 48*zeta[2]) + (-256 + (420*I)*Pi)*
          zeta[2] - 348*zeta[3]) + G[1, 0, 0, x]*(1592/9 - (74*I)*Pi + 
         (4 + (12*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(28/3 + (4*I)*Pi - 
           192*zeta[2]) + (1234 - (12*I)*Pi)*zeta[2] - 168*zeta[3]) + 
       G[1, 1, 0, x]*(-31 - ((10*I)/3)*Pi + (2 - (12*I)*Pi)*Log[mu2/s]^2 + 
         (-1156 + (156*I)*Pi)*zeta[2] + Log[mu2/s]*(32/3 + (16*I)*Pi + 
           192*zeta[2]) - 24*zeta[3]) + (59/3 - ((209*I)/3)*Pi)*zeta[3] - 
       186*zeta[3]^2 + G[0, 1, 0, x]*(-1307/9 + ((169*I)/3)*Pi + 
         (-2 + (12*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-34/3 - (4*I)*Pi - 
           216*zeta[2]) + (910 - (84*I)*Pi)*zeta[2] + 48*zeta[3]) + 
       G[0, 0, 0, x]*(-80/3 + ((71*I)/3)*Pi + (-4 - (12*I)*Pi)*Log[mu2/s]^2 + 
         (-976 - (36*I)*Pi)*zeta[2] + Log[mu2/s]*(-6 - (16*I)*Pi + 
           216*zeta[2]) + 120*zeta[3]) + zeta[2]*(2366/3 - ((2756*I)/9)*Pi + 
         218*zeta[3]) + G[0, 0, 1, x]*(-1307/9 + ((185*I)/3)*Pi - 
         2*Log[mu2/s]^2 + (-48 - (348*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-34/3 - (24*I)*Pi + 48*zeta[2]) + 276*zeta[3]) + 
       G[1, 1, 1, x]*(166/3 + ((56*I)/3)*Pi + (-12 + (24*I)*Pi)*Log[mu2/s] + 
         (4 - (492*I)*Pi)*zeta[2] + 492*zeta[3]) + 
       G[1, 1, x]*(2468/9 + ((16*I)/3)*Pi + (-1 + (2*I)*Pi)*Log[mu2/s]^2 + 
         (1273/3 + (488*I)*Pi)*zeta[2] + Log[mu2/s]*(-19 - ((10*I)/3)*Pi + 
           (-64 + (96*I)*Pi)*zeta[2] - 96*zeta[3]) + (-582 + (108*I)*Pi)*
          zeta[3] - 2130*zeta[4]) + G[0, 0, x]*(1592/9 - ((1622*I)/9)*Pi + 
         (251 + (96*I)*Pi)*zeta[2] + Log[mu2/s]^2*(1/3 - (6*I)*Pi + 
           12*zeta[2]) + Log[mu2/s]*(-25/3 - ((50*I)/3)*Pi + 
           (140 + (96*I)*Pi)*zeta[2] - 48*zeta[3]) - 212*zeta[3] - 
         2064*zeta[4]) + (9241/3 - ((207*I)/2)*Pi)*zeta[4] + 
       Log[mu2/s]^2*((17/3 - (2*I)*Pi)*zeta[2] + (10 + (12*I)*Pi)*zeta[3] + 
         84*zeta[4]) + G[1, 0, x]*(-2030/9 + ((1436*I)/9)*Pi + 
         Log[mu2/s]^2*(1/3 + (6*I)*Pi - 12*zeta[2]) + (-698/3 - (236*I)*Pi)*
          zeta[2] + (396 - (72*I)*Pi)*zeta[3] + Log[mu2/s]*
          (41/3 + ((62*I)/3)*Pi + (-136 - (120*I)*Pi)*zeta[2] + 72*zeta[3]) + 
         1320*zeta[4]) + G[0, 1, x]*(-2030/9 + ((46*I)/3)*Pi + 
         (1/3 - (2*I)*Pi)*Log[mu2/s]^2 + (-1214/3 - (408*I)*Pi)*zeta[2] + 
         (426 - (60*I)*Pi)*zeta[3] + Log[mu2/s]*(41/3 - ((2*I)/3)*Pi + 
           (92 - (72*I)*Pi)*zeta[2] + 72*zeta[3]) + 2706*zeta[4]) + 
       Log[mu2/s]*(1/3 + zeta[2]*(5 + ((58*I)/3)*Pi - 288*zeta[3]) + 
         (22 + (76*I)*Pi)*zeta[3] + (372 + (336*I)*Pi)*zeta[4]) + 
       G[1, x]*(-127/2 + ((137*I)/3)*Pi + zeta[2]*(-730/9 - (7*I)*Pi - 
           12*zeta[3]) + Log[mu2/s]^2*(-5/3 - ((2*I)/3)*Pi + 
           (-2 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + (58/3 + (52*I)*Pi)*
          zeta[3] + Log[mu2/s]*(-3 - ((26*I)/3)*Pi + (38 + (20*I)*Pi)*
            zeta[2] + 4*zeta[3] - 384*zeta[4]) + (6389/2 + (78*I)*Pi)*
          zeta[4] - 60*zeta[5]) + (182 + (780*I)*Pi)*zeta[5] + 
       G[0, x]*(127/2 - ((137*I)/3)*Pi + (205/3 - (84*I)*Pi)*zeta[3] + 
         Log[mu2/s]^2*(5/3 + ((2*I)/3)*Pi + (10 - (12*I)*Pi)*zeta[2] + 
           12*zeta[3]) + zeta[2]*(592 - ((274*I)/3)*Pi + 396*zeta[3]) + 
         (-1877 - (510*I)*Pi)*zeta[4] + Log[mu2/s]*(3 + ((26*I)/3)*Pi + 
           (32/3 + (8*I)*Pi)*zeta[2] + (16 + (24*I)*Pi)*zeta[3] + 
           552*zeta[4]) + 60*zeta[5]) - (881*zeta[6])/4) + (881*zeta[6])/12 + 
     x^2*((-52 - ((76*I)/3)*Pi)*G[0, 1, 1, 1, x] + (64 + ((44*I)/3)*Pi)*
        G[1, 1, 1, 1, x] + (-32 - (16*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
       (244/3 + (136*I)*Pi)*G[0, 0, 1, 0, 1, x] + (244/3 - (80*I)*Pi)*
        G[0, 0, 1, 1, 0, x] + (-12 + (16*I)*Pi)*G[0, 0, 1, 1, 1, x] + 
       (-52/3 - (48*I)*Pi)*G[0, 1, 0, 1, 1, x] + (-28/3 - (152*I)*Pi)*
        G[0, 1, 1, 0, 1, x] + (-28/3 + (112*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
       16*G[0, 1, 1, 1, 1, x] + (8/3 + (16*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
       (-256/3 - (104*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-256/3 + (160*I)*Pi)*
        G[1, 0, 1, 1, 0, x] + (28 - (16*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
       (140/3 + (48*I)*Pi)*G[1, 1, 0, 1, 1, x] + (44/3 + (120*I)*Pi)*
        G[1, 1, 1, 0, 1, x] + (44/3 - (208*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
       160*G[0, 0, 0, 0, 0, 0, x] - 104*G[0, 0, 0, 0, 0, 1, x] - 
       104*G[0, 0, 0, 0, 1, 0, x] - 160*G[0, 0, 0, 0, 1, 1, x] - 
       96*G[0, 0, 0, 1, 0, 0, x] - 16*G[0, 0, 0, 1, 0, 1, x] - 
       16*G[0, 0, 0, 1, 1, 0, x] - 136*G[0, 0, 1, 0, 0, 0, x] + 
       112*G[0, 0, 1, 0, 0, 1, x] + 112*G[0, 0, 1, 0, 1, 0, x] + 
       24*G[0, 0, 1, 0, 1, 1, x] - 96*G[0, 0, 1, 1, 0, 0, x] + 
       16*G[0, 0, 1, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 1, 0, x] - 
       232*G[0, 1, 0, 0, 0, 0, x] + 152*G[0, 1, 0, 0, 0, 1, x] + 
       152*G[0, 1, 0, 0, 1, 0, x] + 176*G[0, 1, 0, 0, 1, 1, x] + 
       80*G[0, 1, 0, 1, 0, 0, x] - 48*G[0, 1, 0, 1, 0, 1, x] - 
       48*G[0, 1, 0, 1, 1, 0, x] + 248*G[0, 1, 1, 0, 0, 0, x] - 
       152*G[0, 1, 1, 0, 0, 1, x] - 152*G[0, 1, 1, 0, 1, 0, x] + 
       112*G[0, 1, 1, 1, 0, 0, x] - 240*G[1, 0, 0, 0, 0, 0, x] + 
       72*G[1, 0, 0, 0, 0, 1, x] + 72*G[1, 0, 0, 0, 1, 0, x] + 
       160*G[1, 0, 0, 0, 1, 1, x] + 64*G[1, 0, 0, 1, 0, 0, x] + 
       16*G[1, 0, 0, 1, 0, 1, x] + 16*G[1, 0, 0, 1, 1, 0, x] + 
       168*G[1, 0, 1, 0, 0, 0, x] - 80*G[1, 0, 1, 0, 0, 1, x] - 
       80*G[1, 0, 1, 0, 1, 0, x] - 24*G[1, 0, 1, 0, 1, 1, x] + 
       176*G[1, 0, 1, 1, 0, 0, x] - 16*G[1, 0, 1, 1, 0, 1, x] - 
       16*G[1, 0, 1, 1, 1, 0, x] + 296*G[1, 1, 0, 0, 0, 0, x] - 
       120*G[1, 1, 0, 0, 0, 1, x] - 120*G[1, 1, 0, 0, 1, 0, x] - 
       176*G[1, 1, 0, 0, 1, 1, x] - 32*G[1, 1, 0, 1, 0, 0, x] + 
       48*G[1, 1, 0, 1, 0, 1, x] + 48*G[1, 1, 0, 1, 1, 0, x] - 
       264*G[1, 1, 1, 0, 0, 0, x] + 120*G[1, 1, 1, 0, 0, 1, x] + 
       120*G[1, 1, 1, 0, 1, 0, x] - 208*G[1, 1, 1, 1, 0, 0, x] + 
       G[1, 1, 0, 0, 0, x]*(-248 + (64*I)*Pi - 112*Log[mu2/s]) + 
       G[1, 0, 1, 0, 0, x]*(-250/3 + (8*I)*Pi - 80*Log[mu2/s]) + 
       G[0, 1, 1, 0, 0, x]*(-244/3 + (16*I)*Pi - 80*Log[mu2/s]) + 
       G[0, 0, 0, 0, 0, x]*(-210 - (24*I)*Pi - 80*Log[mu2/s]) + 
       G[0, 1, 0, 1, 0, x]*(280/3 - 32*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
        (284/3 + (48*I)*Pi - 32*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
        (284/3 + (200*I)*Pi - 32*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
        (280/3 + (296*I)*Pi - 32*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
        (-304/3 + (48*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
        (-88 - (80*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
        (-88 - (232*I)*Pi + 32*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
        (-304/3 - (264*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
        (82/3 + (40*I)*Pi + 64*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
        (560/3 + (16*I)*Pi + 96*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
        (404/3 - (48*I)*Pi + 96*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
        (274 - (72*I)*Pi + 96*Log[mu2/s]) + G[0, 1, 0, 0, x]*
        (-638/9 + (248*I)*Pi + (-32 + (48*I)*Pi)*Log[mu2/s] - 
         8*Log[mu2/s]^2 - 624*zeta[2]) + G[0, 0, 1, 0, x]*
        (50/3 + ((298*I)/3)*Pi + (-28/3 + (64*I)*Pi)*Log[mu2/s] - 
         544*zeta[2]) + G[1, 1, 1, 0, x]*(-52/3 + ((424*I)/3)*Pi + 
         (-8 + (96*I)*Pi)*Log[mu2/s] - 440*zeta[2]) + 
       G[1, 0, 0, 0, x]*(-734/9 + (334*I)*Pi + (-104/3 + (48*I)*Pi)*
          Log[mu2/s] - 8*Log[mu2/s]^2 - 248*zeta[2]) + 
       G[1, 0, 0, 1, x]*(-38/3 + (108*I)*Pi + (32/3 - (32*I)*Pi)*Log[mu2/s] - 
         160*zeta[2]) + G[1, 1, 0, 1, x]*(-52/3 - ((188*I)/3)*Pi + 
         (-8 + (32*I)*Pi)*Log[mu2/s] - 88*zeta[2]) + 
       G[0, 0, 1, 1, x]*(-32/3 + ((224*I)/3)*Pi + (16*Log[mu2/s])/3 - 
         80*zeta[2]) + G[0, 1, 0, 1, x]*(28/3 + ((248*I)/3)*Pi + 
         (20/3 - (32*I)*Pi)*Log[mu2/s] + 56*zeta[2]) + 
       G[1, 0, 1, 1, x]*(8/3 - ((188*I)/3)*Pi - (16*Log[mu2/s])/3 + 
         80*zeta[2]) + G[0, 0, 0, 1, x]*(50/3 - ((388*I)/3)*Pi + 
         (-28/3 + (32*I)*Pi)*Log[mu2/s] + 192*zeta[2]) + 
       G[1, 0, 1, 0, x]*(-38/3 - (158*I)*Pi + (32/3 - (80*I)*Pi)*Log[mu2/s] + 
         336*zeta[2]) + G[1, 1, 0, 0, x]*(674/9 - ((944*I)/3)*Pi + 
         (104/3 - (64*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 368*zeta[2]) + 
       G[0, 0, 0, 0, x]*(734/9 - (266*I)*Pi + (32 - (32*I)*Pi)*Log[mu2/s] + 
         8*Log[mu2/s]^2 + 520*zeta[2]) + G[0, 1, 1, 0, x]*
        (28/3 - (84*I)*Pi + (20/3 - (80*I)*Pi)*Log[mu2/s] + 632*zeta[2]) + 
       G[1, 1, 1, x]*(-70 + ((104*I)/3)*Pi + (-12 - (8*I)*Pi)*Log[mu2/s] + 
         (-20/3 + (328*I)*Pi)*zeta[2] - 328*zeta[3]) + 
       zeta[2]*(-3307/6 + (101*I)*Pi - (638*zeta[3])/3) + 
       G[0, 0, 1, x]*(-238/9 + ((4*I)/3)*Pi + (2*Log[mu2/s]^2)/3 + 
         Log[mu2/s]*(-14/3 - ((8*I)/3)*Pi - 32*zeta[2]) + 
         (-138 + (232*I)*Pi)*zeta[2] - 184*zeta[3]) + 
       G[0, 0, 0, x]*(562/9 + ((890*I)/9)*Pi + (-4/3 + (8*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(2/3 + (20*I)*Pi - 144*zeta[2]) + 
         (1792/3 + (24*I)*Pi)*zeta[2] - 80*zeta[3]) + 
       G[0, 1, 0, x]*(-238/9 - ((596*I)/9)*Pi + (2/3 - (8*I)*Pi)*
          Log[mu2/s]^2 + (-1690/3 + (56*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-14/3 - (24*I)*Pi + 144*zeta[2]) - 32*zeta[3]) + 
       (1040/9 - ((320*I)/9)*Pi)*zeta[3] + 124*zeta[3]^2 + 
       G[1, 1, 0, x]*(106 + ((590*I)/9)*Pi + (-2/3 + (8*I)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(8 + ((76*I)/3)*Pi - 128*zeta[2]) + (1966/3 - (104*I)*Pi)*
          zeta[2] + 16*zeta[3]) + G[1, 0, 0, x]*(-142 - ((884*I)/9)*Pi + 
         (4/3 - (8*I)*Pi)*Log[mu2/s]^2 + (-688 + (8*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-4 - ((64*I)/3)*Pi + 128*zeta[2]) + 112*zeta[3]) + 
       G[1, 0, 1, x]*(106 - (2*I)*Pi - (2*Log[mu2/s]^2)/3 + 
         (418/3 - (280*I)*Pi)*zeta[2] + Log[mu2/s]*(8 + (4*I)*Pi + 
           32*zeta[2]) + 232*zeta[3]) + G[0, 1, 1, x]*(-86/9 - (34*I)*Pi + 
         (26/3 + ((20*I)/3)*Pi)*Log[mu2/s] + (4 - (264*I)*Pi)*zeta[2] + 
         264*zeta[3]) + G[0, 1, x]*(3307/18 - ((101*I)/3)*Pi + 
         (1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (665/3 + (154*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(7/3 + (6*I)*Pi + (-20 + (48*I)*Pi)*zeta[2] - 
           48*zeta[3]) + (-168 + (40*I)*Pi)*zeta[3] - 1804*zeta[4]) + 
       G[1, 0, x]*(3307/18 - ((101*I)/3)*Pi + (3161/9 + ((290*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]^2*(1 + ((2*I)/3)*Pi + 8*zeta[2]) + 
         Log[mu2/s]*(7/3 + (6*I)*Pi + (4/3 + (80*I)*Pi)*zeta[2] - 
           48*zeta[3]) + (-284 + (48*I)*Pi)*zeta[3] - 880*zeta[4]) + 
       Log[mu2/s]^2*((-3 - (2*I)*Pi)*zeta[2] + (-2/3 - (8*I)*Pi)*zeta[3] - 
         56*zeta[4]) + (-42847/18 + ((283*I)/3)*Pi)*zeta[4] + 
       G[0, 0, x]*(-3307/18 + ((101*I)/3)*Pi + Log[mu2/s]^2*
          (-1 - ((2*I)/3)*Pi - 8*zeta[2]) + (-3161/9 - ((110*I)/3)*Pi)*
          zeta[2] + (656*zeta[3])/3 + Log[mu2/s]*(-7/3 - (6*I)*Pi + 
           (-8/3 - (64*I)*Pi)*zeta[2] + 32*zeta[3]) + 1376*zeta[4]) + 
       G[1, 1, x]*(-3307/18 + ((101*I)/3)*Pi + (-1 - ((2*I)/3)*Pi)*
          Log[mu2/s]^2 + (-629/3 - (210*I)*Pi)*zeta[2] + 
         (704/3 - (72*I)*Pi)*zeta[3] + Log[mu2/s]*(-7/3 - (6*I)*Pi + 
           (64/3 - (64*I)*Pi)*zeta[2] + 64*zeta[3]) + 1420*zeta[4]) + 
       Log[mu2/s]*((-2/3 - (24*I)*Pi)*zeta[3] + 
         zeta[2]*(-7 - (18*I)*Pi + 192*zeta[3]) + (-88/3 - (224*I)*Pi)*
          zeta[4]) + G[0, x]*(zeta[2]*(-478/9 + ((602*I)/9)*Pi - 
           264*zeta[3]) + Log[mu2/s]^2*((-2/3 + (8*I)*Pi)*zeta[2] - 
           8*zeta[3]) + (-986/9 + ((248*I)/3)*Pi)*zeta[3] + 
         Log[mu2/s]*((4/3 + ((68*I)/3)*Pi)*zeta[2] + (-20 - (16*I)*Pi)*
            zeta[3] - 368*zeta[4]) + (1072 + (340*I)*Pi)*zeta[4] - 
         40*zeta[5]) + (-428/3 - (520*I)*Pi)*zeta[5] + 
       G[1, x]*((986/9 - (112*I)*Pi)*zeta[3] + 
         zeta[2]*(-1670/9 - ((584*I)/9)*Pi + 8*zeta[3]) + 
         Log[mu2/s]^2*((2/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
         (-4838/3 - (52*I)*Pi)*zeta[4] + Log[mu2/s]*
          ((-34/3 - ((80*I)/3)*Pi)*zeta[2] + (56*zeta[3])/3 + 256*zeta[4]) + 
         40*zeta[5]) + (881*zeta[6])/6)))/Nc^2 + 
  Nc^2*Nf*(1323109/34992 - ((380323*I)/2916)*Pi - 
    (12*I)*Pi*G[0, 0, 0, 1, 0, x] + (8*I)*Pi*G[0, 0, 1, 1, 0, x] + 
    (4*I)*Pi*G[0, 1, 0, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, 0, x] + 
    (12*I)*Pi*G[1, 0, 0, 1, 0, x] - (4*I)*Pi*G[1, 0, 1, 1, 0, x] - 
    (8*I)*Pi*G[1, 1, 0, 1, 0, x] - (220*G[1, 1, 1, 0, 0, x])/3 + 
    (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, 0, x] - 
    12*G[0, 0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 0, 0, 0, x] + 
    8*G[0, 0, 1, 1, 0, 0, x] + 16*G[0, 1, 0, 0, 0, 0, x] + 
    4*G[0, 1, 0, 1, 0, 0, x] - 20*G[0, 1, 1, 0, 0, 0, x] - 
    12*G[0, 1, 1, 1, 0, 0, x] - 28*G[1, 0, 0, 0, 0, 0, x] + 
    12*G[1, 0, 0, 1, 0, 0, x] + 8*G[1, 0, 1, 0, 0, 0, x] - 
    4*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 0, x] - 
    8*G[1, 1, 0, 1, 0, 0, x] + 12*G[1, 1, 1, 1, 0, 0, x] + 
    G[0, 0, 0, 0, 0, x]*(134 - (12*I)*Pi - 20*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(190/3 - (4*I)*Pi - 12*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(6 + (4*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(358/3 - (24*I)*Pi - 4*Log[mu2/s]) + 
    (-91/36 - ((5*I)/3)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/2 + 
    G[0, 0, 1, 0, 0, x]*(-76 + (16*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(-28 - (12*I)*Pi + 16*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-436/3 + (32*I)*Pi + 16*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(317/9 - ((278*I)/3)*Pi + (158/3 + (4*I)*Pi)*
       Log[mu2/s] - 6*Log[mu2/s]^2 - 94*zeta[2]) + 
    G[0, 0, 1, 0, x]*((-76*I)*Pi + (8*I)*Pi*Log[mu2/s] - 72*zeta[2]) + 
    G[1, 0, 0, 0, x]*(-944/9 + ((118*I)/3)*Pi + (202/3 + (4*I)*Pi)*
       Log[mu2/s] - 6*Log[mu2/s]^2 - 14*zeta[2]) + 
    G[1, 1, 1, 0, x]*(((-220*I)/3)*Pi - 12*zeta[2]) + 
    G[1, 0, 1, 0, x]*((6*I)*Pi - (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
    Log[mu2/s]^3*(67/27 - ((146*I)/27)*Pi + (97*zeta[2])/6) + 
    G[1, 1, 0, 0, x]*(24 + ((56*I)/3)*Pi - (134*Log[mu2/s])/3 + 
      6*Log[mu2/s]^2 + 22*zeta[2]) + G[0, 1, 1, 0, x]*
     (((358*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 76*zeta[2]) + 
    G[0, 0, 0, 0, x]*(173/3 + ((176*I)/3)*Pi + (-226/3 - (8*I)*Pi)*
       Log[mu2/s] + 6*Log[mu2/s]^2 + 82*zeta[2]) + 
    ((-18*I)*Pi*G[1, 1, 0, x] - 18*G[1, 1, 0, 0, x] + 18*G[1, 0, x]*zeta[2] + 
      G[1, x]*((18*I)*Pi*zeta[2] - 18*zeta[3]))/x^2 + 
    G[1, 0, 0, x]*(6800/27 - ((370*I)/9)*Pi + (-10 - (6*I)*Pi)*Log[mu2/s]^2 + 
      (-238 - (6*I)*Pi)*zeta[2] + Log[mu2/s]*(574/9 + ((142*I)/3)*Pi + 
        40*zeta[2]) - 20*zeta[3]) + G[0, 1, 0, x]*
     (((317*I)/9)*Pi - (6*I)*Pi*Log[mu2/s]^2 + (-434/3 + (6*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(((158*I)/3)*Pi + 44*zeta[2]) - 16*zeta[3]) + 
    G[0, 1, 1, x]*((12*I)*Pi*zeta[2] - 12*zeta[3]) + 
    G[1, 0, 1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
    (-4336/81 - ((896*I)/9)*Pi)*zeta[3] + G[1, 1, 0, x]*
     ((24*I)*Pi + (6*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-134*I)/3)*Pi - 
        48*zeta[2]) + (644/3 - (10*I)*Pi)*zeta[2] + 4*zeta[3]) + 
    G[0, 0, 1, x]*((-8*I)*Pi*zeta[2] + 8*zeta[3]) + 
    G[1, 1, 1, x]*((-12*I)*Pi*zeta[2] + 12*zeta[3]) + 
    G[0, 0, 0, x]*(-5072/27 - ((163*I)/9)*Pi + (10 + (6*I)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-682/9 - ((166*I)/3)*Pi - 36*zeta[2]) + 
      (152 + (14*I)*Pi)*zeta[2] + 28*zeta[3]) + 
    zeta[2]*(1103243/3888 - ((25234*I)/81)*Pi + (-4307/18 + (6*I)*Pi)*
       zeta[3]) + G[0, 1, x]*(((-358*I)/3)*Pi*zeta[2] + 
      Log[mu2/s]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + (358/3 - (20*I)*Pi)*
       zeta[3] - 161*zeta[4]) + Log[mu2/s]^2*(18265/432 + ((290*I)/27)*Pi + 
      (101/18 + ((71*I)/3)*Pi)*zeta[2] + (-13/2 - (6*I)*Pi)*zeta[3] - 
      42*zeta[4]) + G[1, 0, x]*(((6800*I)/27)*Pi + (-1772/9 + (20*I)*Pi)*
       zeta[2] + Log[mu2/s]^2*((-10*I)*Pi + 6*zeta[2]) + 
      Log[mu2/s]*(((574*I)/9)*Pi + (30 + (12*I)*Pi)*zeta[2] - 4*zeta[3]) + 
      (374/3 - (24*I)*Pi)*zeta[3] - 2*zeta[4]) + (60899/72 - (40*I)*Pi)*
     zeta[4] + G[1, 1, x]*(((220*I)/3)*Pi*zeta[2] + (-220/3 + (4*I)*Pi)*
       zeta[3] + 9*zeta[4]) + ((-8*I)*Pi*G[0, 1, 0, x] - 
      (133*G[1, 0, 0, x])/3 + (12*I)*Pi*G[1, 1, 0, x] + 2*G[0, 0, 0, 0, x] - 
      8*G[0, 1, 0, 0, x] + 12*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(295/3 - (10*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, x]*(((-133*I)/3)*Pi - 12*zeta[2]) + ((133*I)/3)*Pi*zeta[2] + 
      G[0, 0, x]*(-451/3 + ((185*I)/3)*Pi - (110*Log[mu2/s])/3 + 
        6*Log[mu2/s]^2 + 34*zeta[2]) + (-133/3 + (4*I)*Pi)*zeta[3] + 
      G[0, x]*(((-451*I)/3)*Pi + (6*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-110*I)/3)*Pi - 48*zeta[2]) + (203/3 - (10*I)*Pi)*
         zeta[2] + 4*zeta[3]) + G[1, x]*((-12*I)*Pi*zeta[2] + 12*zeta[3]) + 
      9*zeta[4])/(1 - x) + G[0, 0, x]*(-156 - ((6541*I)/27)*Pi - 
      (2*Log[mu2/s]^3)/3 + Log[mu2/s]^2*(7/9 + (8*I)*Pi - 6*zeta[2]) + 
      (1886/9 + (78*I)*Pi)*zeta[2] + (-464/3 + (36*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-1469/27 - ((668*I)/9)*Pi + (-2 - (16*I)*Pi)*zeta[2] + 
        8*zeta[3]) + 126*zeta[4]) + Log[mu2/s]*(367243/3888 + 
      ((1741*I)/324)*Pi + (767/18 + ((116*I)/3)*Pi)*zeta[3] + 
      zeta[2]*(-2543/54 - ((679*I)/9)*Pi + 48*zeta[3]) + 
      (383/6 - (56*I)*Pi)*zeta[4]) + G[0, x]*(-2623021/11664 - 
      ((152401*I)/648)*Pi + (127/27 + ((8*I)/3)*Pi)*Log[mu2/s]^3 + 
      (5*Log[mu2/s]^4)/6 + zeta[2]*(59677/162 - ((508*I)/9)*Pi - 
        74*zeta[3]) + Log[mu2/s]^2*(89/27 + ((134*I)/9)*Pi + 
        (-197/6 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + (-853/6 - (103*I)*Pi)*
       zeta[3] + Log[mu2/s]*(-51313/648 - ((1291*I)/27)*Pi + 
        (68/9 - ((247*I)/3)*Pi)*zeta[2] + (155/3 - (4*I)*Pi)*zeta[3] - 
        92*zeta[4]) + (1069/6 + (60*I)*Pi)*zeta[4] - 26*zeta[5]) + 
    (-2588/9 - (26*I)*Pi)*zeta[5] + (-1395037/34992 - ((153305*I)/2916)*Pi + 
      ((4*I)/3)*Pi*G[0, 0, 1, 0, x] + ((20*I)/3)*Pi*G[1, 0, 1, 0, x] + 
      (16 + ((8*I)/3)*Pi)*G[1, 1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - 
      20*G[0, 0, 0, 0, 0, x] + (4*G[0, 0, 1, 0, 0, x])/3 + 
      (28*G[0, 1, 0, 0, 0, x])/3 - 4*G[1, 0, 0, 0, 0, x] + 
      (20*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 0, 0, x])/3 + 
      (8*G[1, 1, 1, 0, 0, x])/3 + G[0, 0, 0, 0, x]*(338/9 - (24*I)*Pi - 
        4*Log[mu2/s]) + (91/36 + ((5*I)/3)*Pi)*Log[mu2/s]^4 + 
      Log[mu2/s]^5/2 + G[1, 0, 0, 0, x]*(-214/9 - ((8*I)/3)*Pi + 
        (4*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(-158/9 + ((32*I)/3)*Pi + 
        (4*Log[mu2/s])/3) + G[0, 1, 0, x]*(((-158*I)/9)*Pi + 
        ((4*I)/3)*Pi*Log[mu2/s] - (80*zeta[2])/3) + 
      Log[mu2/s]^3*(-67/27 + ((146*I)/27)*Pi - (97*zeta[2])/6) + 
      G[1, 1, 0, x]*((16*I)*Pi - 8*zeta[2]) + G[1, 0, 0, x]*
       (616/27 - ((56*I)/9)*Pi + (158/9 - ((8*I)/3)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 + (14*zeta[2])/3) + G[0, 0, 0, x]*
       (-346/9 + ((188*I)/9)*Pi + (-50/3 + (8*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 27*zeta[2]) + G[1, 0, x]*(((616*I)/27)*Pi - 
        (2*I)*Pi*Log[mu2/s]^2 + (-664/9 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((158*I)/9)*Pi + (64*zeta[2])/3) - (40*zeta[3])/3) + 
      Log[mu2/s]^2*(-18265/432 - ((128*I)/27)*Pi + (-317/18 - ((35*I)/3)*Pi)*
         zeta[2] - (11*zeta[3])/2) + (11410/81 + ((632*I)/9)*Pi)*zeta[3] + 
      G[1, 1, x]*(((-8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3) + 
      G[0, 0, x]*(-311/648 - ((704*I)/27)*Pi + (61/9 + (4*I)*Pi)*
         Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (334/27 - ((28*I)/9)*Pi - (151*zeta[2])/3) + (77/9 - ((70*I)/3)*Pi)*
         zeta[2] + (43*zeta[3])/3) + zeta[2]*(453253/3888 + ((610*I)/81)*Pi + 
        (1571*zeta[3])/18) + G[0, x]*(492397/11664 + ((13621*I)/324)*Pi + 
        (-127/27 - (4*I)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/6 + 
        (-10513/162 + ((197*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
         (73/27 - ((22*I)/3)*Pi + (221*zeta[2])/6) + 
        Log[mu2/s]*(27553/648 + ((160*I)/9)*Pi + (40/3 + ((70*I)/3)*Pi)*
           zeta[2] - (5*zeta[3])/3) + (63/2 + ((38*I)/3)*Pi)*zeta[3] - 
        (73*zeta[4])/6) + (9661/72 + ((2*I)/3)*Pi)*zeta[4] + 
      Log[mu2/s]*(-368539/3888 - ((13621*I)/324)*Pi + 
        (3911/54 - ((197*I)/9)*Pi)*zeta[2] + (697/18 - ((38*I)/3)*Pi)*
         zeta[3] + (77*zeta[4])/6) + G[1, x]*((-16*I)*Pi*zeta[2] + 
        (16 - ((40*I)/3)*Pi)*zeta[3] + 38*zeta[4]) + (158*zeta[5])/9)/x + 
    G[1, x]*((24 + (80*I)*Pi)*zeta[3] + Log[mu2/s]^2*((-6*I)*Pi*zeta[2] + 
        6*zeta[3]) + zeta[2]*((-24*I)*Pi + 10*zeta[3]) + 
      (-1801/3 + (12*I)*Pi)*zeta[4] + Log[mu2/s]*(((134*I)/3)*Pi*zeta[2] + 
        (-134/3 + (8*I)*Pi)*zeta[3] + 120*zeta[4]) + 26*zeta[5]) + 
    x^2*((-24*I)*Pi*G[0, 0, 0, 1, 0, x] + (16*I)*Pi*G[0, 0, 1, 1, 0, x] + 
      (8*I)*Pi*G[0, 1, 0, 1, 0, x] - (24*I)*Pi*G[0, 1, 1, 1, 0, x] + 
      (24*I)*Pi*G[1, 0, 0, 1, 0, x] - (8*I)*Pi*G[1, 0, 1, 1, 0, x] - 
      (16*I)*Pi*G[1, 1, 0, 1, 0, x] - (244*G[1, 1, 1, 0, 0, x])/3 + 
      (24*I)*Pi*G[1, 1, 1, 1, 0, x] + 16*G[0, 0, 0, 0, 0, 0, x] - 
      24*G[0, 0, 0, 1, 0, 0, x] + 16*G[0, 0, 1, 0, 0, 0, x] + 
      16*G[0, 0, 1, 1, 0, 0, x] + 32*G[0, 1, 0, 0, 0, 0, x] + 
      8*G[0, 1, 0, 1, 0, 0, x] - 40*G[0, 1, 1, 0, 0, 0, x] - 
      24*G[0, 1, 1, 1, 0, 0, x] - 56*G[1, 0, 0, 0, 0, 0, x] + 
      24*G[1, 0, 0, 1, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 0, x] - 
      8*G[1, 0, 1, 1, 0, 0, x] + 16*G[1, 1, 0, 0, 0, 0, x] - 
      16*G[1, 1, 0, 1, 0, 0, x] + 24*G[1, 1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, 0, 0, x]*(418/3 - (24*I)*Pi - 40*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(112 - (8*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-14/3 + (8*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(584/3 - (48*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-326/3 + (32*I)*Pi + 16*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-26 - (24*I)*Pi + 32*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-676/3 + (64*I)*Pi + 32*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(590/3 - (152*I)*Pi + (220/3 + (8*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 - 188*zeta[2]) + G[0, 0, 1, 0, x]*
       (((-326*I)/3)*Pi + (16*I)*Pi*Log[mu2/s] - 144*zeta[2]) + 
      G[1, 0, 0, 0, x]*(590/3 + ((142*I)/3)*Pi + (220/3 + (8*I)*Pi)*
         Log[mu2/s] - 12*Log[mu2/s]^2 - 28*zeta[2]) + 
      G[1, 1, 1, 0, x]*(((-244*I)/3)*Pi - 24*zeta[2]) + 
      G[1, 0, 1, 0, x]*(((-14*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-590/3 + ((116*I)/3)*Pi - (220*Log[mu2/s])/3 + 
        12*Log[mu2/s]^2 + 44*zeta[2]) + G[0, 1, 1, 0, x]*
       (((584*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 152*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-590/3 + (66*I)*Pi + (-220/3 - (16*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 + 164*zeta[2]) + 
      G[1, 0, 0, x]*(((590*I)/3)*Pi - (12*I)*Pi*Log[mu2/s]^2 + 
        (-920/3 - (12*I)*Pi)*zeta[2] + Log[mu2/s]*(((220*I)/3)*Pi + 
          80*zeta[2]) - 40*zeta[3]) + G[0, 1, 0, x]*(((590*I)/3)*Pi - 
        (12*I)*Pi*Log[mu2/s]^2 + (-184 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((220*I)/3)*Pi + 88*zeta[2]) - 32*zeta[3]) + 
      G[0, 1, 1, x]*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
      G[1, 0, 1, x]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + ((590*I)/3)*Pi*zeta[3] + 
      (-892/3 + (12*I)*Pi)*zeta[2]*zeta[3] + G[1, 1, 0, x]*
       (((-590*I)/3)*Pi + (12*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-220*I)/3)*Pi - 96*zeta[2]) + (892/3 - (20*I)*Pi)*
         zeta[2] + 8*zeta[3]) + G[0, 0, 1, x]*((-16*I)*Pi*zeta[2] + 
        16*zeta[3]) + G[1, 1, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
      G[0, 0, 0, x]*(((-590*I)/3)*Pi + (12*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-220*I)/3)*Pi - 72*zeta[2]) + (580/3 + (28*I)*Pi)*
         zeta[2] + 56*zeta[3]) + G[0, 1, x]*(((-584*I)/3)*Pi*zeta[2] + 
        Log[mu2/s]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + (584/3 - (40*I)*Pi)*
         zeta[3] - 322*zeta[4]) + Log[mu2/s]^2*((-12*I)*Pi*zeta[3] - 
        84*zeta[4]) + G[1, 0, x]*((-590/3 + (8*I)*Pi)*zeta[2] + 
        12*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*((-220/3 + (24*I)*Pi)*zeta[2] - 
          8*zeta[3]) + (608/3 - (48*I)*Pi)*zeta[3] - 4*zeta[4]) + 
      (4130/3 - ((155*I)/3)*Pi)*zeta[4] + G[1, 1, x]*
       (((244*I)/3)*Pi*zeta[2] + (-244/3 + (8*I)*Pi)*zeta[3] + 18*zeta[4]) + 
      G[0, 0, x]*((590/3 + ((316*I)/3)*Pi)*zeta[2] - 12*Log[mu2/s]^2*
         zeta[2] + (-316 + (72*I)*Pi)*zeta[3] + Log[mu2/s]*
         ((220/3 - (32*I)*Pi)*zeta[2] + 16*zeta[3]) + 252*zeta[4]) + 
      Log[mu2/s]*(((220*I)/3)*Pi*zeta[3] + 96*zeta[2]*zeta[3] + 
        (1540/3 - (112*I)*Pi)*zeta[4]) + 
      G[0, x]*(zeta[2]*(((-590*I)/3)*Pi - 148*zeta[3]) + 
        Log[mu2/s]^2*((12*I)*Pi*zeta[2] - 12*zeta[3]) + 
        (590/3 - ((728*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (((-220*I)/3)*Pi*zeta[2] + (220/3 - (8*I)*Pi)*zeta[3] - 
          184*zeta[4]) + (289/3 + (120*I)*Pi)*zeta[4] - 52*zeta[5]) + 
      (-1220/3 - (52*I)*Pi)*zeta[5] + 
      G[1, x]*((-590/3 + ((388*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((-12*I)*Pi*zeta[2] + 12*zeta[3]) + zeta[2]*(((590*I)/3)*Pi + 
          20*zeta[3]) + (-2669/3 + (24*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(((220*I)/3)*Pi*zeta[2] + (-220/3 + (16*I)*Pi)*zeta[3] + 
          240*zeta[4]) + 52*zeta[5]) - (2995*zeta[6])/6) - 
    (2995*zeta[6])/12 + x*(37/18 + (I/3)*Pi + (36*I)*Pi*G[0, 0, 0, 1, 0, x] - 
      (24*I)*Pi*G[0, 0, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 0, 1, 0, x] + 
      (36*I)*Pi*G[0, 1, 1, 1, 0, x] - (36*I)*Pi*G[1, 0, 0, 1, 0, x] + 
      (12*I)*Pi*G[1, 0, 1, 1, 0, x] + (24*I)*Pi*G[1, 1, 0, 1, 0, x] + 
      152*G[1, 1, 1, 0, 0, x] - (36*I)*Pi*G[1, 1, 1, 1, 0, x] - 
      24*G[0, 0, 0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, 0, 0, x] - 
      24*G[0, 0, 1, 0, 0, 0, x] - 24*G[0, 0, 1, 1, 0, 0, x] - 
      48*G[0, 1, 0, 0, 0, 0, x] - 12*G[0, 1, 0, 1, 0, 0, x] + 
      60*G[0, 1, 1, 0, 0, 0, x] + 36*G[0, 1, 1, 1, 0, 0, x] + 
      84*G[1, 0, 0, 0, 0, 0, x] - 36*G[1, 0, 0, 1, 0, 0, x] - 
      24*G[1, 0, 1, 0, 0, 0, x] + 12*G[1, 0, 1, 1, 0, 0, x] - 
      24*G[1, 1, 0, 0, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 0, x] - 
      36*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
       (58 + (36*I)*Pi - 48*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (368 - (96*I)*Pi - 48*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (190 - (48*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-8 - (12*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-310 + (72*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-178 + (12*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-272 + (36*I)*Pi + 60*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (142 - (122*I)*Pi + (150 + (24*I)*Pi)*Log[mu2/s] - 18*Log[mu2/s]^2 - 
        246*zeta[2]) + G[0, 1, 1, 0, x]*((-310*I)*Pi + (12*I)*Pi*Log[mu2/s] - 
        228*zeta[2]) + G[1, 1, 0, 0, x]*(572/3 - (60*I)*Pi + 118*Log[mu2/s] - 
        18*Log[mu2/s]^2 - 66*zeta[2]) + G[1, 0, 1, 0, x]*
       ((-8*I)*Pi + (12*I)*Pi*Log[mu2/s] - 36*zeta[2]) + 
      G[1, 1, 1, 0, x]*((152*I)*Pi + 36*zeta[2]) + G[1, 0, 0, 0, x]*
       (-88 - (84*I)*Pi + (-142 - (12*I)*Pi)*Log[mu2/s] + 18*Log[mu2/s]^2 + 
        42*zeta[2]) + G[0, 0, 1, 0, x]*((190*I)*Pi - (24*I)*Pi*Log[mu2/s] + 
        216*zeta[2]) + G[0, 1, 0, 0, x]*(-734/3 + (242*I)*Pi + 
        (-126 - (12*I)*Pi)*Log[mu2/s] + 18*Log[mu2/s]^2 + 282*zeta[2]) + 
      G[0, 0, 0, x]*(348 + ((646*I)/3)*Pi + (-12 - (18*I)*Pi)*Log[mu2/s]^2 + 
        (-350 - (42*I)*Pi)*zeta[2] + Log[mu2/s]*(220/3 + (126*I)*Pi + 
          108*zeta[2]) - 84*zeta[3]) + G[1, 1, 1, x]*((36*I)*Pi*zeta[2] - 
        36*zeta[3]) + G[0, 0, 1, x]*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
      G[1, 1, 0, x]*(((572*I)/3)*Pi - (18*I)*Pi*Log[mu2/s]^2 + 
        (-504 + (30*I)*Pi)*zeta[2] + Log[mu2/s]*((118*I)*Pi + 144*zeta[2]) - 
        12*zeta[3]) + (-446/3 - ((404*I)/3)*Pi)*zeta[3] + 
      G[1, 0, 1, x]*((-12*I)*Pi*zeta[2] + 12*zeta[3]) + 
      G[0, 1, 1, x]*((-36*I)*Pi*zeta[2] + 36*zeta[3]) + 
      G[0, 1, 0, x]*(((-734*I)/3)*Pi + (18*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((-126*I)*Pi - 132*zeta[2]) + (330 - (18*I)*Pi)*zeta[2] + 
        48*zeta[3]) + G[1, 0, 0, x]*(-348 - ((484*I)/3)*Pi + 
        (12 + (18*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-220/3 - (118*I)*Pi - 
          120*zeta[2]) + (540 + (18*I)*Pi)*zeta[2] + 60*zeta[3]) + 
      zeta[2]*(-1034/3 + ((1078*I)/3)*Pi + (500 - (18*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*((348*I)*Pi + (-1208/3 - (176*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-12*I)*Pi + 18*zeta[2]) + Log[mu2/s]*
         (((220*I)/3)*Pi + (-38 + (48*I)*Pi)*zeta[2] - 24*zeta[3]) + 
        (456 - (108*I)*Pi)*zeta[3] - 378*zeta[4]) + 
      G[1, 1, x]*((-152*I)*Pi*zeta[2] + (152 - (12*I)*Pi)*zeta[3] - 
        27*zeta[4]) + (-7091/3 + (90*I)*Pi)*zeta[4] + 
      G[1, 0, x]*((-348*I)*Pi + Log[mu2/s]^2*((12*I)*Pi - 18*zeta[2]) + 
        (1276/3 - (30*I)*Pi)*zeta[2] + (-314 + (72*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-220*I)/3)*Pi + (22 - (36*I)*Pi)*zeta[2] + 
          12*zeta[3]) + 6*zeta[4]) + Log[mu2/s]^2*((12 - (12*I)*Pi)*zeta[2] + 
        (12 + (18*I)*Pi)*zeta[3] + 126*zeta[4]) + 
      G[0, 1, x]*((310*I)*Pi*zeta[2] + (-310 + (60*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-12*I)*Pi*zeta[2] + 12*zeta[3]) + 483*zeta[4]) + 
      Log[mu2/s]*(1/3 + zeta[2]*(-220/3 + ((268*I)/3)*Pi - 144*zeta[3]) + 
        (-220/3 - (102*I)*Pi)*zeta[3] + (-586 + (168*I)*Pi)*zeta[4]) + 
      G[1, x]*(zeta[2]*(((-572*I)/3)*Pi - 30*zeta[3]) + 
        Log[mu2/s]^2*((18*I)*Pi*zeta[2] - 18*zeta[3]) + 
        (572/3 - (196*I)*Pi)*zeta[3] + Log[mu2/s]*((-118*I)*Pi*zeta[2] + 
          (118 - (24*I)*Pi)*zeta[3] - 360*zeta[4]) + (1452 - (36*I)*Pi)*
         zeta[4] - 78*zeta[5]) + (692 + (78*I)*Pi)*zeta[5] + 
      G[0, x]*((-184/3 + (330*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((12 - (18*I)*Pi)*zeta[2] + 18*zeta[3]) + 
        zeta[2]*(-790/3 + (240*I)*Pi + 222*zeta[3]) + (-220 - (180*I)*Pi)*
         zeta[4] + Log[mu2/s]*((-244/3 + (142*I)*Pi)*zeta[2] + 
          (-126 + (12*I)*Pi)*zeta[3] + 276*zeta[4]) + 78*zeta[5]) + 
      (2995*zeta[6])/4)) + Nc^3*(-18137959/69984 + ((835669*I)/5832)*Pi + 
    (63*I)*Pi*G[0, 0, 0, 1, 0, x] - (32*I)*Pi*G[0, 0, 1, 1, 0, x] - 
    (19*I)*Pi*G[0, 1, 0, 1, 0, x] + (48*I)*Pi*G[0, 1, 1, 1, 0, x] - 
    (60*I)*Pi*G[1, 0, 0, 1, 0, x] + (16*I)*Pi*G[1, 0, 1, 1, 0, x] + 
    (32*I)*Pi*G[1, 1, 0, 1, 0, x] + (608*G[1, 1, 1, 0, 0, x])/3 - 
    (48*I)*Pi*G[1, 1, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, 0, x] + 
    63*G[0, 0, 0, 1, 0, 0, x] - 46*G[0, 0, 1, 0, 0, 0, x] - 
    32*G[0, 0, 1, 1, 0, 0, x] - 98*G[0, 1, 0, 0, 0, 0, x] - 
    19*G[0, 1, 0, 1, 0, 0, x] + 80*G[0, 1, 1, 0, 0, 0, x] + 
    48*G[0, 1, 1, 1, 0, 0, x] + 76*G[1, 0, 0, 0, 0, 0, x] - 
    60*G[1, 0, 0, 1, 0, 0, x] - 20*G[1, 0, 1, 0, 0, 0, x] + 
    16*G[1, 0, 1, 1, 0, 0, x] + 32*G[1, 1, 0, 1, 0, 0, x] - 
    48*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
     (-133/3 + (4*I)*Pi - 72*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (1771/6 - (167*I)*Pi - 69*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (187 - (80*I)*Pi - 34*Log[mu2/s]) + (17/16 - ((9*I)/4)*Pi)*
     Log[mu2/s]^5 - (9*Log[mu2/s]^6)/16 + G[1, 0, 1, 0, 0, x]*
     (5/3 - (4*I)*Pi + 16*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-910/3 + (96*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (-102 + (48*I)*Pi + 48*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (-1421/6 + (103*I)*Pi + 95*Log[mu2/s]) + G[0, 0, 0, 0, x]*
     (-497/12 - ((154*I)/3)*Pi + (371/2 + (38*I)*Pi)*Log[mu2/s] - 
      (57*Log[mu2/s]^2)/2 - (995*zeta[2])/2) + G[0, 1, 1, 0, x]*
     (((-910*I)/3)*Pi + (16*I)*Pi*Log[mu2/s] - 304*zeta[2]) + 
    G[1, 1, 0, 0, x]*(-103/3 - ((26*I)/3)*Pi + (280*Log[mu2/s])/3 - 
      24*Log[mu2/s]^2 - 152*zeta[2]) + G[1, 0, 1, 0, x]*
     (((5*I)/3)*Pi + (16*I)*Pi*Log[mu2/s] - 72*zeta[2]) + 
    Log[mu2/s]^4*(2189/144 + ((14*I)/3)*Pi + (351*zeta[2])/16) + 
    G[1, 1, 1, 0, x]*(((608*I)/3)*Pi + 48*zeta[2]) + 
    G[1, 0, 0, 0, x]*(2545/18 - ((616*I)/3)*Pi + (-161 - (18*I)*Pi)*
       Log[mu2/s] + 27*Log[mu2/s]^2 + 181*zeta[2]) + 
    G[0, 0, 1, 0, x]*((187*I)*Pi - (34*I)*Pi*Log[mu2/s] + 328*zeta[2]) + 
    G[0, 1, 0, 0, x]*(-692/9 + ((532*I)/3)*Pi + (-707/6 - (18*I)*Pi)*
       Log[mu2/s] + (51*Log[mu2/s]^2)/2 + (937*zeta[2])/2) + 
    G[0, 0, 0, x]*(8770/27 + ((3617*I)/36)*Pi + (-47/2 - ((51*I)/2)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]^3 + (-1775/3 - ((183*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(1277/9 + ((277*I)/2)*Pi + 150*zeta[2]) - 126*zeta[3]) + 
    G[1, 1, 1, x]*((48*I)*Pi*zeta[2] - 48*zeta[3]) + 
    G[0, 0, 1, x]*((32*I)*Pi*zeta[2] - 32*zeta[3]) + 
    G[1, 1, 0, x]*(((-103*I)/3)*Pi - (24*I)*Pi*Log[mu2/s]^2 + 
      (-1676/3 + (40*I)*Pi)*zeta[2] + Log[mu2/s]*(((280*I)/3)*Pi + 
        192*zeta[2]) - 16*zeta[3]) + Log[mu2/s]^3*
     (3373/108 + ((3829*I)/108)*Pi + (-1513/24 + ((37*I)/2)*Pi)*zeta[2] - 
      (27*zeta[3])/2) + (38983/108 + ((6742*I)/27)*Pi)*zeta[3] - 
    30*zeta[3]^2 + G[1, 0, 1, x]*((-16*I)*Pi*zeta[2] + 16*zeta[3]) + 
    G[0, 1, 1, x]*((-48*I)*Pi*zeta[2] + 48*zeta[3]) + 
    G[0, 1, 0, x]*(((-692*I)/9)*Pi + ((51*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-707*I)/6)*Pi - 184*zeta[2]) + (420 - ((39*I)/2)*Pi)*
       zeta[2] + 70*zeta[3]) + G[1, 0, 0, x]*(-11299/27 + ((65*I)/2)*Pi + 
      (28 + (27*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-980/9 - (105*I)*Pi - 
        176*zeta[2]) + (2266/3 + (49*I)*Pi)*zeta[2] + 88*zeta[3]) + 
    zeta[2]*(-6421991/15552 + ((41950*I)/81)*Pi + (9839/18 - ((46*I)/3)*Pi)*
       zeta[3]) + ((27*I)*Pi*G[1, 1, 0, x] + 27*G[1, 1, 0, 0, x] - 
      27*G[1, 0, x]*zeta[2] + G[1, x]*((-27*I)*Pi*zeta[2] + 27*zeta[3]))/
     x^2 + G[0, 0, x]*(1097/4 + ((16615*I)/36)*Pi + 
      (-7/3 - (5*I)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/2 + 
      (-10243/18 - ((435*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*
       (133/18 - ((61*I)/2)*Pi + (133*zeta[2])/2) + 
      Log[mu2/s]*(14765/108 + ((470*I)/3)*Pi + (269/6 + (95*I)*Pi)*zeta[2] - 
        42*zeta[3]) + (1025/3 - (168*I)*Pi)*zeta[3] - (1301*zeta[4])/2) + 
    G[1, 1, x]*(((-608*I)/3)*Pi*zeta[2] + (608/3 - (16*I)*Pi)*zeta[3] - 
      36*zeta[4]) + ((20*I)*Pi*G[0, 1, 0, x] + (230*G[1, 0, 0, x])/3 - 
      (30*I)*Pi*G[1, 1, 0, x] + 20*G[0, 1, 0, 0, x] - 30*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(-163 + (30*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 0, x]*(254 - ((314*I)/3)*Pi + (175*Log[mu2/s])/3 - 
        15*Log[mu2/s]^2 - 95*zeta[2]) - ((230*I)/3)*Pi*zeta[2] + 
      G[1, 0, x]*(((230*I)/3)*Pi + 30*zeta[2]) + 
      G[1, x]*((30*I)*Pi*zeta[2] - 30*zeta[3]) + 
      G[0, x]*((254*I)*Pi - (15*I)*Pi*Log[mu2/s]^2 + (-302/3 + (25*I)*Pi)*
         zeta[2] + Log[mu2/s]*(((175*I)/3)*Pi + 120*zeta[2]) - 10*zeta[3]) + 
      (230/3 - (10*I)*Pi)*zeta[3] - (45*zeta[4])/2)/(1 - x) + 
    (-640523/432 + ((224*I)/3)*Pi)*zeta[4] + 
    G[1, 0, x]*(((-11299*I)/27)*Pi + Log[mu2/s]^2*((28*I)*Pi - 30*zeta[2]) + 
      (3644/9 - ((212*I)/3)*Pi)*zeta[2] + (-308 + (104*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(((-980*I)/9)*Pi + (-322/3 - (56*I)*Pi)*zeta[2] + 
        16*zeta[3]) + 35*zeta[4]) + Log[mu2/s]^2*
     (-93161/1728 + ((3779*I)/108)*Pi + (-22487/144 - ((278*I)/3)*Pi)*
       zeta[2] + 26*zeta[3] + (1401*zeta[4])/32) + 
    G[0, 1, x]*(((910*I)/3)*Pi*zeta[2] + (-910/3 + (86*I)*Pi)*zeta[3] + 
      Log[mu2/s]*((-16*I)*Pi*zeta[2] + 16*zeta[3]) + 635*zeta[4]) + 
    G[1, x]*(zeta[2]*(((103*I)/3)*Pi - 56*zeta[3]) + 
      Log[mu2/s]^2*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
      (-103/3 - ((644*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (((-280*I)/3)*Pi*zeta[2] + (280/3 - (32*I)*Pi)*zeta[3] - 
        480*zeta[4]) + (4663/3 - (8*I)*Pi)*zeta[4] - 192*zeta[5]) + 
    Log[mu2/s]*(-4393049/15552 + ((5011*I)/1296)*Pi + 
      zeta[2]*(-4619/144 + ((604*I)/9)*Pi - (209*zeta[3])/2) + 
      (188/3 - ((184*I)/3)*Pi)*zeta[3] + (6049/32 + ((1587*I)/8)*Pi)*
       zeta[4] - 84*zeta[5]) + (8105/9 + (146*I)*Pi)*zeta[5] + 
    G[0, x]*(19864499/46656 + ((1000361*I)/2592)*Pi + 
      (-31/48 + ((33*I)/8)*Pi)*Log[mu2/s]^4 + (9*Log[mu2/s]^5)/8 + 
      Log[mu2/s]^3*(-1369/54 - ((59*I)/12)*Pi - (141*zeta[2])/4) + 
      (5050/27 + ((685*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
       (-1585/27 - ((206*I)/3)*Pi + (2507/24 - ((205*I)/4)*Pi)*zeta[2] + 
        (81*zeta[3])/2) + zeta[2]*(-764981/1296 + ((1391*I)/8)*Pi + 
        (1615*zeta[3])/6) + (-20449/32 - ((4299*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(289505/2592 + ((695*I)/36)*Pi + (13679/72 + ((911*I)/4)*Pi)*
         zeta[2] + (-340/3 + (39*I)*Pi)*zeta[3] + (8733*zeta[4])/16) + 
      230*zeta[5]) + x*(-269/36 - ((35*I)/24)*Pi - 
      (126*I)*Pi*G[0, 0, 0, 1, 0, x] + (72*I)*Pi*G[0, 0, 1, 1, 0, x] + 
      (36*I)*Pi*G[0, 1, 0, 1, 0, x] - (108*I)*Pi*G[0, 1, 1, 1, 0, x] + 
      (126*I)*Pi*G[1, 0, 0, 1, 0, x] - (36*I)*Pi*G[1, 0, 1, 1, 0, x] - 
      (72*I)*Pi*G[1, 1, 0, 1, 0, x] - 324*G[1, 1, 1, 0, 0, x] + 
      (108*I)*Pi*G[1, 1, 1, 1, 0, x] - 18*G[0, 0, 0, 0, 0, 0, x] - 
      126*G[0, 0, 0, 1, 0, 0, x] + 108*G[0, 0, 1, 0, 0, 0, x] + 
      72*G[0, 0, 1, 1, 0, 0, x] + 216*G[0, 1, 0, 0, 0, 0, x] + 
      36*G[0, 1, 0, 1, 0, 0, x] - 180*G[0, 1, 1, 0, 0, 0, x] - 
      108*G[0, 1, 1, 1, 0, 0, x] - 162*G[1, 0, 0, 0, 0, 0, x] + 
      126*G[1, 0, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 0, 0, x] - 
      36*G[1, 0, 1, 1, 0, 0, x] - 72*G[1, 1, 0, 1, 0, 0, x] + 
      108*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*
       (383 - (198*I)*Pi - 180*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (242 - (108*I)*Pi - 108*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-7 - 36*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(646 - (216*I)*Pi - 
        36*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-385 + (180*I)*Pi + 
        72*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(69 - (18*I)*Pi + 
        144*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-624 + (360*I)*Pi + 
        144*Log[mu2/s]) + G[0, 1, 0, 0, x]*(1222/3 - (394*I)*Pi + 
        (230 + (36*I)*Pi)*Log[mu2/s] - 54*Log[mu2/s]^2 - 990*zeta[2]) + 
      G[0, 0, 1, 0, x]*((-385*I)*Pi + (72*I)*Pi*Log[mu2/s] - 720*zeta[2]) + 
      G[1, 0, 0, 0, x]*(182 + (339*I)*Pi + (270 + (36*I)*Pi)*Log[mu2/s] - 
        54*Log[mu2/s]^2 - 342*zeta[2]) + G[1, 1, 1, 0, x]*
       ((-324*I)*Pi - 108*zeta[2]) + G[1, 0, 1, 0, x]*
       ((-7*I)*Pi - (36*I)*Pi*Log[mu2/s] + 180*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-328 + (32*I)*Pi - 210*Log[mu2/s] + 54*Log[mu2/s]^2 + 
        342*zeta[2]) + G[0, 1, 1, 0, x]*((646*I)*Pi - (36*I)*Pi*Log[mu2/s] + 
        684*zeta[2]) + G[0, 0, 0, 0, x]*(-784/3 + (93*I)*Pi + 
        (-290 - (72*I)*Pi)*Log[mu2/s] + 54*Log[mu2/s]^2 + 954*zeta[2]) + 
      G[1, 0, 0, x]*(1666/3 + ((896*I)/3)*Pi + (-30 - (54*I)*Pi)*
         Log[mu2/s]^2 + (-1324 - (90*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(350/3 + (210*I)*Pi + 360*zeta[2]) - 180*zeta[3]) + 
      G[0, 1, 0, x]*(((1222*I)/3)*Pi - (54*I)*Pi*Log[mu2/s]^2 + 
        (-778 + (54*I)*Pi)*zeta[2] + Log[mu2/s]*((230*I)*Pi + 396*zeta[2]) - 
        144*zeta[3]) + G[0, 1, 1, x]*((108*I)*Pi*zeta[2] - 108*zeta[3]) + 
      G[1, 0, 1, x]*((36*I)*Pi*zeta[2] - 36*zeta[3]) + 
      (238 + ((740*I)/3)*Pi)*zeta[3] + G[1, 1, 0, x]*
       ((-328*I)*Pi + (54*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
         ((-210*I)*Pi - 432*zeta[2]) + (1100 - (90*I)*Pi)*zeta[2] + 
        36*zeta[3]) + G[0, 0, 1, x]*((-72*I)*Pi*zeta[2] + 72*zeta[3]) + 
      G[1, 1, 1, x]*((-108*I)*Pi*zeta[2] + 108*zeta[3]) + 
      G[0, 0, 0, x]*(-1666/3 - (378*I)*Pi + (30 + (54*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-350/3 - (230*I)*Pi - 324*zeta[2]) + 
        (962 + (162*I)*Pi)*zeta[2] + 252*zeta[3]) + 
      zeta[2]*(4449/8 - ((1718*I)/3)*Pi + (-1090 + (54*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*((-646*I)*Pi*zeta[2] + Log[mu2/s]*((36*I)*Pi*zeta[2] - 
          36*zeta[3]) + (646 - (180*I)*Pi)*zeta[3] - 1449*zeta[4]) + 
      Log[mu2/s]^2*(3/8 + (-30 + (30*I)*Pi)*zeta[2] + (-30 - (54*I)*Pi)*
         zeta[3] - 378*zeta[4]) + G[1, 0, x]*(((1666*I)/3)*Pi + 
        (-736 + (104*I)*Pi)*zeta[2] + Log[mu2/s]^2*((-30*I)*Pi + 
          54*zeta[2]) + Log[mu2/s]*(((350*I)/3)*Pi + (30 + (108*I)*Pi)*
           zeta[2] - 36*zeta[3]) + (580 - (216*I)*Pi)*zeta[3] - 
        108*zeta[4]) + (11965/3 - (99*I)*Pi)*zeta[4] + 
      G[1, 1, x]*((324*I)*Pi*zeta[2] + (-324 + (36*I)*Pi)*zeta[3] + 
        81*zeta[4]) + G[0, 0, x]*(((-1666*I)/3)*Pi + 
        Log[mu2/s]^2*((30*I)*Pi - 54*zeta[2]) + (2104/3 + (358*I)*Pi)*
         zeta[2] + (-862 + (324*I)*Pi)*zeta[3] + Log[mu2/s]*
         (((-350*I)/3)*Pi + (10 - (144*I)*Pi)*zeta[2] + 72*zeta[3]) + 
        1224*zeta[4]) + Log[mu2/s]*(-35/24 + (I/2)*Pi + 
        (350/3 + (170*I)*Pi)*zeta[3] + zeta[2]*(350/3 - ((470*I)/3)*Pi + 
          432*zeta[3]) + (870 - (504*I)*Pi)*zeta[4]) + 
      G[0, x]*((-I/4)*Pi + zeta[2]*(1264/3 - ((1154*I)/3)*Pi - 666*zeta[3]) + 
        Log[mu2/s]^2*((-30 + (54*I)*Pi)*zeta[2] - 54*zeta[3]) + 
        (130 - (632*I)*Pi)*zeta[3] + Log[mu2/s]*(-1/4 + (410/3 - (270*I)*Pi)*
           zeta[2] + (230 - (36*I)*Pi)*zeta[3] - 828*zeta[4]) + 
        (575 + (630*I)*Pi)*zeta[4] - 414*zeta[5]) + (-1550 - (414*I)*Pi)*
       zeta[5] + G[1, x]*((-328 + (370*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*((-54*I)*Pi*zeta[2] + 54*zeta[3]) + 
        zeta[2]*((328*I)*Pi + 90*zeta[3]) + (-3094 + (18*I)*Pi)*zeta[4] + 
        Log[mu2/s]*((210*I)*Pi*zeta[2] + (-210 + (72*I)*Pi)*zeta[3] + 
          1080*zeta[4]) + 414*zeta[5]) - (10065*zeta[6])/4) + 
    (18660895/69984 + ((231581*I)/1458)*Pi + (-26 - ((22*I)/3)*Pi)*
       G[1, 1, 0, 0, x] - ((22*I)/3)*Pi*G[1, 1, 1, 0, x] + 
      (-22/3 + (2*I)*Pi)*G[0, 0, 1, 0, 0, x] + (4*I)*Pi*G[1, 0, 0, 1, 0, x] + 
      (-88/3 + (4*I)*Pi)*G[1, 0, 1, 0, 0, x] - (22*G[1, 1, 0, 0, 0, x])/3 - 
      (22*G[1, 1, 1, 0, 0, x])/3 - 15*G[0, 0, 0, 0, 0, 0, x] + 
      2*G[0, 0, 1, 0, 0, 0, x] + 8*G[0, 1, 0, 0, 0, 0, x] - 
      4*G[1, 0, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 0, x] + 
      4*G[1, 0, 1, 0, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(175/2 - (30*I)*Pi - 
        15*Log[mu2/s]) + (-17/16 + ((9*I)/4)*Pi)*Log[mu2/s]^5 + 
      (9*Log[mu2/s]^6)/16 + G[0, 1, 0, 0, 0, x]*(-145/3 + (10*I)*Pi + 
        2*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(12 + (4*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(385/9 - ((167*I)/3)*Pi + (-22/3 + (2*I)*Pi)*
         Log[mu2/s] - 32*zeta[2]) + G[1, 0, 0, 0, x]*(953/18 + ((5*I)/3)*Pi + 
        (-31/3 + (2*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 29*zeta[2]) + 
      Log[mu2/s]^4*(-2189/144 - ((14*I)/3)*Pi - (351*zeta[2])/16) + 
      G[1, 0, 1, 0, x]*(((-88*I)/3)*Pi - 8*zeta[2]) + 
      G[0, 0, 1, 0, x]*(((-22*I)/3)*Pi - 4*zeta[2]) + 
      G[1, 1, 0, x]*((-26*I)*Pi + 22*zeta[2]) + G[0, 0, 0, 0, x]*
       (-1523/18 + (96*I)*Pi + (17/2 - (18*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (267*zeta[2])/2) + G[0, 1, 0, x]*
       (((385*I)/9)*Pi + Log[mu2/s]*(((-22*I)/3)*Pi - 4*zeta[2]) + 
        (422/3 - (8*I)*Pi)*zeta[2]) + G[1, 0, 0, x]*
       (-2237/27 + ((61*I)/6)*Pi + (11 - (3*I)*Pi)*Log[mu2/s]^2 + 
        (-1 - (9*I)*Pi)*zeta[2] + Log[mu2/s]*(-385/9 + ((35*I)/3)*Pi + 
          16*zeta[2]) - 8*zeta[3]) + G[1, 1, x]*(((22*I)/3)*Pi*zeta[2] - 
        (22*zeta[3])/3) + (-62095/108 - ((6502*I)/27)*Pi)*zeta[3] + 
      24*zeta[3]^2 + Log[mu2/s]^3*(-3373/108 - ((3829*I)/108)*Pi + 
        (1513/24 - ((37*I)/2)*Pi)*zeta[2] + (27*zeta[3])/2) + 
      G[0, 0, 0, x]*(67 - ((1307*I)/18)*Pi + (-105/4 + (9*I)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (12 - (44*I)*Pi - (21*zeta[2])/2) + (-225/4 + (27*I)*Pi)*zeta[2] + 
        21*zeta[3]) + zeta[2]*(-3325873/15552 + ((3707*I)/81)*Pi + 
        (-4637/18 - ((5*I)/3)*Pi)*zeta[3]) + (-248893/432 - ((77*I)/3)*Pi)*
       zeta[4] + G[1, 0, x]*(((-2237*I)/27)*Pi + (1591/9 - ((55*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*((11*I)*Pi + 6*zeta[2]) + 
        Log[mu2/s]*(((-385*I)/9)*Pi + (-334/3 + (8*I)*Pi)*zeta[2]) + 
        (176/3 - (8*I)*Pi)*zeta[3] + 13*zeta[4]) + 
      Log[mu2/s]^2*(92513/1728 - ((5399*I)/108)*Pi + 
        (26807/144 + ((161*I)/3)*Pi)*zeta[2] + (13 + (21*I)*Pi)*zeta[3] + 
        (4119*zeta[4])/32) + G[0, 0, x]*(-2225/2592 + ((355*I)/18)*Pi + 
        (89/12 + (5*I)*Pi)*Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(-69/4 - (4*I)*Pi - (281*zeta[2])/4) + 
        (2957/24 + ((322*I)/3)*Pi)*zeta[2] + (-112/3 + (26*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-851/18 - ((45*I)/2)*Pi + (1963/12 - (55*I)*Pi)*zeta[2] + 
          5*zeta[3]) + (3107*zeta[4])/16) + 
      G[0, x]*(-5836595/46656 - ((69941*I)/1296)*Pi + (31/48 - ((21*I)/4)*Pi)*
         Log[mu2/s]^4 - (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (1369/54 + (10*I)*Pi + (213*zeta[2])/4) + Log[mu2/s]^2*
         (1180/27 + ((2117*I)/36)*Pi + (-3251/24 + ((83*I)/2)*Pi)*zeta[2] - 
          (39*zeta[3])/2) + (-715/27 - ((95*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(13421/1296 - ((1121*I)/9)*Pi + (371*zeta[3])/6) + 
        Log[mu2/s]*(-137657/2592 + ((2167*I)/54)*Pi + 
          (-17839/72 - ((322*I)/3)*Pi)*zeta[2] + (17/3 - (34*I)*Pi)*zeta[3] - 
          (3613*zeta[4])/16) + (5203/96 - ((253*I)/8)*Pi)*zeta[4] - 
        68*zeta[5]) + (-728/9 + (16*I)*Pi)*zeta[5] + 
      G[1, x]*((-26 + ((176*I)/3)*Pi)*zeta[3] + 
        zeta[2]*((26*I)*Pi + 16*zeta[3]) - (275*zeta[4])/2 + 8*zeta[5]) + 
      Log[mu2/s]*(4415729/15552 + ((69941*I)/1296)*Pi + 
        zeta[2]*(5099/144 + ((1121*I)/9)*Pi - (127*zeta[3])/2) + 
        (-643/3 + ((95*I)/3)*Pi)*zeta[3] + (-7667/96 + ((253*I)/8)*Pi)*
         zeta[4] + 84*zeta[5]) - (152279*zeta[6])/1152)/x + 
    (1447079*zeta[6])/1152 + x^2*((70*I)*Pi*G[0, 0, 0, 1, 0, x] - 
      (40*I)*Pi*G[0, 0, 1, 1, 0, x] - (20*I)*Pi*G[0, 1, 0, 1, 0, x] + 
      (60*I)*Pi*G[0, 1, 1, 1, 0, x] - (70*I)*Pi*G[1, 0, 0, 1, 0, x] + 
      (20*I)*Pi*G[1, 0, 1, 1, 0, x] + (40*I)*Pi*G[1, 1, 0, 1, 0, x] + 
      (440*G[1, 1, 1, 0, 0, x])/3 - (60*I)*Pi*G[1, 1, 1, 1, 0, x] + 
      10*G[0, 0, 0, 0, 0, 0, x] + 70*G[0, 0, 0, 1, 0, 0, x] - 
      60*G[0, 0, 1, 0, 0, 0, x] - 40*G[0, 0, 1, 1, 0, 0, x] - 
      120*G[0, 1, 0, 0, 0, 0, x] - 20*G[0, 1, 0, 1, 0, 0, x] + 
      100*G[0, 1, 1, 0, 0, 0, x] + 60*G[0, 1, 1, 1, 0, 0, x] + 
      90*G[1, 0, 0, 0, 0, 0, x] - 70*G[1, 0, 0, 1, 0, 0, x] - 
      20*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 1, 0, 0, x] + 
      40*G[1, 1, 0, 1, 0, 0, x] - 60*G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 0, 0, 0, 0, x]*(-110/3 + (10*I)*Pi - 80*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(1048/3 - (200*I)*Pi - 80*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(194 - (100*I)*Pi - 40*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(68/3 + 20*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-1090/3 + (120*I)*Pi + 20*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-398/3 + (60*I)*Pi + 60*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-180 + (110*I)*Pi + 100*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (898/3 - ((190*I)/3)*Pi + (350/3 + (40*I)*Pi)*Log[mu2/s] - 
        30*Log[mu2/s]^2 - 530*zeta[2]) + G[0, 1, 1, 0, x]*
       (((-1090*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 380*zeta[2]) + 
      G[1, 1, 0, 0, x]*(898/3 - (16*I)*Pi + (350*Log[mu2/s])/3 - 
        30*Log[mu2/s]^2 - 190*zeta[2]) + G[1, 0, 1, 0, x]*
       (((68*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 100*zeta[2]) + 
      G[1, 1, 1, 0, x]*(((440*I)/3)*Pi + 60*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-898/3 - ((460*I)/3)*Pi + (-350/3 - (20*I)*Pi)*
         Log[mu2/s] + 30*Log[mu2/s]^2 + 190*zeta[2]) + 
      G[0, 0, 1, 0, x]*((194*I)*Pi - (40*I)*Pi*Log[mu2/s] + 400*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-898/3 + ((698*I)/3)*Pi + (-350/3 - (20*I)*Pi)*
         Log[mu2/s] + 30*Log[mu2/s]^2 + 550*zeta[2]) + 
      G[0, 0, 0, x]*(((898*I)/3)*Pi - (30*I)*Pi*Log[mu2/s]^2 + 
        (-410 - (90*I)*Pi)*zeta[2] + Log[mu2/s]*(((350*I)/3)*Pi + 
          180*zeta[2]) - 140*zeta[3]) + G[1, 1, 1, x]*
       ((60*I)*Pi*zeta[2] - 60*zeta[3]) + G[0, 0, 1, x]*
       ((40*I)*Pi*zeta[2] - 40*zeta[3]) + G[1, 1, 0, x]*
       (((898*I)/3)*Pi - (30*I)*Pi*Log[mu2/s]^2 + (-1744/3 + (50*I)*Pi)*
         zeta[2] + Log[mu2/s]*(((350*I)/3)*Pi + 240*zeta[2]) - 20*zeta[3]) - 
      ((898*I)/3)*Pi*zeta[3] + (1744/3 - (30*I)*Pi)*zeta[2]*zeta[3] + 
      G[1, 0, 1, x]*((-20*I)*Pi*zeta[2] + 20*zeta[3]) + 
      G[0, 1, 1, x]*((-60*I)*Pi*zeta[2] + 60*zeta[3]) + 
      G[0, 1, 0, x]*(((-898*I)/3)*Pi + (30*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-350*I)/3)*Pi - 220*zeta[2]) + (1094/3 - (30*I)*Pi)*
         zeta[2] + 80*zeta[3]) + G[1, 0, 0, x]*(((-898*I)/3)*Pi + 
        (30*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-350*I)/3)*Pi - 200*zeta[2]) + 
        (1880/3 + (50*I)*Pi)*zeta[2] + 100*zeta[3]) + 
      G[0, 0, x]*((-898/3 - ((560*I)/3)*Pi)*zeta[2] + 
        30*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*((-350/3 + (80*I)*Pi)*zeta[2] - 
          40*zeta[3]) + (1624/3 - (180*I)*Pi)*zeta[3] - 680*zeta[4]) + 
      G[1, 1, x]*(((-440*I)/3)*Pi*zeta[2] + (440/3 - (20*I)*Pi)*zeta[3] - 
        45*zeta[4]) + (-6286/3 + ((148*I)/3)*Pi)*zeta[4] + 
      G[1, 0, x]*((898/3 - (30*I)*Pi)*zeta[2] - 30*Log[mu2/s]^2*zeta[2] + 
        (-974/3 + (120*I)*Pi)*zeta[3] + Log[mu2/s]*
         ((350/3 - (60*I)*Pi)*zeta[2] + 20*zeta[3]) + 60*zeta[4]) + 
      Log[mu2/s]^2*((30*I)*Pi*zeta[3] + 210*zeta[4]) + 
      G[0, 1, x]*(((1090*I)/3)*Pi*zeta[2] + (-1090/3 + (100*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-20*I)*Pi*zeta[2] + 20*zeta[3]) + 805*zeta[4]) + 
      Log[mu2/s]*(((-350*I)/3)*Pi*zeta[3] - 240*zeta[2]*zeta[3] + 
        (-2450/3 + (280*I)*Pi)*zeta[4]) + 
      G[1, x]*(zeta[2]*(((-898*I)/3)*Pi - 50*zeta[3]) + 
        Log[mu2/s]^2*((30*I)*Pi*zeta[2] - 30*zeta[3]) + 
        (898/3 - (208*I)*Pi)*zeta[3] + Log[mu2/s]*(((-350*I)/3)*Pi*zeta[2] + 
          (350/3 - (40*I)*Pi)*zeta[3] - 600*zeta[4]) + (5072/3 - (10*I)*Pi)*
         zeta[4] - 230*zeta[5]) + (2200/3 + (230*I)*Pi)*zeta[5] + 
      G[0, x]*((-898/3 + ((1274*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]^2*((-30*I)*Pi*zeta[2] + 30*zeta[3]) + 
        zeta[2]*(((898*I)/3)*Pi + 370*zeta[3]) + (-174 - (350*I)*Pi)*
         zeta[4] + Log[mu2/s]*(((350*I)/3)*Pi*zeta[2] + (-350/3 + (20*I)*Pi)*
           zeta[3] + 460*zeta[4]) + 230*zeta[5]) + (16775*zeta[6])/12)) + 
  (303605/2592 - ((1621*I)/36)*Pi + (158/3 + (44*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
    (158/3 + (4*I)*Pi)*G[0, 1, 1, 1, 0, x] + 21*G[0, 0, 0, 0, 0, 0, x] - 
    34*G[0, 0, 0, 0, 0, 1, x] - 34*G[0, 0, 0, 0, 1, 0, x] + 
    10*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 0, 0, x] + 
    8*G[0, 0, 0, 1, 0, 1, x] + 8*G[0, 0, 0, 1, 1, 0, x] + 
    144*G[0, 0, 0, 1, 1, 1, x] + 18*G[0, 0, 1, 0, 0, 0, x] + 
    11*G[0, 0, 1, 0, 0, 1, x] + 11*G[0, 0, 1, 0, 1, 0, x] + 
    35*G[0, 0, 1, 0, 1, 1, x] - 21*G[0, 0, 1, 1, 0, 0, x] + 
    10*G[0, 0, 1, 1, 0, 1, x] + 10*G[0, 0, 1, 1, 1, 0, x] - 
    34*G[0, 0, 1, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, 0, x] + 
    14*G[0, 1, 0, 0, 0, 1, x] + 14*G[0, 1, 0, 0, 1, 0, x] + 
    10*G[0, 1, 0, 0, 1, 1, x] + 33*G[0, 1, 0, 1, 0, 0, x] + 
    28*G[0, 1, 0, 1, 0, 1, x] + 28*G[0, 1, 0, 1, 1, 0, x] - 
    34*G[0, 1, 0, 1, 1, 1, x] + 4*G[0, 1, 1, 0, 0, 0, x] + 
    84*G[0, 1, 1, 0, 0, 1, x] + 84*G[0, 1, 1, 0, 1, 0, x] - 
    40*G[0, 1, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 1, 0, 0, x] - 
    68*G[0, 1, 1, 1, 0, 1, x] - 68*G[0, 1, 1, 1, 1, 0, x] - 
    16*G[0, 1, 1, 1, 1, 1, x] - 61*G[1, 0, 0, 0, 0, 0, x] - 
    26*G[1, 0, 0, 0, 0, 1, x] - 26*G[1, 0, 0, 0, 1, 0, x] + 
    20*G[1, 0, 0, 0, 1, 1, x] + 3*G[1, 0, 0, 1, 0, 0, x] - 
    16*G[1, 0, 0, 1, 0, 1, x] - 16*G[1, 0, 0, 1, 1, 0, x] - 
    10*G[1, 0, 0, 1, 1, 1, x] + 12*G[1, 0, 1, 0, 0, 0, x] + 
    19*G[1, 0, 1, 0, 0, 1, x] + 19*G[1, 0, 1, 0, 1, 0, x] + 
    37*G[1, 0, 1, 0, 1, 1, x] + 15*G[1, 0, 1, 1, 0, 0, x] + 
    54*G[1, 0, 1, 1, 0, 1, x] + 54*G[1, 0, 1, 1, 1, 0, x] - 
    106*G[1, 0, 1, 1, 1, 1, x] - 112*G[1, 1, 0, 0, 0, 0, x] + 
    66*G[1, 1, 0, 0, 0, 1, x] + 66*G[1, 1, 0, 0, 1, 0, x] - 
    2*G[1, 1, 0, 0, 1, 1, x] + 36*G[1, 1, 0, 1, 0, 0, x] + 
    10*G[1, 1, 0, 1, 0, 1, x] + 10*G[1, 1, 0, 1, 1, 0, x] - 
    92*G[1, 1, 0, 1, 1, 1, x] + 64*G[1, 1, 1, 0, 0, 0, x] - 
    108*G[1, 1, 1, 0, 0, 1, x] - 108*G[1, 1, 1, 0, 1, 0, x] - 
    44*G[1, 1, 1, 0, 1, 1, x] - 92*G[1, 1, 1, 1, 0, 0, x] - 
    16*G[1, 1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 1, 0, x] + 
    86*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x]*
     (-560/3 + (78*I)*Pi - 74*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (-397/3 - (12*I)*Pi - 58*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (-397/3 - (69*I)*Pi - 58*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
     (-52 + (20*I)*Pi - 50*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (-331/3 - (12*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (-331/3 + (25*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-65 + (54*I)*Pi - 34*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (38/3 - (60*I)*Pi - 34*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (110/3 - (72*I)*Pi - 28*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (314/3 + (22*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (62/3 + (32*I)*Pi - 24*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (314/3 + (40*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (62/3 + (45*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (25/6 - (28*I)*Pi - 15*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (224/3 - (16*I)*Pi - 10*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (-76/3 - (12*I)*Pi - 6*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (-76/3 - (19*I)*Pi - 6*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (69/2 + (27*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (241/3 - (26*I)*Pi - 2*Log[mu2/s]) + (-145/144 - (I/4)*Pi)*
     Log[mu2/s]^5 - (3*Log[mu2/s]^6)/16 + G[1, 1, 0, 0, 0, x]*
     (16 - (44*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-47/2 + (23*I)*Pi + 33*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (10 + (63*I)*Pi + 34*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (63 + (16*I)*Pi + 40*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (63 + (44*I)*Pi + 40*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (-23/6 - (39*I)*Pi + 48*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (57 + (14*I)*Pi + 66*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (13 - (14*I)*Pi + 68*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (78 - (12*I)*Pi + 72*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (-16 - (36*I)*Pi + 72*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (-16 - (80*I)*Pi + 72*Log[mu2/s]) + G[0, 1, 1, 0, x]*
     (-811/6 + ((62*I)/3)*Pi + (33 + (24*I)*Pi)*Log[mu2/s] + 
      29*Log[mu2/s]^2 - 387*zeta[2]) + G[1, 0, 1, 0, x]*
     (-49/6 + ((637*I)/6)*Pi + (51 + (22*I)*Pi)*Log[mu2/s] + 
      25*Log[mu2/s]^2 - 276*zeta[2]) + G[1, 1, 0, 0, x]*
     (1190/9 + (175*I)*Pi + (163/3 + (36*I)*Pi)*Log[mu2/s] + 
      29*Log[mu2/s]^2 - 227*zeta[2]) + G[1, 0, 1, 1, x]*
     (56/3 + ((173*I)/3)*Pi + (-20 + (16*I)*Pi)*Log[mu2/s] - 
      13*Log[mu2/s]^2 - 155*zeta[2]) + G[0, 1, 0, 1, x]*
     (-811/6 - ((8*I)/3)*Pi + (33 + (12*I)*Pi)*Log[mu2/s] + 29*Log[mu2/s]^2 - 
      117*zeta[2]) + G[0, 0, 0, 0, x]*(-4301/36 + ((121*I)/3)*Pi + 
      (-161/6 + (30*I)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/2 - 
      (169*zeta[2])/2) + G[1, 1, 1, 1, x]*(80 - (100*I)*Pi + 
      (-32 - (10*I)*Pi)*Log[mu2/s] - 16*Log[mu2/s]^2 - 48*zeta[2]) + 
    G[1, 1, 0, 1, x]*(70/3 + ((263*I)/3)*Pi + (-30 + (10*I)*Pi)*Log[mu2/s] - 
      17*Log[mu2/s]^2 - 41*zeta[2]) + Log[mu2/s]^4*(-293/144 - ((3*I)/2)*Pi + 
      (13*zeta[2])/16) + G[0, 0, 1, 1, x]*(88/9 - ((31*I)/3)*Pi + 
      (125/3 + (2*I)*Pi)*Log[mu2/s] + 31*Log[mu2/s]^2 + 35*zeta[2]) + 
    G[0, 1, 1, 1, x]*(-96 + ((266*I)/3)*Pi + (-42 + (34*I)*Pi)*Log[mu2/s] - 
      19*Log[mu2/s]^2 + 71*zeta[2]) + G[0, 0, 0, 1, x]*
     (56/9 - ((502*I)/3)*Pi + (-131/3 - (74*I)*Pi)*Log[mu2/s] - 
      20*Log[mu2/s]^2 + 74*zeta[2]) + G[1, 0, 0, 1, x]*
     (-49/6 + ((115*I)/3)*Pi + (51 + (10*I)*Pi)*Log[mu2/s] + 
      25*Log[mu2/s]^2 + 135*zeta[2]) + G[0, 1, 0, 0, x]*
     (461/6 - ((391*I)/3)*Pi + (7/2 - (50*I)*Pi)*Log[mu2/s] - 
      (47*Log[mu2/s]^2)/2 + (299*zeta[2])/2) + G[1, 0, 0, 0, x]*
     (-668/9 - ((57*I)/2)*Pi + (2/3 - (8*I)*Pi)*Log[mu2/s] - 
      25*Log[mu2/s]^2 + 193*zeta[2]) + G[0, 0, 1, 0, x]*
     (56/9 - (166*I)*Pi + (-131/3 - (64*I)*Pi)*Log[mu2/s] - 20*Log[mu2/s]^2 + 
      197*zeta[2]) + G[1, 1, 1, 0, x]*(70/3 - ((28*I)/3)*Pi + 
      (-30 + (10*I)*Pi)*Log[mu2/s] - 17*Log[mu2/s]^2 + 373*zeta[2]) + 
    G[1, 1, 0, x]*(-1475/6 + ((761*I)/9)*Pi + (-25 - (18*I)*Pi)*
       Log[mu2/s]^2 - 10*Log[mu2/s]^3 - 616*zeta[2] + 
      Log[mu2/s]*(-71 - ((77*I)/3)*Pi + 76*zeta[2]) - 42*zeta[3]) + 
    G[0, 0, 1, x]*(1 + (30*I)*Pi + (16 + (32*I)*Pi)*Log[mu2/s]^2 + 
      7*Log[mu2/s]^3 + Log[mu2/s]*(14 + (30*I)*Pi - 25*zeta[2]) + 
      (417 + (38*I)*Pi)*zeta[2] - 28*zeta[3]) + (-45719/108 - ((107*I)/3)*Pi)*
     zeta[3] + (236*zeta[3]^2)/3 + G[1, 1, 1, x]*(42 + ((490*I)/3)*Pi + 
      (27 - (6*I)*Pi)*Log[mu2/s]^2 + 9*Log[mu2/s]^3 + 
      Log[mu2/s]*(60 - (8*I)*Pi - 39*zeta[2]) + (518 - (78*I)*Pi)*zeta[2] + 
      2*zeta[3]) + G[0, 1, 1, x]*(42 - ((1519*I)/6)*Pi + 
      (-19 - (20*I)*Pi)*Log[mu2/s]^2 - 10*Log[mu2/s]^3 + 
      (-662/3 + (84*I)*Pi)*zeta[2] + Log[mu2/s]*(-22 - (47*I)*Pi + 
        72*zeta[2]) + 2*zeta[3]) + G[1, 0, 0, x]*(2383/18 - ((469*I)/18)*Pi + 
      (6 + (21*I)*Pi)*Log[mu2/s]^2 + 7*Log[mu2/s]^3 + 
      Log[mu2/s]*(169/3 + ((191*I)/3)*Pi - 177*zeta[2]) + 
      (-46/3 - (111*I)*Pi)*zeta[2] + 4*zeta[3]) + 
    G[0, 0, 0, x]*(-301/18 - ((1159*I)/12)*Pi + (35/2 - ((17*I)/2)*Pi)*
       Log[mu2/s]^2 + 3*Log[mu2/s]^3 + (533/3 + ((103*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(50/3 - ((71*I)/2)*Pi + 114*zeta[2]) + 6*zeta[3]) + 
    G[0, 1, 0, x]*(1 - ((133*I)/3)*Pi + (16 + ((53*I)/2)*Pi)*Log[mu2/s]^2 + 
      7*Log[mu2/s]^3 + Log[mu2/s]*(14 + ((137*I)/2)*Pi - 77*zeta[2]) + 
      (614/3 - ((141*I)/2)*Pi)*zeta[2] + 8*zeta[3]) + 
    Log[mu2/s]^3*(965/108 - ((25*I)/4)*Pi + (-25/72 + ((19*I)/2)*Pi)*
       zeta[2] + (17*zeta[3])/2) + G[1, 0, 1, x]*(-1475/6 - ((121*I)/2)*Pi + 
      (-25 - (18*I)*Pi)*Log[mu2/s]^2 - 10*Log[mu2/s]^3 + 
      (-1078/3 + (20*I)*Pi)*zeta[2] + Log[mu2/s]*(-71 - (19*I)*Pi + 
        110*zeta[2]) + 32*zeta[3]) + 
    zeta[2]*(-2436731/5184 - ((1637*I)/9)*Pi + (-913/9 - (157*I)*Pi)*
       zeta[3]) + ((-3*I)*Pi*G[0, 0, 1, x] - (3*I)*Pi*G[0, 1, 0, x] + 
      (29/2 + (9*I)*Pi)*G[0, 1, 1, x] - (9*I)*Pi*G[1, 0, 0, x] + 
      (-263/12 - ((89*I)/2)*Pi)*G[1, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
      3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] - 
      9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] + 
      (13 + I*Pi)*G[1, 0, 1, 1, x] - (203*G[1, 1, 0, 0, x])/2 + 
      (57 - I*Pi)*G[1, 1, 0, 1, x] + 57*G[1, 1, 1, 0, x] - 
      91*G[1, 1, 1, 1, x] + G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
      G[0, 1, x]*(((29*I)/2)*Pi - 6*zeta[2]) + G[1, 0, 1, x]*
       (-263/12 + (4*I)*Pi - 2*zeta[2]) + G[1, 1, 1, x]*
       (77/6 - (22*I)*Pi + 12*Log[mu2/s] + zeta[2]) + 
      G[1, 0, x]*(((-263*I)/12)*Pi + (53*zeta[2])/2) + 
      G[1, 1, x]*(211/8 + ((23*I)/12)*Pi + (11 + (9*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (217*zeta[2])/2 - 2*zeta[3]) + 
      G[1, x]*(((211*I)/8)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((11*I)*Pi - 6*zeta[2]) + (41/12 + (28*I)*Pi)*zeta[2] + 
        (1/2 - (6*I)*Pi)*zeta[3]))/x^2 + 
    G[1, 1, x]*(-2969/12 - ((1301*I)/6)*Pi + (6 + (7*I)*Pi)*Log[mu2/s]^3 + 
      2*Log[mu2/s]^4 + Log[mu2/s]^2*(22 + (20*I)*Pi - 17*zeta[2]) + 
      (-2096/3 + (192*I)*Pi)*zeta[2] + Log[mu2/s]*(-13 + (33*I)*Pi + 
        (-69 - I*Pi)*zeta[2]) + (57 - (194*I)*Pi)*zeta[3] - 890*zeta[4]) + 
    Log[mu2/s]^2*(268859/5184 - ((19*I)/4)*Pi + (1819/144 + ((59*I)/2)*Pi)*
       zeta[2] + (-233/18 + (17*I)*Pi)*zeta[3] - (1709*zeta[4])/32) + 
    (374083/432 + (149*I)*Pi)*zeta[4] + 
    G[0, 0, x]*(-665/36 + ((2753*I)/108)*Pi - (25*Log[mu2/s]^3)/3 - 
      (5*Log[mu2/s]^4)/2 + Log[mu2/s]^2*(25/18 + ((17*I)/2)*Pi - 
        (97*zeta[2])/2) + (-181 + ((317*I)/6)*Pi)*zeta[2] + 
      (-50/3 - (38*I)*Pi)*zeta[3] + Log[mu2/s]*(4451/108 + ((301*I)/9)*Pi + 
        (-215/2 - (4*I)*Pi)*zeta[2] + 6*zeta[3]) + 194*zeta[4]) + 
    G[1, 0, x]*(1511/8 - ((886*I)/9)*Pi + (-3 - (7*I)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4 + (2267/9 - (8*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-17/2 - (28*I)*Pi + 41*zeta[2]) + 
      (206/3 + (144*I)*Pi)*zeta[3] + Log[mu2/s]*(15 - ((95*I)/3)*Pi + 
        (193/3 + (41*I)*Pi)*zeta[2] + 20*zeta[3]) + 354*zeta[4]) + 
    G[0, 1, x]*(1511/8 + (58*I)*Pi + (-3 - (7*I)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4 + (8281/9 - ((205*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-17/2 - (12*I)*Pi + 17*zeta[2]) + 
      (-56/3 + (130*I)*Pi)*zeta[3] + Log[mu2/s]*(15 - (25*I)*Pi + 
        (209/3 + (43*I)*Pi)*zeta[2] + 20*zeta[3]) + (981*zeta[4])/2) + 
    G[0, x]*(-106435/576 + ((87019*I)/2592)*Pi + (509/144 + ((7*I)/8)*Pi)*
       Log[mu2/s]^4 + (7*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
       (17/9 + ((101*I)/36)*Pi + (13*zeta[2])/4) + 
      zeta[2]*(-101401/432 - ((12863*I)/72)*Pi - (33*zeta[3])/2) + 
      Log[mu2/s]^2*(-284/9 - ((13*I)/9)*Pi + (119/8 - ((79*I)/4)*Pi)*
         zeta[2] - (21*zeta[3])/2) + (1123/18 - ((427*I)/9)*Pi)*zeta[3] + 
      (37339/96 + ((2711*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(-354665/2592 - ((745*I)/108)*Pi + 
        (4937/72 - ((881*I)/12)*Pi)*zeta[2] + (245/9 - (19*I)*Pi)*zeta[3] + 
        (1779*zeta[4])/16) - (133*zeta[5])/2) + 
    ((8*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
      (10*I)*Pi*G[1, 1, 0, x] + 100*G[0, 0, 0, 0, x] - 18*G[0, 0, 0, 1, x] + 
      (-18 - (3*I)*Pi)*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] + 
      (-33 + (3*I)*Pi)*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
      8*G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 
      8*G[1, 0, 1, 0, x] + 10*G[1, 1, 0, 0, x] - 3*G[0, 0, 1, 0, 0, x] + 
      3*G[0, 1, 0, 0, 0, x] + G[1, 0, 0, x]*(-64/3 - (13*I)*Pi - 
        4*Log[mu2/s]) + G[0, 0, 1, x]*(53/3 - (32*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, x]*(53/3 - (29*I)*Pi - 4*Log[mu2/s] - 6*zeta[2]) + 
      G[0, 0, 0, x]*(-7/3 + (64*I)*Pi - 18*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 1, x]*(((53*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 46*zeta[2]) + 
      G[1, 0, x]*(((-64*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 56*zeta[2]) + 
      G[0, 0, x]*(469/18 + ((29*I)/3)*Pi + (-17/3 - (12*I)*Pi)*Log[mu2/s] + 
        5*Log[mu2/s]^2 + (-26 + (3*I)*Pi)*zeta[2] - 9*zeta[3]) + 
      (-39 - (15*I)*Pi)*zeta[3] + zeta[2]*((39*I)*Pi + 12*zeta[3]) + 
      G[1, x]*((-18*I)*Pi*zeta[2] + 18*zeta[3]) + (-74 + (18*I)*Pi)*zeta[4] + 
      G[0, x]*(((469*I)/18)*Pi - ((17*I)/3)*Pi*Log[mu2/s] + 
        (5*I)*Pi*Log[mu2/s]^2 + (-85/3 + (46*I)*Pi)*zeta[2] + 
        (19 - (9*I)*Pi)*zeta[3] + 3*zeta[4]) - 30*zeta[5])/(1 - x) + 
    (-2383/18 + ((301*I)/2)*Pi)*zeta[5] + 
    (3*G[0, 0, 0, 0, x] + I*Pi*G[0, 0, 1, 0, x] - I*Pi*G[0, 1, 0, 0, x] + 
      G[0, 0, 1, 0, 0, x] - G[0, 1, 0, 0, 0, x] + 
      G[0, 0, 0, x]*((3*I)*Pi - zeta[2]) + 2*G[0, 1, 0, x]*zeta[2] - 
      4*zeta[2]*zeta[3] + G[0, 0, x]*((-6 - I*Pi)*zeta[2] + 3*zeta[3]) + 
      G[0, x]*((3*I)*Pi*zeta[3] - zeta[4]) - (6*I)*Pi*zeta[4] + 10*zeta[5])/
     (1 - x)^2 + G[1, x]*(263/12 - ((1405*I)/24)*Pi + I*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*((3*I)*Pi - 3*zeta[2]) + 
      zeta[2]*(6877/6 - ((2627*I)/9)*Pi - 190*zeta[3]) + 
      Log[mu2/s]^2*(((27*I)/2)*Pi + (-9 - (15*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      (-3431/18 + (245*I)*Pi)*zeta[3] + Log[mu2/s]*
       ((2*I)*Pi + (49 - ((136*I)/3)*Pi)*zeta[2] + (-116/3 - (4*I)*Pi)*
         zeta[3] - (61*zeta[4])/2) + (5395/3 + ((551*I)/4)*Pi)*zeta[4] + 
      (115*zeta[5])/2) + Log[mu2/s]*(22625/192 - ((1589*I)/48)*Pi + 
      (-433/3 + (28*I)*Pi)*zeta[3] + zeta[2]*(-17519/432 + ((301*I)/6)*Pi + 
        (23*zeta[3])/2) + (4799/32 - ((329*I)/8)*Pi)*zeta[4] + 60*zeta[5]) + 
    Nf^2*(190931/26244 - ((416*I)/27)*Pi + 
      (((4*I)/3)*Pi*G[1, x] + (4*G[1, 1, x])/3)/x^2 - (20*G[0, 1, 1, x])/9 + 
      (8 - ((16*I)/3)*Pi)*G[1, 1, 1, x] + (8*G[0, 0, 0, 1, x])/3 + 
      (8/3 - (16*I)*Pi)*G[0, 0, 1, 0, x] + (8*G[0, 0, 1, 1, x])/3 + 
      (16*I)*Pi*G[0, 1, 1, 0, x] + (8*G[1, 0, 0, 1, x])/3 + 
      (8/3 + ((16*I)/3)*Pi)*G[1, 0, 1, 0, x] - (8*G[1, 0, 1, 1, x])/3 - 
      (16*G[1, 1, 0, 1, x])/3 + (-16/3 - ((16*I)/3)*Pi)*G[1, 1, 1, 0, x] + 
      (112*G[0, 0, 0, 0, 0, x])/3 - 16*G[0, 0, 1, 0, 0, x] - 
      (112*G[0, 1, 0, 0, 0, x])/3 + 16*G[0, 1, 1, 0, 0, x] - 
      (80*G[1, 0, 0, 0, 0, x])/3 + (16*G[1, 0, 1, 0, 0, x])/3 + 
      (80*G[1, 1, 0, 0, 0, x])/3 - (16*G[1, 1, 1, 0, 0, x])/3 + 
      G[1, 1, 0, 0, x]*(-64/9 + (16*I)*Pi - (32*Log[mu2/s])/3) + 
      G[0, 0, 0, 0, x]*(152/9 + ((80*I)/3)*Pi - (32*Log[mu2/s])/3) + 
      G[0, 0, 1, x]*(-56/3 - (16*Log[mu2/s])/3) + (38*Log[mu2/s]^3)/81 + 
      Log[mu2/s]^4/27 + G[1, 0, 1, x]*(52/3 + ((16*I)/3)*Pi + 
        (16*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(-248/9 - (16*I)*Pi + 
        (32*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(160/9 - ((80*I)/3)*Pi + 
        (32*Log[mu2/s])/3) + G[0, 0, 0, x]*(-100/9 + ((80*I)/9)*Pi + 
        (-32/3 - ((32*I)/3)*Pi)*Log[mu2/s] - (16*zeta[2])/3) + 
      G[0, 1, 0, x]*(-56/3 + ((112*I)/9)*Pi + (-16/3 + ((32*I)/3)*Pi)*
         Log[mu2/s] - (16*zeta[2])/3) + G[1, 0, 0, x]*
       (88/3 - ((128*I)/9)*Pi + (32/3 + ((32*I)/3)*Pi)*Log[mu2/s] - 
        (16*zeta[2])/3) + Log[mu2/s]^2*(203/81 + (4*zeta[2])/9) + 
      G[1, 1, 0, x]*(52/3 - ((64*I)/9)*Pi + (16/3 - ((32*I)/3)*Pi)*
         Log[mu2/s] + 16*zeta[2]) + G[0, 0, x]*(-608/27 - ((356*I)/9)*Pi + 
        (208/9 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*(-88/9 - (16*I)*Pi + 
          (32*zeta[2])/3) - 32*zeta[3]) + zeta[2]*(2524/81 - (20*I)*Pi - 
        16*zeta[3]) + G[1, 1, x]*(-256/9 + ((52*I)/3)*Pi + 
        (-8 + ((16*I)/3)*Pi)*Log[mu2/s] + (-8/3 + ((16*I)/3)*Pi)*zeta[2] - 
        (16*zeta[3])/3) + ((-4*I)*Pi*G[1, 0, x] + 20*G[0, 0, 0, x] - 
        4*G[1, 0, 0, x] + G[0, 0, x]*(-64/3 + (12*I)*Pi - 8*Log[mu2/s]) + 
        (4*I)*Pi*zeta[2] + G[0, x]*(((-64*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 
          12*zeta[2]) - 4*zeta[3])/(1 - x) + (11872/243 + ((64*I)/9)*Pi)*
       zeta[3] + G[0, 1, x]*(292/27 - ((52*I)/3)*Pi + (32/9 - ((16*I)/3)*Pi)*
         Log[mu2/s] + (8 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
      G[1, 0, x]*(292/27 + ((452*I)/9)*Pi + Log[mu2/s]*(32/9 + (16*I)*Pi - 
          (32*zeta[2])/3) + (-448/9 - ((16*I)/3)*Pi)*zeta[2] + 
        (64*zeta[3])/3) + G[1, x]*(-148/27 - ((500*I)/27)*Pi + 
        (-64/9 + ((16*I)/9)*Pi)*zeta[2] + Log[mu2/s]*(-8/9 - ((40*I)/9)*Pi + 
          (-16/3 + ((32*I)/3)*Pi)*zeta[2] - (32*zeta[3])/3) + 
        (-160/9 + ((32*I)/3)*Pi)*zeta[3] - 52*zeta[4]) + 
      G[0, x]*(-12155/729 - ((1642*I)/81)*Pi + (-38/27 - ((4*I)/9)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/27 + (776/9 - ((152*I)/9)*Pi)*
         zeta[2] + (-536/27 - ((64*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-694/81 - ((244*I)/27)*Pi + (88/3 - ((32*I)/3)*Pi)*
           zeta[2] + (32*zeta[3])/3) - (68*zeta[4])/3) + 
      (-190931/26244 - ((268*I)/27)*Pi - ((16*I)/9)*Pi*G[0, 1, 0, x] + 
        (8/3 + ((16*I)/9)*Pi)*G[0, 1, 1, x] + (-8/3 + ((16*I)/9)*Pi)*
         G[1, 1, 1, x] - (8*G[0, 0, 0, 0, x])/9 - (32*G[0, 1, 0, 0, x])/9 + 
        (16*G[0, 1, 0, 1, x])/9 + (16*G[0, 1, 1, 0, x])/9 - 
        (16*G[1, 0, 0, 1, x])/9 - (16*G[1, 0, 1, 0, x])/9 + 
        (16*G[1, 0, 1, 1, x])/9 - (16*G[1, 1, 0, 0, x])/9 + 
        (16*G[1, 1, 0, 1, x])/9 + (16*G[1, 1, 1, 0, x])/9 + 
        G[1, 0, 1, x]*(-152/27 - ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        G[1, 1, 0, x]*(-152/27 - ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        G[0, 0, 0, x]*(76/27 + (8*Log[mu2/s])/9) - (38*Log[mu2/s]^3)/81 - 
        Log[mu2/s]^4/27 + G[1, 0, 0, x]*(160/27 + ((16*I)/9)*Pi + 
          (32*Log[mu2/s])/9) + G[1, 0, x]*(32/9 + ((8*I)/27)*Pi + 
          ((16*I)/9)*Pi*Log[mu2/s]) + G[0, 1, x]*(32/9 + ((8*I)/3)*Pi - 
          (16*zeta[2])/9) + G[0, 0, x]*(-406/81 - (76*Log[mu2/s])/27 - 
          (4*Log[mu2/s]^2)/9 - (8*zeta[2])/9) + Log[mu2/s]^2*
         (-203/81 - (4*zeta[2])/9) + (-412/81 - ((320*I)/27)*Pi)*zeta[2] + 
        G[1, 1, x]*(88/9 - ((152*I)/27)*Pi + (8/3 - ((16*I)/9)*Pi)*
           Log[mu2/s] + (16*zeta[2])/9) + Log[mu2/s]*(-4919/729 - 
          ((32*I)/9)*Pi + (-76/27 - ((64*I)/9)*Pi)*zeta[2] - 
          (8*zeta[3])/27) + G[0, x]*(4919/729 + ((32*I)/9)*Pi + 
          (38*Log[mu2/s]^2)/27 + (4*Log[mu2/s]^3)/27 + 
          Log[mu2/s]*(406/81 + (8*zeta[2])/9) + (76/27 + ((64*I)/9)*Pi)*
           zeta[2] + (8*zeta[3])/27) - (208*zeta[3])/243 + 
        G[1, x]*(-268/27 + ((88*I)/9)*Pi + (80/27 + ((32*I)/9)*Pi)*zeta[2] + 
          Log[mu2/s]*(-32/9 + ((8*I)/3)*Pi + (16*zeta[2])/9) + 
          (32*zeta[3])/9) - (47*zeta[4])/27)/x + (6593/27 - ((20*I)/3)*Pi)*
       zeta[4] + Log[mu2/s]*(4919/729 - ((40*I)/9)*Pi + 
        (268/27 - ((16*I)/3)*Pi)*zeta[2] + (728/27 + ((32*I)/3)*Pi)*zeta[3] + 
        (224*zeta[4])/3) + x^2*((-8/3 - ((16*I)/9)*Pi)*G[1, 1, 1, x] - 
        (32*I)*Pi*G[0, 0, 1, 0, x] + (16*G[0, 0, 1, 1, x])/9 + 
        (32*I)*Pi*G[0, 1, 1, 0, x] + (16*G[1, 0, 0, 1, x])/9 + 
        (16/9 + ((32*I)/3)*Pi)*G[1, 0, 1, 0, x] - (16*G[1, 0, 1, 1, x])/9 - 
        (16*G[1, 1, 0, 1, x])/9 + (-16/9 - ((32*I)/3)*Pi)*G[1, 1, 1, 0, x] + 
        (224*G[0, 0, 0, 0, 0, x])/3 - 32*G[0, 0, 1, 0, 0, x] - 
        (224*G[0, 1, 0, 0, 0, x])/3 + 32*G[0, 1, 1, 0, 0, x] - 
        (160*G[1, 0, 0, 0, 0, x])/3 + (32*G[1, 0, 1, 0, 0, x])/3 + 
        (160*G[1, 1, 0, 0, 0, x])/3 - (32*G[1, 1, 1, 0, 0, x])/3 + 
        G[1, 1, 0, 0, x]*(-400/9 + (32*I)*Pi - (64*Log[mu2/s])/3) + 
        G[0, 0, 0, 0, x]*(-448/9 + ((160*I)/3)*Pi - (64*Log[mu2/s])/3) + 
        G[0, 0, 1, x]*(-80/27 - (16*Log[mu2/s])/9) + 
        G[1, 0, 1, x]*(152/27 + ((16*I)/9)*Pi + (16*Log[mu2/s])/9) + 
        G[1, 0, 0, 0, x]*(416/9 - (32*I)*Pi + (64*Log[mu2/s])/3) + 
        G[0, 1, 0, 0, x]*(48 - ((160*I)/3)*Pi + (64*Log[mu2/s])/3) + 
        G[0, 0, 0, x]*(160/27 - ((416*I)/9)*Pi + (32/9 - ((64*I)/3)*Pi)*
           Log[mu2/s] - (32*zeta[2])/3) + G[1, 0, 0, x]*
         (-232/27 + ((400*I)/9)*Pi + (-32/9 + ((64*I)/3)*Pi)*Log[mu2/s] - 
          (32*zeta[2])/3) + G[0, 1, 0, x]*(-80/27 + ((416*I)/9)*Pi + 
          (-16/9 + ((64*I)/3)*Pi)*Log[mu2/s] - (32*zeta[2])/3) + 
        G[1, 1, 0, x]*(152/27 - ((400*I)/9)*Pi + (16/9 - ((64*I)/3)*Pi)*
           Log[mu2/s] + 32*zeta[2]) + G[0, 0, x]*(8 + ((152*I)/27)*Pi + 
          (400/9 + (32*I)*Pi)*zeta[2] + Log[mu2/s]*(8/3 + ((16*I)/9)*Pi + 
            (64*zeta[2])/3) - 64*zeta[3]) + zeta[2]*(24 + ((152*I)/9)*Pi - 
          32*zeta[3]) + G[1, 1, x]*(8 + ((152*I)/27)*Pi + 
          (8/3 + ((16*I)/9)*Pi)*Log[mu2/s] + (-16/9 + ((32*I)/3)*Pi)*
           zeta[2] - (32*zeta[3])/3) + (152/27 + (48*I)*Pi)*zeta[3] + 
        G[0, 1, x]*(-8 - ((152*I)/27)*Pi + (-8/3 - ((16*I)/9)*Pi)*
           Log[mu2/s] + (32/9 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 
        G[1, 0, x]*(-8 - ((152*I)/27)*Pi + Log[mu2/s]*(-8/3 - ((16*I)/9)*Pi - 
            (64*zeta[2])/3) + (-416/9 - ((32*I)/3)*Pi)*zeta[2] + 
          (128*zeta[3])/3) + G[1, x]*((-224/27 + ((128*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*((-16/9 + ((64*I)/3)*Pi)*zeta[2] - (64*zeta[3])/3) + 
          (-448/9 + ((64*I)/3)*Pi)*zeta[3] - 104*zeta[4]) + 
        G[0, x]*((8/27 - (48*I)*Pi)*zeta[2] + (48 - ((128*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*((16/9 - ((64*I)/3)*Pi)*zeta[2] + (64*zeta[3])/3) - 
          (136*zeta[4])/3) + (2908/9 - ((40*I)/3)*Pi)*zeta[4] + 
        Log[mu2/s]*((8 + ((16*I)/3)*Pi)*zeta[2] + (16/9 + ((64*I)/3)*Pi)*
           zeta[3] + (448*zeta[4])/3) - (160*zeta[5])/3) - (80*zeta[5])/3 + 
      x*((-4*G[0, 1, 1, x])/9 + (-8/3 + ((16*I)/3)*Pi)*G[1, 1, 1, x] - 
        (8*G[0, 0, 0, 1, x])/3 + (-8/3 + (48*I)*Pi)*G[0, 0, 1, 0, x] - 
        (8*G[0, 0, 1, 1, x])/3 - (48*I)*Pi*G[0, 1, 1, 0, x] - 
        (8*G[1, 0, 0, 1, x])/3 + (-8/3 - (16*I)*Pi)*G[1, 0, 1, 0, x] + 
        (8*G[1, 0, 1, 1, x])/3 + (16*G[1, 1, 0, 1, x])/3 + 
        (16/3 + (16*I)*Pi)*G[1, 1, 1, 0, x] - 112*G[0, 0, 0, 0, 0, x] + 
        48*G[0, 0, 1, 0, 0, x] + 112*G[0, 1, 0, 0, 0, x] - 
        48*G[0, 1, 1, 0, 0, x] + 80*G[1, 0, 0, 0, 0, x] - 
        16*G[1, 0, 1, 0, 0, x] - 80*G[1, 1, 0, 0, 0, x] + 
        16*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-56/3 + (48*I)*Pi - 
          32*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-64 + (80*I)*Pi - 
          32*Log[mu2/s]) + G[1, 0, 1, x]*(-52/3 - ((16*I)/3)*Pi - 
          (16*Log[mu2/s])/3) + G[0, 0, 1, x]*(56/3 + (16*Log[mu2/s])/3) + 
        G[1, 1, 0, 0, x]*(160/3 - (48*I)*Pi + 32*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(88/3 - (80*I)*Pi + 32*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-52/3 + ((160*I)/3)*Pi + (-16/3 + (32*I)*Pi)*
           Log[mu2/s] - 48*zeta[2]) + G[1, 0, 0, x]*(-32 - (32*I)*Pi + 
          (-32/3 - (32*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + 
        G[0, 1, 0, x]*(56/3 - ((176*I)/3)*Pi + (16/3 - (32*I)*Pi)*
           Log[mu2/s] + 16*zeta[2]) + G[0, 0, 0, x]*(292/9 + ((112*I)/3)*Pi + 
          (32/3 + (32*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + 
        G[1, 0, x]*(-172/27 - ((452*I)/9)*Pi + (96 + (16*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-8/9 - (16*I)*Pi + 32*zeta[2]) - 64*zeta[3]) + 
        G[0, 1, x]*(-172/27 + ((52*I)/3)*Pi + (-8/9 + ((16*I)/3)*Pi)*
           Log[mu2/s] + (-8 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
        (-56 - ((160*I)/3)*Pi)*zeta[3] + G[1, 1, x]*(28/3 - ((52*I)/3)*Pi + 
          (8/3 - ((16*I)/3)*Pi)*Log[mu2/s] + (8/3 - (16*I)*Pi)*zeta[2] + 
          16*zeta[3]) + zeta[2]*(-1028/27 + ((52*I)/3)*Pi + 48*zeta[3]) + 
        G[0, 0, x]*(92/27 + ((452*I)/9)*Pi + Log[mu2/s]*(-8/9 + (16*I)*Pi - 
            32*zeta[2]) + (-208/3 - (48*I)*Pi)*zeta[2] + 96*zeta[3]) + 
        Log[mu2/s]*((-136/9 + ((16*I)/3)*Pi)*zeta[2] + (-80/3 - (32*I)*Pi)*
           zeta[3] - 224*zeta[4]) + (-566 + (20*I)*Pi)*zeta[4] + 
        G[0, x]*(-416/27 - ((200*I)/27)*Pi + (-580/9 + (64*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-40/9 - ((16*I)/9)*Pi + (-80/3 + (32*I)*Pi)*zeta[2] - 
            32*zeta[3]) + (-80/3 + (64*I)*Pi)*zeta[3] + 68*zeta[4]) + 
        G[1, x]*(416/27 + ((200*I)/27)*Pi + (112/9 - (48*I)*Pi)*zeta[2] + 
          (64 - (32*I)*Pi)*zeta[3] + Log[mu2/s]*(40/9 + ((16*I)/9)*Pi + 
            (16/3 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 156*zeta[4]) + 
        80*zeta[5])) + x*(-323/36 - ((53*I)/24)*Pi + 
      (52 + (78*I)*Pi)*G[0, 0, 0, 0, 0, x] + 78*G[0, 0, 0, 0, 0, 1, x] + 
      78*G[0, 0, 0, 0, 1, 0, x] + 90*G[0, 0, 0, 0, 1, 1, x] + 
      54*G[0, 0, 0, 1, 0, 0, x] + 12*G[0, 0, 0, 1, 0, 1, x] + 
      12*G[0, 0, 0, 1, 1, 0, x] - 216*G[0, 0, 0, 1, 1, 1, x] + 
      42*G[0, 0, 1, 0, 0, 0, x] + 99*G[0, 0, 1, 0, 0, 1, x] + 
      99*G[0, 0, 1, 0, 1, 0, x] - 141*G[0, 0, 1, 0, 1, 1, x] + 
      135*G[0, 0, 1, 1, 0, 0, x] + 18*G[0, 0, 1, 1, 0, 1, x] + 
      18*G[0, 0, 1, 1, 1, 0, x] + 138*G[0, 0, 1, 1, 1, 1, x] + 
      66*G[0, 1, 0, 0, 0, 0, x] + 30*G[0, 1, 0, 0, 0, 1, x] + 
      30*G[0, 1, 0, 0, 1, 0, x] - 186*G[0, 1, 0, 0, 1, 1, x] - 
      78*G[0, 1, 0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, 0, 1, x] - 
      24*G[0, 1, 0, 1, 1, 0, x] + 150*G[0, 1, 0, 1, 1, 1, x] - 
      48*G[0, 1, 1, 0, 0, 0, x] - 216*G[0, 1, 1, 0, 0, 1, x] - 
      216*G[0, 1, 1, 0, 1, 0, x] + 120*G[0, 1, 1, 0, 1, 1, x] - 
      204*G[0, 1, 1, 1, 0, 0, x] + 72*G[0, 1, 1, 1, 0, 1, x] + 
      72*G[0, 1, 1, 1, 1, 0, x] - 60*G[0, 1, 1, 1, 1, 1, x] + 
      96*G[1, 0, 0, 0, 0, 0, x] - 6*G[1, 0, 0, 0, 0, 1, x] - 
      6*G[1, 0, 0, 0, 1, 0, x] - 180*G[1, 0, 0, 0, 1, 1, x] - 
      24*G[1, 0, 0, 1, 0, 0, x] - 60*G[1, 0, 0, 1, 0, 1, x] - 
      60*G[1, 0, 0, 1, 1, 0, x] + 186*G[1, 0, 0, 1, 1, 1, x] - 
      66*G[1, 0, 1, 0, 0, 0, x] - 129*G[1, 0, 1, 0, 0, 1, x] - 
      129*G[1, 0, 1, 0, 1, 0, x] + 129*G[1, 0, 1, 0, 1, 1, x] - 
      177*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 0, 1, 1, 0, 1, x] - 
      6*G[1, 0, 1, 1, 1, 0, x] - 78*G[1, 0, 1, 1, 1, 1, x] - 
      36*G[1, 1, 0, 0, 0, 0, x] - 66*G[1, 1, 0, 0, 0, 1, x] - 
      66*G[1, 1, 0, 0, 1, 0, x] + 162*G[1, 1, 0, 0, 1, 1, x] + 
      36*G[1, 1, 0, 1, 0, 0, x] - 6*G[1, 1, 0, 1, 0, 1, x] - 
      6*G[1, 1, 0, 1, 1, 0, x] - 36*G[1, 1, 0, 1, 1, 1, x] + 
      36*G[1, 1, 1, 0, 0, 0, x] + 192*G[1, 1, 1, 0, 0, 1, x] + 
      192*G[1, 1, 1, 0, 1, 0, x] - 48*G[1, 1, 1, 0, 1, 1, x] + 
      204*G[1, 1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 1, 0, 1, x] - 
      24*G[1, 1, 1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 1, 0, x]*(-85 - (6*I)*Pi - 72*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-52 + (18*I)*Pi - 72*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-85 + (96*I)*Pi - 72*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-2 - (138*I)*Pi - 54*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(91 - (90*I)*Pi - 48*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-99 + (93*I)*Pi - 48*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(168 - (24*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-37 + (60*I)*Pi - 36*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(220 + (108*I)*Pi - 36*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(220 + (144*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-332 + (108*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-266 + (138*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-277 - (108*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-277 - (144*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-237 + (132*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-172 + (12*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-172 - (171*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-226 + (240*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-224 + (54*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-224 + (120*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(152 + (12*I)*Pi + 30*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(66 - (54*I)*Pi + 30*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(63 - (72*I)*Pi + 30*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(66 - (156*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(237 - (66*I)*Pi + 36*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(237 - (120*I)*Pi + 36*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(23 - (159*I)*Pi + 36*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(215 - (222*I)*Pi + 42*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(300 + (12*I)*Pi + 54*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(300 + (207*I)*Pi + 54*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(357 - (102*I)*Pi + 102*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(107/6 - (33*I)*Pi - (72*I)*Pi*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-566/3 + (6 + (6*I)*Pi)*Log[mu2/s] + 
        15*Log[mu2/s]^2 - 1215*zeta[2]) + G[0, 0, 1, 0, x]*
       (-383/6 + (234*I)*Pi + (33 + (54*I)*Pi)*Log[mu2/s] + 24*Log[mu2/s]^2 - 
        855*zeta[2]) + G[0, 1, 0, 0, x]*(35/6 + (215*I)*Pi + 
        (15 + (36*I)*Pi)*Log[mu2/s] + 18*Log[mu2/s]^2 - 402*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-173/3 - (79*I)*Pi + (30 + (6*I)*Pi)*Log[mu2/s] + 
        27*Log[mu2/s]^2 - 231*zeta[2]) + G[0, 0, 0, 1, x]*
       (-383/6 + (305*I)*Pi + (33 + (78*I)*Pi)*Log[mu2/s] + 24*Log[mu2/s]^2 - 
        210*zeta[2]) + G[1, 1, 0, 1, x]*(-566/3 - (127*I)*Pi + 
        (6 + (6*I)*Pi)*Log[mu2/s] + 15*Log[mu2/s]^2 - 153*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-412/3 - (7*I)*Pi + (-41 - (42*I)*Pi)*Log[mu2/s] - 
        39*Log[mu2/s]^2 - 147*zeta[2]) - (9*I)*Pi*Log[mu2/s]^3*zeta[2] + 
      G[1, 0, 0, 0, x]*(595/3 + (47*I)*Pi + (33 + (6*I)*Pi)*Log[mu2/s] + 
        24*Log[mu2/s]^2 + 24*zeta[2]) + G[1, 0, 0, 1, x]*
       (19 - (200*I)*Pi + (-29 - (18*I)*Pi)*Log[mu2/s] - 27*Log[mu2/s]^2 + 
        99*zeta[2]) + G[1, 0, 1, 1, x]*(88/3 - (154*I)*Pi + 20*Log[mu2/s] + 
        21*Log[mu2/s]^2 + 195*zeta[2]) + G[1, 1, 1, 1, x]*
       (48 + (358*I)*Pi + (-14 + (6*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        234*zeta[2]) + G[0, 1, 0, 1, x]*(601/2 - (112*I)*Pi + 
        (-17 - (36*I)*Pi)*Log[mu2/s] - 27*Log[mu2/s]^2 + 267*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-715/3 - (190*I)*Pi - 29*Log[mu2/s] - 
        27*Log[mu2/s]^2 + 405*zeta[2]) + G[1, 0, 1, 0, x]*
       (19 - (178*I)*Pi + (-29 - (6*I)*Pi)*Log[mu2/s] - 27*Log[mu2/s]^2 + 
        804*zeta[2]) + G[0, 1, 1, 0, x]*(601/2 - (79*I)*Pi + 
        (-17 - (24*I)*Pi)*Log[mu2/s] - 27*Log[mu2/s]^2 + 1293*zeta[2]) + 
      G[0, 0, 0, x]*(-205/2 - (90*I)*Pi + (-44 + (45*I)*Pi)*Log[mu2/s] + 
        (6 + (24*I)*Pi)*Log[mu2/s]^2 + (-4 + (12*I)*Pi)*zeta[2]) + 
      G[1, 0, 0, x]*(295/9 + (194*I)*Pi + (-15 - (12*I)*Pi)*Log[mu2/s]^2 - 
        3*Log[mu2/s]^3 + Log[mu2/s]*(-70/3 - (26*I)*Pi - 3*zeta[2]) + 
        (-245 + (60*I)*Pi)*zeta[2]) + G[1, 0, 1, x]*(890/3 + ((325*I)/3)*Pi + 
        (22 + (12*I)*Pi)*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
        Log[mu2/s]*(60 + (35*I)*Pi - 54*zeta[2]) + (1063 + (18*I)*Pi)*
         zeta[2] - 168*zeta[3]) + G[0, 1, 0, x]*(-2405/18 + ((893*I)/3)*Pi + 
        (-17 - (18*I)*Pi)*Log[mu2/s]^2 - 3*Log[mu2/s]^3 + 
        (-666 + (156*I)*Pi)*zeta[2] + Log[mu2/s]*(-26/3 - (36*I)*Pi + 
          21*zeta[2]) - 42*zeta[3]) + G[0, 1, 1, x]*
       (533/18 + ((511*I)/2)*Pi + (20 + (18*I)*Pi)*Log[mu2/s]^2 + 
        6*Log[mu2/s]^3 + Log[mu2/s]*(38/3 + (53*I)*Pi - 36*zeta[2]) + 
        (928 - (42*I)*Pi)*zeta[2] - 18*zeta[3]) + (475/3 + ((2149*I)/6)*Pi)*
       zeta[3] - 180*zeta[3]^2 + G[1, 1, 0, x]*(890/3 - (367*I)*Pi + 
        (22 + (6*I)*Pi)*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
        Log[mu2/s]*(60 + (21*I)*Pi - 72*zeta[2]) + (906 - (120*I)*Pi)*
         zeta[2] + 54*zeta[3]) + G[1, 1, 1, x]*(-286 - ((566*I)/3)*Pi + 
        (-21 - (6*I)*Pi)*Log[mu2/s]^2 - 9*Log[mu2/s]^3 + 
        Log[mu2/s]*(-48 - (50*I)*Pi - 9*zeta[2]) + (-1267 + (42*I)*Pi)*
         zeta[2] + 78*zeta[3]) + G[0, 0, 1, x]*(-2405/18 - ((1259*I)/6)*Pi + 
        (-17 - (24*I)*Pi)*Log[mu2/s]^2 - 3*Log[mu2/s]^3 + 
        (-950 - (18*I)*Pi)*zeta[2] + Log[mu2/s]*(-26/3 - (42*I)*Pi + 
          45*zeta[2]) + 132*zeta[3]) + zeta[2]*(5597/8 - ((3875*I)/18)*Pi + 
        (519 + (324*I)*Pi)*zeta[3]) + G[0, 1, x]*(-7297/36 - ((317*I)/3)*Pi + 
        (3*I)*Pi*Log[mu2/s]^3 + (-8369/6 + (286*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(5 + (3*I)*Pi + 6*zeta[2]) + 
        Log[mu2/s]*(-5/3 + (14*I)*Pi + (-45 - (9*I)*Pi)*zeta[2]) + 
        (232 - (360*I)*Pi)*zeta[3] - (6189*zeta[4])/2) + 
      G[0, 0, x]*(1609/9 - ((1993*I)/9)*Pi + (-2 - (11*I)*Pi)*Log[mu2/s]^2 - 
        (3*I)*Pi*Log[mu2/s]^3 + (789 + (31*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(44/3 - ((170*I)/3)*Pi + (48 - (51*I)*Pi)*zeta[2]) + 
        (-79 + (18*I)*Pi)*zeta[3] - (231*zeta[4])/2) + 
      (10322/3 + (132*I)*Pi)*zeta[4] + Log[mu2/s]^2*
       (1/8 + (-18 - (25*I)*Pi)*zeta[2] - 6*zeta[3] + (3*zeta[4])/2) + 
      G[1, 0, x]*(-7297/36 + ((2950*I)/9)*Pi + (3*I)*Pi*Log[mu2/s]^3 + 
        (-3757/6 + (54*I)*Pi)*zeta[2] + Log[mu2/s]^2*(5 + (7*I)*Pi + 
          18*zeta[2]) + Log[mu2/s]*(-5/3 + ((140*I)/3)*Pi + 
          (-9 - (27*I)*Pi)*zeta[2]) + (56 - (96*I)*Pi)*zeta[3] + 
        171*zeta[4]) + G[1, 1, x]*(4079/18 - ((2*I)/3)*Pi - 
        (3*I)*Pi*Log[mu2/s]^3 + (3920/3 - (179*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-8 + I*Pi + 21*zeta[2]) + Log[mu2/s]*
         (-34/3 - (4*I)*Pi + (79 - (3*I)*Pi)*zeta[2] - 24*zeta[3]) + 
        (-123 + (402*I)*Pi)*zeta[3] + 3069*zeta[4]) + 
      Log[mu2/s]*(-53/24 + (I/2)*Pi + (39 - ((278*I)/3)*Pi)*zeta[2] + 
        (44 + (24*I)*Pi)*zeta[3] + (249/2 + ((99*I)/2)*Pi)*zeta[4]) + 
      G[1, x]*(-1925/24 + ((155*I)/12)*Pi - 9*Log[mu2/s]^3*zeta[2] + 
        (193 - (293*I)*Pi)*zeta[3] + Log[mu2/s]^2*(3/2 - (3*I)*Pi + 
          (-41 + (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
        zeta[2]*(-7895/9 + ((3059*I)/6)*Pi + 246*zeta[3]) + 
        (-2396 + ((399*I)/4)*Pi)*zeta[4] + Log[mu2/s]*(-11 - (10*I)*Pi + 
          (-358/3 - (2*I)*Pi)*zeta[2] + (54 - (12*I)*Pi)*zeta[3] + 
          (99*zeta[4])/2) - (21*zeta[5])/2) + (138 + ((321*I)/2)*Pi)*
       zeta[5] + G[0, x]*(1925/24 - ((38*I)/3)*Pi + 
        Log[mu2/s]^2*(-3/2 + (3*I)*Pi + (18 + (30*I)*Pi)*zeta[2]) + 
        zeta[2]*(2066/3 + ((80*I)/3)*Pi - 54*zeta[3]) + 
        (361/6 - (7*I)*Pi)*zeta[3] + Log[mu2/s]*(45/4 + (10*I)*Pi + 
          (-14 + (75*I)*Pi)*zeta[2] + (12*I)*Pi*zeta[3] - 3*zeta[4]) + 
        (-2275/4 - ((561*I)/4)*Pi)*zeta[4] + (75*zeta[5])/2) - 
      (20923*zeta[6])/16) + (300893*zeta[6])/1152 + 
    (-280349/2592 + ((1399*I)/24)*Pi - (48*I)*Pi*G[0, 0, 0, 0, 1, x] - 
      (48*I)*Pi*G[0, 0, 0, 1, 0, x] - (38*I)*Pi*G[0, 0, 1, 0, 0, x] - 
      45*G[0, 0, 0, 0, 0, 0, x] - 48*G[0, 0, 0, 0, 1, 1, x] - 
      48*G[0, 0, 0, 1, 0, 1, x] - 48*G[0, 0, 0, 1, 1, 0, x] + 
      2*G[0, 0, 1, 0, 0, 0, x] - 40*G[0, 0, 1, 0, 0, 1, x] - 
      40*G[0, 0, 1, 0, 1, 0, x] - 8*G[0, 0, 1, 0, 1, 1, x] - 
      40*G[0, 0, 1, 1, 0, 0, x] - 8*G[0, 0, 1, 1, 0, 1, x] - 
      8*G[0, 0, 1, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, 1, x] + 
      8*G[0, 1, 0, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 0, 1, x] - 
      16*G[0, 1, 0, 0, 1, 0, x] - 24*G[0, 1, 0, 0, 1, 1, x] - 
      16*G[0, 1, 0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, 0, 1, x] - 
      24*G[0, 1, 0, 1, 1, 0, x] + 20*G[0, 1, 0, 1, 1, 1, x] - 
      8*G[0, 1, 1, 0, 0, 0, x] - 28*G[0, 1, 1, 0, 0, 1, x] - 
      28*G[0, 1, 1, 0, 1, 0, x] + 24*G[0, 1, 1, 0, 1, 1, x] - 
      28*G[0, 1, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 1, 0, 1, x] + 
      24*G[0, 1, 1, 1, 1, 0, x] - 20*G[0, 1, 1, 1, 1, 1, x] + 
      8*G[1, 0, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 0, 1, x] - 
      4*G[1, 0, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 0, 1, 1, x] - 
      16*G[1, 0, 0, 1, 0, 0, x] - 6*G[1, 0, 0, 1, 0, 1, x] - 
      6*G[1, 0, 0, 1, 1, 0, x] - 20*G[1, 0, 0, 1, 1, 1, x] - 
      36*G[1, 0, 1, 0, 0, 0, x] + 6*G[1, 0, 1, 0, 0, 1, x] + 
      6*G[1, 0, 1, 0, 1, 0, x] - 12*G[1, 0, 1, 0, 1, 1, x] + 
      16*G[1, 0, 1, 1, 0, 0, x] - 8*G[1, 0, 1, 1, 0, 1, x] - 
      8*G[1, 0, 1, 1, 1, 0, x] + 24*G[1, 0, 1, 1, 1, 1, x] + 
      16*G[1, 1, 0, 0, 0, 0, x] - 16*G[1, 1, 0, 0, 0, 1, x] - 
      16*G[1, 1, 0, 0, 1, 0, x] - 20*G[1, 1, 0, 0, 1, 1, x] - 
      12*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
      12*G[1, 1, 0, 1, 1, 0, x] + 44*G[1, 1, 0, 1, 1, 1, x] - 
      12*G[1, 1, 1, 0, 0, 1, x] - 12*G[1, 1, 1, 0, 1, 0, x] + 
      36*G[1, 1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 1, 0, 0, x] + 
      24*G[1, 1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 1, 0, x] - 
      44*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 0, 1, x]*(-12 - 24*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-12 - (4*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-14 + (8*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-10 - (4*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-12 - (4*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-6 - (4*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-3 - (10*I)*Pi - 2*Log[mu2/s]) + 
      20*G[1, 1, 1, 1, 1, x]*Log[mu2/s] + (145/144 + (I/4)*Pi)*Log[mu2/s]^5 + 
      (3*Log[mu2/s]^6)/16 + G[0, 1, 0, 1, 1, x]*(12 + (4*I)*Pi + 
        8*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(12 + (4*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(12 + (4*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*((8*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(355/6 - (30*I)*Pi + 15*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-3 + 16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-3 - (6*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-6 - (14*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (21 - (2*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (27 + (18*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (27 + (32*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (27 + (4*I)*Pi + 28*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (27 - (8*I)*Pi + 28*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (21 + (16*I)*Pi + 28*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (24 + 40*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(24 + 40*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(24 + (4*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(36 + 48*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (36 + 48*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(36 + 48*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*((36*I)*Pi + (48*I)*Pi*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(32 + (12 + (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2) + 
      G[0, 1, 0, 0, x]*((21*I)*Pi + (38*I)*Pi*Log[mu2/s] - 80*zeta[2]) + 
      G[0, 0, 1, 0, x]*((36*I)*Pi + (48*I)*Pi*Log[mu2/s] - 28*zeta[2]) + 
      G[1, 0, 1, 0, x]*(3/2 - (3*I)*Pi - 24*Log[mu2/s] - 20*Log[mu2/s]^2 - 
        26*zeta[2]) + G[1, 0, 0, 0, x]*(13/2 - (6*I)*Pi + 
        (3 + (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 21*zeta[2]) + 
      G[0, 1, 1, 1, x]*(1 - 12*zeta[2]) + G[1, 0, 1, 1, x]*
       (-26 + (5*I)*Pi + (-12 - (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 
        12*zeta[2]) + G[1, 1, 1, 0, x]*(-46 - (3*I)*Pi + 
        (-12 - (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 4*zeta[2]) + 
      Log[mu2/s]^4*(293/144 + ((3*I)/2)*Pi + (83*zeta[2])/16) + 
      G[1, 0, 0, 1, x]*(3/2 - (6*I)*Pi - 24*Log[mu2/s] - 20*Log[mu2/s]^2 + 
        10*zeta[2]) + G[1, 1, 0, 1, x]*(-46 + I*Pi + (-12 - (4*I)*Pi)*
         Log[mu2/s] - 4*Log[mu2/s]^2 + 12*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-32 - 36*Log[mu2/s] - 24*Log[mu2/s]^2 + 20*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-32 - 36*Log[mu2/s] - 24*Log[mu2/s]^2 + 24*zeta[2]) + 
      G[1, 1, 0, 0, x]*(90 + (3*I)*Pi + (-24 - (4*I)*Pi)*Log[mu2/s] - 
        20*Log[mu2/s]^2 + 24*zeta[2]) + G[0, 0, 1, 1, x]*
       (-28 - 36*Log[mu2/s] - 24*Log[mu2/s]^2 + 28*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-607/6 + (36*I)*Pi + (-139/6 + (30*I)*Pi)*
         Log[mu2/s] + (15*Log[mu2/s]^2)/2 + (273*zeta[2])/2) + 
      G[0, 1, 1, x]*(65/3 + I*Pi + 18*Log[mu2/s]^2 + 8*Log[mu2/s]^3 + 
        Log[mu2/s]*(32 - 28*zeta[2]) + (-36 - (4*I)*Pi)*zeta[2]) + 
      G[0, 0, 1, x]*(-9 - (28*I)*Pi - (36*I)*Pi*Log[mu2/s] - 
        (24*I)*Pi*Log[mu2/s]^2 + (20*I)*Pi*zeta[2]) + 
      G[0, 1, 0, x]*(-9 - (32*I)*Pi - (24*I)*Pi*Log[mu2/s]^2 + 
        (42 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*((-36*I)*Pi + 28*zeta[2])) + 
      G[1, 0, 0, x]*(-111 + (8*I)*Pi - (19*I)*Pi*Log[mu2/s]^2 + 
        (90 + (39*I)*Pi)*zeta[2] + Log[mu2/s]*((-21*I)*Pi + 80*zeta[2])) + 
      G[0, 1, x]*(-191/12 + ((38*I)/3)*Pi + (18*I)*Pi*Log[mu2/s]^2 + 
        (8*I)*Pi*Log[mu2/s]^3 + (-6 - (24*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((32*I)*Pi - (20*I)*Pi*zeta[2])) + 
      G[1, 0, 1, x]*(70 + ((15*I)/2)*Pi + 18*Log[mu2/s]^2 + 8*Log[mu2/s]^3 + 
        Log[mu2/s]*(32 - 24*zeta[2]) + (-46 - (30*I)*Pi)*zeta[2] - 
        50*zeta[3]) + G[0, 0, 0, x]*(1090/9 - ((75*I)/2)*Pi + 
        (-77/12 - (15*I)*Pi)*Log[mu2/s]^2 - (15*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(191/3 - (36*I)*Pi - (267*zeta[2])/2) + 
        (-997/12 + (3*I)*Pi)*zeta[2] - 21*zeta[3]) + 
      G[1, 1, 0, x]*(70 + (76*I)*Pi + 18*Log[mu2/s]^2 + 8*Log[mu2/s]^3 + 
        Log[mu2/s]*(32 - 20*zeta[2]) + (-48 + (8*I)*Pi)*zeta[2] - 
        16*zeta[3]) + Log[mu2/s]^3*(-965/108 + ((25*I)/4)*Pi + 
        (1321/72 - (I/2)*Pi)*zeta[2] - (17*zeta[3])/2) + 
      (35213/108 - ((17*I)/2)*Pi)*zeta[3] - (134*zeta[3]^2)/3 + 
      G[1, 1, 1, x]*(-70/3 - (14*I)*Pi + (2 + (12*I)*Pi)*zeta[2] + 
        12*Log[mu2/s]*zeta[2] + 32*zeta[3]) + 
      zeta[2]*(-1128565/5184 + ((107*I)/2)*Pi + (715/9 - (16*I)*Pi)*
         zeta[3]) + G[1, 0, x]*(-191/12 - (41*I)*Pi + (8*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*((18*I)*Pi - 14*zeta[2]) + (-177 - (18*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((32*I)*Pi + (-42 - (16*I)*Pi)*zeta[2]) + 
        (15 - (54*I)*Pi)*zeta[3] - 35*zeta[4]) + 
      G[1, 1, x]*(479/6 + ((164*I)/3)*Pi - 6*Log[mu2/s]^3 - 2*Log[mu2/s]^4 + 
        (142 + (6*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-16 + 14*zeta[2]) + 
        Log[mu2/s]*(8 + (36 + (4*I)*Pi)*zeta[2]) + (-10 + (16*I)*Pi)*
         zeta[3] - 28*zeta[4]) + Log[mu2/s]^2*(-269507/5184 + ((39*I)/4)*Pi + 
        (5309/144 + ((9*I)/2)*Pi)*zeta[2] + (161/18 - (12*I)*Pi)*zeta[3] - 
        (595*zeta[4])/32) + G[0, 0, x]*(-352127/2592 + ((27*I)/2)*Pi + 
        (293/36 + (5*I)*Pi)*Log[mu2/s]^3 + (25*Log[mu2/s]^4)/8 + 
        (3797/72 + (9*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-157/12 + (18*I)*Pi + 
          (261*zeta[2])/4) + Log[mu2/s]*(-1775/18 + ((75*I)/2)*Pi + 
          (1105/12 - (3*I)*Pi)*zeta[2] - 3*zeta[3]) + (431/9 - (24*I)*Pi)*
         zeta[3] - (263*zeta[4])/16) + (-9583/432 - ((81*I)/4)*Pi)*zeta[4] + 
      Log[mu2/s]*(-22201/192 + ((431*I)/16)*Pi + (428/3 - (15*I)*Pi)*
         zeta[3] + zeta[2]*(-37345/432 + ((21*I)/2)*Pi + (73*zeta[3])/2) + 
        (81/32 - ((83*I)/8)*Pi)*zeta[4] - 60*zeta[5]) + 
      G[1, x]*(1399/24 + ((899*I)/12)*Pi - (6*I)*Pi*Log[mu2/s]^3 - 
        (2*I)*Pi*Log[mu2/s]^4 + Log[mu2/s]^2*(-3/2 - (16*I)*Pi + 
          (10*I)*Pi*zeta[2]) + Log[mu2/s]*(11 + (5*I)*Pi + 
          (24*I)*Pi*zeta[2]) + (59/2 - (3*I)*Pi)*zeta[3] + 
        zeta[2]*(-268 - (13*I)*Pi + 170*zeta[3]) + (3 - (141*I)*Pi)*zeta[4] - 
        9*zeta[5]) + (-229/9 + (12*I)*Pi)*zeta[5] + 
      G[0, x]*(22201/192 - ((1529*I)/48)*Pi + (-509/144 - ((5*I)/4)*Pi)*
         Log[mu2/s]^4 - (7*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (-17/9 - (6*I)*Pi - (85*zeta[2])/4) + 
        zeta[2]*(46201/432 - ((21*I)/2)*Pi - (73*zeta[3])/2) + 
        (-428/3 + (15*I)*Pi)*zeta[3] + Log[mu2/s]^2*(685/18 - ((75*I)/4)*Pi + 
          (-1213/24 + ((3*I)/2)*Pi)*zeta[2] + (27*zeta[3])/2) + 
        (-81/32 + ((83*I)/8)*Pi)*zeta[4] + Log[mu2/s]*(310817/2592 - 
          ((45*I)/2)*Pi + (-4553/72 - (9*I)*Pi)*zeta[2] + 
          (-296/9 + (24*I)*Pi)*zeta[3] + (429*zeta[4])/16) + 60*zeta[5]) + 
      (1915*zeta[6])/1152)/x + x^2*((-93/2 - (5*I)*Pi)*G[0, 0, 0, 0, 0, x] + 
      (-100 + (88*I)*Pi)*G[1, 1, 1, 1, 1, x] + 11*G[0, 0, 0, 0, 0, 0, x] - 
      16*G[0, 0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 0, 1, 0, x] - 
      96*G[0, 0, 0, 0, 1, 1, x] - 5*G[0, 0, 0, 1, 0, 0, x] - 
      50*G[0, 0, 0, 1, 0, 1, x] - 50*G[0, 0, 0, 1, 1, 0, x] + 
      196*G[0, 0, 0, 1, 1, 1, x] - 10*G[0, 0, 1, 0, 0, 0, x] - 
      116*G[0, 0, 1, 0, 0, 1, x] - 116*G[0, 0, 1, 0, 1, 0, x] + 
      146*G[0, 0, 1, 0, 1, 1, x] - 138*G[0, 0, 1, 1, 0, 0, x] + 
      28*G[0, 0, 1, 1, 0, 1, x] + 28*G[0, 0, 1, 1, 1, 0, x] - 
      204*G[0, 0, 1, 1, 1, 1, x] - 56*G[0, 1, 0, 0, 0, 0, x] - 
      4*G[0, 1, 0, 0, 0, 1, x] - 4*G[0, 1, 0, 0, 1, 0, x] + 
      180*G[0, 1, 0, 0, 1, 1, x] + 52*G[0, 1, 0, 1, 0, 0, x] + 
      12*G[0, 1, 0, 1, 0, 1, x] + 12*G[0, 1, 0, 1, 1, 0, x] - 
      160*G[0, 1, 0, 1, 1, 1, x] + 56*G[0, 1, 1, 0, 0, 0, x] + 
      136*G[0, 1, 1, 0, 0, 1, x] + 136*G[0, 1, 1, 0, 1, 0, x] - 
      124*G[0, 1, 1, 0, 1, 1, x] + 180*G[0, 1, 1, 1, 0, 0, x] - 
      84*G[0, 1, 1, 1, 0, 1, x] - 84*G[0, 1, 1, 1, 1, 0, x] + 
      160*G[0, 1, 1, 1, 1, 1, x] - 83*G[1, 0, 0, 0, 0, 0, x] + 
      88*G[1, 0, 0, 0, 0, 1, x] + 88*G[1, 0, 0, 0, 1, 0, x] + 
      96*G[1, 0, 0, 0, 1, 1, x] + 65*G[1, 0, 0, 1, 0, 0, x] + 
      6*G[1, 0, 0, 1, 0, 1, x] + 6*G[1, 0, 0, 1, 1, 0, x] - 
      144*G[1, 0, 0, 1, 1, 1, x] + 94*G[1, 0, 1, 0, 0, 0, x] + 
      64*G[1, 0, 1, 0, 0, 1, x] + 64*G[1, 0, 1, 0, 1, 0, x] - 
      150*G[1, 0, 1, 0, 1, 1, x] + 134*G[1, 0, 1, 1, 0, 0, x] - 
      40*G[1, 0, 1, 1, 0, 1, x] - 40*G[1, 0, 1, 1, 1, 0, x] + 
      160*G[1, 0, 1, 1, 1, 1, x] + 196*G[1, 1, 0, 0, 0, 0, x] - 
      48*G[1, 1, 0, 0, 0, 1, x] - 48*G[1, 1, 0, 0, 1, 0, x] - 
      180*G[1, 1, 0, 0, 1, 1, x] - 108*G[1, 1, 0, 1, 0, 0, x] - 
      8*G[1, 1, 0, 1, 0, 1, x] - 8*G[1, 1, 0, 1, 1, 0, x] + 
      76*G[1, 1, 0, 1, 1, 1, x] - 160*G[1, 1, 1, 0, 0, 0, x] - 
      116*G[1, 1, 1, 0, 0, 1, x] - 116*G[1, 1, 1, 0, 1, 0, x] + 
      104*G[1, 1, 1, 0, 1, 1, x] - 216*G[1, 1, 1, 1, 0, 0, x] + 
      136*G[1, 1, 1, 1, 0, 1, x] + 136*G[1, 1, 1, 1, 1, 0, x] - 
      48*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 0, 1, x]*
       (-120 - (72*I)*Pi - 60*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-120 - (140*I)*Pi - 60*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-78 + (32*I)*Pi - 44*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-77 + (40*I)*Pi - 28*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-160 + (118*I)*Pi - 28*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-160 + (124*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-181/2 + (138*I)*Pi - 20*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-185/3 + (176*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (479/6 - (3*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (56 - (63*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-212/3 + (63*I)*Pi - 8*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (164/3 - (68*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-34 + (112*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (56 - (120*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (443/6 - (134*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-212/3 + (176*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-467/3 + (26*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-308/3 + (60*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-467/3 - (114*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-308/3 + (172*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (120 - (152*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (409/3 - (58*I)*Pi + 28*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (409/3 + (122*I)*Pi + 28*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (376/3 - (84*I)*Pi + 32*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (376/3 - (106*I)*Pi + 32*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (376/3 - (196*I)*Pi + 32*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (502/3 + (48*I)*Pi + 36*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (502/3 + (132*I)*Pi + 36*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (503/3 - (108*I)*Pi + 40*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (343/3 - (204*I)*Pi + 72*Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (-565/3 + ((251*I)/3)*Pi + (-22 + (4*I)*Pi)*Log[mu2/s] - 
        8*Log[mu2/s]^2 - 848*zeta[2]) + G[1, 0, 1, 0, x]*
       (-151/3 + ((287*I)/6)*Pi + (2 - (8*I)*Pi)*Log[mu2/s] - 
        8*Log[mu2/s]^2 - 476*zeta[2]) + G[1, 1, 1, 1, x]*
       (-69 - (186*I)*Pi + (34 - (48*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 
        330*zeta[2]) + G[0, 1, 0, 1, x]*(-565/3 + (43*I)*Pi + 
        (-22 + (20*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 176*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-1649/18 - ((19*I)/2)*Pi - (56*Log[mu2/s])/3 + 
        8*Log[mu2/s]^2 - 174*zeta[2]) + G[1, 1, 0, 0, x]*
       (1973/18 + (104/3 - (12*I)*Pi)*Log[mu2/s] - 10*Log[mu2/s]^2 - 
        122*zeta[2]) + G[1, 0, 1, 1, x]*(-73 + ((253*I)/3)*Pi + 
        (-18 + (20*I)*Pi)*Log[mu2/s] - 82*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-151/3 + ((170*I)/3)*Pi + (2 + (8*I)*Pi)*Log[mu2/s] - 
        8*Log[mu2/s]^2 - 82*zeta[2]) + G[0, 0, 1, 1, x]*
       (49/3 - ((137*I)/3)*Pi + (-10 + (16*I)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 + 106*zeta[2]) + G[0, 0, 0, 0, x]*
       (1049/18 + ((145*I)/6)*Pi + (44/3 - (12*I)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 + 114*zeta[2]) + G[0, 1, 0, 0, x]*
       (-815/18 - ((164*I)/3)*Pi + (-20/3 + (4*I)*Pi)*Log[mu2/s] + 
        8*Log[mu2/s]^2 + 142*zeta[2]) + G[0, 0, 0, 1, x]*
       (286/3 - (90*I)*Pi + (14 - (24*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        150*zeta[2]) + G[0, 1, 1, 1, x]*(470/3 + ((322*I)/3)*Pi + 
        (18 - (8*I)*Pi)*Log[mu2/s] + 198*zeta[2]) + 
      G[1, 1, 0, 1, x]*(337/3 + ((91*I)/3)*Pi + (-18 + (16*I)*Pi)*
         Log[mu2/s] + 6*Log[mu2/s]^2 + 228*zeta[2]) + 
      G[0, 0, 1, 0, x]*(286/3 - ((407*I)/6)*Pi + 14*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 636*zeta[2]) + G[1, 1, 1, 0, x]*
       (337/3 - ((71*I)/3)*Pi + (-18 + (24*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 752*zeta[2]) + G[0, 0, 1, x]*
       (4183/36 + ((316*I)/3)*Pi + (-2 + (4*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-19/3 - 32*zeta[2]) + (1615/3 - (32*I)*Pi)*zeta[2] - 
        130*zeta[3]) + G[1, 1, 1, x]*(509/2 + ((58*I)/3)*Pi + 
        (-6 + (12*I)*Pi)*Log[mu2/s]^2 + (638 + (58*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-24 + (4*I)*Pi + 108*zeta[2]) - 104*zeta[3]) + 
      G[0, 1, 0, x]*(4183/36 - ((4319*I)/18)*Pi - 2*Log[mu2/s]^2 + 
        Log[mu2/s]*(-19/3 - ((98*I)/3)*Pi - 20*zeta[2]) + 
        (332 - (126*I)*Pi)*zeta[2] - 44*zeta[3]) + 
      G[1, 0, 0, x]*(-74/3 - ((2375*I)/18)*Pi + (781/3 + (32*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(10 - ((50*I)/3)*Pi + 40*zeta[2]) - 8*zeta[3]) + 
      (5071/36 - ((8159*I)/18)*Pi)*zeta[3] + 109*zeta[3]^2 + 
      G[0, 0, 0, x]*(421/18 + ((2573*I)/18)*Pi + (-1 + (4*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-32/3 + ((80*I)/3)*Pi - 24*zeta[2]) + 
        (-904/3 - (4*I)*Pi)*zeta[2] + 12*zeta[3]) + 
      G[1, 1, 0, x]*(-1379/12 + ((4121*I)/18)*Pi + (3 - (4*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(7 + ((68*I)/3)*Pi - 20*zeta[2]) + 
        (-335 + (146*I)*Pi)*zeta[2] + 56*zeta[3]) + 
      G[0, 1, 1, x]*(-2302/9 - ((25*I)/3)*Pi + (5 - (8*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(70/3 + (6*I)*Pi - 36*zeta[2]) + (-2087/3 - (6*I)*Pi)*
         zeta[2] + 68*zeta[3]) + G[1, 0, 1, x]*(-1379/12 - ((349*I)/3)*Pi + 
        (3 - (8*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(7 - (10*I)*Pi - 
          52*zeta[2]) + (-1634/3 + (4*I)*Pi)*zeta[2] + 174*zeta[3]) + 
      zeta[2]*(-6149/24 + ((1739*I)/4)*Pi + (-41/3 - (126*I)*Pi)*zeta[3]) + 
      G[1, 1, x]*(-6149/72 + ((1739*I)/12)*Pi + Log[mu2/s]^2*
         (7/2 - (3*I)*Pi - 18*zeta[2]) + (-1115/2 + (80*I)*Pi)*zeta[2] + 
        (51 - (232*I)*Pi)*zeta[3] + Log[mu2/s]*(16/3 - (10*I)*Pi + 
          (62 - (36*I)*Pi)*zeta[2] + 32*zeta[3]) - 1902*zeta[4]) + 
      G[1, 0, x]*(6149/72 - ((1739*I)/12)*Pi + (4336/9 + (29*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-7/2 + (3*I)*Pi + 16*zeta[2]) + 
        Log[mu2/s]*(-16/3 + (10*I)*Pi + (-4/3 + (16*I)*Pi)*zeta[2] - 
          24*zeta[3]) + (-131/3 - (6*I)*Pi)*zeta[3] - 948*zeta[4]) + 
      Log[mu2/s]^2*((21/2 - (9*I)*Pi)*zeta[2] + (-2 - (4*I)*Pi)*zeta[3] - 
        (185*zeta[4])/2) + (-140965/36 - ((691*I)/4)*Pi)*zeta[4] + 
      G[0, 0, x]*(-6149/72 + ((1739*I)/12)*Pi + Log[mu2/s]^2*
         (7/2 - (3*I)*Pi - 10*zeta[2]) + (-4462/9 - (49*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(16/3 - (10*I)*Pi + (28/3 - (28*I)*Pi)*zeta[2]) + 
        (167/3 - (22*I)*Pi)*zeta[3] + 439*zeta[4]) + 
      G[0, 1, x]*(6149/72 - ((1739*I)/12)*Pi + (1329/2 - (180*I)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-7/2 + (3*I)*Pi + 24*zeta[2]) + 
        Log[mu2/s]*(-16/3 + (10*I)*Pi + (2 - (12*I)*Pi)*zeta[2] - 
          24*zeta[3]) + (-91 + (204*I)*Pi)*zeta[3] + 1888*zeta[4]) + 
      Log[mu2/s]*(zeta[2]*(16 - (30*I)*Pi - 48*zeta[3]) + 
        (-49/3 - ((146*I)/3)*Pi)*zeta[3] + (707/6 - (49*I)*Pi)*zeta[4]) + 
      G[0, x]*((-395/18 + (12*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((1 + (4*I)*Pi)*zeta[2] + 2*zeta[3]) + 
        zeta[2]*(-4229/36 + ((4517*I)/18)*Pi + 100*zeta[3]) + 
        (-712 + ((349*I)/2)*Pi)*zeta[4] + Log[mu2/s]*
         ((17/3 + ((128*I)/3)*Pi)*zeta[2] + (-26/3 - (8*I)*Pi)*zeta[3] + 
          93*zeta[4])) + G[1, x]*(Log[mu2/s]^2*((-4 + (8*I)*Pi)*zeta[2] - 
          2*zeta[3]) + (47/18 + (36*I)*Pi)*zeta[3] + 
        zeta[2]*(4091/36 - ((3923*I)/18)*Pi + 100*zeta[3]) + 
        (5341/6 - ((355*I)/2)*Pi)*zeta[4] + Log[mu2/s]*
         ((-23/3 - ((38*I)/3)*Pi)*zeta[2] + (-10/3 + (16*I)*Pi)*zeta[3] + 
          223*zeta[4]) - 70*zeta[5]) + (-108 - (172*I)*Pi)*zeta[5] + 
      (5012*zeta[6])/3))/Nc + Nc*(72456919/209952 + ((7361*I)/216)*Pi + 
    226*G[0, 0, 0, 0, 0, 0, x] + 350*G[0, 0, 0, 0, 0, 1, x] + 
    350*G[0, 0, 0, 0, 1, 0, x] + 40*G[0, 0, 0, 0, 1, 1, x] + 
    167*G[0, 0, 0, 1, 0, 0, x] - 146*G[0, 0, 0, 1, 0, 1, x] - 
    146*G[0, 0, 0, 1, 1, 0, x] + (1126*G[0, 0, 0, 1, 1, 1, x])/3 + 
    96*G[0, 0, 1, 0, 0, 0, x] - 452*G[0, 0, 1, 0, 0, 1, x] - 
    452*G[0, 0, 1, 0, 1, 0, x] + (916*G[0, 0, 1, 0, 1, 1, x])/3 + 
    292*G[0, 0, 1, 1, 0, 0, x] + (688*G[0, 0, 1, 1, 0, 1, x])/3 + 
    (688*G[0, 0, 1, 1, 1, 0, x])/3 - (1796*G[0, 0, 1, 1, 1, 1, x])/3 + 
    138*G[0, 1, 0, 0, 0, 0, x] - 534*G[0, 1, 0, 0, 0, 1, x] - 
    534*G[0, 1, 0, 0, 1, 0, x] - 304*G[0, 1, 0, 0, 1, 1, x] - 
    301*G[0, 1, 0, 1, 0, 0, x] + 64*G[0, 1, 0, 1, 0, 1, x] + 
    64*G[0, 1, 0, 1, 1, 0, x] - (350*G[0, 1, 0, 1, 1, 1, x])/3 - 
    376*G[0, 1, 1, 0, 0, 0, x] + 428*G[0, 1, 1, 0, 0, 1, x] + 
    428*G[0, 1, 1, 0, 1, 0, x] - (494*G[0, 1, 1, 0, 1, 1, x])/3 + 
    60*G[0, 1, 1, 1, 0, 0, x] - (680*G[0, 1, 1, 1, 0, 1, x])/3 - 
    (680*G[0, 1, 1, 1, 1, 0, x])/3 + (1396*G[0, 1, 1, 1, 1, 1, x])/3 - 
    (142*G[1, 0, 0, 0, 0, 0, x])/3 + (590*G[1, 0, 0, 0, 0, 1, x])/3 + 
    (590*G[1, 0, 0, 0, 1, 0, x])/3 - 366*G[1, 0, 0, 0, 1, 1, x] + 
    (572*G[1, 0, 0, 1, 0, 0, x])/3 - 236*G[1, 0, 0, 1, 0, 1, x] - 
    236*G[1, 0, 0, 1, 1, 0, x] + 146*G[1, 0, 0, 1, 1, 1, x] - 
    (148*G[1, 0, 1, 0, 0, 0, x])/3 + 58*G[1, 0, 1, 0, 0, 1, x] + 
    58*G[1, 0, 1, 0, 1, 0, x] - 152*G[1, 0, 1, 0, 1, 1, x] - 
    578*G[1, 0, 1, 1, 0, 0, x] - 218*G[1, 0, 1, 1, 0, 1, x] - 
    218*G[1, 0, 1, 1, 1, 0, x] + 314*G[1, 0, 1, 1, 1, 1, x] + 
    (176*G[1, 1, 0, 0, 0, 0, x])/3 + (290*G[1, 1, 0, 0, 0, 1, x])/3 + 
    (290*G[1, 1, 0, 0, 1, 0, x])/3 + 374*G[1, 1, 0, 0, 1, 1, x] - 
    (328*G[1, 1, 0, 1, 0, 0, x])/3 + 12*G[1, 1, 0, 1, 0, 1, x] + 
    12*G[1, 1, 0, 1, 1, 0, x] - 96*G[1, 1, 0, 1, 1, 1, x] + 
    (668*G[1, 1, 1, 0, 0, 0, x])/3 - 214*G[1, 1, 1, 0, 0, 1, x] - 
    214*G[1, 1, 1, 0, 1, 0, x] + 140*G[1, 1, 1, 0, 1, 1, x] + 
    114*G[1, 1, 1, 1, 0, 0, x] + 488*G[1, 1, 1, 1, 0, 1, x] + 
    488*G[1, 1, 1, 1, 1, 0, x] - 258*G[1, 1, 1, 1, 1, 1, x] + 
    G[1, 1, 1, 1, 0, x]*(-1876/3 + (290*I)*Pi - 312*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(-1876/3 - (386*I)*Pi - 312*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(169 + ((68*I)/3)*Pi - 216*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(190 + (174*I)*Pi - 216*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(190 - (195*I)*Pi - 216*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-1666/3 - (272*I)*Pi - 188*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(190/3 - (522*I)*Pi - 166*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(1261/6 - (517*I)*Pi - 121*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-53/3 - (22*I)*Pi - 118*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(-253/3 + ((136*I)/3)*Pi - 104*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(-9/2 + (491*I)*Pi - 85*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(224/3 - ((142*I)/3)*Pi - 56*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(-557/3 - ((1126*I)/3)*Pi - 6*Log[mu2/s]) + 
    (47/48 + ((3*I)/2)*Pi)*Log[mu2/s]^5 + (9*Log[mu2/s]^6)/16 + 
    G[1, 1, 0, 1, 0, x]*(2234/3 - ((208*I)/3)*Pi + 28*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(2234/3 + ((1496*I)/3)*Pi + 28*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(283/3 - (16*I)*Pi + 74*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(3/2 + ((64*I)/3)*Pi + 74*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-808/3 + ((730*I)/3)*Pi + 88*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-1856/3 + ((146*I)/3)*Pi + 94*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-1856/3 - ((226*I)/3)*Pi + 94*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(355 + (6*I)*Pi + 100*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(-81 - ((200*I)/3)*Pi + 100*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-81 + ((1090*I)/3)*Pi + 100*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(355 - (696*I)*Pi + 100*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(223/3 + ((1072*I)/3)*Pi + 128*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(247 - ((44*I)/3)*Pi + 132*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(247 + ((1960*I)/3)*Pi + 132*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-359 + ((452*I)/3)*Pi + 142*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(142 + (380*I)*Pi + 150*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(-985/6 - (61*I)*Pi + 176*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(-985/6 - (662*I)*Pi + 176*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(1103/2 + (252*I)*Pi + 200*Log[mu2/s]) + 
    G[0, 1, 1, 0, x]*(3089/36 + ((2267*I)/6)*Pi + (-278/3 + (126*I)*Pi)*
       Log[mu2/s] - 87*Log[mu2/s]^2 - (5819*zeta[2])/3) + 
    G[1, 1, 1, 1, x]*(10256/9 - ((2666*I)/3)*Pi + (-1216/3 - (66*I)*Pi)*
       Log[mu2/s] + 48*Log[mu2/s]^2 - 736*zeta[2]) + 
    G[0, 0, 0, 0, x]*(-3833/36 + (171*I)*Pi + (-29/2 - (288*I)*Pi)*
       Log[mu2/s] + (13*Log[mu2/s]^2)/2 - (1389*zeta[2])/2) + 
    G[1, 1, 0, 0, x]*(1493/36 + ((1132*I)/3)*Pi + (-98 - (24*I)*Pi)*
       Log[mu2/s] - 70*Log[mu2/s]^2 - (1910*zeta[2])/3) + 
    G[1, 0, 0, 0, x]*(-2213/18 - (729*I)*Pi + (-26 + (104*I)*Pi)*Log[mu2/s] + 
      57*Log[mu2/s]^2 - (1673*zeta[2])/3) + G[0, 0, 0, 1, x]*
     (3317/18 + ((584*I)/3)*Pi + (-209/3 + (50*I)*Pi)*Log[mu2/s] + 
      69*Log[mu2/s]^2 - (1649*zeta[2])/3) + 
    Log[mu2/s]^4*(-3683/432 + ((53*I)/18)*Pi - (147*zeta[2])/16) + 
    G[0, 1, 1, 1, x]*(-10492/9 + ((604*I)/3)*Pi + (340/3 - (2*I)*Pi)*
       Log[mu2/s] + 57*Log[mu2/s]^2 + (263*zeta[2])/3) + 
    G[1, 0, 1, 0, x]*(-5305/18 - (151*I)*Pi + (-147 + (92*I)*Pi)*Log[mu2/s] - 
      75*Log[mu2/s]^2 + (299*zeta[2])/3) + G[0, 0, 1, 1, x]*
     (-2333/9 + (48*I)*Pi + (-40/3 - (78*I)*Pi)*Log[mu2/s] - 
      102*Log[mu2/s]^2 + (338*zeta[2])/3) + G[1, 1, 0, 1, x]*
     (2092/9 + (564*I)*Pi + (1124/3 - (58*I)*Pi)*Log[mu2/s] + 
      51*Log[mu2/s]^2 + (419*zeta[2])/3) + G[0, 1, 0, 1, x]*
     (3089/36 - ((766*I)/3)*Pi + (-278/3 + (76*I)*Pi)*Log[mu2/s] - 
      87*Log[mu2/s]^2 + (829*zeta[2])/3) + G[1, 0, 0, 1, x]*
     (-5305/18 - ((2014*I)/3)*Pi + (-147 + (18*I)*Pi)*Log[mu2/s] - 
      75*Log[mu2/s]^2 + (863*zeta[2])/3) + G[1, 0, 1, 1, x]*
     (6437/36 + ((2038*I)/3)*Pi + (342 + (60*I)*Pi)*Log[mu2/s] + 
      39*Log[mu2/s]^2 + 519*zeta[2]) + G[0, 0, 1, 0, x]*
     (3317/18 + ((722*I)/3)*Pi + (-209/3 + (104*I)*Pi)*Log[mu2/s] + 
      69*Log[mu2/s]^2 + (2695*zeta[2])/3) + G[1, 1, 1, 0, x]*
     (2092/9 - (176*I)*Pi + (1124/3 - (266*I)*Pi)*Log[mu2/s] + 
      51*Log[mu2/s]^2 + (3395*zeta[2])/3) + G[0, 1, 0, 0, x]*
     (8149/18 + ((103*I)/6)*Pi + (-173/6 + (152*I)*Pi)*Log[mu2/s] + 
      (97*Log[mu2/s]^2)/2 + (3747*zeta[2])/2) + 
    G[0, 1, 1, x]*(9395/36 - ((40949*I)/36)*Pi + (-149/2 + (44*I)*Pi)*
       Log[mu2/s]^2 + (74*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (-115/2 - ((385*I)/3)*Pi - 388*zeta[2]) + (2197/6 + ((746*I)/3)*Pi)*
       zeta[2] - (1846*zeta[3])/3) + G[1, 0, 1, x]*
     (18205/72 - ((3551*I)/12)*Pi + (-43 + (38*I)*Pi)*Log[mu2/s]^2 + 
      (74*Log[mu2/s]^3)/3 + Log[mu2/s]*(-180 + (109*I)*Pi - 470*zeta[2]) + 
      (-1248 + (992*I)*Pi)*zeta[2] - 384*zeta[3]) + 
    G[1, 0, 0, x]*(12481/36 - ((1181*I)/3)*Pi + (65/3 - (65*I)*Pi)*
       Log[mu2/s]^2 - (47*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (24 - ((389*I)/3)*Pi - 105*zeta[2]) + (3197 + (I/3)*Pi)*zeta[2] - 
      (440*zeta[3])/3) + G[0, 0, 0, x]*(8425/36 + ((3455*I)/36)*Pi + 
      (-35/3 + ((133*I)/2)*Pi)*Log[mu2/s]^2 - 3*Log[mu2/s]^3 + 
      (-3941/6 + ((337*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
       (109/6 - ((215*I)/2)*Pi + 264*zeta[2]) - 98*zeta[3]) + 
    (-74119/243 + ((9443*I)/36)*Pi)*zeta[3] - (2405*zeta[3]^2)/9 + 
    Log[mu2/s]^3*(-36359/648 - ((115*I)/18)*Pi + (-1061/72 - (32*I)*Pi)*
       zeta[2] + 6*zeta[3]) + G[1, 1, 0, x]*(18205/72 + ((1127*I)/12)*Pi + 
      (-43 + (55*I)*Pi)*Log[mu2/s]^2 + (74*Log[mu2/s]^3)/3 + 
      (-8281/3 + ((1171*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (-180 + ((572*I)/3)*Pi + 144*zeta[2]) + (100*zeta[3])/3) + 
    G[0, 1, 0, x]*(-8569/36 + ((21049*I)/36)*Pi + (65/2 - ((171*I)/2)*Pi)*
       Log[mu2/s]^2 - (47*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (277/6 - ((113*I)/2)*Pi - 313*zeta[2]) + (355/3 - ((257*I)/2)*Pi)*
       zeta[2] + 288*zeta[3]) + G[0, 0, 1, x]*(-8569/36 - ((259*I)/9)*Pi + 
      (65/2 - (80*I)*Pi)*Log[mu2/s]^2 - (47*Log[mu2/s]^3)/3 + 
      (-2061/2 - ((3046*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (277/6 - (18*I)*Pi + 271*zeta[2]) + (1022*zeta[3])/3) + 
    G[1, 1, 1, x]*(-4034/3 + (1454*I)*Pi + (72 + (18*I)*Pi)*Log[mu2/s]^2 - 
      27*Log[mu2/s]^3 + (4574/3 - (350*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(82 + ((340*I)/3)*Pi + 345*zeta[2]) + 676*zeta[3]) + 
    zeta[2]*(-19392193/46656 - ((22970*I)/27)*Pi + (49177/36 - (13*I)*Pi)*
       zeta[3]) + (((-16*I)/3)*Pi*G[1, 0, 1, 1, x] + 
      ((16*I)/3)*Pi*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 1, x] - 
      (16*G[1, 0, 1, 1, 1, x])/3 + (16*G[1, 1, 0, 1, 1, x])/3 + 
      G[1, 1, 1, x]*((16*I)*Pi - (16*zeta[2])/3) + (32*G[1, 0, 1, x]*zeta[2])/
       3 + (32*I)*Pi*G[1, x]*zeta[3] + G[1, 1, x]*(-32*zeta[2] + 
        (32*zeta[3])/3))/x^3 + (((-9*I)/2)*Pi*G[0, 0, 1, x] + 
      ((3*I)/2)*Pi*G[0, 1, 0, x] - ((11*I)/2)*Pi*G[1, 0, 0, x] - 
      (9*G[0, 0, 1, 1, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
      (3*G[0, 1, 1, 0, x])/2 - (34*G[0, 1, 1, 1, x])/3 - 
      (11*G[1, 0, 0, 1, x])/2 - (11*G[1, 0, 1, 0, x])/2 + 
      (28/3 + (9*I)*Pi)*G[1, 0, 1, 1, x] + (29*G[1, 1, 0, 0, x])/2 + 
      (103/2 - (9*I)*Pi)*G[1, 1, 0, 1, x] + (103*G[1, 1, 1, 0, x])/2 - 
      78*G[1, 1, 1, 1, x] + 9*G[1, 0, 1, 1, 1, x] - 9*G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 1, x]*(83/4 - ((25*I)/3)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-53/2 + ((135*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 0, x]*(((-53*I)/2)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - 106*zeta[2]) + 
      G[1, 0, 1, x]*(-53/2 + ((16*I)/3)*Pi + (3*Log[mu2/s])/2 - 18*zeta[2]) + 
      G[1, 1, 1, x]*(89/3 - ((53*I)/2)*Pi + 9*zeta[2]) + 
      G[0, 1, x]*(((83*I)/4)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + (32*zeta[2])/3) + 
      G[1, 1, x]*(59/12 + ((143*I)/12)*Pi + (35/4 - (3*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 - (589*zeta[2])/12 - 18*zeta[3]) + 
      (32*I)*Pi*zeta[3] + G[1, x]*(((59*I)/12)*Pi - 
        ((9*I)/4)*Pi*Log[mu2/s]^2 + (-1/12 - ((273*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(((35*I)/4)*Pi + 18*zeta[2]) + (386/3 - (54*I)*Pi)*
         zeta[3]))/x^2 + G[1, 1, x]*(-2237/8 - ((219701*I)/216)*Pi + 
      (26/3 - ((79*I)/3)*Pi)*Log[mu2/s]^3 - 6*Log[mu2/s]^4 + 
      (-4219/2 + ((530*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (775/18 + (55*I)*Pi + 107*zeta[2]) + Log[mu2/s]*
       (4033/54 - ((107*I)/9)*Pi + (-1047 + (187*I)*Pi)*zeta[2] - 
        168*zeta[3]) + (-3074/3 - ((332*I)/3)*Pi)*zeta[3] - 
      (9889*zeta[4])/2) + G[0, 0, x]*(-2075/12 - ((12601*I)/108)*Pi + 
      (23/3 - ((14*I)/3)*Pi)*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/2 + 
      (-7939/18 + ((185*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
       (-277/9 + ((263*I)/6)*Pi + (133*zeta[2])/2) + 
      (-72 - ((1486*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (-12169/108 + ((25*I)/9)*Pi + (1861/6 - (16*I)*Pi)*zeta[2] + 
        44*zeta[3]) - 2868*zeta[4]) + (-292523/48 + ((22223*I)/24)*Pi)*
     zeta[4] + Log[mu2/s]^2*(-500755/5184 - ((2551*I)/36)*Pi + 
      (-41/16 + ((141*I)/2)*Pi)*zeta[2] + (135/4 - (19*I)*Pi)*zeta[3] + 
      (1095*zeta[4])/32) + G[1, 0, x]*(977/4 + ((123775*I)/216)*Pi + 
      (-13/3 + (21*I)*Pi)*Log[mu2/s]^3 + 3*Log[mu2/s]^4 + 
      Log[mu2/s]^2*(-901/36 - ((103*I)/3)*Pi - 84*zeta[2]) + 
      (38545/36 - (104*I)*Pi)*zeta[2] + (1448/3 + ((424*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(-2863/108 - ((3709*I)/18)*Pi + (509/3 - (229*I)*Pi)*
         zeta[2] + 38*zeta[3]) + (373*zeta[4])/2) + 
    G[0, 1, x]*(977/4 - ((385*I)/108)*Pi + (-13/3 + (21*I)*Pi)*Log[mu2/s]^3 + 
      3*Log[mu2/s]^4 + Log[mu2/s]^2*(-901/36 - (55*I)*Pi - 40*zeta[2]) + 
      (20939/18 - (581*I)*Pi)*zeta[2] + (1630/3 + ((428*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(-2863/108 - ((1105*I)/18)*Pi + (2177/3 - (179*I)*Pi)*
         zeta[2] + 30*zeta[3]) + (13809*zeta[4])/2) + 
    G[0, x]*(-2142239/46656 + ((43787*I)/288)*Pi + (-281/144 - ((23*I)/8)*Pi)*
       Log[mu2/s]^4 - (15*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
       (2993/108 - ((161*I)/36)*Pi - (33*zeta[2])/4) + 
      Log[mu2/s]^2*(21053/216 + ((82*I)/3)*Pi + (-23/24 + ((299*I)/4)*Pi)*
         zeta[2] - 22*zeta[3]) + (7325/108 - ((9517*I)/18)*Pi)*zeta[3] + 
      zeta[2]*(598709/1296 - ((25381*I)/72)*Pi + (8116*zeta[3])/3) + 
      (95485/96 - ((12883*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(23243/288 + ((223*I)/4)*Pi + (15365/72 + ((437*I)/4)*Pi)*
         zeta[2] + (-949/18 + (74*I)*Pi)*zeta[3] + (15733*zeta[4])/16) - 
      476*zeta[5]) + (3*G[0, 0, 0, 0, x] - (3*I)*Pi*G[0, 0, 1, 0, x] + 
      (3*I)*Pi*G[0, 1, 0, 0, x] - 3*G[0, 0, 1, 0, 0, x] + 
      3*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, x]*zeta[2] + 
      G[0, 0, 0, x]*((3*I)*Pi + 3*zeta[2]) + 
      G[0, 0, x]*((-6 + (3*I)*Pi)*zeta[2] - 9*zeta[3]) + 12*zeta[2]*zeta[3] + 
      (18*I)*Pi*zeta[4] + G[0, x]*((-9*I)*Pi*zeta[3] + 3*zeta[4]) - 
      30*zeta[5])/(1 - x)^2 + Log[mu2/s]*(4346519/46656 - 
      ((18223*I)/162)*Pi + zeta[2]*(347935/1296 + ((5059*I)/18)*Pi - 
        (2236*zeta[3])/3) + (-11213/108 + ((2110*I)/9)*Pi)*zeta[3] + 
      (-244357/96 + ((1789*I)/4)*Pi)*zeta[4] - 10*zeta[5]) + 
    (-6253/36 + ((3722*I)/3)*Pi)*zeta[5] + 
    ((40*I)*Pi*G[0, 1, 1, x] - (48*I)*Pi*G[1, 0, 1, x] - 
      (2*I)*Pi*G[1, 1, 0, x] + 116*G[0, 0, 0, 0, x] - 28*G[0, 0, 0, 1, x] + 
      (-28 + (17*I)*Pi)*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 
      (7 - (17*I)*Pi)*G[0, 1, 0, 0, x] + 40*G[0, 1, 0, 1, x] + 
      40*G[0, 1, 1, 0, x] + 31*G[1, 0, 0, 0, x] - 48*G[1, 0, 0, 1, x] - 
      48*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] + 17*G[0, 0, 1, 0, 0, x] - 
      17*G[0, 1, 0, 0, 0, x] + G[1, 0, 0, x]*(-76/3 - (41*I)*Pi - 
        24*Log[mu2/s]) + G[0, 0, 1, x]*(251/3 - (50*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-1459/6 + (70*I)*Pi - 18*Log[mu2/s] - 17*zeta[2]) + 
      G[0, 1, 0, x]*(251/3 + (23*I)*Pi - 24*Log[mu2/s] + 34*zeta[2]) + 
      G[0, 1, x]*(((251*I)/3)*Pi - (24*I)*Pi*Log[mu2/s] + 86*zeta[2]) + 
      G[1, 0, x]*(((-76*I)/3)*Pi - (24*I)*Pi*Log[mu2/s] + 324*zeta[2]) + 
      zeta[2]*((109*I)*Pi - 68*zeta[3]) + (-109 - (289*I)*Pi)*zeta[3] + 
      G[1, x]*((-46*I)*Pi*zeta[2] + 46*zeta[3]) + 
      G[0, 0, x]*(9203/36 - ((727*I)/6)*Pi + (115/3 - (44*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 + (-4 - (17*I)*Pi)*zeta[2] + 51*zeta[3]) + 
      G[0, x]*(((9203*I)/36)*Pi - I*Pi*Log[mu2/s]^2 + (-410/3 + (132*I)*Pi)*
         zeta[2] + Log[mu2/s]*(((115*I)/3)*Pi + 192*zeta[2]) + 
        (-163 + (51*I)*Pi)*zeta[3] - 17*zeta[4]) + (-506 - (102*I)*Pi)*
       zeta[4] + 170*zeta[5])/(1 - x) + 
    G[1, x]*(-79/6 - ((283*I)/8)*Pi - (3*I)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((13*I)/3)*Pi + 25*zeta[2]) + 
      zeta[2]*(42683/72 - ((5809*I)/18)*Pi - (4817*zeta[3])/3) + 
      (491/4 - ((181*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
       (((649*I)/36)*Pi + (-51/2 + (56*I)*Pi)*zeta[2] + 35*zeta[3]) + 
      Log[mu2/s]*(((5203*I)/108)*Pi + (2507/6 - ((629*I)/3)*Pi)*zeta[2] + 
        (241/3 + (104*I)*Pi)*zeta[3] - (1093*zeta[4])/2) + 
      (126569/12 - ((1387*I)/6)*Pi)*zeta[4] + (1531*zeta[5])/3) + 
    Nf^2*(31891/8748 + ((10736*I)/729)*Pi + (8*I)*Pi*G[0, 0, 1, 0, x] - 
      (8*I)*Pi*G[0, 1, 1, 0, x] - ((8*I)/3)*Pi*G[1, 0, 1, 0, x] + 
      ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - (56*G[0, 0, 0, 0, 0, x])/3 + 
      8*G[0, 0, 1, 0, 0, x] + (56*G[0, 1, 0, 0, 0, x])/3 - 
      8*G[0, 1, 1, 0, 0, x] + (40*G[1, 0, 0, 0, 0, x])/3 - 
      (8*G[1, 0, 1, 0, 0, x])/3 - (40*G[1, 1, 0, 0, 0, x])/3 + 
      (8*G[1, 1, 1, 0, 0, x])/3 + G[1, 0, 0, 0, x]*(16 + (8*I)*Pi - 
        (16*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(-8/3 + ((40*I)/3)*Pi - 
        (16*Log[mu2/s])/3) + (-26/27 - ((8*I)/27)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/9 + G[1, 1, 0, 0, x]*(8/3 - (8*I)*Pi + 
        (16*Log[mu2/s])/3) + G[0, 0, 0, 0, x]*(-16 - ((40*I)/3)*Pi + 
        (16*Log[mu2/s])/3) + G[1, 1, 0, x]*(((8*I)/3)*Pi + 
        ((16*I)/3)*Pi*Log[mu2/s] - 8*zeta[2]) + G[1, 0, 0, x]*
       (-640/27 + ((64*I)/9)*Pi + (-80/9 - ((16*I)/3)*Pi)*Log[mu2/s] + 
        (8*zeta[2])/3) + G[0, 0, 0, x]*(352/27 - ((64*I)/9)*Pi + 
        (80/9 + ((16*I)/3)*Pi)*Log[mu2/s] + (8*zeta[2])/3) + 
      G[0, 1, 0, x]*(((-8*I)/3)*Pi - ((16*I)/3)*Pi*Log[mu2/s] + 
        (8*zeta[2])/3) + Log[mu2/s]^2*(-77/27 - ((40*I)/27)*Pi + 
        (28*zeta[2])/9) + G[1, 0, x]*(((-640*I)/27)*Pi + 
        (56/3 + ((8*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-80*I)/9)*Pi + 
          (16*zeta[2])/3) - (32*zeta[3])/3) + 
      G[0, 1, x]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + (-356/81 + ((104*I)/27)*Pi)*
       zeta[3] + G[1, 1, x]*(((-8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3) + 
      (((8*I)/3)*Pi*G[1, 0, x] - (40*G[0, 0, 0, x])/3 + (8*G[1, 0, 0, x])/3 + 
        G[0, 0, x]*(40/3 - (8*I)*Pi + (16*Log[mu2/s])/3) + 
        G[0, x]*(((40*I)/3)*Pi + ((16*I)/3)*Pi*Log[mu2/s] - 8*zeta[2]) - 
        ((8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3)/(1 - x) + 
      zeta[2]*(-3034/81 + ((80*I)/3)*Pi + 8*zeta[3]) + 
      G[0, 0, x]*(13 + ((496*I)/27)*Pi + Log[mu2/s]*(16/3 + ((80*I)/9)*Pi - 
          (16*zeta[2])/3) + (-8 - (8*I)*Pi)*zeta[2] + 16*zeta[3]) + 
      ((2*I)*Pi*G[1, 1, 0, x] + 2*G[1, 1, 0, 0, x] - 2*G[1, 0, x]*zeta[2] + 
        G[1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]))/x^2 + 
      Log[mu2/s]*(-581/243 + ((232*I)/81)*Pi + (-44/27 + ((32*I)/3)*Pi)*
         zeta[2] + (-88/9 - ((16*I)/3)*Pi)*zeta[3] - (112*zeta[4])/3) + 
      (-31891/8748 + ((928*I)/729)*Pi + ((16*I)/9)*Pi*G[0, 1, 0, x] - 
        (2*I)*Pi*G[1, 1, 0, x] - (40*G[0, 0, 0, 0, x])/9 + 
        (16*G[0, 1, 0, 0, x])/9 + (8*G[1, 0, 0, 0, x])/3 - 
        2*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(-26/27 + ((8*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + (26/27 + ((8*I)/27)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/9 + G[0, 0, 0, x]*(28/9 - ((16*I)/9)*Pi + 
          (8*Log[mu2/s])/3) + G[0, 0, x]*(62/81 + ((80*I)/27)*Pi + 
          (-4/27 + ((16*I)/9)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/9 - 
          (56*zeta[2])/9) + Log[mu2/s]^2*(77/27 + ((40*I)/27)*Pi - 
          (28*zeta[2])/9) + (-206/81 - (2*I)*Pi)*zeta[2] + 
        G[1, 0, x]*(((-26*I)/27)*Pi - ((16*I)/9)*Pi*Log[mu2/s] + 
          (22*zeta[2])/3) + G[0, x]*(-815/729 - ((200*I)/81)*Pi + 
          (-38/27 - ((8*I)/9)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/27 + 
          (190*zeta[2])/27 + Log[mu2/s]*(-262/81 - ((80*I)/27)*Pi + 
            (56*zeta[2])/9) - (104*zeta[3])/27) + 
        G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + Log[mu2/s]*
         (581/243 + ((200*I)/81)*Pi - (244*zeta[2])/27 - (8*zeta[3])/9) + 
        (-346/81 - ((128*I)/27)*Pi)*zeta[3] - (155*zeta[4])/27)/x + 
      (-2617/27 + ((10*I)/3)*Pi)*zeta[4] + 
      G[0, x]*(12479/729 + ((1747*I)/81)*Pi + (38/27 + ((4*I)/9)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/27 + (-316/9 + ((16*I)/9)*Pi)*
         zeta[2] + Log[mu2/s]*(694/81 + ((220*I)/27)*Pi + 
          (-40/3 + ((16*I)/3)*Pi)*zeta[2] - (16*zeta[3])/3) + 
        (368/27 + ((32*I)/3)*Pi)*zeta[3] + (34*zeta[4])/3) + 
      G[1, x]*(((-8*I)/3)*Pi*zeta[2] + (8/3 - ((16*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-16*I)/3)*Pi*zeta[2] + (16*zeta[3])/3) + 26*zeta[4]) + 
      x*((-24*I)*Pi*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 1, 1, 0, x] + 
        (8*I)*Pi*G[1, 0, 1, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] + 
        56*G[0, 0, 0, 0, 0, x] - 24*G[0, 0, 1, 0, 0, x] - 
        56*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 1, 0, 0, x] - 
        40*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 1, 0, 0, x] + 
        40*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, x]*(-24 + (24*I)*Pi - 16*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-8/3 + (40*I)*Pi - 16*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(8/3 - (24*I)*Pi + 16*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(24 - (40*I)*Pi + 16*Log[mu2/s]) + 
        G[0, 0, 0, x]*(-32 - ((40*I)/3)*Pi + (-32/3 - (16*I)*Pi)*Log[mu2/s] - 
          8*zeta[2]) + G[1, 0, 0, x]*(32 + ((40*I)/3)*Pi + 
          (32/3 + (16*I)*Pi)*Log[mu2/s] - 8*zeta[2]) + 
        G[0, 1, 0, x]*((24*I)*Pi + (16*I)*Pi*Log[mu2/s] - 8*zeta[2]) + 
        G[1, 1, 0, x]*((-24*I)*Pi - (16*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
        G[0, 0, x]*((-32*I)*Pi + (104/3 + (24*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-32*I)/3)*Pi + 16*zeta[2]) - 48*zeta[3]) + 
        zeta[2]*(32 - (32*I)*Pi - 24*zeta[3]) + G[1, 1, x]*
         ((8*I)*Pi*zeta[2] - 8*zeta[3]) + (16 + ((56*I)/3)*Pi)*zeta[3] + 
        G[0, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
        G[1, 0, x]*((32*I)*Pi + Log[mu2/s]*(((32*I)/3)*Pi - 16*zeta[2]) + 
          (-136/3 - (8*I)*Pi)*zeta[2] + 32*zeta[3]) + 
        G[1, x]*((24*I)*Pi*zeta[2] + Log[mu2/s]*((16*I)*Pi*zeta[2] - 
            16*zeta[3]) + (-24 + (16*I)*Pi)*zeta[3] - 78*zeta[4]) + 
        G[0, x]*((64/3 - (24*I)*Pi)*zeta[2] + (8 - (32*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((32/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) - 
          34*zeta[4]) + (772/3 - (10*I)*Pi)*zeta[4] + 
        Log[mu2/s]*((32/3 - ((32*I)/3)*Pi)*zeta[2] + (32/3 + (16*I)*Pi)*
           zeta[3] + 112*zeta[4]) - 40*zeta[5]) + (40*zeta[5])/3 + 
      x^2*((16*I)*Pi*G[0, 0, 1, 0, x] - (16*I)*Pi*G[0, 1, 1, 0, x] - 
        ((16*I)/3)*Pi*G[1, 0, 1, 0, x] + ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - 
        (112*G[0, 0, 0, 0, 0, x])/3 + 16*G[0, 0, 1, 0, 0, x] + 
        (112*G[0, 1, 0, 0, 0, x])/3 - 16*G[0, 1, 1, 0, 0, x] + 
        (80*G[1, 0, 0, 0, 0, x])/3 - (16*G[1, 0, 1, 0, 0, x])/3 - 
        (80*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 1, 0, 0, x])/3 + 
        G[1, 0, 0, 0, x]*(-64/3 + (16*I)*Pi - (32*Log[mu2/s])/3) + 
        G[0, 1, 0, 0, x]*(-64/3 + ((80*I)/3)*Pi - (32*Log[mu2/s])/3) + 
        G[1, 1, 0, 0, x]*(64/3 - (16*I)*Pi + (32*Log[mu2/s])/3) + 
        G[0, 0, 0, 0, x]*(64/3 - ((80*I)/3)*Pi + (32*Log[mu2/s])/3) + 
        G[1, 1, 0, x]*(((64*I)/3)*Pi + ((32*I)/3)*Pi*Log[mu2/s] - 
          16*zeta[2]) + G[0, 1, 0, x]*(((-64*I)/3)*Pi - 
          ((32*I)/3)*Pi*Log[mu2/s] + (16*zeta[2])/3) + 
        G[1, 0, 0, x]*(((-64*I)/3)*Pi - ((32*I)/3)*Pi*Log[mu2/s] + 
          (16*zeta[2])/3) + G[0, 0, 0, x]*(((64*I)/3)*Pi + 
          ((32*I)/3)*Pi*Log[mu2/s] + (16*zeta[2])/3) + 
        G[1, 0, x]*((64/3 + ((16*I)/3)*Pi)*zeta[2] + (32*Log[mu2/s]*zeta[2])/
           3 - (64*zeta[3])/3) + G[0, 1, x]*((16*I)*Pi*zeta[2] - 
          16*zeta[3]) - ((64*I)/3)*Pi*zeta[3] + 16*zeta[2]*zeta[3] + 
        G[1, 1, x]*(((-16*I)/3)*Pi*zeta[2] + (16*zeta[3])/3) + 
        G[0, 0, x]*((-64/3 - (16*I)*Pi)*zeta[2] - (32*Log[mu2/s]*zeta[2])/3 + 
          32*zeta[3]) + Log[mu2/s]*(((-32*I)/3)*Pi*zeta[3] - 
          (224*zeta[4])/3) + (-448/3 + ((20*I)/3)*Pi)*zeta[4] + 
        G[0, x]*(((64*I)/3)*Pi*zeta[2] + Log[mu2/s]*(((32*I)/3)*Pi*zeta[2] - 
            (32*zeta[3])/3) + (-64/3 + ((64*I)/3)*Pi)*zeta[3] + 
          (68*zeta[4])/3) + G[1, x]*(((-64*I)/3)*Pi*zeta[2] + 
          (64/3 - ((32*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
           (((-32*I)/3)*Pi*zeta[2] + (32*zeta[3])/3) + 52*zeta[4]) + 
        (80*zeta[5])/3)) + x*(-547/36 - ((79*I)/24)*Pi - 
      450*G[0, 0, 0, 0, 0, 0, x] - 714*G[0, 0, 0, 0, 0, 1, x] - 
      714*G[0, 0, 0, 0, 1, 0, x] + 246*G[0, 0, 0, 0, 1, 1, x] - 
      264*G[0, 0, 0, 1, 0, 0, x] - 360*G[0, 0, 0, 1, 0, 1, x] - 
      360*G[0, 0, 0, 1, 1, 0, x] - 132*G[0, 0, 0, 1, 1, 1, x] - 
      138*G[0, 0, 1, 0, 0, 0, x] + 567*G[0, 0, 1, 0, 0, 1, x] + 
      567*G[0, 0, 1, 0, 1, 0, x] - 381*G[0, 0, 1, 0, 1, 1, x] - 
      429*G[0, 0, 1, 1, 0, 0, x] - 102*G[0, 0, 1, 1, 0, 1, x] - 
      102*G[0, 0, 1, 1, 1, 0, x] + 414*G[0, 0, 1, 1, 1, 1, x] - 
      366*G[0, 1, 0, 0, 0, 0, x] + 1098*G[0, 1, 0, 0, 0, 1, x] + 
      1098*G[0, 1, 0, 0, 1, 0, x] + 426*G[0, 1, 0, 0, 1, 1, x] + 
      522*G[0, 1, 0, 1, 0, 0, x] + 42*G[0, 1, 0, 1, 0, 1, x] + 
      42*G[0, 1, 0, 1, 1, 0, x] - 6*G[0, 1, 0, 1, 1, 1, x] + 
      900*G[0, 1, 1, 0, 0, 0, x] - 966*G[0, 1, 1, 0, 0, 1, x] - 
      966*G[0, 1, 1, 0, 1, 0, x] + 204*G[0, 1, 1, 0, 1, 1, x] + 
      12*G[0, 1, 1, 1, 0, 0, x] + 372*G[0, 1, 1, 1, 0, 1, x] + 
      372*G[0, 1, 1, 1, 1, 0, x] - 432*G[0, 1, 1, 1, 1, 1, x] - 
      486*G[1, 0, 0, 0, 0, 0, x] + 78*G[1, 0, 0, 0, 0, 1, x] + 
      78*G[1, 0, 0, 0, 1, 0, x] + 72*G[1, 0, 0, 0, 1, 1, x] - 
      54*G[1, 0, 0, 1, 0, 0, x] + 744*G[1, 0, 0, 1, 0, 1, x] + 
      744*G[1, 0, 0, 1, 1, 0, x] - 426*G[1, 0, 0, 1, 1, 1, x] + 
      474*G[1, 0, 1, 0, 0, 0, x] - 57*G[1, 0, 1, 0, 0, 1, x] - 
      57*G[1, 0, 1, 0, 1, 0, x] + 189*G[1, 0, 1, 0, 1, 1, x] + 
      987*G[1, 0, 1, 1, 0, 0, x] + 6*G[1, 0, 1, 1, 0, 1, x] + 
      6*G[1, 0, 1, 1, 1, 0, x] + 54*G[1, 0, 1, 1, 1, 1, x] + 
      636*G[1, 1, 0, 0, 0, 0, x] - 522*G[1, 1, 0, 0, 0, 1, x] - 
      522*G[1, 1, 0, 0, 1, 0, x] - 486*G[1, 1, 0, 0, 1, 1, x] + 
      36*G[1, 1, 0, 1, 0, 0, x] - 156*G[1, 1, 0, 1, 0, 1, x] - 
      156*G[1, 1, 0, 1, 1, 0, x] + 312*G[1, 1, 0, 1, 1, 1, x] - 
      876*G[1, 1, 1, 0, 0, 0, x] + 606*G[1, 1, 1, 0, 0, 1, x] + 
      606*G[1, 1, 1, 0, 1, 0, x] - 144*G[1, 1, 1, 0, 1, 1, x] - 
      612*G[1, 1, 1, 1, 0, 0, x] - 528*G[1, 1, 1, 1, 0, 1, x] - 
      528*G[1, 1, 1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 0, 0, x]*(-204 - (480*I)*Pi - 414*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(234 + (21*I)*Pi - 396*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(67 - (192*I)*Pi - 306*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(234 + (300*I)*Pi - 264*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(234 + (1260*I)*Pi - 264*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(832 - (96*I)*Pi - 246*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(832 + (444*I)*Pi - 246*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(395 - (642*I)*Pi - 150*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-268 + (84*I)*Pi - 102*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-268 - (633*I)*Pi - 102*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-244 + (36*I)*Pi - 96*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(79 + (288*I)*Pi - 96*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(79 - (858*I)*Pi - 96*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-244 + (897*I)*Pi - 96*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(514 - (636*I)*Pi - 90*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(65 - (18*I)*Pi - 54*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(61 + (264*I)*Pi - 54*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(414 + (330*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-920 - (60*I)*Pi + 60*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-920 - (948*I)*Pi + 60*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-590 + (150*I)*Pi + 90*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(85 + (324*I)*Pi + 168*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-708 + (120*I)*Pi + 180*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-97 + (912*I)*Pi + 180*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(200 - (984*I)*Pi + 180*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(151 - (192*I)*Pi + 216*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-355 + (693*I)*Pi + 264*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(616 + (738*I)*Pi + 276*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(616 - (864*I)*Pi + 276*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-473 - (108*I)*Pi + 360*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-473 - (264*I)*Pi + 360*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(56 + (114*I)*Pi + 384*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-874/3 + (124*I)*Pi + (-13 - (156*I)*Pi)*Log[mu2/s] - 
        36*Log[mu2/s]^2 - 4260*zeta[2]) + G[1, 1, 1, 0, x]*
       (-163/3 + (316*I)*Pi + (-356 + (570*I)*Pi)*Log[mu2/s] - 
        45*Log[mu2/s]^2 - 2853*zeta[2]) + G[0, 0, 1, 0, x]*
       (857/6 - (598*I)*Pi + (25 + (18*I)*Pi)*Log[mu2/s] - 72*Log[mu2/s]^2 - 
        1851*zeta[2]) + G[1, 0, 0, 1, x]*(-103/3 + (1030*I)*Pi + 
        (137 - (138*I)*Pi)*Log[mu2/s] + 81*Log[mu2/s]^2 - 1689*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-381/2 + (460*I)*Pi + (161 - (156*I)*Pi)*Log[mu2/s] + 
        81*Log[mu2/s]^2 - 843*zeta[2]) + G[0, 0, 1, 1, x]*
       (-263/3 + (151*I)*Pi + (5 + (150*I)*Pi)*Log[mu2/s] + 
        117*Log[mu2/s]^2 - 435*zeta[2]) + G[0, 1, 1, 1, x]*
       (5075/3 - (617*I)*Pi + (12 - (78*I)*Pi)*Log[mu2/s] - 81*Log[mu2/s]^2 - 
        387*zeta[2]) + G[1, 0, 1, 1, x]*(298 - (1044*I)*Pi + 
        (-210 - (132*I)*Pi)*Log[mu2/s] - 63*Log[mu2/s]^2 - 201*zeta[2]) + 
      (27*I)*Pi*Log[mu2/s]^3*zeta[2] + G[1, 0, 1, 0, x]*
       (-103/3 + (127*I)*Pi + (137 - (330*I)*Pi)*Log[mu2/s] + 
        81*Log[mu2/s]^2 + 96*zeta[2]) + G[1, 0, 0, 0, x]*
       (499 + (996*I)*Pi + (13 - (138*I)*Pi)*Log[mu2/s] - 54*Log[mu2/s]^2 + 
        198*zeta[2]) + G[1, 1, 0, 1, x]*(-163/3 - (1191*I)*Pi + 
        (-356 + (138*I)*Pi)*Log[mu2/s] - 45*Log[mu2/s]^2 + 273*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-5314/3 + (1344*I)*Pi + (214 + (150*I)*Pi)*
         Log[mu2/s] - 18*Log[mu2/s]^2 + 1050*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-221 - (271*I)*Pi + (2 + (504*I)*Pi)*Log[mu2/s] - 
        18*Log[mu2/s]^2 + 2034*zeta[2]) + G[1, 1, 0, 0, x]*
       (466/3 - (810*I)*Pi + (43 - (120*I)*Pi)*Log[mu2/s] + 63*Log[mu2/s]^2 + 
        2043*zeta[2]) + G[0, 0, 0, 1, x]*(857/6 - (53*I)*Pi + 
        (25 + (66*I)*Pi)*Log[mu2/s] - 72*Log[mu2/s]^2 + 2106*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-381/2 + (36*I)*Pi + (161 - (348*I)*Pi)*Log[mu2/s] + 
        81*Log[mu2/s]^2 + 4395*zeta[2]) + G[1, 1, 1, x]*
       (6061/3 - ((5279*I)/3)*Pi + (-90 + (18*I)*Pi)*Log[mu2/s]^2 + 
        27*Log[mu2/s]^3 + Log[mu2/s]*(66 - (322*I)*Pi - 585*zeta[2]) + 
        (-1441 + (1320*I)*Pi)*zeta[2] - 1386*zeta[3]) + 
      G[0, 1, 0, x]*(1771/6 - ((3199*I)/6)*Pi + (-34 + (72*I)*Pi)*
         Log[mu2/s]^2 + 9*Log[mu2/s]^3 + (-1039 + (546*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-154/3 + (80*I)*Pi + 933*zeta[2]) - 684*zeta[3]) + 
      G[0, 0, 1, x]*(1771/6 + ((23*I)/6)*Pi + (-34 + (72*I)*Pi)*
         Log[mu2/s]^2 + 9*Log[mu2/s]^3 + Log[mu2/s]*(-154/3 - (38*I)*Pi - 
          567*zeta[2]) + (1160 + (1326*I)*Pi)*zeta[2] - 618*zeta[3]) + 
      (3075/4 - ((4601*I)/6)*Pi)*zeta[3] + 234*zeta[3]^2 + 
      G[0, 0, 0, x]*(147/2 - ((823*I)/6)*Pi + (-1 - (90*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-59 + (25*I)*Pi - 1116*zeta[2]) + (1853 - (558*I)*Pi)*
         zeta[2] + 180*zeta[3]) + G[1, 1, 0, x]*(-3128/9 + (175*I)*Pi + 
        (52 - (36*I)*Pi)*Log[mu2/s]^2 - 18*Log[mu2/s]^3 + 
        Log[mu2/s]*(74 - (209*I)*Pi - 612*zeta[2]) + (4128 - (906*I)*Pi)*
         zeta[2] + 234*zeta[3]) + G[1, 0, 0, x]*(-29695/36 + 
        ((1295*I)/3)*Pi + (-21 + (54*I)*Pi)*Log[mu2/s]^2 + 9*Log[mu2/s]^3 + 
        (-4318 + (390*I)*Pi)*zeta[2] + Log[mu2/s]*(-33 + (108*I)*Pi + 
          993*zeta[2]) + 342*zeta[3]) + G[1, 0, 1, x]*
       (-3128/9 + ((1013*I)/3)*Pi + (52 - (36*I)*Pi)*Log[mu2/s]^2 - 
        18*Log[mu2/s]^3 + (861 - (1458*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(74 + (31*I)*Pi + 702*zeta[2]) + 672*zeta[3]) + 
      G[0, 1, 1, x]*(-41911/36 + ((8891*I)/6)*Pi + (76 - (54*I)*Pi)*
         Log[mu2/s]^2 - 18*Log[mu2/s]^3 + (-488 - (984*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-58/3 + (325*I)*Pi + 576*zeta[2]) + 1152*zeta[3]) + 
      zeta[2]*(4379/12 + ((102743*I)/36)*Pi + (-3138 + (468*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(-5585/72 - ((30739*I)/36)*Pi - (9*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-6 + (42*I)*Pi - 18*zeta[2]) + (-4117/6 + (124*I)*Pi)*
         zeta[2] + Log[mu2/s]*(91/6 - ((248*I)/3)*Pi + (-1033 + (291*I)*Pi)*
           zeta[2] - 108*zeta[3]) + (-516 - (1368*I)*Pi)*zeta[3] - 
        (29751*zeta[4])/2) + G[1, 0, x]*(-5585/72 - ((4629*I)/4)*Pi - 
        (9*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-6 + (31*I)*Pi - 72*zeta[2]) + 
        (3335/6 + (249*I)*Pi)*zeta[2] + Log[mu2/s]*(91/6 + (29*I)*Pi + 
          (-83 + (369*I)*Pi)*zeta[2] - 108*zeta[3]) + (-960 - (630*I)*Pi)*
         zeta[3] - 1791*zeta[4]) + (-17167/12 - ((1119*I)/4)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(5/8 + (47/2 - (79*I)*Pi)*zeta[2] + 
        (1 + (18*I)*Pi)*zeta[3] + (243*zeta[4])/2) + 
      G[0, 0, x]*(2429/18 + ((1150*I)/3)*Pi + (9*I)*Pi*Log[mu2/s]^3 + 
        (-1727/3 + (190*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-3 - (35*I)*Pi + 
          18*zeta[2]) + Log[mu2/s]*(44/3 - ((349*I)/3)*Pi + 
          (-190 + (33*I)*Pi)*zeta[2] - 72*zeta[3]) + (145 + (1212*I)*Pi)*
         zeta[3] + (12699*zeta[4])/2) + G[1, 1, x]*
       (727/36 + ((14650*I)/9)*Pi + (9*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(15 - (38*I)*Pi - 63*zeta[2]) + (3721/3 - (559*I)*Pi)*
         zeta[2] + (1315 + (1170*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-45 + (170*I)*Pi + (1133 - (423*I)*Pi)*zeta[2] + 
          360*zeta[3]) + 11502*zeta[4]) + Log[mu2/s]*
       (-79/24 + I*Pi + (65 - (122*I)*Pi)*zeta[3] + 
        zeta[2]*(-45/2 - ((541*I)/3)*Pi + 1440*zeta[3]) + 
        (4631/2 - ((2649*I)/2)*Pi)*zeta[4]) + 
      G[1, x]*(-55/2 - ((529*I)/8)*Pi + 27*Log[mu2/s]^3*zeta[2] + 
        Log[mu2/s]^2*(9/4 + (9*I)*Pi - 60*zeta[2] - 36*zeta[3]) + 
        (205/3 - (1527*I)*Pi)*zeta[3] + zeta[2]*(-11993/36 - 
          ((1801*I)/6)*Pi + 3906*zeta[3]) + (-29141/2 + ((4191*I)/4)*Pi)*
         zeta[4] + Log[mu2/s]*(-35/4 - ((76*I)/3)*Pi + (-566 + (132*I)*Pi)*
           zeta[2] + (-148 - (84*I)*Pi)*zeta[3] + (2403*zeta[4])/2) - 
        (2625*zeta[5])/2) + (1195/2 - ((5313*I)/2)*Pi)*zeta[5] + 
      G[0, x]*(55/2 + ((527*I)/8)*Pi + zeta[2]*(1835/12 + ((1753*I)/3)*Pi - 
          5988*zeta[3]) + (-561/2 + (895*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-9/4 - (9*I)*Pi + (31 - (108*I)*Pi)*zeta[2] + 
          18*zeta[3]) + Log[mu2/s]*(17/2 + ((76*I)/3)*Pi + 
          (282 - (89*I)*Pi)*zeta[2] + (40 - (192*I)*Pi)*zeta[3] - 
          2769*zeta[4]) + (1959/4 + ((4767*I)/4)*Pi)*zeta[4] + 
        (2775*zeta[5])/2) - (71627*zeta[6])/16) + (6415343*zeta[6])/3456 + 
    x^2*((-480 + (280*I)*Pi)*G[1, 1, 1, 1, 1, x] + 
      246*G[0, 0, 0, 0, 0, 0, x] + 360*G[0, 0, 0, 0, 0, 1, x] + 
      360*G[0, 0, 0, 0, 1, 0, x] - 334*G[0, 0, 0, 0, 1, 1, x] + 
      78*G[0, 0, 0, 1, 0, 0, x] + 326*G[0, 0, 0, 1, 0, 1, x] + 
      326*G[0, 0, 0, 1, 1, 0, x] - 68*G[0, 0, 0, 1, 1, 1, x] - 
      34*G[0, 0, 1, 0, 0, 0, x] - 197*G[0, 0, 1, 0, 0, 1, x] - 
      197*G[0, 0, 1, 0, 1, 0, x] + 137*G[0, 0, 1, 0, 1, 1, x] + 
      259*G[0, 0, 1, 1, 0, 0, x] - 88*G[0, 0, 1, 1, 0, 1, x] - 
      88*G[0, 0, 1, 1, 1, 0, x] + 60*G[0, 0, 1, 1, 1, 1, x] + 
      144*G[0, 1, 0, 0, 0, 0, x] - 600*G[0, 1, 0, 0, 0, 1, x] - 
      600*G[0, 1, 0, 0, 1, 0, x] - 140*G[0, 1, 0, 0, 1, 1, x] - 
      206*G[0, 1, 0, 1, 0, 0, x] - 88*G[0, 1, 0, 1, 0, 1, x] - 
      88*G[0, 1, 0, 1, 1, 0, x] + 80*G[0, 1, 0, 1, 1, 1, x] - 
      430*G[0, 1, 1, 0, 0, 0, x] + 532*G[0, 1, 1, 0, 0, 1, x] + 
      532*G[0, 1, 1, 0, 1, 0, x] - 52*G[0, 1, 1, 0, 1, 1, x] - 
      102*G[0, 1, 1, 1, 0, 0, x] - 108*G[0, 1, 1, 1, 0, 1, x] - 
      108*G[0, 1, 1, 1, 1, 0, x] + 88*G[0, 1, 1, 1, 1, 1, x] + 
      372*G[1, 0, 0, 0, 0, 0, x] - 168*G[1, 0, 0, 0, 0, 1, x] - 
      168*G[1, 0, 0, 0, 1, 0, x] + 262*G[1, 0, 0, 0, 1, 1, x] - 
      54*G[1, 0, 0, 1, 0, 0, x] - 394*G[1, 0, 0, 1, 0, 1, x] - 
      394*G[1, 0, 0, 1, 1, 0, x] + 264*G[1, 0, 0, 1, 1, 1, x] - 
      314*G[1, 0, 1, 0, 0, 0, x] + 25*G[1, 0, 1, 0, 0, 1, x] + 
      25*G[1, 0, 1, 0, 1, 0, x] - 69*G[1, 0, 1, 0, 1, 1, x] - 
      485*G[1, 0, 1, 1, 0, 0, x] + 100*G[1, 0, 1, 1, 0, 1, x] + 
      100*G[1, 0, 1, 1, 1, 0, x] - 248*G[1, 0, 1, 1, 1, 1, x] - 
      556*G[1, 1, 0, 0, 0, 0, x] + 428*G[1, 1, 0, 0, 0, 1, x] + 
      428*G[1, 1, 0, 0, 1, 0, x] + 188*G[1, 1, 0, 0, 1, 1, x] + 
      48*G[1, 1, 0, 1, 0, 0, x] + 116*G[1, 1, 0, 1, 0, 1, x] + 
      116*G[1, 1, 0, 1, 1, 0, x] - 284*G[1, 1, 0, 1, 1, 1, x] + 
      620*G[1, 1, 1, 0, 0, 0, x] - 392*G[1, 1, 1, 0, 0, 1, x] - 
      392*G[1, 1, 1, 0, 1, 0, x] - 16*G[1, 1, 1, 0, 1, 1, x] + 
      426*G[1, 1, 1, 1, 0, 0, x] + 136*G[1, 1, 1, 1, 0, 1, x] + 
      136*G[1, 1, 1, 1, 1, 0, x] + 144*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 0, 0, x]*(35/3 - (60*I)*Pi - 288*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(610/3 - (102*I)*Pi - 128*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(610/3 + (276*I)*Pi - 128*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(1024/3 - (323*I)*Pi - 92*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-833/3 + (516*I)*Pi - 90*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(1102/3 + (76*I)*Pi - 88*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(1102/3 + (528*I)*Pi - 88*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-228 + (148*I)*Pi - 56*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(103 - (512*I)*Pi - 56*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-616/3 - (444*I)*Pi - 36*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-616/3 + (526*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-94 - (52*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(143 - (40*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-415/3 - (146*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(73/3 - (16*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(350/3 - (172*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(218 - (40*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(218 - (381*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(173/3 - (198*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(173/3 + (492*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(360 - (132*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-92 - (40*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-92 + (191*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(88/3 + (302*I)*Pi + 44*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-304 + (206*I)*Pi + 112*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-304 - (336*I)*Pi + 112*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-206 - (178*I)*Pi + 116*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-206 - (624*I)*Pi + 116*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(748/3 + (34*I)*Pi + 162*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-130/3 - (87*I)*Pi + 202*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-586/3 + (308*I)*Pi + 206*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(110/3 - (200*I)*Pi + (-187/3 + (202*I)*Pi)*
         Log[mu2/s] - 8*Log[mu2/s]^2 - 2594*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-7463/36 + ((1643*I)/3)*Pi + (-69 + (72*I)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2 - 1385*zeta[2]) + 
      G[0, 0, 0, 0, x]*(5002/9 - ((86*I)/3)*Pi + (137/3 - (204*I)*Pi)*
         Log[mu2/s] + 7*Log[mu2/s]^2 - 1335*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-37 + (285*I)*Pi + (157/3 - (72*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 - 1232*zeta[2]) + G[1, 1, 1, 1, x]*
       (2840/3 - ((1798*I)/3)*Pi + (86 - (72*I)*Pi)*Log[mu2/s] - 
        18*Log[mu2/s]^2 - 474*zeta[2]) + G[1, 1, 0, 1, x]*
       (-267/2 + (558*I)*Pi + (74 - (80*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 
        160*zeta[2]) + G[1, 0, 1, 0, x]*(491/6 + ((254*I)/3)*Pi + 
        (-90 + (190*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 29*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-3455/12 + ((1684*I)/3)*Pi + (-50/3 + (68*I)*Pi)*
         Log[mu2/s] + 24*Log[mu2/s]^2 + 16*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-3133/9 - ((1501*I)/3)*Pi + (95/3 + (54*I)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2 + 21*zeta[2]) + G[0, 1, 1, 1, x]*
       (-1792/3 + ((428*I)/3)*Pi + (-58 + (40*I)*Pi)*Log[mu2/s] + 
        24*Log[mu2/s]^2 + 102*zeta[2]) + G[0, 0, 1, 1, x]*
       (-113/12 - ((514*I)/3)*Pi + (44/3 - (56*I)*Pi)*Log[mu2/s] - 
        26*Log[mu2/s]^2 + 272*zeta[2]) + G[0, 1, 0, 1, x]*
       (110/3 - (244*I)*Pi + (-187/3 + (92*I)*Pi)*Log[mu2/s] - 
        8*Log[mu2/s]^2 + 548*zeta[2]) + G[1, 0, 0, 1, x]*
       (491/6 - ((1597*I)/3)*Pi + (-90 + (80*I)*Pi)*Log[mu2/s] - 
        8*Log[mu2/s]^2 + 940*zeta[2]) + G[0, 0, 1, 0, x]*
       (-37 + ((905*I)/3)*Pi + (157/3 - (60*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 1023*zeta[2]) + G[1, 1, 1, 0, x]*
       (-267/2 - ((359*I)/3)*Pi + (74 - (312*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 1802*zeta[2]) + G[0, 1, 0, 0, x]*
       (1859/36 - ((256*I)/3)*Pi + (53/3 + (58*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 + 2521*zeta[2]) + G[0, 1, 1, x]*
       (33401/36 - ((1258*I)/3)*Pi + (-39/2 + (16*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(424/3 - ((478*I)/3)*Pi - 204*zeta[2]) + 
        (441/2 + (672*I)*Pi)*zeta[2] - 682*zeta[3]) + 
      G[1, 0, 1, x]*(6209/24 - ((1267*I)/12)*Pi + (-9 + (16*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(201/2 - ((374*I)/3)*Pi - 340*zeta[2]) + 
        (-1442/3 + (652*I)*Pi)*zeta[2] - 362*zeta[3]) + 
      G[1, 1, 0, x]*(6209/24 - ((8651*I)/36)*Pi + (-9 + (5*I)*Pi)*
         Log[mu2/s]^2 + (-1874 + (499*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(201/2 - (13*I)*Pi + 436*zeta[2]) - 330*zeta[3]) + 
      G[1, 0, 0, x]*(5707/12 - ((5531*I)/18)*Pi - (9*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-41 - ((175*I)/3)*Pi - 596*zeta[2]) + 
        (1870 - (275*I)*Pi)*zeta[2] - 170*zeta[3]) + 
      G[0, 0, 0, x]*(-4867/9 + ((4870*I)/9)*Pi + (-3/2 + (13*I)*Pi)*
         Log[mu2/s]^2 + (-2113/2 + (339*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(67/3 + (95*I)*Pi + 750*zeta[2]) - 102*zeta[3]) + 
      (-48175/72 + ((16145*I)/36)*Pi)*zeta[3] + 37*zeta[3]^2 + 
      G[0, 0, 1, x]*(-13933/72 - ((513*I)/4)*Pi + (21/2 - (20*I)*Pi)*
         Log[mu2/s]^2 + (-1723/6 - (554*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-491/6 + (88*I)*Pi + 280*zeta[2]) + 328*zeta[3]) + 
      G[0, 1, 0, x]*(-13933/72 + ((233*I)/36)*Pi + (21/2 - (9*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-491/6 - ((71*I)/3)*Pi - 614*zeta[2]) + 
        (5765/6 - (377*I)*Pi)*zeta[2] + 480*zeta[3]) + 
      G[1, 1, 1, x]*(-993 + ((3919*I)/6)*Pi + (18 - (12*I)*Pi)*Log[mu2/s]^2 + 
        (530 - (884*I)*Pi)*zeta[2] + Log[mu2/s]*(-160 + (196*I)*Pi + 
          252*zeta[2]) + 862*zeta[3]) + zeta[2]*(7021/24 - ((16853*I)/8)*Pi + 
        (3037/6 - (485*I)*Pi)*zeta[3]) + G[1, 1, x]*
       (7021/72 - ((16853*I)/24)*Pi + (121/4 + ((646*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-33/4 + (9*I)*Pi + 6*zeta[2]) + 
        Log[mu2/s]*(385/12 - (76*I)*Pi + (-1114/3 + (228*I)*Pi)*zeta[2] - 
          208*zeta[3]) + (-1376/3 - (966*I)*Pi)*zeta[3] - 
        (13945*zeta[4])/2) + G[0, 0, x]*(7021/72 - ((16853*I)/24)*Pi + 
        Log[mu2/s]^2*(-33/4 + (9*I)*Pi - 19*zeta[2]) + 
        (6365/36 - ((1480*I)/3)*Pi)*zeta[2] + (-608/3 - (722*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(385/12 - (76*I)*Pi + (-881/3 + (56*I)*Pi)*zeta[2] + 
          36*zeta[3]) - (7971*zeta[4])/2) + Log[mu2/s]^2*
       ((-99/4 + (27*I)*Pi)*zeta[2] + (21/2 + (11*I)*Pi)*zeta[3] - 
        (179*zeta[4])/2) + (146105/144 - ((10709*I)/12)*Pi)*zeta[4] + 
      G[1, 0, x]*(-7021/72 + ((16853*I)/24)*Pi + (-6107/36 + ((121*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(33/4 - (9*I)*Pi + 25*zeta[2]) + 
        (583 + (460*I)*Pi)*zeta[3] + Log[mu2/s]*(-385/12 + (76*I)*Pi + 
          (1072/3 - (206*I)*Pi)*zeta[2] + 78*zeta[3]) + (2273*zeta[4])/2) + 
      G[0, 1, x]*(-7021/72 + ((16853*I)/24)*Pi + (33/4 - (9*I)*Pi)*
         Log[mu2/s]^2 + (1423/12 + ((113*I)/3)*Pi)*zeta[2] + 
        (74/3 + (1058*I)*Pi)*zeta[3] + Log[mu2/s]*(-385/12 + (76*I)*Pi + 
          (1157/3 - (138*I)*Pi)*zeta[2] + 78*zeta[3]) + (16797*zeta[4])/2) + 
      Log[mu2/s]*(zeta[2]*(385/4 - (228*I)*Pi - 912*zeta[3]) + 
        (-245/6 - (77*I)*Pi)*zeta[3] + (-14965/6 + (857*I)*Pi)*zeta[4]) + 
      G[0, x]*(Log[mu2/s]^2*((-12 + (13*I)*Pi)*zeta[2] - 7*zeta[3]) + 
        (12035/36 - ((535*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(9239/72 + ((8185*I)/36)*Pi + 3675*zeta[3]) + 
        (988/3 - ((2039*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
         ((379/6 + ((181*I)/3)*Pi)*zeta[2] + (-146/3 + (106*I)*Pi)*zeta[3] + 
          1953*zeta[4]) - (1757*zeta[5])/2) + (2443/6 + ((2783*I)/2)*Pi)*
       zeta[5] + G[1, x]*(zeta[2]*(-23321/72 + ((17069*I)/36)*Pi - 
          2371*zeta[3]) + (-4817/36 + (736*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*((15/2 - I*Pi)*zeta[2] + 7*zeta[3]) + 
        Log[mu2/s]*((-715/6 + ((149*I)/3)*Pi)*zeta[2] + (187/3 + (16*I)*Pi)*
           zeta[3] - 737*zeta[4]) + (25215/4 - ((2701*I)/4)*Pi)*zeta[4] + 
        (1497*zeta[5])/2) + (24241*zeta[6])/16) + 
    (-69266815/209952 + ((2714*I)/27)*Pi + (80*I)*Pi*G[0, 0, 0, 0, 1, x] + 
      ((944*I)/3)*Pi*G[0, 0, 0, 1, 0, x] + (-22/3 + ((596*I)/3)*Pi)*
       G[0, 0, 1, 0, 0, x] + (-110/3 + (160*I)*Pi)*G[0, 1, 0, 0, 0, x] + 
      (-146/3 - (64*I)*Pi)*G[1, 0, 0, 0, 0, x] - 45*G[0, 0, 0, 0, 0, 0, x] + 
      80*G[0, 0, 0, 0, 1, 1, x] + (944*G[0, 0, 0, 1, 0, 1, x])/3 + 
      (944*G[0, 0, 0, 1, 1, 0, x])/3 - (704*G[0, 0, 0, 1, 1, 1, x])/3 + 
      4*G[0, 0, 1, 0, 0, 0, x] + (584*G[0, 0, 1, 0, 0, 1, x])/3 + 
      (584*G[0, 0, 1, 0, 1, 0, x])/3 - (152*G[0, 0, 1, 0, 1, 1, x])/3 - 
      168*G[0, 0, 1, 1, 0, 0, x] + (136*G[0, 0, 1, 1, 0, 1, x])/3 + 
      (136*G[0, 0, 1, 1, 1, 0, x])/3 + (88*G[0, 0, 1, 1, 1, 1, x])/3 + 
      16*G[0, 1, 0, 0, 0, 0, x] + 144*G[0, 1, 0, 0, 0, 1, x] + 
      144*G[0, 1, 0, 0, 1, 0, x] - 24*G[0, 1, 0, 0, 1, 1, x] + 
      48*G[0, 1, 0, 1, 0, 0, x] - (184*G[0, 1, 0, 1, 0, 1, x])/3 - 
      (184*G[0, 1, 0, 1, 1, 0, x])/3 + (76*G[0, 1, 0, 1, 1, 1, x])/3 - 
      40*G[0, 1, 1, 0, 0, 0, x] - (52*G[0, 1, 1, 0, 0, 1, x])/3 - 
      (52*G[0, 1, 1, 0, 1, 0, x])/3 - (56*G[0, 1, 1, 0, 1, 1, x])/3 + 
      116*G[0, 1, 1, 1, 0, 0, x] - (392*G[0, 1, 1, 1, 0, 1, x])/3 - 
      (392*G[0, 1, 1, 1, 1, 0, x])/3 + (628*G[0, 1, 1, 1, 1, 1, x])/3 + 
      4*G[1, 0, 0, 0, 0, 0, x] - 68*G[1, 0, 0, 0, 0, 1, x] - 
      68*G[1, 0, 0, 0, 1, 0, x] + 100*G[1, 0, 0, 0, 1, 1, x] - 
      60*G[1, 0, 0, 1, 0, 0, x] + (62*G[1, 0, 0, 1, 0, 1, x])/3 + 
      (62*G[1, 0, 0, 1, 1, 0, x])/3 - 164*G[1, 0, 0, 1, 1, 1, x] - 
      80*G[1, 0, 1, 0, 0, 0, x] + (146*G[1, 0, 1, 0, 0, 1, x])/3 + 
      (146*G[1, 0, 1, 0, 1, 0, x])/3 - 44*G[1, 0, 1, 0, 1, 1, x] + 
      144*G[1, 0, 1, 1, 0, 0, x] + 72*G[1, 0, 1, 1, 0, 1, x] + 
      72*G[1, 0, 1, 1, 1, 0, x] + 56*G[1, 0, 1, 1, 1, 1, x] - 
      144*G[1, 1, 0, 0, 0, 0, x] + 56*G[1, 1, 0, 0, 0, 1, x] + 
      56*G[1, 1, 0, 0, 1, 0, x] - 84*G[1, 1, 0, 0, 1, 1, x] + 
      36*G[1, 1, 0, 1, 0, 0, x] + (68*G[1, 1, 0, 1, 0, 1, x])/3 + 
      (68*G[1, 1, 0, 1, 1, 0, x])/3 + 124*G[1, 1, 0, 1, 1, 1, x] + 
      96*G[1, 1, 1, 0, 0, 0, x] + (92*G[1, 1, 1, 0, 0, 1, x])/3 + 
      (92*G[1, 1, 1, 0, 1, 0, x])/3 - 60*G[1, 1, 1, 0, 1, 1, x] + 
      220*G[1, 1, 1, 1, 0, 0, x] - 296*G[1, 1, 1, 1, 0, 1, x] - 
      296*G[1, 1, 1, 1, 1, 0, x] + 132*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 1, 0, 1, x]*(52 - (16*I)*Pi - 160*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(52 - ((848*I)/3)*Pi - 160*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-553/3 - ((64*I)/3)*Pi - 148*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-232/3 - 120*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-232/3 - ((400*I)/3)*Pi - 120*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(52 - (16*I)*Pi - 96*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-253/3 - ((76*I)/3)*Pi - 84*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-253/3 - (112*I)*Pi - 84*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-695/3 - ((646*I)/3)*Pi - 72*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(-176 - (224*I)*Pi - 60*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-736/3 + ((68*I)/3)*Pi - 56*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-853/3 - ((154*I)/3)*Pi - 56*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-853/3 + (160*I)*Pi - 56*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-160 - ((244*I)/3)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(445/3 + (16*I)*Pi - 16*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(445/3 - ((166*I)/3)*Pi - 16*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(745/6 - (60*I)*Pi - 15*Log[mu2/s]) + 
      (-47/48 - ((3*I)/2)*Pi)*Log[mu2/s]^5 - (9*Log[mu2/s]^6)/16 + 
      G[0, 1, 1, 1, 0, x]*(512/3 - ((20*I)/3)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(512/3 - (28*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(80 + (140*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(740/3 - ((46*I)/3)*Pi + 16*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(388/3 - (12*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-208 - (48*I)*Pi + 40*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(1108/3 + ((608*I)/3)*Pi + 56*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(((416*I)/3)*Pi + 64*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(956/3 + (44*I)*Pi + 120*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(956/3 + ((272*I)/3)*Pi + 120*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*((52*I)*Pi - (96*I)*Pi*Log[mu2/s] - 608*zeta[2]) + 
      G[1, 0, 1, 0, x]*(1661/6 + ((119*I)/3)*Pi + (232/3 + (48*I)*Pi)*
         Log[mu2/s] + 44*Log[mu2/s]^2 - (1366*zeta[2])/3) + 
      G[1, 0, 1, 1, x]*(-2878/9 - ((1001*I)/3)*Pi + (-388/3 - (20*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 - 292*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-820/9 + (-52 + (16*I)*Pi)*Log[mu2/s] + 
        56*Log[mu2/s]^2 - (844*zeta[2])/3) + G[1, 1, 0, 1, x]*
       (-2095/9 + ((343*I)/3)*Pi + (-512/3 - (4*I)*Pi)*Log[mu2/s] + 
        12*Log[mu2/s]^2 - (364*zeta[2])/3) + G[0, 0, 0, 0, x]*
       (-2533/18 + ((220*I)/3)*Pi + (-305/6 + (12*I)*Pi)*Log[mu2/s] + 
        (27*Log[mu2/s]^2)/2 - (231*zeta[2])/2) + G[0, 1, 0, 0, x]*
       (11 - ((320*I)/3)*Pi + (22/3 - (120*I)*Pi)*Log[mu2/s] - 112*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-44 - ((397*I)/3)*Pi + (160 + (44*I)*Pi)*Log[mu2/s] + 
        44*Log[mu2/s]^2 - 112*zeta[2]) + G[0, 1, 1, 0, x]*
       (-1216/9 - ((124*I)/3)*Pi + (-52 + (96*I)*Pi)*Log[mu2/s] + 
        56*Log[mu2/s]^2 - 76*zeta[2]) + G[0, 0, 1, 0, x]*
       (((134*I)/3)*Pi - (160*I)*Pi*Log[mu2/s] - 64*zeta[2]) + 
      Log[mu2/s]^4*(3683/432 - ((53*I)/18)*Pi - (141*zeta[2])/16) + 
      G[0, 1, 0, 1, x]*(-1216/9 + (-52 + (16*I)*Pi)*Log[mu2/s] + 
        56*Log[mu2/s]^2 + 40*zeta[2]) + G[1, 0, 0, 0, x]*
       (583/9 + ((409*I)/3)*Pi + (110/3 - (20*I)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 + 190*zeta[2]) + G[1, 1, 1, 0, x]*
       (-2095/9 - ((109*I)/3)*Pi + (-512/3 - (4*I)*Pi)*Log[mu2/s] + 
        12*Log[mu2/s]^2 + (908*zeta[2])/3) + G[1, 0, 0, 1, x]*
       (1661/6 - (6*I)*Pi + (232*Log[mu2/s])/3 + 44*Log[mu2/s]^2 + 
        (1310*zeta[2])/3) + G[0, 1, 1, 1, x]*(175/3 - ((224*I)/3)*Pi - 
        (48*I)*Pi*Log[mu2/s] + (1388*zeta[2])/3) + G[1, 1, 1, 1, x]*
       (-2276/9 + (248*I)*Pi + (316/3 + (36*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 + 592*zeta[2]) + G[0, 1, 0, x]*
       (-11/2 - ((1117*I)/9)*Pi + (56*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-134*I)/3)*Pi - 24*zeta[2]) + (1252/3 - (104*I)*Pi)*
         zeta[2]) + G[0, 0, 1, x]*(-11/2 - ((820*I)/9)*Pi + 
        (56*I)*Pi*Log[mu2/s]^2 + ((892*I)/3)*Pi*zeta[2] + 
        Log[mu2/s]*((-52*I)*Pi + 96*zeta[2])) + G[1, 1, 1, x]*
       (863/3 - ((1421*I)/3)*Pi + Log[mu2/s]*(12 - ((196*I)/3)*Pi - 
          228*zeta[2]) + (-2320/3 - ((124*I)/3)*Pi)*zeta[2] - 
        (464*zeta[3])/3) + G[1, 1, 0, x]*(-3329/54 - ((545*I)/3)*Pi + 
        (26 - (8*I)*Pi)*Log[mu2/s]^2 - (64*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(856/9 + ((124*I)/3)*Pi - 4*zeta[2]) + 
        (-4 + (72*I)*Pi)*zeta[2] - 64*zeta[3]) + 
      G[1, 0, 0, x]*(-73/3 + ((5951*I)/18)*Pi + (-11/3 + (42*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-11 + ((320*I)/3)*Pi - 192*zeta[2]) + 
        (-2159/3 - (210*I)*Pi)*zeta[2] - 8*zeta[3]) + 
      Log[mu2/s]^3*(36359/648 + ((115*I)/18)*Pi + (2933/72 - (3*I)*Pi)*
         zeta[2] - 6*zeta[3]) + (-80363/972 - ((97*I)/2)*Pi)*zeta[3] - 
      (88*zeta[3]^2)/9 + G[0, 0, 0, x]*(10369/108 - ((403*I)/3)*Pi + 
        (27/4 + (18*I)*Pi)*Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + 
        (-2105/12 + (30*I)*Pi)*zeta[2] + Log[mu2/s]*
         (115/18 - ((112*I)/3)*Pi + (291*zeta[2])/2) + 18*zeta[3]) + 
      G[1, 0, 1, x]*(-3329/54 + ((313*I)/6)*Pi + (26 - (8*I)*Pi)*
         Log[mu2/s]^2 - (64*Log[mu2/s]^3)/3 + (856 - ((418*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(856/9 + 136*zeta[2]) + (178*zeta[3])/3) + 
      G[0, 1, 1, x]*(5414/27 + ((55*I)/3)*Pi + (26 - (8*I)*Pi)*Log[mu2/s]^2 - 
        (64*Log[mu2/s]^3)/3 + (-484/3 + ((196*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(856/9 + 84*zeta[2]) + 248*zeta[3]) + 
      zeta[2]*(-16912007/46656 - ((5425*I)/108)*Pi + (-1603/36 - (127*I)*Pi)*
         zeta[3]) + G[1, 1, x]*(157 + ((311*I)/2)*Pi + (-26/3 + ((8*I)/3)*Pi)*
         Log[mu2/s]^3 + 6*Log[mu2/s]^4 + Log[mu2/s]^2*(-428/9 - 50*zeta[2]) + 
        (3580/3 + ((314*I)/3)*Pi)*zeta[2] + (118 - ((632*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-1904/27 + (12*I)*Pi + (1324/3 - (28*I)*Pi)*zeta[2] + 
          8*zeta[3]) - 416*zeta[4]) + (100969/16 - ((81*I)/4)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(497515/5184 + ((2515*I)/36)*Pi + 
        (6743/48 + ((23*I)/2)*Pi)*zeta[2] + (-157/4 - (3*I)*Pi)*zeta[3] + 
        (2225*zeta[4])/32) + G[0, 0, x]*(-233797/2592 + ((2497*I)/18)*Pi + 
        (-73/36 - (14*I)*Pi)*Log[mu2/s]^3 - (31*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(1727/36 + ((2*I)/3)*Pi - (343*zeta[2])/4) + 
        (15725/72 + (23*I)*Pi)*zeta[2] + Log[mu2/s]*(5207/108 + 
          ((307*I)/3)*Pi + (2381/12 - (26*I)*Pi)*zeta[2] - 24*zeta[3]) + 
        (-485/18 - (6*I)*Pi)*zeta[3] + (2761*zeta[4])/16) + 
      G[1, 0, x]*(-39/2 - ((2281*I)/27)*Pi - ((64*I)/3)*Pi*Log[mu2/s]^3 + 
        (-9872/9 - ((1025*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         (((67*I)/3)*Pi + 88*zeta[2]) + Log[mu2/s]*(3/2 + ((757*I)/9)*Pi + 
          (-1252/3 + (104*I)*Pi)*zeta[2]) + (47 - ((146*I)/3)*Pi)*zeta[3] + 
        278*zeta[4]) + G[0, 1, x]*(-39/2 + ((5306*I)/27)*Pi - 
        ((64*I)/3)*Pi*Log[mu2/s]^3 + (238/3 - ((172*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((26*I)*Pi + 48*zeta[2]) + Log[mu2/s]*
         (3/2 + ((856*I)/9)*Pi - (36*I)*Pi*zeta[2]) + (376*I)*Pi*zeta[3] + 
        600*zeta[4]) + G[0, x]*(6985391/46656 - ((52025*I)/324)*Pi + 
        (281/144 + ((11*I)/2)*Pi)*Log[mu2/s]^4 + (15*Log[mu2/s]^5)/8 + 
        Log[mu2/s]^3*(-2993/108 + ((52*I)/9)*Pi + (129*zeta[2])/4) + 
        zeta[2]*(-68453/1296 - ((563*I)/18)*Pi - (1489*zeta[3])/3) + 
        (-4715/108 + ((232*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-20783/216 - ((211*I)/6)*Pi + (-2657/24 + (11*I)*Pi)*zeta[2] + 
          15*zeta[3]) + Log[mu2/s]*(-14651/288 - ((2569*I)/18)*Pi + 
          (-17977/72 - (23*I)*Pi)*zeta[2] + (949/18 + (6*I)*Pi)*zeta[3] - 
          (2493*zeta[4])/16) + (-154957/96 + ((67*I)/4)*Pi)*zeta[4] - 
        46*zeta[5]) + (-12536/9 + (12*I)*Pi)*zeta[5] + 
      G[1, x]*(122/3 + ((585*I)/4)*Pi + (6*I)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(((-26*I)/3)*Pi - 16*zeta[2]) + 
        Log[mu2/s]^2*(-9/4 - ((428*I)/9)*Pi - (38*I)*Pi*zeta[2]) + 
        (-1591/6 + ((2725*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(171/4 + ((4052*I)/9)*Pi + 634*zeta[3]) + 
        (328 - (35*I)*Pi)*zeta[4] + Log[mu2/s]*(35/4 - ((1985*I)/27)*Pi + 
          (-24 + ((172*I)/3)*Pi)*zeta[2] - (56*I)*Pi*zeta[3] + 240*zeta[4]) + 
        19*zeta[5]) + Log[mu2/s]*(-4192943/46656 + ((24271*I)/162)*Pi + 
        (3851/108 - ((232*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(-55291/1296 + ((563*I)/18)*Pi + (724*zeta[3])/3) + 
        (154957/96 - ((67*I)/4)*Pi)*zeta[4] + 46*zeta[5]) + 
      (8906185*zeta[6])/3456)/x), ((-1007*I)/27)*Pi + 
  (751*G[0, 0, 0, 0, 0, 0, x])/2 + 28*G[0, 0, 0, 0, 0, 1, x] + 
  28*G[0, 0, 0, 0, 1, 0, x] - 122*G[0, 0, 0, 0, 1, 1, x] - 
  (143*G[0, 0, 0, 1, 0, 0, x])/2 - (134*G[0, 0, 0, 1, 0, 1, x])/3 - 
  (134*G[0, 0, 0, 1, 1, 0, x])/3 - (49*G[0, 0, 0, 1, 1, 1, x])/3 - 
  200*G[0, 0, 1, 0, 0, 0, x] - (56*G[0, 0, 1, 0, 0, 1, x])/3 - 
  (56*G[0, 0, 1, 0, 1, 0, x])/3 + (2*G[0, 0, 1, 0, 1, 1, x])/3 + 
  74*G[0, 0, 1, 1, 0, 0, x] - (43*G[0, 0, 1, 1, 0, 1, x])/3 - 
  (43*G[0, 0, 1, 1, 1, 0, x])/3 + (404*G[0, 0, 1, 1, 1, 1, x])/3 - 
  228*G[0, 1, 0, 0, 0, 0, x] - 41*G[0, 1, 0, 0, 0, 1, x] - 
  41*G[0, 1, 0, 0, 1, 0, x] + (61*G[0, 1, 0, 0, 1, 1, x])/2 - 
  16*G[0, 1, 0, 1, 0, 0, x] + (5*G[0, 1, 0, 1, 0, 1, x])/6 + 
  (5*G[0, 1, 0, 1, 1, 0, x])/6 + (775*G[0, 1, 0, 1, 1, 1, x])/6 + 
  58*G[0, 1, 1, 0, 0, 0, x] + (5*G[0, 1, 1, 0, 0, 1, x])/6 + 
  (5*G[0, 1, 1, 0, 1, 0, x])/6 + (314*G[0, 1, 1, 0, 1, 1, x])/3 - 
  (53*G[0, 1, 1, 1, 0, 0, x])/2 + (667*G[0, 1, 1, 1, 0, 1, x])/6 + 
  (667*G[0, 1, 1, 1, 1, 0, x])/6 - (911*G[0, 1, 1, 1, 1, 1, x])/6 + 
  (49*G[1, 0, 0, 0, 0, 0, x])/2 - 122*G[1, 0, 0, 0, 0, 1, x] - 
  122*G[1, 0, 0, 0, 1, 0, x] + 95*G[1, 0, 0, 0, 1, 1, x] - 
  (99*G[1, 0, 0, 1, 0, 0, x])/2 + (28*G[1, 0, 0, 1, 0, 1, x])/3 + 
  (28*G[1, 0, 0, 1, 1, 0, x])/3 + 53*G[1, 0, 0, 1, 1, 1, x] + 
  34*G[1, 0, 1, 0, 0, 0, x] - (20*G[1, 0, 1, 0, 0, 1, x])/3 - 
  (20*G[1, 0, 1, 0, 1, 0, x])/3 + 47*G[1, 0, 1, 0, 1, 1, x] - 
  83*G[1, 0, 1, 1, 0, 0, x] + 99*G[1, 0, 1, 1, 0, 1, x] + 
  99*G[1, 0, 1, 1, 1, 0, x] - 88*G[1, 0, 1, 1, 1, 1, x] + 
  123*G[1, 1, 0, 0, 0, 0, x] - 33*G[1, 1, 0, 0, 0, 1, x] - 
  33*G[1, 1, 0, 0, 1, 0, x] + (13*G[1, 1, 0, 0, 1, 1, x])/2 - 
  14*G[1, 1, 0, 1, 0, 0, x] + (425*G[1, 1, 0, 1, 0, 1, x])/6 + 
  (425*G[1, 1, 0, 1, 1, 0, x])/6 - (81*G[1, 1, 0, 1, 1, 1, x])/2 - 
  62*G[1, 1, 1, 0, 0, 0, x] + (479*G[1, 1, 1, 0, 0, 1, x])/6 + 
  (479*G[1, 1, 1, 0, 1, 0, x])/6 - 62*G[1, 1, 1, 0, 1, 1, x] + 
  (177*G[1, 1, 1, 1, 0, 0, x])/2 - (293*G[1, 1, 1, 1, 0, 1, x])/2 - 
  (293*G[1, 1, 1, 1, 1, 0, x])/2 - (187*G[1, 1, 1, 1, 1, 1, x])/2 + 
  G[0, 0, 0, 0, 0, x]*(-841/4 + ((207*I)/2)*Pi - 300*Log[mu2/s]) + 
  G[0, 0, 1, 1, 1, x]*(-785/3 + ((37*I)/3)*Pi - 108*Log[mu2/s]) + 
  G[0, 1, 1, 1, 0, x]*(-1025/6 + ((20*I)/3)*Pi - 78*Log[mu2/s]) + 
  G[0, 1, 1, 0, 1, x]*(-1025/6 + ((55*I)/2)*Pi - 78*Log[mu2/s]) + 
  G[0, 1, 0, 1, 1, x]*(-663/4 + (54*I)*Pi - 76*Log[mu2/s]) + 
  G[1, 1, 1, 0, 0, x]*(-692/3 - ((301*I)/6)*Pi - 68*Log[mu2/s]) + 
  G[1, 1, 0, 1, 0, x]*(-2387/12 - ((19*I)/6)*Pi - 60*Log[mu2/s]) + 
  G[1, 1, 0, 0, 1, x]*(-2387/12 - ((173*I)/2)*Pi - 60*Log[mu2/s]) + 
  G[1, 0, 0, 1, 1, x]*(-221/4 + ((19*I)/3)*Pi - 56*Log[mu2/s]) + 
  G[1, 0, 1, 0, 1, x]*(-647/3 - ((41*I)/3)*Pi - 54*Log[mu2/s]) + 
  G[1, 0, 1, 1, 0, x]*(-647/3 - (38*I)*Pi - 54*Log[mu2/s]) + 
  G[1, 0, 1, 1, 1, x]*(242 + (3*I)*Pi - 8*Log[mu2/s]) + 
  G[1, 1, 0, 1, 1, x]*(1961/12 + ((79*I)/3)*Pi - 4*Log[mu2/s]) + 
  G[0, 1, 1, 1, 1, x]*(305 - ((86*I)/3)*Pi + 12*Log[mu2/s]) + 
  G[1, 1, 1, 0, 1, x]*(425/3 + ((179*I)/6)*Pi + 12*Log[mu2/s]) + 
  G[1, 1, 1, 1, 0, x]*(425/3 - (46*I)*Pi + 12*Log[mu2/s]) + 
  G[1, 1, 0, 0, 0, x]*(1613/12 + (103*I)*Pi + 13*Log[mu2/s]) + 
  G[0, 1, 1, 0, 0, x]*(126 + ((503*I)/6)*Pi + 25*Log[mu2/s]) + 
  G[1, 0, 1, 0, 0, x]*(1705/12 + ((187*I)/3)*Pi + 35*Log[mu2/s]) + 
  G[0, 1, 0, 1, 0, x]*(363/4 + ((143*I)/6)*Pi + 39*Log[mu2/s]) + 
  G[0, 1, 0, 0, 1, x]*(363/4 + ((57*I)/2)*Pi + 39*Log[mu2/s]) + 
  G[0, 0, 1, 0, 1, x]*(713/6 + (27*I)*Pi + 45*Log[mu2/s]) + 
  G[0, 0, 1, 1, 0, x]*(713/6 + ((314*I)/3)*Pi + 45*Log[mu2/s]) + 
  G[1, 0, 0, 0, 0, x]*(-277/3 - ((95*I)/2)*Pi + 50*Log[mu2/s]) + 
  G[0, 0, 0, 1, 1, x]*(-45/4 - (8*I)*Pi + 53*Log[mu2/s]) + 
  G[1, 0, 0, 1, 0, x]*(1363/12 + ((101*I)/6)*Pi + 57*Log[mu2/s]) + 
  G[1, 0, 0, 0, 1, x]*(1363/12 + (30*I)*Pi + 57*Log[mu2/s]) + 
  G[0, 0, 0, 0, 1, x]*(1189/12 - (28*I)*Pi + 66*Log[mu2/s]) + 
  G[0, 0, 0, 1, 0, x]*(1189/12 - ((301*I)/6)*Pi + 66*Log[mu2/s]) + 
  G[0, 0, 1, 0, 0, x]*(111 - ((350*I)/3)*Pi + 102*Log[mu2/s]) + 
  G[0, 1, 0, 0, 0, x]*(273/4 - (153*I)*Pi + 116*Log[mu2/s]) + 
  G[1, 1, 1, 1, 1, x]*(-222 - (80*I)*Pi + 160*Log[mu2/s]) + 
  G[0, 0, 0, 0, x]*(1838/9 + ((299*I)/6)*Pi + (161 - (4*I)*Pi)*Log[mu2/s] + 
    115*Log[mu2/s]^2 - 215*zeta[2]) + G[0, 1, 1, 1, x]*
   (-6947/36 + ((445*I)/6)*Pi + (-60 - (7*I)*Pi)*Log[mu2/s] + 
    (59*Log[mu2/s]^2)/2 - (455*zeta[2])/3) + 
  G[1, 0, 1, 0, x]*(2581/12 + ((263*I)/12)*Pi + (191/2 - (11*I)*Pi)*
     Log[mu2/s] + 4*Log[mu2/s]^2 - (203*zeta[2])/3) + 
  G[1, 0, 1, 1, x]*(-3593/18 - (9*I)*Pi + (-106/3 - (18*I)*Pi)*Log[mu2/s] + 
    22*Log[mu2/s]^2 - 67*zeta[2]) + G[0, 0, 1, 0, x]*
   (-2597/18 + ((284*I)/3)*Pi + (-811/6 + (41*I)*Pi)*Log[mu2/s] - 
    53*Log[mu2/s]^2 - 63*zeta[2]) + G[1, 1, 0, 1, x]*
   (-2507/36 - ((59*I)/2)*Pi + (6 - (3*I)*Pi)*Log[mu2/s] + 
    (61*Log[mu2/s]^2)/2 - (149*zeta[2])/3) + 
  G[0, 0, 0, 1, x]*(-2597/18 - ((142*I)/3)*Pi + (-811/6 + (13*I)*Pi)*
     Log[mu2/s] - 53*Log[mu2/s]^2 - 47*zeta[2]) + 
  G[1, 0, 0, 1, x]*(2581/12 + ((923*I)/6)*Pi + (191/2 + (9*I)*Pi)*
     Log[mu2/s] + 4*Log[mu2/s]^2 - (77*zeta[2])/3) + 
  G[0, 1, 1, 0, x]*(272/3 + ((88*I)/3)*Pi + (445/6 - (46*I)*Pi)*Log[mu2/s] + 
    (7*Log[mu2/s]^2)/2 - 18*zeta[2]) + G[0, 1, 0, 1, x]*
   (272/3 - ((5*I)/6)*Pi + (445/6 - (30*I)*Pi)*Log[mu2/s] + 
    (7*Log[mu2/s]^2)/2 - 9*zeta[2]) + (27*Log[mu2/s]^4*zeta[2])/8 + 
  G[1, 1, 0, 0, x]*(12085/36 + ((146*I)/3)*Pi + (679/6 - (30*I)*Pi)*
     Log[mu2/s] + (17*Log[mu2/s]^2)/2 + (31*zeta[2])/2) + 
  G[1, 1, 1, 0, x]*(-2507/36 - (83*I)*Pi + (6 + (5*I)*Pi)*Log[mu2/s] + 
    (61*Log[mu2/s]^2)/2 + (163*zeta[2])/3) + 
  G[0, 0, 1, 1, x]*(814/9 - ((175*I)/3)*Pi + (169/2 - (49*I)*Pi)*Log[mu2/s] + 
    7*Log[mu2/s]^2 + (397*zeta[2])/3) + G[0, 1, 0, 0, x]*
   (-8875/36 - ((53*I)/6)*Pi + (-1007/6 + (38*I)*Pi)*Log[mu2/s] - 
    (117*Log[mu2/s]^2)/2 + (303*zeta[2])/2) + 
  G[1, 1, 1, 1, x]*(8471/36 - (77*I)*Pi + (10/3 + (85*I)*Pi)*Log[mu2/s] - 
    (87*Log[mu2/s]^2)/2 + 159*zeta[2]) + G[1, 0, 0, 0, x]*
   (-2900/9 - ((1903*I)/12)*Pi + (-1079/6 + (7*I)*Pi)*Log[mu2/s] - 
    50*Log[mu2/s]^2 + 282*zeta[2]) + 
  Log[mu2/s]^3*((I/2)*Pi + (5/2 - ((9*I)/2)*Pi)*zeta[2]) + 
  G[0, 0, 0, x]*(3955/36 + ((370*I)/9)*Pi + (-167/6 - (28*I)*Pi)*
     Log[mu2/s]^2 - 30*Log[mu2/s]^3 + (-1315/6 + (45*I)*Pi)*zeta[2] + 
    Log[mu2/s]*(-113/6 - ((179*I)/6)*Pi + 72*zeta[2]) - (145*zeta[3])/2) + 
  G[1, 1, 1, x]*(-1501/18 + ((514*I)/3)*Pi + (25/3 - (25*I)*Pi)*
     Log[mu2/s]^2 - 4*Log[mu2/s]^3 + (16/3 + ((509*I)/6)*Pi)*zeta[2] + 
    Log[mu2/s]*(17/3 + (26*I)*Pi + 6*zeta[2]) - (197*zeta[3])/6) + 
  G[0, 1, 1, x]*(262/9 - ((4229*I)/36)*Pi + (-49/3 + (19*I)*Pi)*
     Log[mu2/s]^2 - (14*Log[mu2/s]^3)/3 + (1907/12 - ((377*I)/6)*Pi)*
     zeta[2] + Log[mu2/s]*(-91/6 - ((37*I)/2)*Pi + 3*zeta[2]) - 20*zeta[3]) + 
  G[1, 0, 1, x]*(-947/8 - ((1165*I)/36)*Pi + (-51/2 + (12*I)*Pi)*
     Log[mu2/s]^2 - (14*Log[mu2/s]^3)/3 + 
    Log[mu2/s]*(-287/6 + ((55*I)/6)*Pi - 21*zeta[2]) + 
    (231/4 + ((25*I)/3)*Pi)*zeta[2] - (35*zeta[3])/6) + 
  (-1493/12 - ((1934*I)/9)*Pi)*zeta[3] + (37*zeta[3]^2)/4 + 
  G[1, 1, 0, x]*(-947/8 + ((1964*I)/9)*Pi + (-51/2 + (25*I)*Pi)*
     Log[mu2/s]^2 - (14*Log[mu2/s]^3)/3 + 
    Log[mu2/s]*(-287/6 + ((409*I)/6)*Pi - 93*zeta[2]) + 
    (-173/6 - ((107*I)/2)*Pi)*zeta[2] + 11*zeta[3]) + 
  G[1, 0, 0, x]*(-593/18 - ((3413*I)/36)*Pi + (185/6 + (2*I)*Pi)*
     Log[mu2/s]^2 + 16*Log[mu2/s]^3 + Log[mu2/s]*(37/3 - ((68*I)/3)*Pi - 
      72*zeta[2]) + (2513/12 + (37*I)*Pi)*zeta[2] + 21*zeta[3]) + 
  G[0, 0, 1, x]*(1331/36 - (19*I)*Pi + (28 + (2*I)*Pi)*Log[mu2/s]^2 + 
    16*Log[mu2/s]^3 + (-411/2 - ((265*I)/3)*Pi)*zeta[2] + 
    Log[mu2/s]*(209/6 + ((16*I)/3)*Pi + 12*zeta[2]) + 36*zeta[3]) + 
  G[0, 1, 0, x]*(1331/36 - ((4357*I)/36)*Pi + (28 - (7*I)*Pi)*Log[mu2/s]^2 + 
    16*Log[mu2/s]^3 + (-1109/12 - ((29*I)/2)*Pi)*zeta[2] + 
    Log[mu2/s]*(209/6 - ((113*I)/3)*Pi + 12*zeta[2]) + (97*zeta[3])/2) + 
  zeta[2]*(-16091/144 - ((249*I)/2)*Pi + (4937/12 + ((151*I)/2)*Pi)*
     zeta[3]) + ((3*I)*Pi*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] + 
    (-11 - ((3*I)/2)*Pi)*G[0, 1, 1, x] + I*Pi*G[1, 0, 0, x] + 
    (-35/12 + ((11*I)/2)*Pi)*G[1, 1, 0, x] + 3*G[0, 0, 1, 1, x] + 
    G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - (5*G[0, 1, 1, 1, x])/2 + 
    G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + (-5/2 - (I/2)*Pi)*
     G[1, 0, 1, 1, x] + 13*G[1, 1, 0, 0, x] + (-15/2 + (I/2)*Pi)*
     G[1, 1, 0, 1, x] - (15*G[1, 1, 1, 0, x])/2 + (21*G[1, 1, 1, 1, x])/2 - 
    G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 1, 1, x]/2 + 
    G[1, 0, x]*(((-35*I)/12)*Pi - 3*zeta[2]) + 
    G[0, 1, x]*((-11*I)*Pi - 3*zeta[2]) + G[1, 1, 1, x]*
     (103/6 - ((3*I)/2)*Pi - (9*Log[mu2/s])/2 - zeta[2]/2) + 
    G[1, 0, 1, x]*(-35/12 - ((3*I)/2)*Pi + zeta[2]) + 
    G[1, 1, x]*(-505/18 + ((101*I)/12)*Pi + (-35/6 - ((3*I)/2)*Pi)*
       Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (53*zeta[2])/2 + zeta[3]) + 
    G[1, x]*(((-505*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-35*I)/6)*Pi - 9*zeta[2]) + (105/4 - ((15*I)/2)*Pi)*
       zeta[2] + (3*I)*Pi*zeta[3]))/x^2 + 
  G[0, 0, x]*(-67327/432 - ((271*I)/108)*Pi + (9/2 + ((21*I)/2)*Pi)*
     Log[mu2/s]^3 + (49*Log[mu2/s]^4)/8 + (28987/72 - ((137*I)/2)*Pi)*
     zeta[2] + Log[mu2/s]^2*(-823/36 + ((41*I)/3)*Pi + (113*zeta[2])/4) + 
    (1393/12 - (96*I)*Pi)*zeta[3] + Log[mu2/s]*
     (-16129/108 - ((535*I)/18)*Pi + (2587/12 - ((39*I)/2)*Pi)*zeta[2] + 
      (75*zeta[3])/2) - (3255*zeta[4])/16) + 
  G[1, 1, x]*(39475/432 - ((17201*I)/72)*Pi + (5/6 - ((25*I)/6)*Pi)*
     Log[mu2/s]^3 + (9*Log[mu2/s]^4)/8 + (-10937/72 + ((8*I)/3)*Pi)*zeta[2] + 
    Log[mu2/s]^2*(-59/12 - ((44*I)/3)*Pi + (131*zeta[2])/4) + 
    (-85/12 + ((571*I)/6)*Pi)*zeta[3] + 
    Log[mu2/s]*(-1337/36 - (52*I)*Pi + (-623/12 + ((149*I)/2)*Pi)*zeta[2] + 
      (67*zeta[3])/2) - (2833*zeta[4])/16) + (-121325/144 + ((517*I)/6)*Pi)*
   zeta[4] + Log[mu2/s]^2*(((-5*I)/12)*Pi + (-397/12 - ((109*I)/3)*Pi)*
     zeta[2] + (-121/6 - (20*I)*Pi)*zeta[3] + (635*zeta[4])/8) + 
  G[0, 1, x]*(10897/144 + ((9139*I)/54)*Pi + (-8/3 - ((19*I)/6)*Pi)*
     Log[mu2/s]^3 - (29*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
     (599/36 + ((11*I)/3)*Pi - (9*zeta[2])/4) + (1147/24 - ((181*I)/6)*Pi)*
     zeta[2] + Log[mu2/s]*(11141/108 + ((953*I)/18)*Pi + 
      (5/4 + ((9*I)/2)*Pi)*zeta[2] - (63*zeta[3])/2) + 
    (-863/12 + ((33*I)/2)*Pi)*zeta[3] + (7681*zeta[4])/16) + 
  G[1, 0, x]*(10897/144 - ((10403*I)/216)*Pi + (-8/3 - ((19*I)/6)*Pi)*
     Log[mu2/s]^3 - (29*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
     (599/36 - ((8*I)/3)*Pi - (55*zeta[2])/4) + (-18353/72 - (78*I)*Pi)*
     zeta[2] + Log[mu2/s]*(11141/108 - ((20*I)/9)*Pi + 
      (-953/12 - ((53*I)/2)*Pi)*zeta[2] - (63*zeta[3])/2) + 
    (-545/4 + ((59*I)/3)*Pi)*zeta[3] + (11675*zeta[4])/16) + 
  G[0, x]*(-589/108 - ((15823*I)/648)*Pi + (-53/36 - ((5*I)/4)*Pi)*
     Log[mu2/s]^4 - (3*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
     (133/36 - ((73*I)/18)*Pi - (39*zeta[2])/2) + 
    Log[mu2/s]^2*(1277/36 + ((175*I)/36)*Pi + (-165/4 + (5*I)*Pi)*zeta[2] - 
      (13*zeta[3])/2) + (169/9 - ((703*I)/18)*Pi)*zeta[3] + 
    zeta[2]*(-4031/27 + ((8759*I)/36)*Pi + 100*zeta[3]) + 
    (-13105/48 - ((549*I)/8)*Pi)*zeta[4] + 
    Log[mu2/s]*(36131/648 + ((1337*I)/54)*Pi + (-3289/36 + (118*I)*Pi)*
       zeta[2] + (37/9 + (45*I)*Pi)*zeta[3] + (197*zeta[4])/8) - 
    50*zeta[5]) + ((-2*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
    (3*I)*Pi*G[1, 1, 0, x] - 19*G[0, 0, 0, 0, x] + (47*G[0, 0, 0, 1, x])/2 + 
    (47/2 - ((3*I)/2)*Pi)*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] + 
    (31/2 + ((3*I)/2)*Pi)*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
    2*G[0, 1, 1, 0, x] + (29*G[1, 0, 0, 0, x])/2 - 8*G[1, 0, 0, 1, x] - 
    8*G[1, 0, 1, 0, x] + 3*G[1, 1, 0, 0, x] - (3*G[0, 0, 1, 0, 0, x])/2 + 
    (3*G[0, 1, 0, 0, 0, x])/2 + G[1, 0, 0, x]*(-65/6 + ((5*I)/2)*Pi - 
      4*Log[mu2/s]) + G[0, 0, 1, x]*(-52/3 + ((33*I)/2)*Pi - 4*Log[mu2/s]) + 
    G[0, 1, x]*(((-52*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] - 4*zeta[2]) + 
    G[0, 1, 0, x]*(-52/3 + ((19*I)/2)*Pi - 4*Log[mu2/s] - 3*zeta[2]) + 
    G[0, 0, 0, x]*(8/3 + ((15*I)/2)*Pi + 3*Log[mu2/s] + (3*zeta[2])/2) + 
    G[1, 0, x]*(((-65*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + 32*zeta[2]) + 
    G[0, 0, x]*(1631/36 + (I/6)*Pi + (89/6 + (2*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + (-85 + ((3*I)/2)*Pi)*zeta[2] - (9*zeta[3])/2) + 
    (13/2 - (20*I)*Pi)*zeta[3] + zeta[2]*(((-13*I)/2)*Pi + 6*zeta[3]) + 
    G[1, x]*((-11*I)*Pi*zeta[2] + 11*zeta[3]) + (-201/2 + (9*I)*Pi)*zeta[4] + 
    G[0, x]*(((1631*I)/36)*Pi + ((89*I)/6)*Pi*Log[mu2/s] + 
      ((3*I)/2)*Pi*Log[mu2/s]^2 + (19/6 - (11*I)*Pi)*zeta[2] + 
      (-13 - ((9*I)/2)*Pi)*zeta[3] + (3*zeta[4])/2) - 15*zeta[5])/(1 - x) + 
  ((3*G[0, 0, 0, 0, x])/2 - (I/2)*Pi*G[0, 0, 1, 0, x] + 
    (I/2)*Pi*G[0, 1, 0, 0, x] - G[0, 0, 1, 0, 0, x]/2 + 
    G[0, 1, 0, 0, 0, x]/2 + G[0, 0, 0, x]*(((3*I)/2)*Pi + zeta[2]/2) - 
    G[0, 1, 0, x]*zeta[2] + G[0, 0, x]*((-3 + (I/2)*Pi)*zeta[2] - 
      (3*zeta[3])/2) + 2*zeta[2]*zeta[3] + 
    G[0, x]*(((-3*I)/2)*Pi*zeta[3] + zeta[4]/2) + (3*I)*Pi*zeta[4] - 
    5*zeta[5])/(1 - x)^2 + (-308/3 + ((47*I)/4)*Pi)*zeta[5] + 
  Log[mu2/s]*(((-133*I)/9)*Pi + (-121/2 - ((97*I)/3)*Pi)*zeta[3] + 
    zeta[2]*(-2291/12 - ((413*I)/6)*Pi + (105*zeta[3])/2) + 
    (-4289/24 + ((317*I)/4)*Pi)*zeta[4] + 6*zeta[5]) + 
  G[1, x]*(-3439/108 + ((31271*I)/324)*Pi + (53/36 + ((5*I)/4)*Pi)*
     Log[mu2/s]^4 + (3*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
     (-115/36 + ((73*I)/18)*Pi + (3*zeta[2])/2) + 
    zeta[2]*(84175/216 - ((501*I)/4)*Pi - (665*zeta[3])/2) + 
    (539/6 + ((1411*I)/18)*Pi)*zeta[3] + Log[mu2/s]^2*
     (-323/9 + ((77*I)/36)*Pi + (49/4 - (7*I)*Pi)*zeta[2] + (23*zeta[3])/2) + 
    Log[mu2/s]*(-45707/648 - ((311*I)/54)*Pi + (2749/36 - ((59*I)/2)*Pi)*
       zeta[2] + (431/9 - (3*I)*Pi)*zeta[3] - (2513*zeta[4])/8) + 
    (19327/48 + ((615*I)/8)*Pi)*zeta[4] + (37*zeta[5])/2) + 
  Nf^2*(((14*I)/3)*Pi + (4/9 - ((8*I)/9)*Pi)*G[0, 0, 1, x] + 
    (2*G[0, 0, 0, 1, x])/3 + (2/3 + (4*I)*Pi)*G[0, 0, 1, 0, x] - 
    (14*G[0, 0, 1, 1, x])/9 + (4*G[0, 1, 0, 1, x])/3 + 
    (4/3 - (4*I)*Pi)*G[0, 1, 1, 0, x] + (16*G[0, 1, 1, 1, x])/9 - 
    (2*G[1, 0, 0, 1, x])/3 + (-2/3 - ((4*I)/3)*Pi)*G[1, 0, 1, 0, x] + 
    (26*G[1, 0, 1, 1, x])/9 + ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
    (40*G[1, 1, 1, 1, x])/9 - (28*G[0, 0, 0, 0, 0, x])/3 + 
    4*G[0, 0, 1, 0, 0, x] + (28*G[0, 1, 0, 0, 0, x])/3 - 
    4*G[0, 1, 1, 0, 0, x] + (20*G[1, 0, 0, 0, 0, x])/3 - 
    (4*G[1, 0, 1, 0, 0, x])/3 - (20*G[1, 1, 0, 0, 0, x])/3 + 
    (4*G[1, 1, 1, 0, 0, x])/3 + G[1, 0, 0, 0, x]*(26/3 + (4*I)*Pi - 
      (8*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(-8/3 + ((20*I)/3)*Pi - 
      (8*Log[mu2/s])/3) + G[0, 1, 1, x]*(-184/27 + ((8*I)/9)*Pi - 
      (20*Log[mu2/s])/9) + G[1, 0, 1, x]*(-53/18 + ((8*I)/9)*Pi - 
      (4*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(8/3 - (4*I)*Pi + 
      (8*Log[mu2/s])/3) + G[0, 0, 0, 0, x]*(-10 - ((20*I)/3)*Pi + 
      (8*Log[mu2/s])/3) + G[1, 1, 1, x]*(575/54 - ((8*I)/9)*Pi + 
      (32*Log[mu2/s])/9) + G[1, 1, 0, x]*(-53/18 + ((4*I)/3)*Pi + 
      (-4/3 + ((8*I)/3)*Pi)*Log[mu2/s] - 4*zeta[2]) - 
    2*Log[mu2/s]^2*zeta[2] + G[1, 0, 0, x]*(-673/54 + ((32*I)/9)*Pi + 
      (-40/9 - ((8*I)/3)*Pi)*Log[mu2/s] + (4*zeta[2])/3) + 
    G[0, 0, 0, x]*(224/27 - ((32*I)/9)*Pi + (52/9 + ((8*I)/3)*Pi)*
       Log[mu2/s] + (4*zeta[2])/3) + G[0, 1, 0, x]*(4/9 - ((4*I)/3)*Pi - 
      ((8*I)/3)*Pi*Log[mu2/s] + (4*zeta[2])/3) + 
    (((4*I)/3)*Pi*G[0, 1, x] + (4*G[0, 1, 1, x])/3 + I*Pi*G[1, 1, 0, x] - 
      (8*G[1, 1, 1, x])/3 + 2*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - 
      G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x] + G[1, 1, x]*
       (2 - ((4*I)/3)*Pi + (4*Log[mu2/s])/3 + 2*zeta[2]) + 
      G[1, x]*((2*I)*Pi + ((4*I)/3)*Pi*Log[mu2/s] + (-4 - I*Pi)*zeta[2]))/
     x^2 + G[1, 0, x]*(140/27 - ((320*I)/27)*Pi + (2*Log[mu2/s]^2)/3 + 
      (12 + ((4*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(32/9 - ((40*I)/9)*Pi + 
        (8*zeta[2])/3) - (16*zeta[3])/3) + 
    G[0, 1, x]*(140/27 - ((76*I)/27)*Pi + (32/9 - ((8*I)/9)*Pi)*Log[mu2/s] + 
      (2*Log[mu2/s]^2)/3 + (-2/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
    (-295/54 + ((20*I)/9)*Pi)*zeta[3] + 
    G[1, 1, x]*(-248/27 + ((76*I)/27)*Pi + (-44/9 + ((8*I)/9)*Pi)*
       Log[mu2/s] - (2*Log[mu2/s]^2)/3 + (-2 - ((4*I)/3)*Pi)*zeta[2] + 
      (4*zeta[3])/3) + (((4*I)/3)*Pi*G[1, 0, x] - (20*G[0, 0, 0, x])/3 + 
      (4*G[1, 0, 0, x])/3 + G[0, 0, x]*(20/3 - (4*I)*Pi + (8*Log[mu2/s])/3) + 
      G[0, x]*(((20*I)/3)*Pi + ((8*I)/3)*Pi*Log[mu2/s] - 4*zeta[2]) - 
      ((4*I)/3)*Pi*zeta[2] + (4*zeta[3])/3)/(1 - x) + 
    zeta[2]*(-299/9 + ((320*I)/27)*Pi + 4*zeta[3]) + 
    G[0, 0, x]*(299/54 + ((248*I)/27)*Pi - (2*Log[mu2/s]^2)/3 + 
      Log[mu2/s]*(4/9 + ((40*I)/9)*Pi - (8*zeta[2])/3) + 
      (-8 - (4*I)*Pi)*zeta[2] + 8*zeta[3]) + 
    (((2894*I)/729)*Pi - ((8*I)/9)*Pi*G[0, 0, 0, x] - 
      (8*G[0, 0, 0, 1, x])/9 - (8*G[0, 0, 1, 0, x])/9 + 
      (8*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/9 - 
      (8*G[0, 1, 1, 0, x])/9 + (8*G[0, 1, 1, 1, x])/9 + 
      (16*G[1, 0, 0, 0, x])/9 - (4*G[1, 0, 0, 1, x])/9 - 
      (4*G[1, 0, 1, 0, x])/9 - (4*G[1, 0, 1, 1, x])/9 - 
      (22*G[1, 1, 0, 0, x])/9 + (5*G[1, 1, 0, 1, x])/9 + 
      (5*G[1, 1, 1, 0, x])/9 + G[1, 1, 1, 1, x]/3 + 
      G[1, 1, 1, x]*(-13/27 - (8*Log[mu2/s])/9) + 
      G[1, 0, 0, x]*(14/27 + ((4*I)/9)*Pi - (8*Log[mu2/s])/9) + 
      G[1, 0, 1, x]*(13/27 + (8*Log[mu2/s])/9) + 
      G[0, 0, 1, x]*(40/27 + (8*Log[mu2/s])/9) + 
      G[0, 1, 0, x]*(40/27 + ((8*I)/9)*Pi + (8*Log[mu2/s])/9) + 
      G[1, 1, 0, x]*(13/27 - I*Pi + (8*Log[mu2/s])/9) + 
      ((208*I)/81)*Pi*Log[mu2/s] + ((20*I)/27)*Pi*Log[mu2/s]^2 + 
      ((4*I)/27)*Pi*Log[mu2/s]^3 + G[0, 0, x]*(((40*I)/27)*Pi + 
        ((8*I)/9)*Pi*Log[mu2/s]) + G[0, x]*(((-100*I)/81)*Pi - 
        ((40*I)/27)*Pi*Log[mu2/s] - ((4*I)/9)*Pi*Log[mu2/s]^2) + 
      G[1, 1, x]*(2/3 - (2*zeta[2])/3) + (-4 - I*Pi)*zeta[2] + 
      G[0, 1, x]*(-100/81 - (40*Log[mu2/s])/27 - (4*Log[mu2/s]^2)/9 + 
        (8*zeta[2])/3) + G[1, 0, x]*(-100/81 - ((13*I)/27)*Pi + 
        (-40/27 - ((8*I)/9)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/9 + 
        4*zeta[2]) + G[1, x]*(2894/729 + (2*I)*Pi + (20*Log[mu2/s]^2)/27 + 
        (4*Log[mu2/s]^3)/27 + Log[mu2/s]*(208/81 - (8*zeta[2])/3) + 
        (-22/9 + I*Pi)*zeta[2] - (64*zeta[3])/27) - ((64*I)/27)*Pi*zeta[3])/
     x + Log[mu2/s]*(((4*I)/3)*Pi + (-16 + ((40*I)/9)*Pi)*zeta[2] + 
      (-40/9 - ((8*I)/3)*Pi)*zeta[3] - (56*zeta[4])/3) + 
    (-371/6 + ((5*I)/3)*Pi)*zeta[4] + 
    G[0, x]*(5707/1458 + ((2153*I)/162)*Pi + (20/27 + ((4*I)/9)*Pi)*
       Log[mu2/s]^2 + (4*Log[mu2/s]^3)/27 + (-379/18 + ((4*I)/9)*Pi)*
       zeta[2] + Log[mu2/s]*(208/81 + ((148*I)/27)*Pi + 
        (-20/3 + ((8*I)/3)*Pi)*zeta[2] - (8*zeta[3])/3) + 
      (80/27 + ((16*I)/3)*Pi)*zeta[3] + (17*zeta[4])/3) + 
    G[1, x]*(1097/1458 - ((424*I)/81)*Pi + (-20/27 - ((4*I)/9)*Pi)*
       Log[mu2/s]^2 - (4*Log[mu2/s]^3)/27 + (125/9 - ((4*I)/9)*Pi)*zeta[2] + 
      (136/27 - ((8*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (-100/81 - ((76*I)/27)*Pi + (16/3 - ((8*I)/3)*Pi)*zeta[2] + 
        (8*zeta[3])/3) + 13*zeta[4]) + 
    x*((8*G[0, 0, 1, x])/9 - (2*G[0, 0, 0, 1, x])/3 + 
      (-2/3 - (12*I)*Pi)*G[0, 0, 1, 0, x] + (2*G[0, 0, 1, 1, x])/3 - 
      (4*G[0, 1, 0, 1, x])/3 + (-4/3 + (12*I)*Pi)*G[0, 1, 1, 0, x] + 
      (2*G[1, 0, 0, 1, x])/3 + (2/3 + (4*I)*Pi)*G[1, 0, 1, 0, x] - 
      2*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
      (8*G[1, 1, 1, 1, x])/3 + 28*G[0, 0, 0, 0, 0, x] - 
      12*G[0, 0, 1, 0, 0, x] - 28*G[0, 1, 0, 0, 0, x] + 
      12*G[0, 1, 1, 0, 0, x] - 20*G[1, 0, 0, 0, 0, x] + 
      4*G[1, 0, 1, 0, 0, x] + 20*G[1, 1, 0, 0, 0, x] - 
      4*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(-40/3 + (12*I)*Pi - 
        8*Log[mu2/s]) + G[0, 0, 0, 0, x]*(2/3 + (20*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-17/2 - (8*Log[mu2/s])/3) + 
      G[1, 0, 1, x]*(65/18 + (4*Log[mu2/s])/3) + 
      G[0, 1, 1, x]*(4 + (4*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*
       (2/3 - (12*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 0, 0, x]*
       (40/3 - (20*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 0, x]*
       (-196/9 - ((20*I)/3)*Pi + (-20/3 - (8*I)*Pi)*Log[mu2/s] - 4*zeta[2]) + 
      G[1, 0, 0, x]*(311/18 + ((20*I)/3)*Pi + (16/3 + (8*I)*Pi)*Log[mu2/s] - 
        4*zeta[2]) + G[0, 1, 0, x]*(8/9 + (12*I)*Pi + (8*I)*Pi*Log[mu2/s] - 
        4*zeta[2]) + 2*Log[mu2/s]^2*zeta[2] + G[1, 1, 0, x]*
       (65/18 - (12*I)*Pi + (4/3 - (8*I)*Pi)*Log[mu2/s] + 12*zeta[2]) + 
      G[0, 0, x]*(481/54 - (16*I)*Pi + (2*Log[mu2/s]^2)/3 + 
        (64/3 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(44/9 - ((16*I)/3)*Pi + 
          8*zeta[2]) - 24*zeta[3]) + zeta[2]*(871/18 - (16*I)*Pi - 
        12*zeta[3]) + G[1, 1, x]*(625/54 + (44*Log[mu2/s])/9 + 
        (2*Log[mu2/s]^2)/3 + (-2/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
      (185/18 + ((28*I)/3)*Pi)*zeta[3] + G[0, 1, x]*
       (-553/54 - (44*Log[mu2/s])/9 - (2*Log[mu2/s]^2)/3 + 
        (10/3 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
      G[1, 0, x]*(-553/54 + (16*I)*Pi - (2*Log[mu2/s]^2)/3 + 
        Log[mu2/s]*(-44/9 + ((16*I)/3)*Pi - 8*zeta[2]) + 
        (-76/3 - (4*I)*Pi)*zeta[2] + 16*zeta[3]) + 
      G[1, x]*(-85/18 + (-73/9 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-4/3 + (-8/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
        (-16 + (8*I)*Pi)*zeta[3] - 39*zeta[4]) + 
      G[0, x]*(85/18 + (95/18 - (12*I)*Pi)*zeta[2] + (8 - (16*I)*Pi)*
         zeta[3] + Log[mu2/s]*(4/3 + (4 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) - 
        17*zeta[4]) + (871/6 - (5*I)*Pi)*zeta[4] + 
      Log[mu2/s]*((20 - ((16*I)/3)*Pi)*zeta[2] + (16/3 + (8*I)*Pi)*zeta[3] + 
        56*zeta[4]) - 20*zeta[5]) + (20*zeta[5])/3 + 
    x^2*((-4*G[0, 0, 1, x])/3 + G[1, 0, 1, x]/3 + G[1, 1, 1, x] + 
      (4*G[0, 0, 0, 1, x])/9 + (4/9 + (8*I)*Pi)*G[0, 0, 1, 0, x] - 
      (4*G[0, 0, 1, 1, x])/9 + (4*G[0, 1, 0, 1, x])/9 + 
      (4/9 - (8*I)*Pi)*G[0, 1, 1, 0, x] - (4*G[0, 1, 1, 1, x])/9 - 
      (4*G[1, 0, 0, 1, x])/9 + (-4/9 - ((8*I)/3)*Pi)*G[1, 0, 1, 0, x] + 
      (4*G[1, 0, 1, 1, x])/9 - (4*G[1, 1, 0, 1, x])/9 + 
      (-4/9 + ((8*I)/3)*Pi)*G[1, 1, 1, 0, x] + (4*G[1, 1, 1, 1, x])/9 - 
      (56*G[0, 0, 0, 0, 0, x])/3 + 8*G[0, 0, 1, 0, 0, x] + 
      (56*G[0, 1, 0, 0, 0, x])/3 - 8*G[0, 1, 1, 0, 0, x] + 
      (40*G[1, 0, 0, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 - 
      (40*G[1, 1, 0, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 0, x])/3 + 
      G[1, 0, 0, 0, x]*(-92/9 + (8*I)*Pi - (16*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(-100/9 + ((40*I)/3)*Pi - (16*Log[mu2/s])/3) + 
      G[1, 1, 0, 0, x]*(100/9 - (8*I)*Pi + (16*Log[mu2/s])/3) + 
      G[0, 0, 0, 0, x]*(92/9 - ((40*I)/3)*Pi + (16*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(1/3 + ((32*I)/3)*Pi + ((16*I)/3)*Pi*Log[mu2/s] - 
        8*zeta[2]) + G[1, 0, 0, x]*(-5/3 - ((32*I)/3)*Pi - 
        ((16*I)/3)*Pi*Log[mu2/s] + (8*zeta[2])/3) + 
      G[0, 1, 0, x]*(-4/3 - ((32*I)/3)*Pi - ((16*I)/3)*Pi*Log[mu2/s] + 
        (8*zeta[2])/3) + G[0, 0, 0, x]*(8/3 + ((32*I)/3)*Pi + 
        ((16*I)/3)*Pi*Log[mu2/s] + (8*zeta[2])/3) + 
      G[1, 0, x]*(91/18 + (12 + ((8*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(4/3 + (16*zeta[2])/3) - (32*zeta[3])/3) + 
      G[0, 1, x]*(91/18 + (4*Log[mu2/s])/3 + (-4/3 + (8*I)*Pi)*zeta[2] - 
        8*zeta[3]) + (1/3 - ((32*I)/3)*Pi)*zeta[3] + 
      G[1, 1, x]*(-91/18 - (4*Log[mu2/s])/3 + (4/3 - ((8*I)/3)*Pi)*zeta[2] + 
        (8*zeta[3])/3) + zeta[2]*(-91/6 + 8*zeta[3]) + 
      G[0, 0, x]*(-91/18 + Log[mu2/s]*(-4/3 - (16*zeta[2])/3) + 
        (-12 - (8*I)*Pi)*zeta[2] + 16*zeta[3]) + 
      Log[mu2/s]*(-4*zeta[2] - ((16*I)/3)*Pi*zeta[3] - (112*zeta[4])/3) + 
      (-241/3 + ((10*I)/3)*Pi)*zeta[4] + 
      G[0, x]*((7/3 + ((32*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (((16*I)/3)*Pi*zeta[2] - (16*zeta[3])/3) + (-112/9 + ((32*I)/3)*Pi)*
         zeta[3] + (34*zeta[4])/3) + G[1, x]*((2/3 - ((32*I)/3)*Pi)*zeta[2] + 
        (112/9 - ((16*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (((-16*I)/3)*Pi*zeta[2] + (16*zeta[3])/3) + 26*zeta[4]) + 
      (40*zeta[5])/3)) + (((67*I)/108)*Pi + (90*I)*Pi*G[0, 0, 0, 0, 0, x] - 
    (24*I)*Pi*G[0, 0, 0, 1, 1, x] + 90*G[0, 0, 0, 0, 0, 1, x] + 
    90*G[0, 0, 0, 0, 1, 0, x] + 66*G[0, 0, 0, 1, 0, 0, x] + 
    12*G[0, 0, 0, 1, 0, 1, x] + 12*G[0, 0, 0, 1, 1, 0, x] - 
    36*G[0, 0, 0, 1, 1, 1, x] + 14*G[0, 0, 1, 0, 0, 0, x] + 
    30*G[0, 0, 1, 0, 0, 1, x] + 30*G[0, 0, 1, 0, 1, 0, x] - 
    38*G[0, 0, 1, 0, 1, 1, x] + 34*G[0, 0, 1, 1, 0, 0, x] - 
    46*G[0, 0, 1, 1, 0, 1, x] - 46*G[0, 0, 1, 1, 1, 0, x] + 
    10*G[0, 0, 1, 1, 1, 1, x] - 22*G[0, 1, 0, 0, 0, 0, x] + 
    32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] + 
    36*G[0, 1, 0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, 0, 1, x] - 
    16*G[0, 1, 0, 1, 1, 0, x] - 30*G[0, 1, 0, 1, 1, 1, x] + 
    46*G[0, 1, 1, 0, 0, 0, x] - 8*G[0, 1, 1, 0, 0, 1, x] - 
    8*G[0, 1, 1, 0, 1, 0, x] - 46*G[0, 1, 1, 0, 1, 1, x] - 
    16*G[0, 1, 1, 1, 0, 0, x] - 38*G[0, 1, 1, 1, 0, 1, x] - 
    38*G[0, 1, 1, 1, 1, 0, x] + 56*G[0, 1, 1, 1, 1, 1, x] - 
    10*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 0, 1, x] + 
    2*G[1, 0, 0, 0, 1, 0, x] + 24*G[1, 0, 0, 0, 1, 1, x] + 
    6*G[1, 0, 0, 1, 0, 0, x] + 36*G[1, 0, 0, 1, 0, 1, x] + 
    36*G[1, 0, 0, 1, 1, 0, x] - 40*G[1, 0, 0, 1, 1, 1, x] + 
    16*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 1, x] + 
    24*G[1, 0, 1, 0, 1, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] + 
    8*G[1, 0, 1, 1, 0, 0, x] - 38*G[1, 0, 1, 1, 0, 1, x] - 
    38*G[1, 0, 1, 1, 1, 0, x] + 44*G[1, 0, 1, 1, 1, 1, x] + 
    10*G[1, 1, 0, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 0, 1, x] + 
    44*G[1, 1, 0, 0, 1, 0, x] - 56*G[1, 1, 0, 0, 1, 1, x] + 
    10*G[1, 1, 0, 1, 0, 0, x] - 45*G[1, 1, 0, 1, 0, 1, x] - 
    45*G[1, 1, 0, 1, 1, 0, x] + 16*G[1, 1, 0, 1, 1, 1, x] + 
    46*G[1, 1, 1, 0, 0, 0, x] - 61*G[1, 1, 1, 0, 0, 1, x] - 
    61*G[1, 1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 1, 1, x] - 
    32*G[1, 1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, 0, 1, x] + 
    4*G[1, 1, 1, 1, 1, 0, x] + 44*G[1, 1, 1, 1, 1, 1, x] + 
    G[0, 0, 0, 0, 1, x]*(-106/3 - 90*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-106/3 - (12*I)*Pi - 90*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-32 - (30*I)*Pi - 74*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-257/3 + (2*I)*Pi - 52*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-221/3 - (2*I)*Pi - 42*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-52 - (32*I)*Pi - 42*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(22 + (8*I)*Pi - 40*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-203/3 + (4*I)*Pi - 38*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-203/3 - (12*I)*Pi - 38*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(-2 + (14*I)*Pi - 24*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(4 - 20*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (4 + (12*I)*Pi - 20*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (4/3 + (10*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (-5/3 - (16*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (-5/3 - (20*I)*Pi - 8*Log[mu2/s]) - ((53*I)/36)*Pi*Log[mu2/s]^4 - 
    ((3*I)/4)*Pi*Log[mu2/s]^5 + G[1, 0, 0, 0, 0, x]*
     (142/3 - (2*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (61/3 + (12*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (-107/6 + (22*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (-82/3 - (4*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-215/6 - (5*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (227/6 - (6*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (136/3 + (9*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (383/6 - (11*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (227/6 + (12*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (383/6 + (12*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (-82/3 - (39*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (25/3 - (4*I)*Pi + 32*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (-5 - (14*I)*Pi + 32*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (7 - (14*I)*Pi + 40*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (7 - (14*I)*Pi + 40*Log[mu2/s]) + G[0, 0, 0, 0, x]*
     (((-106*I)/3)*Pi - (90*I)*Pi*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(911/18 + ((203*I)/3)*Pi + (88 + (38*I)*Pi)*Log[mu2/s] + 
      35*Log[mu2/s]^2 - 113*zeta[2]) + G[0, 1, 1, 0, x]*
     (-9/2 + ((2*I)/3)*Pi + (-13/3 + (20*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 
      64*zeta[2]) + G[1, 0, 1, 1, x]*(619/18 + (31*I)*Pi + 
      (11 + (14*I)*Pi)*Log[mu2/s] - 13*Log[mu2/s]^2 - 37*zeta[2]) + 
    G[0, 1, 0, 1, x]*(-9/2 - ((16*I)/3)*Pi + (-13/3 + (16*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 - 12*zeta[2]) + G[0, 1, 0, 0, x]*
     (-121/6 - (4*I)*Pi + (44 + (20*I)*Pi)*Log[mu2/s] + 41*Log[mu2/s]^2 - 
      11*zeta[2]) + G[1, 1, 0, 0, x]*(-431/9 - ((191*I)/6)*Pi + 
      (-10 - (14*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 - 5*zeta[2]) + 
    G[1, 0, 0, 1, x]*(-242/9 - ((190*I)/3)*Pi + (-16 - (12*I)*Pi)*
       Log[mu2/s] + 5*Log[mu2/s]^2 + 5*zeta[2]) + 
    G[1, 0, 1, 0, x]*(-242/9 - ((311*I)/6)*Pi + (-16 - (8*I)*Pi)*Log[mu2/s] + 
      5*Log[mu2/s]^2 + 13*zeta[2]) + G[0, 0, 1, 1, x]*
     (-1 + ((20*I)/3)*Pi + (24*I)*Pi*Log[mu2/s] + 18*zeta[2]) + 
    G[0, 0, 0, 1, x]*(-115/6 + (106*Log[mu2/s])/3 + 45*Log[mu2/s]^2 + 
      21*zeta[2]) + G[1, 1, 0, 1, x]*(761/36 + (27*I)*Pi + 
      (-1 + (14*I)*Pi)*Log[mu2/s] - 17*Log[mu2/s]^2 + 24*zeta[2]) + 
    G[0, 0, 1, 0, x]*(-115/6 + ((5*I)/3)*Pi + (106/3 + (8*I)*Pi)*Log[mu2/s] + 
      45*Log[mu2/s]^2 + 39*zeta[2]) + G[0, 1, 1, 1, x]*
     (-3 + (6*I)*Pi + (-7/3 + (4*I)*Pi)*Log[mu2/s] - 14*Log[mu2/s]^2 + 
      74*zeta[2]) + G[1, 1, 1, 0, x]*(761/36 + (17*I)*Pi + 
      (-1 + (14*I)*Pi)*Log[mu2/s] - 17*Log[mu2/s]^2 + 84*zeta[2]) + 
    G[1, 1, 1, 1, x]*(-350/9 - ((20*I)/3)*Pi + (-4/3 - (10*I)*Pi)*
       Log[mu2/s] + 3*Log[mu2/s]^2 + 87*zeta[2]) + 
    Log[mu2/s]^3*(((115*I)/36)*Pi - ((3*I)/2)*Pi*zeta[2]) + 
    G[0, 0, 0, x]*(((-115*I)/6)*Pi + ((106*I)/3)*Pi*Log[mu2/s] + 
      (45*I)*Pi*Log[mu2/s]^2 + (9*I)*Pi*zeta[2]) + 
    G[1, 1, 0, x]*(223/4 - ((49*I)/4)*Pi + (31/6 - (10*I)*Pi)*Log[mu2/s]^2 + 
      (-197/6 + (94*I)*Pi)*zeta[2] + Log[mu2/s]*(29/2 - ((2*I)/3)*Pi + 
        40*zeta[2]) - 32*zeta[3]) + G[0, 1, 1, x]*(33/2 - ((17*I)/2)*Pi - 
      (12*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-1 - ((20*I)/3)*Pi - 16*zeta[2]) + 
      (-32/3 + (58*I)*Pi)*zeta[2] - 16*zeta[3]) + 
    G[1, 0, 1, x]*(223/4 + (22*I)*Pi + (31/6 - (8*I)*Pi)*Log[mu2/s]^2 + 
      (31/6 + (62*I)*Pi)*zeta[2] + Log[mu2/s]*(29/2 + ((16*I)/3)*Pi + 
        12*zeta[2]) - 16*zeta[3]) + G[0, 0, 1, x]*
     (670/9 - I*Pi - (53*Log[mu2/s]^2)/3 - 15*Log[mu2/s]^3 + 
      Log[mu2/s]*(115/6 - 33*zeta[2]) + (179/6 - (4*I)*Pi)*zeta[2] - 
      7*zeta[3]) + ((119*I)/2)*Pi*zeta[3] + G[1, 1, 1, x]*
     (-113/4 - ((93*I)/4)*Pi + (-11/6 - (2*I)*Pi)*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(-11/2 - (6*I)*Pi - 72*zeta[2]) + 
      (-35/3 + (3*I)*Pi)*zeta[2] + 7*zeta[3]) + 
    G[0, 1, 0, x]*(670/9 - ((11*I)/2)*Pi + (-53/3 - (2*I)*Pi)*Log[mu2/s]^2 - 
      15*Log[mu2/s]^3 + Log[mu2/s]*(115/6 + ((13*I)/3)*Pi - 49*zeta[2]) + 
      (115/6 - (28*I)*Pi)*zeta[2] + 25*zeta[3]) + 
    G[1, 0, 0, x]*(71/18 + ((107*I)/9)*Pi + (-28 - (5*I)*Pi)*Log[mu2/s]^2 - 
      15*Log[mu2/s]^3 + Log[mu2/s]*(-71/6 + (16*I)*Pi - 17*zeta[2]) + 
      (-253/6 - (33*I)*Pi)*zeta[2] + 25*zeta[3]) + 
    Log[mu2/s]^2*(((344*I)/9)*Pi + ((229*I)/12)*Pi*zeta[2] + 
      ((9*I)/2)*Pi*zeta[3]) + G[0, 0, x]*(((670*I)/9)*Pi - 
      ((53*I)/3)*Pi*Log[mu2/s]^2 - (15*I)*Pi*Log[mu2/s]^3 + 
      ((229*I)/6)*Pi*zeta[2] + Log[mu2/s]*(((115*I)/6)*Pi - 
        (9*I)*Pi*zeta[2]) + (9*I)*Pi*zeta[3]) + 
    zeta[2]*(105/4 + ((2842*I)/27)*Pi + ((37*I)/2)*Pi*zeta[3]) + 
    G[1, 0, x]*(-48893/648 - ((55*I)/4)*Pi + (53*Log[mu2/s]^3)/9 + 
      (15*Log[mu2/s]^4)/4 + (773/36 + (23*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-115/12 - ((31*I)/6)*Pi + (59*zeta[2])/2) + 
      (953/9 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*(-661/9 - ((33*I)/2)*Pi + 
        (-7/6 + (30*I)*Pi)*zeta[2] + 7*zeta[3]) - (3661*zeta[4])/8) + 
    G[1, 1, x]*(25/6 + (23*I)*Pi + (4*I)*Pi*Log[mu2/s]^3 + 
      (-134/9 + ((28*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*(-1/2 + ((10*I)/3)*Pi + 
        7*zeta[2]) + Log[mu2/s]*(-9/2 + (8*I)*Pi + (32/3 - (58*I)*Pi)*
         zeta[2]) + (-95/2 - (111*I)*Pi)*zeta[3] - 208*zeta[4]) + 
    G[0, 1, x]*(-48893/648 + ((35*I)/2)*Pi + (53*Log[mu2/s]^3)/9 + 
      (15*Log[mu2/s]^4)/4 + (-725/36 + (6*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-115/12 + (45*zeta[2])/2) + (170/9 + (16*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-661/9 - I*Pi + (-71/6 + (4*I)*Pi)*zeta[2] + 7*zeta[3]) - 
      (1397*zeta[4])/8) - ((751*I)/12)*Pi*zeta[4] + 
    Log[mu2/s]*(((43223*I)/648)*Pi + (-9 + ((2003*I)/36)*Pi)*zeta[2] + 
      ((46*I)/9)*Pi*zeta[3] - ((67*I)/8)*Pi*zeta[4]) + 
    G[0, x]*(((-48893*I)/648)*Pi + ((53*I)/9)*Pi*Log[mu2/s]^3 + 
      ((15*I)/4)*Pi*Log[mu2/s]^4 + (-3 - ((2003*I)/36)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(((-115*I)/12)*Pi + ((9*I)/2)*Pi*zeta[2]) - 
      ((46*I)/9)*Pi*zeta[3] + Log[mu2/s]*(((-661*I)/9)*Pi - 
        ((229*I)/6)*Pi*zeta[2] - (9*I)*Pi*zeta[3]) + ((67*I)/8)*Pi*zeta[4]) - 
    (110*I)*Pi*zeta[5] + G[1, x]*(67/108 - ((55*I)/12)*Pi - 
      (53*Log[mu2/s]^4)/36 - (3*Log[mu2/s]^5)/4 + 
      Log[mu2/s]^3*(115/36 - (19*zeta[2])/2) + Log[mu2/s]^2*
       (344/9 - (I/2)*Pi + (-37/12 - (2*I)*Pi)*zeta[2] - (7*zeta[3])/2) + 
      (-13/2 + ((63*I)/2)*Pi)*zeta[3] + zeta[2]*(-12797/108 - ((11*I)/4)*Pi + 
        (445*zeta[3])/2) + (451/12 - (73*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(43223/648 - ((3*I)/2)*Pi + (41/36 - (6*I)*Pi)*zeta[2] - 
        (170*zeta[3])/9 + (1853*zeta[4])/8) + 59*zeta[5]))/x + 
  x*((-134 + ((75*I)/2)*Pi)*G[1, 1, 1, 0, 1, x] + 
    (-134 - (36*I)*Pi)*G[1, 1, 1, 1, 0, x] - 861*G[0, 0, 0, 0, 0, 0, x] - 
    51*G[0, 0, 0, 0, 0, 1, x] - 51*G[0, 0, 0, 0, 1, 0, x] + 
    126*G[0, 0, 0, 0, 1, 1, x] + 132*G[0, 0, 0, 1, 0, 0, x] + 
    60*G[0, 0, 0, 1, 0, 1, x] + 60*G[0, 0, 0, 1, 1, 0, x] + 
    69*G[0, 0, 0, 1, 1, 1, x] + 414*G[0, 0, 1, 0, 0, 0, x] + 
    21*G[0, 0, 1, 0, 0, 1, x] + 21*G[0, 0, 1, 0, 1, 0, x] + 
    48*G[0, 0, 1, 0, 1, 1, x] - 141*G[0, 0, 1, 1, 0, 0, x] + 
    69*G[0, 0, 1, 1, 0, 1, x] + 69*G[0, 0, 1, 1, 1, 0, x] - 
    264*G[0, 0, 1, 1, 1, 1, x] + 567*G[0, 1, 0, 0, 0, 0, x] + 
    36*G[0, 1, 0, 0, 0, 1, x] + 36*G[0, 1, 0, 0, 1, 0, x] + 
    (33*G[0, 1, 0, 0, 1, 1, x])/2 - 66*G[0, 1, 0, 1, 0, 0, x] + 
    (75*G[0, 1, 0, 1, 0, 1, x])/2 + (75*G[0, 1, 0, 1, 1, 0, x])/2 - 
    (507*G[0, 1, 0, 1, 1, 1, x])/2 - 243*G[0, 1, 1, 0, 0, 0, x] + 
    (9*G[0, 1, 1, 0, 0, 1, x])/2 + (9*G[0, 1, 1, 0, 1, 0, x])/2 - 
    126*G[0, 1, 1, 0, 1, 1, x] + (219*G[0, 1, 1, 1, 0, 0, x])/2 - 
    (207*G[0, 1, 1, 1, 0, 1, x])/2 - (207*G[0, 1, 1, 1, 1, 0, x])/2 + 
    (651*G[0, 1, 1, 1, 1, 1, x])/2 + 273*G[1, 0, 0, 0, 0, 0, x] + 
    147*G[1, 0, 0, 0, 0, 1, x] + 147*G[1, 0, 0, 0, 1, 0, x] - 
    45*G[1, 0, 0, 0, 1, 1, x] + 51*G[1, 0, 0, 1, 0, 0, x] + 
    24*G[1, 0, 0, 1, 0, 1, x] + 24*G[1, 0, 0, 1, 1, 0, x] - 
    231*G[1, 0, 0, 1, 1, 1, x] - 102*G[1, 0, 1, 0, 0, 0, x] + 
    3*G[1, 0, 1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, 1, 0, x] - 
    147*G[1, 0, 1, 0, 1, 1, x] + 114*G[1, 0, 1, 1, 0, 0, x] - 
    165*G[1, 0, 1, 1, 0, 1, x] - 165*G[1, 0, 1, 1, 1, 0, x] + 
    348*G[1, 0, 1, 1, 1, 1, x] - 282*G[1, 1, 0, 0, 0, 0, x] + 
    24*G[1, 1, 0, 0, 0, 1, x] + 24*G[1, 1, 0, 0, 1, 0, x] - 
    (171*G[1, 1, 0, 0, 1, 1, x])/2 + 54*G[1, 1, 0, 1, 0, 0, x] - 
    (261*G[1, 1, 0, 1, 0, 1, x])/2 - (261*G[1, 1, 0, 1, 1, 0, x])/2 + 
    (483*G[1, 1, 0, 1, 1, 1, x])/2 + 117*G[1, 1, 1, 0, 0, 0, x] - 
    (153*G[1, 1, 1, 0, 0, 1, x])/2 - (153*G[1, 1, 1, 0, 1, 0, x])/2 + 
    114*G[1, 1, 1, 0, 1, 1, x] - (327*G[1, 1, 1, 1, 0, 0, x])/2 + 
    (255*G[1, 1, 1, 1, 0, 1, x])/2 + (255*G[1, 1, 1, 1, 1, 0, x])/2 - 
    (327*G[1, 1, 1, 1, 1, 1, x])/2 + G[0, 1, 0, 0, 0, x]*
     (-263 + (339*I)*Pi - 264*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (-537/2 + (192*I)*Pi - 228*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-236 + (267*I)*Pi - 168*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (-492 + (126*I)*Pi - 96*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
     (-4 + (42*I)*Pi - 87*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (-22 + (6*I)*Pi - 69*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (-22 + (33*I)*Pi - 69*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (-221/2 + (6*I)*Pi - 63*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (-221/2 - (135*I)*Pi - 63*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (-273/2 + (15*I)*Pi - 60*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
     (382 - (96*I)*Pi - 60*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (-687/2 + (123*I)*Pi - 60*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (-273/2 + (132*I)*Pi - 60*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (-203/2 + ((15*I)/2)*Pi - 45*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (-203/2 - ((147*I)/2)*Pi - 45*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-184 + (87*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (-26 - (108*I)*Pi - 9*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-231/2 - ((447*I)/2)*Pi + 15*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (129 + ((9*I)/2)*Pi + 66*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (129 - ((21*I)/2)*Pi + 66*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (237 + ((213*I)/2)*Pi + 66*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (313/2 + (21*I)*Pi + 72*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (427/2 - ((99*I)/2)*Pi + 72*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (313/2 - (72*I)*Pi + 72*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (427/2 + (78*I)*Pi + 72*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (51 - (183*I)*Pi + 75*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (69 - (105*I)*Pi + 102*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (433/2 - (114*I)*Pi + 102*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (675/2 - (45*I)*Pi + 150*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (1301/2 - (372*I)*Pi + 540*Log[mu2/s]) + G[0, 0, 1, 1, x]*
     (-1021/4 + ((269*I)/2)*Pi + (-185/2 + (75*I)*Pi)*Log[mu2/s] - 
      6*Log[mu2/s]^2 - 330*zeta[2]) + G[1, 1, 1, 1, x]*
     (-6223/12 + (198*I)*Pi + (-50 + (21*I)*Pi)*Log[mu2/s] + 
      (81*Log[mu2/s]^2)/2 - 135*zeta[2]) + G[0, 1, 0, 0, x]*
     (3217/6 - (146*I)*Pi + (437/2 - (156*I)*Pi)*Log[mu2/s] + 
      (153*Log[mu2/s]^2)/2 - (261*zeta[2])/2) + 
    G[1, 0, 0, 0, x]*(6917/12 - (90*I)*Pi + (401/2 - (153*I)*Pi)*Log[mu2/s] + 
      72*Log[mu2/s]^2 - 126*zeta[2]) + G[1, 1, 1, 0, x]*
     (403/3 + (124*I)*Pi + (21 + (9*I)*Pi)*Log[mu2/s] - (57*Log[mu2/s]^2)/2 - 
      117*zeta[2]) + G[1, 0, 0, 1, x]*(-318 - ((101*I)/2)*Pi + 
      (-195/2 + (27*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 90*zeta[2]) + 
    G[0, 1, 0, 1, x]*(-571/4 + ((69*I)/2)*Pi + (-161/2 + (48*I)*Pi)*
       Log[mu2/s] - (9*Log[mu2/s]^2)/2 - 54*zeta[2]) + 
    (-5/2 + ((9*I)/2)*Pi)*Log[mu2/s]^3*zeta[2] - (27*Log[mu2/s]^4*zeta[2])/
     8 + G[0, 0, 0, 0, x]*(-3623/6 + (220*I)*Pi + (-294 + (204*I)*Pi)*
       Log[mu2/s] - 138*Log[mu2/s]^2 + 18*zeta[2]) + 
    G[1, 0, 1, 0, x]*(-318 + (33*I)*Pi + (-195/2 + (57*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 + 21*zeta[2]) + G[1, 1, 0, 0, x]*
     (-5501/12 + ((65*I)/2)*Pi + (-295/2 + (90*I)*Pi)*Log[mu2/s] - 
      (51*Log[mu2/s]^2)/2 + (57*zeta[2])/2) + G[0, 1, 1, 0, x]*
     (-571/4 + ((35*I)/2)*Pi + (-161/2 + (78*I)*Pi)*Log[mu2/s] - 
      (9*Log[mu2/s]^2)/2 + 63*zeta[2]) + G[0, 0, 1, 0, x]*
     (3925/12 - (179*I)*Pi + (335/2 - (129*I)*Pi)*Log[mu2/s] + 
      51*Log[mu2/s]^2 + 108*zeta[2]) + G[0, 0, 0, 1, x]*
     (3925/12 + (27*I)*Pi + (335/2 - (45*I)*Pi)*Log[mu2/s] + 
      51*Log[mu2/s]^2 + 111*zeta[2]) + G[1, 1, 0, 1, x]*
     (403/3 - (34*I)*Pi + (21 - (15*I)*Pi)*Log[mu2/s] - (57*Log[mu2/s]^2)/2 + 
      123*zeta[2]) + G[0, 1, 1, 1, x]*(3523/12 - ((401*I)/2)*Pi + 
      (78 - (75*I)*Pi)*Log[mu2/s] - (51*Log[mu2/s]^2)/2 + 192*zeta[2]) + 
    G[1, 0, 1, 1, x]*(5143/12 - (121*I)*Pi + (66 - (36*I)*Pi)*Log[mu2/s] - 
      24*Log[mu2/s]^2 + 237*zeta[2]) + G[0, 1, 0, x]*
     (-559/6 + ((3887*I)/12)*Pi + (-55/2 + (36*I)*Pi)*Log[mu2/s]^2 - 
      12*Log[mu2/s]^3 + Log[mu2/s]*(-139/2 + (83*I)*Pi - 12*zeta[2]) + 
      (267/2 + ((117*I)/2)*Pi)*zeta[2] - (471*zeta[3])/2) + 
    G[1, 0, 0, x]*(77/6 + ((2447*I)/12)*Pi + (-45/2 + (33*I)*Pi)*
       Log[mu2/s]^2 - 12*Log[mu2/s]^3 + (-69/2 + (51*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-109/2 + (58*I)*Pi + 126*zeta[2]) - 123*zeta[3]) + 
    G[0, 0, 1, x]*(-559/6 + ((7*I)/3)*Pi + (-55/2 + (9*I)*Pi)*Log[mu2/s]^2 - 
      12*Log[mu2/s]^3 + Log[mu2/s]*(-139/2 + (20*I)*Pi - 78*zeta[2]) + 
      (-65 + (51*I)*Pi)*zeta[2] - 93*zeta[3]) + 
    G[1, 1, 1, x]*(9943/36 - ((4273*I)/12)*Pi + (-15/2 + (12*I)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(169/6 - (44*I)*Pi - 126*zeta[2]) + 
      (-155 + ((3*I)/2)*Pi)*zeta[2] - (93*zeta[3])/2) + 
    (-169/12 + ((1659*I)/4)*Pi)*zeta[3] - (369*zeta[3]^2)/4 + 
    G[1, 0, 1, x]*(-122/9 + ((1939*I)/12)*Pi + (41/2 - (9*I)*Pi)*
       Log[mu2/s]^2 + 6*Log[mu2/s]^3 + (289/4 + (21*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(51 + ((19*I)/2)*Pi + 27*zeta[2]) + (63*zeta[3])/2) + 
    G[1, 1, 0, x]*(-122/9 - ((3277*I)/12)*Pi + (41/2 - (36*I)*Pi)*
       Log[mu2/s]^2 + 6*Log[mu2/s]^3 + (77/4 + ((3*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(51 - ((171*I)/2)*Pi + 3*zeta[2]) + 102*zeta[3]) + 
    G[0, 1, 1, x]*(-527/6 + ((1075*I)/6)*Pi + (19/2 - (12*I)*Pi)*
       Log[mu2/s]^2 + 6*Log[mu2/s]^3 + (83/4 + ((33*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(85/3 + ((33*I)/2)*Pi + 123*zeta[2]) + 132*zeta[3]) + 
    G[0, 0, 0, x]*(49/4 - ((967*I)/4)*Pi + (69/2 - (33*I)*Pi)*Log[mu2/s]^2 + 
      18*Log[mu2/s]^3 + (253/4 - (147*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(35 - ((115*I)/2)*Pi + 18*zeta[2]) + (501*zeta[3])/2) + 
    zeta[2]*(-29491/144 + ((1637*I)/6)*Pi + (-129/4 - ((51*I)/2)*Pi)*
       zeta[3]) + G[0, 1, x]*(7177/144 - ((9079*I)/36)*Pi + 
      (11/6 - ((3*I)/2)*Pi)*Log[mu2/s]^3 + (9*Log[mu2/s]^4)/8 + 
      (-6083/24 - (61*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-43/4 - ((25*I)/2)*Pi + 
        (51*zeta[2])/4) + (-365/12 - ((237*I)/2)*Pi)*zeta[3] + 
      Log[mu2/s]*(-2563/36 - ((188*I)/3)*Pi + (3/4 - ((99*I)/2)*Pi)*zeta[2] + 
        (123*zeta[3])/2) - (7341*zeta[4])/16) + 
    G[1, 0, x]*(7177/144 - ((863*I)/12)*Pi + (11/6 - ((3*I)/2)*Pi)*
       Log[mu2/s]^3 + (9*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
       (-43/4 + ((7*I)/2)*Pi - (39*zeta[2])/4) + (5869/24 - (60*I)*Pi)*
       zeta[2] + (-1337/12 - (111*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-2563/36 - (25*I)*Pi + (-81/4 - ((105*I)/2)*Pi)*zeta[2] + 
        (123*zeta[3])/2) - (6387*zeta[4])/16) + 
    G[0, 0, x]*(29071/432 + ((169*I)/6)*Pi + (-17/6 + ((3*I)/2)*Pi)*
       Log[mu2/s]^3 - (9*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
       (247/12 - ((3*I)/2)*Pi - (213*zeta[2])/4) + 
      (-8503/24 + ((393*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
       (1309/12 + ((20*I)/3)*Pi + (-573/4 + ((219*I)/2)*Pi)*zeta[2] - 
        (219*zeta[3])/2) + (83/12 + (174*I)*Pi)*zeta[3] - (633*zeta[4])/16) + 
    (3249/2 + ((2049*I)/8)*Pi)*zeta[4] + Log[mu2/s]^2*
     ((289/12 + ((51*I)/2)*Pi)*zeta[2] + (34 + (30*I)*Pi)*zeta[3] + 
      (387*zeta[4])/8) + G[1, 1, x]*(-72133/432 + ((5327*I)/18)*Pi + 
      (-5/6 + ((3*I)/2)*Pi)*Log[mu2/s]^3 - (9*Log[mu2/s]^4)/8 + 
      (1995/8 - ((131*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*
       (11/12 + ((21*I)/2)*Pi + (21*zeta[2])/4) + 
      Log[mu2/s]*(1199/36 + (81*I)*Pi + (285/4 - ((105*I)/2)*Pi)*zeta[2] - 
        (51*zeta[3])/2) + (2279/12 + ((123*I)/2)*Pi)*zeta[3] + 
      (4701*zeta[4])/16) + Log[mu2/s]*
     (zeta[2]*(1673/12 + ((397*I)/3)*Pi - (153*zeta[3])/2) + 
      (9 + (92*I)*Pi)*zeta[3] + (3843/8 + ((21*I)/4)*Pi)*zeta[4]) + 
    G[1, x]*(281/9 - ((24473*I)/216)*Pi + I*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(-7/3 - ((59*I)/6)*Pi + (-39/2 + (36*I)*Pi)*zeta[2] - 
        27*zeta[3]) + (-2107/12 - (141*I)*Pi)*zeta[3] + 
      zeta[2]*(-1045/36 + ((335*I)/3)*Pi + 387*zeta[3]) + 
      (-2859/8 + ((33*I)/4)*Pi)*zeta[4] + Log[mu2/s]*(23/6 - ((383*I)/9)*Pi + 
        (-157/6 + (67*I)*Pi)*zeta[2] + (-56 - (6*I)*Pi)*zeta[3] + 
        177*zeta[4]) - 93*zeta[5]) + (1095/4 - ((135*I)/4)*Pi)*zeta[5] + 
    G[0, x]*(-281/9 + ((24473*I)/216)*Pi + Log[mu2/s]^3*
       ((-I)*Pi + 18*zeta[2]) + zeta[2]*(1801/6 - ((5437*I)/12)*Pi - 
        (213*zeta[3])/2) + (31/6 - (28*I)*Pi)*zeta[3] + 
      Log[mu2/s]^2*(7/3 + ((59*I)/6)*Pi + (103/2 - (36*I)*Pi)*zeta[2] + 
        24*zeta[3]) + (-2747/8 + ((57*I)/2)*Pi)*zeta[4] + 
      Log[mu2/s]*(-23/6 + ((383*I)/9)*Pi + (353/3 - ((259*I)/2)*Pi)*zeta[2] + 
        (-19 - (54*I)*Pi)*zeta[3] + (3*zeta[4])/2) + (189*zeta[5])/2) - 
    (65289*zeta[6])/64) + (38941*zeta[6])/64 + 
  x^2*((747*G[0, 0, 0, 0, 0, 0, x])/2 - 21*G[0, 0, 0, 0, 0, 1, x] - 
    21*G[0, 0, 0, 0, 1, 0, x] + 26*G[0, 0, 0, 0, 1, 1, x] - 
    (185*G[0, 0, 0, 1, 0, 0, x])/2 + 62*G[0, 0, 0, 1, 0, 1, x] + 
    62*G[0, 0, 0, 1, 1, 0, x] - 110*G[0, 0, 0, 1, 1, 1, x] - 
    220*G[0, 0, 1, 0, 0, 0, x] + 13*G[0, 0, 1, 0, 0, 1, x] + 
    13*G[0, 0, 1, 0, 1, 0, x] - 36*G[0, 0, 1, 0, 1, 1, x] + 
    75*G[0, 0, 1, 1, 0, 0, x] - 54*G[0, 0, 1, 1, 0, 1, x] - 
    54*G[0, 0, 1, 1, 1, 0, x] + 160*G[0, 0, 1, 1, 1, 1, x] - 
    327*G[0, 1, 0, 0, 0, 0, x] + 9*G[0, 1, 0, 0, 0, 1, x] + 
    9*G[0, 1, 0, 0, 1, 0, x] - 39*G[0, 1, 0, 0, 1, 1, x] + 
    54*G[0, 1, 0, 1, 0, 0, x] - 26*G[0, 1, 0, 1, 0, 1, x] - 
    26*G[0, 1, 0, 1, 1, 0, x] + 113*G[0, 1, 0, 1, 1, 1, x] + 
    115*G[0, 1, 1, 0, 0, 0, x] + 45*G[0, 1, 1, 0, 0, 1, x] + 
    45*G[0, 1, 1, 0, 1, 0, x] + 10*G[0, 1, 1, 0, 1, 1, x] - 
    21*G[0, 1, 1, 1, 0, 0, x] - 9*G[0, 1, 1, 1, 0, 1, x] - 
    9*G[0, 1, 1, 1, 1, 0, x] - 119*G[0, 1, 1, 1, 1, 1, x] - 
    (583*G[1, 0, 0, 0, 0, 0, x])/2 + 23*G[1, 0, 0, 0, 0, 1, x] + 
    23*G[1, 0, 0, 0, 1, 0, x] - 72*G[1, 0, 0, 0, 1, 1, x] + 
    (89*G[1, 0, 0, 1, 0, 0, x])/2 - 80*G[1, 0, 0, 1, 0, 1, x] - 
    80*G[1, 0, 0, 1, 1, 0, x] + 212*G[1, 0, 0, 1, 1, 1, x] + 
    112*G[1, 0, 1, 0, 0, 0, x] - 11*G[1, 0, 1, 0, 0, 1, x] - 
    11*G[1, 0, 1, 0, 1, 0, x] + 102*G[1, 0, 1, 0, 1, 1, x] - 
    41*G[1, 0, 1, 1, 0, 0, x] + 86*G[1, 0, 1, 1, 0, 1, x] + 
    86*G[1, 0, 1, 1, 1, 0, x] - 278*G[1, 0, 1, 1, 1, 1, x] + 
    233*G[1, 1, 0, 0, 0, 0, x] - 11*G[1, 1, 0, 0, 0, 1, x] - 
    11*G[1, 1, 0, 0, 1, 0, x] + 97*G[1, 1, 0, 0, 1, 1, x] - 
    30*G[1, 1, 0, 1, 0, 0, x] + 56*G[1, 1, 0, 1, 0, 1, x] + 
    56*G[1, 1, 0, 1, 1, 0, x] - 215*G[1, 1, 0, 1, 1, 1, x] - 
    31*G[1, 1, 1, 0, 0, 0, x] - 35*G[1, 1, 1, 0, 0, 1, x] - 
    35*G[1, 1, 1, 0, 1, 0, x] - 76*G[1, 1, 1, 0, 1, 1, x] + 
    35*G[1, 1, 1, 1, 0, 0, x] - 35*G[1, 1, 1, 1, 0, 1, x] - 
    35*G[1, 1, 1, 1, 1, 0, x] + 213*G[1, 1, 1, 1, 1, 1, x] + 
    G[0, 0, 0, 0, 0, x]*(-979/2 + ((445*I)/2)*Pi - 130*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-335/4 + (106*I)*Pi - 116*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(-182 + (118*I)*Pi - 60*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(-49/2 + (54*I)*Pi - 52*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*((112*I)*Pi - 48*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-409/12 + (57*I)*Pi - 44*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(211/12 + (92*I)*Pi - 40*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(-17/4 + (53*I)*Pi - 34*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(187/12 + (14*I)*Pi - 14*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(187/12 - (44*I)*Pi - 14*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(-14/3 + (35*I)*Pi - 10*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-257/12 - ((91*I)/2)*Pi - 10*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-257/12 - (59*I)*Pi - 10*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(-14/3 + (81*I)*Pi - 10*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-92/3 + (17*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-92/3 - (27*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(-3 - (34*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-3 + (51*I)*Pi - 4*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(-49 - (64*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(343/4 + (11*I)*Pi + 6*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(343/4 - ((49*I)/2)*Pi + 6*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(-197/4 + (32*I)*Pi + 6*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(-197/4 + (92*I)*Pi + 6*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(13/3 + (18*I)*Pi + 18*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(13/3 - (93*I)*Pi + 18*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(-971/12 - (24*I)*Pi + 24*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(309/4 - (117*I)*Pi + 42*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(91 - (62*I)*Pi + 66*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(655/6 - (126*I)*Pi + 66*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(1889/12 - (137*I)*Pi + 70*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(2585/12 - (182*I)*Pi + 136*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(1721/6 - ((253*I)/2)*Pi + 142*Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(-1481/9 - ((137*I)/2)*Pi + (-220/3 + (38*I)*Pi)*
       Log[mu2/s] + 4*Log[mu2/s]^2 - 271*zeta[2]) + 
    G[1, 0, 1, 1, x]*(-8981/36 + ((125*I)/2)*Pi + (-42 + (52*I)*Pi)*
       Log[mu2/s] - 2*Log[mu2/s]^2 - 221*zeta[2]) + 
    G[1, 1, 0, 1, x]*(-445/6 + ((67*I)/3)*Pi + (-17/3 + (36*I)*Pi)*
       Log[mu2/s] - 6*Log[mu2/s]^2 - 152*zeta[2]) + 
    G[1, 0, 0, 0, x]*(-2821/12 + ((1589*I)/12)*Pi + (-133 + (102*I)*Pi)*
       Log[mu2/s] - 15*Log[mu2/s]^2 - 100*zeta[2]) + 
    G[0, 1, 1, 1, x]*(-3343/18 + (54*I)*Pi + (-34 + (52*I)*Pi)*Log[mu2/s] - 
      5*Log[mu2/s]^2 - 99*zeta[2]) + G[0, 1, 1, 0, x]*
     (1459/18 + ((83*I)/3)*Pi + (92/3 - (44*I)*Pi)*Log[mu2/s] + 
      4*Log[mu2/s]^2 - 91*zeta[2]) + G[0, 0, 1, 0, x]*
     (-1481/9 + ((641*I)/12)*Pi + (-220/3 + (74*I)*Pi)*Log[mu2/s] + 
      4*Log[mu2/s]^2 - 54*zeta[2]) + G[0, 0, 0, 0, x]*
     (15703/36 - ((2449*I)/12)*Pi + (599/3 - (122*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - 3*zeta[2]) + (3*I)*Pi*Log[mu2/s]^3*zeta[2] + 
    G[1, 1, 0, 0, x]*(386/3 - (86*I)*Pi + (47 - (64*I)*Pi)*Log[mu2/s] + 
      23*Log[mu2/s]^2 + 8*zeta[2]) + G[0, 1, 0, 0, x]*
     (-4831/18 + (120*I)*Pi + (-111 + (94*I)*Pi)*Log[mu2/s] - 
      14*Log[mu2/s]^2 + 38*zeta[2]) + G[1, 0, 1, 0, x]*
     (1733/18 + ((83*I)/12)*Pi + (137/3 - (48*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 56*zeta[2]) + G[1, 1, 1, 1, x]*
     (935/3 - ((389*I)/3)*Pi + (48 - (42*I)*Pi)*Log[mu2/s] + 81*zeta[2]) + 
    G[1, 1, 1, 0, x]*(-445/6 - ((151*I)/3)*Pi + (-17/3 + (8*I)*Pi)*
       Log[mu2/s] - 6*Log[mu2/s]^2 + 122*zeta[2]) + 
    G[0, 1, 0, 1, x]*(1459/18 + (42*I)*Pi + (92/3 - (40*I)*Pi)*Log[mu2/s] + 
      4*Log[mu2/s]^2 + 155*zeta[2]) + G[0, 0, 1, 1, x]*
     (2219/12 - ((49*I)/2)*Pi + (92/3 - (52*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 + 230*zeta[2]) + G[1, 0, 0, 1, x]*
     (1733/18 + ((251*I)/6)*Pi + (137/3 - (44*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 265*zeta[2]) + G[0, 0, 0, x]*
     (-4061/36 + ((5987*I)/36)*Pi + (-163/6 + (14*I)*Pi)*Log[mu2/s]^2 + 
      3*Log[mu2/s]^3 + (1147/12 + (106*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-316/3 + (72*I)*Pi + 111*zeta[2]) - 131*zeta[3]) + 
    G[1, 1, 0, x]*(23281/216 + ((373*I)/9)*Pi + (-77/6 + (20*I)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]^3 + Log[mu2/s]*(-235/18 + ((47*I)/3)*Pi - 
        27*zeta[2]) + (2675/12 + (20*I)*Pi)*zeta[2] - 118*zeta[3]) + 
    G[0, 1, 1, x]*(947/27 - ((1226*I)/9)*Pi + (-7/2 + (2*I)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]^3 + Log[mu2/s]*(-284/9 - ((31*I)/3)*Pi - 
        47*zeta[2]) + (-827/6 + (50*I)*Pi)*zeta[2] - 68*zeta[3]) + 
    G[1, 0, 1, x]*(23281/216 - ((665*I)/4)*Pi + (-77/6 + (4*I)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]^3 + Log[mu2/s]*(-235/18 - (22*I)*Pi - 
        37*zeta[2]) + (-391/3 - (32*I)*Pi)*zeta[2] - 12*zeta[3]) + 
    (1745/24 - ((4279*I)/18)*Pi)*zeta[3] + 103*zeta[3]^2 + 
    G[0, 0, 1, x]*(8395/216 + ((3197*I)/36)*Pi + (46*Log[mu2/s]^2)/3 - 
      2*Log[mu2/s]^3 + (431/3 - (16*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(616/9 - (12*I)*Pi + 48*zeta[2]) + 35*zeta[3]) + 
    G[1, 0, 0, x]*(-3655/108 - ((3199*I)/36)*Pi + (74/3 - (18*I)*Pi)*
       Log[mu2/s]^2 - 2*Log[mu2/s]^3 + Log[mu2/s]*(899/18 - (38*I)*Pi - 
        56*zeta[2]) + (-589/4 - (60*I)*Pi)*zeta[2] + 64*zeta[3]) + 
    G[1, 1, 1, x]*(-3271/18 + ((641*I)/3)*Pi + (1 - (6*I)*Pi)*Log[mu2/s]^2 + 
      (971/6 - (50*I)*Pi)*zeta[2] + Log[mu2/s]*(-143/6 + ((133*I)/3)*Pi + 
        48*zeta[2]) + 69*zeta[3]) + G[0, 1, 0, x]*
     (8395/216 - ((1070*I)/9)*Pi + (46/3 - (16*I)*Pi)*Log[mu2/s]^2 - 
      2*Log[mu2/s]^3 + Log[mu2/s]*(616/9 - ((149*I)/3)*Pi - 4*zeta[2]) + 
      (-2383/12 - (54*I)*Pi)*zeta[2] + 149*zeta[3]) + 
    zeta[2]*(7163/24 - ((12911*I)/72)*Pi + (-468 + (7*I)*Pi)*zeta[3]) + 
    G[1, 1, x]*(7163/72 - ((12911*I)/216)*Pi + I*Pi*Log[mu2/s]^3 + 
      (-1309/12 - ((40*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (3 - ((71*I)/6)*Pi + 3*zeta[2]) + Log[mu2/s]*(85/6 - ((278*I)/9)*Pi + 
        (-30 + (11*I)*Pi)*zeta[2] - 4*zeta[3]) + (-115 - (116*I)*Pi)*
       zeta[3] - (1873*zeta[4])/4) + G[0, 0, x]*
     (7163/72 - ((12911*I)/216)*Pi + I*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(3 - ((71*I)/6)*Pi - 29*zeta[2]) + 
      (475/9 - ((673*I)/6)*Pi)*zeta[2] + (-151/6 - (57*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(85/6 - ((278*I)/9)*Pi + (109/3 - (55*I)*Pi)*zeta[2] + 
        76*zeta[3]) - 171*zeta[4]) + Log[mu2/s]^2*
     ((9 - ((71*I)/2)*Pi)*zeta[2] + (-28/3 - (14*I)*Pi)*zeta[3] - 
      (497*zeta[4])/4) + (-222821/144 - ((2417*I)/24)*Pi)*zeta[4] + 
    G[1, 0, x]*(-7163/72 + ((12911*I)/216)*Pi - I*Pi*Log[mu2/s]^3 + 
      (692/9 + ((85*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*(-3 + ((71*I)/6)*Pi + 
        17*zeta[2]) + Log[mu2/s]*(-85/6 + ((278*I)/9)*Pi + 
        (-6 + (39*I)*Pi)*zeta[2] - 32*zeta[3]) + (253/6 + (49*I)*Pi)*
       zeta[3] + 22*zeta[4]) + G[0, 1, x]*(-7163/72 + ((12911*I)/216)*Pi - 
      I*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-3 + ((71*I)/6)*Pi - 6*zeta[2]) + 
      (1963/12 - ((5*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-85/6 + ((278*I)/9)*Pi + 
        (23/3 + (35*I)*Pi)*zeta[2] - 32*zeta[3]) + (163/3 + (108*I)*Pi)*
       zeta[3] + (1479*zeta[4])/4) + Log[mu2/s]*
     ((85/2 - ((278*I)/3)*Pi)*zeta[2] + (37/2 - ((148*I)/3)*Pi)*zeta[3] + 
      (-1853/6 - I*Pi)*zeta[4]) + G[0, x]*(3*Log[mu2/s]^3*zeta[2] + 
      Log[mu2/s]^2*((-107/6 + (12*I)*Pi)*zeta[2] - 21*zeta[3]) + 
      (-103/6 + ((433*I)/6)*Pi)*zeta[3] + 
      zeta[2]*(-13357/72 + ((589*I)/3)*Pi + 144*zeta[3]) + 
      (9703/16 - ((119*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
       ((-743/6 + ((251*I)/3)*Pi)*zeta[2] + (41/3 + (12*I)*Pi)*zeta[3] + 
        (341*zeta[4])/2) - (227*zeta[5])/2) + (-1465/12 + ((91*I)/2)*Pi)*
     zeta[5] + G[1, x]*(zeta[2]*(-18319/72 + (36*I)*Pi - 169*zeta[3]) + 
      (1595/18 + ((247*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
       ((31/3 - (24*I)*Pi)*zeta[2] + 19*zeta[3]) + (-5575/16 + ((81*I)/4)*Pi)*
       zeta[4] + Log[mu2/s]*((-127/3 + ((55*I)/3)*Pi)*zeta[2] + 
        (68/3 + (16*I)*Pi)*zeta[3] + 77*zeta[4]) + (153*zeta[5])/2) + 
    (14591*zeta[6])/48) + 
  (Nf*(((-19*I)/2)*Pi + (-7 + (2*I)*Pi)*G[0, 1, 1, 1, x] + 
     (9 - (2*I)*Pi)*G[1, 1, 1, 1, x] + (10 + (24*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
     (10 + (12*I)*Pi)*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] + 
     (-8 - (8*I)*Pi)*G[0, 0, 1, 0, 1, x] + (-8 - (4*I)*Pi)*
      G[0, 0, 1, 1, 0, x] + 14*G[0, 0, 1, 1, 1, x] + 
     (-14 - (16*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-14 - (4*I)*Pi)*
      G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 0, 1, x] + 
     (2 + (4*I)*Pi)*G[0, 1, 1, 1, 0, x] + (-16 - (24*I)*Pi)*
      G[1, 0, 0, 0, 1, x] + (-16 - (4*I)*Pi)*G[1, 0, 0, 1, 0, x] + 
     (10 + (8*I)*Pi)*G[1, 0, 1, 0, 1, x] + 10*G[1, 0, 1, 1, 0, x] - 
     14*G[1, 0, 1, 1, 1, x] + (10 + (16*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
     10*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] + 
     (16 + (8*I)*Pi)*G[1, 1, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 1, x] + 
     (-2 - (4*I)*Pi)*G[1, 1, 1, 1, 0, x] - 40*G[0, 0, 0, 0, 0, 0, x] + 
     24*G[0, 0, 0, 0, 1, 1, x] + 12*G[0, 0, 0, 1, 0, 0, x] + 
     24*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 1, x] - 
     4*G[0, 0, 1, 0, 1, 0, x] - 4*G[0, 0, 1, 0, 1, 1, x] - 
     4*G[0, 0, 1, 1, 0, 0, x] + 32*G[0, 1, 0, 0, 0, 0, x] - 
     16*G[0, 1, 0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, 0, 0, x] - 
     20*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 1, 0, 0, x] + 
     20*G[1, 0, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 1, 1, x] - 
     4*G[1, 0, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 0, 0, 0, x] + 
     4*G[1, 0, 1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, 1, 0, x] + 
     4*G[1, 0, 1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, 0, 0, x] + 
     16*G[1, 1, 0, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 0, 0, x] - 
     4*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
      (20 + (4*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
      (-8 + (16*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
      (2 + (12*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
      (-8 + 4*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(2 - (16*I)*Pi + 
       4*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-10 - (4*I)*Pi + 12*Log[mu2/s]) + 
     G[0, 0, 0, 0, 0, x]*(-6 - (20*I)*Pi + 20*Log[mu2/s]) + 
     G[0, 0, 1, x]*(-29/2 + (48*I)*Pi + (-17/3 + (4*I)*Pi)*Log[mu2/s] - 
       Log[mu2/s]^2 - 61*zeta[2]) + G[0, 0, 0, 1, x]*
      (74/3 + (32*I)*Pi + 6*Log[mu2/s] - 24*zeta[2]) + 
     G[1, 0, 1, 0, x]*(-82/3 - (2*I)*Pi + (-4 + (4*I)*Pi)*Log[mu2/s] - 
       24*zeta[2]) + G[0, 0, 0, 0, x]*(35/3 + (14*I)*Pi + 
       (10 + (16*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 22*zeta[2]) + 
     G[1, 1, 0, 0, x]*(-97/3 - (10*I)*Pi + (-10 + (8*I)*Pi)*Log[mu2/s] - 
       2*Log[mu2/s]^2 - 18*zeta[2]) + G[1, 1, 0, 1, x]*
      (23/3 - (6*I)*Pi - 16*zeta[2]) + G[1, 1, 1, 0, x]*
      (23/3 + (14*I)*Pi - 12*zeta[2]) + G[1, 0, 1, 1, x]*
      (-16 - (4*I)*Pi - 8*zeta[2]) + G[0, 0, 1, 1, x]*
      (29 + (6*I)*Pi + 8*zeta[2]) + G[0, 1, 0, 0, x]*
      (71/3 - (16*I)*Pi + (6 - (12*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + 
       10*zeta[2]) + G[0, 1, 1, 0, x]*(-22/3 + (2*I)*Pi + 
       (-2 + (4*I)*Pi)*Log[mu2/s] + 12*zeta[2]) + 
     G[0, 1, 0, 1, x]*(-22/3 - (8*I)*Pi - 2*Log[mu2/s] + 16*zeta[2]) + 
     G[0, 0, 1, 0, x]*(74/3 + (6 - (8*I)*Pi)*Log[mu2/s] + 20*zeta[2]) + 
     G[1, 0, 0, 1, x]*(-82/3 - (20*I)*Pi - 4*Log[mu2/s] + 24*zeta[2]) + 
     G[1, 0, 0, 0, x]*(-28/3 - (2*I)*Pi + (-6 - (12*I)*Pi)*Log[mu2/s] + 
       2*Log[mu2/s]^2 + 34*zeta[2]) + (((4*I)/3)*Pi*G[0, 1, x] - 
       ((5*I)/3)*Pi*G[1, 0, x] + (4*G[0, 1, 1, x])/3 - (5*G[1, 0, 1, x])/3 + 
       (-5/3 - (4*I)*Pi)*G[1, 1, 0, x] + G[1, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
       G[1, 1, x]*(1/2 - ((2*I)/3)*Pi - 8*zeta[2]) + 
       G[1, x]*((I/2)*Pi + (5 + (4*I)*Pi)*zeta[2]))/x^2 + 
     G[0, 1, 0, x]*(-29/2 + ((32*I)/3)*Pi + (-1 + (2*I)*Pi)*Log[mu2/s]^2 + 
       (49 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*(-17/3 + (2*I)*Pi + 4*zeta[2]) - 
       16*zeta[3]) + G[1, 0, 0, x]*(19 - ((100*I)/3)*Pi + 
       (2 + (2*I)*Pi)*Log[mu2/s]^2 + (44 + (10*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(10/3 - (6*I)*Pi + 8*zeta[2]) - 12*zeta[3]) + 
     G[1, 1, 1, x]*(-9 + ((50*I)/3)*Pi + (-4 + (4*I)*Pi)*zeta[2] - 
       4*zeta[3]) + G[1, 0, 1, x]*(43/3 - ((112*I)/3)*Pi + 
       (6 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + (43 + (4*I)*Pi)*zeta[2] - 
       4*zeta[3]) + (143/6 - ((65*I)/3)*Pi)*zeta[3] - 12*zeta[3]^2 + 
     G[0, 1, 1, x]*(87/2 - ((34*I)/3)*Pi + (3 - (2*I)*Pi)*Log[mu2/s] + 
       (20 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + G[1, 1, 0, x]*
      (43/3 - ((56*I)/3)*Pi + (6 - (8*I)*Pi)*Log[mu2/s] + 
       (1 - (2*I)*Pi)*Log[mu2/s]^2 + (27 - (2*I)*Pi)*zeta[2] + 12*zeta[3]) + 
     G[0, 0, 0, x]*(-7/6 + ((124*I)/3)*Pi + (-2 - (2*I)*Pi)*Log[mu2/s]^2 + 
       Log[mu2/s]*(5 + (12*I)*Pi - 12*zeta[2]) + (-78 - (18*I)*Pi)*zeta[2] + 
       20*zeta[3]) + zeta[2]*(317/6 - (32*I)*Pi + (-69 + (14*I)*Pi)*
        zeta[3]) + G[1, 1, x]*(67/2 + ((5*I)/6)*Pi + (-9/2 + (3*I)*Pi)*
        Log[mu2/s] + (-3/2 + I*Pi)*Log[mu2/s]^2 + (23/2 - (11*I)*Pi)*
        zeta[2] + (6 + (28*I)*Pi)*zeta[3] - 23*zeta[4]) + 
     G[0, 0, x]*(-89/6 - ((37*I)/2)*Pi + (-595/6 - (5*I)*Pi)*zeta[2] + 
       Log[mu2/s]^2*(-11/6 - (3*I)*Pi + 2*zeta[2]) + 
       Log[mu2/s]*(-17/6 - ((13*I)/3)*Pi + (-14 + (8*I)*Pi)*zeta[2] - 
         8*zeta[3]) + (20*I)*Pi*zeta[3] - 14*zeta[4]) + 
     ((3/2 + (8*I)*Pi)*G[0, 0, 1, x] + (3*G[0, 1, 0, x])/2 + 
       (2 + (6*I)*Pi)*G[1, 0, 0, x] - (3*I)*Pi*G[1, 1, 0, x] - 
       16*G[0, 0, 0, 0, x] + 8*G[0, 0, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 
       3*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(49/2 - (7*I)*Pi + 9*Log[mu2/s]) + 
       G[1, 0, x]*((2*I)*Pi - 9*zeta[2]) + G[0, 1, x]*
        (((3*I)/2)*Pi - 8*zeta[2]) + G[0, 0, x]*(-77/6 + ((43*I)/2)*Pi + 
         (-9/2 + (6*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
         (11*zeta[2])/2) - (I/2)*Pi*zeta[2] + 
       G[1, x]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + (1/2 + (17*I)*Pi)*zeta[3] + 
       G[0, x]*(((-77*I)/6)*Pi - ((9*I)/2)*Pi*Log[mu2/s] - 
         ((3*I)/2)*Pi*Log[mu2/s]^2 + (-63/2 - ((3*I)/2)*Pi)*zeta[2] + 
         9*zeta[3]) - (25*zeta[4])/4)/(1 - x) + (50/3 - ((63*I)/2)*Pi)*
      zeta[4] + Log[mu2/s]^2*(((-5*I)/6)*Pi + (4/3 - I*Pi)*zeta[2] + 
       (5 + (2*I)*Pi)*zeta[3] + 14*zeta[4]) + 
     G[0, 1, x]*(-28/3 + ((94*I)/3)*Pi + (2/3 - I*Pi)*Log[mu2/s]^2 + 
       (-148/3 - (11*I)*Pi)*zeta[2] + (16 - (28*I)*Pi)*zeta[3] + 
       Log[mu2/s]*(7/3 - ((4*I)/3)*Pi + (2 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
       23*zeta[4]) + Log[mu2/s]*(((-5*I)/2)*Pi + (4 - (3*I)*Pi)*zeta[2] + 
       (15 + (6*I)*Pi)*zeta[3] + 42*zeta[4]) + 
     G[1, 0, x]*(-28/3 + ((107*I)/3)*Pi + Log[mu2/s]^2*
        (2/3 + (3*I)*Pi - 2*zeta[2]) + (176/3 + I*Pi)*zeta[2] + 
       (-4 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*(7/3 + ((32*I)/3)*Pi + 
         (-4 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 42*zeta[4]) + 
     (((-35*I)/6)*Pi + ((2*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       (1 - ((2*I)/3)*Pi)*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 
       (2 + ((2*I)/3)*Pi)*G[1, 0, 1, 1, x] + (-6 + ((2*I)/3)*Pi)*
        G[1, 1, 0, 1, x] + (-6 - ((2*I)/3)*Pi)*G[1, 1, 1, 0, x] + 
       (1 + ((2*I)/3)*Pi)*G[1, 1, 1, 1, x] + (4*G[0, 0, 1, 0, 0, x])/3 - 
       (2*G[0, 0, 1, 0, 1, x])/3 - (2*G[0, 0, 1, 1, 0, x])/3 + 
       4*G[0, 1, 0, 0, 0, x] - (4*G[0, 1, 0, 0, 1, x])/3 - 
       (4*G[0, 1, 0, 1, 0, x])/3 - (4*G[0, 1, 1, 0, 0, x])/3 - 
       (40*G[1, 0, 0, 0, 0, x])/3 + (26*G[1, 0, 0, 0, 1, x])/3 + 
       (26*G[1, 0, 0, 1, 0, x])/3 - 12*G[1, 0, 0, 1, 1, x] + 
       (26*G[1, 0, 1, 0, 0, x])/3 - (16*G[1, 0, 1, 0, 1, x])/3 - 
       (16*G[1, 0, 1, 1, 0, x])/3 + 6*G[1, 0, 1, 1, 1, x] + 
       (26*G[1, 1, 0, 0, 0, x])/3 - (16*G[1, 1, 0, 0, 1, x])/3 - 
       (16*G[1, 1, 0, 1, 0, x])/3 + 6*G[1, 1, 0, 1, 1, x] - 
       (4*G[1, 1, 1, 0, 0, x])/3 + (2*G[1, 1, 1, 0, 1, x])/3 + 
       (2*G[1, 1, 1, 1, 0, x])/3 + G[1, 0, 0, 0, x]*(-10 - ((26*I)/3)*Pi - 
         4*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-2 + ((4*I)/3)*Pi - 
         (4*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*(-2 - ((2*I)/3)*Pi + 
         (2*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(-2 - ((2*I)/3)*Pi + 
         (2*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(5 - (2*I)*Pi + 
         (4*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(5 + ((14*I)/3)*Pi + 
         (4*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(13 + ((14*I)/3)*Pi + 
         (4*Log[mu2/s])/3) + G[0, 1, 1, x]*(-53/6 + I*Pi + 
         (-1 + ((2*I)/3)*Pi)*Log[mu2/s]) + G[1, 0, 1, x]*
        (-7/6 + (5*I)*Pi + (-2 + ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 - 
         (7*zeta[2])/3) + G[1, 1, 0, x]*(-7/6 + (5*I)*Pi + 
         (-2 + ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 - (7*zeta[2])/3) + 
       G[0, 0, 1, x]*(-4/3 + I*Pi + (2*zeta[2])/3) + 
       G[0, 1, 0, x]*(-4/3 - (4*I)*Pi - ((2*I)/3)*Pi*Log[mu2/s] + 
         (2*zeta[2])/3) + (5 - (2*I)*Pi)*zeta[2] + 
       G[1, 1, 1, x]*((-5*I)*Pi + 2*zeta[2]) + G[1, 0, 0, x]*
        (-26/3 - (3*I)*Pi + (2 - ((4*I)/3)*Pi)*Log[mu2/s] + 
         (2*Log[mu2/s]^2)/3 + (16*zeta[2])/3) + 
       G[0, 1, x]*(1/3 - ((53*I)/6)*Pi + Log[mu2/s]*(4/3 - I*Pi - 
           (2*zeta[2])/3) + 11*zeta[2]) + Log[mu2/s]^2*
        (((-2*I)/3)*Pi - ((4*I)/3)*Pi*zeta[2]) + 
       G[0, 0, x]*(((-4*I)/3)*Pi - ((8*I)/3)*Pi*zeta[2]) + 
       Log[mu2/s]*((-2*I)*Pi - (4*I)*Pi*zeta[2]) + 
       G[0, x]*((I/3)*Pi + (4*I)*Pi*zeta[2] + Log[mu2/s]*
          (((4*I)/3)*Pi + ((8*I)/3)*Pi*zeta[2])) + 
       G[1, 0, x]*(1/3 - ((17*I)/2)*Pi + (I/3)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(4/3 - (2*zeta[2])/3) + (5 - (3*I)*Pi)*zeta[2] - 
         (28*zeta[3])/3) + (8*I)*Pi*zeta[3] + G[1, 1, x]*
        (-7 + (I/3)*Pi + (3/2 - I*Pi)*Log[mu2/s] + (1/2 - (I/3)*Pi)*
          Log[mu2/s]^2 + (27/2 - ((5*I)/3)*Pi)*zeta[2] + (14*zeta[3])/3) - 
       ((38*I)/3)*Pi*zeta[4] + G[1, x]*(-35/6 - ((26*I)/3)*Pi + 
         Log[mu2/s]^2*(-2/3 + (I/2)*Pi + zeta[2]/3) + (11/3 - ((5*I)/2)*Pi)*
          zeta[2] + Log[mu2/s]*(-2 + ((3*I)/2)*Pi + zeta[2]) + 
         (-8 - ((14*I)/3)*Pi)*zeta[3] + (61*zeta[4])/6))/x + 
     G[1, x]*(-31/3 + ((71*I)/3)*Pi + Log[mu2/s]*(-1/2 - ((5*I)/2)*Pi + 
         (-3 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + Log[mu2/s]^2*
        (-1/6 - ((5*I)/6)*Pi + (-1 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
       (32/3 - (50*I)*Pi)*zeta[3] + zeta[2]*(-170/3 + ((41*I)/6)*Pi + 
         42*zeta[3]) + (73/2 + (27*I)*Pi)*zeta[4] - 40*zeta[5]) + 
     (90 + (40*I)*Pi)*zeta[5] + G[0, x]*(5/6 - ((157*I)/6)*Pi + 
       zeta[2]*(233/6 - ((41*I)/2)*Pi - 42*zeta[3]) + 
       (-37/3 + (20*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-2/3 - ((7*I)/6)*Pi + 
         (5 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
       Log[mu2/s]*(-2 - ((11*I)/6)*Pi + (37/3 - (4*I)*Pi)*zeta[2] + 
         (-4 - (4*I)*Pi)*zeta[3] - 28*zeta[4]) + (-233/2 - (27*I)*Pi)*
        zeta[4] + 40*zeta[5]) + x^2*((3 + ((2*I)/3)*Pi)*G[0, 1, 1, 1, x] + 
       (-3 - ((2*I)/3)*Pi)*G[1, 1, 1, 1, x] + (20/3 + (48*I)*Pi)*
        G[0, 0, 0, 0, 1, x] + (20/3 + (24*I)*Pi)*G[0, 0, 0, 1, 0, x] - 
       12*G[0, 0, 0, 1, 1, x] + (-14/3 - (16*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
       (-14/3 - (8*I)*Pi)*G[0, 0, 1, 1, 0, x] + 6*G[0, 0, 1, 1, 1, x] + 
       (-4 - (32*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-4 - (8*I)*Pi)*
        G[0, 1, 0, 1, 0, x] + 6*G[0, 1, 0, 1, 1, x] + (2*G[0, 1, 1, 0, 1, x])/
        3 + (2/3 + (8*I)*Pi)*G[0, 1, 1, 1, 0, x] + (-26/3 - (48*I)*Pi)*
        G[1, 0, 0, 0, 1, x] + (-26/3 - (8*I)*Pi)*G[1, 0, 0, 1, 0, x] + 
       12*G[1, 0, 0, 1, 1, x] + (16/3 + (16*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
       (16*G[1, 0, 1, 1, 0, x])/3 - 6*G[1, 0, 1, 1, 1, x] + 
       (16/3 + (32*I)*Pi)*G[1, 1, 0, 0, 1, x] + (16*G[1, 1, 0, 1, 0, x])/3 - 
       6*G[1, 1, 0, 1, 1, x] + (4/3 + (16*I)*Pi)*G[1, 1, 1, 0, 0, x] - 
       (2*G[1, 1, 1, 0, 1, x])/3 + (-2/3 - (8*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
       80*G[0, 0, 0, 0, 0, 0, x] + 48*G[0, 0, 0, 0, 1, 1, x] + 
       24*G[0, 0, 0, 1, 0, 0, x] + 48*G[0, 0, 1, 0, 0, 0, x] - 
       8*G[0, 0, 1, 0, 0, 1, x] - 8*G[0, 0, 1, 0, 1, 0, x] - 
       8*G[0, 0, 1, 0, 1, 1, x] - 8*G[0, 0, 1, 1, 0, 0, x] + 
       64*G[0, 1, 0, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 1, 1, x] - 
       8*G[0, 1, 0, 1, 0, 0, x] - 40*G[0, 1, 1, 0, 0, 0, x] + 
       8*G[0, 1, 1, 1, 0, 0, x] + 40*G[1, 0, 0, 0, 0, 0, x] - 
       48*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 0, x] - 
       16*G[1, 0, 1, 0, 0, 0, x] + 8*G[1, 0, 1, 0, 0, 1, x] + 
       8*G[1, 0, 1, 0, 1, 0, x] + 8*G[1, 0, 1, 0, 1, 1, x] - 
       32*G[1, 1, 0, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 1, 1, x] + 
       16*G[1, 1, 1, 0, 0, 0, x] - 8*G[1, 1, 1, 1, 0, 0, x] + 
       G[1, 0, 0, 0, 0, x]*(-164/3 + (8*I)*Pi - 32*Log[mu2/s]) + 
       G[0, 1, 0, 0, 0, x]*(-178/3 + (32*I)*Pi - 32*Log[mu2/s]) + 
       G[0, 0, 1, 0, 0, x]*(-22 + (24*I)*Pi - 16*Log[mu2/s]) + 
       G[1, 0, 1, 0, 0, x]*(22/3 + 8*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
        (12 - (32*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
        (130/3 - (8*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
        (72 - (40*I)*Pi + 40*Log[mu2/s]) + G[0, 0, 0, 1, x]*
        (12 - ((10*I)/3)*Pi + 2*Log[mu2/s] - 48*zeta[2]) + 
       G[1, 0, 1, 0, x]*(-13 + ((34*I)/3)*Pi + (-4/3 + (8*I)*Pi)*Log[mu2/s] - 
         48*zeta[2]) + G[0, 0, 0, 0, x]*(-72 + ((184*I)/3)*Pi + 
         (-52/3 + (32*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 44*zeta[2]) + 
       G[1, 1, 0, 0, x]*(-55 + ((106*I)/3)*Pi + (-40/3 + (16*I)*Pi)*
          Log[mu2/s] - 4*Log[mu2/s]^2 - 36*zeta[2]) + 
       G[1, 1, 0, 1, x]*(9 - ((2*I)/3)*Pi - 32*zeta[2]) + 
       G[1, 1, 1, 0, x]*(9 + ((2*I)/3)*Pi - 24*zeta[2]) + 
       G[1, 0, 1, 1, x]*(-7 - ((2*I)/3)*Pi - 16*zeta[2]) + 
       G[0, 0, 1, x]*(-4 + (21*I)*Pi + (1 + ((4*I)/3)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/3 - 3*zeta[2]) + G[0, 0, 1, 1, x]*
        (8 + ((4*I)/3)*Pi + 16*zeta[2]) + G[0, 1, 0, 0, x]*
        (55 - ((146*I)/3)*Pi + (44/3 - (24*I)*Pi)*Log[mu2/s] + 
         4*Log[mu2/s]^2 + 20*zeta[2]) + G[0, 1, 1, 0, x]*
        (-9 + (12*I)*Pi + (-2/3 + (8*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
       G[0, 1, 0, 1, x]*(-9 + ((4*I)/3)*Pi - (2*Log[mu2/s])/3 + 32*zeta[2]) + 
       G[0, 0, 1, 0, x]*(12 - ((74*I)/3)*Pi + (2 - (16*I)*Pi)*Log[mu2/s] + 
         40*zeta[2]) + G[1, 0, 0, 1, x]*(-13 + (2*I)*Pi - (4*Log[mu2/s])/3 + 
         48*zeta[2]) + G[1, 0, 0, 0, x]*(73 - ((142*I)/3)*Pi + 
         (16 - (24*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 68*zeta[2]) + 
       G[0, 1, 0, x]*(-4 + (47*I)*Pi + (-1/3 + (4*I)*Pi)*Log[mu2/s]^2 + 
         (41 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(1 + ((40*I)/3)*Pi + 
           8*zeta[2]) - 32*zeta[3]) + G[1, 0, 0, x]*(29/3 + (60*I)*Pi + 
         (-2/3 + (4*I)*Pi)*Log[mu2/s]^2 + (176/3 + (20*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(((40*I)/3)*Pi + 16*zeta[2]) - 24*zeta[3]) + 
       G[1, 1, 1, x]*(6 + (6*I)*Pi + (-2 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       G[1, 0, 1, x]*(-47/6 - (20*I)*Pi - ((2*I)/3)*Pi*Log[mu2/s] + 
         Log[mu2/s]^2/3 + (7/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       (-41/3 + (13*I)*Pi)*zeta[3] - 24*zeta[3]^2 + 
       G[0, 1, 1, x]*(35/6 - (7*I)*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s] + 
         (2 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + G[1, 1, 0, x]*
        (-47/6 - (46*I)*Pi - ((38*I)/3)*Pi*Log[mu2/s] + 
         (1/3 - (4*I)*Pi)*Log[mu2/s]^2 + (-89/3 - (4*I)*Pi)*zeta[2] + 
         24*zeta[3]) + G[0, 0, 0, x]*(13/6 - (61*I)*Pi + 
         (2/3 - (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-1 - (14*I)*Pi - 
           24*zeta[2]) + (-208/3 - (36*I)*Pi)*zeta[2] + 40*zeta[3]) + 
       zeta[2]*(261/2 - I*Pi + (97/3 + (28*I)*Pi)*zeta[3]) + 
       G[1, 1, x]*(87/2 - (I/3)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
         (1/2 + (I/3)*Pi)*Log[mu2/s]^2 + (33/2 + ((5*I)/3)*Pi)*zeta[2] + 
         (-14/3 + (56*I)*Pi)*zeta[3] - 46*zeta[4]) + 
       G[0, 0, x]*(87/2 - (I/3)*Pi + (145/2 + (23*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(1/2 + (I/3)*Pi + 4*zeta[2]) + 
         Log[mu2/s]*(3/2 + I*Pi + (32/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
         (-122/3 + (40*I)*Pi)*zeta[3] - 28*zeta[4]) + (953/2 - ((89*I)/3)*Pi)*
        zeta[4] + Log[mu2/s]^2*((3/2 + I*Pi)*zeta[2] + (1/3 + (4*I)*Pi)*
          zeta[3] + 28*zeta[4]) + G[0, 1, x]*(-87/2 + (I/3)*Pi + 
         (-1/2 - (I/3)*Pi)*Log[mu2/s]^2 + (-31/2 - ((41*I)/3)*Pi)*zeta[2] + 
         (50/3 - (56*I)*Pi)*zeta[3] + Log[mu2/s]*(-3/2 - I*Pi + 
           (2/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 46*zeta[4]) + 
       Log[mu2/s]*((9/2 + (3*I)*Pi)*zeta[2] + (1 + (12*I)*Pi)*zeta[3] + 
         84*zeta[4]) + G[1, 0, x]*(-87/2 + (I/3)*Pi + 
         Log[mu2/s]^2*(-1/2 - (I/3)*Pi - 4*zeta[2]) + (-141/2 - (9*I)*Pi)*
          zeta[2] + (88/3 - (32*I)*Pi)*zeta[3] + Log[mu2/s]*
          (-3/2 - I*Pi + (-34/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
         84*zeta[4]) + G[1, x]*(Log[mu2/s]*((-1 + (12*I)*Pi)*zeta[2] - 
           12*zeta[3]) + Log[mu2/s]^2*((-1/3 + (4*I)*Pi)*zeta[2] - 
           4*zeta[3]) + (-39 + ((38*I)/3)*Pi)*zeta[3] + 
         zeta[2]*(59/3 + (45*I)*Pi + 84*zeta[3]) + (395/6 + (54*I)*Pi)*
          zeta[4] - 80*zeta[5]) + (-14/3 + (80*I)*Pi)*zeta[5] + 
       G[0, x]*(zeta[2]*(95/6 - (48*I)*Pi - 84*zeta[3]) + 
         (38 - ((74*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
          ((1/3 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + Log[mu2/s]*
          ((-2 - (14*I)*Pi)*zeta[2] + (34/3 - (8*I)*Pi)*zeta[3] - 
           56*zeta[4]) + (-899/6 - (54*I)*Pi)*zeta[4] + 80*zeta[5]) - 
       (121*zeta[6])/3) - (121*zeta[6])/6 + 
     x*((-2*I)*Pi*G[0, 1, 1, 1, x] + (-3 + (2*I)*Pi)*G[1, 1, 1, 1, x] + 
       (-10 - (72*I)*Pi)*G[0, 0, 0, 0, 1, x] + (-10 - (36*I)*Pi)*
        G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] + 
       (8 + (24*I)*Pi)*G[0, 0, 1, 0, 1, x] + (8 + (12*I)*Pi)*
        G[0, 0, 1, 1, 0, x] - 14*G[0, 0, 1, 1, 1, x] + 
       (14 + (48*I)*Pi)*G[0, 1, 0, 0, 1, x] + (14 + (12*I)*Pi)*
        G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] - 2*G[0, 1, 1, 0, 1, x] + 
       (-2 - (12*I)*Pi)*G[0, 1, 1, 1, 0, x] + (16 + (72*I)*Pi)*
        G[1, 0, 0, 0, 1, x] + (16 + (12*I)*Pi)*G[1, 0, 0, 1, 0, x] + 
       (-10 - (24*I)*Pi)*G[1, 0, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 0, x] + 
       14*G[1, 0, 1, 1, 1, x] + (-10 - (48*I)*Pi)*G[1, 1, 0, 0, 1, x] - 
       10*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] + 
       (-16 - (24*I)*Pi)*G[1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 1, x] + 
       (2 + (12*I)*Pi)*G[1, 1, 1, 1, 0, x] + 120*G[0, 0, 0, 0, 0, 0, x] - 
       72*G[0, 0, 0, 0, 1, 1, x] - 36*G[0, 0, 0, 1, 0, 0, x] - 
       72*G[0, 0, 1, 0, 0, 0, x] + 12*G[0, 0, 1, 0, 0, 1, x] + 
       12*G[0, 0, 1, 0, 1, 0, x] + 12*G[0, 0, 1, 0, 1, 1, x] + 
       12*G[0, 0, 1, 1, 0, 0, x] - 96*G[0, 1, 0, 0, 0, 0, x] + 
       48*G[0, 1, 0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, 0, 0, x] + 
       60*G[0, 1, 1, 0, 0, 0, x] - 12*G[0, 1, 1, 1, 0, 0, x] - 
       60*G[1, 0, 0, 0, 0, 0, x] + 72*G[1, 0, 0, 0, 1, 1, x] + 
       12*G[1, 0, 0, 1, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 0, x] - 
       12*G[1, 0, 1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, 1, 0, x] - 
       12*G[1, 0, 1, 0, 1, 1, x] + 48*G[1, 1, 0, 0, 0, 0, x] - 
       48*G[1, 1, 0, 0, 1, 1, x] - 24*G[1, 1, 1, 0, 0, 0, x] + 
       12*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*
        (-74 + (60*I)*Pi - 60*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
        (-42 + (12*I)*Pi - 36*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
        (-8 - 12*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(-14 + (48*I)*Pi - 
         12*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(26 - (36*I)*Pi + 
         24*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(48 - (12*I)*Pi + 
         48*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(72 - (48*I)*Pi + 
         48*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-149/3 + (58*I)*Pi + 
         (-6 + (36*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 102*zeta[2]) + 
       G[1, 0, 0, 1, x]*(112/3 + (20*I)*Pi + 4*Log[mu2/s] - 72*zeta[2]) + 
       G[0, 0, 1, 0, x]*(-107/3 + (28*I)*Pi + (-6 + (24*I)*Pi)*Log[mu2/s] - 
         60*zeta[2]) + G[0, 1, 0, 1, x]*(58/3 + (8*I)*Pi + 2*Log[mu2/s] - 
         48*zeta[2]) + G[0, 1, 1, 0, x]*(58/3 - (14*I)*Pi + 
         (2 - (12*I)*Pi)*Log[mu2/s] - 36*zeta[2]) + G[0, 1, 0, 0, x]*
        (-230/3 + (68*I)*Pi + (-18 + (36*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
         30*zeta[2]) + G[0, 0, 1, 1, x]*(-23 - (6*I)*Pi - 24*zeta[2]) + 
       G[1, 0, 1, 1, x]*(21 + (4*I)*Pi + 24*zeta[2]) + 
       G[1, 1, 1, 0, x]*(-44/3 - (14*I)*Pi + 36*zeta[2]) + 
       G[1, 1, 0, 1, x]*(-44/3 + (6*I)*Pi + 48*zeta[2]) + 
       G[1, 1, 0, 0, x]*(223/3 - (30*I)*Pi + (22 - (24*I)*Pi)*Log[mu2/s] + 
         6*Log[mu2/s]^2 + 54*zeta[2]) + G[0, 0, 1, x]*(43/2 - (55*I)*Pi + 
         (11/3 - (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 61*zeta[2]) + 
       G[0, 0, 0, 0, x]*(133/3 - (82*I)*Pi + (2 - (48*I)*Pi)*Log[mu2/s] + 
         6*Log[mu2/s]^2 + 66*zeta[2]) + G[0, 0, 0, 1, x]*
        (-107/3 - (32*I)*Pi - 6*Log[mu2/s] + 72*zeta[2]) + 
       G[1, 0, 1, 0, x]*(112/3 - (14*I)*Pi + (4 - (12*I)*Pi)*Log[mu2/s] + 
         72*zeta[2]) + G[0, 0, 0, x]*(241/6 + ((47*I)/3)*Pi + 
         (2 + (6*I)*Pi)*Log[mu2/s]^2 + (154 + (54*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(7 + 36*zeta[2]) - 60*zeta[3]) + 
       G[1, 1, 0, x]*(-11/3 + ((167*I)/3)*Pi + (-4 + (20*I)*Pi)*Log[mu2/s] + 
         (-1 + (6*I)*Pi)*Log[mu2/s]^2 + (5 + (6*I)*Pi)*zeta[2] - 
         36*zeta[3]) + G[0, 1, 1, x]*(-203/6 + ((55*I)/3)*Pi + 
         (-1 + (2*I)*Pi)*Log[mu2/s] + (-20 + (12*I)*Pi)*zeta[2] - 
         12*zeta[3]) + (-161/6 + ((98*I)/3)*Pi)*zeta[3] + 36*zeta[3]^2 + 
       G[1, 0, 1, x]*(-11/3 + ((163*I)/3)*Pi + (-4 + (2*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2 + (-43 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
       G[1, 1, 1, x]*(2 - ((53*I)/3)*Pi + (4 - (12*I)*Pi)*zeta[2] + 
         12*zeta[3]) + G[1, 0, 0, x]*(-44 - ((53*I)/3)*Pi + 
         (-2 - (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-16/3 - (6*I)*Pi - 
           24*zeta[2]) + (-108 - (30*I)*Pi)*zeta[2] + 36*zeta[3]) + 
       G[0, 1, 0, x]*(43/2 - ((161*I)/3)*Pi + (1 - (6*I)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(11/3 - (14*I)*Pi - 12*zeta[2]) + (-93 - (18*I)*Pi)*
          zeta[2] + 48*zeta[3]) + zeta[2]*(-1325/6 + ((355*I)/6)*Pi + 
         (37 - (42*I)*Pi)*zeta[3]) + Log[mu2/s]*((-17/2 + (3*I)*Pi)*zeta[2] + 
         (-15 - (18*I)*Pi)*zeta[3] - 126*zeta[4]) + 
       G[1, 0, x]*(54 - ((299*I)/6)*Pi + (-19/6 + (11*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(-1/6 - (3*I)*Pi + 6*zeta[2]) + 
         Log[mu2/s]*(-13/6 - ((29*I)/3)*Pi + (16 + (12*I)*Pi)*zeta[2] - 
           12*zeta[3]) + (-16 + (48*I)*Pi)*zeta[3] - 126*zeta[4]) + 
       G[0, 1, x]*(54 - ((29*I)/2)*Pi + (-1/6 + I*Pi)*Log[mu2/s]^2 + 
         (221/6 + (23*I)*Pi)*zeta[2] + Log[mu2/s]*(-13/6 + ((7*I)/3)*Pi + 
           (-2 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + (-28 + (84*I)*Pi)*
          zeta[3] - 69*zeta[4]) + Log[mu2/s]^2*((-17/6 + I*Pi)*zeta[2] + 
         (-5 - (6*I)*Pi)*zeta[3] - 42*zeta[4]) + (-6275/12 + ((135*I)/2)*Pi)*
        zeta[4] + G[0, 0, x]*(-75/2 + ((129*I)/2)*Pi + 
         Log[mu2/s]^2*(-1/6 + (3*I)*Pi - 6*zeta[2]) + (85/6 - (19*I)*Pi)*
          zeta[2] + (32 - (60*I)*Pi)*zeta[3] + Log[mu2/s]*
          (17/6 + ((31*I)/3)*Pi + (2 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
         42*zeta[4]) + G[1, 1, x]*(-141/2 - (I/6)*Pi + (3/2 - (3*I)*Pi)*
          Log[mu2/s] + (1/2 - I*Pi)*Log[mu2/s]^2 + (-67/2 + (11*I)*Pi)*
          zeta[2] + (-6 - (84*I)*Pi)*zeta[3] + 69*zeta[4]) + 
       G[0, x]*(-97/6 + (14*I)*Pi + Log[mu2/s]^2*(-5/6 - (I/3)*Pi + 
           (-5 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) - (29*zeta[3])/3 + 
         zeta[2]*(-683/6 + (66*I)*Pi + 126*zeta[3]) + (553/2 + (81*I)*Pi)*
          zeta[4] + Log[mu2/s]*(-5/2 - I*Pi + (-28/3 + (16*I)*Pi)*zeta[2] + 
           (-8 + (12*I)*Pi)*zeta[3] + 84*zeta[4]) - 120*zeta[5]) + 
       (-90 - (120*I)*Pi)*zeta[5] + G[1, x]*(97/6 - (14*I)*Pi + 
         zeta[2]*(61/3 - ((130*I)/3)*Pi - 126*zeta[3]) + 
         (79/3 + (42*I)*Pi)*zeta[3] + Log[mu2/s]^2*(5/6 + (I/3)*Pi + 
           (1 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + Log[mu2/s]*
          (5/2 + I*Pi + (3 - (18*I)*Pi)*zeta[2] + 18*zeta[3]) + 
         (-225/2 - (81*I)*Pi)*zeta[4] + 120*zeta[5]) + (121*zeta[6])/2)))/
   Nc^3 + (((-37*I)/6)*Pi + (2 - (8*I)*Pi)*G[1, 1, 1, 1, 1, x] + 
    2*G[0, 0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 0, 0, 1, x] + 
    20*G[0, 0, 0, 0, 1, 0, x] - 5*G[0, 0, 0, 0, 1, 1, x] - 
    8*G[0, 0, 0, 1, 0, 0, x] + 16*G[0, 0, 0, 1, 0, 1, x] + 
    16*G[0, 0, 0, 1, 1, 0, x] - (93*G[0, 0, 0, 1, 1, 1, x])/2 - 
    27*G[0, 0, 1, 0, 0, 0, x] + 24*G[0, 0, 1, 0, 0, 1, x] + 
    24*G[0, 0, 1, 0, 1, 0, x] - (65*G[0, 0, 1, 0, 1, 1, x])/2 + 
    28*G[0, 0, 1, 1, 0, 0, x] - (69*G[0, 0, 1, 1, 0, 1, x])/2 - 
    (69*G[0, 0, 1, 1, 1, 0, x])/2 + (101*G[0, 0, 1, 1, 1, 1, x])/2 - 
    (53*G[0, 1, 0, 0, 0, 0, x])/2 - G[0, 1, 0, 0, 0, 1, x] - 
    G[0, 1, 0, 0, 1, 0, x] + 23*G[0, 1, 0, 0, 1, 1, x] + 
    10*G[0, 1, 0, 1, 0, 0, x] + (3*G[0, 1, 0, 1, 1, 1, x])/2 + 
    (29*G[0, 1, 1, 0, 0, 0, x])/2 - 12*G[0, 1, 1, 0, 0, 1, x] - 
    12*G[0, 1, 1, 0, 1, 0, x] + (3*G[0, 1, 1, 0, 1, 1, x])/2 - 
    (19*G[0, 1, 1, 1, 0, 0, x])/2 + (21*G[0, 1, 1, 1, 0, 1, x])/2 + 
    (21*G[0, 1, 1, 1, 1, 0, x])/2 - 5*G[0, 1, 1, 1, 1, 1, x] - 
    28*G[1, 0, 0, 0, 0, 0, x] - 6*G[1, 0, 0, 0, 0, 1, x] - 
    6*G[1, 0, 0, 0, 1, 0, x] + (39*G[1, 0, 0, 0, 1, 1, x])/2 + 
    9*G[1, 0, 0, 1, 0, 0, x] + (3*G[1, 0, 0, 1, 0, 1, x])/2 + 
    (3*G[1, 0, 0, 1, 1, 0, x])/2 + (11*G[1, 0, 0, 1, 1, 1, x])/2 + 
    (53*G[1, 0, 1, 0, 0, 0, x])/2 - (25*G[1, 0, 1, 0, 0, 1, x])/2 - 
    (25*G[1, 0, 1, 0, 1, 0, x])/2 + 5*G[1, 0, 1, 0, 1, 1, x] - 
    7*G[1, 0, 1, 1, 0, 0, x] + (5*G[1, 0, 1, 1, 0, 1, x])/2 + 
    (5*G[1, 0, 1, 1, 1, 0, x])/2 - 2*G[1, 0, 1, 1, 1, 1, x] + 
    (41*G[1, 1, 0, 0, 0, 0, x])/2 - (11*G[1, 1, 0, 0, 0, 1, x])/2 - 
    (11*G[1, 1, 0, 0, 1, 0, x])/2 - 21*G[1, 1, 0, 0, 1, 1, x] - 
    3*G[1, 1, 0, 1, 0, 0, x] - (5*G[1, 1, 0, 1, 0, 1, x])/2 - 
    (5*G[1, 1, 0, 1, 1, 0, x])/2 + 6*G[1, 1, 0, 1, 1, 1, x] - 
    G[1, 1, 1, 0, 0, 0, x]/2 + 7*G[1, 1, 1, 0, 0, 1, x] + 
    7*G[1, 1, 1, 0, 1, 0, x] - (11*G[1, 1, 1, 1, 0, 0, x])/2 - 
    3*G[1, 1, 1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, 1, 0, x] - 
    5*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, 1, x]*
     (-39/2 - (2*I)*Pi - 17*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (-39/2 - (9*I)*Pi - 17*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (-8 - I*Pi - 16*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (-101/6 + (2*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (173/6 - ((15*I)/2)*Pi - 10*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (-171/2 + (11*I)*Pi - 5*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (-17/12 + (6*I)*Pi - (9*Log[mu2/s])/2) + G[1, 0, 0, 0, 1, x]*
     (-17/12 + (9*I)*Pi - (9*Log[mu2/s])/2) + G[0, 0, 1, 0, 0, x]*
     (-57/2 - (7*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (481/12 + ((15*I)/2)*Pi - (5*Log[mu2/s])/2) + 
    G[0, 1, 0, 0, 1, x]*(481/12 + ((39*I)/2)*Pi - (5*Log[mu2/s])/2) + 
    G[1, 0, 0, 1, 1, x]*(61/3 + (5*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(-649/12 - (3*Log[mu2/s])/2) + 
    G[1, 0, 1, 1, 1, x]*(-5/4 - Log[mu2/s]/2) + G[1, 1, 0, 1, 1, x]*
     (45/4 + (3*I)*Pi - Log[mu2/s]/2) + G[0, 1, 1, 1, 1, x]*
     (317/4 + (5*I)*Pi - Log[mu2/s]/2) + G[1, 1, 1, 0, 1, x]*
     (135/4 + ((13*I)/2)*Pi - Log[mu2/s]/2) + G[1, 1, 1, 1, 0, x]*
     (135/4 - (9*I)*Pi - Log[mu2/s]/2) + G[1, 0, 1, 1, 0, x]*
     (-41/12 - (2*I)*Pi + (5*Log[mu2/s])/2) + G[1, 0, 1, 0, 1, x]*
     (-41/12 - (5*I)*Pi + (5*Log[mu2/s])/2) + G[0, 1, 1, 1, 0, x]*
     (-182/3 + (4*I)*Pi + 3*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (-182/3 - ((15*I)/2)*Pi + 3*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (12 + (27*I)*Pi + 5*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (-62/3 + ((3*I)/2)*Pi + 7*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (-62/3 - ((39*I)/2)*Pi + 7*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (679/12 - I*Pi + (15*Log[mu2/s])/2) + G[0, 0, 1, 1, 0, x]*
     (679/12 + I*Pi + (15*Log[mu2/s])/2) + G[1, 1, 1, 0, 0, x]*
     (-19 + ((35*I)/2)*Pi + 11*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-23/4 - (16*I)*Pi + (23*Log[mu2/s])/2) + G[0, 0, 0, 1, 1, x]*
     (67/4 - (16*I)*Pi + (29*Log[mu2/s])/2) + G[1, 0, 0, 0, 0, x]*
     (-1 - (15*I)*Pi + 19*Log[mu2/s]) + G[1, 1, 1, 0, x]*
     (-28/3 + ((11*I)/2)*Pi + (-37/4 + (8*I)*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/4 - (345*zeta[2])/4) + G[0, 0, 1, 0, x]*
     (-17/4 + ((94*I)/3)*Pi + (13/4 + (15*I)*Pi)*Log[mu2/s] + 
      (23*Log[mu2/s]^2)/4 - (331*zeta[2])/4) + G[0, 1, 0, 0, x]*
     (23/8 + ((281*I)/6)*Pi + (25/2 + (19*I)*Pi)*Log[mu2/s] + 
      5*Log[mu2/s]^2 - 67*zeta[2]) + G[0, 1, 1, 1, x]*
     (-149/4 + (I/3)*Pi - (73*Log[mu2/s])/4 - (5*Log[mu2/s]^2)/4 - 
      (227*zeta[2])/4) + G[0, 0, 0, 1, x]*(-17/4 + (I/2)*Pi + 
      (13/4 + (9*I)*Pi)*Log[mu2/s] + (23*Log[mu2/s]^2)/4 - (207*zeta[2])/4) + 
    G[1, 0, 0, 0, x]*(237/4 + ((167*I)/6)*Pi + (121/4 + (21*I)*Pi)*
       Log[mu2/s] + (13*Log[mu2/s]^2)/4 - (145*zeta[2])/4) + 
    G[1, 0, 1, 1, x]*(827/24 - ((97*I)/6)*Pi - (23*Log[mu2/s])/2 - 
      Log[mu2/s]^2 - 17*zeta[2]) + G[1, 1, 0, 1, x]*
     (-28/3 - ((56*I)/3)*Pi + (-37/4 + (4*I)*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/4 - (67*zeta[2])/4) + 
    Log[mu2/s]^3*((-I/4)*Pi - (27*zeta[2])/8) - (9*Log[mu2/s]^4*zeta[2])/16 + 
    G[1, 0, 0, 1, x]*(-145/12 + ((41*I)/3)*Pi + (-21/4 - (8*I)*Pi)*
       Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (119*zeta[2])/4) + 
    G[0, 1, 0, 1, x]*(1261/24 - ((9*I)/2)*Pi + (19/2 - (7*I)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/2 + (65*zeta[2])/2) + G[0, 0, 0, 0, x]*
     (-237/8 - ((59*I)/2)*Pi + (-22 - (32*I)*Pi)*Log[mu2/s] - 
      10*Log[mu2/s]^2 + 36*zeta[2]) + G[1, 1, 1, 1, x]*
     (-219/4 + ((79*I)/2)*Pi + (15/4 + (2*I)*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/4 + (159*zeta[2])/4) + G[0, 0, 1, 1, x]*
     (21 - ((26*I)/3)*Pi + (81*Log[mu2/s])/4 - (5*Log[mu2/s]^2)/4 + 
      (181*zeta[2])/4) + G[1, 1, 0, 0, x]*(-557/24 - ((241*I)/6)*Pi + 
      (-23/2 - (10*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (129*zeta[2])/2) + 
    G[1, 0, 1, 0, x]*(-145/12 - ((51*I)/2)*Pi + (-21/4 - (11*I)*Pi)*
       Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (285*zeta[2])/4) + 
    G[0, 1, 1, 0, x]*(1261/24 - ((67*I)/3)*Pi + (19/2 - (10*I)*Pi)*
       Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 82*zeta[2]) + 
    G[0, 0, 0, x]*(699/16 + (7*I)*Pi + (119/8 + ((23*I)/2)*Pi)*Log[mu2/s]^2 + 
      (21*Log[mu2/s]^3)/4 + Log[mu2/s]*(327/8 + (11*I)*Pi - (75*zeta[2])/4) + 
      (237/8 - ((7*I)/2)*Pi)*zeta[2] - 33*zeta[3]) + 
    G[1, 1, 1, x]*(159/4 - ((679*I)/12)*Pi - Log[mu2/s]^2/2 + 
      Log[mu2/s]*(15/2 - ((13*I)/2)*Pi - 12*zeta[2]) + 
      (-365/2 + ((35*I)/2)*Pi)*zeta[2] - (33*zeta[3])/2) + 
    G[0, 1, 1, x]*(-839/48 + ((65*I)/3)*Pi + (31/8 - (I/2)*Pi)*Log[mu2/s]^2 + 
      (3*Log[mu2/s]^3)/4 + (3551/24 - (22*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(51/8 - I*Pi + (11*zeta[2])/4) - (31*zeta[3])/2) + 
    G[1, 0, 0, x]*(55/6 + ((83*I)/3)*Pi + (-19/2 - (5*I)*Pi)*Log[mu2/s]^2 - 
      (5*Log[mu2/s]^3)/2 + (-389/3 - (5*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-39/2 + (6*I)*Pi + (15*zeta[2])/2) - 8*zeta[3]) + 
    (-35/2 + ((239*I)/4)*Pi)*zeta[3] + (65*zeta[3]^2)/4 + 
    G[1, 0, 1, x]*(551/48 + (28*I)*Pi + (29/8 + (I/2)*Pi)*Log[mu2/s]^2 + 
      (3*Log[mu2/s]^3)/4 + (3185/24 - ((9*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(45/8 - ((19*I)/2)*Pi + (27*zeta[2])/4) + 4*zeta[3]) + 
    G[0, 1, 0, x]*(-59/6 + ((485*I)/12)*Pi + (-8 - (4*I)*Pi)*Log[mu2/s]^2 - 
      (5*Log[mu2/s]^3)/2 + (-1829/12 - ((19*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-15 + (6*I)*Pi + 16*zeta[2]) + (13*zeta[3])/2) + 
    G[1, 1, 0, x]*(551/48 - ((323*I)/12)*Pi + (29/8 + (I/2)*Pi)*
       Log[mu2/s]^2 + (3*Log[mu2/s]^3)/4 + Log[mu2/s]*(45/8 - ((27*I)/2)*Pi - 
        (5*zeta[2])/4) + (4997/24 + (6*I)*Pi)*zeta[2] + (45*zeta[3])/2) + 
    G[0, 0, 1, x]*(-59/6 + ((7*I)/4)*Pi + (-8 - (3*I)*Pi)*Log[mu2/s]^2 - 
      (5*Log[mu2/s]^3)/2 + (-829/6 + (21*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-15 + ((15*I)/2)*Pi + (25*zeta[2])/2) + 40*zeta[3]) + 
    zeta[2]*(1003/192 - ((7*I)/2)*Pi + (215/4 + ((129*I)/2)*Pi)*zeta[3]) + 
    ((-I)*Pi*G[0, 0, 1, x] + (9*I)*Pi*G[0, 1, 0, x] + I*Pi*G[1, 0, 0, x] - 
      G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] - 
      (29*G[0, 1, 1, 1, x])/2 + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
      (-13/2 - (I/2)*Pi)*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] + 
      (-22 + (I/2)*Pi)*G[1, 1, 0, 1, x] - 22*G[1, 1, 1, 0, x] + 
      30*G[1, 1, 1, 1, x] - G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 1, 1, x]/2 + 
      G[0, 1, 1, x]*(38/3 - ((3*I)/2)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, x]*(13/12 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, x]*(((38*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 39*zeta[2]) + 
      G[1, 0, x]*(((13*I)/12)*Pi + (4*I)*Pi*Log[mu2/s] - 15*zeta[2]) + 
      G[1, 1, 1, x]*(-31/6 + ((7*I)/2)*Pi - (9*Log[mu2/s])/2 - zeta[2]/2) + 
      G[1, 0, 1, x]*(13/12 - ((3*I)/2)*Pi + 4*Log[mu2/s] + zeta[2]) + 
      G[1, 1, x]*(-21/4 - ((67*I)/12)*Pi + (-3/2 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + (103*zeta[2])/2 + zeta[3]) + 
      G[1, x]*(((-21*I)/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-3*I)/2)*Pi - 9*zeta[2]) + (5/4 - (8*I)*Pi)*zeta[2] + 
        (3*I)*Pi*zeta[3]))/x^2 + G[0, 1, x]*(1199/192 - ((71*I)/8)*Pi + 
      (25/8 + I*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/16 + 
      Log[mu2/s]^2*(171/16 + ((21*I)/4)*Pi - (37*zeta[2])/8) + 
      (-4757/24 + ((179*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
       (295/16 + ((51*I)/4)*Pi + (-387/8 + (9*I)*Pi)*zeta[2] - 15*zeta[3]) + 
      (109/4 - ((67*I)/2)*Pi)*zeta[3] - (8601*zeta[4])/32) + 
    G[1, 0, x]*(1199/192 + ((469*I)/12)*Pi + (25/8 + I*Pi)*Log[mu2/s]^3 + 
      (11*Log[mu2/s]^4)/16 + Log[mu2/s]^2*(171/16 + ((7*I)/2)*Pi - 
        (27*zeta[2])/8) + (-281/6 + ((7*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]*(295/16 + ((15*I)/2)*Pi + (-69/8 + (7*I)*Pi)*zeta[2] - 
        15*zeta[3]) + (-209/12 - (16*I)*Pi)*zeta[3] - (2485*zeta[4])/32) + 
    Log[mu2/s]^2*(((-5*I)/4)*Pi + (-213/16 + ((3*I)/2)*Pi)*zeta[2] + 
      I*Pi*zeta[3] + zeta[4]/16) + (-6801/32 + ((43*I)/3)*Pi)*zeta[4] + 
    G[0, 0, x]*(-559/192 + ((125*I)/12)*Pi + (-41/8 - (2*I)*Pi)*
       Log[mu2/s]^3 - (19*Log[mu2/s]^4)/16 + Log[mu2/s]^2*
       (-259/16 - ((17*I)/2)*Pi - (3*zeta[2])/8) + (21/8 + I*Pi)*zeta[2] + 
      (-111/4 + (27*I)*Pi)*zeta[3] + Log[mu2/s]*(-375/16 - ((13*I)/2)*Pi + 
        (195/8 - (12*I)*Pi)*zeta[2] + 19*zeta[3]) + (3073*zeta[4])/32) + 
    G[1, 1, x]*(-533/64 + ((1063*I)/24)*Pi - (9*Log[mu2/s]^3)/8 - 
      (3*Log[mu2/s]^4)/16 + (2737/24 - ((329*I)/12)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-67/16 - (I/4)*Pi + (13*zeta[2])/8) + 
      (113/12 + ((45*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
       (-111/16 + ((19*I)/4)*Pi + (291/8 - (6*I)*Pi)*zeta[2] + 13*zeta[3]) + 
      (9145*zeta[4])/32) + Log[mu2/s]*(((-29*I)/8)*Pi + (5*I)*Pi*zeta[3] + 
      zeta[2]*(-513/16 + ((19*I)/4)*Pi + 39*zeta[3]) + 
      (-297/16 - ((11*I)/2)*Pi)*zeta[4]) + 
    G[1, x]*(5/3 - ((989*I)/96)*Pi + (-3/4 - (I/8)*Pi)*Log[mu2/s]^4 - 
      Log[mu2/s]^5/8 + Log[mu2/s]^3*(-25/8 - I*Pi + zeta[2]/4) + 
      zeta[2]*(-3389/24 + (11*I)*Pi - 23*zeta[3]) + (27/2 - ((175*I)/6)*Pi)*
       zeta[3] + Log[mu2/s]^2*(-45/8 - ((23*I)/8)*Pi + (-3/2 - ((3*I)/4)*Pi)*
         zeta[2] + 6*zeta[3]) + Log[mu2/s]*(-263/32 + (I/4)*Pi + 
        (-33/2 + ((13*I)/2)*Pi)*zeta[2] + (13/2 + (6*I)*Pi)*zeta[3] - 
        (325*zeta[4])/16) + (-2529/4 - ((205*I)/16)*Pi)*zeta[4] - 
      (49*zeta[5])/2) + (-161/12 - ((45*I)/4)*Pi)*zeta[5] + 
    (3*G[0, 0, 0, 0, x] + (I/2)*Pi*G[0, 0, 1, 0, x] - 
      (I/2)*Pi*G[0, 1, 0, 0, x] + G[0, 0, 1, 0, 0, x]/2 - 
      G[0, 1, 0, 0, 0, x]/2 + G[0, 0, 0, x]*((3*I)*Pi - zeta[2]/2) + 
      G[0, 1, 0, x]*zeta[2] - 2*zeta[2]*zeta[3] + 
      G[0, 0, x]*((-6 - (I/2)*Pi)*zeta[2] + (3*zeta[3])/2) + 
      G[0, x]*(((3*I)/2)*Pi*zeta[3] - zeta[4]/2) - (3*I)*Pi*zeta[4] + 
      5*zeta[5])/(1 - x)^2 + ((4*I)*Pi*G[1, 0, 1, x] + I*Pi*G[1, 1, 0, x] + 
      25*G[0, 0, 0, 0, x] - (41*G[0, 0, 0, 1, x])/2 + 
      (-41/2 + I*Pi)*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 
      (-13/2 - I*Pi)*G[0, 1, 0, 0, x] - (25*G[1, 0, 0, 0, x])/2 + 
      4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 
      G[0, 0, 1, 0, 0, x] - G[0, 1, 0, 0, 0, x] + 
      G[1, 0, 0, x]*(5/2 - ((13*I)/2)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-53/12 - ((21*I)/2)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, x]*(((5*I)/2)*Pi + (2*I)*Pi*Log[mu2/s] - 8*zeta[2]) + 
      G[0, 0, 0, x]*(-18 - ((9*I)/2)*Pi - 9*Log[mu2/s] - zeta[2]) + 
      G[0, 1, 0, x]*(-53/12 - ((9*I)/2)*Pi + 2*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 1, x]*(((-53*I)/12)*Pi + (2*I)*Pi*Log[mu2/s] + 17*zeta[2]) + 
      zeta[2]*(((-83*I)/12)*Pi - 4*zeta[3]) + 
      G[1, x]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + (83/12 + (2*I)*Pi)*zeta[3] + 
      G[0, 0, x]*(-143/12 - ((251*I)/12)*Pi + (3/2 - (6*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (77 - I*Pi)*zeta[2] + 3*zeta[3]) + 
      G[0, x]*(((-143*I)/12)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 
        (I/2)*Pi*Log[mu2/s]^2 + (559/12 + (5*I)*Pi)*zeta[2] + 
        (-10 + (3*I)*Pi)*zeta[3] - zeta[4]) + (371/4 - (6*I)*Pi)*zeta[4] + 
      10*zeta[5])/(1 - x) + G[0, x]*(-47/6 + ((761*I)/96)*Pi + 
      (3/4 + (I/8)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/8 + 
      Log[mu2/s]^3*(23/8 + I*Pi + 2*zeta[2]) + Log[mu2/s]^2*
       (35/8 + ((25*I)/8)*Pi + (83/8 + ((5*I)/4)*Pi)*zeta[2] - 
        (13*zeta[3])/2) + zeta[2]*(-97/48 + ((9*I)/2)*Pi - (11*zeta[3])/2) + 
      (-28 - (7*I)*Pi)*zeta[3] + (553/16 + ((149*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(147/32 + ((15*I)/4)*Pi + (29/8 + (I/2)*Pi)*zeta[2] + 
        (-6 - (10*I)*Pi)*zeta[3] + (235*zeta[4])/16) + (85*zeta[5])/2) + 
    (((-61*I)/6)*Pi + (15*G[0, 1, 1, 1, x])/2 - 
      (15*I)*Pi*G[0, 0, 0, 0, 0, x] - 15*G[0, 0, 0, 0, 0, 1, x] - 
      15*G[0, 0, 0, 0, 1, 0, x] - 15*G[0, 0, 0, 1, 0, 0, x] - 
      13*G[0, 0, 1, 0, 0, 0, x] - G[0, 0, 1, 0, 0, 1, x] - 
      G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 0, 1, 1, x] - 
      G[0, 0, 1, 1, 0, 0, x] + G[0, 0, 1, 1, 0, 1, x] + 
      G[0, 0, 1, 1, 1, 0, x] - G[0, 0, 1, 1, 1, 1, x] - 
      7*G[0, 1, 0, 0, 0, 0, x] - 3*G[0, 1, 0, 0, 0, 1, x] - 
      3*G[0, 1, 0, 0, 1, 0, x] + 2*G[0, 1, 0, 0, 1, 1, x] - 
      3*G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
      2*G[0, 1, 0, 1, 1, 0, x] - G[0, 1, 0, 1, 1, 1, x] - 
      3*G[0, 1, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 1, x] + 
      2*G[0, 1, 1, 0, 1, 0, x] - G[0, 1, 1, 0, 1, 1, x] + 
      2*G[0, 1, 1, 1, 0, 0, x] - G[0, 1, 1, 1, 0, 1, x] - 
      G[0, 1, 1, 1, 1, 0, x] - 7*G[1, 0, 0, 0, 0, 0, x] - 
      3*G[1, 0, 0, 0, 1, 1, x] - 3*G[1, 0, 0, 1, 0, 1, x] - 
      3*G[1, 0, 0, 1, 1, 0, x] + 5*G[1, 0, 0, 1, 1, 1, x] - 
      G[1, 0, 1, 0, 0, 1, x] - G[1, 0, 1, 0, 1, 0, x] + 
      3*G[1, 0, 1, 0, 1, 1, x] + 3*G[1, 0, 1, 1, 0, 0, x] + 
      G[1, 0, 1, 1, 0, 1, x] + G[1, 0, 1, 1, 1, 0, x] - 
      2*G[1, 0, 1, 1, 1, 1, x] - G[1, 1, 0, 0, 0, 1, x] - 
      G[1, 1, 0, 0, 1, 0, x] + 3*G[1, 1, 0, 0, 1, 1, x] - 
      3*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
      4*G[1, 1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 1, 1, 1, x] - 
      5*G[1, 1, 1, 0, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 1, x] + 
      4*G[1, 1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 1, 1, x] + 
      3*G[1, 1, 1, 1, 0, 0, x] - 2*G[1, 1, 1, 1, 0, 1, x] - 
      2*G[1, 1, 1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 1, 1, x]*(-6 - 2*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-3/2 - 2*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(3/2 - 2*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(3/2 - I*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-3/2 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-6 - (3*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-3/2 - Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-3/2 - Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(-3/2 - Log[mu2/s]) + 
      ((3*I)/4)*Pi*Log[mu2/s]^4 + (I/8)*Pi*Log[mu2/s]^5 + 
      G[0, 1, 0, 0, 1, x]*(3/2 + Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (3/2 + Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(3/2 + Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(3/2 + Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (2 + Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(1 - I*Pi + Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(3/2 + I*Pi + Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(3/2 + (2*I)*Pi + Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(3/2 + 3*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (3/2 + 3*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(3/2 + (2*I)*Pi + 
        3*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(3/2 + (2*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(12 + 7*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (15 + (3*I)*Pi + 13*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (18 + 15*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(18 + 15*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(18 + I*Pi + 15*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*((18*I)*Pi + (15*I)*Pi*Log[mu2/s]) + 
      G[1, 1, 0, x]*(29/4 - ((67*I)/4)*Pi + Log[mu2/s]*(-2 + zeta[2]) - 
        (21*zeta[2])/2) + G[1, 1, 1, 0, x]*(14 - (3*I)*Pi + 
        (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      G[1, 1, 0, 1, x]*(14 + (4*I)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - 
        (7*zeta[2])/2) + G[1, 0, 1, 0, x]*(25/4 - ((3*I)/2)*Pi - 
        (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[1, 1, 0, 0, x]*(-115/4 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2 - 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[1, 1, 1, 1, x]*
       (-57/4 - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 - (3*zeta[2])/2) + 
      G[0, 1, 0, 1, x]*(-6 - zeta[2]) + G[0, 1, 1, 0, x]*(-6 - zeta[2]) + 
      G[0, 1, 0, 0, x]*(-75/4 - ((3*I)/2)*Pi + (-18 - I*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/2 - zeta[2]/2) + G[1, 0, 1, 1, x]*
       (-21/4 + (2*I)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - zeta[2]/2) + 
      G[0, 0, 1, 0, x]*(-75/4 - 18*Log[mu2/s] - (15*Log[mu2/s]^2)/2 + 
        zeta[2]/2) - G[0, 0, 1, 1, x]*zeta[2] + G[0, 0, 0, 1, x]*
       (-75/4 - 18*Log[mu2/s] - (15*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + 
      G[0, 1, 1, x]*(-35/3 - (I/2)*Pi + Log[mu2/s]*(-2 + zeta[2]) + 
        (3*zeta[2])/2) + G[1, 0, 0, 1, x]*(25/4 - (6*I)*Pi - 
        (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[1, 0, 0, 0, x]*(-49/4 - ((3*I)/2)*Pi + (-15 - (3*I)*Pi)*Log[mu2/s] - 
        (13*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + G[1, 0, 1, x]*
       (29/4 - I*Pi + Log[mu2/s]*(-2 + zeta[2]) + (1/2 - (4*I)*Pi)*zeta[2]) + 
      Log[mu2/s]^3*(((25*I)/8)*Pi - (I/4)*Pi*zeta[2]) + 
      G[0, 0, 0, x]*(((-75*I)/4)*Pi - (18*I)*Pi*Log[mu2/s] - 
        ((15*I)/2)*Pi*Log[mu2/s]^2 + ((3*I)/2)*Pi*zeta[2]) + 
      G[0, 0, 1, x]*(49/4 + 9*Log[mu2/s]^2 + (5*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(75/4 - (3*zeta[2])/2) + (9*zeta[2])/2 - 12*zeta[3]) + 
      G[0, 1, 0, x]*(49/4 - (6*I)*Pi + 9*Log[mu2/s]^2 + (5*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(75/4 - zeta[2]/2) + 6*zeta[2] - 12*zeta[3]) + 
      G[1, 0, 0, x]*(95/4 + ((51*I)/4)*Pi + (9 + (I/2)*Pi)*Log[mu2/s]^2 + 
        (5*Log[mu2/s]^3)/2 + Log[mu2/s]*(75/4 + ((3*I)/2)*Pi + zeta[2]/2) + 
        (27/2 + ((3*I)/2)*Pi)*zeta[2] - 12*zeta[3]) + 
      G[1, 1, 1, x]*(-77/4 - (I/4)*Pi + (-5/2 - I*Pi)*zeta[2] - zeta[3]) + 
      (I/2)*Pi*zeta[3] + Log[mu2/s]^2*(((41*I)/8)*Pi + ((9*I)/4)*Pi*zeta[2] - 
        (6*I)*Pi*zeta[3]) + G[0, 0, x]*(((49*I)/4)*Pi + 
        (9*I)*Pi*Log[mu2/s]^2 + ((5*I)/2)*Pi*Log[mu2/s]^3 + 
        ((9*I)/2)*Pi*zeta[2] + Log[mu2/s]*(((75*I)/4)*Pi - 
          ((3*I)/2)*Pi*zeta[2]) - (12*I)*Pi*zeta[3]) + 
      zeta[2]*(-91/4 + ((35*I)/2)*Pi - (16*I)*Pi*zeta[3]) + 
      G[1, 1, x]*(7/3 - (15*I)*Pi + Log[mu2/s]*(-3 - (2*I)*Pi - 
          (3*zeta[2])/2) + (-73/4 + (6*I)*Pi)*zeta[2] - 
        (Log[mu2/s]^2*zeta[2])/2 + (-11/2 - (3*I)*Pi)*zeta[3] - 
        (5*zeta[4])/4) - ((81*I)/4)*Pi*zeta[4] + 
      G[1, 0, x]*(107/96 + ((95*I)/4)*Pi - 3*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(-75/8 + zeta[2]/4) + 
        (-49/2 + ((9*I)/2)*Pi)*zeta[2] + (45*zeta[3])/2 + 
        Log[mu2/s]*(-29/4 - (2*I)*Pi - 6*zeta[2] + 12*zeta[3]) + 
        (63*zeta[4])/16) + G[0, 1, x]*(107/96 - ((20*I)/3)*Pi - 
        3*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
         (-75/8 + (3*zeta[2])/4) + (87*zeta[2])/4 + (15*zeta[3])/2 + 
        Log[mu2/s]*(-29/4 - (2*I)*Pi - (9*zeta[2])/2 + 12*zeta[3]) + 
        (83*zeta[4])/16) + Log[mu2/s]*(((207*I)/32)*Pi + 
        (-9 + ((21*I)/4)*Pi)*zeta[2] - ((15*I)/2)*Pi*zeta[3] - 
        ((83*I)/16)*Pi*zeta[4]) + G[0, x]*(((107*I)/96)*Pi - 
        (3*I)*Pi*Log[mu2/s]^3 - ((5*I)/8)*Pi*Log[mu2/s]^4 + 
        (-15 - ((21*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(((-75*I)/8)*Pi + 
          ((3*I)/4)*Pi*zeta[2]) + ((15*I)/2)*Pi*zeta[3] + 
        Log[mu2/s]*(((-29*I)/4)*Pi - ((9*I)/2)*Pi*zeta[2] + 
          (12*I)*Pi*zeta[3]) + ((83*I)/16)*Pi*zeta[4]) + 
      G[1, x]*(-61/6 + ((119*I)/12)*Pi + (3*Log[mu2/s]^4)/4 + 
        Log[mu2/s]^5/8 + Log[mu2/s]^3*(25/8 - zeta[2]/4) + 
        Log[mu2/s]^2*(41/8 + (9*zeta[2])/4 - 6*zeta[3]) + 
        (-3/2 + ((27*I)/2)*Pi)*zeta[3] + zeta[2]*(305/12 + ((149*I)/4)*Pi + 
          8*zeta[3]) + Log[mu2/s]*(207/32 + (69*zeta[2])/4 - (15*zeta[3])/2 - 
          (83*zeta[4])/16) + (57/4 + (I/2)*Pi)*zeta[4] - 9*zeta[5]) + 
      (12*I)*Pi*zeta[5])/x + Nf^2*(((208*I)/27)*Pi + 
      (((-2*I)/3)*Pi*G[1, x] - (2*G[1, 1, x])/3)/x^2 + (10*G[0, 1, 1, x])/9 + 
      (-4 + ((8*I)/3)*Pi)*G[1, 1, 1, x] - (4*G[0, 0, 0, 1, x])/3 + 
      (-4/3 + (8*I)*Pi)*G[0, 0, 1, 0, x] - (4*G[0, 0, 1, 1, x])/3 - 
      (8*I)*Pi*G[0, 1, 1, 0, x] - (4*G[1, 0, 0, 1, x])/3 + 
      (-4/3 - ((8*I)/3)*Pi)*G[1, 0, 1, 0, x] + (4*G[1, 0, 1, 1, x])/3 + 
      (8*G[1, 1, 0, 1, x])/3 + (8/3 + ((8*I)/3)*Pi)*G[1, 1, 1, 0, x] - 
      (56*G[0, 0, 0, 0, 0, x])/3 + 8*G[0, 0, 1, 0, 0, x] + 
      (56*G[0, 1, 0, 0, 0, x])/3 - 8*G[0, 1, 1, 0, 0, x] + 
      (40*G[1, 0, 0, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 - 
      (40*G[1, 1, 0, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 0, x])/3 + 
      G[1, 0, 0, 0, x]*(124/9 + (8*I)*Pi - (16*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(-80/9 + ((40*I)/3)*Pi - (16*Log[mu2/s])/3) + 
      G[1, 0, 1, x]*(-26/3 - ((8*I)/3)*Pi - (8*Log[mu2/s])/3) + 
      G[0, 0, 1, x]*(28/3 + (8*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*
       (32/9 - (8*I)*Pi + (16*Log[mu2/s])/3) + G[0, 0, 0, 0, x]*
       (-76/9 - ((40*I)/3)*Pi + (16*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(-26/3 + ((32*I)/9)*Pi + (-8/3 + ((16*I)/3)*Pi)*
         Log[mu2/s] - 8*zeta[2]) + G[1, 0, 0, x]*(-44/3 + ((64*I)/9)*Pi + 
        (-16/3 - ((16*I)/3)*Pi)*Log[mu2/s] + (8*zeta[2])/3) + 
      G[0, 1, 0, x]*(28/3 - ((56*I)/9)*Pi + (8/3 - ((16*I)/3)*Pi)*
         Log[mu2/s] + (8*zeta[2])/3) + G[0, 0, 0, x]*(50/9 - ((40*I)/9)*Pi + 
        (16/3 + ((16*I)/3)*Pi)*Log[mu2/s] + (8*zeta[2])/3) + 
      (((134*I)/27)*Pi + ((8*I)/9)*Pi*G[0, 1, 0, x] + (-4/3 - ((8*I)/9)*Pi)*
         G[0, 1, 1, x] + (4/3 - ((8*I)/9)*Pi)*G[1, 1, 1, x] + 
        (16*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/9 - 
        (8*G[0, 1, 1, 0, x])/9 + (8*G[1, 0, 0, 1, x])/9 + 
        (8*G[1, 0, 1, 0, x])/9 - (8*G[1, 0, 1, 1, x])/9 + 
        (8*G[1, 1, 0, 0, x])/9 - (8*G[1, 1, 0, 1, x])/9 - 
        (8*G[1, 1, 1, 0, x])/9 + G[1, 0, 0, x]*(-80/27 - ((8*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + G[1, 0, 1, x]*(76/27 + ((8*I)/9)*Pi + 
          (8*Log[mu2/s])/9) + G[1, 1, 0, x]*(76/27 + ((8*I)/9)*Pi + 
          (8*Log[mu2/s])/9) + G[1, 0, x]*(-16/9 - ((4*I)/27)*Pi - 
          ((8*I)/9)*Pi*Log[mu2/s]) + G[1, 1, x]*(-44/9 + ((76*I)/27)*Pi + 
          (-4/3 + ((8*I)/9)*Pi)*Log[mu2/s] - (8*zeta[2])/9) + 
        G[0, 1, x]*(-16/9 - ((4*I)/3)*Pi + (8*zeta[2])/9) + 
        ((160*I)/27)*Pi*zeta[2] + G[0, x]*(((-16*I)/9)*Pi - 
          ((32*I)/9)*Pi*zeta[2]) + Log[mu2/s]*(((16*I)/9)*Pi + 
          ((32*I)/9)*Pi*zeta[2]) + G[1, x]*(134/27 - ((44*I)/9)*Pi + 
          Log[mu2/s]*(16/9 - ((4*I)/3)*Pi - (8*zeta[2])/9) + 
          (-40/27 - ((16*I)/9)*Pi)*zeta[2] - (16*zeta[3])/9))/x + 
      G[1, 0, x]*(-146/27 - ((226*I)/9)*Pi + (224/9 + ((8*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-16/9 - (8*I)*Pi + (16*zeta[2])/3) - (32*zeta[3])/3) + 
      G[0, 1, x]*(-146/27 + ((26*I)/3)*Pi + (-16/9 + ((8*I)/3)*Pi)*
         Log[mu2/s] + (-4 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
      (-24 - ((32*I)/9)*Pi)*zeta[3] + ((2*I)*Pi*G[1, 0, x] - 
        10*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + G[0, 0, x]*(32/3 - (6*I)*Pi + 
          4*Log[mu2/s]) + G[0, x]*(((32*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 
          6*zeta[2]) - (2*I)*Pi*zeta[2] + 2*zeta[3])/(1 - x) + 
      G[1, 1, x]*(128/9 - ((26*I)/3)*Pi + (4 - ((8*I)/3)*Pi)*Log[mu2/s] + 
        (4/3 - ((8*I)/3)*Pi)*zeta[2] + (8*zeta[3])/3) + 
      zeta[2]*(-352/27 + (10*I)*Pi + 8*zeta[3]) + 
      G[0, 0, x]*(304/27 + ((178*I)/9)*Pi + Log[mu2/s]*(44/9 + (8*I)*Pi - 
          (16*zeta[2])/3) + (-104/9 - (8*I)*Pi)*zeta[2] + 16*zeta[3]) + 
      Log[mu2/s]*(((20*I)/9)*Pi + (-32/9 + ((8*I)/3)*Pi)*zeta[2] + 
        (-40/3 - ((16*I)/3)*Pi)*zeta[3] - (112*zeta[4])/3) + 
      (-1091/9 + ((10*I)/3)*Pi)*zeta[4] + G[0, x]*(134/27 + ((206*I)/27)*Pi + 
        (-350/9 + ((80*I)/9)*Pi)*zeta[2] + Log[mu2/s]*(16/9 + ((28*I)/9)*Pi + 
          (-40/3 + ((16*I)/3)*Pi)*zeta[2] - (16*zeta[3])/3) + 
        (88/9 + ((32*I)/3)*Pi)*zeta[3] + (34*zeta[4])/3) + 
      G[1, x]*(74/27 + ((250*I)/27)*Pi + (32/9 - ((8*I)/9)*Pi)*zeta[2] + 
        (80/9 - ((16*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(4/9 + ((20*I)/9)*Pi + 
          (8/3 - ((16*I)/3)*Pi)*zeta[2] + (16*zeta[3])/3) + 26*zeta[4]) + 
      x*((2*G[0, 1, 1, x])/9 + (4/3 - ((8*I)/3)*Pi)*G[1, 1, 1, x] + 
        (4*G[0, 0, 0, 1, x])/3 + (4/3 - (24*I)*Pi)*G[0, 0, 1, 0, x] + 
        (4*G[0, 0, 1, 1, x])/3 + (24*I)*Pi*G[0, 1, 1, 0, x] + 
        (4*G[1, 0, 0, 1, x])/3 + (4/3 + (8*I)*Pi)*G[1, 0, 1, 0, x] - 
        (4*G[1, 0, 1, 1, x])/3 - (8*G[1, 1, 0, 1, x])/3 + 
        (-8/3 - (8*I)*Pi)*G[1, 1, 1, 0, x] + 56*G[0, 0, 0, 0, 0, x] - 
        24*G[0, 0, 1, 0, 0, x] - 56*G[0, 1, 0, 0, 0, x] + 
        24*G[0, 1, 1, 0, 0, x] - 40*G[1, 0, 0, 0, 0, x] + 
        8*G[1, 0, 1, 0, 0, x] + 40*G[1, 1, 0, 0, 0, x] - 
        8*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(-80/3 + (24*I)*Pi - 
          16*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-44/3 + (40*I)*Pi - 
          16*Log[mu2/s]) + G[0, 0, 1, x]*(-28/3 - (8*Log[mu2/s])/3) + 
        G[1, 0, 1, x]*(26/3 + ((8*I)/3)*Pi + (8*Log[mu2/s])/3) + 
        G[1, 0, 0, 0, x]*(28/3 - (24*I)*Pi + 16*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(32 - (40*I)*Pi + 16*Log[mu2/s]) + 
        G[0, 0, 0, x]*(-146/9 - ((56*I)/3)*Pi + (-16/3 - (16*I)*Pi)*
           Log[mu2/s] - 8*zeta[2]) + G[0, 1, 0, x]*(-28/3 + ((88*I)/3)*Pi + 
          (-8/3 + (16*I)*Pi)*Log[mu2/s] - 8*zeta[2]) + 
        G[1, 0, 0, x]*(16 + (16*I)*Pi + (16/3 + (16*I)*Pi)*Log[mu2/s] - 
          8*zeta[2]) + G[1, 1, 0, x]*(26/3 - ((80*I)/3)*Pi + 
          (8/3 - (16*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
        G[0, 0, x]*(-46/27 - ((226*I)/9)*Pi + (104/3 + (24*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(4/9 - (8*I)*Pi + 16*zeta[2]) - 48*zeta[3]) + 
        zeta[2]*(514/27 - ((26*I)/3)*Pi - 24*zeta[3]) + 
        G[1, 1, x]*(-14/3 + ((26*I)/3)*Pi + (-4/3 + ((8*I)/3)*Pi)*
           Log[mu2/s] + (-4/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
        (28 + ((80*I)/3)*Pi)*zeta[3] + G[0, 1, x]*(86/27 - ((26*I)/3)*Pi + 
          (4/9 - ((8*I)/3)*Pi)*Log[mu2/s] + (4 - (24*I)*Pi)*zeta[2] + 
          24*zeta[3]) + G[1, 0, x]*(86/27 + ((226*I)/9)*Pi + 
          Log[mu2/s]*(4/9 + (8*I)*Pi - 16*zeta[2]) + (-48 - (8*I)*Pi)*
           zeta[2] + 32*zeta[3]) + G[1, x]*(-208/27 - ((100*I)/27)*Pi + 
          (-56/9 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*(-20/9 - ((8*I)/9)*Pi + 
            (-8/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (-32 + (16*I)*Pi)*
           zeta[3] - 78*zeta[4]) + G[0, x]*(208/27 + ((100*I)/27)*Pi + 
          (290/9 - (32*I)*Pi)*zeta[2] + (40/3 - (32*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(20/9 + ((8*I)/9)*Pi + (40/3 - (16*I)*Pi)*zeta[2] + 
            16*zeta[3]) - 34*zeta[4]) + (283 - (10*I)*Pi)*zeta[4] + 
        Log[mu2/s]*((68/9 - ((8*I)/3)*Pi)*zeta[2] + (40/3 + (16*I)*Pi)*
           zeta[3] + 112*zeta[4]) - 40*zeta[5]) + (40*zeta[5])/3 + 
      x^2*((4/3 + ((8*I)/9)*Pi)*G[1, 1, 1, x] + (16*I)*Pi*G[0, 0, 1, 0, x] - 
        (8*G[0, 0, 1, 1, x])/9 - (16*I)*Pi*G[0, 1, 1, 0, x] - 
        (8*G[1, 0, 0, 1, x])/9 + (-8/9 - ((16*I)/3)*Pi)*G[1, 0, 1, 0, x] + 
        (8*G[1, 0, 1, 1, x])/9 + (8*G[1, 1, 0, 1, x])/9 + 
        (8/9 + ((16*I)/3)*Pi)*G[1, 1, 1, 0, x] - (112*G[0, 0, 0, 0, 0, x])/
         3 + 16*G[0, 0, 1, 0, 0, x] + (112*G[0, 1, 0, 0, 0, x])/3 - 
        16*G[0, 1, 1, 0, 0, x] + (80*G[1, 0, 0, 0, 0, x])/3 - 
        (16*G[1, 0, 1, 0, 0, x])/3 - (80*G[1, 1, 0, 0, 0, x])/3 + 
        (16*G[1, 1, 1, 0, 0, x])/3 + G[1, 0, 0, 0, x]*(-208/9 + (16*I)*Pi - 
          (32*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(-24 + ((80*I)/3)*Pi - 
          (32*Log[mu2/s])/3) + G[1, 0, 1, x]*(-76/27 - ((8*I)/9)*Pi - 
          (8*Log[mu2/s])/9) + G[0, 0, 1, x]*(40/27 + (8*Log[mu2/s])/9) + 
        G[1, 1, 0, 0, x]*(200/9 - (16*I)*Pi + (32*Log[mu2/s])/3) + 
        G[0, 0, 0, 0, x]*(224/9 - ((80*I)/3)*Pi + (32*Log[mu2/s])/3) + 
        G[1, 1, 0, x]*(-76/27 + ((200*I)/9)*Pi + (-8/9 + ((32*I)/3)*Pi)*
           Log[mu2/s] - 16*zeta[2]) + G[0, 1, 0, x]*(40/27 - ((208*I)/9)*Pi + 
          (8/9 - ((32*I)/3)*Pi)*Log[mu2/s] + (16*zeta[2])/3) + 
        G[1, 0, 0, x]*(116/27 - ((200*I)/9)*Pi + (16/9 - ((32*I)/3)*Pi)*
           Log[mu2/s] + (16*zeta[2])/3) + G[0, 0, 0, x]*
         (-80/27 + ((208*I)/9)*Pi + (-16/9 + ((32*I)/3)*Pi)*Log[mu2/s] + 
          (16*zeta[2])/3) + G[1, 0, x]*(4 + ((76*I)/27)*Pi + 
          (208/9 + ((16*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(4/3 + ((8*I)/9)*Pi + 
            (32*zeta[2])/3) - (64*zeta[3])/3) + G[0, 1, x]*
         (4 + ((76*I)/27)*Pi + (4/3 + ((8*I)/9)*Pi)*Log[mu2/s] + 
          (-16/9 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (-76/27 - (24*I)*Pi)*
         zeta[3] + G[1, 1, x]*(-4 - ((76*I)/27)*Pi + (-4/3 - ((8*I)/9)*Pi)*
           Log[mu2/s] + (8/9 - ((16*I)/3)*Pi)*zeta[2] + (16*zeta[3])/3) + 
        zeta[2]*(-12 - ((76*I)/9)*Pi + 16*zeta[3]) + 
        G[0, 0, x]*(-4 - ((76*I)/27)*Pi + Log[mu2/s]*(-4/3 - ((8*I)/9)*Pi - 
            (32*zeta[2])/3) + (-200/9 - (16*I)*Pi)*zeta[2] + 32*zeta[3]) + 
        Log[mu2/s]*((-4 - ((8*I)/3)*Pi)*zeta[2] + (-8/9 - ((32*I)/3)*Pi)*
           zeta[3] - (224*zeta[4])/3) + (-1454/9 + ((20*I)/3)*Pi)*zeta[4] + 
        G[0, x]*((-4/27 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*
           ((-8/9 + ((32*I)/3)*Pi)*zeta[2] - (32*zeta[3])/3) + 
          (-24 + ((64*I)/3)*Pi)*zeta[3] + (68*zeta[4])/3) + 
        G[1, x]*((112/27 - ((64*I)/3)*Pi)*zeta[2] + (224/9 - ((32*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*((8/9 - ((32*I)/3)*Pi)*zeta[2] + 
            (32*zeta[3])/3) + 52*zeta[4]) + (80*zeta[5])/3)) + 
    x*((-77/2 + ((123*I)/2)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (125/2 + (21*I)*Pi)*G[1, 1, 0, 0, 0, x] + (-4 + (48*I)*Pi)*
       G[1, 1, 1, 1, 1, x] + 30*G[0, 0, 0, 0, 0, 0, x] + 
      6*G[0, 0, 0, 0, 0, 1, x] + 6*G[0, 0, 0, 0, 1, 0, x] + 
      66*G[0, 0, 0, 0, 1, 1, x] - 12*G[0, 0, 0, 1, 0, 0, x] - 
      36*G[0, 0, 0, 1, 0, 1, x] - 36*G[0, 0, 0, 1, 1, 0, x] + 
      (177*G[0, 0, 0, 1, 1, 1, x])/2 - 21*G[0, 0, 1, 0, 0, 0, x] - 
      51*G[0, 0, 1, 0, 0, 1, x] - 51*G[0, 0, 1, 0, 1, 0, x] + 
      (57*G[0, 0, 1, 0, 1, 1, x])/2 - 9*G[0, 0, 1, 1, 0, 0, x] + 
      (69*G[0, 0, 1, 1, 0, 1, x])/2 + (69*G[0, 0, 1, 1, 1, 0, x])/2 - 
      (183*G[0, 0, 1, 1, 1, 1, x])/2 - (33*G[0, 1, 0, 0, 0, 0, x])/2 - 
      15*G[0, 1, 0, 0, 0, 1, x] - 15*G[0, 1, 0, 0, 1, 0, x] - 
      36*G[0, 1, 0, 0, 1, 1, x] + 15*G[0, 1, 0, 1, 0, 0, x] + 
      15*G[0, 1, 0, 1, 0, 1, x] + 15*G[0, 1, 0, 1, 1, 0, x] - 
      (99*G[0, 1, 0, 1, 1, 1, x])/2 + (33*G[0, 1, 1, 0, 0, 0, x])/2 + 
      45*G[0, 1, 1, 0, 0, 1, x] + 45*G[0, 1, 1, 0, 1, 0, x] - 
      (63*G[0, 1, 1, 0, 1, 1, x])/2 + (75*G[0, 1, 1, 1, 0, 0, x])/2 - 
      (69*G[0, 1, 1, 1, 0, 1, x])/2 - (69*G[0, 1, 1, 1, 1, 0, x])/2 + 
      57*G[0, 1, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, 1, x] - 
      12*G[1, 0, 0, 0, 1, 0, x] - (69*G[1, 0, 0, 0, 1, 1, x])/2 + 
      3*G[1, 0, 0, 1, 0, 0, x] + (93*G[1, 0, 0, 1, 0, 1, x])/2 + 
      (93*G[1, 0, 0, 1, 1, 0, x])/2 - (123*G[1, 0, 0, 1, 1, 1, x])/2 + 
      (21*G[1, 0, 1, 0, 0, 0, x])/2 + (99*G[1, 0, 1, 0, 0, 1, x])/2 + 
      (99*G[1, 0, 1, 0, 1, 0, x])/2 - 36*G[1, 0, 1, 0, 1, 1, x] + 
      9*G[1, 0, 1, 1, 0, 0, x] - (87*G[1, 0, 1, 1, 0, 1, x])/2 - 
      (87*G[1, 0, 1, 1, 1, 0, x])/2 + 42*G[1, 0, 1, 1, 1, 1, x] + 
      (21*G[1, 1, 0, 0, 0, 0, x])/2 + (21*G[1, 1, 0, 0, 0, 1, x])/2 + 
      (21*G[1, 1, 0, 0, 1, 0, x])/2 + 18*G[1, 1, 0, 0, 1, 1, x] - 
      18*G[1, 1, 0, 1, 0, 0, x] - (45*G[1, 1, 0, 1, 0, 1, x])/2 - 
      (45*G[1, 1, 0, 1, 1, 0, x])/2 + 12*G[1, 1, 0, 1, 1, 1, x] - 
      (33*G[1, 1, 1, 0, 0, 0, x])/2 - 42*G[1, 1, 1, 0, 0, 1, x] - 
      42*G[1, 1, 1, 0, 1, 0, x] + 30*G[1, 1, 1, 0, 1, 1, x] - 
      (69*G[1, 1, 1, 1, 0, 0, x])/2 + 45*G[1, 1, 1, 1, 0, 1, x] + 
      45*G[1, 1, 1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 1, 1, x]*(-349/4 + (21*I)*Pi - (63*Log[mu2/s])/2) + 
      G[0, 0, 0, 0, 0, x]*(52 + (6*I)*Pi - 30*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-243/4 - (21*Log[mu2/s])/2) + 
      G[1, 0, 1, 1, 1, x]*(-141/4 - (12*I)*Pi - (21*Log[mu2/s])/2) + 
      G[0, 1, 1, 1, 1, x]*(-579/4 + (12*I)*Pi - (21*Log[mu2/s])/2) + 
      G[0, 0, 1, 1, 0, x]*(-393/4 + (15*I)*Pi - (21*Log[mu2/s])/2) + 
      G[1, 1, 0, 1, 1, x]*(-111/4 - (21*I)*Pi - (21*Log[mu2/s])/2) + 
      G[1, 1, 1, 0, 1, x]*(-243/4 - ((45*I)/2)*Pi - (21*Log[mu2/s])/2) + 
      G[0, 0, 1, 0, 1, x]*(-393/4 - (33*I)*Pi - (21*Log[mu2/s])/2) + 
      G[1, 1, 0, 0, 1, x]*(19 + ((51*I)/2)*Pi - 3*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(19 - ((87*I)/2)*Pi - 3*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(27 - ((123*I)/2)*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-145/4 + ((63*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[0, 1, 0, 0, 1, x]*(-145/4 - ((99*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 0, 1, 0, 0, x]*(42 + (63*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(73/4 - (42*I)*Pi + (9*Log[mu2/s])/2) + 
      G[1, 0, 0, 1, 0, x]*(73/4 + (54*I)*Pi + (9*Log[mu2/s])/2) + 
      G[1, 0, 0, 0, 0, x]*(-75 - (6*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(3/2 - (42*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(3/2 + (78*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(155/4 + (21*I)*Pi + (15*Log[mu2/s])/2) + 
      G[1, 0, 1, 1, 0, x]*(155/4 - (27*I)*Pi + (15*Log[mu2/s])/2) + 
      G[0, 1, 1, 1, 0, x]*(213/2 + (12*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(213/2 + ((45*I)/2)*Pi + 9*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-6 - (63*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-283/4 - (21*I)*Pi + (21*Log[mu2/s])/2) + 
      G[1, 0, 0, 1, 1, x]*(33 + (3*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(437/4 - (15*I)*Pi + (39*Log[mu2/s])/2) + 
      G[0, 0, 1, 1, 1, x]*(186 - (36*I)*Pi + 21*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-787/8 + ((97*I)/2)*Pi + (-39/2 + (12*I)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 303*zeta[2]) + 
      G[1, 0, 1, 0, x]*(10 + (75*I)*Pi + (-23/4 + (12*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 - (1017*zeta[2])/4) + G[1, 1, 1, 1, x]*
       (219/4 - (67*I)*Pi + (-9/4 - (12*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (873*zeta[2])/4) + G[1, 0, 0, 1, x]*
       (10 + ((91*I)/2)*Pi + (-23/4 + (24*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 - (759*zeta[2])/4) + G[1, 1, 0, 0, x]*
       (1447/24 + (80*I)*Pi - (3*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 - 
        (195*zeta[2])/2) + G[0, 1, 0, 1, x]*(-787/8 + ((107*I)/2)*Pi + 
        (-39/2 + (24*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (177*zeta[2])/2) + G[0, 0, 1, 1, x]*(-221/12 + (52*I)*Pi + 
        (-143/4 + (12*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - 
        (195*zeta[2])/4) + G[0, 0, 0, 0, x]*(77/8 + ((115*I)/2)*Pi + 
        4*Log[mu2/s] + 12*Log[mu2/s]^2 - 30*zeta[2]) + 
      (27*Log[mu2/s]^3*zeta[2])/8 + (9*Log[mu2/s]^4*zeta[2])/16 + 
      G[1, 0, 0, 0, x]*(-52 - ((97*I)/2)*Pi + (33*Log[mu2/s])/4 - 
        (21*Log[mu2/s]^2)/4 + (129*zeta[2])/4) + G[0, 1, 1, 1, x]*
       (237/4 - (15*I)*Pi + (93*Log[mu2/s])/4 + (3*Log[mu2/s]^2)/4 + 
        (393*zeta[2])/4) + G[0, 1, 0, 0, x]*(-89/24 - (103*I)*Pi + 
        4*Log[mu2/s] - 6*Log[mu2/s]^2 + 105*zeta[2]) + 
      G[0, 0, 0, 1, x]*(167/6 - ((161*I)/2)*Pi + (21/4 - (36*I)*Pi)*
         Log[mu2/s] - (21*Log[mu2/s]^2)/4 + (465*zeta[2])/4) + 
      G[1, 0, 1, 1, x]*(-1441/24 + (21*I)*Pi + (35*Log[mu2/s])/2 + 
        (3*Log[mu2/s]^2)/2 + (315*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (107/3 + ((5*I)/2)*Pi + (45/4 - (12*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (693*zeta[2])/4) + G[0, 0, 1, 0, x]*
       (167/6 - (99*I)*Pi + (21/4 - (12*I)*Pi)*Log[mu2/s] - 
        (21*Log[mu2/s]^2)/4 + (1077*zeta[2])/4) + G[1, 1, 1, 0, x]*
       (107/3 - ((45*I)/2)*Pi + (45/4 - (12*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (1167*zeta[2])/4) + 
      G[0, 1, 1, x]*(-125/48 - (41*I)*Pi - (23*Log[mu2/s]^2)/8 - 
        (3*Log[mu2/s]^3)/4 + Log[mu2/s]*(-15/8 - (2*I)*Pi - 
          (243*zeta[2])/4) + (-2233/8 + ((21*I)/2)*Pi)*zeta[2] - 
        (57*zeta[3])/2) + G[1, 0, 1, x]*(-2801/48 - ((641*I)/12)*Pi - 
        (27*Log[mu2/s]^2)/8 - (3*Log[mu2/s]^3)/4 + 
        Log[mu2/s]*(-27/8 + (5*I)*Pi - (243*zeta[2])/4) + 
        (-2205/8 + (54*I)*Pi)*zeta[2] - 27*zeta[3]) + 
      G[1, 1, 0, x]*(-2801/48 + ((1111*I)/12)*Pi - (27*Log[mu2/s]^2)/8 - 
        (3*Log[mu2/s]^3)/4 + (-1729/8 + ((39*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-27/8 + (3*I)*Pi + (45*zeta[2])/4) - (39*zeta[3])/2) + 
      G[1, 0, 0, x]*(-287/24 - ((137*I)/4)*Pi + (31*Log[mu2/s]^2)/4 + 
        (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(31/4 + (18*I)*Pi - (15*zeta[2])/2) + 
        (107*zeta[2])/4 - 6*zeta[3]) + (-25 - ((1661*I)/12)*Pi)*zeta[3] - 
      (75*zeta[3]^2)/4 + G[0, 0, 0, x]*(203/16 + ((155*I)/6)*Pi - 
        (117*Log[mu2/s]^2)/8 - (9*Log[mu2/s]^3)/4 + 
        Log[mu2/s]*(-93/8 - (20*I)*Pi - (9*zeta[2])/4) - (115*zeta[2])/8 + 
        9*zeta[3]) + G[0, 1, 0, x]*(797/24 - ((283*I)/3)*Pi + 
        (31*Log[mu2/s]^2)/4 + (3*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(31/4 - 15*zeta[2]) + (205 - ((39*I)/2)*Pi)*zeta[2] + 
        (27*zeta[3])/2) + G[1, 1, 1, x]*(313/6 + ((1049*I)/12)*Pi + 
        Log[mu2/s]^2 + (300 - ((45*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 + (11*I)*Pi + 72*zeta[2]) + (51*zeta[3])/2) + 
      G[0, 0, 1, x]*(797/24 + ((103*I)/6)*Pi + (31*Log[mu2/s]^2)/4 + 
        (3*Log[mu2/s]^3)/2 + (1153/4 - (42*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(31/4 - (15*I)*Pi + (99*zeta[2])/2) + 33*zeta[3]) + 
      zeta[2]*(-689/64 + ((130*I)/3)*Pi + (-1225/4 - ((33*I)/2)*Pi)*
         zeta[3]) + G[1, 1, x]*(919/192 + ((9*I)/2)*Pi + (9*Log[mu2/s]^3)/8 + 
        (3*Log[mu2/s]^4)/16 + Log[mu2/s]^2*(71/16 + I*Pi + (3*zeta[2])/8) + 
        (-6947/24 + ((69*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (171/16 + ((5*I)/2)*Pi + (-371/8 + (12*I)*Pi)*zeta[2] - 9*zeta[3]) + 
        (-97/4 - ((3*I)/2)*Pi)*zeta[3] - (27201*zeta[4])/32) + 
      G[0, 0, x]*(2215/192 + ((859*I)/12)*Pi + (17*Log[mu2/s]^3)/8 + 
        (3*Log[mu2/s]^4)/16 + (-2551/24 + (22*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(127/16 - (I/2)*Pi + (39*zeta[2])/8) + 
        Log[mu2/s]*(411/16 + (12*I)*Pi + (209*zeta[2])/8 - 3*zeta[3]) + 
        (161/4 + (12*I)*Pi)*zeta[3] - (3873*zeta[4])/32) + 
      Log[mu2/s]^2*((201/16 + ((3*I)/2)*Pi)*zeta[2] - (9*zeta[3])/2 - 
        (99*zeta[4])/16) + (-9765/32 + ((73*I)/4)*Pi)*zeta[4] + 
      G[1, 0, x]*(-1567/192 - ((177*I)/2)*Pi - (13*Log[mu2/s]^3)/8 - 
        (3*Log[mu2/s]^4)/16 + (199/4 - (36*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-99/16 - (I/2)*Pi + (15*zeta[2])/8) + 
        (81/4 - (24*I)*Pi)*zeta[3] + Log[mu2/s]*(-291/16 - (8*I)*Pi - 
          (171*zeta[2])/8 + 6*zeta[3]) + (2421*zeta[4])/32) + 
      G[0, 1, x]*(-1567/192 + ((149*I)/12)*Pi - (13*Log[mu2/s]^3)/8 - 
        (3*Log[mu2/s]^4)/16 + Log[mu2/s]^2*(-99/16 - (3*zeta[2])/8) + 
        (2769/8 - ((137*I)/2)*Pi)*zeta[2] + (-33/4 + ((3*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(-291/16 - ((13*I)/2)*Pi + (351/8 - (12*I)*Pi)*zeta[2] + 
          6*zeta[3]) + (27201*zeta[4])/32) + 
      Log[mu2/s]*(zeta[2]*(333/16 - (2*I)*Pi - 99*zeta[3]) + 
        (-27/2 + (4*I)*Pi)*zeta[3] + (723/16 + (33*I)*Pi)*zeta[4]) + 
      G[1, x]*(17/2 - ((13*I)/8)*Pi - (I/2)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]*(7/4 - ((13*I)/2)*Pi + (15 - ((13*I)/2)*Pi)*zeta[2] - 
          (3*zeta[3])/2) + (61/6 + ((69*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(1/2 - ((7*I)/4)*Pi + 2*zeta[2] + (3*zeta[3])/2) + 
        zeta[2]*(2507/12 - ((887*I)/12)*Pi + (321*zeta[3])/2) + 
        (5207/8 - ((9*I)/4)*Pi)*zeta[4] - (45*zeta[5])/2) + 
      G[0, x]*(-17/2 + ((13*I)/8)*Pi + Log[mu2/s]^3*((I/2)*Pi - 
          (9*zeta[2])/4) + zeta[2]*(-10607/48 + ((80*I)/3)*Pi - 
          (123*zeta[3])/2) + Log[mu2/s]^2*(-1/2 + ((7*I)/4)*Pi - 
          (81*zeta[2])/8 - (3*zeta[3])/2) + (451/12 + ((101*I)/2)*Pi)*
         zeta[3] + (759/16 - ((195*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]*(-7/4 + ((13*I)/2)*Pi + (-325/8 - ((7*I)/2)*Pi)*zeta[2] + 
          (29/2 + (12*I)*Pi)*zeta[3] + (363*zeta[4])/8) - (15*zeta[5])/2) + 
      (-87/4 + ((3*I)/4)*Pi)*zeta[5] - (32965*zeta[6])/128) - 
    (15375*zeta[6])/128 + x^2*((2 - (55*I)*Pi)*G[1, 1, 1, 1, 1, x] - 
      34*G[0, 0, 0, 0, 0, 0, x] - 31*G[0, 0, 0, 0, 1, 1, x] + 
      46*G[0, 0, 0, 1, 0, 0, x] + 22*G[0, 0, 0, 1, 0, 1, x] + 
      22*G[0, 0, 0, 1, 1, 0, x] - 85*G[0, 0, 0, 1, 1, 1, x] + 
      73*G[0, 0, 1, 0, 0, 0, x] + 20*G[0, 0, 1, 0, 0, 1, x] + 
      20*G[0, 0, 1, 0, 1, 0, x] - 30*G[0, 0, 1, 0, 1, 1, x] - 
      2*G[0, 0, 1, 1, 0, 0, x] - 32*G[0, 0, 1, 1, 0, 1, x] - 
      32*G[0, 0, 1, 1, 1, 0, x] + 96*G[0, 0, 1, 1, 1, 1, x] + 
      65*G[0, 1, 0, 0, 0, 0, x] - 11*G[0, 1, 0, 0, 0, 1, x] - 
      11*G[0, 1, 0, 0, 1, 0, x] + 4*G[0, 1, 0, 0, 1, 1, x] - 
      44*G[0, 1, 0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, 0, 1, x] - 
      14*G[0, 1, 0, 1, 1, 0, x] + 55*G[0, 1, 0, 1, 1, 1, x] - 
      41*G[0, 1, 1, 0, 0, 0, x] - 31*G[0, 1, 1, 0, 0, 1, x] - 
      31*G[0, 1, 1, 0, 1, 0, x] + 37*G[0, 1, 1, 0, 1, 1, x] - 
      45*G[0, 1, 1, 1, 0, 0, x] + 46*G[0, 1, 1, 1, 0, 1, x] + 
      46*G[0, 1, 1, 1, 1, 0, x] - 64*G[0, 1, 1, 1, 1, 1, x] + 
      50*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 0, 1, x] - 
      2*G[1, 0, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 0, 1, 1, x] - 
      36*G[1, 0, 0, 1, 0, 0, x] - 45*G[1, 0, 0, 1, 0, 1, x] - 
      45*G[1, 0, 0, 1, 1, 0, x] + 66*G[1, 0, 0, 1, 1, 1, x] - 
      44*G[1, 0, 1, 0, 0, 0, x] - 38*G[1, 0, 1, 0, 0, 1, x] - 
      38*G[1, 0, 1, 0, 1, 0, x] + 40*G[1, 0, 1, 0, 1, 1, x] - 
      18*G[1, 0, 1, 1, 0, 0, x] + 51*G[1, 0, 1, 1, 0, 1, x] + 
      51*G[1, 0, 1, 1, 1, 0, x] - 45*G[1, 0, 1, 1, 1, 1, x] - 
      36*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
      2*G[1, 1, 0, 0, 1, 0, x] + 13*G[1, 1, 0, 0, 1, 1, x] + 
      20*G[1, 1, 0, 1, 0, 0, x] + 33*G[1, 1, 0, 1, 0, 1, x] + 
      33*G[1, 1, 0, 1, 1, 0, x] - 17*G[1, 1, 0, 1, 1, 1, x] - 
      9*G[1, 1, 1, 0, 0, 0, x] + 52*G[1, 1, 1, 0, 0, 1, x] + 
      52*G[1, 1, 1, 0, 1, 0, x] - 35*G[1, 1, 1, 0, 1, 1, x] + 
      61*G[1, 1, 1, 1, 0, 0, x] - 55*G[1, 1, 1, 1, 0, 1, x] - 
      55*G[1, 1, 1, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x]*(-171/2 + (34*I)*Pi - 
        30*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-313/6 + (15*I)*Pi - 
        26*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-7/2 + (22*I)*Pi - 
        26*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-27/2 + (28*I)*Pi - 
        26*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-203/6 - I*Pi - 
        22*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(-88/3 - (15*I)*Pi - 
        21*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(-88/3 - (20*I)*Pi - 
        21*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(47/2 + (25*I)*Pi - 
        18*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-61/3 - (15*I)*Pi - 
        17*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-61/3 + (16*I)*Pi - 
        17*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(50/3 - (3*I)*Pi - 
        14*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(50/3 + (39*I)*Pi - 
        14*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(25/2 - (44*I)*Pi - 
        10*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-30 + (83*I)*Pi - 
        10*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(6 - (25*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(6 + (74*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-10/3 + (8*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-10/3 - (73*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(2/3 + (5*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(2/3 - (46*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(49 - (5*I)*Pi + 13*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(15/2 + (19*I)*Pi + 13*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(29 + (19*I)*Pi + 13*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(6 + (29*I)*Pi + 13*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(15/2 + (30*I)*Pi + 13*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(107/3 + (9*I)*Pi + 19*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(107/3 - (15*I)*Pi + 19*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(10/3 - (62*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(65/3 - (48*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(72 - (30*I)*Pi + 33*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-55/2 + (2*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-76/3 - ((4*I)/3)*Pi + (-7 - (4*I)*Pi)*Log[mu2/s] - 
        (13*Log[mu2/s]^2)/2 - (345*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (-175/12 + ((73*I)/2)*Pi + (11/2 - (2*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (343*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (-175/12 + ((169*I)/6)*Pi + (11/2 + (2*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (323*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (481/12 + ((43*I)/6)*Pi + (-3/2 - (5*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (295*zeta[2])/2) + G[0, 0, 0, 1, x]*
       (-76/3 + (71*I)*Pi + (-7 + (26*I)*Pi)*Log[mu2/s] - 
        (13*Log[mu2/s]^2)/2 - (159*zeta[2])/2) + G[1, 1, 0, 0, x]*
       (-487/12 - ((167*I)/6)*Pi + (-17 + (24*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 75*zeta[2]) + G[0, 1, 1, 1, x]*(35/4 + ((62*I)/3)*Pi + 
        (1 - (6*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 74*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-33/2 + ((31*I)/2)*Pi + (-3 + (22*I)*Pi)*Log[mu2/s] + 
        13*Log[mu2/s]^2 - 21*zeta[2]) - ((3*I)/2)*Pi*Log[mu2/s]^3*zeta[2] + 
      G[0, 0, 1, 1, x]*(-55/3 - ((233*I)/6)*Pi + (11 - (7*I)*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 + 46*zeta[2]) + G[0, 1, 0, 0, x]*
       (397/12 - ((41*I)/6)*Pi + (6 - (24*I)*Pi)*Log[mu2/s] - 
        5*Log[mu2/s]^2 + 53*zeta[2]) + G[1, 0, 0, 0, x]*
       (155/4 + ((53*I)/3)*Pi + (49/2 - (27*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (143*zeta[2])/2) + G[0, 1, 0, 1, x]*
       (131/6 - (52*I)*Pi + (-1/2 - (12*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
        77*zeta[2]) + G[1, 0, 0, 1, x]*(10/3 - ((137*I)/3)*Pi + 
        (-17/2 - (11*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        (319*zeta[2])/2) + G[1, 0, 1, 0, x]*(10/3 - ((51*I)/2)*Pi + 
        (-17/2 + (6*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        (327*zeta[2])/2) + G[0, 1, 1, 0, x]*(131/6 - ((49*I)/6)*Pi + 
        (-1/2 + (5*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 170*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-63/4 + ((19*I)/2)*Pi + (13*I)*Pi*Log[mu2/s] + 
        180*zeta[2]) + G[0, 0, 1, x]*(-1037/24 - ((419*I)/12)*Pi + 
        (13/4 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
        Log[mu2/s]*(35/4 + ((21*I)/2)*Pi - 51*zeta[2]) + 
        (-1315/12 + ((73*I)/2)*Pi)*zeta[2] - 42*zeta[3]) + 
      G[1, 1, 0, x]*(1231/24 - ((337*I)/6)*Pi + (-1/4 - I*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/2 + Log[mu2/s]*(-1 - (12*I)*Pi - (39*zeta[2])/2) + 
        (383/12 - (46*I)*Pi)*zeta[2] - 24*zeta[3]) + 
      G[0, 0, 0, x]*(27 - ((619*I)/12)*Pi + (-4 + (2*I)*Pi)*Log[mu2/s]^2 - 
        (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(-39/4 - (18*I)*Pi - 
          (111*zeta[2])/2) + (31/2 - (45*I)*Pi)*zeta[2] - 18*zeta[3]) + 
      G[1, 1, 1, x]*(-135/2 - ((91*I)/3)*Pi + (-1/2 + ((3*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(((9*I)/2)*Pi - 60*zeta[2]) + 
        (-229/2 - ((3*I)/2)*Pi)*zeta[2] - 11*zeta[3]) + 
      (-65/8 + ((709*I)/6)*Pi)*zeta[3] + (63*zeta[3]^2)/2 + 
      G[0, 1, 0, x]*(-1037/24 + ((191*I)/3)*Pi + (13/4 - I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3 + (-19/12 + (60*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(35/4 + (12*I)*Pi + 26*zeta[2]) + 11*zeta[3]) + 
      G[0, 1, 1, x]*(713/12 + ((137*I)/6)*Pi + (-5/2 + (I/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + (481/6 + ((23*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-31/4 - ((9*I)/2)*Pi + (113*zeta[2])/2) + 22*zeta[3]) + 
      G[1, 0, 1, x]*(1231/24 + ((509*I)/12)*Pi + (-1/4 - (I/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + (1643/12 - ((81*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1 - ((21*I)/2)*Pi + (109*zeta[2])/2) + 23*zeta[3]) + 
      G[1, 0, 0, x]*(-421/12 + ((529*I)/12)*Pi + Log[mu2/s]^2 + 
        Log[mu2/s]^3 + (-238/3 + (43*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(2 + (18*I)*Pi + 31*zeta[2]) + 45*zeta[3]) + 
      zeta[2]*(155/8 - ((371*I)/8)*Pi + (599/4 + ((27*I)/2)*Pi)*zeta[3]) + 
      G[0, 1, x]*(-155/24 + ((371*I)/24)*Pi + (I/2)*Pi*Log[mu2/s]^3 + 
        (-404/3 - ((25*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-1/4 + ((3*I)/4)*Pi + (3*zeta[2])/2) + (8 + (24*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-3/4 + (I/2)*Pi + (-6 - ((11*I)/2)*Pi)*zeta[2] + 
          12*zeta[3]) - (1855*zeta[4])/4) + (18425/16 + ((1315*I)/24)*Pi)*
       zeta[4] + G[1, 0, x]*(-155/24 + ((371*I)/24)*Pi + 
        (I/2)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-1/4 + ((3*I)/4)*Pi - 
          (5*zeta[2])/2) + (-1439/12 - ((239*I)/12)*Pi)*zeta[2] + 
        (-103/3 + (66*I)*Pi)*zeta[3] + Log[mu2/s]*(-3/4 + (I/2)*Pi + 
          (-18 - ((21*I)/2)*Pi)*zeta[2] + 12*zeta[3]) + (19*zeta[4])/2) + 
      Log[mu2/s]^2*((3/4 - ((9*I)/4)*Pi)*zeta[2] + (9/4 - (I/2)*Pi)*zeta[3] + 
        (77*zeta[4])/8) + G[0, 0, x]*(155/24 - ((371*I)/24)*Pi - 
        (I/2)*Pi*Log[mu2/s]^3 + (470/3 + ((181*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(1/4 - ((3*I)/4)*Pi + 10*zeta[2]) + 
        Log[mu2/s]*(3/4 - (I/2)*Pi + (44 + ((7*I)/2)*Pi)*zeta[2] - 
          24*zeta[3]) + (17/2 - (58*I)*Pi)*zeta[3] + (221*zeta[4])/4) + 
      G[1, 1, x]*(155/24 - ((371*I)/24)*Pi - (I/2)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(1/4 - ((3*I)/4)*Pi - (3*zeta[2])/2) + 
        (853/6 - ((283*I)/12)*Pi)*zeta[2] + Log[mu2/s]*(3/4 - (I/2)*Pi + 
          (23/2 - ((5*I)/2)*Pi)*zeta[2] - 4*zeta[3]) + 
        (58/3 - (27*I)*Pi)*zeta[3] + (1893*zeta[4])/4) + 
      Log[mu2/s]*((27/4 - ((9*I)/2)*Pi)*zeta[3] + 
        zeta[2]*(9/4 - ((3*I)/2)*Pi + 72*zeta[3]) + (1311/8 - ((169*I)/4)*Pi)*
         zeta[4]) + G[0, x]*((-3*Log[mu2/s]^3*zeta[2])/2 + 
        (305/12 - (15*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((-25/4 + (3*I)*Pi)*zeta[2] + 3*zeta[3]) + 
        zeta[2]*(281/8 - ((427*I)/6)*Pi + 210*zeta[3]) + 
        Log[mu2/s]*((-33/2 - (12*I)*Pi)*zeta[2] + (1/2 - (17*I)*Pi)*zeta[3] - 
          (211*zeta[4])/2) + (-1709/8 - ((141*I)/4)*Pi)*zeta[4] - 
        13*zeta[5]) + (319/6 + ((31*I)/2)*Pi)*zeta[5] + 
      G[1, x]*(zeta[2]*(-475/8 + ((146*I)/3)*Pi - 261*zeta[3]) + 
        Log[mu2/s]^2*((-11/4 + (3*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (-479/12 - ((88*I)/3)*Pi)*zeta[3] + (-1199/8 + (93*I)*Pi)*zeta[4] + 
        Log[mu2/s]*((-27/4 + (12*I)*Pi)*zeta[2] + (-5 + (6*I)*Pi)*zeta[3] + 
          44*zeta[4]) + (81*zeta[5])/2) + (8065*zeta[6])/96))/Nc^2 + 
  Nc*Nf*(((-2501*I)/54)*Pi + (178 - (8*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
    (-107/3 + (14*I)*Pi)*G[0, 0, 1, 0, 1, x] + (-107/3 + (20*I)*Pi)*
     G[0, 0, 1, 1, 0, x] - 14*G[0, 0, 1, 1, 1, x] + 
    (-220/3 - (10*I)*Pi)*G[0, 1, 0, 1, 1, x] + (-27 - (22*I)*Pi)*
     G[0, 1, 1, 0, 1, x] + (-27 + (10*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
    (170*G[0, 1, 1, 1, 1, x])/3 + (-388/3 + (8*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
    (-18 - (10*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-18 - (2*I)*Pi)*
     G[1, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 1, 1, x] + 
    (4 + (10*I)*Pi)*G[1, 1, 0, 1, 1, x] + (54 + (18*I)*Pi)*
     G[1, 1, 1, 0, 1, x] + (54 - (22*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
    30*G[1, 1, 1, 1, 1, x] + 206*G[0, 0, 0, 0, 0, 0, x] - 
    76*G[0, 0, 0, 0, 0, 1, x] - 76*G[0, 0, 0, 0, 1, 0, x] + 
    62*G[0, 0, 0, 0, 1, 1, x] - 46*G[0, 0, 0, 1, 0, 0, x] - 
    8*G[0, 0, 0, 1, 0, 1, x] - 8*G[0, 0, 0, 1, 1, 0, x] - 
    128*G[0, 0, 1, 0, 0, 0, x] + 38*G[0, 0, 1, 0, 0, 1, x] + 
    38*G[0, 0, 1, 0, 1, 0, x] - 24*G[0, 0, 1, 0, 1, 1, x] + 
    20*G[0, 0, 1, 1, 0, 0, x] - 202*G[0, 1, 0, 0, 0, 0, x] + 
    86*G[0, 1, 0, 0, 0, 1, x] + 86*G[0, 1, 0, 0, 1, 0, x] - 
    46*G[0, 1, 0, 0, 1, 1, x] + 44*G[0, 1, 0, 1, 0, 0, x] - 
    10*G[0, 1, 0, 1, 0, 1, x] - 10*G[0, 1, 0, 1, 1, 0, x] + 
    88*G[0, 1, 1, 0, 0, 0, x] - 22*G[0, 1, 1, 0, 0, 1, x] - 
    22*G[0, 1, 1, 0, 1, 0, x] + 10*G[0, 1, 1, 1, 0, 0, x] - 
    156*G[1, 0, 0, 0, 0, 0, x] + 72*G[1, 0, 0, 0, 0, 1, x] + 
    72*G[1, 0, 0, 0, 1, 0, x] - 62*G[1, 0, 0, 0, 1, 1, x] + 
    22*G[1, 0, 0, 1, 0, 0, x] + 8*G[1, 0, 0, 1, 0, 1, x] + 
    8*G[1, 0, 0, 1, 1, 0, x] + 84*G[1, 0, 1, 0, 0, 0, x] - 
    34*G[1, 0, 1, 0, 0, 1, x] - 34*G[1, 0, 1, 0, 1, 0, x] + 
    24*G[1, 0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 0, 0, x] + 
    158*G[1, 1, 0, 0, 0, 0, x] - 82*G[1, 1, 0, 0, 0, 1, x] - 
    82*G[1, 1, 0, 0, 1, 0, x] + 46*G[1, 1, 0, 0, 1, 1, x] - 
    26*G[1, 1, 0, 1, 0, 0, x] + 10*G[1, 1, 0, 1, 0, 1, x] + 
    10*G[1, 1, 0, 1, 1, 0, x] - 50*G[1, 1, 1, 0, 0, 0, x] + 
    18*G[1, 1, 1, 0, 0, 1, x] + 18*G[1, 1, 1, 0, 1, 0, x] - 
    22*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*
     (1150/3 + (80*I)*Pi - 50*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (101 + (38*I)*Pi - 38*Log[mu2/s]) + G[0, 1, 1, 1, x]*
     (-173/2 - (3*I)*Pi - (98*Log[mu2/s])/3) + G[1, 0, 1, 0, 0, x]*
     (-11/3 + (32*I)*Pi - 18*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (86 + (48*I)*Pi - 18*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (154 + (6*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (154 + (26*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (26 + (30*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (26 + (36*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (-157 - (10*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (-1/3 - (12*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (-1/3 - (32*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (-157 - (50*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 1, 1, x]*
     (1471/18 + (34*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (-89/3 - (20*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-40 - (66*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (-273 - (40*I)*Pi + 44*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-220 - (72*I)*Pi + 44*Log[mu2/s]) + G[0, 1, 0, 0, x]*
     (1202/9 - (127*I)*Pi + (67 + (34*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
      181*zeta[2]) + G[1, 0, 0, 0, x]*(-3127/18 - ((82*I)/3)*Pi + 
      (275/3 + (34*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 181*zeta[2]) + 
    G[1, 0, 0, 1, x]*(2467/18 + ((106*I)/3)*Pi + (32/3 - (4*I)*Pi)*
       Log[mu2/s] - 96*zeta[2]) + G[0, 0, 1, 0, x]*(-847/9 - ((173*I)/3)*Pi + 
      (18 + (24*I)*Pi)*Log[mu2/s] - 58*zeta[2]) + 
    G[0, 0, 1, 1, x]*(734/3 - ((97*I)/3)*Pi + (52*Log[mu2/s])/3 - 
      40*zeta[2]) + G[0, 1, 0, 1, x]*(-101/9 - ((62*I)/3)*Pi + 
      (80/3 - (4*I)*Pi)*Log[mu2/s] - 40*zeta[2]) + 
    G[1, 1, 1, 0, x]*(-2257/18 - (11*I)*Pi + (-106/3 + (12*I)*Pi)*
       Log[mu2/s] - 40*zeta[2]) - 6*Log[mu2/s]^3*zeta[2] + 
    G[0, 1, 1, 0, x]*(-101/9 + ((257*I)/3)*Pi + (80/3 - (18*I)*Pi)*
       Log[mu2/s] + 32*zeta[2]) + G[1, 1, 0, 1, x]*
     (-2257/18 - ((95*I)/3)*Pi + (-106/3 + (4*I)*Pi)*Log[mu2/s] + 
      36*zeta[2]) + G[1, 0, 1, 1, x]*(-1592/9 - ((62*I)/3)*Pi - 
      (44*Log[mu2/s])/3 + 40*zeta[2]) + G[1, 0, 1, 0, x]*
     (2467/18 - (11*I)*Pi + (32/3 - (18*I)*Pi)*Log[mu2/s] + 72*zeta[2]) + 
    G[0, 0, 0, 1, x]*(-847/9 + (39*I)*Pi + (18 + (4*I)*Pi)*Log[mu2/s] + 
      100*zeta[2]) + G[0, 0, 0, 0, x]*(55/6 + ((208*I)/3)*Pi + 
      (-157 - (40*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 151*zeta[2]) + 
    G[1, 1, 0, 0, x]*(460/3 + (79*I)*Pi + (-65/3 - (28*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 205*zeta[2]) + 
    ((3*I)*Pi*G[0, 0, 1, x] - (5*I)*Pi*G[0, 1, 0, x] + I*Pi*G[1, 0, 0, x] + 
      (41/3 - I*Pi)*G[1, 1, 1, x] + 3*G[0, 0, 1, 1, x] - 5*G[0, 1, 0, 1, x] - 
      5*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + G[1, 0, 0, 1, x] + 
      G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 5*G[1, 1, 0, 0, x] + 
      9*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 0, x] - 10*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(-109/6 - 3*Log[mu2/s]) + G[1, 0, 1, x]*
       (25/6 - 3*Log[mu2/s]) + G[1, 1, 0, x]*(25/6 + I*Pi - 3*Log[mu2/s]) + 
      G[1, 1, x]*(-245/18 + (12*I)*Pi - (35*Log[mu2/s])/6 + 
        (3*Log[mu2/s]^2)/2 - (39*zeta[2])/2) + 
      G[1, 0, x]*(((25*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
      G[0, 1, x]*(((-109*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
      G[1, x]*(((-245*I)/18)*Pi - ((35*I)/6)*Pi*Log[mu2/s] + 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (5 + ((3*I)/2)*Pi)*zeta[2]))/x^2 + 
    G[0, 0, 1, x]*(-269 + ((767*I)/9)*Pi - 15*Log[mu2/s]^2 + 
      Log[mu2/s]*(-196/3 + ((16*I)/3)*Pi - 4*zeta[2]) + 
      (851/3 - (10*I)*Pi)*zeta[2] - 46*zeta[3]) + 
    G[1, 1, 1, x]*(-3979/54 - ((697*I)/9)*Pi + (-304/9 - ((52*I)/3)*Pi)*
       Log[mu2/s] + 4*Log[mu2/s]^2 + (-140/3 + (40*I)*Pi)*zeta[2] - 
      40*zeta[3]) + G[1, 1, 0, x]*(1823/36 + ((901*I)/9)*Pi + 
      (6 + (3*I)*Pi)*Log[mu2/s]^2 + (175/6 + (25*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(433/6 - (45*I)*Pi + 8*zeta[2]) - 40*zeta[3]) + 
    G[0, 0, 0, x]*(9185/108 - (91*I)*Pi + (29 + (3*I)*Pi)*Log[mu2/s]^2 + 
      (843/2 + (43*I)*Pi)*zeta[2] + Log[mu2/s]*(-109/18 - (81*I)*Pi + 
        30*zeta[2]) - 38*zeta[3]) + (2741/54 - ((28*I)/3)*Pi)*zeta[3] + 
    74*zeta[3]^2 + G[1, 0, 0, x]*(5201/54 - ((703*I)/9)*Pi + 
      (-20 - (3*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-373/9 + ((187*I)/3)*Pi - 
        24*zeta[2]) + (-1333/3 - (23*I)*Pi)*zeta[2] + 18*zeta[3]) + 
    G[0, 1, 1, x]*(36257/108 - ((433*I)/9)*Pi + (893/18 + (4*I)*Pi)*
       Log[mu2/s] + 5*Log[mu2/s]^2 + (-275/6 - (32*I)*Pi)*zeta[2] + 
      32*zeta[3]) + G[0, 1, 0, x]*(-269 + (57*I)*Pi + 
      (-15 - (3*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-196/3 + ((191*I)/3)*Pi - 
        14*zeta[2]) + (-69 - (39*I)*Pi)*zeta[2] + 54*zeta[3]) + 
    G[1, 0, 1, x]*(1823/36 + ((97*I)/3)*Pi + 6*Log[mu2/s]^2 + 
      (-281/2 - (4*I)*Pi)*zeta[2] + Log[mu2/s]*(433/6 + (8*I)*Pi + 
        4*zeta[2]) + 60*zeta[3]) + zeta[2]*(23527/48 - ((1516*I)/27)*Pi + 
      (-1115/6 + (59*I)*Pi)*zeta[3]) + 
    G[1, 0, x]*(-53045/432 + ((3284*I)/27)*Pi + (10*Log[mu2/s]^3)/3 + 
      (-10825/36 - ((17*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (175/36 - (4*I)*Pi + 3*zeta[2]) + Log[mu2/s]*
       (-2735/108 + ((364*I)/9)*Pi + (-131/2 + (14*I)*Pi)*zeta[2] - 
        14*zeta[3]) + (1541/6 - (8*I)*Pi)*zeta[3] - (749*zeta[4])/2) + 
    G[0, 1, x]*(-53045/432 + ((745*I)/18)*Pi + (175*Log[mu2/s]^2)/36 + 
      (10*Log[mu2/s]^3)/3 + (971/4 - ((367*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(-2735/108 - (6*I)*Pi + (-149/2 + (14*I)*Pi)*zeta[2] - 
        14*zeta[3]) + (-349/6 - (8*I)*Pi)*zeta[3] - 299*zeta[4]) + 
    Log[mu2/s]^2*((2*I)*Pi + (-41/4 + (14*I)*Pi)*zeta[2] + 
      (-5 - (3*I)*Pi)*zeta[3] - 21*zeta[4]) + (92987/72 + ((773*I)/12)*Pi)*
     zeta[4] + Log[mu2/s]*(((-49*I)/9)*Pi + (4151/36 + ((475*I)/9)*Pi)*
       zeta[2] + (659/9 + (57*I)*Pi)*zeta[3] + (1023*zeta[4])/4) + 
    G[0, 0, x]*(-185/144 - ((1139*I)/6)*Pi - (14*Log[mu2/s]^3)/3 + 
      Log[mu2/s]^2*(-137/36 - 3*zeta[2]) + (1901/4 + ((193*I)/3)*Pi)*
       zeta[2] + (-1265/6 - (2*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-635/108 - (79*I)*Pi + (437/6 - (20*I)*Pi)*zeta[2] + 
        20*zeta[3]) + (609*zeta[4])/2) + 
    G[1, 1, x]*(57085/432 - ((131*I)/27)*Pi + (-35/12 + (4*I)*Pi)*
       Log[mu2/s]^2 - 2*Log[mu2/s]^3 + (-3743/36 + ((89*I)/3)*Pi)*zeta[2] + 
      (181/6 + (12*I)*Pi)*zeta[3] + Log[mu2/s]*(655/36 + ((293*I)/9)*Pi + 
        (187/6 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 327*zeta[4]) + 
    (((-342197*I)/5832)*Pi + (20*I)*Pi*G[0, 0, 0, 0, x] + 
      20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
      (32*G[0, 0, 1, 0, 0, x])/3 + (46*G[0, 0, 1, 0, 1, x])/3 + 
      (46*G[0, 0, 1, 1, 0, x])/3 - (46*G[0, 0, 1, 1, 1, x])/3 - 
      24*G[0, 1, 0, 0, 0, x] + (40*G[0, 1, 0, 0, 1, x])/3 + 
      (40*G[0, 1, 0, 1, 0, x])/3 + (26*G[0, 1, 0, 1, 1, x])/3 + 
      20*G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
      2*G[0, 1, 1, 1, 0, x] - (40*G[0, 1, 1, 1, 1, x])/3 - 
      (128*G[1, 0, 0, 0, 0, x])/3 + 12*G[1, 0, 0, 0, 1, x] + 
      12*G[1, 0, 0, 1, 0, x] - (40*G[1, 0, 0, 1, 1, x])/3 + 
      (56*G[1, 0, 1, 0, 0, x])/3 + (22*G[1, 0, 1, 0, 1, x])/3 + 
      (22*G[1, 0, 1, 1, 0, x])/3 + (20*G[1, 0, 1, 1, 1, x])/3 + 
      (44*G[1, 1, 0, 0, 0, x])/3 + (4*G[1, 1, 0, 0, 1, x])/3 + 
      (4*G[1, 1, 0, 1, 0, x])/3 + 2*G[1, 1, 0, 1, 1, x] + 
      (74*G[1, 1, 1, 0, 0, x])/3 - (76*G[1, 1, 1, 0, 1, x])/3 - 
      (76*G[1, 1, 1, 1, 0, x])/3 + 12*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 0, x]*(-101/3 - (8*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-146/9 - 20*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (-146/9 - ((46*I)/3)*Pi - 20*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (-421/9 + ((26*I)/3)*Pi - (52*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, x]*(-421/9 - ((56*I)/3)*Pi - (52*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(79/9 + ((28*I)/3)*Pi - (26*Log[mu2/s])/3) + 
      G[0, 1, 0, 1, x]*(79/9 + ((40*I)/3)*Pi - (26*Log[mu2/s])/3) + 
      G[1, 1, 1, 1, x]*(-52/3 - ((52*I)/3)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-304/9 - ((40*I)/3)*Pi - (8*Log[mu2/s])/3) + 
      ((73*I)/27)*Pi*Log[mu2/s]^3 + ((5*I)/6)*Pi*Log[mu2/s]^4 + 
      G[1, 0, 1, 1, x]*(20 + (16*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(1/9 - ((20*I)/3)*Pi + (26*Log[mu2/s])/3) + 
      G[1, 1, 1, 0, x]*(317/9 + (12*I)*Pi + (38*Log[mu2/s])/3) + 
      G[1, 1, 0, 1, x]*(317/9 + (16*I)*Pi + (38*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(38 - (12*I)*Pi + (56*Log[mu2/s])/3) + 
      G[0, 0, 0, x]*(((-146*I)/9)*Pi - (20*I)*Pi*Log[mu2/s]) + 
      G[1, 0, 0, x]*(1871/27 + ((385*I)/9)*Pi + (464/9 + ((52*I)/3)*Pi)*
         Log[mu2/s] + 8*Log[mu2/s]^2 - (205*zeta[2])/3) + 
      G[0, 1, 0, x]*(-101/27 - ((79*I)/9)*Pi + (146/9 + ((26*I)/3)*Pi)*
         Log[mu2/s] + 10*Log[mu2/s]^2 - (181*zeta[2])/3) + 
      G[0, 0, 1, x]*(-101/27 + (146*Log[mu2/s])/9 + 10*Log[mu2/s]^2 - 
        (173*zeta[2])/3) + G[0, 1, 1, x]*(34/3 + ((80*I)/9)*Pi - 
        (8*zeta[2])/3) + G[1, 0, 1, x]*(-1067/27 - ((400*I)/9)*Pi + 
        (-53/3 - ((40*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + (77*zeta[2])/3) + 
      G[1, 1, 1, x]*(398/27 + ((80*I)/3)*Pi + (79/9 + ((20*I)/3)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2 + (79*zeta[2])/3) + 
      G[1, 1, 0, x]*(-1067/27 - ((145*I)/9)*Pi + (-53/3 - ((28*I)/3)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2 + (139*zeta[2])/3) + 
      Log[mu2/s]^2*(((-47*I)/54)*Pi - ((35*I)/6)*Pi*zeta[2]) + 
      G[0, 0, x]*(((-101*I)/27)*Pi + ((146*I)/9)*Pi*Log[mu2/s] + 
        (10*I)*Pi*Log[mu2/s]^2 - ((35*I)/3)*Pi*zeta[2]) + 
      zeta[2]*(23 - ((12881*I)/162)*Pi - 96*zeta[3]) + 
      G[1, 1, x]*(133/18 - ((211*I)/9)*Pi + Log[mu2/s]*(4/3 - ((80*I)/9)*Pi - 
          (44*zeta[2])/3) + (-151/9 - ((64*I)/3)*Pi)*zeta[2] - 
        (44*zeta[3])/3) + G[1, 0, x]*(13585/648 + ((851*I)/27)*Pi + 
        (-73/9 - I*Pi)*Log[mu2/s]^2 - (10*Log[mu2/s]^3)/3 + 
        (-475/18 - ((37*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (47/27 + ((53*I)/3)*Pi + 23*zeta[2]) - (5*zeta[3])/3) - 
      ((22*I)/9)*Pi*zeta[3] + G[0, 1, x]*(13585/648 + ((28*I)/3)*Pi - 
        (73*Log[mu2/s]^2)/9 - (10*Log[mu2/s]^3)/3 + (43/18 - ((28*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(47/27 + (113*zeta[2])/3) + 33*zeta[3]) + 
      Log[mu2/s]*(((-18553*I)/648)*Pi - ((93*I)/2)*Pi*zeta[2] - 
        ((67*I)/3)*Pi*zeta[3]) + G[0, x]*(((13585*I)/648)*Pi - 
        ((73*I)/9)*Pi*Log[mu2/s]^2 - ((10*I)/3)*Pi*Log[mu2/s]^3 + 
        (6 + ((93*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((47*I)/27)*Pi + 
          ((35*I)/3)*Pi*zeta[2]) + ((163*I)/3)*Pi*zeta[3]) + 
      G[1, x]*(-342197/5832 - ((5*I)/18)*Pi + (73*Log[mu2/s]^3)/27 + 
        (5*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(-47/54 - (53*zeta[2])/6) + 
        (12193/162 + (23*I)*Pi)*zeta[2] + Log[mu2/s]*(-18553/648 + 
          ((4*I)/3)*Pi + (437/18 + ((28*I)/3)*Pi)*zeta[2] - zeta[3]) + 
        (770/9 - ((52*I)/3)*Pi)*zeta[3] - (32*zeta[4])/3) - 
      (105*I)*Pi*zeta[4])/x + G[1, x]*(43145/5832 + ((19393*I)/648)*Pi + 
      (-73/27 - (2*I)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/6 + 
      (-3923/18 + ((224*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
       (64/27 - ((37*I)/6)*Pi + (71/6 - (3*I)*Pi)*zeta[2] + 3*zeta[3]) + 
      zeta[2]*(42509/162 - (239*I)*Pi + 73*zeta[3]) + 
      Log[mu2/s]*(13333/648 - ((43*I)/18)*Pi + (-1339/18 + ((76*I)/3)*Pi)*
         zeta[2] + (-40 - (4*I)*Pi)*zeta[3] - 28*zeta[4]) + 
      (-1723/2 - (47*I)*Pi)*zeta[4] - 37*zeta[5]) + 
    ((8*I)*Pi*G[1, 0, 1, x] + (6*I)*Pi*G[1, 1, 0, x] + 193*G[0, 0, 0, 0, x] - 
      127*G[0, 0, 0, 1, x] + (-127 - (I/3)*Pi)*G[0, 0, 1, 0, x] + 
      116*G[0, 0, 1, 1, x] + (-70/3 + (I/3)*Pi)*G[0, 1, 0, 0, x] - 
      (98*G[1, 0, 0, 0, x])/3 + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
      6*G[1, 1, 0, 0, x] - G[0, 0, 1, 0, 0, x]/3 + G[0, 1, 0, 0, 0, x]/3 + 
      G[0, 0, 1, x]*(137/6 - (7*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-101/6 - ((62*I)/3)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, x]*(((-101*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] - (14*zeta[2])/3) + 
      G[0, 1, 0, x]*(137/6 - ((58*I)/3)*Pi + 4*Log[mu2/s] - (2*zeta[2])/3) + 
      G[0, 0, 0, x]*(-109/6 + (36*I)*Pi - 30*Log[mu2/s] + zeta[2]/3) + 
      G[0, 1, x]*(((137*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] + 106*zeta[2]) + 
      G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
      G[0, 0, x]*(-632/9 - (15*I)*Pi + (-59/3 - (20*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + (817/3 + (I/3)*Pi)*zeta[2] - zeta[3]) + 
      (-119/3 + (25*I)*Pi)*zeta[3] + zeta[2]*(((119*I)/3)*Pi + 
        (4*zeta[3])/3) + G[0, x]*(((-632*I)/9)*Pi - ((59*I)/3)*Pi*
         Log[mu2/s] + (3*I)*Pi*Log[mu2/s]^2 + (57 + ((67*I)/3)*Pi)*zeta[2] + 
        (-99 - I*Pi)*zeta[3] + zeta[4]/3) + (2771/6 + (2*I)*Pi)*zeta[4] - 
      (10*zeta[5])/3)/(1 - x) + (-122 - (73*I)*Pi)*zeta[5] + 
    (((2*I)/3)*Pi*G[0, 0, 1, 0, x] - ((2*I)/3)*Pi*G[0, 1, 0, 0, x] + 
      (2*G[0, 0, 1, 0, 0, x])/3 - (2*G[0, 1, 0, 0, 0, x])/3 - 
      (2*G[0, 0, 0, x]*zeta[2])/3 + (4*G[0, 1, 0, x]*zeta[2])/3 - 
      (8*zeta[2]*zeta[3])/3 + G[0, 0, x]*(((-2*I)/3)*Pi*zeta[2] + 
        2*zeta[3]) + G[0, x]*((2*I)*Pi*zeta[3] - (2*zeta[4])/3) - 
      (4*I)*Pi*zeta[4] + (20*zeta[5])/3)/(1 - x)^2 + 
    G[0, x]*(-313253/5832 - ((97261*I)/648)*Pi + (73/27 + (2*I)*Pi)*
       Log[mu2/s]^3 + (5*Log[mu2/s]^4)/6 + 
      zeta[2]*(250943/324 - ((1057*I)/9)*Pi - 73*zeta[3]) + 
      Log[mu2/s]^2*(-10/27 + ((55*I)/6)*Pi + (55/6 + (3*I)*Pi)*zeta[2] - 
        3*zeta[3]) + (-532/9 - (165*I)*Pi)*zeta[3] + 
      (3015/4 + (47*I)*Pi)*zeta[4] + Log[mu2/s]*(-16861/648 - 
        ((575*I)/18)*Pi + (1556/9 - (64*I)*Pi)*zeta[2] + 
        (122/3 + (10*I)*Pi)*zeta[3] + 70*zeta[4]) + 37*zeta[5]) + 
    x*((-237 + (24*I)*Pi)*G[0, 0, 0, 1, 1, x] + (65 - (42*I)*Pi)*
       G[0, 0, 1, 0, 1, x] + (65 - (60*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
      (79 + (30*I)*Pi)*G[0, 1, 0, 1, 1, x] + (19 + (66*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (19 - (30*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
      36*G[0, 1, 1, 1, 1, x] + (182 - (24*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (-8 + (30*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-8 + (6*I)*Pi)*
       G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
      (-6 - (30*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-50 - (54*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (-50 + (66*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
      18*G[1, 1, 1, 1, 1, x] - 708*G[0, 0, 0, 0, 0, 0, x] + 
      318*G[0, 0, 0, 0, 0, 1, x] + 318*G[0, 0, 0, 0, 1, 0, x] - 
      276*G[0, 0, 0, 0, 1, 1, x] + 138*G[0, 0, 0, 1, 0, 0, x] + 
      24*G[0, 0, 0, 1, 0, 1, x] + 24*G[0, 0, 0, 1, 1, 0, x] + 
      402*G[0, 0, 1, 0, 0, 0, x] - 132*G[0, 0, 1, 0, 0, 1, x] - 
      132*G[0, 0, 1, 0, 1, 0, x] + 90*G[0, 0, 1, 0, 1, 1, x] - 
      60*G[0, 0, 1, 1, 0, 0, x] + 678*G[0, 1, 0, 0, 0, 0, x] - 
      330*G[0, 1, 0, 0, 0, 1, x] - 330*G[0, 1, 0, 0, 1, 0, x] + 
      210*G[0, 1, 0, 0, 1, 1, x] - 132*G[0, 1, 0, 1, 0, 0, x] + 
      30*G[0, 1, 0, 1, 0, 1, x] + 30*G[0, 1, 0, 1, 1, 0, x] - 
      264*G[0, 1, 1, 0, 0, 0, x] + 66*G[0, 1, 1, 0, 0, 1, x] + 
      66*G[0, 1, 1, 0, 1, 0, x] - 30*G[0, 1, 1, 1, 0, 0, x] + 
      558*G[1, 0, 0, 0, 0, 0, x] - 306*G[1, 0, 0, 0, 0, 1, x] - 
      306*G[1, 0, 0, 0, 1, 0, x] + 276*G[1, 0, 0, 0, 1, 1, x] - 
      66*G[1, 0, 0, 1, 0, 0, x] - 24*G[1, 0, 0, 1, 0, 1, x] - 
      24*G[1, 0, 0, 1, 1, 0, x] - 270*G[1, 0, 1, 0, 0, 0, x] + 
      120*G[1, 0, 1, 0, 0, 1, x] + 120*G[1, 0, 1, 0, 1, 0, x] - 
      90*G[1, 0, 1, 0, 1, 1, x] + 6*G[1, 0, 1, 1, 0, 0, x] - 
      546*G[1, 1, 0, 0, 0, 0, x] + 318*G[1, 1, 0, 0, 0, 1, x] + 
      318*G[1, 1, 0, 0, 1, 0, x] - 210*G[1, 1, 0, 0, 1, 1, x] + 
      78*G[1, 1, 0, 1, 0, 0, x] - 30*G[1, 1, 0, 1, 0, 1, x] - 
      30*G[1, 1, 0, 1, 1, 0, x] + 150*G[1, 1, 1, 0, 0, 0, x] - 
      54*G[1, 1, 1, 0, 0, 1, x] - 54*G[1, 1, 1, 0, 1, 0, x] + 
      66*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
       (235 + (120*I)*Pi - 132*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (291 + (216*I)*Pi - 132*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (30 + (198*I)*Pi - 72*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (59 + (60*I)*Pi - 36*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (142 + (30*I)*Pi - 12*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-39 + (36*I)*Pi - 12*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-39 + (96*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (142 + (150*I)*Pi - 12*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (-335/6 - (38*I)*Pi - 6*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-134 - (18*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-134 - (78*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (9 - (90*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (9 - (108*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (425/6 + (7*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (75 - (96*I)*Pi + 54*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-178 - (144*I)*Pi + 54*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-101 - (114*I)*Pi + 114*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-415 - (240*I)*Pi + 150*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (-146 - (55*I)*Pi + (85 + (84*I)*Pi)*Log[mu2/s] - 9*Log[mu2/s]^2 - 
        759*zeta[2]) + G[0, 0, 0, 0, x]*(689/6 - (34*I)*Pi + 
        (239 + (120*I)*Pi)*Log[mu2/s] - 9*Log[mu2/s]^2 - 615*zeta[2]) + 
      G[0, 0, 0, 1, x]*(340/3 - (113*I)*Pi + (-18 - (12*I)*Pi)*Log[mu2/s] - 
        408*zeta[2]) + G[1, 0, 1, 0, x]*(-1499/6 + (55*I)*Pi + 
        (-12 + (54*I)*Pi)*Log[mu2/s] - 234*zeta[2]) + 
      G[1, 1, 0, 1, x]*(787/6 - (13*I)*Pi + (32 - (12*I)*Pi)*Log[mu2/s] - 
        180*zeta[2]) + G[1, 0, 1, 1, x]*(261 + (2*I)*Pi + 14*Log[mu2/s] - 
        156*zeta[2]) + G[0, 1, 1, 0, x]*(-11 - (181*I)*Pi + 
        (-22 + (54*I)*Pi)*Log[mu2/s] - 96*zeta[2]) + 6*Log[mu2/s]^3*zeta[2] + 
      G[1, 1, 1, 0, x]*(787/6 + (41*I)*Pi + (32 - (36*I)*Pi)*Log[mu2/s] + 
        120*zeta[2]) + G[0, 0, 1, 1, x]*(-255 + (53*I)*Pi - 12*Log[mu2/s] + 
        156*zeta[2]) + G[0, 1, 0, 1, x]*(-11 + (66*I)*Pi + 
        (-22 + (12*I)*Pi)*Log[mu2/s] + 192*zeta[2]) + 
      G[0, 0, 1, 0, x]*(340/3 + (77*I)*Pi + (-18 - (72*I)*Pi)*Log[mu2/s] + 
        192*zeta[2]) + G[1, 0, 0, 1, x]*(-1499/6 + (36*I)*Pi + 
        (-12 + (12*I)*Pi)*Log[mu2/s] + 396*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-506/3 + (165*I)*Pi + (-135 - (102*I)*Pi)*
         Log[mu2/s] + 9*Log[mu2/s]^2 + 687*zeta[2]) + 
      G[1, 0, 0, 0, x]*(423/2 - (68*I)*Pi + (-169 - (102*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 + 705*zeta[2]) + G[0, 1, 0, x]*
       (3329/18 - ((269*I)/3)*Pi + (15 + (9*I)*Pi)*Log[mu2/s]^2 + 
        (212 + (117*I)*Pi)*zeta[2] + Log[mu2/s]*(90 - (127*I)*Pi + 
          42*zeta[2]) - 234*zeta[3]) + G[1, 0, 1, x]*(19/4 - ((179*I)/3)*Pi - 
        6*Log[mu2/s]^2 + Log[mu2/s]*(-425/6 - (10*I)*Pi - 12*zeta[2]) + 
        (397/2 + (12*I)*Pi)*zeta[2] - 216*zeta[3]) + 
      G[0, 1, 1, x]*(-887/4 + ((43*I)/3)*Pi + (-91/2 - (10*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 + (211/2 + (96*I)*Pi)*zeta[2] - 
        96*zeta[3]) + G[1, 0, 0, x]*(-2131/9 + (15*I)*Pi + 
        (21 + (9*I)*Pi)*Log[mu2/s]^2 + (762 + (69*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(160/3 - (139*I)*Pi + 72*zeta[2]) - 90*zeta[3]) + 
      (-889/6 - (70*I)*Pi)*zeta[3] - 294*zeta[3]^2 + 
      G[1, 1, 1, x]*(637/18 + (99*I)*Pi + (71/3 + (20*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + (25 - (120*I)*Pi)*zeta[2] + 120*zeta[3]) + 
      G[0, 0, 0, x]*(175/4 + ((475*I)/3)*Pi + (-30 - (9*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-419/6 + (161*I)*Pi - 90*zeta[2]) + 
        (-1387/2 - (129*I)*Pi)*zeta[2] + 150*zeta[3]) + 
      G[0, 0, 1, x]*(3329/18 - ((155*I)/3)*Pi + 15*Log[mu2/s]^2 + 
        (-379 + (30*I)*Pi)*zeta[2] + Log[mu2/s]*(90 + 12*zeta[2]) + 
        174*zeta[3]) + G[1, 1, 0, x]*(19/4 - ((257*I)/3)*Pi + 
        (-6 - (9*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-425/6 + (105*I)*Pi - 
          24*zeta[2]) + (-437/2 - (75*I)*Pi)*zeta[2] + 192*zeta[3]) + 
      zeta[2]*(-32791/48 + ((5551*I)/18)*Pi + (979/2 - (177*I)*Pi)*zeta[3]) + 
      G[1, 1, x]*(-71053/432 + ((551*I)/18)*Pi + (35/12 - (3*I)*Pi)*
         Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (4153/12 - (96*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-343/36 - ((124*I)/3)*Pi + (-41/2 + (24*I)*Pi)*zeta[2] - 
          24*zeta[3]) + (109/2 - (36*I)*Pi)*zeta[3] - 1287*zeta[4]) + 
      G[0, 0, x]*(-9925/48 + ((3161*I)/18)*Pi + 2*Log[mu2/s]^3 + 
        (-4015/12 - (70*I)*Pi)*zeta[2] + Log[mu2/s]^2*(11/12 - (9*I)*Pi + 
          9*zeta[2]) + Log[mu2/s]*(-637/12 + (22*I)*Pi + (-195/2 + (60*I)*Pi)*
           zeta[2] - 60*zeta[3]) + (987/2 + (6*I)*Pi)*zeta[3] - 
        1233*zeta[4]) + Log[mu2/s]*((-3701/36 - (54*I)*Pi)*zeta[2] + 
        (-78 - (115*I)*Pi)*zeta[3] - (2843*zeta[4])/4) + 
      (-11589/8 + ((95*I)/4)*Pi)*zeta[4] + Log[mu2/s]^2*
       ((59/4 - (15*I)*Pi)*zeta[2] + (6 + (9*I)*Pi)*zeta[3] + 63*zeta[4]) + 
      G[0, 1, x]*(80189/432 - ((11*I)/2)*Pi + (-23/12 + (3*I)*Pi)*
         Log[mu2/s]^2 - 2*Log[mu2/s]^3 + (-5215/12 + (248*I)*Pi)*zeta[2] + 
        (-161/2 + (24*I)*Pi)*zeta[3] + Log[mu2/s]*(1127/36 + ((122*I)/3)*Pi + 
          (77/2 - (42*I)*Pi)*zeta[2] + 42*zeta[3]) + 1203*zeta[4]) + 
      G[1, 0, x]*(80189/432 - ((3613*I)/18)*Pi - 2*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-23/12 + (9*I)*Pi - 9*zeta[2]) + (1867/4 - (42*I)*Pi)*
         zeta[2] + (-967/2 + (24*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(1127/36 - ((64*I)/3)*Pi + (231/2 - (42*I)*Pi)*zeta[2] + 
          42*zeta[3]) + 1443*zeta[4]) + G[0, x]*(-923/18 - ((1577*I)/54)*Pi + 
        (-282 + (334*I)*Pi)*zeta[3] + Log[mu2/s]^2*(3/2 - I*Pi + 
          (-18 - (9*I)*Pi)*zeta[2] + 9*zeta[3]) + 
        zeta[2]*(-12665/36 + (161*I)*Pi + 327*zeta[3]) + 
        Log[mu2/s]*(-145/18 - ((169*I)/9)*Pi + (-1123/6 + (129*I)*Pi)*
           zeta[2] + (-107 - (30*I)*Pi)*zeta[3] - 210*zeta[4]) + 
        (-1117 - (141*I)*Pi)*zeta[4] - 111*zeta[5]) + 
      (437 + (219*I)*Pi)*zeta[5] + G[1, x]*(923/18 + ((1577*I)/54)*Pi + 
        zeta[2]*(-5525/18 + ((665*I)/3)*Pi - 327*zeta[3]) + 
        Log[mu2/s]^2*(-3/2 + I*Pi + (-3 + (9*I)*Pi)*zeta[2] - 9*zeta[3]) + 
        (2561/6 - (179*I)*Pi)*zeta[3] + (1650 + (141*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(145/18 + ((169*I)/9)*Pi + (167/3 - (87*I)*Pi)*zeta[2] + 
          (103 + (12*I)*Pi)*zeta[3] + 84*zeta[4]) + 111*zeta[5]) - 
      (4865*zeta[6])/4) + (6823*zeta[6])/24 + 
    x^2*((13/9 + ((28*I)/3)*Pi)*G[1, 1, 1, 1, x] + (76/3 - (16*I)*Pi)*
       G[0, 0, 0, 1, 1, x] + (-62/3 + (28*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
      (-62/3 + (40*I)*Pi)*G[0, 0, 1, 1, 0, x] - 2*G[0, 0, 1, 1, 1, x] + 
      (-20/3 - (20*I)*Pi)*G[0, 1, 0, 1, 1, x] + (-16/3 - (44*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (-16/3 + (20*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
      10*G[0, 1, 1, 1, 1, x] + (-56/3 + (16*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (18 - (20*I)*Pi)*G[1, 0, 1, 0, 1, x] + (18 - (4*I)*Pi)*
       G[1, 0, 1, 1, 0, x] - (8*G[1, 0, 1, 1, 1, x])/3 + 
      (-8/3 + (20*I)*Pi)*G[1, 1, 0, 1, 1, x] + (28/3 + (36*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (28/3 - (44*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
      502*G[0, 0, 0, 0, 0, 0, x] - 242*G[0, 0, 0, 0, 0, 1, x] - 
      242*G[0, 0, 0, 0, 1, 0, x] + 214*G[0, 0, 0, 0, 1, 1, x] - 
      92*G[0, 0, 0, 1, 0, 0, x] - 16*G[0, 0, 0, 1, 0, 1, x] - 
      16*G[0, 0, 0, 1, 1, 0, x] - 274*G[0, 0, 1, 0, 0, 0, x] + 
      94*G[0, 0, 1, 0, 0, 1, x] + 94*G[0, 0, 1, 0, 1, 0, x] - 
      66*G[0, 0, 1, 0, 1, 1, x] + 40*G[0, 0, 1, 1, 0, 0, x] - 
      476*G[0, 1, 0, 0, 0, 0, x] + 244*G[0, 1, 0, 0, 0, 1, x] + 
      244*G[0, 1, 0, 0, 1, 0, x] - 164*G[0, 1, 0, 0, 1, 1, x] + 
      88*G[0, 1, 0, 1, 0, 0, x] - 20*G[0, 1, 0, 1, 0, 1, x] - 
      20*G[0, 1, 0, 1, 1, 0, x] + 176*G[0, 1, 1, 0, 0, 0, x] - 
      44*G[0, 1, 1, 0, 0, 1, x] - 44*G[0, 1, 1, 0, 1, 0, x] + 
      20*G[0, 1, 1, 1, 0, 0, x] - 402*G[1, 0, 0, 0, 0, 0, x] + 
      234*G[1, 0, 0, 0, 0, 1, x] + 234*G[1, 0, 0, 0, 1, 0, x] - 
      214*G[1, 0, 0, 0, 1, 1, x] + 44*G[1, 0, 0, 1, 0, 0, x] + 
      16*G[1, 0, 0, 1, 0, 1, x] + 16*G[1, 0, 0, 1, 1, 0, x] + 
      186*G[1, 0, 1, 0, 0, 0, x] - 86*G[1, 0, 1, 0, 0, 1, x] - 
      86*G[1, 0, 1, 0, 1, 0, x] + 66*G[1, 0, 1, 0, 1, 1, x] - 
      4*G[1, 0, 1, 1, 0, 0, x] + 388*G[1, 1, 0, 0, 0, 0, x] - 
      236*G[1, 1, 0, 0, 0, 1, x] - 236*G[1, 1, 0, 0, 1, 0, x] + 
      164*G[1, 1, 0, 0, 1, 1, x] - 52*G[1, 1, 0, 1, 0, 0, x] + 
      20*G[1, 1, 0, 1, 0, 1, x] + 20*G[1, 1, 0, 1, 1, 0, x] - 
      100*G[1, 1, 1, 0, 0, 0, x] + 36*G[1, 1, 1, 0, 0, 1, x] + 
      36*G[1, 1, 1, 0, 1, 0, x] - 44*G[1, 1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, 0, 0, x]*(-16 + (160*I)*Pi - 100*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-8 + (76*I)*Pi - 76*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-230/3 + (64*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(292/3 + (96*I)*Pi - 36*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-140/3 + (12*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-140/3 + (52*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-50 + (60*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-50 + (72*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-212/9 + ((2*I)/3)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(134/3 - (20*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(48 - (24*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(48 - (64*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(134/3 - (100*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-116/3 - (40*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(10 - (132*I)*Pi + 48*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(90 - (80*I)*Pi + 88*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-166/3 - (144*I)*Pi + 88*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-410/3 + ((308*I)/3)*Pi + (178/3 + (68*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 - 524*zeta[2]) + 
      G[0, 1, 0, 0, x]*(253/9 - ((134*I)/3)*Pi + (182/3 + (68*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 - 506*zeta[2]) + 
      G[1, 0, 0, 1, x]*(1378/9 - ((188*I)/3)*Pi + (8/3 - (8*I)*Pi)*
         Log[mu2/s] - 300*zeta[2]) + G[0, 1, 0, 1, x]*
       (77/3 - ((158*I)/3)*Pi + (4 - (8*I)*Pi)*Log[mu2/s] - 152*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-125 - ((28*I)/3)*Pi + (4/3 + (48*I)*Pi)*Log[mu2/s] - 
        134*zeta[2]) + G[0, 0, 1, 1, x]*(1094/9 - ((64*I)/3)*Pi + 
        (4*Log[mu2/s])/3 - 116*zeta[2]) + G[1, 1, 1, 0, x]*
       (-356/9 - ((104*I)/3)*Pi + (-16/3 + (24*I)*Pi)*Log[mu2/s] - 
        80*zeta[2]) + G[0, 1, 1, 0, x]*(77/3 + (96*I)*Pi + 
        (4 - (36*I)*Pi)*Log[mu2/s] + 64*zeta[2]) + G[1, 0, 1, 1, x]*
       (-341/3 + ((46*I)/3)*Pi + 116*zeta[2]) + G[1, 1, 0, 1, x]*
       (-356/9 + (40*I)*Pi + (-16/3 + (8*I)*Pi)*Log[mu2/s] + 144*zeta[2]) + 
      G[1, 0, 1, 0, x]*(1378/9 - (56*I)*Pi + (8/3 - (36*I)*Pi)*Log[mu2/s] + 
        162*zeta[2]) + G[0, 0, 0, 1, x]*(-125 + ((214*I)/3)*Pi + 
        (4/3 + (8*I)*Pi)*Log[mu2/s] + 308*zeta[2]) + 
      G[0, 0, 0, 0, x]*(653/9 - (40*I)*Pi + (-206/3 - (80*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 464*zeta[2]) + G[1, 1, 0, 0, x]*
       (196/9 - (14*I)*Pi + (-54 - (56*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        554*zeta[2]) + G[1, 1, 0, x]*(-866/27 + (1 + (6*I)*Pi)*Log[mu2/s]^2 + 
        (440/3 + (50*I)*Pi)*zeta[2] + Log[mu2/s]*(160/9 - ((172*I)/3)*Pi + 
          16*zeta[2]) - 152*zeta[3]) + G[0, 0, 1, x]*
       (-331/54 - ((301*I)/9)*Pi - 2*Log[mu2/s]^2 + 
        Log[mu2/s]*(-30 - ((4*I)/3)*Pi - 8*zeta[2]) + (82/3 - (20*I)*Pi)*
         zeta[2] - 128*zeta[3]) + G[0, 0, 0, x]*(-289/18 - ((10*I)/3)*Pi + 
        (3 + (6*I)*Pi)*Log[mu2/s]^2 + (162 + (86*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(442/9 - ((184*I)/3)*Pi + 60*zeta[2]) - 112*zeta[3]) + 
      G[1, 1, 1, x]*(89/9 - ((331*I)/9)*Pi + (4/3 - ((16*I)/3)*Pi)*
         Log[mu2/s] + (-14/3 + (80*I)*Pi)*zeta[2] - 80*zeta[3]) + 
      (-1087/18 + ((913*I)/9)*Pi)*zeta[3] + 220*zeta[3]^2 + 
      G[0, 1, 1, x]*(1529/54 + (13*I)*Pi + (98/9 + (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + (8/3 - (64*I)*Pi)*zeta[2] + 64*zeta[3]) + 
      G[1, 0, 0, x]*(1465/27 - ((184*I)/9)*Pi + (-2 - (6*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-332/9 + (58*I)*Pi - 48*zeta[2]) + 
        (-628/3 - (46*I)*Pi)*zeta[2] + 72*zeta[3]) + 
      G[1, 0, 1, x]*(-866/27 + ((515*I)/9)*Pi + Log[mu2/s]^2 + 
        (-24 - (8*I)*Pi)*zeta[2] + Log[mu2/s]*(160/9 + ((14*I)/3)*Pi + 
          8*zeta[2]) + 156*zeta[3]) + G[0, 1, 0, x]*
       (-331/54 + ((214*I)/9)*Pi + (-2 - (6*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-30 + ((182*I)/3)*Pi - 28*zeta[2]) + 
        (-278/3 - (78*I)*Pi)*zeta[2] + 180*zeta[3]) + 
      zeta[2]*(347/3 - ((1423*I)/18)*Pi + (-652/3 + (118*I)*Pi)*zeta[3]) + 
      G[1, 0, x]*(-347/9 + ((1423*I)/54)*Pi + (-895/6 + ((152*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(3/2 - I*Pi + 6*zeta[2]) + 
        Log[mu2/s]*(25/6 - ((145*I)/9)*Pi + (-58 + (28*I)*Pi)*zeta[2] - 
          28*zeta[3]) + (568/3 - (16*I)*Pi)*zeta[3] - (2137*zeta[4])/2) + 
      G[0, 1, x]*(-347/9 + ((1423*I)/54)*Pi + (3/2 - I*Pi)*Log[mu2/s]^2 + 
        (411/2 - ((430*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (25/6 - ((145*I)/9)*Pi + (-16/3 + (28*I)*Pi)*zeta[2] - 28*zeta[3]) + 
        (138 - (16*I)*Pi)*zeta[3] - 904*zeta[4]) + 
      Log[mu2/s]^2*((-9/2 + (3*I)*Pi)*zeta[2] - (6*I)*Pi*zeta[3] - 
        42*zeta[4]) + (5237/12 - (46*I)*Pi)*zeta[4] + 
      Log[mu2/s]*((-25/2 + ((145*I)/3)*Pi)*zeta[2] + (62/9 + ((194*I)/3)*Pi)*
         zeta[3] + (1253*zeta[4])/3) + G[0, 0, x]*(347/9 - ((1423*I)/54)*Pi + 
        Log[mu2/s]^2*(-3/2 + I*Pi - 6*zeta[2]) + (641/6 + ((56*I)/3)*Pi)*
         zeta[2] + (-748/3 - (4*I)*Pi)*zeta[3] + Log[mu2/s]*
         (-25/6 + ((145*I)/9)*Pi + (154/3 - (40*I)*Pi)*zeta[2] + 
          40*zeta[3]) + (1857*zeta[4])/2) + G[1, 1, x]*
       (347/9 - ((1423*I)/54)*Pi + (-3/2 + I*Pi)*Log[mu2/s]^2 + 
        (-1235/6 + (86*I)*Pi)*zeta[2] + (-74 + (24*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-25/6 + ((145*I)/9)*Pi + (4 - (16*I)*Pi)*zeta[2] + 
          16*zeta[3]) + 960*zeta[4]) + 
      G[1, x]*((-2525/9 + ((340*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]^2*((-6*I)*Pi*zeta[2] + 6*zeta[3]) + 
        zeta[2]*(1265/18 - ((214*I)/9)*Pi + 254*zeta[3]) + 
        Log[mu2/s]*((-50/9 + (54*I)*Pi)*zeta[2] + (-58 - (8*I)*Pi)*zeta[3] - 
          56*zeta[4]) + (-3515/6 - (94*I)*Pi)*zeta[4] - 74*zeta[5]) + 
      (-989/3 - (146*I)*Pi)*zeta[5] + 
      G[0, x]*(zeta[2]*(133/3 - ((428*I)/9)*Pi - 254*zeta[3]) + 
        Log[mu2/s]^2*((3 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
        (2329/9 - (194*I)*Pi)*zeta[3] + (1003/6 + (94*I)*Pi)*zeta[4] + 
        Log[mu2/s]*((380/9 - (64*I)*Pi)*zeta[2] + (166/3 + (20*I)*Pi)*
           zeta[3] + 140*zeta[4]) + 74*zeta[5]) + (22367*zeta[6])/24)) + 
  (Nf*(((-716*I)/9)*Pi + (95 - (8*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
     (-68/3 - (46*I)*Pi)*G[0, 0, 1, 0, 1, x] + (-68/3 + (8*I)*Pi)*
      G[0, 0, 1, 1, 0, x] + (137/3 + (4*I)*Pi)*G[0, 0, 1, 1, 1, x] + 
     (76/3 + (28*I)*Pi)*G[0, 1, 0, 1, 1, x] + (18 + (38*I)*Pi)*
      G[0, 1, 1, 0, 1, x] + (18 - (42*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
     10*G[0, 1, 1, 1, 1, x] + (-178/3 + (8*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
     (202/3 + (38*I)*Pi)*G[1, 0, 1, 0, 1, x] + (202/3 - (30*I)*Pi)*
      G[1, 0, 1, 1, 0, x] + (-45 - (4*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
     (-143/3 - (28*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-62/3 - (30*I)*Pi)*
      G[1, 1, 1, 0, 1, x] + (-62/3 + (66*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
     10*G[1, 1, 1, 1, 1, x] - 124*G[0, 0, 0, 0, 0, 0, x] + 
     2*G[0, 0, 0, 0, 0, 1, x] + 2*G[0, 0, 0, 0, 1, 0, x] + 
     72*G[0, 0, 0, 0, 1, 1, x] + 46*G[0, 0, 0, 1, 0, 0, x] - 
     8*G[0, 0, 0, 1, 0, 1, x] - 8*G[0, 0, 0, 1, 1, 0, x] + 
     142*G[0, 0, 1, 0, 0, 0, x] - 40*G[0, 0, 1, 0, 0, 1, x] - 
     40*G[0, 0, 1, 0, 1, 0, x] - 6*G[0, 0, 1, 0, 1, 1, x] + 
     4*G[0, 0, 1, 1, 0, 0, x] + 4*G[0, 0, 1, 1, 0, 1, x] + 
     4*G[0, 0, 1, 1, 1, 0, x] + 186*G[0, 1, 0, 0, 0, 0, x] - 
     30*G[0, 1, 0, 0, 0, 1, x] - 30*G[0, 1, 0, 0, 1, 0, x] - 
     60*G[0, 1, 0, 0, 1, 1, x] - 54*G[0, 1, 0, 1, 0, 0, x] + 
     28*G[0, 1, 0, 1, 0, 1, x] + 28*G[0, 1, 0, 1, 1, 0, x] - 
     152*G[0, 1, 1, 0, 0, 0, x] + 38*G[0, 1, 1, 0, 0, 1, x] + 
     38*G[0, 1, 1, 0, 1, 0, x] - 42*G[0, 1, 1, 1, 0, 0, x] + 
     54*G[1, 0, 0, 0, 0, 0, x] + 6*G[1, 0, 0, 0, 0, 1, x] + 
     6*G[1, 0, 0, 0, 1, 0, x] - 72*G[1, 0, 0, 0, 1, 1, x] - 
     18*G[1, 0, 0, 1, 0, 0, x] + 8*G[1, 0, 0, 1, 0, 1, x] + 
     8*G[1, 0, 0, 1, 1, 0, x] - 78*G[1, 0, 1, 0, 0, 0, x] + 
     32*G[1, 0, 1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, 1, 0, x] + 
     6*G[1, 0, 1, 0, 1, 1, x] - 26*G[1, 0, 1, 1, 0, 0, x] - 
     4*G[1, 0, 1, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, 0, x] - 
     114*G[1, 1, 0, 0, 0, 0, x] + 22*G[1, 1, 0, 0, 0, 1, x] + 
     22*G[1, 1, 0, 0, 1, 0, x] + 60*G[1, 1, 0, 0, 1, 1, x] + 
     24*G[1, 1, 0, 1, 0, 0, x] - 28*G[1, 1, 0, 1, 0, 1, x] - 
     28*G[1, 1, 0, 1, 1, 0, x] + 86*G[1, 1, 1, 0, 0, 0, x] - 
     30*G[1, 1, 1, 0, 0, 1, x] - 30*G[1, 1, 1, 0, 1, 0, x] + 
     66*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
      (177 + (28*I)*Pi - 32*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
      (-38/3 + (124*I)*Pi - 32*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
      (-135 + (32*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
      (-39 + (82*I)*Pi - 20*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
      (208/3 - (12*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
      (-22/3 + (30*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
      (-22/3 + (66*I)*Pi - 8*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
      (208/3 + (74*I)*Pi - 8*Log[mu2/s]) + G[1, 1, 1, 1, x]*
      (785/18 - (14*I)*Pi - (10*Log[mu2/s])/3) + G[0, 1, 1, 1, x]*
      (241/18 + (14*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
      (-173/3 - (2*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
      (-181/3 - (18*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
      (-173/3 - (58*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
      (-181/3 - (82*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
      (-136/3 - (24*I)*Pi + 22*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
      (434/3 - (92*I)*Pi + 22*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
      (83/3 - (92*I)*Pi + 30*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
      (-310/3 - (58*I)*Pi + 34*Log[mu2/s]) + G[1, 0, 1, 0, x]*
      (-175/6 + (18*I)*Pi + (-4 + (22*I)*Pi)*Log[mu2/s] - 102*zeta[2]) + 
     G[0, 1, 0, 1, x]*(65/2 - ((143*I)/3)*Pi + (-38/3 + (8*I)*Pi)*
        Log[mu2/s] - 78*zeta[2]) + G[1, 1, 0, 0, x]*(46/3 - (53*I)*Pi + 
       (-19 + (36*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 - 53*zeta[2]) + 
     G[1, 0, 0, 1, x]*(-175/6 - (121*I)*Pi + (-4 + (8*I)*Pi)*Log[mu2/s] - 
       52*zeta[2]) + G[0, 1, 0, 0, x]*(1 - ((178*I)/3)*Pi + 
       (41/3 - (34*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 47*zeta[2]) + 
     G[0, 0, 1, 1, x]*(521/9 + (11*I)*Pi - 12*Log[mu2/s] - 4*zeta[2]) + 
     2*Log[mu2/s]^3*zeta[2] + G[1, 0, 1, 1, x]*(-71/9 + ((107*I)/3)*Pi + 
       (40*Log[mu2/s])/3 + 4*zeta[2]) + G[0, 0, 1, 0, x]*
      (-895/18 - (67*I)*Pi + (-16/3 - (20*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
     G[0, 1, 1, 0, x]*(65/2 + (150*I)*Pi + (-38/3 + (22*I)*Pi)*Log[mu2/s] + 
       24*zeta[2]) + G[0, 0, 0, 1, x]*(-895/18 + ((247*I)/3)*Pi + 
       (-16/3 - (8*I)*Pi)*Log[mu2/s] + 44*zeta[2]) + 
     G[1, 0, 0, 0, x]*(-1609/18 + (119*I)*Pi + (-1/3 - (34*I)*Pi)*
        Log[mu2/s] - 5*Log[mu2/s]^2 + 47*zeta[2]) + 
     G[0, 0, 0, 0, x]*(2425/18 + (30*I)*Pi + (29/3 + (32*I)*Pi)*Log[mu2/s] + 
       5*Log[mu2/s]^2 + 51*zeta[2]) + G[1, 1, 1, 0, x]*
      (-17/18 - ((413*I)/3)*Pi + (18 - (24*I)*Pi)*Log[mu2/s] + 56*zeta[2]) + 
     G[1, 1, 0, 1, x]*(-17/18 + ((119*I)/3)*Pi + (18 - (8*I)*Pi)*Log[mu2/s] + 
       86*zeta[2]) + ((-I)*Pi*G[0, 0, 1, x] + (3*I)*Pi*G[0, 1, 0, x] + 
       I*Pi*G[1, 0, 0, x] + (46/3 - (3*I)*Pi)*G[1, 1, 1, x] - 
       G[0, 0, 1, 1, x] + 3*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
       2*G[1, 0, 1, 1, x] - 27*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 
       10*G[1, 1, 1, 0, x] - 13*G[1, 1, 1, 1, x] + 
       G[1, 0, 1, x]*(-49/2 + Log[mu2/s]) + G[0, 1, 1, x]*
        (113/6 + Log[mu2/s]) + G[1, 1, 0, x]*(-49/2 - (16*I)*Pi + 
         Log[mu2/s]) + G[0, 1, x]*(((113*I)/6)*Pi + I*Pi*Log[mu2/s] - 
         12*zeta[2]) + G[1, 1, x]*(23/9 - ((28*I)/3)*Pi - Log[mu2/s]/6 - 
         Log[mu2/s]^2/2 - (23*zeta[2])/2) + G[1, 0, x]*
        (((-49*I)/2)*Pi + I*Pi*Log[mu2/s] - 6*zeta[2]) + 
       G[1, x]*(((23*I)/9)*Pi - (I/6)*Pi*Log[mu2/s] - (I/2)*Pi*Log[mu2/s]^2 + 
         (74 + ((33*I)/2)*Pi)*zeta[2]))/x^2 + G[0, 1, 1, x]*
      (923/12 + ((835*I)/18)*Pi + (1/2 - (8*I)*Pi)*Log[mu2/s] - 
       (2*Log[mu2/s]^2)/3 + (21/2 + (80*I)*Pi)*zeta[2] - 80*zeta[3]) + 
     G[1, 0, 1, x]*(649/4 - ((227*I)/9)*Pi - 4*Log[mu2/s]^2 + 
       Log[mu2/s]*(71/6 + ((4*I)/3)*Pi - 8*zeta[2]) + 
       (-443/6 + (48*I)*Pi)*zeta[2] - 68*zeta[3]) + 
     G[1, 0, 0, x]*(116/9 - ((746*I)/9)*Pi + (-4/3 - (5*I)*Pi)*Log[mu2/s]^2 + 
       (-272/3 + (19*I)*Pi)*zeta[2] + Log[mu2/s]*(107/3 - (7*I)*Pi + 
         68*zeta[2]) - 26*zeta[3]) + G[1, 1, 0, x]*(649/4 + ((236*I)/9)*Pi + 
       (-4 + (5*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(71/6 - (9*I)*Pi - 
         64*zeta[2]) + (197/2 - (39*I)*Pi)*zeta[2] - 22*zeta[3]) + 
     G[0, 1, 0, x]*(-220 + ((151*I)/6)*Pi + (6 - (5*I)*Pi)*Log[mu2/s]^2 + 
       (266/3 + (53*I)*Pi)*zeta[2] + Log[mu2/s]*(-25/3 + (13*I)*Pi + 
         62*zeta[2]) - 8*zeta[3]) + (1355/9 - ((1051*I)/18)*Pi)*zeta[3] - 
     31*zeta[3]^2 + G[0, 0, 0, x]*(2837/36 + ((113*I)/2)*Pi + 
       (-2/3 + (5*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-57/2 + (3*I)*Pi - 
         66*zeta[2]) + (23/2 - (31*I)*Pi)*zeta[2] + 54*zeta[3]) + 
     G[0, 0, 1, x]*(-220 - (I/6)*Pi + 6*Log[mu2/s]^2 + 
       (95/3 - (34*I)*Pi)*zeta[2] + Log[mu2/s]*(-25/3 - ((16*I)/3)*Pi + 
         8*zeta[2]) + 54*zeta[3]) + G[1, 1, 1, x]*(647/9 + (22*I)*Pi + 
       (-62/3 + (12*I)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/3 + 
       (-127/3 - (96*I)*Pi)*zeta[2] + 96*zeta[3]) + 
     zeta[2]*(150929/432 + ((2317*I)/18)*Pi + (-1981/6 - (29*I)*Pi)*
        zeta[3]) + G[0, 1, x]*(-40307/432 - ((8473*I)/54)*Pi + 
       (-347/36 + ((4*I)/3)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + 
       (-949/12 - ((496*I)/3)*Pi)*zeta[2] + (1267/6 - (72*I)*Pi)*zeta[3] + 
       Log[mu2/s]*(-1493/108 - ((244*I)/9)*Pi + (27/2 - (14*I)*Pi)*zeta[2] + 
         14*zeta[3]) - (367*zeta[4])/2) + Log[mu2/s]^2*
      (((5*I)/2)*Pi + (45/4 + ((4*I)/3)*Pi)*zeta[2] + 
       (-40/3 - (5*I)*Pi)*zeta[3] - 35*zeta[4]) + 
     G[1, 1, x]*(-20557/432 + ((2050*I)/9)*Pi + (113/12 - ((10*I)/3)*Pi)*
        Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + (3319/36 + ((521*I)/3)*Pi)*
        zeta[2] + Log[mu2/s]*(-229/36 + (10*I)*Pi + (79/6 + (16*I)*Pi)*
          zeta[2] - 16*zeta[3]) + (-407/2 + (48*I)*Pi)*zeta[3] - 
       (49*zeta[4])/2) + G[0, 0, x]*(25475/432 - ((3659*I)/27)*Pi + 
       2*Log[mu2/s]^3 + Log[mu2/s]^2*(535/36 + ((34*I)/3)*Pi - 5*zeta[2]) + 
       (473/12 + (51*I)*Pi)*zeta[2] + Log[mu2/s]*(613/108 - ((64*I)/9)*Pi + 
         (-173/2 + (4*I)*Pi)*zeta[2] - 12*zeta[3]) + (-515/6 + (74*I)*Pi)*
        zeta[3] - 16*zeta[4]) + (48827/72 - ((2839*I)/12)*Pi)*zeta[4] + 
     ((-4*I)*Pi*G[0, 1, 1, x] - (12*I)*Pi*G[1, 0, 1, x] + 
       (7*I)*Pi*G[1, 1, 0, x] - 21*G[0, 0, 0, 0, x] - (61*G[0, 0, 0, 1, x])/
        2 - (61*G[0, 0, 1, 0, x])/2 + 76*G[0, 0, 1, 1, x] + 
       12*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
       34*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 
       7*G[1, 1, 0, 0, x] + G[0, 1, 0, x]*(-193/6 + (2*I)*Pi - 
         6*Log[mu2/s]) + G[1, 0, 0, x]*(-247/6 + (16*I)*Pi - 6*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-193/6 + ((79*I)/2)*Pi - 6*Log[mu2/s]) + 
       G[0, 0, 0, x]*(791/6 - ((73*I)/2)*Pi + 15*Log[mu2/s]) + 
       (9*I)*Pi*zeta[2] + G[1, 0, x]*(((-247*I)/6)*Pi - (6*I)*Pi*Log[mu2/s] + 
         21*zeta[2]) + G[0, 1, x]*(((-193*I)/6)*Pi - (6*I)*Pi*Log[mu2/s] + 
         49*zeta[2]) + G[0, 0, x]*(-1016/9 + ((467*I)/6)*Pi + 
         (-131/6 + (16*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 + 
         (147*zeta[2])/2) + G[0, x]*(((-1016*I)/9)*Pi + 
         ((7*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-131*I)/6)*Pi - 
           36*zeta[2]) + (208/3 - ((45*I)/2)*Pi)*zeta[2] - (95*zeta[3])/2) + 
       (-9 + ((49*I)/2)*Pi)*zeta[3] + G[1, x]*((-19*I)*Pi*zeta[2] + 
         19*zeta[3]) + (479*zeta[4])/4)/(1 - x) + 
     G[1, 0, x]*(-40307/432 + ((8711*I)/54)*Pi - (4*Log[mu2/s]^3)/3 + 
       (-499/36 + ((182*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
        (-347/36 - ((28*I)/3)*Pi + 5*zeta[2]) + (773/6 - (52*I)*Pi)*zeta[3] + 
       Log[mu2/s]*(-1493/108 + ((254*I)/9)*Pi + (479/6 - (6*I)*Pi)*zeta[2] + 
         14*zeta[3]) + 210*zeta[4]) + Log[mu2/s]*(((-149*I)/18)*Pi + 
       (190/3 + ((11*I)/3)*Pi)*zeta[3] + zeta[2]*(1313/36 - ((80*I)/3)*Pi + 
         48*zeta[3]) + (1625/12 - (56*I)*Pi)*zeta[4]) + 
     (((-961*I)/24)*Pi - ((20*I)/3)*Pi*G[0, 0, 0, 0, x] + 
       (-3 - ((10*I)/3)*Pi)*G[0, 0, 1, 1, x] - (20*G[0, 0, 0, 0, 1, x])/3 - 
       (20*G[0, 0, 0, 1, 0, x])/3 + (4*G[0, 0, 1, 0, 0, x])/3 - 
       4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
       (2*G[0, 0, 1, 1, 1, x])/3 + 4*G[0, 1, 0, 0, 0, x] - 
       4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] + 
       2*G[0, 1, 0, 1, 1, x] - (20*G[0, 1, 1, 0, 0, x])/3 + 
       (10*G[0, 1, 1, 0, 1, x])/3 + (10*G[0, 1, 1, 1, 0, x])/3 - 
       (4*G[0, 1, 1, 1, 1, x])/3 - (172*G[1, 0, 0, 0, 0, x])/3 + 
       (92*G[1, 0, 0, 0, 1, x])/3 + (92*G[1, 0, 0, 1, 0, x])/3 - 
       (86*G[1, 0, 0, 1, 1, x])/3 + 28*G[1, 0, 1, 0, 0, x] - 
       (50*G[1, 0, 1, 0, 1, x])/3 - (50*G[1, 0, 1, 1, 0, x])/3 + 
       (50*G[1, 0, 1, 1, 1, x])/3 + (92*G[1, 1, 0, 0, 0, x])/3 - 
       20*G[1, 1, 0, 0, 1, x] - 20*G[1, 1, 0, 1, 0, x] + 
       (56*G[1, 1, 0, 1, 1, x])/3 - 8*G[1, 1, 1, 0, 0, x] + 
       (22*G[1, 1, 1, 0, 1, x])/3 + (22*G[1, 1, 1, 1, 0, x])/3 - 
       4*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 0, x]*(-20/9 - ((20*I)/3)*Pi - 
         6*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-20/9 - ((22*I)/3)*Pi - 
         6*Log[mu2/s]) + G[1, 0, 1, 1, x]*(38/9 - ((14*I)/3)*Pi - 
         (14*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(-200/9 - ((92*I)/3)*Pi - 
         4*Log[mu2/s]) + G[0, 1, 1, 1, x]*(5 + ((4*I)/3)*Pi - 
         (2*Log[mu2/s])/3) - ((19*I)/9)*Pi*Log[mu2/s]^3 - 
       ((5*I)/18)*Pi*Log[mu2/s]^4 + G[0, 1, 0, 1, x]*(17/9 - ((2*I)/3)*Pi + 
         (4*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(17/9 - (2*I)*Pi + 
         (4*Log[mu2/s])/3) + G[1, 1, 1, 1, x]*(-106/9 + ((14*I)/3)*Pi + 
         (4*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(26/9 + (4*I)*Pi + 
         4*Log[mu2/s]) + G[0, 0, 0, 1, x]*(38/3 + (20*Log[mu2/s])/3) + 
       G[0, 0, 1, 0, x]*(38/3 + (4*I)*Pi + (20*Log[mu2/s])/3) + 
       G[1, 0, 0, 1, x]*(68/9 + ((26*I)/3)*Pi + (20*Log[mu2/s])/3) + 
       G[1, 0, 1, 0, x]*(68/9 + (18*I)*Pi + (20*Log[mu2/s])/3) + 
       G[1, 1, 0, 0, x]*(68/9 + (20*I)*Pi + (28*Log[mu2/s])/3) + 
       G[0, 0, 0, x]*(((38*I)/3)*Pi + ((20*I)/3)*Pi*Log[mu2/s]) + 
       G[1, 0, 1, x]*(263/54 + ((53*I)/9)*Pi + (-53/9 + ((10*I)/3)*Pi)*
          Log[mu2/s] + (2*Log[mu2/s]^2)/3 - 8*zeta[2]) + 
       G[0, 1, 0, x]*(-175/9 - ((71*I)/9)*Pi + (-38/3 - ((4*I)/3)*Pi)*
          Log[mu2/s] - (10*Log[mu2/s]^2)/3 - (23*zeta[2])/3) + 
       G[1, 1, 0, x]*(263/54 - ((5*I)/9)*Pi + (-53/9 + ((14*I)/3)*Pi)*
          Log[mu2/s] + (2*Log[mu2/s]^2)/3 - (14*zeta[2])/3) + 
       (44 - ((313*I)/6)*Pi)*zeta[2] + G[0, 1, 1, x]*(11/6 + ((53*I)/9)*Pi + 
         (-1 + ((2*I)/3)*Pi)*Log[mu2/s] + (4*zeta[2])/3) + 
       G[0, 0, 1, x]*(-175/9 - (3*I)*Pi - (38*Log[mu2/s])/3 - 
         (10*Log[mu2/s]^2)/3 + (13*zeta[2])/3) + G[1, 0, 0, x]*
        (-275/27 - ((158*I)/9)*Pi + (-26/9 - ((20*I)/3)*Pi)*Log[mu2/s] - 
         (14*Log[mu2/s]^2)/3 + (17*zeta[2])/3) + G[1, 1, 1, x]*
        (-38/3 - (7*I)*Pi + (7 - (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 + 
         15*zeta[2]) + Log[mu2/s]^2*(((-97*I)/18)*Pi + 
         ((7*I)/2)*Pi*zeta[2]) + G[0, 0, x]*(((-175*I)/9)*Pi - 
         ((38*I)/3)*Pi*Log[mu2/s] - ((10*I)/3)*Pi*Log[mu2/s]^2 - 
         ((43*I)/3)*Pi*zeta[2]) + G[1, 0, x]*(647/648 + ((583*I)/54)*Pi + 
         (19/3 - ((2*I)/3)*Pi)*Log[mu2/s]^2 + (10*Log[mu2/s]^3)/9 + 
         (55/2 - ((32*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(145/9 + ((35*I)/9)*Pi + 
           (23*zeta[2])/3) - (215*zeta[3])/9) + 
       G[0, 1, x]*(647/648 - ((3*I)/2)*Pi + (19*Log[mu2/s]^2)/3 + 
         (10*Log[mu2/s]^3)/9 + Log[mu2/s]*(145/9 - I*Pi - (5*zeta[2])/3) + 
         (35/6 + ((4*I)/3)*Pi)*zeta[2] - (11*zeta[3])/9) + 
       ((20*I)/3)*Pi*zeta[3] + G[1, 1, x]*(1339/18 - ((197*I)/27)*Pi + 
         (-3/2 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(1/2 - ((17*I)/9)*Pi - 
           4*zeta[2]) + (-29/6 - I*Pi)*zeta[2] + (50*zeta[3])/3) + 
       Log[mu2/s]*(((-10151*I)/648)*Pi + (-16 - ((293*I)/18)*Pi)*zeta[2] - 
         ((37*I)/9)*Pi*zeta[3] - 80*zeta[4]) + ((98*I)/3)*Pi*zeta[4] + 
       G[1, x]*(-961/24 + ((1075*I)/18)*Pi - (19*Log[mu2/s]^3)/9 - 
         (5*Log[mu2/s]^4)/18 + Log[mu2/s]^2*(-97/18 - ((3*I)/2)*Pi - 
           zeta[2]/2) + (-3349/54 - ((37*I)/18)*Pi)*zeta[2] + 
         Log[mu2/s]*(-10151/648 + ((35*I)/6)*Pi + (109/6 - ((20*I)/3)*Pi)*
            zeta[2] - (37*zeta[3])/9) + (-56/9 - (14*I)*Pi)*zeta[3] + 
         64*zeta[4]) + G[0, x]*(((647*I)/648)*Pi + ((19*I)/3)*Pi*
          Log[mu2/s]^2 + ((10*I)/9)*Pi*Log[mu2/s]^3 + (10 + ((293*I)/18)*Pi)*
          zeta[2] + Log[mu2/s]*(((145*I)/9)*Pi + ((11*I)/3)*Pi*zeta[2]) + 
         ((37*I)/9)*Pi*zeta[3] + 80*zeta[4]))/x + 
     G[0, x]*(-3677/216 - ((31355*I)/648)*Pi + (-19/9 - ((4*I)/9)*Pi)*
        Log[mu2/s]^3 - (5*Log[mu2/s]^4)/18 + 
       zeta[2]*(65477/108 - ((701*I)/18)*Pi - 203*zeta[3]) + 
       Log[mu2/s]^2*(-44/9 - ((10*I)/9)*Pi + (-35/2 + (5*I)*Pi)*zeta[2] - 
         5*zeta[3]) + (-1139/18 + ((44*I)/9)*Pi)*zeta[3] + 
       Log[mu2/s]*(-9107/648 - ((484*I)/27)*Pi + (118/9 - ((136*I)/3)*Pi)*
          zeta[2] + (92/9 - (14*I)*Pi)*zeta[3] - 162*zeta[4]) + 
       (-869/2 - (28*I)*Pi)*zeta[4] - 41*zeta[5]) + 
     (-216 + (99*I)*Pi)*zeta[5] + G[1, x]*(-13507/216 - ((87553*I)/648)*Pi + 
       (19/9 + ((4*I)/9)*Pi)*Log[mu2/s]^3 + (5*Log[mu2/s]^4)/18 + 
       (115/2 - ((485*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
        (133/18 + ((55*I)/9)*Pi + (3/2 - (5*I)*Pi)*zeta[2] + 5*zeta[3]) + 
       zeta[2]*(-13153/54 + ((182*I)/9)*Pi + 139*zeta[3]) + 
       (-3089/6 + (100*I)*Pi)*zeta[4] + Log[mu2/s]*
        (3743/648 - ((146*I)/27)*Pi + (-605/18 + ((88*I)/3)*Pi)*zeta[2] + 
         (-20/9 + (16*I)*Pi)*zeta[3] + 176*zeta[4]) + 41*zeta[5]) + 
     x^2*((-146/3 + ((14*I)/3)*Pi)*G[1, 1, 1, 1, x] + 
       (-184/3 - (16*I)*Pi)*G[0, 0, 0, 1, 1, x] + (10/3 - (116*I)*Pi)*
        G[0, 0, 1, 0, 1, x] + (10/3 + (28*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
       (64/3 + (8*I)*Pi)*G[0, 0, 1, 1, 1, x] + (58/3 + (56*I)*Pi)*
        G[0, 1, 0, 1, 1, x] + (76*I)*Pi*G[0, 1, 1, 0, 1, x] - 
       (84*I)*Pi*G[0, 1, 1, 1, 0, x] + 14*G[0, 1, 1, 1, 1, x] + 
       (206/3 + (16*I)*Pi)*G[1, 0, 0, 1, 1, x] + (-22/3 + (100*I)*Pi)*
        G[1, 0, 1, 0, 1, x] + (-22/3 - (72*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
       (-30 - (8*I)*Pi)*G[1, 0, 1, 1, 1, x] + (-88/3 - (56*I)*Pi)*
        G[1, 1, 0, 1, 1, x] + (14/3 - (60*I)*Pi)*G[1, 1, 1, 0, 1, x] + 
       (14/3 + (132*I)*Pi)*G[1, 1, 1, 1, 0, x] - 248*G[0, 0, 0, 0, 0, 0, x] + 
       4*G[0, 0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 0, 1, 0, x] + 
       216*G[0, 0, 0, 0, 1, 1, x] + 92*G[0, 0, 0, 1, 0, 0, x] - 
       16*G[0, 0, 0, 1, 0, 1, x] - 16*G[0, 0, 0, 1, 1, 0, x] + 
       284*G[0, 0, 1, 0, 0, 0, x] - 92*G[0, 0, 1, 0, 0, 1, x] - 
       92*G[0, 0, 1, 0, 1, 0, x] - 24*G[0, 0, 1, 0, 1, 1, x] + 
       20*G[0, 0, 1, 1, 0, 0, x] + 8*G[0, 0, 1, 1, 0, 1, x] + 
       8*G[0, 0, 1, 1, 1, 0, x] + 372*G[0, 1, 0, 0, 0, 0, x] - 
       60*G[0, 1, 0, 0, 0, 1, x] - 60*G[0, 1, 0, 0, 1, 0, x] - 
       168*G[0, 1, 0, 0, 1, 1, x] - 108*G[0, 1, 0, 1, 0, 0, x] + 
       56*G[0, 1, 0, 1, 0, 1, x] + 56*G[0, 1, 0, 1, 1, 0, x] - 
       304*G[0, 1, 1, 0, 0, 0, x] + 76*G[0, 1, 1, 0, 0, 1, x] + 
       76*G[0, 1, 1, 0, 1, 0, x] - 84*G[0, 1, 1, 1, 0, 0, x] + 
       108*G[1, 0, 0, 0, 0, 0, x] + 12*G[1, 0, 0, 0, 0, 1, x] + 
       12*G[1, 0, 0, 0, 1, 0, x] - 216*G[1, 0, 0, 0, 1, 1, x] - 
       36*G[1, 0, 0, 1, 0, 0, x] + 16*G[1, 0, 0, 1, 0, 1, x] + 
       16*G[1, 0, 0, 1, 1, 0, x] - 156*G[1, 0, 1, 0, 0, 0, x] + 
       76*G[1, 0, 1, 0, 0, 1, x] + 76*G[1, 0, 1, 0, 1, 0, x] + 
       24*G[1, 0, 1, 0, 1, 1, x] - 64*G[1, 0, 1, 1, 0, 0, x] - 
       8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] - 
       228*G[1, 1, 0, 0, 0, 0, x] + 44*G[1, 1, 0, 0, 0, 1, x] + 
       44*G[1, 1, 0, 0, 1, 0, x] + 168*G[1, 1, 0, 0, 1, 1, x] + 
       48*G[1, 1, 0, 1, 0, 0, x] - 56*G[1, 1, 0, 1, 0, 1, x] - 
       56*G[1, 1, 0, 1, 1, 0, x] + 172*G[1, 1, 1, 0, 0, 0, x] - 
       60*G[1, 1, 1, 0, 0, 1, x] - 60*G[1, 1, 1, 0, 1, 0, x] + 
       132*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
        (-428/3 + (56*I)*Pi - 64*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
        (-938/3 + (248*I)*Pi - 64*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
        (-422/3 + (64*I)*Pi - 48*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
        (-180 + (152*I)*Pi - 40*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
        (-110/3 - (24*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
        (-104/3 + (60*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
        (-110/3 + (196*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
        (-104/3 + (204*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 1, 1, x]*
        (284/9 + (10*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
        (94/3 - (4*I)*Pi + 16*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
        (110/3 - (36*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
        (94/3 - (188*I)*Pi + 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
        (110/3 - (212*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
        (82 - (36*I)*Pi + 44*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
        (232 - (184*I)*Pi + 44*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
        (770/3 - (184*I)*Pi + 60*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
        (208 - (116*I)*Pi + 68*Log[mu2/s]) + G[1, 0, 1, 0, x]*
        (-182/3 + (72*I)*Pi + (-8/3 + (44*I)*Pi)*Log[mu2/s] - 240*zeta[2]) + 
       G[0, 1, 0, 1, x]*(-44/3 + ((170*I)/3)*Pi + (2/3 + (16*I)*Pi)*
          Log[mu2/s] - 108*zeta[2]) + G[1, 1, 0, 0, x]*
        (-2026/9 + ((364*I)/3)*Pi + (-50 + (72*I)*Pi)*Log[mu2/s] + 
         10*Log[mu2/s]^2 - 106*zeta[2]) + G[0, 1, 0, 0, x]*
        (2174/9 - ((662*I)/3)*Pi + (166/3 - (68*I)*Pi)*Log[mu2/s] - 
         10*Log[mu2/s]^2 - 94*zeta[2]) + G[1, 0, 0, 1, x]*
        (-182/3 + ((292*I)/3)*Pi + (-8/3 + (16*I)*Pi)*Log[mu2/s] - 
         32*zeta[2]) + G[1, 0, 1, 1, x]*(34/9 - ((104*I)/3)*Pi + 
         (8*Log[mu2/s])/3 - 16*zeta[2]) + G[0, 0, 1, 1, x]*
        (37/9 + ((70*I)/3)*Pi - (4*Log[mu2/s])/3 + 16*zeta[2]) + 
       G[0, 0, 0, 1, x]*(626/9 - (90*I)*Pi + (6 - (16*I)*Pi)*Log[mu2/s] + 
         16*zeta[2]) + G[0, 1, 1, 0, x]*(-44/3 + ((698*I)/3)*Pi + 
         (2/3 + (44*I)*Pi)*Log[mu2/s] + 48*zeta[2]) + 
       G[0, 0, 1, 0, x]*(626/9 - ((512*I)/3)*Pi + (6 - (40*I)*Pi)*
          Log[mu2/s] + 84*zeta[2]) + G[1, 0, 0, 0, x]*(1084/3 - (56*I)*Pi + 
         (166/3 - (68*I)*Pi)*Log[mu2/s] - 10*Log[mu2/s]^2 + 94*zeta[2]) + 
       G[0, 0, 0, 0, x]*(-387 + ((476*I)/3)*Pi + (-190/3 + (64*I)*Pi)*
          Log[mu2/s] + 10*Log[mu2/s]^2 + 102*zeta[2]) + 
       G[1, 1, 1, 0, x]*(15 - ((412*I)/3)*Pi + (-4/3 - (48*I)*Pi)*
          Log[mu2/s] + 112*zeta[2]) + G[1, 1, 0, 1, x]*(15 - ((202*I)/3)*Pi + 
         (-4/3 - (16*I)*Pi)*Log[mu2/s] + 124*zeta[2]) + 
       G[1, 0, 1, x]*(607/9 - ((532*I)/9)*Pi + Log[mu2/s]*
          (-20/9 - 16*zeta[2]) + (37/3 + (120*I)*Pi)*zeta[2] - 160*zeta[3]) + 
       G[0, 1, 1, x]*(67/27 + ((151*I)/9)*Pi + (-1/9 - ((4*I)/3)*Pi)*
          Log[mu2/s] + Log[mu2/s]^2 + (-28/3 + (160*I)*Pi)*zeta[2] - 
         160*zeta[3]) + G[1, 0, 0, x]*(-1585/9 + ((2680*I)/9)*Pi - 
         (10*I)*Pi*Log[mu2/s]^2 + (-608/3 + (38*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-26/9 + ((158*I)/3)*Pi + 136*zeta[2]) - 52*zeta[3]) + 
       G[1, 1, 0, x]*(607/9 - ((637*I)/3)*Pi + (10*I)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(-20/9 - ((154*I)/3)*Pi - 128*zeta[2]) + 
         (673/3 - (78*I)*Pi)*zeta[2] - 44*zeta[3]) + 
       G[0, 1, 0, x]*(-3001/27 + ((1997*I)/9)*Pi + (-1 - (10*I)*Pi)*
          Log[mu2/s]^2 + (-367/3 + (106*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-5 + (54*I)*Pi + 124*zeta[2]) - 16*zeta[3]) + 
       (1754/27 + ((232*I)/3)*Pi)*zeta[3] - 86*zeta[3]^2 + 
       G[0, 0, 0, x]*(5935/27 - ((922*I)/3)*Pi + (1 + (10*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(91/9 - ((166*I)/3)*Pi - 132*zeta[2]) + 
         (320/3 - (62*I)*Pi)*zeta[2] + 108*zeta[3]) + 
       G[0, 0, 1, x]*(-3001/27 + ((206*I)/3)*Pi - Log[mu2/s]^2 + 
         (41/3 - (92*I)*Pi)*zeta[2] + Log[mu2/s]*(-5 + ((8*I)/3)*Pi + 
           16*zeta[2]) + 132*zeta[3]) + G[1, 1, 1, x]*
        (371/9 - ((79*I)/3)*Pi + (22/3 - ((4*I)/3)*Pi)*Log[mu2/s] + 
         (-44/3 - (192*I)*Pi)*zeta[2] + 192*zeta[3]) + 
       zeta[2]*(679/2 + (346*I)*Pi + (-313/3 - (10*I)*Pi)*zeta[3]) + 
       G[0, 1, x]*(-679/6 - ((346*I)/3)*Pi + Log[mu2/s]^2 + 
         (-1294/9 - (185*I)*Pi)*zeta[2] + (550/3 - (192*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(-20/3 - ((28*I)/9)*Pi + (-34/3 - (28*I)*Pi)*zeta[2] + 
           28*zeta[3]) - 235*zeta[4]) + G[1, 1, x]*(679/6 + ((346*I)/3)*Pi - 
         Log[mu2/s]^2 + (1208/9 + (93*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(20/3 + ((28*I)/9)*Pi + (28/3 + (32*I)*Pi)*zeta[2] - 
           32*zeta[3]) + (-278/3 + (144*I)*Pi)*zeta[3] - 181*zeta[4]) + 
       G[0, 0, x]*(679/6 + ((346*I)/3)*Pi + Log[mu2/s]^2*(-1 - 10*zeta[2]) + 
         (2366/9 + (155*I)*Pi)*zeta[2] + Log[mu2/s]*(20/3 + ((28*I)/9)*Pi + 
           (142/3 + (8*I)*Pi)*zeta[2] - 24*zeta[3]) + (-742/3 + (172*I)*Pi)*
          zeta[3] - 98*zeta[4]) + Log[mu2/s]^2*(-3*zeta[2] + 
         (-1 - (10*I)*Pi)*zeta[3] - 70*zeta[4]) + (35623/18 + (69*I)*Pi)*
        zeta[4] + G[1, 0, x]*(-679/6 - ((346*I)/3)*Pi + (-281 - (53*I)*Pi)*
          zeta[2] + Log[mu2/s]^2*(1 + 10*zeta[2]) + (160 - (128*I)*Pi)*
          zeta[3] + Log[mu2/s]*(-20/3 - ((28*I)/9)*Pi + (-160/3 - (12*I)*Pi)*
            zeta[2] + 28*zeta[3]) + 486*zeta[4]) + 
       Log[mu2/s]*((-19/9 + ((158*I)/3)*Pi)*zeta[3] + 
         zeta[2]*(20 + ((28*I)/3)*Pi + 96*zeta[3]) + (403 - (112*I)*Pi)*
          zeta[4]) + G[0, x]*(zeta[2]*(4181/27 - ((2083*I)/9)*Pi - 
           478*zeta[3]) + Log[mu2/s]^2*((2 + (10*I)*Pi)*zeta[2] - 
           10*zeta[3]) + (1066/9 - (210*I)*Pi)*zeta[3] + 
         Log[mu2/s]*((110/9 - ((170*I)/3)*Pi)*zeta[2] + (44 - (28*I)*Pi)*
            zeta[3] - 324*zeta[4]) + (-231/2 - (107*I)*Pi)*zeta[4] - 
         52*zeta[5]) + (-295 + (228*I)*Pi)*zeta[5] + 
       G[1, x]*((-126 + ((314*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
          ((1 - (10*I)*Pi)*zeta[2] + 10*zeta[3]) + 
         zeta[2]*(-641/27 + ((1825*I)/9)*Pi + 350*zeta[3]) + 
         (-636 + (251*I)*Pi)*zeta[4] + Log[mu2/s]*
          ((85/9 + ((146*I)/3)*Pi)*zeta[2] + (-46 + (32*I)*Pi)*zeta[3] + 
           352*zeta[4]) + 52*zeta[5]) - (12149*zeta[6])/12) - 
     (1372*zeta[6])/3 + x*((-99 + (24*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
       (-2 + (162*I)*Pi)*G[0, 0, 1, 0, 1, x] + (-2 - (36*I)*Pi)*
        G[0, 0, 1, 1, 0, x] + (-45 - (12*I)*Pi)*G[0, 0, 1, 1, 1, x] + 
       (-24 - (84*I)*Pi)*G[0, 1, 0, 1, 1, x] + (-16 - (114*I)*Pi)*
        G[0, 1, 1, 0, 1, x] + (-16 + (126*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, 1, x] + (40 - (24*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
       (-44 - (138*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-44 + (102*I)*Pi)*
        G[1, 0, 1, 1, 0, x] + (57 + (12*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
       (61 + (84*I)*Pi)*G[1, 1, 0, 1, 1, x] + (18 + (90*I)*Pi)*
        G[1, 1, 1, 0, 1, x] + (18 - (198*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
       6*G[1, 1, 1, 1, 1, x] + 372*G[0, 0, 0, 0, 0, 0, x] - 
       6*G[0, 0, 0, 0, 0, 1, x] - 6*G[0, 0, 0, 0, 1, 0, x] - 
       288*G[0, 0, 0, 0, 1, 1, x] - 138*G[0, 0, 0, 1, 0, 0, x] + 
       24*G[0, 0, 0, 1, 0, 1, x] + 24*G[0, 0, 0, 1, 1, 0, x] - 
       426*G[0, 0, 1, 0, 0, 0, x] + 132*G[0, 0, 1, 0, 0, 1, x] + 
       132*G[0, 0, 1, 0, 1, 0, x] + 30*G[0, 0, 1, 0, 1, 1, x] - 
       24*G[0, 0, 1, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 0, 1, x] - 
       12*G[0, 0, 1, 1, 1, 0, x] - 558*G[0, 1, 0, 0, 0, 0, x] + 
       90*G[0, 1, 0, 0, 0, 1, x] + 90*G[0, 1, 0, 0, 1, 0, x] + 
       228*G[0, 1, 0, 0, 1, 1, x] + 162*G[0, 1, 0, 1, 0, 0, x] - 
       84*G[0, 1, 0, 1, 0, 1, x] - 84*G[0, 1, 0, 1, 1, 0, x] + 
       456*G[0, 1, 1, 0, 0, 0, x] - 114*G[0, 1, 1, 0, 0, 1, x] - 
       114*G[0, 1, 1, 0, 1, 0, x] + 126*G[0, 1, 1, 1, 0, 0, x] - 
       162*G[1, 0, 0, 0, 0, 0, x] - 18*G[1, 0, 0, 0, 0, 1, x] - 
       18*G[1, 0, 0, 0, 1, 0, x] + 288*G[1, 0, 0, 0, 1, 1, x] + 
       54*G[1, 0, 0, 1, 0, 0, x] - 24*G[1, 0, 0, 1, 0, 1, x] - 
       24*G[1, 0, 0, 1, 1, 0, x] + 234*G[1, 0, 1, 0, 0, 0, x] - 
       108*G[1, 0, 1, 0, 0, 1, x] - 108*G[1, 0, 1, 0, 1, 0, x] - 
       30*G[1, 0, 1, 0, 1, 1, x] + 90*G[1, 0, 1, 1, 0, 0, x] + 
       12*G[1, 0, 1, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 1, 0, x] + 
       342*G[1, 1, 0, 0, 0, 0, x] - 66*G[1, 1, 0, 0, 0, 1, x] - 
       66*G[1, 1, 0, 0, 1, 0, x] - 228*G[1, 1, 0, 0, 1, 1, x] - 
       72*G[1, 1, 0, 1, 0, 0, x] + 84*G[1, 1, 0, 1, 0, 1, x] + 
       84*G[1, 1, 0, 1, 1, 0, x] - 258*G[1, 1, 1, 0, 0, 0, x] + 
       90*G[1, 1, 1, 0, 0, 1, x] + 90*G[1, 1, 1, 0, 1, 0, x] - 
       198*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, 0, x]*
        (-142 + (174*I)*Pi - 102*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
        (-315 + (276*I)*Pi - 90*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
        (-66 + (60*I)*Pi - 66*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
        (-382 + (276*I)*Pi - 66*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
        (-3 + (6*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
        (13 + (54*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
        (-3 + (246*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
        (13 + (294*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 1, 1, x]*
        (-313/6 - (24*I)*Pi - 4*Log[mu2/s]) + G[1, 1, 1, 1, x]*
        (179/6 + (14*I)*Pi + 2*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
        (-16 + (36*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
        (70 - (90*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
        (-16 - (270*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
        (70 - (270*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
        (243 - (234*I)*Pi + 60*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
        (275 - (96*I)*Pi + 72*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
        (19 - (84*I)*Pi + 96*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
        (348 - (372*I)*Pi + 96*Log[mu2/s]) + G[1, 1, 0, 1, x]*
        (-45/2 + (29*I)*Pi + (-16 + (24*I)*Pi)*Log[mu2/s] - 210*zeta[2]) + 
       G[1, 1, 1, 0, x]*(-45/2 + (277*I)*Pi + (-16 + (72*I)*Pi)*Log[mu2/s] - 
         168*zeta[2]) + G[0, 0, 0, 0, x]*(375/2 - (210*I)*Pi + 
         (35 - (96*I)*Pi)*Log[mu2/s] - 15*Log[mu2/s]^2 - 153*zeta[2]) + 
       G[1, 0, 0, 0, x]*(-1303/6 - (29*I)*Pi + (-45 + (102*I)*Pi)*
          Log[mu2/s] + 15*Log[mu2/s]^2 - 141*zeta[2]) + 
       G[0, 0, 1, 0, x]*(-17/2 + (245*I)*Pi + (4 + (60*I)*Pi)*Log[mu2/s] - 
         108*zeta[2]) + G[0, 1, 1, 0, x]*(-125/6 - (386*I)*Pi + 
         (12 - (66*I)*Pi)*Log[mu2/s] - 72*zeta[2]) + 
       G[0, 0, 0, 1, x]*(-17/2 - (25*I)*Pi + (4 + (24*I)*Pi)*Log[mu2/s] - 
         60*zeta[2]) + G[0, 0, 1, 1, x]*(20/3 - (35*I)*Pi + 12*Log[mu2/s] - 
         12*zeta[2]) - 2*Log[mu2/s]^3*zeta[2] + G[1, 0, 1, 1, x]*
        (-1/3 - I*Pi - 14*Log[mu2/s] + 12*zeta[2]) + 
       G[1, 0, 0, 1, x]*(415/6 + (41*I)*Pi + (4 - (24*I)*Pi)*Log[mu2/s] + 
         84*zeta[2]) + G[0, 1, 0, 0, x]*(-700/3 + (298*I)*Pi + 
         (-63 + (102*I)*Pi)*Log[mu2/s] + 15*Log[mu2/s]^2 + 141*zeta[2]) + 
       G[1, 1, 0, 0, x]*(733/3 - (89*I)*Pi + (69 - (108*I)*Pi)*Log[mu2/s] - 
         15*Log[mu2/s]^2 + 159*zeta[2]) + G[0, 1, 0, 1, x]*
        (-125/6 + I*Pi + (12 - (24*I)*Pi)*Log[mu2/s] + 186*zeta[2]) + 
       G[1, 0, 1, 0, x]*(415/6 - (106*I)*Pi + (4 - (66*I)*Pi)*Log[mu2/s] + 
         342*zeta[2]) + G[1, 1, 1, x]*(-1042/9 + ((41*I)/3)*Pi + 
         (19/3 - (12*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
         (42 + (288*I)*Pi)*zeta[2] - 288*zeta[3]) + 
       G[0, 0, 1, x]*(4793/18 - ((17*I)/6)*Pi - 6*Log[mu2/s]^2 + 
         Log[mu2/s]*(-1 + (4*I)*Pi - 24*zeta[2]) + (13 + (126*I)*Pi)*
          zeta[2] - 186*zeta[3]) + G[0, 0, 0, x]*(-797/12 + ((1391*I)/6)*Pi + 
         (1 - (15*I)*Pi)*Log[mu2/s]^2 + (-205/2 + (93*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(317/6 + (41*I)*Pi + 198*zeta[2]) - 162*zeta[3]) + 
       (-2528/9 + ((203*I)/6)*Pi)*zeta[3] + 117*zeta[3]^2 + 
       G[0, 1, 0, x]*(4793/18 - ((1531*I)/6)*Pi + (-6 + (15*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(-1 - (63*I)*Pi - 186*zeta[2]) + 
         (24 - (159*I)*Pi)*zeta[2] + 24*zeta[3]) + 
       G[1, 1, 0, x]*(-8017/36 + ((640*I)/3)*Pi + (4 - (15*I)*Pi)*
          Log[mu2/s]^2 + (-661/2 + (117*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-17/2 + (61*I)*Pi + 192*zeta[2]) + 66*zeta[3]) + 
       G[1, 0, 0, x]*(2173/18 - (190*I)*Pi + (1 + (15*I)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-42 - (39*I)*Pi - 204*zeta[2]) + (281 - (57*I)*Pi)*
          zeta[2] + 78*zeta[3]) + G[1, 0, 1, x]*(-8017/36 + ((181*I)/3)*Pi + 
         4*Log[mu2/s]^2 + (77/2 - (168*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-17/2 - (2*I)*Pi + 24*zeta[2]) + 228*zeta[3]) + 
       G[0, 1, 1, x]*(-925/36 - ((427*I)/6)*Pi + (11/6 + (10*I)*Pi)*
          Log[mu2/s] + Log[mu2/s]^2 + (-35/2 - (240*I)*Pi)*zeta[2] + 
         240*zeta[3]) + zeta[2]*(-298745/432 - ((3902*I)/9)*Pi + 
         (981/2 + (39*I)*Pi)*zeta[3]) + G[1, 0, x]*(72323/432 - 
         ((836*I)/9)*Pi + (2*Log[mu2/s]^3)/3 + Log[mu2/s]^2*
          (77/12 + (7*I)*Pi - 15*zeta[2]) + (3929/12 + (15*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(109/12 - ((113*I)/3)*Pi + (-41/2 + (18*I)*Pi)*zeta[2] - 
           42*zeta[3]) + (-1565/6 + (180*I)*Pi)*zeta[3] - 696*zeta[4]) + 
       (-66425/24 + ((615*I)/4)*Pi)*zeta[4] + Log[mu2/s]^2*
        ((-33/4 - I*Pi)*zeta[2] + (13 + (15*I)*Pi)*zeta[3] + 105*zeta[4]) + 
       G[0, 0, x]*(-83075/432 + ((547*I)/3)*Pi - (2*Log[mu2/s]^3)/3 + 
         (-4813/12 - (220*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-77/12 - (7*I)*Pi + 
           15*zeta[2]) + (1847/6 - (246*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(-631/36 + (39*I)*Pi + (33/2 - (12*I)*Pi)*zeta[2] + 
           36*zeta[3]) + 114*zeta[4]) + G[1, 1, x]*(-61571/432 - 
         ((3052*I)/9)*Pi + (-77/12 + (3*I)*Pi)*Log[mu2/s]^2 - 
         (2*Log[mu2/s]^3)/3 + (-2521/12 - (262*I)*Pi)*zeta[2] + 
         (1685/6 - (192*I)*Pi)*zeta[3] + Log[mu2/s]*(-23/36 - (15*I)*Pi + 
           (-37/2 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + (411*zeta[4])/2) + 
       G[0, 1, x]*(72323/432 + ((749*I)/3)*Pi + (77/12 - (3*I)*Pi)*
          Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + (3109/12 + (361*I)*Pi)*
          zeta[2] + Log[mu2/s]*(109/12 + ((41*I)/3)*Pi + (5/2 + (42*I)*Pi)*
            zeta[2] - 42*zeta[3]) + (-2339/6 + (264*I)*Pi)*zeta[3] + 
         (837*zeta[4])/2) + Log[mu2/s]*(zeta[2]*(-2753/36 + ((71*I)/3)*Pi - 
           144*zeta[3]) + (-157/3 - (59*I)*Pi)*zeta[3] + 
         (-1951/4 + (168*I)*Pi)*zeta[4]) + 
       G[1, x]*(5539/54 + ((313*I)/9)*Pi + zeta[2]*(913/3 - ((1591*I)/6)*Pi - 
           489*zeta[3]) + Log[mu2/s]^2*(-2 + (-2 + (15*I)*Pi)*zeta[2] - 
           15*zeta[3]) + (207/2 - (14*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(89/9 + ((40*I)/9)*Pi + (6 - (79*I)*Pi)*zeta[2] + 
           (55 - (48*I)*Pi)*zeta[3] - 528*zeta[4]) + (2087/2 - (351*I)*Pi)*
          zeta[4] - 93*zeta[5]) + (485 - (327*I)*Pi)*zeta[5] + 
       G[0, x]*(-5539/54 - ((313*I)/9)*Pi + (-335/6 + (175*I)*Pi)*zeta[3] + 
         Log[mu2/s]^2*(2 + (18 - (15*I)*Pi)*zeta[2] + 15*zeta[3]) + 
         zeta[2]*(-27199/36 + ((776*I)/3)*Pi + 681*zeta[3]) + 
         (571 + (135*I)*Pi)*zeta[4] + Log[mu2/s]*(-89/9 - ((40*I)/9)*Pi + 
           (-75/2 + (93*I)*Pi)*zeta[2] + (-61 + (42*I)*Pi)*zeta[3] + 
           486*zeta[4]) + 93*zeta[5]) + (5879*zeta[6])/4)))/Nc + 
  Nc^2*(((3839*I)/54)*Pi + (159 + (92*I)*Pi)*G[1, 1, 1, 1, 1, x] - 
    1444*G[0, 0, 0, 0, 0, 0, x] + (447*G[0, 0, 0, 0, 0, 1, x])/2 + 
    (447*G[0, 0, 0, 0, 1, 0, x])/2 - (433*G[0, 0, 0, 0, 1, 1, x])/2 + 
    (525*G[0, 0, 0, 1, 0, 0, x])/2 + (422*G[0, 0, 0, 1, 0, 1, x])/3 + 
    (422*G[0, 0, 0, 1, 1, 0, x])/3 + (3*G[0, 0, 0, 1, 1, 1, x])/2 + 
    (1541*G[0, 0, 1, 0, 0, 0, x])/2 - (713*G[0, 0, 1, 0, 0, 1, x])/6 - 
    (713*G[0, 0, 1, 0, 1, 0, x])/6 + 234*G[0, 0, 1, 0, 1, 1, x] - 
    274*G[0, 0, 1, 1, 0, 0, x] + (271*G[0, 0, 1, 1, 0, 1, x])/2 + 
    (271*G[0, 0, 1, 1, 1, 0, x])/2 - (493*G[0, 0, 1, 1, 1, 1, x])/2 + 
    (2317*G[0, 1, 0, 0, 0, 0, x])/2 - 308*G[0, 1, 0, 0, 0, 1, x] - 
    308*G[0, 1, 0, 0, 1, 0, x] + (459*G[0, 1, 0, 0, 1, 1, x])/2 - 
    (541*G[0, 1, 0, 1, 0, 0, x])/2 + (395*G[0, 1, 0, 1, 0, 1, x])/3 + 
    (395*G[0, 1, 0, 1, 1, 0, x])/3 - (175*G[0, 1, 0, 1, 1, 1, x])/2 - 
    (1245*G[0, 1, 1, 0, 0, 0, x])/2 + (1339*G[0, 1, 1, 0, 0, 1, x])/6 + 
    (1339*G[0, 1, 1, 0, 1, 0, x])/6 - (299*G[0, 1, 1, 0, 1, 1, x])/2 + 
    (495*G[0, 1, 1, 1, 0, 0, x])/2 - (481*G[0, 1, 1, 1, 0, 1, x])/2 - 
    (481*G[0, 1, 1, 1, 1, 0, x])/2 + 183*G[0, 1, 1, 1, 1, 1, x] + 
    (1384*G[1, 0, 0, 0, 0, 0, x])/3 - (757*G[1, 0, 0, 0, 0, 1, x])/6 - 
    (757*G[1, 0, 0, 0, 1, 0, x])/6 + 179*G[1, 0, 0, 0, 1, 1, x] + 
    (65*G[1, 0, 0, 1, 0, 0, x])/6 - (605*G[1, 0, 0, 1, 0, 1, x])/6 - 
    (605*G[1, 0, 0, 1, 1, 0, x])/6 + (195*G[1, 0, 0, 1, 1, 1, x])/2 - 
    (1070*G[1, 0, 1, 0, 0, 0, x])/3 + (584*G[1, 0, 1, 0, 0, 1, x])/3 + 
    (584*G[1, 0, 1, 0, 1, 0, x])/3 - (323*G[1, 0, 1, 0, 1, 1, x])/2 + 
    234*G[1, 0, 1, 1, 0, 0, x] - (243*G[1, 0, 1, 1, 0, 1, x])/2 - 
    (243*G[1, 0, 1, 1, 1, 0, x])/2 + 42*G[1, 0, 1, 1, 1, 1, x] - 
    (4297*G[1, 1, 0, 0, 0, 0, x])/6 + (2039*G[1, 1, 0, 0, 0, 1, x])/6 + 
    (2039*G[1, 1, 0, 0, 1, 0, x])/6 - (349*G[1, 1, 0, 0, 1, 1, x])/2 + 
    (1349*G[1, 1, 0, 1, 0, 0, x])/6 - (785*G[1, 1, 0, 1, 0, 1, x])/6 - 
    (785*G[1, 1, 0, 1, 1, 0, x])/6 - 44*G[1, 1, 0, 1, 1, 1, x] + 
    (2747*G[1, 1, 1, 0, 0, 0, x])/6 - (1709*G[1, 1, 1, 0, 0, 1, x])/6 - 
    (1709*G[1, 1, 1, 0, 1, 0, x])/6 + 64*G[1, 1, 1, 0, 1, 1, x] - 
    (477*G[1, 1, 1, 1, 0, 0, x])/2 + 137*G[1, 1, 1, 1, 0, 1, x] + 
    137*G[1, 1, 1, 1, 1, 0, x] - 45*G[1, 1, 1, 1, 1, 1, x] + 
    G[0, 1, 0, 0, 0, x]*(2591/3 + (539*I)*Pi - (623*Log[mu2/s])/2) + 
    G[1, 0, 0, 0, 0, x]*(3172/3 + ((517*I)/6)*Pi - 249*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(17/2 + ((1337*I)/3)*Pi - 206*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(329/4 + ((14*I)/3)*Pi - (221*Log[mu2/s])/2) + 
    G[0, 0, 1, 1, 0, x]*(329/4 - (249*I)*Pi - (221*Log[mu2/s])/2) + 
    G[0, 1, 0, 0, 1, x]*(-674/3 - (181*I)*Pi - (205*Log[mu2/s])/2) + 
    G[0, 1, 0, 1, 0, x]*(-674/3 - ((724*I)/3)*Pi - (205*Log[mu2/s])/2) + 
    G[0, 0, 0, 0, 1, x]*(1485/4 - (78*I)*Pi - 85*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(1485/4 + ((1909*I)/6)*Pi - 85*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-2210/3 - ((41*I)/3)*Pi - (133*Log[mu2/s])/2) + 
    G[1, 0, 0, 1, 0, x]*(-2210/3 - ((313*I)/2)*Pi - (133*Log[mu2/s])/2) + 
    G[0, 0, 0, 1, 1, x]*(-725 + ((278*I)/3)*Pi - (99*Log[mu2/s])/2) + 
    G[0, 1, 1, 0, 0, x]*(-4753/6 - ((1309*I)/3)*Pi - 37*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(-3959/12 - (65*I)*Pi - (15*Log[mu2/s])/2) + 
    G[1, 0, 1, 1, 1, x]*(-115/4 - (87*I)*Pi - (15*Log[mu2/s])/2) + 
    G[1, 1, 1, 1, 0, x]*(-1835/4 - (109*I)*Pi - (15*Log[mu2/s])/2) + 
    G[1, 1, 0, 1, 1, x]*(-201/2 - ((547*I)/3)*Pi - (15*Log[mu2/s])/2) + 
    G[1, 1, 1, 0, 1, x]*(-1835/4 - ((685*I)/3)*Pi - (15*Log[mu2/s])/2) + 
    G[1, 0, 1, 0, 0, x]*(-3289/12 - (167*I)*Pi - 5*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(6449/12 + ((26*I)/3)*Pi + 12*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(470 + ((299*I)/3)*Pi + (111*Log[mu2/s])/2) + 
    G[1, 1, 1, 0, 0, x]*(2362/3 + (236*I)*Pi + 63*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(3865/12 + ((308*I)/3)*Pi + (139*Log[mu2/s])/2) + 
    G[1, 0, 1, 1, 0, x]*(3865/12 + (182*I)*Pi + (139*Log[mu2/s])/2) + 
    G[1, 1, 0, 0, 0, x]*(-10651/12 - ((874*I)/3)*Pi + 85*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(161/2 - (12*I)*Pi + 99*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(4097/12 + (197*I)*Pi + 103*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(4097/12 + ((805*I)/3)*Pi + 103*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(2075/6 + (112*I)*Pi + 105*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(2075/6 + ((536*I)/3)*Pi + 105*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(-3645/4 - ((931*I)/2)*Pi + 755*Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*(-39749/24 - ((4123*I)/6)*Pi + (-141 + (146*I)*Pi)*
       Log[mu2/s] - 21*Log[mu2/s]^2 - (2284*zeta[2])/3) + 
    G[0, 0, 0, 1, x]*(18535/36 - ((445*I)/2)*Pi + (525/4 + (26*I)*Pi)*
       Log[mu2/s] + (321*Log[mu2/s]^2)/4 - (7747*zeta[2])/12) + 
    G[0, 0, 0, 0, x]*(-5141/24 - ((545*I)/3)*Pi + (1075/3 + (232*I)*Pi)*
       Log[mu2/s] - 219*Log[mu2/s]^2 - (1169*zeta[2])/2) + 
    G[1, 0, 1, 0, x]*(-9245/9 - ((2075*I)/12)*Pi + (-2651/12 + (54*I)*Pi)*
       Log[mu2/s] - (21*Log[mu2/s]^2)/4 - (1455*zeta[2])/4) + 
    G[1, 1, 0, 1, x]*(25727/36 + ((787*I)/2)*Pi + (1831/12 + (25*I)*Pi)*
       Log[mu2/s] - (141*Log[mu2/s]^2)/4 - (771*zeta[2])/4) + 
    G[1, 0, 1, 1, x]*(5791/8 + ((711*I)/2)*Pi + (373/6 + (38*I)*Pi)*
       Log[mu2/s] - 12*Log[mu2/s]^2 - 191*zeta[2]) + 
    G[0, 1, 1, 0, x]*(277/72 - (656*I)*Pi + (-629/3 + (74*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 - (22*zeta[2])/3) + G[1, 1, 1, 1, x]*
     (-1222/9 - ((687*I)/2)*Pi + (-175/4 + (15*I)*Pi)*Log[mu2/s] + 
      (45*Log[mu2/s]^2)/4 - (21*zeta[2])/4) - (81*Log[mu2/s]^4*zeta[2])/16 + 
    G[0, 0, 1, 1, x]*(-17441/18 + ((194*I)/3)*Pi + (-1177/12 - (31*I)*Pi)*
       Log[mu2/s] - (39*Log[mu2/s]^2)/4 + (123*zeta[2])/4) + 
    G[1, 1, 1, 0, x]*(25727/36 + ((2887*I)/6)*Pi + (1831/12 - (15*I)*Pi)*
       Log[mu2/s] - (141*Log[mu2/s]^2)/4 + (517*zeta[2])/4) + 
    G[0, 1, 0, 1, x]*(277/72 + ((107*I)/3)*Pi + (-629/3 - (41*I)*Pi)*
       Log[mu2/s] + 3*Log[mu2/s]^2 + (395*zeta[2])/3) + 
    G[0, 1, 1, 1, x]*(2551/18 + ((941*I)/6)*Pi + (1691/12 + (33*I)*Pi)*
       Log[mu2/s] - (129*Log[mu2/s]^2)/4 + (553*zeta[2])/4) + 
    G[0, 0, 1, 0, x]*(18535/36 + (222*I)*Pi + (525/4 - (156*I)*Pi)*
       Log[mu2/s] + (321*Log[mu2/s]^2)/4 + (2159*zeta[2])/12) + 
    G[0, 1, 0, 0, x]*(-10825/72 + ((1961*I)/3)*Pi + (44/3 - (207*I)*Pi)*
       Log[mu2/s] + (207*Log[mu2/s]^2)/2 + (1103*zeta[2])/2) + 
    G[1, 0, 0, 0, x]*(62681/36 + ((3851*I)/12)*Pi + (1/4 - (128*I)*Pi)*
       Log[mu2/s] + (375*Log[mu2/s]^2)/4 + (7421*zeta[2])/12) + 
    G[1, 0, 0, 1, x]*(-9245/9 - ((2521*I)/6)*Pi + (-2651/12 - (65*I)*Pi)*
       Log[mu2/s] - (21*Log[mu2/s]^2)/4 + (2753*zeta[2])/4) + 
    Log[mu2/s]^3*(((3*I)/4)*Pi + (183/8 + ((27*I)/2)*Pi)*zeta[2]) + 
    (((-16*I)/3)*Pi*G[0, 1, x] - ((11*I)/6)*Pi*G[1, 0, x] - 
      (16*G[0, 1, 1, x])/3 - (11*G[1, 0, 1, x])/6 + (-11/6 + (3*I)*Pi)*
       G[1, 1, 0, x] + (9*G[1, 1, 1, x])/2 + 6*G[1, 1, 0, 0, x] - 
      3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
      G[1, 1, x]*(-587/36 + ((8*I)/3)*Pi + 6*zeta[2]) + 
      G[1, x]*(((-587*I)/36)*Pi + (11/2 - (3*I)*Pi)*zeta[2]))/x^2 + 
    G[0, 1, 0, x]*(3285/4 + ((463*I)/3)*Pi + (29 + (26*I)*Pi)*Log[mu2/s]^2 - 
      (161*Log[mu2/s]^3)/6 + (-45 + (295*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(1805/6 - (137*I)*Pi + 240*zeta[2]) - 269*zeta[3]) + 
    G[1, 0, 1, x]*(2005/16 - ((19685*I)/36)*Pi + (163/8 + ((33*I)/2)*Pi)*
       Log[mu2/s]^2 + (45*Log[mu2/s]^3)/4 + Log[mu2/s]*
       (-5843/24 - (118*I)*Pi - (407*zeta[2])/4) + 
      (15737/24 - ((1199*I)/6)*Pi)*zeta[2] - (1027*zeta[3])/6) + 
    G[1, 0, 0, x]*(-21019/54 + ((35831*I)/36)*Pi + 
      (34 + (8*I)*Pi)*Log[mu2/s]^2 - (161*Log[mu2/s]^3)/6 + 
      (14485/12 + ((164*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (5065/18 - ((458*I)/3)*Pi + (385*zeta[2])/2) - (418*zeta[3])/3) + 
    G[0, 1, 1, x]*(-348049/432 + ((641*I)/36)*Pi + (-75/8 + ((9*I)/2)*Pi)*
       Log[mu2/s]^2 + (45*Log[mu2/s]^3)/4 + Log[mu2/s]*
       (-9199/72 - ((175*I)/2)*Pi - (231*zeta[2])/4) + 
      (5023/24 - ((251*I)/6)*Pi)*zeta[2] - (373*zeta[3])/6) + 
    (-29675/108 + ((415*I)/36)*Pi)*zeta[3] - 322*zeta[3]^2 + 
    G[0, 0, 1, x]*(3285/4 - ((613*I)/4)*Pi + (29 - (10*I)*Pi)*Log[mu2/s]^2 - 
      (161*Log[mu2/s]^3)/6 + (-3580/3 + ((866*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(1805/6 + ((547*I)/6)*Pi + (551*zeta[2])/2) + 
      (181*zeta[3])/3) + G[1, 1, 1, x]*(-22253/108 + ((7903*I)/12)*Pi + 
      (1435/18 + ((407*I)/6)*Pi)*Log[mu2/s] + (-41/2 - (24*I)*Pi)*
       Log[mu2/s]^2 + (583/6 - ((31*I)/3)*Pi)*zeta[2] + (331*zeta[3])/3) + 
    G[1, 1, 0, x]*(2005/16 - ((42661*I)/36)*Pi + (163/8 - ((45*I)/2)*Pi)*
       Log[mu2/s]^2 + (45*Log[mu2/s]^3)/4 + Log[mu2/s]*
       (-5843/24 + ((157*I)/3)*Pi - (487*zeta[2])/4) + 
      (11239/24 - ((1349*I)/6)*Pi)*zeta[2] + (1075*zeta[3])/6) + 
    G[0, 0, 0, x]*(-173413/432 + ((1657*I)/18)*Pi + (-823/8 + ((3*I)/2)*Pi)*
       Log[mu2/s]^2 + (187*Log[mu2/s]^3)/4 + 
      Log[mu2/s]*(-15019/72 + ((1703*I)/6)*Pi - (573*zeta[2])/4) + 
      (-29483/24 - ((643*I)/2)*Pi)*zeta[2] + (477*zeta[3])/2) + 
    zeta[2]*(-422981/576 + ((28777*I)/54)*Pi + (-683/3 - (686*I)*Pi)*
       zeta[3]) + G[0, 0, x]*(-75565/1728 + ((24917*I)/54)*Pi + 
      (463/24 - ((65*I)/6)*Pi)*Log[mu2/s]^3 - (123*Log[mu2/s]^4)/16 + 
      Log[mu2/s]^2*(7319/144 - (16*I)*Pi - (299*zeta[2])/8) + 
      (-6017/4 - ((779*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
       (17969/432 + ((1745*I)/9)*Pi + (-10603/24 + ((365*I)/2)*Pi)*zeta[2] - 
        (255*zeta[3])/2) + (5447/6 + ((418*I)/3)*Pi)*zeta[3] - 
      (33395*zeta[4])/32) + G[1, 1, x]*(-89141/1728 - ((4007*I)/108)*Pi + 
      (61/8 + ((9*I)/2)*Pi)*Log[mu2/s]^3 - (27*Log[mu2/s]^4)/16 + 
      (10087/18 - ((2261*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
       (37/48 + ((91*I)/4)*Pi + (249*zeta[2])/8) + 
      Log[mu2/s]*(6283/144 - ((5839*I)/36)*Pi + (-3367/24 + ((89*I)/2)*Pi)*
         zeta[2] - (107*zeta[3])/2) + (451/6 - (46*I)*Pi)*zeta[3] - 
      (29947*zeta[4])/32) + (-1080005/288 - ((2969*I)/4)*Pi)*zeta[4] + 
    Log[mu2/s]^2*(((-9*I)/2)*Pi + (1025/16 + (19*I)*Pi)*zeta[2] + 
      (121/2 + (51*I)*Pi)*zeta[3] + (2661*zeta[4])/16) + 
    G[0, 1, x]*(117631/576 + ((4925*I)/216)*Pi + (-323/24 + ((19*I)/6)*Pi)*
       Log[mu2/s]^3 + (75*Log[mu2/s]^4)/16 + Log[mu2/s]^2*
       (-5551/144 - ((83*I)/4)*Pi - (581*zeta[2])/8) + 
      (-7069/6 + ((11545*I)/12)*Pi)*zeta[2] + (505/6 + ((196*I)/3)*Pi)*
       zeta[3] + Log[mu2/s]*(3119/432 + ((3455*I)/36)*Pi + 
        (3101/8 - ((89*I)/2)*Pi)*zeta[2] + (223*zeta[3])/2) + 
      (18571*zeta[4])/32) + G[1, 0, x]*(117631/576 - ((6161*I)/24)*Pi + 
      (-323/24 + ((19*I)/6)*Pi)*Log[mu2/s]^3 + (75*Log[mu2/s]^4)/16 + 
      Log[mu2/s]^2*(-5551/144 + (14*I)*Pi - (395*zeta[2])/8) + 
      (60899/72 + ((319*I)/2)*Pi)*zeta[2] + (-6475/6 + (2*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(3119/432 - ((235*I)/6)*Pi + (7133/24 - ((83*I)/2)*Pi)*
         zeta[2] + (231*zeta[3])/2) + (54191*zeta[4])/32) + 
    Log[mu2/s]*(((-43*I)/72)*Pi + zeta[2]*(-15731/144 - ((11969*I)/36)*Pi - 
        (129*zeta[3])/2) + (-4235/18 - ((580*I)/3)*Pi)*zeta[3] + 
      (-37975/48 - ((77*I)/4)*Pi)*zeta[4]) + 
    G[0, x]*(70781/729 + ((479993*I)/2592)*Pi + (-7/3 + ((21*I)/8)*Pi)*
       Log[mu2/s]^4 + (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
       (-3667/216 - ((7*I)/2)*Pi + (49*zeta[2])/2) + 
      zeta[2]*(-2615813/1296 + ((1079*I)/4)*Pi - (539*zeta[3])/6) + 
      (7541/54 + ((5287*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
       (-6263/216 - ((2783*I)/72)*Pi + (437/24 - ((221*I)/4)*Pi)*zeta[2] + 
        30*zeta[3]) + Log[mu2/s]*(64001/2592 - ((991*I)/108)*Pi + 
        (-41599/72 + ((413*I)/6)*Pi)*zeta[2] + (-202 - (95*I)*Pi)*zeta[3] - 
        (6513*zeta[4])/16) + (-11497/6 - ((6871*I)/16)*Pi)*zeta[4] - 
      (303*zeta[5])/2) + ((-3*G[0, 0, 0, 0, x])/2 - 
      ((5*I)/3)*Pi*G[0, 0, 1, 0, x] + ((5*I)/3)*Pi*G[0, 1, 0, 0, x] - 
      (5*G[0, 0, 1, 0, 0, x])/3 + (5*G[0, 1, 0, 0, 0, x])/3 - 
      (10*G[0, 1, 0, x]*zeta[2])/3 + G[0, 0, 0, x]*(((-3*I)/2)*Pi + 
        (5*zeta[2])/3) + G[0, 0, x]*((3 + ((5*I)/3)*Pi)*zeta[2] - 
        5*zeta[3]) + (20*zeta[2]*zeta[3])/3 + (10*I)*Pi*zeta[4] + 
      G[0, x]*((-5*I)*Pi*zeta[3] + (5*zeta[4])/3) - (50*zeta[5])/3)/
     (1 - x)^2 + (11423/12 + ((4781*I)/6)*Pi)*zeta[5] + 
    ((-6*I)*Pi*G[0, 1, 1, x] - (20*I)*Pi*G[1, 0, 1, x] - 
      (18*I)*Pi*G[1, 1, 0, x] - 509*G[0, 0, 0, 0, x] + 
      (673*G[0, 0, 0, 1, x])/2 + (673/2 + ((5*I)/6)*Pi)*G[0, 0, 1, 0, x] - 
      309*G[0, 0, 1, 1, x] + (211/3 - ((5*I)/6)*Pi)*G[0, 1, 0, 0, x] - 
      6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + (263*G[1, 0, 0, 0, x])/3 - 
      20*G[1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, x] - 18*G[1, 1, 0, 0, x] + 
      (5*G[0, 0, 1, 0, 0, x])/6 - (5*G[0, 1, 0, 0, 0, x])/6 + 
      G[0, 0, 1, x]*(-931/12 + ((35*I)/2)*Pi - 10*Log[mu2/s]) + 
      G[1, 0, 0, x]*(33 + ((173*I)/3)*Pi - 10*Log[mu2/s]) + 
      G[0, 1, x]*(((-931*I)/12)*Pi - (10*I)*Pi*Log[mu2/s] - 260*zeta[2]) + 
      G[0, 0, 0, x]*(785/6 - ((177*I)/2)*Pi + 84*Log[mu2/s] - 
        (5*zeta[2])/6) + G[0, 1, 0, x]*(-931/12 + ((163*I)/3)*Pi - 
        10*Log[mu2/s] + (5*zeta[2])/3) + G[1, 0, x]*
       ((33*I)*Pi - (10*I)*Pi*Log[mu2/s] + (8*zeta[2])/3) + 
      zeta[2]*(((-1327*I)/12)*Pi - (10*zeta[3])/3) + 
      (1327/12 - ((119*I)/2)*Pi)*zeta[3] + 
      G[1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
      G[0, 0, x]*(1169/9 + ((353*I)/4)*Pi + (35 + (56*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 + (-2251/3 - ((5*I)/6)*Pi)*zeta[2] + (5*zeta[3])/2) + 
      G[0, x]*(((1169*I)/9)*Pi + (35*I)*Pi*Log[mu2/s] - 
        (9*I)*Pi*Log[mu2/s]^2 + (-467/4 - ((217*I)/3)*Pi)*zeta[2] + 
        (515/2 + ((5*I)/2)*Pi)*zeta[3] - (5*zeta[4])/6) + 
      (-13519/12 - (5*I)*Pi)*zeta[4] + (25*zeta[5])/3)/(1 - x) + 
    G[1, x]*(-37909/1458 + ((330079*I)/2592)*Pi + (7/3 - ((21*I)/8)*Pi)*
       Log[mu2/s]^4 - (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
       (3829/216 + ((7*I)/2)*Pi + (37*zeta[2])/4) + 
      Log[mu2/s]^2*(5291/216 + ((1109*I)/72)*Pi + (-1051/12 + ((11*I)/4)*Pi)*
         zeta[2] - (81*zeta[3])/2) + (23798/27 - ((1331*I)/3)*Pi)*zeta[3] + 
      zeta[2]*(-114772/81 + ((70171*I)/36)*Pi + (39*zeta[3])/2) + 
      (24345/16 + ((16937*I)/48)*Pi)*zeta[4] + 
      Log[mu2/s]*(-65549/2592 + ((10783*I)/108)*Pi + 
        (6983/36 - ((158*I)/3)*Pi)*zeta[2] + (761/6 - (3*I)*Pi)*zeta[3] + 
        (1587*zeta[4])/16) + (284*zeta[5])/3) + 
    x^2*((-833/4 + (185*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
      (-833/4 + (179*I)*Pi)*G[1, 1, 0, 1, 0, x] + (-6 + (25*I)*Pi)*
       G[1, 1, 1, 1, 1, x] - (4035*G[0, 0, 0, 0, 0, 0, x])/2 + 
      730*G[0, 0, 0, 0, 0, 1, x] + 730*G[0, 0, 0, 0, 1, 0, x] - 
      748*G[0, 0, 0, 0, 1, 1, x] + (851*G[0, 0, 0, 1, 0, 0, x])/2 + 
      72*G[0, 0, 0, 1, 0, 1, x] + 72*G[0, 0, 0, 1, 1, 0, x] - 
      G[0, 0, 0, 1, 1, 1, x] + 1134*G[0, 0, 1, 0, 0, 0, x] - 
      306*G[0, 0, 1, 0, 0, 1, x] - 306*G[0, 0, 1, 0, 1, 0, x] + 
      279*G[0, 0, 1, 0, 1, 1, x] - 309*G[0, 0, 1, 1, 0, 0, x] + 
      42*G[0, 0, 1, 1, 0, 1, x] + 42*G[0, 0, 1, 1, 1, 0, x] - 
      52*G[0, 0, 1, 1, 1, 1, x] + 1810*G[0, 1, 0, 0, 0, 0, x] - 
      778*G[0, 1, 0, 0, 0, 1, x] - 778*G[0, 1, 0, 0, 1, 0, x] + 
      613*G[0, 1, 0, 0, 1, 1, x] - 391*G[0, 1, 0, 1, 0, 0, x] + 
      91*G[0, 1, 0, 1, 0, 1, x] + 91*G[0, 1, 0, 1, 1, 0, x] - 
      11*G[0, 1, 0, 1, 1, 1, x] - 722*G[0, 1, 1, 0, 0, 0, x] + 
      152*G[0, 1, 1, 0, 0, 1, x] + 152*G[0, 1, 1, 0, 1, 0, x] - 
      35*G[0, 1, 1, 0, 1, 1, x] + 101*G[0, 1, 1, 1, 0, 0, x] - 
      60*G[0, 1, 1, 1, 0, 1, x] - 60*G[0, 1, 1, 1, 1, 0, x] + 
      38*G[0, 1, 1, 1, 1, 1, x] + (2767*G[1, 0, 0, 0, 0, 0, x])/2 - 
      706*G[1, 0, 0, 0, 0, 1, x] - 706*G[1, 0, 0, 0, 1, 0, x] + 
      731*G[1, 0, 0, 0, 1, 1, x] - (367*G[1, 0, 0, 1, 0, 0, x])/2 - 
      67*G[1, 0, 0, 1, 0, 1, x] - 67*G[1, 0, 0, 1, 1, 0, x] + 
      38*G[1, 0, 0, 1, 1, 1, x] - 691*G[1, 0, 1, 0, 0, 0, x] + 
      306*G[1, 0, 1, 0, 0, 1, x] + 306*G[1, 0, 1, 0, 1, 0, x] - 
      247*G[1, 0, 1, 0, 1, 1, x] + 183*G[1, 0, 1, 1, 0, 0, x] - 
      29*G[1, 0, 1, 1, 0, 1, x] - 29*G[1, 0, 1, 1, 1, 0, x] - 
      9*G[1, 0, 1, 1, 1, 1, x] - 1353*G[1, 1, 0, 0, 0, 0, x] + 
      769*G[1, 1, 0, 0, 0, 1, x] + 769*G[1, 1, 0, 0, 1, 0, x] - 
      584*G[1, 1, 0, 0, 1, 1, x] + 259*G[1, 1, 0, 1, 0, 0, x] - 
      80*G[1, 1, 0, 1, 0, 1, x] - 80*G[1, 1, 0, 1, 1, 0, x] - 
      33*G[1, 1, 0, 1, 1, 1, x] + 396*G[1, 1, 1, 0, 0, 0, x] - 
      143*G[1, 1, 1, 0, 0, 1, x] - 143*G[1, 1, 1, 0, 1, 0, x] + 
      3*G[1, 1, 1, 0, 1, 1, x] - 43*G[1, 1, 1, 1, 0, 0, x] + 
      25*G[1, 1, 1, 1, 0, 1, x] + 25*G[1, 1, 1, 1, 1, 0, x] + 
      G[0, 1, 0, 0, 0, x]*(-2129/12 + (614*I)*Pi - 418*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-2363/3 + ((531*I)/2)*Pi - 412*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-3215/12 + (608*I)*Pi - 220*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(731/2 + (213*I)*Pi - 40*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(259/3 - (50*I)*Pi - 23*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(259/3 - (290*I)*Pi - 23*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-4243/12 - (38*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-4243/12 + ((955*I)/2)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-645/4 + (62*I)*Pi - 9*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(479/4 - (35*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(3151/12 - (171*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(3151/12 - (306*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(1061/4 + (27*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(1061/4 - ((497*I)/2)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(595/12 + (84*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-217/2 - (13*I)*Pi + 5*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-62 - (17*I)*Pi + 5*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(81/2 - (33*I)*Pi + 5*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(115/12 - (108*I)*Pi + 5*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-217/2 - (135*I)*Pi + 5*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-229/3 + (66*I)*Pi + 7*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-229/3 + (161*I)*Pi + 7*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(80/3 + (4*I)*Pi + 14*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(347/3 + (58*I)*Pi + 17*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(347/3 + (134*I)*Pi + 17*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-1421/3 - (462*I)*Pi + 108*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(4111/12 - (269*I)*Pi + 116*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(2057/12 - (280*I)*Pi + 304*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(844 - ((1415*I)/2)*Pi + 580*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(3577/36 - ((229*I)/2)*Pi + (5*I)*Pi*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-7051/12 + ((335*I)/6)*Pi + (278/3 + (232*I)*Pi)*
         Log[mu2/s] - 36*Log[mu2/s]^2 - 1977*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-4527/4 + ((1863*I)/4)*Pi + (-74/3 + (416*I)*Pi)*
         Log[mu2/s] - 72*Log[mu2/s]^2 - 1715*zeta[2]) + 
      G[0, 0, 0, 1, x]*(709 - ((2575*I)/6)*Pi + (257/3 - (8*I)*Pi)*
         Log[mu2/s] + (21*Log[mu2/s]^2)/2 - (1947*zeta[2])/2) + 
      G[1, 0, 1, 0, x]*(-13265/18 + ((2557*I)/12)*Pi + (-319/6 + (126*I)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (1277*zeta[2])/2) + 
      G[1, 1, 0, 1, x]*(6077/36 - ((1079*I)/6)*Pi + (113/6 - (10*I)*Pi)*
         Log[mu2/s] - (15*Log[mu2/s]^2)/2 - (939*zeta[2])/2) + 
      G[1, 0, 1, 1, x]*(3128/9 - ((121*I)/3)*Pi + (-9/2 + (9*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (751*zeta[2])/2) + 
      G[0, 1, 1, 0, x]*(-311/2 - ((803*I)/2)*Pi + (-87/2 + (131*I)*Pi)*
         Log[mu2/s] + 3*Log[mu2/s]^2 - 39*zeta[2]) + 
      ((9*I)/2)*Pi*Log[mu2/s]^3*zeta[2] + G[0, 1, 1, 1, x]*
       (55/12 + ((200*I)/3)*Pi + (13 + (10*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + 32*zeta[2]) + G[1, 1, 1, 0, x]*
       (6077/36 + ((1655*I)/6)*Pi + (113/6 - (50*I)*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/2 + (223*zeta[2])/2) + G[0, 0, 1, 1, x]*
       (-15727/36 + ((290*I)/3)*Pi + (-49/3 - (9*I)*Pi)*Log[mu2/s] + 
        342*zeta[2]) + G[0, 1, 0, 1, x]*(-311/2 + ((806*I)/3)*Pi + 
        (-87/2 + (4*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 469*zeta[2]) + 
      G[0, 0, 1, 0, x]*(709 - ((1151*I)/12)*Pi + (257/3 - (222*I)*Pi)*
         Log[mu2/s] + (21*Log[mu2/s]^2)/2 + (979*zeta[2])/2) + 
      G[1, 0, 0, 1, x]*(-13265/18 + ((1991*I)/6)*Pi + 
        (-319/6 - I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (1927*zeta[2])/2) + 
      G[0, 1, 0, 0, x]*(16453/36 + ((173*I)/6)*Pi + (-169/3 - (322*I)*Pi)*
         Log[mu2/s] + 51*Log[mu2/s]^2 + 1745*zeta[2]) + 
      G[1, 0, 0, 0, x]*(22985/18 - ((6503*I)/12)*Pi + (-39/2 - (311*I)*Pi)*
         Log[mu2/s] + (99*Log[mu2/s]^2)/2 + (3963*zeta[2])/2) + 
      G[0, 1, 0, x]*(-5590/27 + ((3214*I)/9)*Pi + (-29/4 + (45*I)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + (-340/3 + (398*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(667/12 - ((343*I)/3)*Pi + 130*zeta[2]) - 640*zeta[3]) + 
      G[1, 0, 1, x]*(40241/108 - ((1288*I)/3)*Pi + (27/4 + ((9*I)/2)*Pi)*
         Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (-719/18 - ((265*I)/6)*Pi - (55*zeta[2])/2) + 
        (2849/12 - ((339*I)/2)*Pi)*zeta[2] - 431*zeta[3]) + 
      G[1, 0, 0, x]*(-27989/54 + ((11263*I)/18)*Pi + (-15 + (42*I)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + (4249/12 + (253*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1543/18 - ((308*I)/3)*Pi + 213*zeta[2]) - 179*zeta[3]) + 
      G[0, 1, 1, x]*(6623/108 - ((2893*I)/18)*Pi + (-1 + ((3*I)/2)*Pi)*
         Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (-353/36 - ((65*I)/2)*Pi - (15*zeta[2])/2) + 
        (-128/3 + ((117*I)/2)*Pi)*zeta[2] - 80*zeta[3]) + 
      (5603/18 - ((2153*I)/9)*Pi)*zeta[3] - (1463*zeta[3]^2)/2 + 
      G[1, 1, 1, x]*(-2042/9 + ((787*I)/3)*Pi + (-35/6 + ((131*I)/6)*Pi)*
         Log[mu2/s] + (3/2 - ((15*I)/2)*Pi)*Log[mu2/s]^2 + 
        (31/3 - ((193*I)/2)*Pi)*zeta[2] + 122*zeta[3]) + 
      G[0, 0, 1, x]*(-5590/27 + ((5899*I)/18)*Pi + (-29/4 + ((3*I)/2)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + (-2465/12 + ((547*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(667/12 + ((329*I)/6)*Pi + 47*zeta[2]) + 
        301*zeta[3]) + G[0, 0, 0, x]*(1411/4 - ((4717*I)/9)*Pi + 
        (31/2 - (48*I)*Pi)*Log[mu2/s]^2 + (9*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(-3649/36 + (92*I)*Pi - (507*zeta[2])/2) + 
        (-2159/12 - (485*I)*Pi)*zeta[2] + 365*zeta[3]) + 
      G[1, 1, 0, x]*(40241/108 - ((8257*I)/18)*Pi + (27/4 - (39*I)*Pi)*
         Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (-719/18 + (125*I)*Pi - (95*zeta[2])/2) + (-10 - (286*I)*Pi)*
         zeta[2] + 524*zeta[3]) + zeta[2]*(275/4 + ((10231*I)/18)*Pi + 
        (2973/4 - ((1177*I)/2)*Pi)*zeta[3]) + 
      G[0, 0, x]*(275/12 + ((10231*I)/54)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^3 + 
        (-1697/6 + ((2195*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-45/4 + ((33*I)/4)*Pi + 21*zeta[2]) + Log[mu2/s]*
         (175/4 - ((1229*I)/18)*Pi + (-203 + ((443*I)/2)*Pi)*zeta[2] - 
          180*zeta[3]) + (3178/3 + (45*I)*Pi)*zeta[3] - 2840*zeta[4]) + 
      G[1, 1, x]*(275/12 + ((10231*I)/54)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^3 + 
        (8257/12 - ((2351*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-45/4 + ((33*I)/4)*Pi + (9*zeta[2])/2) + 
        Log[mu2/s]*(175/4 - ((1229*I)/18)*Pi + (-35/2 + ((83*I)/2)*Pi)*
           zeta[2] - 40*zeta[3]) + (1441/3 - (69*I)*Pi)*zeta[3] - 
        (4827*zeta[4])/2) + (-6005/24 + ((1341*I)/4)*Pi)*zeta[4] + 
      Log[mu2/s]^2*((-135/4 + ((99*I)/4)*Pi)*zeta[2] + (31/4 + ((93*I)/2)*Pi)*
         zeta[3] + (2289*zeta[4])/8) + G[0, 1, x]*
       (-275/12 - ((10231*I)/54)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(45/4 - ((33*I)/4)*Pi - (15*zeta[2])/2) + 
        (-2747/4 + ((8663*I)/12)*Pi)*zeta[2] + (-2063/3 + (56*I)*Pi)*
         zeta[3] + Log[mu2/s]*(-175/4 + ((1229*I)/18)*Pi + 
          (103/3 - ((215*I)/2)*Pi)*zeta[2] + 116*zeta[3]) + 
        (4397*zeta[4])/2) + G[1, 0, x]*(-275/12 - ((10231*I)/54)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(45/4 - ((33*I)/4)*Pi - 
          (81*zeta[2])/2) + (3905/12 - ((3499*I)/12)*Pi)*zeta[2] + 
        (-1705/2 + (79*I)*Pi)*zeta[3] + Log[mu2/s]*
         (-175/4 + ((1229*I)/18)*Pi + (488/3 - ((221*I)/2)*Pi)*zeta[2] + 
          116*zeta[3]) + (14425*zeta[4])/4) + 
      Log[mu2/s]*((525/4 - ((1229*I)/6)*Pi)*zeta[2] + 
        (-1085/36 - ((1085*I)/6)*Pi)*zeta[3] + (-26705/24 + ((33*I)/4)*Pi)*
         zeta[4]) + G[0, x]*((9*Log[mu2/s]^3*zeta[2])/2 + 
        (-26309/36 + ((4631*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((31/4 - (51*I)*Pi)*zeta[2] + 36*zeta[3]) + 
        zeta[2]*(1493/36 - ((511*I)/2)*Pi + 568*zeta[3]) + 
        Log[mu2/s]*((-641/9 + ((311*I)/3)*Pi)*zeta[2] + (-311/2 - (111*I)*Pi)*
           zeta[3] - 704*zeta[4]) + (2181/16 - (532*I)*Pi)*zeta[4] - 
        (211*zeta[5])/2) + (4959/4 + (710*I)*Pi)*zeta[5] + 
      G[1, x]*(zeta[2]*(-3229/6 + ((1681*I)/3)*Pi - 614*zeta[3]) + 
        Log[mu2/s]^2*((-25/4 + (33*I)*Pi)*zeta[2] - 39*zeta[3]) + 
        (10001/12 - ((3149*I)/6)*Pi)*zeta[3] + (39913/48 + ((2063*I)/4)*Pi)*
         zeta[4] + Log[mu2/s]*((875/36 - ((407*I)/3)*Pi)*zeta[2] + 
          (455/3 + (18*I)*Pi)*zeta[3] + 140*zeta[4]) + 71*zeta[5]) - 
      (69703*zeta[6])/32) + (((78773*I)/729)*Pi - 
      (55*I)*Pi*G[0, 0, 0, 0, 0, x] + (-66 - (56*I)*Pi)*G[1, 1, 1, 1, 1, x] - 
      55*G[0, 0, 0, 0, 0, 1, x] - 55*G[0, 0, 0, 0, 1, 0, x] - 
      32*G[0, 0, 0, 0, 1, 1, x] + 17*G[0, 0, 0, 1, 0, 0, x] - 
      68*G[0, 0, 0, 1, 0, 1, x] - 68*G[0, 0, 0, 1, 1, 0, x] + 
      (20*G[0, 0, 0, 1, 1, 1, x])/3 + 59*G[0, 0, 1, 0, 0, 0, x] - 
      65*G[0, 0, 1, 0, 0, 1, x] - 65*G[0, 0, 1, 0, 1, 0, x] - 
      (85*G[0, 0, 1, 0, 1, 1, x])/3 - 77*G[0, 0, 1, 1, 0, 0, x] - 
      (13*G[0, 0, 1, 1, 0, 1, x])/3 - (13*G[0, 0, 1, 1, 1, 0, x])/3 + 
      (137*G[0, 0, 1, 1, 1, 1, x])/3 + 49*G[0, 1, 0, 0, 0, 0, x] - 
      29*G[0, 1, 0, 0, 0, 1, x] - 29*G[0, 1, 0, 0, 1, 0, x] - 
      10*G[0, 1, 0, 0, 1, 1, x] - 41*G[0, 1, 0, 1, 0, 0, x] - 
      30*G[0, 1, 0, 1, 0, 1, x] - 30*G[0, 1, 0, 1, 1, 0, x] + 
      (17*G[0, 1, 0, 1, 1, 1, x])/3 - 31*G[0, 1, 1, 0, 0, 0, x] - 
      30*G[0, 1, 1, 0, 0, 1, x] - 30*G[0, 1, 1, 0, 1, 0, x] + 
      (65*G[0, 1, 1, 0, 1, 1, x])/3 - 50*G[0, 1, 1, 1, 0, 0, x] + 
      (161*G[0, 1, 1, 1, 0, 1, x])/3 + (161*G[0, 1, 1, 1, 1, 0, x])/3 - 
      (16*G[0, 1, 1, 1, 1, 1, x])/3 + (823*G[1, 0, 0, 0, 0, 0, x])/3 - 
      (314*G[1, 0, 0, 0, 0, 1, x])/3 - (314*G[1, 0, 0, 0, 1, 0, x])/3 + 
      51*G[1, 0, 0, 0, 1, 1, x] - (350*G[1, 0, 0, 1, 0, 0, x])/3 + 
      31*G[1, 0, 0, 1, 0, 1, x] + 31*G[1, 0, 0, 1, 1, 0, x] - 
      85*G[1, 0, 0, 1, 1, 1, x] - (320*G[1, 0, 1, 0, 0, 0, x])/3 - 
      19*G[1, 0, 1, 0, 0, 1, x] - 19*G[1, 0, 1, 0, 1, 0, x] - 
      7*G[1, 0, 1, 0, 1, 1, x] - 51*G[1, 0, 1, 1, 0, 0, x] + 
      37*G[1, 0, 1, 1, 0, 1, x] + 37*G[1, 0, 1, 1, 1, 0, x] + 
      14*G[1, 0, 1, 1, 1, 1, x] - (194*G[1, 1, 0, 0, 0, 0, x])/3 - 
      (77*G[1, 1, 0, 0, 0, 1, x])/3 - (77*G[1, 1, 0, 0, 1, 0, x])/3 - 
      27*G[1, 1, 0, 0, 1, 1, x] - (137*G[1, 1, 0, 1, 0, 0, x])/3 + 
      39*G[1, 1, 0, 1, 0, 1, x] + 39*G[1, 1, 0, 1, 1, 0, x] + 
      30*G[1, 1, 0, 1, 1, 1, x] - (383*G[1, 1, 1, 0, 0, 0, x])/3 + 
      107*G[1, 1, 1, 0, 0, 1, x] + 107*G[1, 1, 1, 0, 1, 0, x] - 
      30*G[1, 1, 1, 0, 1, 1, x] + 125*G[1, 1, 1, 1, 0, 0, x] - 
      74*G[1, 1, 1, 1, 0, 1, x] - 74*G[1, 1, 1, 1, 1, 0, x] + 
      18*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x]*(10 + ((218*I)/3)*Pi - 
        97*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(-587/3 - ((170*I)/3)*Pi - 
        50*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(-587/3 - ((308*I)/3)*Pi - 
        50*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(-806/3 - ((176*I)/3)*Pi - 
        38*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-490/3 - (40*I)*Pi - 
        26*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-490/3 - (52*I)*Pi - 
        26*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(91/3 - (3*I)*Pi - 
        23*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(-193/6 - ((58*I)/3)*Pi - 
        23*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(-193/6 - ((94*I)/3)*Pi - 
        23*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(217/3 + ((76*I)/3)*Pi - 
        16*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(467/6 + ((118*I)/3)*Pi - 
        9*Log[mu2/s]) - ((7*I)/3)*Pi*Log[mu2/s]^4 + 
      ((9*I)/8)*Pi*Log[mu2/s]^5 + G[0, 1, 0, 1, 1, x]*
       (-649/6 - ((70*I)/3)*Pi + Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-63/2 + (58*I)*Pi + 7*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (381/2 + (58*I)*Pi + 7*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (125/6 + (76*I)*Pi + 7*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (381/2 + (84*I)*Pi + 7*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (257/3 - (44*I)*Pi + 10*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (((-112*I)/3)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (386/3 + (33*I)*Pi + 39*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-277/3 - ((100*I)/3)*Pi + 48*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-277/3 - ((136*I)/3)*Pi + 48*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (37/2 - (4*I)*Pi + 67*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (37/2 + (28*I)*Pi + 67*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-73/6 + (18*I)*Pi + 79*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-56 + 87*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(-56 + (36*I)*Pi + 
        87*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(737/6 + ((28*I)/3)*Pi + 
        95*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(737/6 + ((124*I)/3)*Pi + 
        95*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(553/6 - ((56*I)/3)*Pi + 
        107*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(471/2 + ((116*I)/3)*Pi + 
        129*Log[mu2/s]) + G[1, 0, 0, 1, x]*(5053/12 + ((1000*I)/3)*Pi + 
        (749/6 + (68*I)*Pi)*Log[mu2/s] - (37*Log[mu2/s]^2)/2 - 
        (1927*zeta[2])/6) + G[1, 1, 0, 0, x]*(17879/36 + ((586*I)/3)*Pi + 
        (311/2 + (30*I)*Pi)*Log[mu2/s] - (49*Log[mu2/s]^2)/2 - 
        (863*zeta[2])/6) + G[1, 0, 1, 0, x]*(5053/12 + ((161*I)/3)*Pi + 
        (749/6 + (44*I)*Pi)*Log[mu2/s] - (37*Log[mu2/s]^2)/2 - 
        (691*zeta[2])/6) + G[0, 0, 0, 0, x]*((-56*I)*Pi + 
        (87*I)*Pi*Log[mu2/s] - 96*zeta[2]) + G[0, 1, 0, 1, x]*
       (-355/18 - (28*I)*Pi + (185/3 + (40*I)*Pi)*Log[mu2/s] - 
        14*Log[mu2/s]^2 - (253*zeta[2])/3) + G[0, 1, 1, 0, x]*
       (-355/18 + ((52*I)/3)*Pi + (185/3 + (28*I)*Pi)*Log[mu2/s] - 
        14*Log[mu2/s]^2 - (193*zeta[2])/3) + G[0, 1, 1, 1, x]*
       (-85/6 + (4*I)*Pi + (-125/3 - (20*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 
        (50*zeta[2])/3) + G[0, 0, 1, 1, x]*(3 - (20*I)*Pi + 
        (16*I)*Pi*Log[mu2/s] - 8*Log[mu2/s]^2 - (23*zeta[2])/3) + 
      G[1, 1, 1, 0, x]*(-3001/12 - ((412*I)/3)*Pi + (-355/6 - (10*I)*Pi)*
         Log[mu2/s] + (21*Log[mu2/s]^2)/2 + (5*zeta[2])/6) + 
      G[1, 1, 1, 1, x]*(297/4 + (142*I)*Pi + (35/2 - (2*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (33*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (-5429/36 - ((622*I)/3)*Pi + (-25/2 - (22*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (119*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (-3001/12 - (234*I)*Pi + (-355/6 - (22*I)*Pi)*Log[mu2/s] + 
        (21*Log[mu2/s]^2)/2 + (509*zeta[2])/6) + G[0, 1, 0, 0, x]*
       (4745/36 - ((37*I)/2)*Pi + (-202/3 - (43*I)*Pi)*Log[mu2/s] - 
        (87*Log[mu2/s]^2)/2 + (363*zeta[2])/2) + G[0, 0, 1, 0, x]*
       (3829/36 + ((277*I)/3)*Pi + (56 - (24*I)*Pi)*Log[mu2/s] - 
        (111*Log[mu2/s]^2)/2 + (1159*zeta[2])/6) + G[0, 0, 0, 1, x]*
       (3829/36 + 56*Log[mu2/s] - (111*Log[mu2/s]^2)/2 + (1333*zeta[2])/6) + 
      G[1, 0, 0, 0, x]*(-2557/4 - ((737*I)/6)*Pi + (-767/3 - (71*I)*Pi)*
         Log[mu2/s] - (69*Log[mu2/s]^2)/2 + (1741*zeta[2])/6) + 
      Log[mu2/s]^3*(((-3829*I)/216)*Pi - ((21*I)/4)*Pi*zeta[2]) + 
      G[0, 0, 0, x]*(((3829*I)/36)*Pi - ((111*I)/2)*Pi*Log[mu2/s]^2 + 
        ((63*I)/2)*Pi*zeta[2] + Log[mu2/s]*((56*I)*Pi + 72*zeta[2])) + 
      G[1, 1, 1, x]*(535/54 - ((1775*I)/9)*Pi + (-385/18 - ((92*I)/3)*Pi)*
         Log[mu2/s] + (11/2 + (6*I)*Pi)*Log[mu2/s]^2 + (-155/2 - (32*I)*Pi)*
         zeta[2] - 44*zeta[3]) + G[0, 0, 1, x]*(-5831/108 + (3*I)*Pi - 
        28*Log[mu2/s]^2 + (127*Log[mu2/s]^3)/6 + Log[mu2/s]*
         (-3829/36 - (287*zeta[2])/2) + (872/3 + ((52*I)/3)*Pi)*zeta[2] - 
        (77*zeta[3])/3) + G[0, 1, 0, x]*(-5831/108 + ((103*I)/18)*Pi + 
        (-28 + (6*I)*Pi)*Log[mu2/s]^2 + (127*Log[mu2/s]^3)/6 + 
        Log[mu2/s]*(-3829/36 - ((185*I)/3)*Pi - (225*zeta[2])/2) + 
        (1595/6 - (4*I)*Pi)*zeta[2] - 23*zeta[3]) - ((248*I)/27)*Pi*zeta[3] + 
      G[1, 0, 1, x]*(1615/27 + ((2948*I)/9)*Pi + (-31/2 - (16*I)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + (-410/3 + (34*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1031/18 + ((244*I)/3)*Pi + 63*zeta[2]) + 12*zeta[3]) + 
      G[1, 1, 0, x]*(1615/27 + ((1823*I)/6)*Pi + (-31/2 - (10*I)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + (-679/3 + ((50*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(1031/18 + ((196*I)/3)*Pi + 67*zeta[2]) + 
        (44*zeta[3])/3) + G[0, 1, 1, x]*(-1/6 - ((332*I)/9)*Pi - 
        (4*I)*Pi*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
        (-149/6 + ((130*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-3 + (20*I)*Pi + 
          23*zeta[2]) + (196*zeta[3])/3) + G[1, 0, 0, x]*
       (-29155/108 - ((5341*I)/12)*Pi + (3 + ((21*I)/2)*Pi)*Log[mu2/s]^2 + 
        (127*Log[mu2/s]^3)/6 + Log[mu2/s]*(-2723/12 - ((749*I)/6)*Pi - 
          (163*zeta[2])/2) + (1315/3 + ((481*I)/6)*Pi)*zeta[2] + 
        (275*zeta[3])/3) + zeta[2]*(-69/2 + ((20677*I)/81)*Pi + 
        (792 + ((1255*I)/6)*Pi)*zeta[3]) + Log[mu2/s]^2*
       (((-5831*I)/216)*Pi - ((79*I)/6)*Pi*zeta[2] - ((15*I)/2)*Pi*zeta[3]) + 
      G[0, 0, x]*(((-5831*I)/108)*Pi + ((127*I)/6)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*((-28*I)*Pi - 24*zeta[2]) - ((79*I)/3)*Pi*zeta[2] + 
        Log[mu2/s]*(((-3829*I)/36)*Pi - ((63*I)/2)*Pi*zeta[2]) - 
        ((173*I)/3)*Pi*zeta[3]) + G[0, 1, x]*(-60293/2592 - (I/6)*Pi + 
        (28*Log[mu2/s]^3)/3 - (45*Log[mu2/s]^4)/8 + (-683/9 - ((112*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(3829/72 + (183*zeta[2])/4) + 
        Log[mu2/s]*(5831/108 - (3*I)*Pi + (-596/3 - (20*I)*Pi)*zeta[2] - 
          41*zeta[3]) + (-1507/6 - ((20*I)/3)*Pi)*zeta[3] - 
        (2605*zeta[4])/16) + G[1, 0, x]*(-60293/2592 - ((4216*I)/27)*Pi + 
        (28*Log[mu2/s]^3)/3 - (45*Log[mu2/s]^4)/8 + 
        (-289/36 - ((113*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
         (3829/72 + ((31*I)/2)*Pi + (117*zeta[2])/4) + 
        Log[mu2/s]*(5831/108 - ((1139*I)/18)*Pi + (-269/2 - (26*I)*Pi)*
           zeta[2] - 49*zeta[3]) + (-179/6 + ((140*I)/3)*Pi)*zeta[3] - 
        (1097*zeta[4])/16) + ((4441*I)/6)*Pi*zeta[4] + 
      G[1, 1, x]*(-383/9 + ((575*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(3/2 - (10*I)*Pi - (33*zeta[2])/2) + 
        (949/36 + ((320*I)/3)*Pi)*zeta[2] + (148 - ((16*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-35/6 + ((350*I)/9)*Pi + (385/6 - (14*I)*Pi)*zeta[2] + 
          12*zeta[3]) + (557*zeta[4])/4) + Log[mu2/s]*(((90101*I)/2592)*Pi + 
        ((515*I)/6)*Pi*zeta[3] + zeta[2]*(((1307*I)/6)*Pi + 24*zeta[3]) + 
        ((1661*I)/16)*Pi*zeta[4]) + G[0, x]*(((-60293*I)/2592)*Pi - 
        ((45*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((28*I)/3)*Pi + 
          4*zeta[2]) + Log[mu2/s]^2*(((3829*I)/72)*Pi + 
          ((63*I)/4)*Pi*zeta[2]) - ((2099*I)/6)*Pi*zeta[3] + 
        zeta[2]*(((-1307*I)/6)*Pi + 152*zeta[3]) + 
        Log[mu2/s]*(((5831*I)/108)*Pi + ((79*I)/3)*Pi*zeta[2] + 
          (7*I)*Pi*zeta[3]) + ((2243*I)/16)*Pi*zeta[4]) - 
      ((650*I)/3)*Pi*zeta[5] + G[1, x]*(78773/729 - ((559*I)/18)*Pi - 
        (7*Log[mu2/s]^4)/3 + (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (-3829/216 - (37*zeta[2])/4) + zeta[2]*(-4609/162 - 
          ((3476*I)/9)*Pi - (433*zeta[3])/6) + (-12395/27 + ((340*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]^2*(-5831/216 + ((3*I)/2)*Pi + 
          (160/3 + (6*I)*Pi)*zeta[2] + (33*zeta[3])/2) + 
        (110/3 - ((653*I)/6)*Pi)*zeta[4] + Log[mu2/s]*(90101/2592 - 
          ((35*I)/6)*Pi + (-367/9 - ((136*I)/3)*Pi)*zeta[2] + 
          (-15/2 - (4*I)*Pi)*zeta[3] + (253*zeta[4])/16) + (200*zeta[5])/3) - 
      1281*zeta[6])/x + (56053*zeta[6])/128 + 
    x*((-87 - (96*I)*Pi)*G[1, 1, 1, 1, 1, x] + (7023*G[0, 0, 0, 0, 0, 0, x])/
       2 - (1887*G[0, 0, 0, 0, 0, 1, x])/2 - (1887*G[0, 0, 0, 0, 1, 0, x])/
       2 + (1929*G[0, 0, 0, 0, 1, 1, x])/2 - 714*G[0, 0, 0, 1, 0, 0, x] - 
      192*G[0, 0, 0, 1, 0, 1, x] - 192*G[0, 0, 0, 1, 1, 0, x] + 
      (45*G[0, 0, 0, 1, 1, 1, x])/2 - (3903*G[0, 0, 1, 0, 0, 0, x])/2 + 
      (921*G[0, 0, 1, 0, 0, 1, x])/2 + (921*G[0, 0, 1, 0, 1, 0, x])/2 - 
      477*G[0, 0, 1, 0, 1, 1, x] + 558*G[0, 0, 1, 1, 0, 0, x] - 
      (231*G[0, 0, 1, 1, 0, 1, x])/2 - (231*G[0, 0, 1, 1, 1, 0, x])/2 + 
      (351*G[0, 0, 1, 1, 1, 1, x])/2 - (6021*G[0, 1, 0, 0, 0, 0, x])/2 + 
      1113*G[0, 1, 0, 0, 0, 1, x] + 1113*G[0, 1, 0, 0, 1, 0, x] - 
      (1683*G[0, 1, 0, 0, 1, 1, x])/2 + (1401*G[0, 1, 0, 1, 0, 0, x])/2 - 
      210*G[0, 1, 0, 1, 0, 1, x] - 210*G[0, 1, 0, 1, 1, 0, x] + 
      (123*G[0, 1, 0, 1, 1, 1, x])/2 + (2649*G[0, 1, 1, 0, 0, 0, x])/2 - 
      (699*G[0, 1, 1, 0, 0, 1, x])/2 - (699*G[0, 1, 1, 0, 1, 0, x])/2 + 
      (279*G[0, 1, 1, 0, 1, 1, x])/2 - (555*G[0, 1, 1, 1, 0, 0, x])/2 + 
      (429*G[0, 1, 1, 1, 0, 1, x])/2 + (429*G[0, 1, 1, 1, 1, 0, x])/2 - 
      141*G[0, 1, 1, 1, 1, 1, x] - (3999*G[1, 0, 0, 0, 0, 0, x])/2 + 
      (1683*G[1, 0, 0, 0, 0, 1, x])/2 + (1683*G[1, 0, 0, 0, 1, 0, x])/2 - 
      927*G[1, 0, 0, 0, 1, 1, x] + 216*G[1, 0, 0, 1, 0, 0, x] + 
      (303*G[1, 0, 0, 1, 0, 1, x])/2 + (303*G[1, 0, 0, 1, 1, 0, x])/2 - 
      (207*G[1, 0, 0, 1, 1, 1, x])/2 + 1104*G[1, 0, 1, 0, 0, 0, x] - 
      513*G[1, 0, 1, 0, 0, 1, x] - 513*G[1, 0, 1, 0, 1, 0, x] + 
      (819*G[1, 0, 1, 0, 1, 1, x])/2 - 387*G[1, 0, 1, 1, 0, 0, x] + 
      (225*G[1, 0, 1, 1, 0, 1, x])/2 + (225*G[1, 0, 1, 1, 1, 0, x])/2 - 
      6*G[1, 0, 1, 1, 1, 1, x] + (4275*G[1, 1, 0, 0, 0, 0, x])/2 - 
      (2301*G[1, 1, 0, 0, 0, 1, x])/2 - (2301*G[1, 1, 0, 0, 1, 0, x])/2 + 
      (1581*G[1, 1, 0, 0, 1, 1, x])/2 - (1047*G[1, 1, 0, 1, 0, 0, x])/2 + 
      (441*G[1, 1, 0, 1, 0, 1, x])/2 + (441*G[1, 1, 0, 1, 1, 0, x])/2 + 
      54*G[1, 1, 0, 1, 1, 1, x] - (1629*G[1, 1, 1, 0, 0, 0, x])/2 + 
      (777*G[1, 1, 1, 0, 0, 1, x])/2 + (777*G[1, 1, 1, 0, 1, 0, x])/2 - 
      54*G[1, 1, 1, 0, 1, 1, x] + (441*G[1, 1, 1, 1, 0, 0, x])/2 - 
      123*G[1, 1, 1, 1, 0, 1, x] - 123*G[1, 1, 1, 1, 1, 0, x] + 
      27*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, 0, x]*(249/2 + (1218*I)*Pi - 
        1350*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(783/2 + (546*I)*Pi - 
        441*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-240 + (459*I)*Pi - 
        132*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(1127 + (858*I)*Pi - 
        117*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(-316 - (150*I)*Pi - 
        87*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(-316 - (297*I)*Pi - 
        87*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-37/2 - (9*I)*Pi - 
        69*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(48 - (372*I)*Pi - 
        69*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(48 - (429*I)*Pi - 
        69*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-225/4 - (165*I)*Pi - 
        (123*Log[mu2/s])/2) + G[1, 0, 1, 1, 0, x]*(-225/4 - (336*I)*Pi - 
        (123*Log[mu2/s])/2) + G[0, 1, 0, 1, 1, x]*(-1611/4 - (192*I)*Pi - 
        (87*Log[mu2/s])/2) + G[1, 0, 0, 1, 1, x]*(-759 + (30*I)*Pi - 
        18*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(815/4 + (72*I)*Pi - 
        (3*Log[mu2/s])/2) + G[1, 1, 1, 1, 0, x]*(1699/4 + (96*I)*Pi - 
        (3*Log[mu2/s])/2) + G[1, 0, 1, 1, 1, x]*(-137/4 + (105*I)*Pi - 
        (3*Log[mu2/s])/2) + G[1, 1, 0, 1, 1, x]*(327/4 + (273*I)*Pi - 
        (3*Log[mu2/s])/2) + G[1, 1, 1, 0, 1, x]*(1699/4 + (333*I)*Pi - 
        (3*Log[mu2/s])/2) + G[1, 1, 1, 0, 0, x]*(-931 - (423*I)*Pi + 
        3*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(3837/4 - (129*I)*Pi + 
        (81*Log[mu2/s])/2) + G[1, 0, 0, 0, 1, x]*(1315/4 - (27*I)*Pi + 
        (117*Log[mu2/s])/2) + G[1, 0, 0, 1, 0, x]*(1315/4 + (426*I)*Pi + 
        (117*Log[mu2/s])/2) + G[0, 1, 0, 0, 1, x]*(-421/4 + (345*I)*Pi + 
        (147*Log[mu2/s])/2) + G[0, 1, 0, 1, 0, x]*(-421/4 + (564*I)*Pi + 
        (147*Log[mu2/s])/2) + G[0, 0, 0, 0, 1, x]*(-73 + (111*I)*Pi + 
        90*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(-73 - (816*I)*Pi + 
        90*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-881/4 + (75*I)*Pi + 
        (183*Log[mu2/s])/2) + G[0, 0, 1, 1, 0, x]*(-881/4 + (534*I)*Pi + 
        (183*Log[mu2/s])/2) + G[0, 0, 1, 0, 0, x]*(225 - (1056*I)*Pi + 
        435*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-251/2 - (420*I)*Pi + 
        738*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-2305/4 - (1128*I)*Pi + 
        (1539*Log[mu2/s])/2) + G[1, 0, 0, 0, x]*(-26689/12 + ((829*I)/2)*Pi + 
        (845/4 + (513*I)*Pi)*Log[mu2/s] - (567*Log[mu2/s]^2)/4 - 
        (11043*zeta[2])/4) + G[0, 1, 0, 0, x]*(-6239/24 - (542*I)*Pi + 
        (279/2 + (546*I)*Pi)*Log[mu2/s] - (297*Log[mu2/s]^2)/2 - 
        (4881*zeta[2])/2) + G[1, 0, 0, 1, x]*(2871/2 - (223*I)*Pi + 
        (829/4 + (45*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 - 
        (6045*zeta[2])/4) + G[0, 0, 1, 0, x]*(-10481/12 - (176*I)*Pi + 
        (-723/4 + (369*I)*Pi)*Log[mu2/s] - (315*Log[mu2/s]^2)/4 - 
        (2967*zeta[2])/4) + G[0, 1, 0, 1, x]*(3767/24 - (330*I)*Pi + 
        (178 + (30*I)*Pi)*Log[mu2/s] - 603*zeta[2]) + 
      G[0, 0, 1, 1, x]*(2932/3 - ((325*I)/2)*Pi + (305/4 + (45*I)*Pi)*
         Log[mu2/s] + (45*Log[mu2/s]^2)/4 - (2001*zeta[2])/4) + 
      G[1, 1, 1, 0, x]*(-3991/6 - ((1281*I)/2)*Pi + (-537/4 + (69*I)*Pi)*
         Log[mu2/s] + (135*Log[mu2/s]^2)/4 - (963*zeta[2])/4) + 
      G[0, 1, 1, 1, x]*(-75/2 - ((423*I)/2)*Pi + (-397/4 - (39*I)*Pi)*
         Log[mu2/s] + (99*Log[mu2/s]^2)/4 - (327*zeta[2])/4) + 
      G[1, 1, 1, 1, x]*(-245/6 + (364*I)*Pi + (105/4 - (15*I)*Pi)*
         Log[mu2/s] - (27*Log[mu2/s]^2)/4 - (45*zeta[2])/4) + 
      (-183/8 - ((27*I)/2)*Pi)*Log[mu2/s]^3*zeta[2] + 
      (81*Log[mu2/s]^4*zeta[2])/16 + G[0, 1, 1, 0, x]*(3767/24 + (989*I)*Pi + 
        (178 - (204*I)*Pi)*Log[mu2/s] + 66*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-7279/8 - (146*I)*Pi + (-111/2 - (36*I)*Pi)*
         Log[mu2/s] + (27*Log[mu2/s]^2)/2 + (1173*zeta[2])/2) + 
      G[1, 1, 0, 1, x]*(-3991/6 - ((9*I)/2)*Pi + (-537/4 - (3*I)*Pi)*
         Log[mu2/s] + (135*Log[mu2/s]^2)/4 + (2445*zeta[2])/4) + 
      G[1, 0, 1, 0, x]*(2871/2 - (89*I)*Pi + (829/4 - (189*I)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/4 + (4215*zeta[2])/4) + 
      G[0, 0, 0, 1, x]*(-10481/12 + ((1411*I)/2)*Pi + (-723/4 - (27*I)*Pi)*
         Log[mu2/s] - (315*Log[mu2/s]^2)/4 + (6183*zeta[2])/4) + 
      G[0, 0, 0, 0, x]*(14929/24 - ((677*I)/2)*Pi + (-390 - (720*I)*Pi)*
         Log[mu2/s] + 270*Log[mu2/s]^2 + (4869*zeta[2])/2) + 
      G[1, 1, 0, 0, x]*(14121/8 + ((781*I)/2)*Pi + (-49 - (384*I)*Pi)*
         Log[mu2/s] + 63*Log[mu2/s]^2 + 2877*zeta[2]) + 
      G[1, 1, 0, x]*(-81365/144 + ((3946*I)/3)*Pi + (-109/8 + (63*I)*Pi)*
         Log[mu2/s]^2 - (45*Log[mu2/s]^3)/4 + (-2173/8 + (510*I)*Pi)*
         zeta[2] + Log[mu2/s]*(1723/8 - ((421*I)/2)*Pi + (423*zeta[2])/4) - 
        (1401*zeta[3])/2) + G[0, 0, 0, x]*(-1063/16 + ((649*I)/4)*Pi + 
        (645/8 + (90*I)*Pi)*Log[mu2/s]^2 - (135*Log[mu2/s]^3)/4 + 
        (13645/8 + (795*I)*Pi)*zeta[2] + Log[mu2/s]*
         (3309/8 - ((819*I)/2)*Pi + (1161*zeta[2])/4) - (1221*zeta[3])/2) + 
      G[0, 0, 1, x]*(-25931/72 - ((643*I)/3)*Pi - (89*Log[mu2/s]^2)/4 + 
        (45*Log[mu2/s]^3)/2 + Log[mu2/s]*(-1273/4 - (149*I)*Pi - 
          (279*zeta[2])/2) + (6375/4 - (471*I)*Pi)*zeta[2] - 345*zeta[3]) + 
      G[1, 1, 1, x]*(15067/36 - ((1517*I)/2)*Pi + (-105/2 - (81*I)*Pi)*
         Log[mu2/s] + (27/2 + (27*I)*Pi)*Log[mu2/s]^2 + 
        (-30 + (159*I)*Pi)*zeta[2] - 210*zeta[3]) + (10861/36 + (156*I)*Pi)*
       zeta[3] + (2133*zeta[3]^2)/2 + G[0, 1, 1, x]*(17893/48 + (224*I)*Pi + 
        (119/8 - (9*I)*Pi)*Log[mu2/s]^2 - (45*Log[mu2/s]^3)/4 + 
        (-3129/8 - (93*I)*Pi)*zeta[2] + Log[mu2/s]*(2509/24 + 
          ((217*I)/2)*Pi + (135*zeta[2])/4) + (219*zeta[3])/2) + 
      G[1, 0, 0, x]*(81037/72 - ((2097*I)/2)*Pi + (-149/4 - (72*I)*Pi)*
         Log[mu2/s]^2 + (45*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (-3119/12 + (344*I)*Pi - (765*zeta[2])/2) + (-7681/4 - (363*I)*Pi)*
         zeta[2] + 276*zeta[3]) + G[1, 0, 1, x]*(-81365/144 + (741*I)*Pi + 
        (-109/8 - (18*I)*Pi)*Log[mu2/s]^2 - (45*Log[mu2/s]^3)/4 + 
        (-7945/8 + (315*I)*Pi)*zeta[2] + Log[mu2/s]*
         (1723/8 + ((249*I)/2)*Pi + (279*zeta[2])/4) + (1221*zeta[3])/2) + 
      G[0, 1, 0, x]*(-25931/72 - ((1685*I)/4)*Pi + (-89/4 - (81*I)*Pi)*
         Log[mu2/s]^2 + (45*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (-1273/4 + (273*I)*Pi - 261*zeta[2]) + (71/2 - (690*I)*Pi)*zeta[2] + 
        924*zeta[3]) + zeta[2]*(487397/576 - (1563*I)*Pi + 
        (-1213 + (1194*I)*Pi)*zeta[3]) + G[1, 0, x]*
       (-133799/576 + ((6685*I)/12)*Pi + (73/8 + ((9*I)/2)*Pi)*Log[mu2/s]^3 - 
        (27*Log[mu2/s]^4)/16 + (-29545/24 + (227*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(109/48 - ((47*I)/2)*Pi + (603*zeta[2])/8) + 
        Log[mu2/s]*(-163/48 - (40*I)*Pi + (-3143/8 + ((351*I)/2)*Pi)*
           zeta[2] - (429*zeta[3])/2) + (2078 - (90*I)*Pi)*zeta[3] - 
        (171159*zeta[4])/32) + G[0, 1, x]*(-133799/576 + ((83*I)/9)*Pi + 
        (73/8 + ((9*I)/2)*Pi)*Log[mu2/s]^3 - (27*Log[mu2/s]^4)/16 + 
        (6917/4 - ((3051*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*
         (109/48 + (20*I)*Pi + (225*zeta[2])/8) + 
        Log[mu2/s]*(-163/48 - ((1255*I)/6)*Pi + (-1673/8 + ((333*I)/2)*Pi)*
           zeta[2] - (429*zeta[3])/2) + (1529/2 - (96*I)*Pi)*zeta[3] - 
        (89643*zeta[4])/32) + Log[mu2/s]^2*((-485/16 - ((27*I)/2)*Pi)*
         zeta[2] + (-123/2 - (90*I)*Pi)*zeta[3] - (7911*zeta[4])/16) + 
      (303347/96 - ((521*I)/8)*Pi)*zeta[4] + 
      G[1, 1, x]*(151253/1728 - ((4105*I)/18)*Pi + (-61/8 - ((9*I)/2)*Pi)*
         Log[mu2/s]^3 + (27*Log[mu2/s]^4)/16 + Log[mu2/s]^2*
         (431/48 - (23*I)*Pi - (153*zeta[2])/8) + (-7685/6 + (1054*I)*Pi)*
         zeta[2] + (-1399/2 + (111*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-11743/144 + ((1085*I)/6)*Pi + (749/8 - ((153*I)/2)*Pi)*
           zeta[2] + (171*zeta[3])/2) + (104091*zeta[4])/32) + 
      G[0, 0, x]*(651541/1728 - ((1353*I)/4)*Pi + (-85/8 - ((9*I)/2)*Pi)*
         Log[mu2/s]^3 + (27*Log[mu2/s]^4)/16 + (2551/3 - ((139*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-649/48 + ((53*I)/2)*Pi + (351*zeta[2])/8) + 
        (-2100 - (159*I)*Pi)*zeta[3] + Log[mu2/s]*(12721/144 + 
          ((205*I)/3)*Pi + (3821/8 - ((801*I)/2)*Pi)*zeta[2] + 
          (615*zeta[3])/2) + (127083*zeta[4])/32) + 
      Log[mu2/s]*((1435/6 + (348*I)*Pi)*zeta[3] + 
        zeta[2]*(-3169/144 + ((1024*I)/3)*Pi + (81*zeta[3])/2) + 
        (33075/16 - ((99*I)/4)*Pi)*zeta[4]) + 
      G[1, x]*(-1477/18 - ((16657*I)/108)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^3 + 
        (-5479/4 + ((1813*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
         (5/2 + ((45*I)/4)*Pi + (81/2 - (45*I)*Pi)*zeta[2] + 
          (135*zeta[3])/2) + zeta[2]*(30925/18 - ((23963*I)/12)*Pi + 
          (1191*zeta[3])/2) + Log[mu2/s]*(-341/36 - ((1439*I)/18)*Pi + 
          (-355/2 + ((431*I)/2)*Pi)*zeta[2] + (-565/2 - (30*I)*Pi)*zeta[3] - 
          252*zeta[4]) + (-11887/4 - ((1833*I)/2)*Pi)*zeta[4] - 
        (429*zeta[5])/2) + (-4223/2 - (1383*I)*Pi)*zeta[5] + 
      G[0, x]*(1477/18 + ((16657*I)/108)*Pi + Log[mu2/s]^3*
         (((-3*I)/2)*Pi - (135*zeta[2])/4) + 
        zeta[2]*(93613/144 + ((127*I)/12)*Pi - 513*zeta[3]) + 
        Log[mu2/s]^2*(-5/2 - ((45*I)/4)*Pi + (105/8 + (99*I)*Pi)*zeta[2] - 
          (117*zeta[3])/2) + (10549/12 - ((2925*I)/2)*Pi)*zeta[3] + 
        (35451/16 + ((3861*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
         (341/36 + ((1439*I)/18)*Pi + (14047/24 - (244*I)*Pi)*zeta[2] + 
          (737/2 + (210*I)*Pi)*zeta[3] + (9729*zeta[4])/8) + 288*zeta[5]) + 
      (276575*zeta[6])/128))}


==> anc/qgqg_--+-_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0, 0}


==> anc/qgqg_--+-_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf*(1/(3*x^2) - 1/(3*x)) + Nc*(-1/(3*x^2) - 1/(6*x)) - 1/(2*Nc*x) + 
  e*(Nf*((-11/9 + G[0, x]/3 - Log[mu2/s]/3)/x + 
      (11/9 - G[0, x]/3 + Log[mu2/s]/3)/x^2) + 
    (-G[0, x]/2 + G[1, x]/2 - G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - 
      G[1, 1, x]/2 + (-1 + G[0, x]/2 - Log[mu2/s]/2)/x - (3*zeta[2])/2 + 
      x*(G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 + 
        (3*zeta[2])/2))/Nc + Nc*(-G[0, x]/2 + G[1, x]/2 - G[0, 0, x]/2 + 
      G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x]/2 + 
      (-8/9 + G[0, x]/3 - Log[mu2/s]/3)/x^2 + 
      (-1/9 + G[0, x]/6 - Log[mu2/s]/6)/x - (3*zeta[2])/2 + 
      x*(G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 + 
        (3*zeta[2])/2))) + 
  e^2*(Nf*((85/27 + G[0, 0, x]/3 + G[0, x]*(-11/9 - Log[mu2/s]/3) + 
        (11*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6)/x^2 + 
      (-85/27 - G[0, 0, x]/3 + G[0, x]*(11/9 + Log[mu2/s]/3) - 
        (11*Log[mu2/s])/9 - Log[mu2/s]^2/6 + zeta[2]/6)/x) + 
    Nc*(G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
      G[1, 1, 0, x]/2 + G[1, 1, 1, x] + G[1, 1, x]*(-1 - Log[mu2/s]/2) + 
      G[0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 0, x]*(1/2 + Log[mu2/s]/2) - 
      (G[0, 0, x]*Log[mu2/s])/2 + (-2/27 - G[0, 0, x]/6 + 
        G[0, x]*(1/9 + Log[mu2/s]/6) - Log[mu2/s]/9 - Log[mu2/s]^2/12 + 
        zeta[2]/12)/x + (-52/27 - G[0, 0, x]/3 + 
        G[0, x]*(8/9 + Log[mu2/s]/3) - (8*Log[mu2/s])/9 - Log[mu2/s]^2/6 + 
        zeta[2]/6)/x^2 - (3*zeta[2])/2 - (3*Log[mu2/s]*zeta[2])/2 + 
      G[0, x]*(-1 - Log[mu2/s]/2 + (3*zeta[2])/2) + 
      G[1, x]*(1 + Log[mu2/s]/2 + (3*zeta[2])/2) + 
      x*(-G[0, 0, 0, x] + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
        G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - G[1, 1, 1, x] + 
        G[0, 1, x]*(-1/2 - Log[mu2/s]/2) + G[1, 0, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 0, x]*(1/2 + Log[mu2/s]/2) + G[1, 1, x]*(1/2 + Log[mu2/s]/2) + 
        (3*zeta[2])/2 - (3*G[0, x]*zeta[2])/2 - (3*G[1, x]*zeta[2])/2 + 
        (3*Log[mu2/s]*zeta[2])/2 + zeta[3]/2) - zeta[3]/2) + 
    (G[0, 0, 0, x] - G[0, 0, 1, x]/2 - G[0, 1, 0, x]/2 - G[1, 0, 1, x]/2 - 
      G[1, 1, 0, x]/2 + G[1, 1, 1, x] + G[1, 1, x]*(-1 - Log[mu2/s]/2) + 
      G[0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 0, x]*(1/2 + Log[mu2/s]/2) - 
      (G[0, 0, x]*Log[mu2/s])/2 + (-2 - G[0, 0, x]/2 + 
        G[0, x]*(1 + Log[mu2/s]/2) - Log[mu2/s] - Log[mu2/s]^2/4 + zeta[2]/4)/
       x - (3*zeta[2])/2 - (3*Log[mu2/s]*zeta[2])/2 + 
      G[0, x]*(-1 - Log[mu2/s]/2 + (3*zeta[2])/2) + 
      G[1, x]*(1 + Log[mu2/s]/2 + (3*zeta[2])/2) + 
      x*(-G[0, 0, 0, x] + G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + 
        G[1, 0, 1, x]/2 + G[1, 1, 0, x]/2 - G[1, 1, 1, x] + 
        G[0, 1, x]*(-1/2 - Log[mu2/s]/2) + G[1, 0, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 0, x]*(1/2 + Log[mu2/s]/2) + G[1, 1, x]*(1/2 + Log[mu2/s]/2) + 
        (3*zeta[2])/2 - (3*G[0, x]*zeta[2])/2 - (3*G[1, x]*zeta[2])/2 + 
        (3*Log[mu2/s]*zeta[2])/2 + zeta[3]/2) - zeta[3]/2)/Nc) + 
  e^3*(Nf*((575/81 - G[0, 0, 0, x]/3 + G[0, 0, x]*(11/9 + Log[mu2/s]/3) + 
        (11*Log[mu2/s]^2)/18 + Log[mu2/s]^3/18 + Log[mu2/s]*
         (85/27 - zeta[2]/6) + G[0, x]*(-85/27 - (11*Log[mu2/s])/9 - 
          Log[mu2/s]^2/6 + zeta[2]/6) - (11*zeta[2])/18 - (7*zeta[3])/9)/
       x^2 + (-575/81 + G[0, 0, 0, x]/3 + G[0, 0, x]*(-11/9 - Log[mu2/s]/3) - 
        (11*Log[mu2/s]^2)/18 - Log[mu2/s]^3/18 + 
        G[0, x]*(85/27 + (11*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6) + 
        Log[mu2/s]*(-85/27 + zeta[2]/6) + (11*zeta[2])/18 + (7*zeta[3])/9)/
       x) + Nc*((-3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
      G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
      G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
      G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
      (3*G[1, 1, 1, 1, x])/2 + G[0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
      G[0, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[1, 0, 1, x]*
       (-1/2 - Log[mu2/s]/2) + G[1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + 
      G[0, 0, 0, x]*(1/2 + Log[mu2/s]) + G[1, 1, 1, x]*(3/2 + Log[mu2/s]) + 
      G[0, 1, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
      G[1, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
      G[0, 0, x]*(-Log[mu2/s]^2/4 - (5*zeta[2])/4) + 
      G[1, 1, x]*(-2 - Log[mu2/s] - Log[mu2/s]^2/4 - (5*zeta[2])/4) - 
      3*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/4 + 
      Log[mu2/s]*((-3*zeta[2])/2 - zeta[3]/2) + 
      (-4/81 + G[0, 0, 0, x]/6 + G[0, 0, x]*(-1/9 - Log[mu2/s]/6) - 
        Log[mu2/s]^2/18 - Log[mu2/s]^3/36 + G[0, x]*(2/27 + Log[mu2/s]/9 + 
          Log[mu2/s]^2/12 - zeta[2]/12) + Log[mu2/s]*(-2/27 + zeta[2]/12) + 
        zeta[2]/18 + (7*zeta[3])/18)/x + G[0, x]*(-2 - Log[mu2/s]^2/4 + 
        (7*zeta[2])/4 + Log[mu2/s]*(-1 + (3*zeta[2])/2) + zeta[3]/2) + 
      G[1, x]*(2 + Log[mu2/s]^2/4 + (5*zeta[2])/4 + 
        Log[mu2/s]*(1 + (3*zeta[2])/2) + zeta[3]/2) + 
      (-320/81 + G[0, 0, 0, x]/3 + G[0, 0, x]*(-8/9 - Log[mu2/s]/3) - 
        (4*Log[mu2/s]^2)/9 - Log[mu2/s]^3/18 + 
        G[0, x]*(52/27 + (8*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6) + 
        Log[mu2/s]*(-52/27 + zeta[2]/6) + (4*zeta[2])/9 + (7*zeta[3])/9)/
       x^2 - zeta[3]/2 + x*((3*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x]/2 - 
        G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + 
        G[0, 1, 1, 1, x]/2 + G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - 
        G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 + 
        (3*G[1, 1, 1, 1, x])/2 + G[0, 0, 0, x]*(-1 - Log[mu2/s]) + 
        G[1, 1, 1, x]*(-1 - Log[mu2/s]) + G[0, 0, 1, x]*
         (1/2 + Log[mu2/s]/2) + G[0, 1, 0, x]*(1/2 + Log[mu2/s]/2) + 
        G[1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 1, 0, x]*
         (1/2 + Log[mu2/s]/2) + 3*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/4 + 
        G[0, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[1, 1, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
        G[0, x]*((-3*zeta[2])/2 - (3*Log[mu2/s]*zeta[2])/2 - zeta[3]/2) + 
        G[1, x]*((-3*zeta[2])/2 - (3*Log[mu2/s]*zeta[2])/2 - zeta[3]/2) + 
        Log[mu2/s]*((3*zeta[2])/2 + zeta[3]/2) + zeta[3]/2 - (3*zeta[4])/8) + 
      (3*zeta[4])/8) + ((-3*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + 
      G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
      G[0, 1, 1, 1, x]/2 - G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + 
      G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 1, x]/2 + G[1, 1, 1, 0, x]/2 - 
      (3*G[1, 1, 1, 1, x])/2 + G[0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
      G[0, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[1, 0, 1, x]*
       (-1/2 - Log[mu2/s]/2) + G[1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + 
      G[0, 0, 0, x]*(1/2 + Log[mu2/s]) + G[1, 1, 1, x]*(3/2 + Log[mu2/s]) + 
      G[0, 1, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
      G[1, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
      G[0, 0, x]*(-Log[mu2/s]^2/4 - (5*zeta[2])/4) + 
      G[1, 1, x]*(-2 - Log[mu2/s] - Log[mu2/s]^2/4 - (5*zeta[2])/4) - 
      3*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/4 + 
      Log[mu2/s]*((-3*zeta[2])/2 - zeta[3]/2) + 
      G[0, x]*(-2 - Log[mu2/s]^2/4 + (7*zeta[2])/4 + 
        Log[mu2/s]*(-1 + (3*zeta[2])/2) + zeta[3]/2) + 
      G[1, x]*(2 + Log[mu2/s]^2/4 + (5*zeta[2])/4 + 
        Log[mu2/s]*(1 + (3*zeta[2])/2) + zeta[3]/2) - zeta[3]/2 + 
      (-4 + G[0, 0, 0, x]/2 + G[0, 0, x]*(-1 - Log[mu2/s]/2) - 
        Log[mu2/s]^2/2 - Log[mu2/s]^3/12 + G[0, x]*(2 + Log[mu2/s] + 
          Log[mu2/s]^2/4 - zeta[2]/4) + Log[mu2/s]*(-2 + zeta[2]/4) + 
        zeta[2]/2 + (7*zeta[3])/6)/x + x*((3*G[0, 0, 0, 0, x])/2 - 
        G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 1, x]/2 - 
        G[0, 1, 1, 0, x]/2 + G[0, 1, 1, 1, x]/2 + G[1, 0, 0, 0, x]/2 - 
        G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, x]/2 - 
        G[1, 1, 1, 0, x]/2 + (3*G[1, 1, 1, 1, x])/2 + 
        G[0, 0, 0, x]*(-1 - Log[mu2/s]) + G[1, 1, 1, x]*(-1 - Log[mu2/s]) + 
        G[0, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[0, 1, 0, x]*
         (1/2 + Log[mu2/s]/2) + G[1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + 
        G[1, 1, 0, x]*(1/2 + Log[mu2/s]/2) + 3*zeta[2] + 
        (3*Log[mu2/s]^2*zeta[2])/4 + G[0, 0, x]*(1 + Log[mu2/s]/2 + 
          Log[mu2/s]^2/4 + (5*zeta[2])/4) + G[1, 1, x]*(1 + Log[mu2/s]/2 + 
          Log[mu2/s]^2/4 + (5*zeta[2])/4) + G[0, 1, x]*(-1 - Log[mu2/s]/2 - 
          Log[mu2/s]^2/4 + (7*zeta[2])/4) + G[1, 0, x]*(-1 - Log[mu2/s]/2 - 
          Log[mu2/s]^2/4 + (7*zeta[2])/4) + G[0, x]*((-3*zeta[2])/2 - 
          (3*Log[mu2/s]*zeta[2])/2 - zeta[3]/2) + 
        G[1, x]*((-3*zeta[2])/2 - (3*Log[mu2/s]*zeta[2])/2 - zeta[3]/2) + 
        Log[mu2/s]*((3*zeta[2])/2 + zeta[3]/2) + zeta[3]/2 - (3*zeta[4])/8) + 
      (3*zeta[4])/8)/Nc) + 
  e^4*(Nf*((3661/243 + G[0, 0, 0, 0, x]/3 + G[0, 0, 0, x]*
         (-11/9 - Log[mu2/s]/3) + (11*Log[mu2/s]^3)/54 + Log[mu2/s]^4/72 + 
        G[0, 0, x]*(85/27 + (11*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6) + 
        Log[mu2/s]^2*(85/54 - zeta[2]/12) - (85*zeta[2])/54 + 
        Log[mu2/s]*(575/81 - (11*zeta[2])/18 - (7*zeta[3])/9) + 
        G[0, x]*(-575/81 - (11*Log[mu2/s]^2)/18 - Log[mu2/s]^3/18 + 
          Log[mu2/s]*(-85/27 + zeta[2]/6) + (11*zeta[2])/18 + 
          (7*zeta[3])/9) - (77*zeta[3])/27 - (47*zeta[4])/48)/x^2 + 
      (-3661/243 - G[0, 0, 0, 0, x]/3 + G[0, 0, 0, x]*(11/9 + Log[mu2/s]/3) - 
        (11*Log[mu2/s]^3)/54 - Log[mu2/s]^4/72 + Log[mu2/s]^2*
         (-85/54 + zeta[2]/12) + G[0, 0, x]*(-85/27 - (11*Log[mu2/s])/9 - 
          Log[mu2/s]^2/6 + zeta[2]/6) + (85*zeta[2])/54 + 
        G[0, x]*(575/81 + (11*Log[mu2/s]^2)/18 + Log[mu2/s]^3/18 + 
          Log[mu2/s]*(85/27 - zeta[2]/6) - (11*zeta[2])/18 - (7*zeta[3])/9) + 
        Log[mu2/s]*(-575/81 + (11*zeta[2])/18 + (7*zeta[3])/9) + 
        (77*zeta[3])/27 + (47*zeta[4])/48)/x) + 
    Nc*(2*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x]/2 - 
      G[0, 0, 0, 1, 0, x]/2 - G[0, 0, 1, 0, 1, x]/2 - G[0, 0, 1, 1, 0, x]/2 + 
      G[0, 0, 1, 1, 1, x]/2 + G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - 
      G[0, 1, 0, 1, 0, x]/2 - G[0, 1, 1, 0, 1, x]/2 - G[0, 1, 1, 1, 0, x]/2 + 
      G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x]/2 - 
      G[1, 0, 0, 1, 0, x]/2 - G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + 
      G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 0, 0, x]/2 - G[1, 1, 0, 0, 1, x]/2 - 
      G[1, 1, 0, 1, 0, x]/2 - G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + 
      2*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-2 - (3*Log[mu2/s])/2) + 
      G[0, 0, 0, 0, x]*(-1 - (3*Log[mu2/s])/2) + G[0, 1, 1, 1, x]*
       (-1/2 - Log[mu2/s]/2) + G[1, 0, 0, 0, x]*(-1/2 - Log[mu2/s]/2) + 
      G[0, 0, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[0, 0, 1, 0, x]*
       (1/2 + Log[mu2/s]/2) + G[0, 1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + 
      G[0, 1, 1, 0, x]*(1/2 + Log[mu2/s]/2) + G[1, 0, 0, 1, x]*
       (1/2 + Log[mu2/s]/2) + G[1, 0, 1, 0, x]*(1/2 + Log[mu2/s]/2) + 
      G[1, 1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[1, 1, 1, 0, x]*
       (1/2 + Log[mu2/s]/2) + (3*G[0, 1, 1, x]*zeta[2])/2 + 
      (3*G[1, 0, 0, x]*zeta[2])/2 - (Log[mu2/s]^3*zeta[2])/4 + 
      G[0, 0, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/2 + zeta[2]) + 
      G[1, 1, 1, x]*(3 + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + zeta[2]) + 
      G[0, 0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
      G[0, 1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
      G[1, 0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
      G[1, 1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
      G[0, 1, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + 
        Log[mu2/s]*(1 - (7*zeta[2])/4) - (7*zeta[2])/4 - (5*zeta[3])/3) + 
      G[1, 0, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + 
        Log[mu2/s]*(1 - (7*zeta[2])/4) - (7*zeta[2])/4 - (5*zeta[3])/3) + 
      Log[mu2/s]^2*((-3*zeta[2])/4 - zeta[3]/4) + 
      G[1, 1, x]*(-4 - Log[mu2/s]^2/2 - Log[mu2/s]^3/12 + 
        Log[mu2/s]*(-2 - (5*zeta[2])/4) - zeta[2] + (2*zeta[3])/3) + 
      G[0, 0, x]*(-Log[mu2/s]^3/12 - (3*zeta[2])/2 - (5*Log[mu2/s]*zeta[2])/
         4 + (2*zeta[3])/3) - zeta[3] + zeta[2]*(-6 + (15*zeta[3])/4) + 
      G[1, x]*(4 + Log[mu2/s]^3/12 + Log[mu2/s]^2*(1/2 + (3*zeta[2])/4) + 
        (5*zeta[2])/2 + Log[mu2/s]*(2 + (5*zeta[2])/4 + zeta[3]/2) - 
        (2*zeta[3])/3 - (3*zeta[4])/8) + G[0, x]*(-4 - Log[mu2/s]^3/12 + 
        Log[mu2/s]^2*(-1/2 + (3*zeta[2])/4) + (7*zeta[2])/2 + 
        Log[mu2/s]*(-2 + (7*zeta[2])/4 + zeta[3]/2) + (5*zeta[3])/3 - 
        (3*zeta[4])/8) + Log[mu2/s]*(-3*zeta[2] - zeta[3]/2 + 
        (3*zeta[4])/8) + (-8/243 - G[0, 0, 0, 0, x]/6 + 
        G[0, 0, 0, x]*(1/9 + Log[mu2/s]/6) - Log[mu2/s]^3/54 - 
        Log[mu2/s]^4/144 + Log[mu2/s]^2*(-1/27 + zeta[2]/24) + 
        G[0, 0, x]*(-2/27 - Log[mu2/s]/9 - Log[mu2/s]^2/12 + zeta[2]/12) + 
        zeta[2]/27 + G[0, x]*(4/81 + Log[mu2/s]^2/18 + Log[mu2/s]^3/36 + 
          Log[mu2/s]*(2/27 - zeta[2]/12) - zeta[2]/18 - (7*zeta[3])/18) + 
        Log[mu2/s]*(-4/81 + zeta[2]/18 + (7*zeta[3])/18) + (7*zeta[3])/27 + 
        (47*zeta[4])/96)/x + (-1936/243 - G[0, 0, 0, 0, x]/3 + 
        G[0, 0, 0, x]*(8/9 + Log[mu2/s]/3) - (4*Log[mu2/s]^3)/27 - 
        Log[mu2/s]^4/72 + Log[mu2/s]^2*(-26/27 + zeta[2]/12) + 
        G[0, 0, x]*(-52/27 - (8*Log[mu2/s])/9 - Log[mu2/s]^2/6 + zeta[2]/6) + 
        (26*zeta[2])/27 + G[0, x]*(320/81 + (4*Log[mu2/s]^2)/9 + 
          Log[mu2/s]^3/18 + Log[mu2/s]*(52/27 - zeta[2]/6) - (4*zeta[2])/9 - 
          (7*zeta[3])/9) + Log[mu2/s]*(-320/81 + (4*zeta[2])/9 + 
          (7*zeta[3])/9) + (56*zeta[3])/27 + (47*zeta[4])/48)/x^2 + 
      (3*zeta[4])/8 + x*(-2*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 1, x]/2 + 
        G[0, 0, 0, 1, 0, x]/2 + G[0, 0, 1, 0, 1, x]/2 + 
        G[0, 0, 1, 1, 0, x]/2 - G[0, 0, 1, 1, 1, x]/2 - 
        G[0, 1, 0, 0, 0, x]/2 + G[0, 1, 0, 0, 1, x]/2 + 
        G[0, 1, 0, 1, 0, x]/2 + G[0, 1, 1, 0, 1, x]/2 + 
        G[0, 1, 1, 1, 0, x]/2 - G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 0, 0, x] + 
        G[1, 0, 0, 0, 1, x]/2 + G[1, 0, 0, 1, 0, x]/2 + 
        G[1, 0, 1, 0, 1, x]/2 + G[1, 0, 1, 1, 0, x]/2 - 
        G[1, 0, 1, 1, 1, x]/2 - G[1, 1, 0, 0, 0, x]/2 + 
        G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 + 
        G[1, 1, 1, 0, 1, x]/2 + G[1, 1, 1, 1, 0, x]/2 - 
        2*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 0, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[0, 1, 0, 1, x]*
         (-1/2 - Log[mu2/s]/2) + G[0, 1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + 
        G[1, 0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + G[1, 0, 1, 0, x]*
         (-1/2 - Log[mu2/s]/2) + G[1, 1, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[1, 1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[0, 1, 1, 1, x]*
         (1/2 + Log[mu2/s]/2) + G[1, 0, 0, 0, x]*(1/2 + Log[mu2/s]/2) + 
        G[0, 0, 0, 0, x]*(3/2 + (3*Log[mu2/s])/2) + G[1, 1, 1, 1, x]*
         (3/2 + (3*Log[mu2/s])/2) + G[0, 0, 1, x]*(1 + Log[mu2/s]/2 + 
          Log[mu2/s]^2/4 - (7*zeta[2])/4) + G[0, 1, 0, x]*
         (1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[1, 0, 1, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[1, 1, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[0, 0, 0, x]*(-2 - Log[mu2/s] - Log[mu2/s]^2/2 - zeta[2]) + 
        G[1, 1, 1, x]*(-2 - Log[mu2/s] - Log[mu2/s]^2/2 - zeta[2]) - 
        (3*G[0, 1, 1, x]*zeta[2])/2 - (3*G[1, 0, 0, x]*zeta[2])/2 + 
        (Log[mu2/s]^3*zeta[2])/4 + zeta[2]*(6 - (15*zeta[3])/4) + 
        G[0, 0, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + (5*zeta[2])/4 + 
          Log[mu2/s]*(1 + (5*zeta[2])/4) - (2*zeta[3])/3) + 
        G[1, 1, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + (5*zeta[2])/4 + 
          Log[mu2/s]*(1 + (5*zeta[2])/4) - (2*zeta[3])/3) + 
        Log[mu2/s]^2*((3*zeta[2])/4 + zeta[3]/4) + zeta[3] + 
        G[0, 1, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + (7*zeta[2])/4 + 
          Log[mu2/s]*(-1 + (7*zeta[2])/4) + (5*zeta[3])/3) + 
        G[1, 0, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + (7*zeta[2])/4 + 
          Log[mu2/s]*(-1 + (7*zeta[2])/4) + (5*zeta[3])/3) + 
        Log[mu2/s]*(3*zeta[2] + zeta[3]/2 - (3*zeta[4])/8) + 
        G[0, x]*(-3*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((-3*zeta[2])/2 - zeta[3]/2) - zeta[3]/2 + 
          (3*zeta[4])/8) + G[1, x]*(-3*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((-3*zeta[2])/2 - zeta[3]/2) - zeta[3]/2 + 
          (3*zeta[4])/8) - (3*zeta[4])/8 + zeta[5]/2) - zeta[5]/2) + 
    (2*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x]/2 - G[0, 0, 0, 1, 0, x]/2 - 
      G[0, 0, 1, 0, 1, x]/2 - G[0, 0, 1, 1, 0, x]/2 + G[0, 0, 1, 1, 1, x]/2 + 
      G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - G[0, 1, 0, 1, 0, x]/2 - 
      G[0, 1, 1, 0, 1, x]/2 - G[0, 1, 1, 1, 0, x]/2 + G[0, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x]/2 - G[1, 0, 0, 1, 0, x]/2 - 
      G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + G[1, 0, 1, 1, 1, x]/2 + 
      G[1, 1, 0, 0, 0, x]/2 - G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
      G[1, 1, 1, 0, 1, x]/2 - G[1, 1, 1, 1, 0, x]/2 + 2*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(-2 - (3*Log[mu2/s])/2) + G[0, 0, 0, 0, x]*
       (-1 - (3*Log[mu2/s])/2) + G[0, 1, 1, 1, x]*(-1/2 - Log[mu2/s]/2) + 
      G[1, 0, 0, 0, x]*(-1/2 - Log[mu2/s]/2) + G[0, 0, 0, 1, x]*
       (1/2 + Log[mu2/s]/2) + G[0, 0, 1, 0, x]*(1/2 + Log[mu2/s]/2) + 
      G[0, 1, 0, 1, x]*(1/2 + Log[mu2/s]/2) + G[0, 1, 1, 0, x]*
       (1/2 + Log[mu2/s]/2) + G[1, 0, 0, 1, x]*(1/2 + Log[mu2/s]/2) + 
      G[1, 0, 1, 0, x]*(1/2 + Log[mu2/s]/2) + G[1, 1, 0, 1, x]*
       (1/2 + Log[mu2/s]/2) + G[1, 1, 1, 0, x]*(1/2 + Log[mu2/s]/2) + 
      (3*G[0, 1, 1, x]*zeta[2])/2 + (3*G[1, 0, 0, x]*zeta[2])/2 - 
      (Log[mu2/s]^3*zeta[2])/4 + G[0, 0, 0, x]*(1 + Log[mu2/s]/2 + 
        Log[mu2/s]^2/2 + zeta[2]) + G[1, 1, 1, x]*(3 + (3*Log[mu2/s])/2 + 
        Log[mu2/s]^2/2 + zeta[2]) + G[0, 0, 1, x]*(-1 - Log[mu2/s]/2 - 
        Log[mu2/s]^2/4 + (7*zeta[2])/4) + G[0, 1, 0, x]*
       (-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
      G[1, 0, 1, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
      G[1, 1, 0, x]*(-1 - Log[mu2/s]/2 - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
      G[0, 1, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + 
        Log[mu2/s]*(1 - (7*zeta[2])/4) - (7*zeta[2])/4 - (5*zeta[3])/3) + 
      G[1, 0, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + 
        Log[mu2/s]*(1 - (7*zeta[2])/4) - (7*zeta[2])/4 - (5*zeta[3])/3) + 
      Log[mu2/s]^2*((-3*zeta[2])/4 - zeta[3]/4) + 
      G[1, 1, x]*(-4 - Log[mu2/s]^2/2 - Log[mu2/s]^3/12 + 
        Log[mu2/s]*(-2 - (5*zeta[2])/4) - zeta[2] + (2*zeta[3])/3) + 
      G[0, 0, x]*(-Log[mu2/s]^3/12 - (3*zeta[2])/2 - (5*Log[mu2/s]*zeta[2])/
         4 + (2*zeta[3])/3) - zeta[3] + zeta[2]*(-6 + (15*zeta[3])/4) + 
      G[1, x]*(4 + Log[mu2/s]^3/12 + Log[mu2/s]^2*(1/2 + (3*zeta[2])/4) + 
        (5*zeta[2])/2 + Log[mu2/s]*(2 + (5*zeta[2])/4 + zeta[3]/2) - 
        (2*zeta[3])/3 - (3*zeta[4])/8) + G[0, x]*(-4 - Log[mu2/s]^3/12 + 
        Log[mu2/s]^2*(-1/2 + (3*zeta[2])/4) + (7*zeta[2])/2 + 
        Log[mu2/s]*(-2 + (7*zeta[2])/4 + zeta[3]/2) + (5*zeta[3])/3 - 
        (3*zeta[4])/8) + Log[mu2/s]*(-3*zeta[2] - zeta[3]/2 + 
        (3*zeta[4])/8) + (3*zeta[4])/8 + (-8 - G[0, 0, 0, 0, x]/2 + 
        G[0, 0, 0, x]*(1 + Log[mu2/s]/2) - Log[mu2/s]^3/6 - Log[mu2/s]^4/48 + 
        Log[mu2/s]^2*(-1 + zeta[2]/8) + G[0, 0, x]*(-2 - Log[mu2/s] - 
          Log[mu2/s]^2/4 + zeta[2]/4) + zeta[2] + 
        G[0, x]*(4 + Log[mu2/s]^2/2 + Log[mu2/s]^3/12 + 
          Log[mu2/s]*(2 - zeta[2]/4) - zeta[2]/2 - (7*zeta[3])/6) + 
        (7*zeta[3])/3 + Log[mu2/s]*(-4 + zeta[2]/2 + (7*zeta[3])/6) + 
        (47*zeta[4])/32)/x + x*(-2*G[0, 0, 0, 0, 0, x] + 
        G[0, 0, 0, 0, 1, x]/2 + G[0, 0, 0, 1, 0, x]/2 + 
        G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - 
        G[0, 0, 1, 1, 1, x]/2 - G[0, 1, 0, 0, 0, x]/2 + 
        G[0, 1, 0, 0, 1, x]/2 + G[0, 1, 0, 1, 0, x]/2 + 
        G[0, 1, 1, 0, 1, x]/2 + G[0, 1, 1, 1, 0, x]/2 - G[0, 1, 1, 1, 1, x] - 
        G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x]/2 + G[1, 0, 0, 1, 0, x]/2 + 
        G[1, 0, 1, 0, 1, x]/2 + G[1, 0, 1, 1, 0, x]/2 - 
        G[1, 0, 1, 1, 1, x]/2 - G[1, 1, 0, 0, 0, x]/2 + 
        G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 + 
        G[1, 1, 1, 0, 1, x]/2 + G[1, 1, 1, 1, 0, x]/2 - 
        2*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 0, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[0, 1, 0, 1, x]*
         (-1/2 - Log[mu2/s]/2) + G[0, 1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + 
        G[1, 0, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + G[1, 0, 1, 0, x]*
         (-1/2 - Log[mu2/s]/2) + G[1, 1, 0, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[1, 1, 1, 0, x]*(-1/2 - Log[mu2/s]/2) + G[0, 1, 1, 1, x]*
         (1/2 + Log[mu2/s]/2) + G[1, 0, 0, 0, x]*(1/2 + Log[mu2/s]/2) + 
        G[0, 0, 0, 0, x]*(3/2 + (3*Log[mu2/s])/2) + G[1, 1, 1, 1, x]*
         (3/2 + (3*Log[mu2/s])/2) + G[0, 0, 1, x]*(1 + Log[mu2/s]/2 + 
          Log[mu2/s]^2/4 - (7*zeta[2])/4) + G[0, 1, 0, x]*
         (1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[1, 0, 1, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[1, 1, 0, x]*(1 + Log[mu2/s]/2 + Log[mu2/s]^2/4 - (7*zeta[2])/4) + 
        G[0, 0, 0, x]*(-2 - Log[mu2/s] - Log[mu2/s]^2/2 - zeta[2]) + 
        G[1, 1, 1, x]*(-2 - Log[mu2/s] - Log[mu2/s]^2/2 - zeta[2]) - 
        (3*G[0, 1, 1, x]*zeta[2])/2 - (3*G[1, 0, 0, x]*zeta[2])/2 + 
        (Log[mu2/s]^3*zeta[2])/4 + zeta[2]*(6 - (15*zeta[3])/4) + 
        G[0, 0, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + (5*zeta[2])/4 + 
          Log[mu2/s]*(1 + (5*zeta[2])/4) - (2*zeta[3])/3) + 
        G[1, 1, x]*(2 + Log[mu2/s]^2/4 + Log[mu2/s]^3/12 + (5*zeta[2])/4 + 
          Log[mu2/s]*(1 + (5*zeta[2])/4) - (2*zeta[3])/3) + 
        Log[mu2/s]^2*((3*zeta[2])/4 + zeta[3]/4) + zeta[3] + 
        G[0, 1, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + (7*zeta[2])/4 + 
          Log[mu2/s]*(-1 + (7*zeta[2])/4) + (5*zeta[3])/3) + 
        G[1, 0, x]*(-2 - Log[mu2/s]^2/4 - Log[mu2/s]^3/12 + (7*zeta[2])/4 + 
          Log[mu2/s]*(-1 + (7*zeta[2])/4) + (5*zeta[3])/3) + 
        Log[mu2/s]*(3*zeta[2] + zeta[3]/2 - (3*zeta[4])/8) + 
        G[0, x]*(-3*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((-3*zeta[2])/2 - zeta[3]/2) - zeta[3]/2 + 
          (3*zeta[4])/8) + G[1, x]*(-3*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((-3*zeta[2])/2 - zeta[3]/2) - zeta[3]/2 + 
          (3*zeta[4])/8) - (3*zeta[4])/8 + zeta[5]/2) - zeta[5]/2)/Nc), 
 Nc*(1/2 + 1/(3*x^2) - 5/(6*x)) + (1/2 - 1/(2*x))/Nc + 
  Nf*(-1/(3*x^2) + 1/(3*x)) + 
  e*(Nf*((-11/9 + G[0, x]/3 - Log[mu2/s]/3)/x^2 + 
      (11/9 - G[0, x]/3 + Log[mu2/s]/3)/x) + 
    (1 + (I/2)*Pi + ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)/(1 - x) + 
      (-1 + G[0, x]/2 - Log[mu2/s]/2)/x + Log[mu2/s]/2)/Nc + 
    Nc*(1 + (I/2)*Pi + ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)/(1 - x) + 
      (-17/9 + (5*G[0, x])/6 - (5*Log[mu2/s])/6)/x + 
      (8/9 - G[0, x]/3 + Log[mu2/s]/3)/x^2 + Log[mu2/s]/2)) + 
  e^2*(Nf*((85/27 + G[0, 0, x]/3 + G[0, x]*(-11/9 - Log[mu2/s]/3) + 
        (11*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6)/x + 
      (-85/27 - G[0, 0, x]/3 + G[0, x]*(11/9 + Log[mu2/s]/3) - 
        (11*Log[mu2/s])/9 - Log[mu2/s]^2/6 + zeta[2]/6)/x^2) + 
    (2 + I*Pi + (1 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + 
      (-2 - G[0, 0, x]/2 + G[0, x]*(1 + Log[mu2/s]/2) - Log[mu2/s] - 
        Log[mu2/s]^2/4 + zeta[2]/4)/x - (7*zeta[2])/4 + 
      ((I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x]/2 + 
        G[0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
        (I/2)*Pi*zeta[2] + zeta[3]/2)/(1 - x))/Nc + 
    Nc*(2 + I*Pi + (1 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + 
      (52/27 + G[0, 0, x]/3 + G[0, x]*(-8/9 - Log[mu2/s]/3) + 
        (8*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6)/x^2 + 
      (-106/27 - (5*G[0, 0, x])/6 + G[0, x]*(17/9 + (5*Log[mu2/s])/6) - 
        (17*Log[mu2/s])/9 - (5*Log[mu2/s]^2)/12 + (5*zeta[2])/12)/x - 
      (7*zeta[2])/4 + ((I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + 
        G[1, 0, 0, x]/2 + G[0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
        (I/2)*Pi*zeta[2] + zeta[3]/2)/(1 - x))) + 
  e^3*(Nf*((575/81 - G[0, 0, 0, x]/3 + G[0, 0, x]*(11/9 + Log[mu2/s]/3) + 
        (11*Log[mu2/s]^2)/18 + Log[mu2/s]^3/18 + Log[mu2/s]*
         (85/27 - zeta[2]/6) + G[0, x]*(-85/27 - (11*Log[mu2/s])/9 - 
          Log[mu2/s]^2/6 + zeta[2]/6) - (11*zeta[2])/18 - (7*zeta[3])/9)/x + 
      (-575/81 + G[0, 0, 0, x]/3 + G[0, 0, x]*(-11/9 - Log[mu2/s]/3) - 
        (11*Log[mu2/s]^2)/18 - Log[mu2/s]^3/18 + 
        G[0, x]*(85/27 + (11*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6) + 
        Log[mu2/s]*(-85/27 + zeta[2]/6) + (11*zeta[2])/18 + (7*zeta[3])/9)/
       x^2) + (4 + (2*I)*Pi + (1/2 + (I/4)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/12 + Log[mu2/s]*(2 + I*Pi - (7*zeta[2])/4) + 
      (-7/2 - ((3*I)/4)*Pi)*zeta[2] - (7*zeta[3])/6 + 
      (-4 + G[0, 0, 0, x]/2 + G[0, 0, x]*(-1 - Log[mu2/s]/2) - 
        Log[mu2/s]^2/2 - Log[mu2/s]^3/12 + G[0, x]*(2 + Log[mu2/s] + 
          Log[mu2/s]^2/4 - zeta[2]/4) + Log[mu2/s]*(-2 + zeta[2]/4) + 
        zeta[2]/2 + (7*zeta[3])/6)/x + ((-I/2)*Pi*G[0, 1, 0, x] + 
        (I/2)*Pi*G[1, 1, 0, x] + (3*G[0, 0, 0, 0, x])/2 - 
        G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x]/2 + 
        G[0, 0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
        (I/2)*Pi*zeta[2] + G[0, 0, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
          zeta[3]/2) + G[1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + 
        Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
        (27*zeta[4])/8)/(1 - x))/Nc + 
    Nc*(4 + (2*I)*Pi + (1/2 + (I/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/12 + 
      Log[mu2/s]*(2 + I*Pi - (7*zeta[2])/4) + (-7/2 - ((3*I)/4)*Pi)*zeta[2] + 
      (320/81 - G[0, 0, 0, x]/3 + G[0, 0, x]*(8/9 + Log[mu2/s]/3) + 
        (4*Log[mu2/s]^2)/9 + Log[mu2/s]^3/18 + Log[mu2/s]*
         (52/27 - zeta[2]/6) + G[0, x]*(-52/27 - (8*Log[mu2/s])/9 - 
          Log[mu2/s]^2/6 + zeta[2]/6) - (4*zeta[2])/9 - (7*zeta[3])/9)/x^2 - 
      (7*zeta[3])/6 + (-644/81 + (5*G[0, 0, 0, x])/6 + 
        G[0, 0, x]*(-17/9 - (5*Log[mu2/s])/6) - (17*Log[mu2/s]^2)/18 - 
        (5*Log[mu2/s]^3)/36 + G[0, x]*(106/27 + (17*Log[mu2/s])/9 + 
          (5*Log[mu2/s]^2)/12 - (5*zeta[2])/12) + 
        Log[mu2/s]*(-106/27 + (5*zeta[2])/12) + (17*zeta[2])/18 + 
        (35*zeta[3])/18)/x + ((-I/2)*Pi*G[0, 1, 0, x] + 
        (I/2)*Pi*G[1, 1, 0, x] + (3*G[0, 0, 0, 0, x])/2 - 
        G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x]/2 + 
        G[0, 0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
        (I/2)*Pi*zeta[2] + G[0, 0, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
          zeta[3]/2) + G[1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + 
        Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
        (27*zeta[4])/8)/(1 - x))) + 
  e^4*(Nf*((3661/243 + G[0, 0, 0, 0, x]/3 + G[0, 0, 0, x]*
         (-11/9 - Log[mu2/s]/3) + (11*Log[mu2/s]^3)/54 + Log[mu2/s]^4/72 + 
        G[0, 0, x]*(85/27 + (11*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6) + 
        Log[mu2/s]^2*(85/54 - zeta[2]/12) - (85*zeta[2])/54 + 
        Log[mu2/s]*(575/81 - (11*zeta[2])/18 - (7*zeta[3])/9) + 
        G[0, x]*(-575/81 - (11*Log[mu2/s]^2)/18 - Log[mu2/s]^3/18 + 
          Log[mu2/s]*(-85/27 + zeta[2]/6) + (11*zeta[2])/18 + 
          (7*zeta[3])/9) - (77*zeta[3])/27 - (47*zeta[4])/48)/x + 
      (-3661/243 - G[0, 0, 0, 0, x]/3 + G[0, 0, 0, x]*(11/9 + Log[mu2/s]/3) - 
        (11*Log[mu2/s]^3)/54 - Log[mu2/s]^4/72 + Log[mu2/s]^2*
         (-85/54 + zeta[2]/12) + G[0, 0, x]*(-85/27 - (11*Log[mu2/s])/9 - 
          Log[mu2/s]^2/6 + zeta[2]/6) + (85*zeta[2])/54 + 
        G[0, x]*(575/81 + (11*Log[mu2/s]^2)/18 + Log[mu2/s]^3/18 + 
          Log[mu2/s]*(85/27 - zeta[2]/6) - (11*zeta[2])/18 - (7*zeta[3])/9) + 
        Log[mu2/s]*(-575/81 + (11*zeta[2])/18 + (7*zeta[3])/9) + 
        (77*zeta[3])/27 + (47*zeta[4])/48)/x^2) + 
    (8 + (4*I)*Pi + (1/6 + (I/12)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/48 + 
      Log[mu2/s]^2*(1 + (I/2)*Pi - (7*zeta[2])/8) + (-7 - ((3*I)/2)*Pi)*
       zeta[2] + Log[mu2/s]*(4 + (2*I)*Pi + (-7/2 - ((3*I)/4)*Pi)*zeta[2] - 
        (7*zeta[3])/6) + (-7/3 - ((7*I)/6)*Pi)*zeta[3] + (73*zeta[4])/32 + 
      (-8 - G[0, 0, 0, 0, x]/2 + G[0, 0, 0, x]*(1 + Log[mu2/s]/2) - 
        Log[mu2/s]^3/6 - Log[mu2/s]^4/48 + Log[mu2/s]^2*(-1 + zeta[2]/8) + 
        G[0, 0, x]*(-2 - Log[mu2/s] - Log[mu2/s]^2/4 + zeta[2]/4) + zeta[2] + 
        G[0, x]*(4 + Log[mu2/s]^2/2 + Log[mu2/s]^3/12 + 
          Log[mu2/s]*(2 - zeta[2]/4) - zeta[2]/2 - (7*zeta[3])/6) + 
        (7*zeta[3])/3 + Log[mu2/s]*(-4 + zeta[2]/2 + (7*zeta[3])/6) + 
        (47*zeta[4])/32)/x + ((I/2)*Pi*G[0, 0, 1, 0, x] - 
        (I/2)*Pi*G[0, 1, 1, 0, x] - (I/2)*Pi*G[1, 0, 1, 0, x] + 
        (I/2)*Pi*G[1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, x] + 
        G[0, 0, 1, 0, 0, x]/2 + G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x]/2 + 
        (3*G[1, 0, 0, 0, 0, x])/2 - G[1, 0, 1, 0, 0, x]/2 - 
        G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x]*
         (-1 + (I/2)*Pi - Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (-1/2 + (I/2)*Pi - Log[mu2/s]/2) + G[1, 1, 0, 0, x]*
         (1/2 - (I/2)*Pi + Log[mu2/s]/2) + G[0, 0, 0, 0, x]*
         (3/2 - (I/2)*Pi + (3*Log[mu2/s])/2) + G[1, 1, 0, x]*
         ((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[0, 0, 0, x]*(-2 + (I/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - zeta[2]) + G[1, 0, 0, x]*(1 - (I/2)*Pi + 
          (1/2 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[0, 0, x]*(2 - I*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/12 + (5/4 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(1 - (I/2)*Pi + (5*zeta[2])/4) - (2*zeta[3])/3) + 
        G[1, 0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
          zeta[3]/2) + G[0, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        zeta[2]*((-I)*Pi - zeta[3]/4) + Log[mu2/s]^2*((-I/4)*Pi*zeta[2] + 
          zeta[3]/4) + G[1, 1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3] + 
        G[0, x]*((2*I)*Pi + (I/12)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           ((I/4)*Pi - (3*zeta[2])/4) + (-3 - (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(I*Pi + (-3/2 - (I/4)*Pi)*zeta[2] - zeta[3]/2) + 
          (-1/2 - ((7*I)/6)*Pi)*zeta[3] + (3*zeta[4])/8) + 
        (27/8 + I*Pi)*zeta[4] + Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2 + 
          (27*zeta[4])/8) + G[1, x]*((-I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
          (27*zeta[4])/8) + zeta[5]/2)/(1 - x))/Nc + 
    Nc*(8 + (4*I)*Pi + (1/6 + (I/12)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/48 + 
      Log[mu2/s]^2*(1 + (I/2)*Pi - (7*zeta[2])/8) + (-7 - ((3*I)/2)*Pi)*
       zeta[2] + Log[mu2/s]*(4 + (2*I)*Pi + (-7/2 - ((3*I)/4)*Pi)*zeta[2] - 
        (7*zeta[3])/6) + (-7/3 - ((7*I)/6)*Pi)*zeta[3] + 
      (1936/243 + G[0, 0, 0, 0, x]/3 + G[0, 0, 0, x]*(-8/9 - Log[mu2/s]/3) + 
        (4*Log[mu2/s]^3)/27 + Log[mu2/s]^4/72 + G[0, 0, x]*
         (52/27 + (8*Log[mu2/s])/9 + Log[mu2/s]^2/6 - zeta[2]/6) + 
        Log[mu2/s]^2*(26/27 - zeta[2]/12) - (26*zeta[2])/27 + 
        Log[mu2/s]*(320/81 - (4*zeta[2])/9 - (7*zeta[3])/9) + 
        G[0, x]*(-320/81 - (4*Log[mu2/s]^2)/9 - Log[mu2/s]^3/18 + 
          Log[mu2/s]*(-52/27 + zeta[2]/6) + (4*zeta[2])/9 + (7*zeta[3])/9) - 
        (56*zeta[3])/27 - (47*zeta[4])/48)/x^2 + (73*zeta[4])/32 + 
      (-3880/243 - (5*G[0, 0, 0, 0, x])/6 + G[0, 0, 0, x]*
         (17/9 + (5*Log[mu2/s])/6) - (17*Log[mu2/s]^3)/54 - 
        (5*Log[mu2/s]^4)/144 + Log[mu2/s]^2*(-53/27 + (5*zeta[2])/24) + 
        G[0, 0, x]*(-106/27 - (17*Log[mu2/s])/9 - (5*Log[mu2/s]^2)/12 + 
          (5*zeta[2])/12) + (53*zeta[2])/27 + 
        G[0, x]*(644/81 + (17*Log[mu2/s]^2)/18 + (5*Log[mu2/s]^3)/36 + 
          Log[mu2/s]*(106/27 - (5*zeta[2])/12) - (17*zeta[2])/18 - 
          (35*zeta[3])/18) + (119*zeta[3])/27 + Log[mu2/s]*
         (-644/81 + (17*zeta[2])/18 + (35*zeta[3])/18) + (235*zeta[4])/96)/
       x + ((I/2)*Pi*G[0, 0, 1, 0, x] - (I/2)*Pi*G[0, 1, 1, 0, x] - 
        (I/2)*Pi*G[1, 0, 1, 0, x] + (I/2)*Pi*G[1, 1, 1, 0, x] - 
        2*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x]/2 + G[0, 1, 0, 0, 0, x] - 
        G[0, 1, 1, 0, 0, x]/2 + (3*G[1, 0, 0, 0, 0, x])/2 - 
        G[1, 0, 1, 0, 0, x]/2 - G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x]/2 + 
        G[1, 0, 0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, 0, 0, 0, x]*(3/2 - (I/2)*Pi + (3*Log[mu2/s])/2) + 
        G[1, 1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[0, 0, 0, x]*(-2 + (I/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - zeta[2]) + G[1, 0, 0, x]*(1 - (I/2)*Pi + 
          (1/2 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[0, 0, x]*(2 - I*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/12 + (5/4 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(1 - (I/2)*Pi + (5*zeta[2])/4) - (2*zeta[3])/3) + 
        G[1, 0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
          zeta[3]/2) + G[0, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        zeta[2]*((-I)*Pi - zeta[3]/4) + Log[mu2/s]^2*((-I/4)*Pi*zeta[2] + 
          zeta[3]/4) + G[1, 1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3] + 
        G[0, x]*((2*I)*Pi + (I/12)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           ((I/4)*Pi - (3*zeta[2])/4) + (-3 - (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(I*Pi + (-3/2 - (I/4)*Pi)*zeta[2] - zeta[3]/2) + 
          (-1/2 - ((7*I)/6)*Pi)*zeta[3] + (3*zeta[4])/8) + 
        (27/8 + I*Pi)*zeta[4] + Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2 + 
          (27*zeta[4])/8) + G[1, x]*((-I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
          (27*zeta[4])/8) + zeta[5]/2)/(1 - x))), 0}


==> anc/qgqg_--+-_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-2*G[0, x] + 2*G[1, x] + ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)/(1 - x) - 
  (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - (3*G[1, 1, x])/2 + 
  ((3*I)*Pi*G[1, x] + 3*G[1, 1, x])/x^3 + 
  Nf^2*((-10/27 + (2*G[0, x])/9 - (2*Log[mu2/s])/9)/x^2 + 
    (10/27 - (2*G[0, x])/9 + (2*Log[mu2/s])/9)/x) + 
  (-115/18 - ((3*I)/2)*Pi + (5*G[0, 0, x])/6 + G[0, 1, x]/2 + G[1, 0, x]/2 + 
    G[1, x]*(-19/6 - (I/2)*Pi - Log[mu2/s]) + 
    G[0, x]*(3 + I*Pi - Log[mu2/s]/3) - (4*Log[mu2/s])/3 + 
    (2*Log[mu2/s]^2)/3 - (13*zeta[2])/6)/x + 
  (-4/3 + (3*I)*Pi + (3 - ((5*I)/2)*Pi)*G[1, x] - G[0, 0, x]/3 - 
    (5*G[1, 1, x])/2 + G[0, x]*(1/2 + Log[mu2/s]/3) - Log[mu2/s]/2 - 
    Log[mu2/s]^2/6 + zeta[2]/6)/x^2 - (9*zeta[2])/2 + 
  x*(2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 6*zeta[2]) + 
  (G[0, x] - G[1, x] + ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)/(1 - x) + 
    2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
    ((3*I)*Pi + (3 - ((5*I)/2)*Pi)*G[1, x] - (5*G[1, 1, x])/2)/x^2 + 
    2*G[1, 1, x] + ((3*I)*Pi*G[1, x] + 3*G[1, 1, x])/x^3 + 
    x*(-G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x] - 3*zeta[2]) + 
    (-17/8 - ((3*I)/2)*Pi + (-5/4 - (I/2)*Pi)*G[1, x] + G[0, 1, x]/2 + 
      G[1, 0, x]/2 - G[1, 1, x] + G[0, x]*(1/2 + I*Pi + Log[mu2/s]/2) - 
      (3*Log[mu2/s])/4 - Log[mu2/s]^2/4 - (5*zeta[2])/4)/x + 6*zeta[2])/
   Nc^2 + Nc*Nf*(2*G[0, x] - 2*G[1, x] + 3*G[0, 0, x] - 3*G[0, 1, x] - 
    3*G[1, 0, x] + 3*G[1, 1, x] + x*(-2*G[0, 0, x] + 2*G[0, 1, x] + 
      2*G[1, 0, x] - 2*G[1, 1, x] - 6*zeta[2]) + 
    (-143/27 - (4*G[0, 0, x])/3 + (5*G[0, 1, x])/3 + (5*G[1, 0, x])/3 - 
      G[1, 1, x] + G[1, x]*(5/3 - (2*Log[mu2/s])/3) + 
      G[0, x]*(-19/18 - Log[mu2/s]/3) - (11*Log[mu2/s])/18 + Log[mu2/s]^2/2 - 
      (11*zeta[2])/2)/x + 9*zeta[2] + 
    (397/54 + G[0, 0, x]/3 - (2*G[0, 1, x])/3 - (2*G[1, 0, x])/3 + 
      G[0, x]*(-17/18 + Log[mu2/s]/3) + (17*Log[mu2/s])/18 + 
      (2*G[1, x]*Log[mu2/s])/3 - Log[mu2/s]^2/2 + (5*zeta[2])/2)/x^2) + 
  (Nf*(-3*G[0, x] + 3*G[1, x] - 5*G[0, 0, x] + 
     ((3*I)*Pi*G[0, x] + 3*G[0, 0, x])/(1 - x) + 5*G[0, 1, x] + 
     5*G[1, 0, x] - 5*G[1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])/x^3 + 
     (11/6 + (6*I)*Pi + (6 - (3*I)*Pi)*G[1, x] + G[0, 0, x]/3 - 
       3*G[1, 1, x] + G[0, x]*(-1/2 - Log[mu2/s]/3) + Log[mu2/s]/2 + 
       Log[mu2/s]^2/6 - zeta[2]/6)/x^2 - 15*zeta[2] + 
     (-7/9 - (3*I)*Pi + (-28/3 + I*Pi)*G[1, x] + (11*G[0, 0, x])/3 - 
       2*G[0, 1, x] - 2*G[1, 0, x] + 3*G[1, 1, x] + 
       G[0, x]*(13/2 + (2*I)*Pi + Log[mu2/s]/3) - Log[mu2/s]/6 - 
       Log[mu2/s]^2/6 + (37*zeta[2])/6)/x + 
     x*(3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] + 
       9*zeta[2])))/Nc + Nc^2*(-5*G[0, x] + 5*G[1, x] - (13*G[0, 0, x])/2 + 
    (13*G[0, 1, x])/2 + (13*G[1, 0, x])/2 - (13*G[1, 1, x])/2 + 
    (-175/27 - G[0, 0, x]/3 + (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3 + 
      G[0, x]*(13/18 - Log[mu2/s]/3) - (13*Log[mu2/s])/18 - 
      (2*G[1, x]*Log[mu2/s])/3 + Log[mu2/s]^2/2 - (5*zeta[2])/2)/x^2 - 
    (39*zeta[2])/2 + (-25/216 + (11*G[0, 0, x])/6 - (5*G[0, 1, x])/3 - 
      (5*G[1, 0, x])/3 + 2*G[1, 1, x] + G[1, x]*(-47/12 - Log[mu2/s]/3) + 
      G[0, x]*(77/18 - Log[mu2/s]/6) - (13*Log[mu2/s])/36 + Log[mu2/s]^2/4 + 
      (19*zeta[2])/4)/x + x*(5*G[0, 0, x] - 5*G[0, 1, x] - 5*G[1, 0, x] + 
      5*G[1, 1, x] + 15*zeta[2])) + 
  e*((71/6 + I*Pi)*G[0, 0, 0, x] - G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 
    2*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
    G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[1, 0, 0, 0, x] - 
    G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - G[1, 1, 0, 1, x] - 
    G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
     (17/3 - I*Pi - 3*Log[mu2/s]) + G[1, 0, 0, x]*(-8 - I*Pi - Log[mu2/s]) + 
    G[0, 0, 1, x]*(-7/2 - I*Pi - Log[mu2/s]) + 
    G[0, 1, 0, x]*(-7/2 - I*Pi - Log[mu2/s]) + 
    G[0, 1, 1, x]*(-23/6 + I*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 1, x]*(2/3 + I*Pi + 2*Log[mu2/s]) + 
    G[1, 1, 0, x]*(2/3 + I*Pi + 2*Log[mu2/s]) + 
    ((6*I)*Pi*G[0, 1, x] + 6*G[0, 1, 1, x] - 12*G[1, 1, 1, x] + 
      G[1, 1, x]*(21/2 - (6*I)*Pi + 6*Log[mu2/s]) + 
      G[1, x]*(((21*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] - 18*zeta[2]))/x^3 + 
    Nf^2*((166/81 + (2*G[0, 0, x])/3 + G[0, x]*(-14/9 - (2*Log[mu2/s])/3) + 
        (14*Log[mu2/s])/9 + Log[mu2/s]^2/3 - zeta[2]/9)/x + 
      (-166/81 - (2*G[0, 0, x])/3 + G[0, x]*(14/9 + (2*Log[mu2/s])/3) - 
        (14*Log[mu2/s])/9 - Log[mu2/s]^2/3 + zeta[2]/9)/x^2) + 
    G[0, 0, x]*(181/36 + ((7*I)/2)*Pi - (29*Log[mu2/s])/6 + Log[mu2/s]^2/2 - 
      (5*zeta[2])/2) + G[0, 1, x]*(83/36 - ((7*I)/2)*Pi + (23*Log[mu2/s])/6 - 
      Log[mu2/s]^2/2 + zeta[2]/2) + (-157/12 + ((17*I)/2)*Pi)*zeta[2] - 
    (29*Log[mu2/s]*zeta[2])/2 + (3*Log[mu2/s]^2*zeta[2])/2 + 
    G[1, 0, x]*(83/36 - ((7*I)/2)*Pi + (23*Log[mu2/s])/6 - Log[mu2/s]^2/2 + 
      (5*zeta[2])/2) + G[1, 1, x]*(-347/36 + ((7*I)/2)*Pi - 
      (17*Log[mu2/s])/6 + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
    G[0, x]*(-719/36 + ((3*I)/2)*Pi - (35*Log[mu2/s])/6 + Log[mu2/s]^2/2 + 
      (41/6 + I*Pi)*zeta[2] - zeta[3]) + (5*zeta[3])/2 + 
    G[1, x]*(719/36 - ((3*I)/2)*Pi - Log[mu2/s]^2/2 + 
      Log[mu2/s]*(35/6 - 3*zeta[2]) + (8/3 - I*Pi)*zeta[2] + zeta[3]) + 
    (-3829/108 - ((33*I)/4)*Pi - (23*G[0, 0, 0, x])/6 - (3*G[0, 0, 1, x])/2 - 
      (3*G[0, 1, 0, x])/2 - 2*G[0, 1, 1, x] + 9*G[1, 0, 0, x] - 
      (17*G[1, 0, 1, x])/2 + (-17/2 - (6*I)*Pi)*G[1, 1, 0, x] + 
      (9*G[1, 1, 1, x])/2 - 7*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + 
      G[1, 1, 1, 0, x] - G[1, 1, 1, 1, x] - (5*Log[mu2/s]^2)/9 + 
      (8*Log[mu2/s]^3)/9 + G[0, 1, x]*(32/3 - ((3*I)/2)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, x]*(-137/18 - (3*I)*Pi + (7*Log[mu2/s])/3) + 
      G[0, x]*(218/9 + ((19*I)/2)*Pi + (58/9 + (2*I)*Pi)*Log[mu2/s] - 
        (7*Log[mu2/s]^2)/6 - (43*zeta[2])/6) + 
      Log[mu2/s]*(-136/9 - (3*I)*Pi - (13*zeta[2])/3) + 
      G[1, 1, x]*(-157/12 - (4*I)*Pi - 2*zeta[2]) + (-145/9 - (9*I)*Pi)*
       zeta[2] + G[1, 0, x]*(32/3 + ((5*I)/2)*Pi + 2*Log[mu2/s] + 
        5*zeta[2]) + G[1, x]*(-625/36 - ((43*I)/4)*Pi + 
        (-25/3 - I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
        (38 + (6*I)*Pi)*zeta[2] - 5*zeta[3]) + (25*zeta[3])/18)/x + 
    (-56/9 + ((33*I)/2)*Pi - (7*I)*Pi*G[0, 1, x] + (4*G[0, 0, 0, x])/3 - 
      7*G[0, 1, 1, x] + 5*G[1, 0, 1, x] + (5 + (6*I)*Pi)*G[1, 1, 0, x] + 
      8*G[1, 1, 1, x] + 7*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - 
      G[1, 1, 1, 0, x] + G[1, 1, 1, 1, x] + G[0, 0, x]*
       (-43/18 - (4*Log[mu2/s])/3) - (43*Log[mu2/s]^2)/36 - 
      (2*Log[mu2/s]^3)/9 + G[1, 0, x]*((5*I)*Pi - 5*zeta[2]) + 
      G[0, x]*(4 + (43*Log[mu2/s])/18 + (2*Log[mu2/s]^2)/3 - zeta[2]/3) + 
      Log[mu2/s]*(-4 + (6*I)*Pi + zeta[2]/3) - (623*zeta[2])/36 + 
      G[1, 1, x]*(-35/4 + (8*I)*Pi - 5*Log[mu2/s] + 2*zeta[2]) + 
      (7*zeta[3])/9 + G[1, x]*(33/2 - ((11*I)/4)*Pi + 
        (6 - (5*I)*Pi)*Log[mu2/s] + (-4 - (6*I)*Pi)*zeta[2] + 5*zeta[3]))/
     x^2 - 8*zeta[4] + x*((-43/3 - I*Pi)*G[0, 0, 0, x] + G[0, 0, 0, 0, x] - 
      2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] - 
      G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 
      G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
      G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(1/3 - I*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, x]*(17/6 - I*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(17/6 - I*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(9/2 + I*Pi + Log[mu2/s]) + G[0, 0, 1, x]*
       (7 + I*Pi + Log[mu2/s]) + G[0, 1, 0, x]*(7 + I*Pi + Log[mu2/s]) + 
      G[1, 1, 1, x]*(-61/6 + I*Pi + 3*Log[mu2/s]) + 
      G[1, 1, x]*(629/36 - ((3*I)/2)*Pi + (35*Log[mu2/s])/6 - 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[1, 0, x]*
       (-629/36 + ((3*I)/2)*Pi - (35*Log[mu2/s])/6 + Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + G[0, 1, x]*(-629/36 + ((3*I)/2)*Pi - 
        (35*Log[mu2/s])/6 + Log[mu2/s]^2/2 - zeta[2]/2) + 
      (629/12 - ((9*I)/2)*Pi)*zeta[2] + (35*Log[mu2/s]*zeta[2])/2 - 
      (3*Log[mu2/s]^2*zeta[2])/2 + G[0, 0, x]*(629/36 - ((3*I)/2)*Pi + 
        (35*Log[mu2/s])/6 - Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[1, x]*((-38/3 + I*Pi)*zeta[2] + 3*Log[mu2/s]*zeta[2] - zeta[3]) + 
      (5*zeta[3])/2 + G[0, x]*((-101/6 - I*Pi)*zeta[2] + zeta[3]) + 
      8*zeta[4]) + ((I/2)*Pi*G[1, 0, x] - (5*G[0, 0, 0, x])/2 + 
      (-5/2 - (6*I)*Pi)*G[0, 0, 1, x] - (5*G[0, 1, 0, x])/2 + 
      G[1, 0, 0, x]/2 - G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + 
      G[0, 0, 1, 0, x] - 7*G[0, 0, 1, 1, x] + 
      G[0, 0, x]*(-5/4 - (4*I)*Pi + Log[mu2/s] - 2*zeta[2]) - 
      (3*I)*Pi*zeta[2] + G[0, 1, x]*(((-5*I)/2)*Pi + 5*zeta[2]) + 
      (3 - (6*I)*Pi)*zeta[3] + G[0, x]*(((-5*I)/4)*Pi + I*Pi*Log[mu2/s] + 
        11*zeta[2] + zeta[3]) + (49*zeta[4])/4)/(1 - x) + 
    Nc^2*(-4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + (3*G[0, 0, 0, 1, x])/2 + 
      (3*G[0, 0, 1, 0, x])/2 - (3*G[0, 0, 1, 1, x])/2 + 2*G[0, 1, 0, 0, x] - 
      2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x]/2 + 
      (3*G[1, 0, 0, 0, x])/2 - (3*G[1, 0, 0, 1, x])/2 - 
      (3*G[1, 0, 1, 0, x])/2 - 2*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x]/2 + 
      G[1, 1, 1, 0, x]/2 + (5*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, 1, x]*(77/3 - 3*Log[mu2/s]) + G[0, 0, 0, x]*
       (229/12 - (3*Log[mu2/s])/2) + G[1, 0, 1, x]*
       (-163/12 + (3*Log[mu2/s])/2) + G[1, 1, 0, x]*
       (-163/12 + (3*Log[mu2/s])/2) + G[0, 1, 1, x]*
       (-115/12 + (3*Log[mu2/s])/2) + G[0, 0, x]*
       (-811/72 - (181*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 - zeta[2]/4) + 
      G[1, 1, x]*(-2407/72 - (145*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 - 
        zeta[2]/4) - (1583*zeta[2])/24 - (169*Log[mu2/s]*zeta[2])/4 + 
      (9*Log[mu2/s]^2*zeta[2])/4 + G[1, 0, x]*(1609/72 + 
        (163*Log[mu2/s])/12 - (3*Log[mu2/s]^2)/4 + (7*zeta[2])/4) + 
      G[0, 1, x]*(1609/72 + (163*Log[mu2/s])/12 - (3*Log[mu2/s]^2)/4 + 
        (13*zeta[2])/4) + (-7307/162 - (55*G[0, 0, x])/18 + 2*G[0, 0, 0, x] - 
        2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - (2*G[1, 0, 0, x])/3 - 
        (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + (4*G[1, 1, 1, x])/3 + 
        G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
        G[1, 1, 1, 1, x] + Log[mu2/s]^2/4 + (2*Log[mu2/s]^3)/3 + 
        G[0, 1, x]*(16/9 + 2*Log[mu2/s]) + Log[mu2/s]*(-134/9 - 5*zeta[2]) - 
        (83*zeta[2])/36 + 2*G[1, 1, x]*zeta[2] + G[1, 0, x]*
         (16/9 + 2*Log[mu2/s] + zeta[2]) + 
        G[0, x]*(134/9 + (23*Log[mu2/s])/18 - Log[mu2/s]^2 + 
          (14*zeta[2])/3) + G[1, x]*((-16*Log[mu2/s])/9 - Log[mu2/s]^2 + 
          (13*zeta[2])/3 - zeta[3]) - (11*zeta[3])/3)/x^2 + 
      G[1, x]*(2443/72 - (3*Log[mu2/s]^2)/4 + Log[mu2/s]*
         (133/12 - 3*zeta[2]) + (383*zeta[2])/12 - zeta[3]) - (5*zeta[3])/2 + 
      G[0, x]*(-2443/72 + (3*Log[mu2/s]^2)/4 + Log[mu2/s]*
         (-133/12 - (3*zeta[2])/2) + (67*zeta[2])/3 + zeta[3]) + 
      (8035/1296 - 9*G[0, 0, 0, x] + 5*G[0, 0, 1, x] + 5*G[0, 1, 0, x] - 
        2*G[0, 1, 1, x] + (2*G[1, 0, 0, x])/3 + (7*G[1, 0, 1, x])/3 + 
        (7*G[1, 1, 0, x])/3 - (19*G[1, 1, 1, x])/3 - G[1, 1, 0, 0, x] + 
        G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - G[1, 1, 1, 1, x] + 
        G[0, 1, x]*(29/36 - 3*Log[mu2/s]) - (3*Log[mu2/s]^2)/8 + 
        Log[mu2/s]^3/3 + G[0, 0, x]*(-173/18 + 4*Log[mu2/s]) + 
        G[0, x]*(457/24 + (317*Log[mu2/s])/36 - Log[mu2/s]^2/2 - 
          (38*zeta[2])/3) + G[1, 1, x]*(29/4 + 4*Log[mu2/s] - 2*zeta[2]) + 
        G[1, 0, x]*(29/36 - 3*Log[mu2/s] - zeta[2]) + (253*zeta[2])/72 + 
        Log[mu2/s]*(-17/36 + (19*zeta[2])/2) + (19*zeta[3])/6 + 
        G[1, x]*(-1337/72 - (145*Log[mu2/s])/18 - Log[mu2/s]^2/2 - 
          (59*zeta[2])/6 + zeta[3]))/x + (-10*G[0, 0, 0, 0, x] + 
        10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] - 
        20*G[0, 0, x]*zeta[2] - 10*G[0, 1, x]*zeta[2] + 10*G[0, x]*zeta[3] - 
        (85*zeta[4])/2)/(1 - x) - (27*zeta[4])/8 + 
      x*(10*G[0, 0, 1, x] + 10*G[0, 1, 0, x] - (3*G[0, 0, 0, 1, x])/2 - 
        (3*G[0, 0, 1, 0, x])/2 + (3*G[0, 0, 1, 1, x])/2 - 
        2*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
        G[0, 1, 1, 1, x]/2 - (3*G[1, 0, 0, 0, x])/2 + (3*G[1, 0, 0, 1, x])/
         2 + (3*G[1, 0, 1, 0, x])/2 + 2*G[1, 1, 0, 0, x] - 
        G[1, 1, 0, 1, x]/2 - G[1, 1, 1, 0, x]/2 - (5*G[1, 1, 1, 1, x])/2 + 
        G[0, 1, 1, x]*(13/12 - (3*Log[mu2/s])/2) + G[1, 0, 1, x]*
         (133/12 - (3*Log[mu2/s])/2) + G[1, 1, 0, x]*
         (133/12 - (3*Log[mu2/s])/2) + G[0, 0, 0, x]*
         (-253/12 + (3*Log[mu2/s])/2) + G[1, 1, 1, x]*
         (-133/6 + 3*Log[mu2/s]) + G[0, 1, x]*(-1723/72 - 
          (133*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 - (13*zeta[2])/4) + 
        G[1, 0, x]*(-1723/72 - (133*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 - 
          (7*zeta[2])/4) + G[0, 0, x]*(1723/72 + (133*Log[mu2/s])/12 - 
          (3*Log[mu2/s]^2)/4 + zeta[2]/4) + G[1, 1, x]*
         (1723/72 + (133*Log[mu2/s])/12 - (3*Log[mu2/s]^2)/4 + zeta[2]/4) + 
        (1723*zeta[2])/24 + (133*Log[mu2/s]*zeta[2])/4 - 
        (9*Log[mu2/s]^2*zeta[2])/4 + G[0, x]*((-373*zeta[2])/12 + 
          (3*Log[mu2/s]*zeta[2])/2 - zeta[3]) + 10*zeta[3] + 
        G[1, x]*((-193*zeta[2])/6 + 3*Log[mu2/s]*zeta[2] + zeta[3]) + 
        (27*zeta[4])/8)) + Nc*Nf*((-28*G[0, 0, 0, x])/3 + 3*G[0, 0, 1, x] + 
      3*G[0, 1, 0, x] + (10*G[0, 1, 1, x])/3 + (19*G[1, 0, 1, x])/3 + 
      (19*G[1, 1, 0, x])/3 - (38*G[1, 1, 1, x])/3 + 
      G[0, 1, x]*(-181/18 - (19*Log[mu2/s])/3) + 
      G[1, 0, x]*(-181/18 - (19*Log[mu2/s])/3) + 
      G[0, 0, x]*(103/18 + (19*Log[mu2/s])/3) + 
      G[1, 1, x]*(259/18 + (19*Log[mu2/s])/3) + 
      G[1, x]*(-241/18 - (13*Log[mu2/s])/3 - (47*zeta[2])/3) + 
      G[0, x]*(241/18 + (13*Log[mu2/s])/3 - (37*zeta[2])/3) + 
      (179*zeta[2])/6 + 19*Log[mu2/s]*zeta[2] + 
      (-3506/81 + 7*G[0, 0, 0, x] - 5*G[0, 0, 1, x] - 5*G[0, 1, 0, x] + 
        G[0, 1, 1, x] - (2*G[1, 0, 0, x])/3 - (10*G[1, 0, 1, x])/3 - 
        (10*G[1, 1, 0, x])/3 + (16*G[1, 1, 1, x])/3 + 
        G[1, 1, x]*(-4 - 2*Log[mu2/s]) + G[0, 0, x]*(-7/18 - 2*Log[mu2/s]) + 
        (11*Log[mu2/s]^2)/12 + (2*Log[mu2/s]^3)/3 + 
        G[0, 1, x]*(28/9 + 4*Log[mu2/s]) + G[1, 0, x]*(28/9 + 4*Log[mu2/s]) + 
        Log[mu2/s]*(-79/6 - 11*zeta[2]) - (379*zeta[2])/36 + 
        G[1, x]*(155/18 + (8*Log[mu2/s])/9 - Log[mu2/s]^2 + (34*zeta[2])/3) + 
        G[0, x]*(41/9 - (49*Log[mu2/s])/18 - Log[mu2/s]^2 + (38*zeta[2])/3) - 
        (26*zeta[3])/3)/x + x*((25*G[0, 0, 0, x])/3 - 4*G[0, 0, 1, x] - 
        4*G[0, 1, 0, x] - G[0, 1, 1, x]/3 - (13*G[1, 0, 1, x])/3 - 
        (13*G[1, 1, 0, x])/3 + (26*G[1, 1, 1, x])/3 + 
        G[0, 0, x]*(-169/18 - (13*Log[mu2/s])/3) + 
        G[1, 1, x]*(-169/18 - (13*Log[mu2/s])/3) + 
        G[0, 1, x]*(169/18 + (13*Log[mu2/s])/3) + 
        G[1, 0, x]*(169/18 + (13*Log[mu2/s])/3) - (169*zeta[2])/6 + 
        (37*G[0, x]*zeta[2])/3 + (38*G[1, x]*zeta[2])/3 - 
        13*Log[mu2/s]*zeta[2] - 4*zeta[3]) + 3*zeta[3] + 
      (18095/324 + (73*G[0, 0, x])/18 - 2*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
        2*G[0, 1, 0, x] + (2*G[1, 0, 0, x])/3 + (4*G[1, 0, 1, x])/3 + 
        (4*G[1, 1, 0, x])/3 - (4*G[1, 1, 1, x])/3 + 
        G[0, 1, x]*(-22/9 - 2*Log[mu2/s]) + G[1, 0, x]*
         (-22/9 - 2*Log[mu2/s]) - (5*Log[mu2/s]^2)/12 - (2*Log[mu2/s]^3)/3 + 
        G[0, x]*(-323/18 - (29*Log[mu2/s])/18 + Log[mu2/s]^2 - 
          (14*zeta[2])/3) + G[1, x]*((22*Log[mu2/s])/9 + Log[mu2/s]^2 - 
          (13*zeta[2])/3) + (133*zeta[2])/36 + Log[mu2/s]*
         (323/18 + 5*zeta[2]) + (17*zeta[3])/3)/x^2 + 
      (4*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
        4*G[0, 0, 1, 1, x] + 8*G[0, 0, x]*zeta[2] + 4*G[0, 1, x]*zeta[2] - 
        4*G[0, x]*zeta[3] + 17*zeta[4])/(1 - x)) + 
    ((-14 + (5*I)*Pi)*G[1, 1, 1, x] - G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x]/2 + 
      G[0, 0, 1, 0, x]/2 + (11*G[0, 0, 1, 1, x])/2 - G[0, 1, 0, 0, x] + 
      G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - (13*G[0, 1, 1, 1, x])/2 - 
      G[1, 0, 0, 0, x]/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 - 
      6*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] - (3*G[1, 1, 0, 1, x])/2 - 
      (3*G[1, 1, 1, 0, x])/2 + (13*G[1, 1, 1, 1, x])/2 + 
      G[1, 0, 0, x]*(-2 - I*Pi - Log[mu2/s]) + G[0, 1, 0, x]*
       (13/2 - I*Pi - Log[mu2/s]) + G[0, 0, 1, x]*(13/2 + (5*I)*Pi - 
        Log[mu2/s]) + G[1, 1, 0, x]*(21/4 + I*Pi + Log[mu2/s]/2) + 
      G[0, 1, 1, x]*(11/4 - (5*I)*Pi + Log[mu2/s]/2) + 
      G[1, 0, 1, x]*(21/4 - (5*I)*Pi + Log[mu2/s]/2) + 
      G[0, 0, 0, x]*(-41/4 + I*Pi + (3*Log[mu2/s])/2) + 
      ((6*I)*Pi*G[0, 1, x] + 6*G[0, 1, 1, x] - 12*G[1, 1, 1, x] + 
        G[1, 1, x]*(21/2 - (6*I)*Pi + 6*Log[mu2/s]) + 
        G[1, x]*(((21*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] - 18*zeta[2]))/x^3 + 
      G[1, 1, x]*(89/8 - ((11*I)/2)*Pi + (13*Log[mu2/s])/4 - Log[mu2/s]^2/4 - 
        (13*zeta[2])/4) + G[0, 0, x]*(45/8 + (I/2)*Pi + (17*Log[mu2/s])/4 - 
        Log[mu2/s]^2/4 - (9*zeta[2])/4) + G[1, 0, x]*(-67/8 - (I/2)*Pi - 
        (15*Log[mu2/s])/4 + Log[mu2/s]^2/4 + (3*zeta[2])/4) + 
      (239/8 - (I/2)*Pi)*zeta[2] + (39*Log[mu2/s]*zeta[2])/4 - 
      (3*Log[mu2/s]^2*zeta[2])/4 + G[0, 1, x]*(-67/8 + ((11*I)/2)*Pi - 
        (15*Log[mu2/s])/4 + Log[mu2/s]^2/4 + (13*zeta[2])/4) + 
      (((33*I)/2)*Pi - (7*I)*Pi*G[0, 1, x] - I*Pi*G[1, 0, x] - 
        7*G[0, 1, 1, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 14*G[1, 1, 1, x] + 
        G[1, 1, x]*(-59/4 + (8*I)*Pi - 5*Log[mu2/s]) + (6*I)*Pi*Log[mu2/s] - 
        18*zeta[2] + G[1, x]*(33/2 - ((35*I)/4)*Pi + (6 - (5*I)*Pi)*
           Log[mu2/s] + 14*zeta[2]))/x^2 + G[0, x]*(29/8 - ((3*I)/2)*Pi - 
        Log[mu2/s]^2/4 + (-37/2 + I*Pi)*zeta[2] + 
        Log[mu2/s]*(5/4 + (3*zeta[2])/2) - 2*zeta[3]) + 
      (-143/16 - ((33*I)/4)*Pi - G[0, 0, 0, x]/2 - (3*G[0, 0, 1, x])/2 - 
        (3*G[0, 1, 0, x])/2 - G[0, 1, 1, x] + 3*G[1, 0, 0, x] - 
        (3*G[1, 0, 1, x])/2 - (3*G[1, 1, 0, x])/2 + (11*G[1, 1, 1, x])/2 + 
        G[1, 1, x]*(-5 + (2*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, x]*(-2 - (3*I)*Pi - Log[mu2/s]) - (13*Log[mu2/s]^2)/8 - 
        Log[mu2/s]^3/3 + G[0, 1, x]*(11/4 - ((3*I)/2)*Pi + Log[mu2/s]) + 
        G[1, 0, x]*(11/4 + ((5*I)/2)*Pi + Log[mu2/s]) + 
        Log[mu2/s]*(-23/4 - (3*I)*Pi - (5*zeta[2])/2) + 
        G[0, x]*(37/8 + ((7*I)/2)*Pi + (11/4 + (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - (3*zeta[2])/2) + (-13/8 - (3*I)*Pi)*zeta[2] + 
        G[1, x]*(-57/8 - ((19*I)/4)*Pi + (-5/2 - I*Pi)*Log[mu2/s] + 
          (13*zeta[2])/2) - zeta[3]/3)/x + (5 - (6*I)*Pi)*zeta[3] + 
      G[1, x]*(-29/8 + ((3*I)/2)*Pi - (5*Log[mu2/s])/4 + Log[mu2/s]^2/4 + 
        (-45/4 - I*Pi)*zeta[2] + 2*zeta[3]) + 
      ((I/2)*Pi*G[1, 0, x] - (5*G[0, 0, 0, x])/2 + G[0, 0, 1, x]/2 + 
        G[0, 1, 0, x]/2 + G[1, 0, 0, x]/2 - G[0, 0, 0, 0, x] + 
        G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x] + 
        G[0, 0, x]*(7/4 - I*Pi + Log[mu2/s] - 2*zeta[2]) + 
        G[0, 1, x]*((I/2)*Pi - zeta[2]) + G[0, x]*(((7*I)/4)*Pi + 
          I*Pi*Log[mu2/s] - 4*zeta[2] + zeta[3]) - (17*zeta[4])/4)/(1 - x) - 
      (169*zeta[4])/8 + x*((4 - (5*I)*Pi)*G[1, 1, 1, x] + G[0, 0, 0, 0, x] - 
        G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - (11*G[0, 0, 1, 1, x])/2 + 
        G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
        (13*G[0, 1, 1, 1, x])/2 + G[1, 0, 0, 0, x]/2 - G[1, 0, 0, 1, x]/2 - 
        G[1, 0, 1, 0, x]/2 + 6*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 
        (3*G[1, 1, 0, 1, x])/2 + (3*G[1, 1, 1, 0, x])/2 - 
        (13*G[1, 1, 1, 1, x])/2 + G[0, 0, 0, x]*(19/4 - I*Pi - 
          (3*Log[mu2/s])/2) + G[1, 1, 0, x]*(-5/4 - I*Pi - Log[mu2/s]/2) + 
        G[1, 0, 1, x]*(-5/4 + (5*I)*Pi - Log[mu2/s]/2) + 
        G[0, 1, 1, x]*(-3/4 + (5*I)*Pi - Log[mu2/s]/2) + 
        G[0, 1, 0, x]*(-2 + I*Pi + Log[mu2/s]) + G[1, 0, 0, x]*
         (-3/2 + I*Pi + Log[mu2/s]) + G[0, 0, 1, x]*(-2 - (5*I)*Pi + 
          Log[mu2/s]) + G[0, 1, x]*(25/8 - ((3*I)/2)*Pi + (5*Log[mu2/s])/4 - 
          Log[mu2/s]^2/4 - (13*zeta[2])/4) + G[1, 0, x]*
         (25/8 - ((3*I)/2)*Pi + (5*Log[mu2/s])/4 - Log[mu2/s]^2/4 - 
          (3*zeta[2])/4) + (-75/8 + ((9*I)/2)*Pi)*zeta[2] - 
        (15*Log[mu2/s]*zeta[2])/4 + (3*Log[mu2/s]^2*zeta[2])/4 + 
        G[0, 0, x]*(-25/8 + ((3*I)/2)*Pi - (5*Log[mu2/s])/4 + 
          Log[mu2/s]^2/4 + (9*zeta[2])/4) + G[1, 1, x]*
         (-25/8 + ((3*I)/2)*Pi - (5*Log[mu2/s])/4 + Log[mu2/s]^2/4 + 
          (13*zeta[2])/4) + G[1, x]*((9/2 + I*Pi)*zeta[2] - 2*zeta[3]) + 
        (-1/2 + (6*I)*Pi)*zeta[3] + G[0, x]*((21/4 - I*Pi)*zeta[2] - 
          (3*Log[mu2/s]*zeta[2])/2 + 2*zeta[3]) + (169*zeta[4])/8))/Nc^2 + 
    (Nf*((61/3 + (8*I)*Pi)*G[0, 0, 0, x] - (13*G[0, 0, 1, x])/3 + 
       (-13/3 - (8*I)*Pi)*G[0, 1, 0, x] - (11*G[0, 1, 1, x])/3 + 
       (-14/3 - (8*I)*Pi)*G[1, 0, 0, x] - (34*G[1, 0, 1, x])/3 + 
       (-34/3 + (8*I)*Pi)*G[1, 1, 0, x] + (58*G[1, 1, 1, x])/3 + 
       8*G[0, 0, 0, 0, x] - 8*G[0, 1, 0, 0, x] - 8*G[1, 0, 0, 0, x] + 
       8*G[1, 1, 0, 0, x] + G[1, 1, x]*(-293/18 - ((5*I)/3)*Pi - 
         (29*Log[mu2/s])/3) + G[0, 1, x]*(203/18 + ((5*I)/3)*Pi + 
         (29*Log[mu2/s])/3) + ((2*I)*Pi*G[1, 0, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + G[1, 1, x]*(8 - (2*I)*Pi + 
           4*Log[mu2/s]) + G[1, x]*((8*I)*Pi + (4*I)*Pi*Log[mu2/s] - 
           18*zeta[2]))/x^3 + G[0, 0, x]*(-113/18 + ((19*I)/3)*Pi - 
         (29*Log[mu2/s])/3 - 8*zeta[2]) + (-245/6 + (3*I)*Pi)*zeta[2] - 
       29*Log[mu2/s]*zeta[2] + G[1, 0, x]*(203/18 - ((19*I)/3)*Pi + 
         (29*Log[mu2/s])/3 + 8*zeta[2]) + G[0, x]*(-335/18 - ((2*I)/3)*Pi - 
         (17*Log[mu2/s])/3 + (12 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       (-47/3 - (8*I)*Pi)*zeta[3] + (365/36 + ((118*I)/3)*Pi - 6*G[0, 1, x] + 
         (-6 - ((5*I)/3)*Pi)*G[1, 0, x] - (4*G[0, 0, 0, x])/3 + 
         (8*G[1, 0, 0, x])/3 - (13*G[1, 0, 1, x])/3 - (13*G[1, 1, 0, x])/3 + 
         12*G[1, 1, 1, x] + G[1, 1, x]*(-18 + ((5*I)/3)*Pi - 6*Log[mu2/s]) + 
         (49*Log[mu2/s]^2)/36 + (2*Log[mu2/s]^3)/9 + 
         G[0, 0, x]*(49/18 + (4*Log[mu2/s])/3) + Log[mu2/s]*
          (11/2 + (12*I)*Pi - zeta[2]/3) + G[0, x]*(-11/2 - (6*I)*Pi - 
           (49*Log[mu2/s])/18 - (2*Log[mu2/s]^2)/3 + zeta[2]/3) + 
         (-715/36 - ((16*I)/3)*Pi)*zeta[2] + G[1, x]*(118/3 - (12*I)*Pi + 
           (12 - (6*I)*Pi)*Log[mu2/s] + (85*zeta[2])/3) + (11*zeta[3])/9)/
        x^2 + G[1, x]*(335/18 + ((2*I)/3)*Pi + (17*Log[mu2/s])/3 + 
         (27 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       (-128/27 - ((59*I)/3)*Pi - (56*G[0, 0, 0, x])/3 + 6*G[0, 0, 1, x] + 
         6*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + (10*G[1, 0, 0, x])/3 + 
         (22*G[1, 0, 1, x])/3 + (22*G[1, 1, 0, x])/3 - 12*G[1, 1, 1, x] + 
         G[0, 1, x]*(6 - (2*I)*Pi - 4*Log[mu2/s]) + 
         G[1, 0, x]*(6 + ((20*I)/3)*Pi - 4*Log[mu2/s]) - 
         (31*Log[mu2/s]^2)/36 - (2*Log[mu2/s]^3)/9 + 
         G[1, 1, x]*(46/3 + ((4*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[0, 0, x]*(-253/18 - (6*I)*Pi + (20*Log[mu2/s])/3) + 
         G[1, x]*(-1093/18 + ((8*I)/3)*Pi + (-56/3 + (2*I)*Pi)*Log[mu2/s] - 
           (82*zeta[2])/3) + G[0, x]*(394/9 + ((19*I)/3)*Pi + 
           (259/18 + (4*I)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/3 - 
           (79*zeta[2])/3) + (553/36 - ((2*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(-49/18 - (6*I)*Pi + (37*zeta[2])/3) + (151*zeta[3])/9)/
        x + ((6*I)*Pi*G[1, 0, x] - (32*G[0, 0, 0, x])/3 - 
         (2*G[0, 0, 1, x])/3 - (2*G[0, 1, 0, x])/3 + 6*G[1, 0, 0, x] - 
         8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
         8*G[0, 0, 1, 1, x] + G[0, 0, x]*(13 - ((16*I)/3)*Pi + 6*Log[mu2/s] - 
           16*zeta[2]) + G[0, 1, x]*(((-2*I)/3)*Pi - 8*zeta[2]) - 
         ((20*I)/3)*Pi*zeta[2] + (20*zeta[3])/3 + 
         G[0, x]*((13*I)*Pi + (6*I)*Pi*Log[mu2/s] - (52*zeta[2])/3 + 
           8*zeta[3]) - 34*zeta[4])/(1 - x) - 56*zeta[4] + 
       x*((-31/3 - (8*I)*Pi)*G[0, 0, 0, x] + (16*G[0, 0, 1, x])/3 + 
         (16/3 + (8*I)*Pi)*G[0, 1, 0, x] - G[0, 1, 1, x]/3 + 
         (-4/3 + (8*I)*Pi)*G[1, 0, 0, x] + (19*G[1, 0, 1, x])/3 + 
         (19/3 - (8*I)*Pi)*G[1, 1, 0, x] - (34*G[1, 1, 1, x])/3 - 
         8*G[0, 0, 0, 0, x] + 8*G[0, 1, 0, 0, x] + 8*G[1, 0, 0, 0, x] - 
         8*G[1, 1, 0, 0, x] + G[0, 1, x]*(-215/18 - ((2*I)/3)*Pi - 
           (17*Log[mu2/s])/3) + G[1, 1, x]*(215/18 + ((2*I)/3)*Pi + 
           (17*Log[mu2/s])/3) + G[1, 0, x]*(-215/18 - ((2*I)/3)*Pi - 
           (17*Log[mu2/s])/3 - 8*zeta[2]) + (215/6 + (2*I)*Pi)*zeta[2] + 
         17*Log[mu2/s]*zeta[2] + G[0, 0, x]*(215/18 + ((2*I)/3)*Pi + 
           (17*Log[mu2/s])/3 + 8*zeta[2]) + G[1, x]*
          ((-18 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (20/3 + (8*I)*Pi)*
          zeta[3] + G[0, x]*((-17 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
         56*zeta[4])))/Nc) + e^2*((167/6 - (2*I)*Pi)*G[0, 1, 1, 1, x] - 
    (7*G[1, 1, 0, 0, x])/2 + 6*G[0, 0, 0, 0, 0, x] - 9*G[0, 0, 0, 0, 1, x] - 
    9*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
    2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
    G[0, 1, 0, 0, 0, x] + 5*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 
    6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] - 8*G[0, 1, 1, 1, 1, x] - 
    3*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] + 
    4*G[1, 0, 0, 1, 1, x] - G[1, 0, 1, 0, 0, x] + 3*G[1, 0, 1, 0, 1, x] + 
    3*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
    4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] - 3*G[1, 1, 0, 1, 1, x] + 
    4*G[1, 1, 1, 0, 0, x] - 9*G[1, 1, 1, 1, 1, x] + 
    G[0, 0, 1, 1, x]*(-109/6 - 6*Log[mu2/s]) + G[1, 1, 1, 0, x]*
     (-1/2 - I*Pi - 5*Log[mu2/s]) + G[1, 1, 0, 1, x]*
     (-1/2 - (4*I)*Pi - 5*Log[mu2/s]) + G[0, 1, 0, 1, x]*
     (-11/3 + I*Pi - 4*Log[mu2/s]) + G[0, 1, 1, 0, x]*
     (-11/3 - (2*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 1, 0, x]*
     (-2/3 - I*Pi - 3*Log[mu2/s]) + G[1, 0, 0, 1, x]*
     (-2/3 + (2*I)*Pi - 3*Log[mu2/s]) + G[1, 0, 1, 1, x]*
     (86/3 - (3*I)*Pi - 2*Log[mu2/s]) + G[0, 0, 0, 0, x]*
     (-269/6 - (5*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 0, 0, x]*
     (53/3 + (2*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, 0, x]*
     (49/2 + (3*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 0, 1, x]*
     (7 + I*Pi + 6*Log[mu2/s]) + G[0, 0, 1, 0, x]*
     (7 + (4*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 1, 1, x]*
     (-73/2 + (5*I)*Pi + 14*Log[mu2/s]) + G[0, 1, 1, x]*
     (-1643/36 + ((37*I)/2)*Pi + (-17/3 + (2*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 - 15*zeta[2]) + G[1, 1, 0, x]*(451/18 - ((5*I)/2)*Pi + 
      (3/2 + (2*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 - (27*zeta[2])/2) + 
    G[1, 0, 1, x]*(451/18 + ((59*I)/2)*Pi + (3/2 + (2*I)*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 - (23*zeta[2])/2) + 2*Log[mu2/s]^3*zeta[2] + 
    G[1, 1, 1, x]*(332/9 - (28*I)*Pi + (9 - (2*I)*Pi)*Log[mu2/s] - 
      (11*Log[mu2/s]^2)/2 + (3*zeta[2])/2) + 
    G[1, 0, 0, x]*(-50 + I*Pi + (-16 - (2*I)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/2 + (5*zeta[2])/2) + G[0, 1, 0, x]*
     (-119/36 + (12*I)*Pi + (-53/6 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 
      3*zeta[2]) + G[0, 0, 0, x]*(61/4 - ((21*I)/2)*Pi + 
      (82/3 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 5*zeta[2]) + 
    G[0, 0, 1, x]*(-119/36 - (20*I)*Pi + (-53/6 - (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 + 7*zeta[2]) + ((12*I)*Pi*G[0, 0, 1, x] - 
      (12*I)*Pi*G[1, 0, 1, x] + 12*G[0, 0, 1, 1, x] - 24*G[0, 1, 1, 1, x] - 
      12*G[1, 0, 1, 1, x] + 36*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-42 + (12*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 1, 1, x]*(21 - (12*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, x]*((21*I)*Pi + (12*I)*Pi*Log[mu2/s] - 36*zeta[2]) + 
      G[1, 1, x]*(139/4 - (21*I)*Pi + (21 - (12*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 33*zeta[2]) + G[1, x]*(((139*I)/4)*Pi + 
        (6*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((21*I)*Pi - 36*zeta[2]) + 
        (-63 - (15*I)*Pi)*zeta[2]))/x^3 + 
    Nf^2*((598/81 - (14*G[0, 0, 0, x])/9 + (53*Log[mu2/s]^2)/27 + 
        (7*Log[mu2/s]^3)/27 + G[0, 0, x]*(106/27 + (14*Log[mu2/s])/9) + 
        Log[mu2/s]*(502/81 - zeta[2]/3) + G[0, x]*(-502/81 - 
          (106*Log[mu2/s])/27 - (7*Log[mu2/s]^2)/9 + zeta[2]/3) - 
        (7*zeta[2])/9 - (14*zeta[3])/27)/x + 
      (-598/81 + (14*G[0, 0, 0, x])/9 + G[0, 0, x]*(-106/27 - 
          (14*Log[mu2/s])/9) - (53*Log[mu2/s]^2)/27 - (7*Log[mu2/s]^3)/27 + 
        G[0, x]*(502/81 + (106*Log[mu2/s])/27 + (7*Log[mu2/s]^2)/9 - 
          zeta[2]/3) + Log[mu2/s]*(-502/81 + zeta[2]/3) + (7*zeta[2])/9 + 
        (14*zeta[3])/27)/x^2) + zeta[2]*(5201/72 + (63*I)*Pi - 
      (21*zeta[3])/2) + G[0, 1, x]*(-8539/216 - ((89*I)/2)*Pi + 
      (15*Log[mu2/s]^2)/4 - (2*Log[mu2/s]^3)/3 + (89/12 + I*Pi)*zeta[2] + 
      Log[mu2/s]*(40/9 - (7*I)*Pi + 4*zeta[2]) - (5*zeta[3])/3) + 
    G[1, 1, x]*(-4823/216 + (43*I)*Pi - (7*Log[mu2/s]^2)/4 + 
      (2*Log[mu2/s]^3)/3 + (-77/12 + (2*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-341/18 + (7*I)*Pi + 11*zeta[2]) - zeta[3]/3) + 
    Log[mu2/s]^2*((-63*zeta[2])/4 + zeta[3]/2) + 
    G[0, 0, x]*(21901/216 + (22*I)*Pi - (23*Log[mu2/s]^2)/4 + 
      (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(181/18 + (7*I)*Pi - 5*zeta[2]) + 
      (-319/12 - (5*I)*Pi)*zeta[2] + (2*zeta[3])/3) + 
    (1837/36 + (39*I)*Pi)*zeta[3] + G[1, 0, x]*(-8539/216 - ((41*I)/2)*Pi + 
      (15*Log[mu2/s]^2)/4 - (2*Log[mu2/s]^3)/3 + (193/12 + (2*I)*Pi)*
       zeta[2] + Log[mu2/s]*(40/9 - (7*I)*Pi + 8*zeta[2]) + (7*zeta[3])/3) + 
    Log[mu2/s]*((-95/3 + (17*I)*Pi)*zeta[2] + (19*zeta[3])/6 - 16*zeta[4]) + 
    (1013/24 - ((19*I)/4)*Pi)*zeta[4] + G[0, x]*(-20639/216 + ((73*I)/4)*Pi + 
      (2*Log[mu2/s]^3)/3 + Log[mu2/s]^2*(-23/4 - (3*zeta[2])/2) + 
      (-619/36 - ((41*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-785/18 + (3*I)*Pi + 
        (115/6 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (9*zeta[3])/2 + 
      6*zeta[4]) + G[1, x]*(20639/216 - ((73*I)/4)*Pi - (2*Log[mu2/s]^3)/3 + 
      Log[mu2/s]^2*(23/4 - 6*zeta[2]) + (-470/9 - (6*I)*Pi)*zeta[2] - 
      (115*zeta[3])/6 + Log[mu2/s]*(785/18 - (3*I)*Pi + 
        (47/6 - (2*I)*Pi)*zeta[2] + zeta[3]) + 18*zeta[4]) + 
    (-95893/648 - ((271*I)/8)*Pi + (73*G[0, 0, 0, 0, x])/6 + 
      (7*G[0, 0, 0, 1, x])/2 + (7*G[0, 0, 1, 0, x])/2 - 5*G[0, 0, 1, 1, x] - 
      25*G[0, 1, 0, 0, x] - (3*G[0, 1, 0, 1, x])/2 + 
      (-3/2 - (6*I)*Pi)*G[0, 1, 1, 0, x] + (9*G[0, 1, 1, 1, x])/2 - 
      38*G[1, 0, 0, 0, x] + (47*G[1, 0, 0, 1, x])/2 + 
      (47/2 + (18*I)*Pi)*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] - 
      7*G[0, 1, 1, 0, 0, x] + G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - 
      G[0, 1, 1, 1, 1, x] + 21*G[1, 0, 1, 0, 0, x] - 3*G[1, 0, 1, 0, 1, x] - 
      3*G[1, 0, 1, 1, 0, x] + 3*G[1, 0, 1, 1, 1, x] + 
      28*G[1, 1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 1, x] - 
      2*G[1, 1, 0, 1, 0, x] - 15*G[1, 1, 1, 0, 0, x] - 
      5*G[1, 1, 1, 0, 1, x] - 5*G[1, 1, 1, 1, 0, x] + 7*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 0, x]*(-39/2 + (12*I)*Pi - 14*Log[mu2/s]) + 
      G[0, 0, 0, x]*(269/18 + (7*I)*Pi - (26*Log[mu2/s])/3) + 
      G[0, 0, 1, x]*(-83/3 - ((11*I)/2)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-35/2 - 2*Log[mu2/s]) + (10*Log[mu2/s]^3)/27 + 
      (11*Log[mu2/s]^4)/18 + G[1, 1, 0, 1, x]*(57/2 + 2*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(57/2 - (18*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(151/2 + ((5*I)/2)*Pi + 17*Log[mu2/s] - 15*zeta[2]) + 
      Log[mu2/s]^2*(-719/54 - (3*I)*Pi - (14*zeta[2])/3) + 
      G[0, 1, 1, x]*(-91/6 - I*Pi - 4*Log[mu2/s] - 2*zeta[2]) + 
      (-15323/108 - (71*I)*Pi)*zeta[2] + G[0, 1, 0, x]*
       (-83/3 - ((61*I)/2)*Pi - 4*Log[mu2/s] + 5*zeta[2]) + 
      G[1, 0, 1, x]*(-871/12 + ((15*I)/2)*Pi - 17*Log[mu2/s] + 8*zeta[2]) + 
      G[1, 1, 1, x]*(157/2 + (20*I)*Pi + 9*Log[mu2/s] + 10*zeta[2]) + 
      G[0, 0, x]*(-1457/27 - ((55*I)/2)*Pi + (-133/9 - (6*I)*Pi)*Log[mu2/s] + 
        (10*Log[mu2/s]^2)/3 + (151*zeta[2])/6) + 
      G[1, 1, 0, x]*(-871/12 - (8*I)*Pi + (-17 - (12*I)*Pi)*Log[mu2/s] + 
        51*zeta[2]) + G[1, 1, x]*(-9649/72 - ((81*I)/4)*Pi + 
        Log[mu2/s]*(-157/6 - (8*I)*Pi - 4*zeta[2]) + (-89 + (18*I)*Pi)*
         zeta[2] - 25*zeta[3]) + G[0, x]*(6161/54 + ((299*I)/4)*Pi + 
        (47/9 + (2*I)*Pi)*Log[mu2/s]^2 - (23*Log[mu2/s]^3)/18 + 
        Log[mu2/s]*(1319/27 + (19*I)*Pi - (85*zeta[2])/6) + 
        (-449/18 + (8*I)*Pi)*zeta[2] - (82*zeta[3])/9) + 
      G[0, 1, x]*(2875/36 - ((39*I)/2)*Pi + (70/3 - (3*I)*Pi)*Log[mu2/s] + 
        (5*Log[mu2/s]^2)/2 + (49/2 + (6*I)*Pi)*zeta[2] - 5*zeta[3]) + 
      (766/27 + (6*I)*Pi)*zeta[3] + Log[mu2/s]*(-4069/54 - ((33*I)/2)*Pi + 
        (-284/9 - (18*I)*Pi)*zeta[2] + (25*zeta[3])/9) + 
      G[1, 0, x]*(2875/36 + ((105*I)/4)*Pi + (5*Log[mu2/s]^2)/2 + 
        (-74 - (6*I)*Pi)*zeta[2] + Log[mu2/s]*(70/3 + (5*I)*Pi + 
          10*zeta[2]) + 5*zeta[3]) + G[1, x]*(-15685/216 - ((743*I)/8)*Pi + 
        (-28/3 - I*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + 
        (1413/4 + (55*I)*Pi)*zeta[2] + Log[mu2/s]*(-697/18 - ((43*I)/2)*Pi + 
          (153/2 + (12*I)*Pi)*zeta[2] - 10*zeta[3]) + (19/3 - (6*I)*Pi)*
         zeta[3] - (295*zeta[4])/4) + (1181*zeta[4])/12)/x + 
    (-544/27 + ((271*I)/4)*Pi - (16*I)*Pi*G[0, 0, 1, x] - 
      (11*G[0, 0, 0, 0, x])/3 - 16*G[0, 0, 1, 1, x] + 5*G[0, 1, 0, 1, x] + 
      (5 + (6*I)*Pi)*G[0, 1, 1, 0, x] + 26*G[0, 1, 1, 1, x] - 
      15*G[1, 0, 0, 1, x] + (-15 - (18*I)*Pi)*G[1, 0, 1, 0, x] + 
      21*G[1, 0, 1, 1, x] + 7*G[0, 1, 1, 0, 0, x] - G[0, 1, 1, 0, 1, x] - 
      G[0, 1, 1, 1, 0, x] + G[0, 1, 1, 1, 1, x] - 21*G[1, 0, 1, 0, 0, x] + 
      3*G[1, 0, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 0, x] - 3*G[1, 0, 1, 1, 1, x] - 
      28*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 
      2*G[1, 1, 0, 1, 0, x] + 15*G[1, 1, 1, 0, 0, x] + 
      5*G[1, 1, 1, 0, 1, x] + 5*G[1, 1, 1, 1, 0, x] - 7*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 1, x]*(-23 - 2*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (-23 + (18*I)*Pi - 2*Log[mu2/s]) - (127*Log[mu2/s]^3)/108 - 
      (11*Log[mu2/s]^4)/72 + G[1, 1, 1, 1, x]*(-19 + 2*Log[mu2/s]) + 
      G[0, 0, 0, x]*(127/18 + (11*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*
       (40 - (12*I)*Pi + 14*Log[mu2/s]) + G[1, 1, 0, x]*
       (75/2 + (27*I)*Pi + (10 + (12*I)*Pi)*Log[mu2/s] - 51*zeta[2]) + 
      G[1, 1, 1, x]*(2 - (26*I)*Pi + 16*Log[mu2/s] - 10*zeta[2]) + 
      G[1, 0, 1, x]*(75/2 + (16*I)*Pi + 10*Log[mu2/s] - 8*zeta[2]) + 
      G[0, 1, 0, x]*((5*I)*Pi - 5*zeta[2]) + Log[mu2/s]^2*
       (-152/27 + (6*I)*Pi + (5*zeta[2])/12) + 
      G[0, 0, x]*(-304/27 - (127*Log[mu2/s])/18 - (11*Log[mu2/s]^2)/6 + 
        (5*zeta[2])/6) + (-2593/27 - (15*I)*Pi)*zeta[2] + 
      G[0, 1, 1, x]*(-37/2 + (17*I)*Pi - 14*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 0, 0, x]*((-15*I)*Pi + 15*zeta[2]) + 
      G[1, 0, x]*(((75*I)/2)*Pi + Log[mu2/s]*((10*I)*Pi - 10*zeta[2]) + 
        (1 + (6*I)*Pi)*zeta[2] - 5*zeta[3]) + 
      G[0, x]*(46/3 + (127*Log[mu2/s]^2)/36 + (11*Log[mu2/s]^3)/18 + 
        Log[mu2/s]*(304/27 - (5*zeta[2])/6) - (59*zeta[2])/36 - 
        (14*zeta[3])/9) + (175*zeta[3])/54 + 
      Log[mu2/s]*(-46/3 + (33*I)*Pi - (1237*zeta[2])/36 + (14*zeta[3])/9) + 
      G[0, 1, x]*(((-37*I)/2)*Pi - (14*I)*Pi*Log[mu2/s] + 
        (23 - (6*I)*Pi)*zeta[2] + 5*zeta[3]) + 
      G[1, 1, x]*(3/8 + (22*I)*Pi - 5*Log[mu2/s]^2 + (63/2 - (18*I)*Pi)*
         zeta[2] + Log[mu2/s]*(-35/2 + (16*I)*Pi + 4*zeta[2]) + 25*zeta[3]) + 
      (37*zeta[4])/48 + G[1, x]*(271/4 + ((267*I)/8)*Pi + 
        (6 - (5*I)*Pi)*Log[mu2/s]^2 + (-119 - ((83*I)/2)*Pi)*zeta[2] + 
        (13 + (6*I)*Pi)*zeta[3] + Log[mu2/s]*(33 - ((11*I)/2)*Pi + 
          (-8 - (12*I)*Pi)*zeta[2] + 10*zeta[3]) + (295*zeta[4])/4))/x^2 + 
    ((I/2)*Pi*G[1, 1, 0, x] - 4*G[0, 1, 0, 0, x] + (15/2 + (18*I)*Pi)*
       G[0, 1, 0, 1, x] + (15*G[0, 1, 1, 0, x])/2 - (5*G[1, 0, 0, 0, x])/2 + 
      (-5/2 - (6*I)*Pi)*G[1, 0, 0, 1, x] - (5*G[1, 0, 1, 0, x])/2 + 
      G[1, 1, 0, 0, x]/2 + 7*G[0, 0, 0, 0, 0, x] - 5*G[0, 0, 0, 0, 1, x] - 
      5*G[0, 0, 0, 1, 0, x] - 15*G[0, 0, 0, 1, 1, x] - 
      2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
      28*G[0, 0, 1, 1, 1, x] + 3*G[0, 1, 0, 0, 0, x] - 
      3*G[0, 1, 0, 0, 1, x] - 3*G[0, 1, 0, 1, 0, x] + 
      21*G[0, 1, 0, 1, 1, x] - G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + 
      G[1, 0, 0, 1, 0, x] - 7*G[1, 0, 0, 1, 1, x] + 
      G[0, 0, 1, 1, x]*(-19 + (12*I)*Pi - 14*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(17 - 2*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (2 + 2*Log[mu2/s]) + G[0, 0, 0, 1, x]*(2 - (18*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(((15*I)/2)*Pi - 15*zeta[2]) + 
      G[1, 0, 0, x]*(-9/4 - (4*I)*Pi + Log[mu2/s] - 2*zeta[2]) + 
      G[1, 0, 1, x]*(((-5*I)/2)*Pi + 5*zeta[2]) + 
      G[0, 1, 0, x]*(-20 - ((3*I)/2)*Pi - 5*Log[mu2/s] + 8*zeta[2]) + 
      G[0, 0, 0, x]*(15/4 + (14*I)*Pi - 5*Log[mu2/s] + 10*zeta[2]) + 
      G[0, 0, 1, x]*(-20 - (22*I)*Pi + (-5 - (12*I)*Pi)*Log[mu2/s] + 
        51*zeta[2]) + G[0, 1, x]*((-20*I)*Pi + (35/2 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-5*I)*Pi + 10*zeta[2]) - 13*zeta[3]) + 
      G[0, 0, x]*(-239/8 - ((75*I)/4)*Pi + Log[mu2/s]^2 + 
        Log[mu2/s]*(-5/2 - (8*I)*Pi - 4*zeta[2]) - (15*zeta[2])/2 - 
        7*zeta[3]) + (71/4 - (36*I)*Pi)*zeta[3] + 
      G[1, 0, x]*(((-9*I)/4)*Pi + I*Pi*Log[mu2/s] + 11*zeta[2] + zeta[3]) + 
      zeta[2]*(((-71*I)/4)*Pi + 58*zeta[3]) + (101/8 - (12*I)*Pi)*zeta[4] + 
      G[0, x]*(((-239*I)/8)*Pi + I*Pi*Log[mu2/s]^2 + (439/4 + ((37*I)/2)*Pi)*
         zeta[2] - (11*zeta[3])/2 + Log[mu2/s]*(((-5*I)/2)*Pi + 22*zeta[2] + 
          2*zeta[3]) + 10*zeta[4]) + G[1, x]*((-3*I)*Pi*zeta[2] + 
        (3 - (6*I)*Pi)*zeta[3] + (49*zeta[4])/4) + 
      Log[mu2/s]*((-6*I)*Pi*zeta[2] + (6 - (12*I)*Pi)*zeta[3] + 
        (49*zeta[4])/2) - 18*zeta[5])/(1 - x) + 
    x*((-53/6 + (2*I)*Pi)*G[0, 1, 1, 1, x] - 6*G[0, 0, 0, 0, 0, x] + 
      9*G[0, 0, 0, 0, 1, x] + 9*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] + 
      4*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] - 
      4*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 5*G[0, 1, 0, 1, 1, x] + 
      4*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 0, x] + 
      8*G[0, 1, 1, 1, 1, x] + 3*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - 
      G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x] - 
      3*G[1, 0, 1, 0, 1, x] - 3*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] + 
      4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 
      3*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] + 9*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(48 - (5*I)*Pi - 14*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-35/2 - I*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-35/2 - (4*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(4/3 - (2*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-29/2 - (3*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-56/3 + (3*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(160/3 + (5*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-31/3 + I*Pi + 3*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-31/3 - (2*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-22/3 - I*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-22/3 + (2*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-5 + I*Pi + 5*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(-5 + (4*I)*Pi + 5*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(59/3 + 6*Log[mu2/s]) + G[0, 0, 1, x]*
       (353/9 + (19*I)*Pi + (101/6 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 
        7*zeta[2]) + G[0, 0, 0, x]*(-353/4 + ((7*I)/2)*Pi + 
        (-97/3 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 5*zeta[2]) + 
      G[0, 1, 0, x]*(353/9 - (5*I)*Pi + (101/6 + (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 3*zeta[2]) + G[1, 0, 0, x]*(55/2 + I*Pi + 
        (10 + (2*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (5*zeta[2])/2) + 
      G[1, 1, 1, x]*(-635/9 + (22*I)*Pi + (-21 + (2*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 - (3*zeta[2])/2) - 2*Log[mu2/s]^3*zeta[2] + 
      G[1, 0, 1, x]*(775/36 - ((47*I)/2)*Pi + (11/2 - (2*I)*Pi)*Log[mu2/s] - 
        (7*Log[mu2/s]^2)/2 + (23*zeta[2])/2) + G[1, 1, 0, x]*
       (775/36 + (I/2)*Pi + (11/2 - (2*I)*Pi)*Log[mu2/s] - 
        (7*Log[mu2/s]^2)/2 + (27*zeta[2])/2) + G[0, 1, 1, x]*
       (353/36 - ((35*I)/2)*Pi + (-4/3 - (2*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 15*zeta[2]) + G[1, 0, x]*(-17999/216 + 
        ((49*I)/4)*Pi - (25*Log[mu2/s]^2)/4 + (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-331/9 + (3*I)*Pi - 8*zeta[2]) + (305/12 - (2*I)*Pi)*
         zeta[2] - (7*zeta[3])/3) + G[0, 0, x]*(17999/216 - ((49*I)/4)*Pi + 
        (25*Log[mu2/s]^2)/4 - (2*Log[mu2/s]^3)/3 + (511/12 + (5*I)*Pi)*
         zeta[2] + Log[mu2/s]*(331/9 - (3*I)*Pi + 5*zeta[2]) - 
        (2*zeta[3])/3) + Log[mu2/s]^2*((75*zeta[2])/4 - zeta[3]/2) + 
      G[1, 1, x]*(17999/216 - ((49*I)/4)*Pi + (25*Log[mu2/s]^2)/4 - 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(331/9 - (3*I)*Pi - 11*zeta[2]) + 
        (161/12 - (2*I)*Pi)*zeta[2] + zeta[3]/3) + (211/18 - (30*I)*Pi)*
       zeta[3] + G[0, 1, x]*(-17999/216 + ((49*I)/4)*Pi - 
        (25*Log[mu2/s]^2)/4 + (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-331/9 + (3*I)*Pi - 4*zeta[2]) + (469/12 - I*Pi)*
         zeta[2] + (5*zeta[3])/3) + zeta[2]*(17999/72 - ((147*I)/4)*Pi + 
        (21*zeta[3])/2) + G[1, x]*((-1481/18 + (4*I)*Pi)*zeta[2] + 
        6*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*((-167/6 + (2*I)*Pi)*zeta[2] - 
          zeta[3]) - 18*zeta[4]) + G[0, x]*((-3599/36 + ((19*I)/2)*Pi)*
         zeta[2] + (3*Log[mu2/s]^2*zeta[2])/2 - (40*zeta[3])/3 + 
        Log[mu2/s]*((-235/6 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) - 6*zeta[4]) + 
      (-355/12 + ((19*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
       ((331/3 - (9*I)*Pi)*zeta[2] + (41*zeta[3])/6 + 16*zeta[4]) - 
      7*zeta[5]) + 7*zeta[5] + Nc^2*(5*G[0, 0, 0, 0, 0, x] - 
      9*G[0, 0, 0, 0, 1, x] - 9*G[0, 0, 0, 1, 0, x] + 
      (11*G[0, 0, 0, 1, 1, x])/2 - 10*G[0, 0, 1, 0, 0, x] + 
      (13*G[0, 0, 1, 0, 1, x])/2 + (13*G[0, 0, 1, 1, 0, x])/2 - 
      (3*G[0, 0, 1, 1, 1, x])/2 - 8*G[0, 1, 0, 0, 0, x] + 
      3*G[0, 1, 0, 0, 1, x] + 3*G[0, 1, 0, 1, 0, x] + 
      (7*G[0, 1, 0, 1, 1, x])/2 - G[0, 1, 1, 0, 0, x] + 
      (15*G[0, 1, 1, 0, 1, x])/2 + (15*G[0, 1, 1, 1, 0, x])/2 - 
      (19*G[0, 1, 1, 1, 1, x])/2 - 9*G[1, 0, 0, 0, 0, x] + 
      4*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] + G[1, 0, 0, 1, 1, x] + 
      3*G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 0, x] - 
      G[1, 0, 1, 1, 1, x] + (3*G[1, 1, 0, 0, 0, x])/2 + 
      (7*G[1, 1, 0, 0, 1, x])/2 + (7*G[1, 1, 0, 1, 0, x])/2 - 
      (5*G[1, 1, 0, 1, 1, x])/2 + 8*G[1, 1, 1, 0, 0, x] - 
      7*G[1, 1, 1, 0, 1, x] - 7*G[1, 1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 0, 1, x]*(49/12 - (13*Log[mu2/s])/2) + 
      G[0, 1, 1, 0, x]*(49/12 - (13*Log[mu2/s])/2) + 
      G[1, 1, 0, 0, x]*(-9 - 5*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       (-31/4 - 5*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-31/4 - 5*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-19/4 - 5*Log[mu2/s]) + G[1, 0, 1, 1, x]*
       (35 - Log[mu2/s]) + G[1, 1, 0, 1, x]*(145/4 - Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(145/4 - Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (169/12 + 2*Log[mu2/s]) + G[0, 0, 0, 1, x]*(77/6 + (7*Log[mu2/s])/2) + 
      G[0, 0, 1, 0, x]*(77/6 + (7*Log[mu2/s])/2) + G[0, 0, 0, 0, x]*
       (-319/6 + 4*Log[mu2/s]) + G[0, 1, 0, 0, x]*(4 + 5*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(27/4 + 5*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (-335/4 + 13*Log[mu2/s]) + G[0, 1, 1, x]*(-3727/72 - 
        (109*Log[mu2/s])/6 + (9*Log[mu2/s]^2)/4 - (55*zeta[2])/4) + 
      G[0, 0, 1, x]*(503/72 - (97*Log[mu2/s])/12 + (3*Log[mu2/s]^2)/4 - 
        (39*zeta[2])/4) + G[0, 1, 0, x]*(503/72 - (97*Log[mu2/s])/12 + 
        (3*Log[mu2/s]^2)/4 - (37*zeta[2])/4) + G[1, 0, 0, x]*
       (Log[mu2/s] - (13*zeta[2])/2) + G[1, 0, 1, x]*
       (-403/9 - (109*Log[mu2/s])/4 + 3*Log[mu2/s]^2 - (9*zeta[2])/2) + 
      G[1, 1, 0, x]*(-403/9 - (109*Log[mu2/s])/4 + 3*Log[mu2/s]^2 - 
        zeta[2]/2) + 3*Log[mu2/s]^3*zeta[2] + G[0, 0, 0, x]*
       (421/24 + (121*Log[mu2/s])/3 - (15*Log[mu2/s]^2)/4 + (17*zeta[2])/4) + 
      G[1, 1, 1, x]*(3953/36 + (95*Log[mu2/s])/2 - 6*Log[mu2/s]^2 + 
        (17*zeta[2])/2) + G[1, 1, x]*(-62875/432 - (81*Log[mu2/s]^2)/8 + 
        Log[mu2/s]^3 - (1421*zeta[2])/24 + Log[mu2/s]*
         (-2341/36 + (11*zeta[2])/2)) + 
      zeta[2]*(-29921/144 - (69*zeta[3])/4) + 
      G[0, 0, x]*(-2371/432 - (129*Log[mu2/s]^2)/8 + Log[mu2/s]^3 - 
        (359*zeta[2])/8 + Log[mu2/s]*(-883/36 + (5*zeta[2])/2) - 2*zeta[3]) + 
      G[1, 0, x]*(32623/432 + (105*Log[mu2/s]^2)/8 - Log[mu2/s]^3 - 
        (69*zeta[2])/8 + Log[mu2/s]*(403/9 + 8*zeta[2]) - zeta[3]/2) + 
      Log[mu2/s]^2*((-333*zeta[2])/8 + (3*zeta[3])/4) - (139*zeta[3])/72 + 
      G[0, 1, x]*(32623/432 + (105*Log[mu2/s]^2)/8 - Log[mu2/s]^3 - 
        (673*zeta[2])/24 + Log[mu2/s]*(403/9 + 11*zeta[2]) + 4*zeta[3]) + 
      Log[mu2/s]*((-811*zeta[2])/6 - (73*zeta[3])/12 - (27*zeta[4])/4) + 
      (-22943/108 - (23*G[0, 0, 0, 0, x])/3 + (14*G[0, 0, 0, 1, x])/3 + 
        (14*G[0, 0, 1, 0, x])/3 + 2*G[0, 1, 0, 0, x] + (8*G[0, 1, 0, 1, x])/
         3 + (8*G[0, 1, 1, 0, x])/3 - (8*G[0, 1, 1, 1, x])/3 - 
        2*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
        (4*G[1, 0, 1, 1, x])/3 + G[0, 1, 1, 0, 0, x] - G[0, 1, 1, 0, 1, x] - 
        G[0, 1, 1, 1, 0, x] + G[0, 1, 1, 1, 1, x] - 3*G[1, 0, 1, 0, 0, x] + 
        3*G[1, 0, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 0, x] - 
        3*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
        2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
        3*G[1, 1, 1, 0, 0, x] + 5*G[1, 1, 1, 0, 1, x] + 
        5*G[1, 1, 1, 1, 0, x] - 7*G[1, 1, 1, 1, 1, x] + 
        G[0, 0, 1, x]*(-16/3 - (14*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*
         (-11/3 - 2*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-11/3 - 2*Log[mu2/s]) + 
        (101*Log[mu2/s]^3)/108 + (11*Log[mu2/s]^4)/24 + 
        G[1, 1, 1, 1, x]*(1 + 2*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (19/3 + 2*Log[mu2/s]) + G[0, 0, 0, x]*(187/18 + 3*Log[mu2/s]) + 
        G[1, 1, 1, x]*(20/9 + (8*Log[mu2/s])/3 - 10*zeta[2]) + 
        G[1, 1, 0, x]*(-20/9 - (8*Log[mu2/s])/3 - 9*zeta[2]) + 
        G[0, 0, x]*(-908/27 - (91*Log[mu2/s])/18 + (5*Log[mu2/s]^2)/6 - 
          (17*zeta[2])/2) + G[1, 0, 1, x]*(-20/9 - (8*Log[mu2/s])/3 - 
          8*zeta[2]) + Log[mu2/s]^2*(-350/27 - (21*zeta[2])/4) + 
        G[1, 0, 0, x]*(-28/9 - 2*Log[mu2/s] - 3*zeta[2]) + (34*zeta[2])/3 + 
        2*G[0, 1, 1, x]*zeta[2] + G[0, 1, 0, x]*(-16/3 - (14*Log[mu2/s])/3 + 
          zeta[2]) + Log[mu2/s]*(-7645/81 - (17*zeta[2])/4 - 
          (22*zeta[3])/3) + G[0, 1, x]*(104/27 + (16*Log[mu2/s])/3 + 
          (7*Log[mu2/s]^2)/3 - 9*zeta[2] - zeta[3]) + (643*zeta[3])/54 + 
        G[1, 0, x]*(104/27 + (7*Log[mu2/s]^2)/3 - (16*zeta[2])/3 + 
          Log[mu2/s]*(16/3 + 2*zeta[2]) + zeta[3]) + 
        G[0, x]*(7645/81 - (5*Log[mu2/s]^2)/36 - (19*Log[mu2/s]^3)/18 + 
          (121*zeta[2])/36 + Log[mu2/s]*(268/9 + (19*zeta[2])/2) + 
          (52*zeta[3])/9) + G[1, 1, x]*((10*zeta[2])/3 + 
          4*Log[mu2/s]*zeta[2] + 7*zeta[3]) + G[1, x]*((-8*Log[mu2/s]^2)/3 - 
          (7*Log[mu2/s]^3)/9 + (68*zeta[2])/9 + Log[mu2/s]*
           (-104/27 + 9*zeta[2] - 2*zeta[3]) - (7*zeta[3])/9 - 
          (23*zeta[4])/4) - (5*zeta[4])/16)/x^2 - (4073*zeta[4])/48 + 
      G[1, x]*(65287/432 - Log[mu2/s]^3 + Log[mu2/s]^2*
         (81/8 - (27*zeta[2])/4) + (2827*zeta[2])/36 + 
        Log[mu2/s]*(2521/36 + (769*zeta[2])/12 - 3*zeta[3]) + 
        (121*zeta[3])/6 + (27*zeta[4])/8) + 
      G[0, x]*(-65287/432 + Log[mu2/s]^3 + Log[mu2/s]^2*
         (-81/8 - (9*zeta[2])/2) + (2569*zeta[2])/72 - (157*zeta[3])/12 + 
        Log[mu2/s]*(-2521/36 + (557*zeta[2])/12 + (3*zeta[3])/2) + 
        (27*zeta[4])/4) + (118841/2592 + (181*G[0, 0, 0, 0, x])/6 - 
        (35*G[0, 0, 0, 1, x])/3 - (35*G[0, 0, 1, 0, x])/3 + 
        2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - (23*G[0, 1, 0, 1, x])/3 - 
        (23*G[0, 1, 1, 0, x])/3 + (35*G[0, 1, 1, 1, x])/3 + 
        11*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 
        (22*G[1, 0, 1, 1, x])/3 - G[0, 1, 1, 0, 0, x] + G[0, 1, 1, 0, 1, x] + 
        G[0, 1, 1, 1, 0, x] - G[0, 1, 1, 1, 1, x] + 3*G[1, 0, 1, 0, 0, x] - 
        3*G[1, 0, 1, 0, 1, x] - 3*G[1, 0, 1, 1, 0, x] + 
        3*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, x] - 
        2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 
        3*G[1, 1, 1, 0, 0, x] - 5*G[1, 1, 1, 0, 1, x] - 
        5*G[1, 1, 1, 1, 0, x] + 7*G[1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, x]*(251/18 - (37*Log[mu2/s])/2) + G[1, 1, 0, 0, x]*
         (-7/3 - 2*Log[mu2/s]) + G[1, 1, 1, 1, x]*(15 - 2*Log[mu2/s]) - 
        (43*Log[mu2/s]^3)/216 + (11*Log[mu2/s]^4)/48 + 
        G[1, 1, 0, 1, x]*(-7/3 + 2*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (-7/3 + 2*Log[mu2/s]) + G[0, 0, 1, x]*(65/12 + (29*Log[mu2/s])/3) + 
        G[0, 1, 1, x]*(-29/4 - 4*Log[mu2/s] - 2*zeta[2]) + 
        G[0, 1, 0, x]*(65/12 + (29*Log[mu2/s])/3 - zeta[2]) - 
        (403*zeta[2])/24 + G[1, 0, 0, x]*(73/9 + Log[mu2/s] + 3*zeta[2]) + 
        G[1, 0, 1, x]*(-179/18 + (14*Log[mu2/s])/3 + 8*zeta[2]) + 
        G[1, 1, 0, x]*(-179/18 + (14*Log[mu2/s])/3 + 9*zeta[2]) + 
        Log[mu2/s]^2*(-13/27 + (75*zeta[2])/8) + G[1, 1, 1, x]*
         (-41/9 - (38*Log[mu2/s])/3 + 10*zeta[2]) + 
        G[0, 0, x]*(-10961/216 - (697*Log[mu2/s])/36 + (53*Log[mu2/s]^2)/12 + 
          (107*zeta[2])/4) + G[0, x]*(73541/1296 + (631*Log[mu2/s]^2)/72 - 
          (19*Log[mu2/s]^3)/36 + Log[mu2/s]*(153/4 - (101*zeta[2])/4) - 
          (1253*zeta[2])/72 - (181*zeta[3])/9) + G[1, 1, x]*
         (595/24 + 4*Log[mu2/s]^2 + Log[mu2/s]*(29/2 - 4*zeta[2]) + 
          (50*zeta[2])/3 - 7*zeta[3]) + G[1, 0, x]*(2699/216 - 
          (17*Log[mu2/s]^2)/6 + Log[mu2/s]*(11/6 - 2*zeta[2]) + 
          (191*zeta[2])/6 - zeta[3]) - (1067*zeta[3])/108 + 
        G[0, 1, x]*(2699/216 + (11*Log[mu2/s])/6 - (17*Log[mu2/s]^2)/6 + 
          (55*zeta[2])/2 + zeta[3]) + Log[mu2/s]*(7931/648 + 
          (173*zeta[2])/24 + (19*zeta[3])/3) - (61*zeta[4])/32 + 
        G[1, x]*(-29801/432 - (49*Log[mu2/s]^2)/6 - (7*Log[mu2/s]^3)/18 + 
          (329*zeta[2])/18 + (28*zeta[3])/9 + Log[mu2/s]*
           (-4027/108 - (39*zeta[2])/2 + 2*zeta[3]) + (23*zeta[4])/4))/x + 
      (70*G[0, 0, 0, 0, 0, x] - 50*G[0, 0, 0, 0, 1, x] - 
        50*G[0, 0, 0, 1, 0, x] + 30*G[0, 0, 0, 1, 1, x] - 
        20*G[0, 0, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 0, x] + 
        40*G[0, 0, 1, 1, 1, x] + 30*G[0, 1, 0, 0, 0, x] - 
        30*G[0, 1, 0, 0, 1, x] - 30*G[0, 1, 0, 1, 0, x] + 
        30*G[0, 1, 0, 1, 1, x] - 10*G[1, 0, 0, 0, 0, x] + 
        10*G[1, 0, 0, 0, 1, x] + 10*G[1, 0, 0, 1, 0, x] - 
        10*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 0, x]*(-14/3 - 20*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-14/3 - 20*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (14/3 + 20*Log[mu2/s]) + G[0, 0, 1, 0, x]*(14/3 + 20*Log[mu2/s]) + 
        100*G[0, 0, 0, x]*zeta[2] + 90*G[0, 0, 1, x]*zeta[2] + 
        80*G[0, 1, 0, x]*zeta[2] + 30*G[0, 1, 1, x]*zeta[2] - 
        20*G[1, 0, 0, x]*zeta[2] - 10*G[1, 0, 1, x]*zeta[2] + 
        G[0, 0, x]*((-28*zeta[2])/3 - 40*Log[mu2/s]*zeta[2] - 70*zeta[3]) + 
        G[0, 1, x]*((-14*zeta[2])/3 - 20*Log[mu2/s]*zeta[2] - 10*zeta[3]) + 
        10*G[1, 0, x]*zeta[3] - 140*zeta[2]*zeta[3] - (119*zeta[4])/6 - 
        (85*G[1, x]*zeta[4])/2 - 85*Log[mu2/s]*zeta[4] + 
        G[0, x]*((14*zeta[3])/3 + 20*Log[mu2/s]*zeta[3] + 100*zeta[4]) - 
        60*zeta[5])/(1 - x) + x*(-5*G[0, 0, 0, 0, 0, x] + 
        9*G[0, 0, 0, 0, 1, x] + 9*G[0, 0, 0, 1, 0, x] - 
        (11*G[0, 0, 0, 1, 1, x])/2 + 10*G[0, 0, 1, 0, 0, x] - 
        (13*G[0, 0, 1, 0, 1, x])/2 - (13*G[0, 0, 1, 1, 0, x])/2 + 
        (3*G[0, 0, 1, 1, 1, x])/2 + 8*G[0, 1, 0, 0, 0, x] - 
        3*G[0, 1, 0, 0, 1, x] - 3*G[0, 1, 0, 1, 0, x] - 
        (7*G[0, 1, 0, 1, 1, x])/2 + G[0, 1, 1, 0, 0, x] - 
        (15*G[0, 1, 1, 0, 1, x])/2 - (15*G[0, 1, 1, 1, 0, x])/2 + 
        (19*G[0, 1, 1, 1, 1, x])/2 + 9*G[1, 0, 0, 0, 0, x] - 
        4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] - G[1, 0, 0, 1, 1, x] - 
        3*G[1, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 1, x] - 
        2*G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] - (3*G[1, 1, 0, 0, 0, x])/
         2 - (7*G[1, 1, 0, 0, 1, x])/2 - (7*G[1, 1, 0, 1, 0, x])/2 + 
        (5*G[1, 1, 0, 1, 1, x])/2 - 8*G[1, 1, 1, 0, 0, x] + 
        7*G[1, 1, 1, 0, 1, x] + 7*G[1, 1, 1, 1, 0, x] + 
        6*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(281/4 - 13*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-5 - 5*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (49/4 - 5*Log[mu2/s]) + G[0, 0, 0, 0, x]*(215/3 - 4*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-173/6 - (7*Log[mu2/s])/2) + 
        G[0, 0, 1, 0, x]*(-173/6 - (7*Log[mu2/s])/2) + 
        G[0, 1, 1, 1, x]*(185/12 - 2*Log[mu2/s]) + G[1, 1, 0, 1, x]*
         (-107/4 + Log[mu2/s]) + G[1, 1, 1, 0, x]*(-107/4 + Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-19/2 + Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (-49/4 + 5*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-49/4 + 5*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(5 + 5*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (31/4 + 5*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-193/12 + 
          (13*Log[mu2/s])/2) + G[0, 1, 1, 0, x]*(-193/12 + 
          (13*Log[mu2/s])/2) + G[1, 1, 1, x]*(-926/9 - (87*Log[mu2/s])/2 + 
          6*Log[mu2/s]^2 - (17*zeta[2])/2) + G[0, 0, 0, x]*
         (-2045/24 - (257*Log[mu2/s])/6 + (15*Log[mu2/s]^2)/4 - 
          (17*zeta[2])/4) + G[1, 1, 0, x]*(971/18 + (87*Log[mu2/s])/4 - 
          3*Log[mu2/s]^2 + zeta[2]/2) - 3*Log[mu2/s]^3*zeta[2] + 
        G[1, 0, 1, x]*(971/18 + (87*Log[mu2/s])/4 - 3*Log[mu2/s]^2 + 
          (9*zeta[2])/2) + G[1, 0, 0, x]*(-5 + (13*zeta[2])/2) + 
        G[0, 1, 0, x]*(2611/72 + (253*Log[mu2/s])/12 - (3*Log[mu2/s]^2)/4 + 
          (37*zeta[2])/4) + G[0, 0, 1, x]*(2611/72 + (253*Log[mu2/s])/12 - 
          (3*Log[mu2/s]^2)/4 + (39*zeta[2])/4) + G[0, 1, 1, x]*
         (913/72 + (2*Log[mu2/s])/3 - (9*Log[mu2/s]^2)/4 + (55*zeta[2])/4) + 
        G[1, 1, x]*(38821/432 + (87*Log[mu2/s]^2)/8 - Log[mu2/s]^3 + 
          Log[mu2/s]*(881/18 - (11*zeta[2])/2) + (1463*zeta[2])/24) + 
        G[0, 1, x]*(-38821/432 - (87*Log[mu2/s]^2)/8 + Log[mu2/s]^3 + 
          Log[mu2/s]*(-881/18 - 11*zeta[2]) + (1579*zeta[2])/24 - 
          4*zeta[3]) + Log[mu2/s]^2*((261*zeta[2])/8 - (3*zeta[3])/4) + 
        G[1, 0, x]*(-38821/432 - (87*Log[mu2/s]^2)/8 + Log[mu2/s]^3 + 
          Log[mu2/s]*(-881/18 - 8*zeta[2]) + (443*zeta[2])/8 + zeta[3]/2) + 
        (2971*zeta[3])/72 + G[0, 0, x]*(38821/432 + (87*Log[mu2/s]^2)/8 - 
          Log[mu2/s]^3 + Log[mu2/s]*(881/18 - (5*zeta[2])/2) + 
          (557*zeta[2])/8 + 2*zeta[3]) + zeta[2]*(38821/144 + 
          (69*zeta[3])/4) + G[0, x]*((-4553*zeta[2])/36 + 
          (9*Log[mu2/s]^2*zeta[2])/2 + Log[mu2/s]*((-767*zeta[2])/12 - 
            (3*zeta[3])/2) - (161*zeta[3])/12 - (27*zeta[4])/4) + 
        G[1, x]*((-10379*zeta[2])/72 + (27*Log[mu2/s]^2*zeta[2])/4 - 
          (83*zeta[3])/3 + Log[mu2/s]*((-775*zeta[2])/12 + 3*zeta[3]) - 
          (27*zeta[4])/8) + (3485*zeta[4])/48 + Log[mu2/s]*
         ((881*zeta[2])/6 + (253*zeta[3])/12 + (27*zeta[4])/4) - 
        (11*zeta[5])/2) + (11*zeta[5])/2) + 
    (G[0, 0, 0, 0, 0, x] + (33*G[0, 0, 0, 1, 1, x])/2 + 
      6*G[0, 0, 1, 0, 0, x] - (9*G[0, 0, 1, 0, 1, x])/2 - 
      (9*G[0, 0, 1, 1, 0, x])/2 - (49*G[0, 0, 1, 1, 1, x])/2 + 
      7*G[0, 1, 0, 0, 0, x] - 3*G[0, 1, 0, 0, 1, x] - 3*G[0, 1, 0, 1, 0, x] - 
      (21*G[0, 1, 0, 1, 1, x])/2 - 3*G[0, 1, 1, 0, 0, x] - 
      (3*G[0, 1, 1, 0, 1, x])/2 - (3*G[0, 1, 1, 1, 0, x])/2 + 
      (51*G[0, 1, 1, 1, 1, x])/2 + 6*G[1, 0, 0, 0, 0, x] - 
      3*G[1, 0, 0, 0, 1, x] - 3*G[1, 0, 0, 1, 0, x] - 
      33*G[1, 0, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + G[1, 0, 1, 0, 1, x] + 
      G[1, 0, 1, 1, 0, x] + 45*G[1, 0, 1, 1, 1, x] - (11*G[1, 1, 0, 0, 0, x])/
       2 + G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 + 
      (59*G[1, 1, 0, 1, 1, x])/2 - 4*G[1, 1, 1, 0, 0, x] + 
      7*G[1, 1, 1, 0, 1, x] + 7*G[1, 1, 1, 1, 0, x] - 
      45*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(-49/4 + (10*I)*Pi - 
        14*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-8 + (33*I)*Pi - 13*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(32 - (5*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-63/4 - I*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(-63/4 + (26*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(81/4 + (2*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-1/2 + (3*I)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-69/4 - I*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-69/4 - (34*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-55/4 - (2*I)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 0, 1, 0, x]*(-23/2 + (4*I)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 1, 0, 1, x]*(-55/4 - (11*I)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 0, 0, 1, x]*(-23/2 + (19*I)*Pi + (5*Log[mu2/s])/2) + 
      G[1, 1, 0, 0, x]*(17/2 + 5*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (85/4 - (18*I)*Pi + 11*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (221/4 - (25*I)*Pi + 13*Log[mu2/s]) + G[0, 0, 1, x]*
       (291/8 + (21*I)*Pi + (45/4 + (10*I)*Pi)*Log[mu2/s] - 
        (7*Log[mu2/s]^2)/4 - (53*zeta[2])/4) + G[1, 1, 0, x]*
       (37/2 + ((7*I)/2)*Pi + (43/4 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
        13*zeta[2]) + G[1, 1, 1, x]*(-285/4 + (13*I)*Pi + 
        (-53/2 + (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 13*zeta[2]) + 
      G[0, 0, 0, x]*(-373/8 + ((3*I)/2)*Pi + (-19 + (2*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/4 + (3*zeta[2])/4) - Log[mu2/s]^3*zeta[2] + 
      G[1, 0, 1, x]*(37/2 - ((29*I)/2)*Pi + (43/4 - (10*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + 5*zeta[2]) + G[1, 0, 0, x]*(-6 - (2*I)*Pi + 
        (-5 - (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 9*zeta[2]) + 
      G[0, 1, 0, x]*(291/8 - (3*I)*Pi + (45/4 - (2*I)*Pi)*Log[mu2/s] - 
        (7*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + G[0, 1, 1, x]*
       (113/8 - ((39*I)/2)*Pi + (13/2 - (10*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (91*zeta[2])/4) + 
      ((12*I)*Pi*G[0, 0, 1, x] - (12*I)*Pi*G[1, 0, 1, x] + 
        12*G[0, 0, 1, 1, x] - 24*G[0, 1, 1, 1, x] - 12*G[1, 0, 1, 1, x] + 
        36*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-42 + (12*I)*Pi - 
          24*Log[mu2/s]) + G[0, 1, 1, x]*(21 - (12*I)*Pi + 12*Log[mu2/s]) + 
        G[0, 1, x]*((21*I)*Pi + (12*I)*Pi*Log[mu2/s] - 36*zeta[2]) + 
        G[1, 1, x]*(139/4 - (21*I)*Pi + (21 - (12*I)*Pi)*Log[mu2/s] + 
          6*Log[mu2/s]^2 + 33*zeta[2]) + G[1, x]*(((139*I)/4)*Pi + 
          (6*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((21*I)*Pi - 36*zeta[2]) + 
          (-63 - (15*I)*Pi)*zeta[2]))/x^3 + 
      (((271*I)/4)*Pi - (16*I)*Pi*G[0, 0, 1, x] - I*Pi*G[0, 1, 0, x] + 
        (3*I)*Pi*G[1, 0, 0, x] - 16*G[0, 0, 1, 1, x] - G[0, 1, 0, 1, x] - 
        G[0, 1, 1, 0, x] + 32*G[0, 1, 1, 1, x] + 3*G[1, 0, 0, 1, x] + 
        3*G[1, 0, 1, 0, x] + 15*G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 0, x] + 
        3*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, x] + 
        G[0, 1, 1, x]*(-49/2 + (17*I)*Pi - 14*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-13/2 - (2*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, x]*(-13/2 + (16*I)*Pi - 2*Log[mu2/s]) + 
        (6*I)*Pi*Log[mu2/s]^2 + G[1, 1, 1, x]*(67 - (17*I)*Pi + 
          28*Log[mu2/s]) + G[1, 1, x]*(-541/8 + (31*I)*Pi + 
          (-59/2 + (16*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - (89*zeta[2])/2) + 
        Log[mu2/s]*((33*I)*Pi - 36*zeta[2]) + G[1, 0, x]*
         (((-13*I)/2)*Pi - (2*I)*Pi*Log[mu2/s] - 2*zeta[2]) + 
        (-99 - (15*I)*Pi)*zeta[2] + G[0, 1, x]*(((-49*I)/2)*Pi - 
          (14*I)*Pi*Log[mu2/s] + 41*zeta[2]) + 
        G[1, x]*(271/4 - ((277*I)/8)*Pi + (6 - (5*I)*Pi)*Log[mu2/s]^2 + 
          (49 + ((35*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(33 - ((35*I)/2)*Pi + 
            28*zeta[2]) - 2*zeta[3]))/x^2 + G[0, 1, x]*
       (-535/16 + ((67*I)/2)*Pi - (27*Log[mu2/s]^2)/8 + Log[mu2/s]^3/3 + 
        (177/8 + I*Pi)*zeta[2] + Log[mu2/s]*(-17 + (11*I)*Pi + 5*zeta[2]) - 
        (53*zeta[3])/3) + Log[mu2/s]^2*((63*zeta[2])/8 - zeta[3]/4) + 
      (-19/8 - (11*I)*Pi)*zeta[3] + G[0, 0, x]*(191/16 + (3*I)*Pi + 
        (35*Log[mu2/s]^2)/8 - Log[mu2/s]^3/3 + Log[mu2/s]*
         (53/4 + I*Pi - (15*zeta[2])/2) + (189/8 - (5*I)*Pi)*zeta[2] + 
        (8*zeta[3])/3) + G[1, 0, x]*(-535/16 - ((9*I)/2)*Pi + 
        (-17 - I*Pi)*Log[mu2/s] - (27*Log[mu2/s]^2)/8 + Log[mu2/s]^3/3 + 
        (515/8 + (2*I)*Pi)*zeta[2] + (17*zeta[3])/6) + 
      zeta[2]*(2147/16 - (6*I)*Pi + (27*zeta[3])/4) + 
      G[1, 1, x]*(879/16 - (32*I)*Pi + (19*Log[mu2/s]^2)/8 - Log[mu2/s]^3/3 + 
        Log[mu2/s]*(83/4 - (11*I)*Pi - (13*zeta[2])/2) + 
        (481/8 + (2*I)*Pi)*zeta[2] + (35*zeta[3])/3) + 
      Log[mu2/s]*((115/2 - I*Pi)*zeta[2] + (37/4 - (12*I)*Pi)*zeta[3] - 
        (169*zeta[4])/4) + G[0, x]*(227/16 - ((63*I)/4)*Pi - Log[mu2/s]^3/3 + 
        (-719/8 + ((7*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(3/8 + 3*zeta[2]) + 
        Log[mu2/s]*(23/4 - (3*I)*Pi + (-133/4 + (2*I)*Pi)*zeta[2] - 
          (7*zeta[3])/2) - (337*zeta[3])/12 - (3*zeta[4])/4) + 
      (-643/16 - ((199*I)/4)*Pi)*zeta[4] + 
      (-909/32 - ((271*I)/8)*Pi + 3*G[0, 0, 0, 0, x] + (7*G[0, 0, 0, 1, x])/
         2 + (7*G[0, 0, 1, 0, x])/2 - 6*G[0, 0, 1, 1, x] - 
        7*G[0, 1, 0, 0, x] + (7*G[0, 1, 0, 1, x])/2 + (7*G[0, 1, 1, 0, x])/
         2 + (7*G[0, 1, 1, 1, x])/2 - 15*G[1, 0, 0, 0, x] + 
        (11*G[1, 0, 0, 1, x])/2 + (11*G[1, 0, 1, 0, x])/2 - 
        G[1, 0, 1, 1, x] + (3*G[1, 1, 0, 0, x])/2 + (9*G[1, 1, 0, 1, x])/2 + 
        (9*G[1, 1, 1, 0, x])/2 - (33*G[1, 1, 1, 1, x])/2 + 
        G[1, 0, 1, x]*(-23/4 + ((3*I)/2)*Pi - 3*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-23/4 + (3*I)*Pi - 3*Log[mu2/s]) + 
        G[0, 0, 1, x]*(-31/4 - ((11*I)/2)*Pi - 3*Log[mu2/s]) + 
        G[0, 1, 0, x]*(-31/4 - ((13*I)/2)*Pi - 3*Log[mu2/s]) + 
        G[0, 1, 1, x]*(-45/4 + (5*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 0, x]*(5 + (7*I)*Pi + Log[mu2/s]/2) - (37*Log[mu2/s]^3)/24 - 
        (11*Log[mu2/s]^4)/48 + G[1, 0, 0, x]*(17/2 - ((7*I)/2)*Pi + 
          6*Log[mu2/s]) + G[1, 1, 1, x]*(61/2 - I*Pi + 11*Log[mu2/s]) + 
        G[1, 0, x]*(13/8 + ((33*I)/4)*Pi + (11/2 + (5*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - (65*zeta[2])/2) + G[1, 1, x]*
         (-49/4 + ((59*I)/4)*Pi + (-10 + (4*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - 24*zeta[2]) + G[0, 1, x]*(13/8 - ((27*I)/2)*Pi + 
          (11/2 - (3*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 4*zeta[2]) + 
        Log[mu2/s]^2*(-15/2 - (3*I)*Pi - (19*zeta[2])/8) + (175*zeta[2])/8 + 
        G[0, 0, x]*(-61/8 - ((19*I)/2)*Pi + (-27/4 - (6*I)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/4 + (27*zeta[2])/4) + 
        G[0, x]*(315/16 + ((27*I)/4)*Pi + (33/8 + (2*I)*Pi)*Log[mu2/s]^2 + 
          (11*Log[mu2/s]^3)/12 + Log[mu2/s]*(51/4 + (7*I)*Pi - 
            (13*zeta[2])/4) + (1/8 + (2*I)*Pi)*zeta[2] - (7*zeta[3])/3) + 
        Log[mu2/s]*(-167/8 - ((33*I)/2)*Pi + (-23/8 - (6*I)*Pi)*zeta[2] - 
          (2*zeta[3])/3) - (41*zeta[3])/12 + 
        G[1, x]*(-523/16 - ((199*I)/8)*Pi + (-5/2 - I*Pi)*Log[mu2/s]^2 + 
          (207/4 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*(-57/4 - ((19*I)/2)*Pi + 
            13*zeta[2]) + 22*zeta[3]) + (765*zeta[4])/32)/x + 
      G[1, x]*(-227/16 + ((63*I)/4)*Pi + Log[mu2/s]^3/3 + 
        Log[mu2/s]^2*(-3/8 + (3*zeta[2])/4) + (-251/4 - (3*I)*Pi)*zeta[2] + 
        (-53/3 + (18*I)*Pi)*zeta[3] + Log[mu2/s]*(-23/4 + (3*I)*Pi + 
          (-81/4 - (2*I)*Pi)*zeta[2] + 4*zeta[3]) + (513*zeta[4])/8) + 
      x*(-G[0, 0, 0, 0, 0, x] - (33*G[0, 0, 0, 1, 1, x])/2 - 
        6*G[0, 0, 1, 0, 0, x] + (9*G[0, 0, 1, 0, 1, x])/2 + 
        (9*G[0, 0, 1, 1, 0, x])/2 + (49*G[0, 0, 1, 1, 1, x])/2 - 
        7*G[0, 1, 0, 0, 0, x] + 3*G[0, 1, 0, 0, 1, x] + 
        3*G[0, 1, 0, 1, 0, x] + (21*G[0, 1, 0, 1, 1, x])/2 + 
        3*G[0, 1, 1, 0, 0, x] + (3*G[0, 1, 1, 0, 1, x])/2 + 
        (3*G[0, 1, 1, 1, 0, x])/2 - (51*G[0, 1, 1, 1, 1, x])/2 - 
        6*G[1, 0, 0, 0, 0, x] + 3*G[1, 0, 0, 0, 1, x] + 
        3*G[1, 0, 0, 1, 0, x] + 33*G[1, 0, 0, 1, 1, x] + 
        4*G[1, 0, 1, 0, 0, x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] - 
        45*G[1, 0, 1, 1, 1, x] + (11*G[1, 1, 0, 0, 0, x])/2 - 
        G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 - 
        (59*G[1, 1, 0, 1, 1, x])/2 + 4*G[1, 1, 1, 0, 0, x] - 
        7*G[1, 1, 1, 0, 1, x] - 7*G[1, 1, 1, 1, 0, x] + 
        45*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-73/4 + (25*I)*Pi - 
          13*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-15/4 + (18*I)*Pi - 
          11*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-8 - 5*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(3/4 + (2*I)*Pi - (5*Log[mu2/s])/2) + 
        G[0, 0, 1, 0, x]*(2 - (4*I)*Pi - (5*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, x]*(3/4 + (11*I)*Pi - (5*Log[mu2/s])/2) + 
        G[0, 0, 0, 1, x]*(2 - (19*I)*Pi - (5*Log[mu2/s])/2) + 
        G[1, 0, 1, 0, x]*(17/4 + I*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(17/4 + (34*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(7/4 - (2*I)*Pi + Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(23/2 - (3*I)*Pi + Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(19/4 + I*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(19/4 - (26*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-17 + (5*I)*Pi + 6*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(13/2 - (33*I)*Pi + 13*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(15/4 - (10*I)*Pi + 14*Log[mu2/s]) + 
        G[0, 1, 1, x]*(-31/8 + ((5*I)/2)*Pi + (-2 + (10*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (91*zeta[2])/4) + G[0, 1, 0, x]*
         (-91/8 + (10*I)*Pi + (-9/4 + (2*I)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/4 - (49*zeta[2])/4) + G[1, 0, 0, x]*
         (-29/2 + (4*I)*Pi + (-2 + (2*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 - 9*zeta[2]) + G[1, 0, 1, x]*
         (-3/4 + ((17*I)/2)*Pi + (-9/4 + (10*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - 5*zeta[2]) + G[0, 0, 0, x]*
         (213/8 - ((17*I)/2)*Pi + (13/2 - (2*I)*Pi)*Log[mu2/s] - 
          (11*Log[mu2/s]^2)/4 - (3*zeta[2])/4) + Log[mu2/s]^3*zeta[2] + 
        G[1, 1, 0, x]*(-3/4 - ((11*I)/2)*Pi + (-9/4 - (2*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 + 13*zeta[2]) + G[1, 1, 1, x]*(16 - (7*I)*Pi + 
          (13/2 - (10*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 13*zeta[2]) + 
        G[0, 0, 1, x]*(-91/8 - (4*I)*Pi + (-9/4 - (10*I)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/4 + (53*zeta[2])/4) + G[1, 1, x]*
         (-333/16 + ((39*I)/4)*Pi - (5*Log[mu2/s]^2)/8 + Log[mu2/s]^3/3 + 
          (-127/8 - (2*I)*Pi)*zeta[2] + Log[mu2/s]*(-11/2 + (3*I)*Pi + 
            (13*zeta[2])/2) - (35*zeta[3])/3) + 
        zeta[2]*(-999/16 + ((117*I)/4)*Pi - (27*zeta[3])/4) + 
        G[1, 0, x]*(333/16 - ((39*I)/4)*Pi + (11/2 - (3*I)*Pi)*Log[mu2/s] + 
          (5*Log[mu2/s]^2)/8 - Log[mu2/s]^3/3 + (-101/8 - (2*I)*Pi)*zeta[2] - 
          (17*zeta[3])/6) + G[0, 0, x]*(-333/16 + ((39*I)/4)*Pi - 
          (5*Log[mu2/s]^2)/8 + Log[mu2/s]^3/3 + (-43/8 + (5*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-11/2 + (3*I)*Pi + (15*zeta[2])/2) - (8*zeta[3])/3) + 
        Log[mu2/s]^2*((-15*zeta[2])/8 + zeta[3]/4) + (25/8 + (20*I)*Pi)*
         zeta[3] + G[0, 1, x]*(333/16 - ((39*I)/4)*Pi + (5*Log[mu2/s]^2)/8 - 
          Log[mu2/s]^3/3 + Log[mu2/s]*(11/2 - (3*I)*Pi - 5*zeta[2]) + 
          (-11/8 - I*Pi)*zeta[2] + (53*zeta[3])/3) + 
        G[1, x]*((103/8 + I*Pi)*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/4 + 
          Log[mu2/s]*((27/4 + (2*I)*Pi)*zeta[2] - 4*zeta[3]) + 
          (-13 - (18*I)*Pi)*zeta[3] - (513*zeta[4])/8) + 
        G[0, x]*((47/2 - ((29*I)/2)*Pi)*zeta[2] - 3*Log[mu2/s]^2*zeta[2] + 
          (63*zeta[3])/4 + Log[mu2/s]*((27/4 - (2*I)*Pi)*zeta[2] + 
            (7*zeta[3])/2) + (3*zeta[4])/4) + (705/16 + ((199*I)/4)*Pi)*
         zeta[4] + Log[mu2/s]*((-33/2 + (9*I)*Pi)*zeta[2] + 
          (-1/4 + (12*I)*Pi)*zeta[3] + (169*zeta[4])/4) - (27*zeta[5])/2) + 
      ((I/2)*Pi*G[1, 1, 0, x] - G[0, 1, 0, 0, x] - (3*G[0, 1, 0, 1, x])/2 - 
        (3*G[0, 1, 1, 0, x])/2 - (5*G[1, 0, 0, 0, x])/2 + 
        G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 0, x]/2 + 
        7*G[0, 0, 0, 0, 0, x] - 5*G[0, 0, 0, 0, 1, x] - 
        5*G[0, 0, 0, 1, 0, x] + 3*G[0, 0, 0, 1, 1, x] - 
        2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
        4*G[0, 0, 1, 1, 1, x] + 3*G[0, 1, 0, 0, 0, x] - 
        3*G[0, 1, 0, 0, 1, x] - 3*G[0, 1, 0, 1, 0, x] + 
        3*G[0, 1, 0, 1, 1, x] - G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + 
        G[1, 0, 0, 1, 0, x] - G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 0, x]*
         (7 - 2*Log[mu2/s]) + 2*G[0, 0, 0, 1, x]*Log[mu2/s] + 
        2*G[0, 0, 1, 0, x]*Log[mu2/s] - 2*G[0, 0, 1, 1, x]*Log[mu2/s] + 
        G[1, 0, 0, x]*(3/4 - I*Pi + Log[mu2/s] - 2*zeta[2]) + 
        G[1, 0, 1, x]*((I/2)*Pi - zeta[2]) + G[0, 1, 1, x]*
         (((-3*I)/2)*Pi + 3*zeta[2]) + G[0, 1, 0, x]*(2 - ((3*I)/2)*Pi + 
          Log[mu2/s] + 8*zeta[2]) + G[0, 0, 1, x]*(2 + I*Pi + Log[mu2/s] + 
          9*zeta[2]) + G[0, 0, 0, x]*(-33/4 + (2*I)*Pi - 5*Log[mu2/s] + 
          10*zeta[2]) + zeta[2]*(((5*I)/4)*Pi - 14*zeta[3]) + 
        G[0, 0, x]*(33/8 - ((11*I)/4)*Pi + Log[mu2/s]^2 + 
          Log[mu2/s]*(7/2 - (2*I)*Pi - 4*zeta[2]) + (11*zeta[2])/2 - 
          7*zeta[3]) + G[0, 1, x]*((2*I)*Pi + Log[mu2/s]*(I*Pi - 2*zeta[2]) - 
          zeta[2]/2 - zeta[3]) + (-5/4 + (5*I)*Pi)*zeta[3] + 
        G[1, 0, x]*(((3*I)/4)*Pi + I*Pi*Log[mu2/s] - 4*zeta[2] + zeta[3]) + 
        (59*zeta[4])/8 - (17*G[1, x]*zeta[4])/4 - (17*Log[mu2/s]*zeta[4])/2 + 
        G[0, x]*(((33*I)/8)*Pi + I*Pi*Log[mu2/s]^2 + (-61/4 - ((5*I)/2)*Pi)*
           zeta[2] + (3*zeta[3])/2 + Log[mu2/s]*(((7*I)/2)*Pi - 8*zeta[2] + 
            2*zeta[3]) + 10*zeta[4]) - 6*zeta[5])/(1 - x) + (27*zeta[5])/2)/
     Nc^2 + (Nf*((29*G[0, 0, 0, 1, x])/3 + (29/3 + (40*I)*Pi)*
        G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 1, x] + 
       (10 - (48*I)*Pi)*G[0, 1, 1, 0, x] - (13*G[0, 1, 1, 1, x])/3 + 
       5*G[1, 0, 0, 1, x] + (5 - (16*I)*Pi)*G[1, 0, 1, 0, x] + 
       9*G[1, 0, 1, 1, x] + (77*G[1, 1, 0, 1, x])/3 + 
       (77/3 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 57*G[1, 1, 1, 1, x] - 
       56*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 1, 0, 0, x] + 
       64*G[0, 1, 0, 0, 0, x] - 48*G[0, 1, 1, 0, 0, x] + 
       32*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 1, 0, 0, x] - 
       40*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 1, 0, 0, x] + 
       G[1, 0, 1, x]*(-63/2 - ((25*I)/3)*Pi - (67*Log[mu2/s])/3) + 
       G[1, 0, 0, 0, x]*(29 + (16*I)*Pi - 16*Log[mu2/s]) + 
       G[0, 1, 0, 0, x]*(25/3 + (48*I)*Pi - 16*Log[mu2/s]) + 
       G[0, 0, 1, x]*(7 + ((10*I)/3)*Pi - (25*Log[mu2/s])/3) + 
       G[0, 1, 1, x]*(-323/18 - ((5*I)/3)*Pi - (22*Log[mu2/s])/3) + 
       G[1, 1, 0, 0, x]*(-79/3 - (24*I)*Pi + 16*Log[mu2/s]) + 
       G[0, 0, 0, 0, x]*(-184/3 - (40*I)*Pi + 16*Log[mu2/s]) + 
       G[1, 1, 1, x]*(475/9 + ((20*I)/3)*Pi + 38*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-63/2 - (23*I)*Pi + (-67/3 + (16*I)*Pi)*Log[mu2/s] - 
         40*zeta[2]) + G[0, 0, 0, x]*(593/18 - ((35*I)/3)*Pi + 
         (40 + (16*I)*Pi)*Log[mu2/s] - 8*zeta[2]) - (57*Log[mu2/s]^2*zeta[2])/
        2 + G[0, 1, 0, x]*(7 + (10*I)*Pi + (-25/3 - (16*I)*Pi)*Log[mu2/s] + 
         16*zeta[2]) + G[1, 0, 0, x]*(-169/9 + ((74*I)/3)*Pi + 
         (-28/3 - (16*I)*Pi)*Log[mu2/s] + 32*zeta[2]) + 
       ((-12*I)*Pi*G[0, 1, x] - 12*G[0, 1, 1, x] - (10*I)*Pi*G[1, 0, 0, x] - 
         10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] + 
         14*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 
         24*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-32 - 16*Log[mu2/s]) + 
         G[1, 0, 1, x]*(14 + 4*Log[mu2/s]) + G[1, 1, 0, x]*
          (14 + (10*I)*Pi + 4*Log[mu2/s]) + G[1, 0, x]*((14*I)*Pi + 
           (4*I)*Pi*Log[mu2/s] + 18*zeta[2]) + G[1, 1, x]*
          (23 - (2*I)*Pi + (16 - (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
           36*zeta[2]) + G[1, x]*((23*I)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
           Log[mu2/s]*((16*I)*Pi - 36*zeta[2]) + (-90 - (28*I)*Pi)*zeta[2]))/
        x^3 + G[0, 1, x]*(1139/108 + ((203*I)/18)*Pi + 
         (200/9 + ((10*I)/3)*Pi)*Log[mu2/s] + (19*Log[mu2/s]^2)/2 + 
         (-257/6 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
       G[1, 0, x]*(1139/108 - ((505*I)/18)*Pi + (19*Log[mu2/s]^2)/2 + 
         (17/6 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*(200/9 - ((38*I)/3)*Pi + 
           16*zeta[2]) - 32*zeta[3]) - (335*zeta[3])/9 + 
       G[1, 1, x]*(-4445/108 - ((191*I)/18)*Pi + (-287/9 - ((10*I)/3)*Pi)*
          Log[mu2/s] - (19*Log[mu2/s]^2)/2 + (-259/6 - (24*I)*Pi)*zeta[2] + 
         24*zeta[3]) + zeta[2]*(-2381/36 + ((61*I)/6)*Pi + 40*zeta[3]) + 
       G[0, 0, x]*(2167/108 + ((493*I)/18)*Pi - (19*Log[mu2/s]^2)/2 + 
         Log[mu2/s]*(-113/9 + ((38*I)/3)*Pi - 16*zeta[2]) + 
         (-359/6 - (40*I)*Pi)*zeta[2] + 56*zeta[3]) + 
       Log[mu2/s]*((-242/3 + (6*I)*Pi)*zeta[2] + (-31 - (16*I)*Pi)*zeta[3] - 
         112*zeta[4]) + (-398/3 - (34*I)*Pi)*zeta[4] + 
       (7625/216 + ((1583*I)/9)*Pi + 6*G[0, 0, 1, x] + (6 - ((8*I)/3)*Pi)*
          G[0, 1, 0, x] + (24 + ((8*I)/3)*Pi)*G[0, 1, 1, x] + 
         (11*G[0, 0, 0, 0, x])/3 - (16*G[0, 1, 0, 0, x])/3 + 
         (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
         8*G[1, 0, 0, 0, x] + (49*G[1, 0, 0, 1, x])/3 + (49*G[1, 0, 1, 0, x])/
          3 - (47*G[1, 0, 1, 1, x])/3 - (59*G[1, 1, 0, 0, x])/3 + 
         (52*G[1, 1, 0, 1, x])/3 + (52*G[1, 1, 1, 0, x])/3 - 
         36*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-167/9 - (8*I)*Pi - 
           (26*Log[mu2/s])/3) + G[1, 1, 0, x]*(-167/9 - (11*I)*Pi - 
           (26*Log[mu2/s])/3) + G[0, 0, 0, x]*(-151/18 - (11*Log[mu2/s])/3) + 
         (151*Log[mu2/s]^3)/108 + (11*Log[mu2/s]^4)/72 + 
         G[1, 0, 0, x]*(118/9 + ((41*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[1, 1, 1, x]*(48 + ((16*I)/3)*Pi + 24*Log[mu2/s]) + 
         G[1, 1, x]*(-141/2 - ((59*I)/9)*Pi + (-36 + ((10*I)/3)*Pi)*
            Log[mu2/s] - 6*Log[mu2/s]^2 - (182*zeta[2])/3) + 
         G[1, 0, x]*(-128/3 - ((157*I)/9)*Pi + (-12 - ((10*I)/3)*Pi)*
            Log[mu2/s] - (109*zeta[2])/3) + G[0, 1, x]*(-128/3 + (18*I)*Pi - 
           12*Log[mu2/s] - (8*zeta[2])/3) + G[0, 0, x]*(863/54 + (6*I)*Pi + 
           (151*Log[mu2/s])/18 + (11*Log[mu2/s]^2)/6 - (5*zeta[2])/6) + 
         Log[mu2/s]^2*(863/108 + (12*I)*Pi - (5*zeta[2])/12) + 
         (-12725/108 - ((560*I)/9)*Pi)*zeta[2] + 
         G[1, x]*(1583/9 - ((69*I)/2)*Pi + (12 - (6*I)*Pi)*Log[mu2/s]^2 + 
           (977/9 + ((122*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(236/3 - (24*I)*Pi + 
             (170*zeta[2])/3)) + G[0, x]*(-25 - ((128*I)/3)*Pi - 
           (151*Log[mu2/s]^2)/36 - (11*Log[mu2/s]^3)/18 + 
           Log[mu2/s]*(-863/54 - (12*I)*Pi + (5*zeta[2])/6) + 
           (791/36 + ((32*I)/3)*Pi)*zeta[2] - (22*zeta[3])/9) + 
         (287/54 - ((104*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
          (25 + ((236*I)/3)*Pi + (-1439/36 - ((32*I)/3)*Pi)*zeta[2] + 
           (22*zeta[3])/9) + (107*zeta[4])/48)/x^2 + 
       (-2339/162 - ((1583*I)/18)*Pi + (193*G[0, 0, 0, 0, x])/3 - 
         14*G[0, 0, 0, 1, x] - 14*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - 
         (26*G[0, 1, 0, 0, x])/3 - (44*G[0, 1, 0, 1, x])/3 - 
         (44*G[0, 1, 1, 0, x])/3 + 24*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] - 
         (82*G[1, 0, 0, 1, x])/3 - (82*G[1, 0, 1, 0, x])/3 + 
         (74*G[1, 0, 1, 1, x])/3 + (92*G[1, 1, 0, 0, x])/3 - 
         (64*G[1, 1, 0, 1, x])/3 - (64*G[1, 1, 1, 0, x])/3 + 
         36*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(403/18 + (14*I)*Pi - 
           (109*Log[mu2/s])/3) + G[1, 1, 1, x]*(-24 - ((28*I)/3)*Pi - 
           24*Log[mu2/s]) + G[0, 1, 1, x]*(-32 + ((4*I)/3)*Pi - 
           8*Log[mu2/s]) - (109*Log[mu2/s]^3)/108 - (11*Log[mu2/s]^4)/72 + 
         G[1, 0, 0, x]*(-79/9 - ((80*I)/3)*Pi + (20*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(-2 - (4*I)*Pi + 12*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-2 - ((34*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[1, 0, 1, x]*(101/9 + (12*I)*Pi + (44*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(101/9 + (24*I)*Pi + (44*Log[mu2/s])/3) + 
         (-841/108 + ((386*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
          (-527/108 - (6*I)*Pi + (149*zeta[2])/12) + 
         G[1, 0, x]*(403/6 + ((130*I)/9)*Pi + (12 + ((40*I)/3)*Pi)*
            Log[mu2/s] - 4*Log[mu2/s]^2 + (130*zeta[2])/3) + 
         G[0, 1, x]*(403/6 - (22*I)*Pi + (12 - (4*I)*Pi)*Log[mu2/s] - 
           4*Log[mu2/s]^2 + (164*zeta[2])/3) + G[1, 1, x]*
          (485/9 + ((161*I)/9)*Pi + (92/3 + ((8*I)/3)*Pi)*Log[mu2/s] + 
           6*Log[mu2/s]^2 + (185*zeta[2])/3) + G[0, 0, x]*
          (-3757/27 - ((31*I)/3)*Pi + (-553/18 - (12*I)*Pi)*Log[mu2/s] + 
           (37*Log[mu2/s]^2)/6 + (377*zeta[2])/6) + 
         G[0, x]*(21113/108 + ((179*I)/9)*Pi + (565/36 + (4*I)*Pi)*
            Log[mu2/s]^2 + (11*Log[mu2/s]^3)/18 + Log[mu2/s]*
            (4961/54 + ((38*I)/3)*Pi - (317*zeta[2])/6) + 
           (-2213/36 - ((20*I)/3)*Pi)*zeta[2] - (518*zeta[3])/9) + 
         (751/54 + ((68*I)/3)*Pi)*zeta[3] + G[1, x]*(-29221/108 - 
           ((7*I)/18)*Pi + (-56/3 + (2*I)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(-1093/9 + ((16*I)/3)*Pi - (164*zeta[2])/3) + 
           (-281/9 - ((119*I)/3)*Pi)*zeta[2] + 12*zeta[3]) + 
         Log[mu2/s]*(-695/54 - ((118*I)/3)*Pi + (1109/36 - ((4*I)/3)*Pi)*
            zeta[2] + (302*zeta[3])/9) + (3277*zeta[4])/48)/x + 
       G[0, x]*(-8915/108 - ((107*I)/18)*Pi - (11*Log[mu2/s]^2)/2 + 
         (3 - (5*I)*Pi)*zeta[2] + Log[mu2/s]*(-329/9 - ((4*I)/3)*Pi + 
           (23 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (103/3 + (40*I)*Pi)*
          zeta[3] + 70*zeta[4]) + G[1, x]*(8915/108 + ((107*I)/18)*Pi + 
         (11*Log[mu2/s]^2)/2 + (299/6 + (28*I)*Pi)*zeta[2] + 
         (-5/3 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*(329/9 + ((4*I)/3)*Pi + 
           (53 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 98*zeta[4]) + 
       ((12*I)*Pi*G[1, 1, 0, x] - 14*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - (68*G[1, 0, 0, 0, x])/3 - (2*G[1, 0, 0, 1, x])/
          3 - (2*G[1, 0, 1, 0, x])/3 + 12*G[1, 1, 0, 0, x] + 
         56*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 1, x] - 
         40*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 0, x] - 
         24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
         8*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(-16/3 - 16*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(86/3 - 16*Log[mu2/s]) + G[0, 0, 0, 1, x]*
          (16/3 + 16*Log[mu2/s]) + G[0, 0, 1, 0, x]*(16/3 + 16*Log[mu2/s]) + 
         G[1, 0, 0, x]*(24 - ((34*I)/3)*Pi + 12*Log[mu2/s] - 16*zeta[2]) + 
         G[1, 0, 1, x]*(((-2*I)/3)*Pi - 8*zeta[2]) + G[0, 1, 1, x]*
          ((2*I)*Pi + 24*zeta[2]) + G[0, 1, 0, x]*(-59/18 - ((40*I)/3)*Pi - 
           (4*Log[mu2/s])/3 + 64*zeta[2]) + G[0, 0, 1, x]*
          (-59/18 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3 + 72*zeta[2]) + 
         G[0, 0, 0, x]*(-391/9 + ((38*I)/3)*Pi - (64*Log[mu2/s])/3 + 
           80*zeta[2]) + zeta[2]*(((-491*I)/18)*Pi - 112*zeta[3]) + 
         G[0, 0, x]*(136/3 - ((373*I)/18)*Pi + 6*Log[mu2/s]^2 + 
           Log[mu2/s]*(26 - ((32*I)/3)*Pi - 32*zeta[2]) + (53*zeta[2])/3 - 
           56*zeta[3]) + G[0, 1, x]*(((-59*I)/18)*Pi + 
           Log[mu2/s]*(((-4*I)/3)*Pi - 16*zeta[2]) - (14*zeta[2])/3 - 
           8*zeta[3]) + (491/18 - ((4*I)/3)*Pi)*zeta[3] + 
         G[1, 0, x]*((24*I)*Pi + (12*I)*Pi*Log[mu2/s] - (106*zeta[2])/3 + 
           8*zeta[3]) + Log[mu2/s]*(((-40*I)/3)*Pi*zeta[2] + (40*zeta[3])/3 - 
           68*zeta[4]) + G[1, x]*(((-38*I)/3)*Pi*zeta[2] + (38*zeta[3])/3 - 
           34*zeta[4]) + (157*zeta[4])/3 + G[0, x]*(((136*I)/3)*Pi + 
           (6*I)*Pi*Log[mu2/s]^2 + (-1381/18 + (I/3)*Pi)*zeta[2] - 
           (14*zeta[3])/3 + Log[mu2/s]*((26*I)*Pi - (104*zeta[2])/3 + 
             16*zeta[3]) + 80*zeta[4]) - 48*zeta[5])/(1 - x) + 
       x*((-38*G[0, 0, 0, 1, x])/3 + (-38/3 - (40*I)*Pi)*G[0, 0, 1, 0, x] + 
         G[0, 0, 1, 1, x] - 11*G[0, 1, 0, 1, x] + (-11 + (48*I)*Pi)*
          G[0, 1, 1, 0, x] + (37*G[0, 1, 1, 1, x])/3 - 9*G[1, 0, 0, 1, x] + 
         (-9 + (16*I)*Pi)*G[1, 0, 1, 0, x] - (41*G[1, 1, 0, 1, x])/3 + 
         (-41/3 - (24*I)*Pi)*G[1, 1, 1, 0, x] + 33*G[1, 1, 1, 1, x] + 
         56*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 1, 0, 0, x] - 
         64*G[0, 1, 0, 0, 0, x] + 48*G[0, 1, 1, 0, 0, x] - 
         32*G[1, 0, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, x] + 
         40*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 1, 0, 0, x] + 
         G[1, 1, 1, x]*(-424/9 - ((8*I)/3)*Pi - 22*Log[mu2/s]) + 
         G[1, 1, 0, 0, x]*(-8/3 + (24*I)*Pi - 16*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(82/3 + (40*I)*Pi - 16*Log[mu2/s]) + 
         G[0, 1, 1, x]*(11/18 + ((2*I)/3)*Pi - (2*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(59/3 - ((4*I)/3)*Pi + (31*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(161/6 + ((10*I)/3)*Pi + (37*Log[mu2/s])/3) + 
         G[1, 0, 0, 0, x]*(15 - (16*I)*Pi + 16*Log[mu2/s]) + 
         G[0, 1, 0, 0, x]*(20/3 - (48*I)*Pi + 16*Log[mu2/s]) + 
         G[1, 0, 0, x]*(-59/9 + ((10*I)/3)*Pi + (-8/3 + (16*I)*Pi)*
            Log[mu2/s] - 32*zeta[2]) + G[0, 1, 0, x]*(59/3 + (6*I)*Pi + 
           (31/3 + (16*I)*Pi)*Log[mu2/s] - 16*zeta[2]) + 
         (33*Log[mu2/s]^2*zeta[2])/2 + G[0, 0, 0, x]*(-719/18 - 
           ((16*I)/3)*Pi + (-20 - (16*I)*Pi)*Log[mu2/s] + 8*zeta[2]) + 
         G[1, 1, 0, x]*(161/6 - (4*I)*Pi + (37/3 - (16*I)*Pi)*Log[mu2/s] + 
           40*zeta[2]) + G[0, 0, x]*(4427/108 + ((59*I)/18)*Pi + 
           (11*Log[mu2/s]^2)/2 + (209/6 + (40*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(212/9 + ((4*I)/3)*Pi + 16*zeta[2]) - 56*zeta[3]) + 
         zeta[2]*(4427/36 + ((59*I)/6)*Pi - 40*zeta[3]) + 
         G[1, 1, x]*(4427/108 + ((59*I)/18)*Pi + (212/9 + ((4*I)/3)*Pi)*
            Log[mu2/s] + (11*Log[mu2/s]^2)/2 + (181/6 + (24*I)*Pi)*zeta[2] - 
           24*zeta[3]) + (236/9 + (10*I)*Pi)*zeta[3] + 
         G[1, 0, x]*(-4427/108 - ((59*I)/18)*Pi - (11*Log[mu2/s]^2)/2 + 
           Log[mu2/s]*(-212/9 - ((4*I)/3)*Pi - 16*zeta[2]) + 
           (199/6 - (16*I)*Pi)*zeta[2] + 32*zeta[3]) + 
         G[0, 1, x]*(-4427/108 - ((59*I)/18)*Pi + (-212/9 - ((4*I)/3)*Pi)*
            Log[mu2/s] - (11*Log[mu2/s]^2)/2 + (245/6 - (48*I)*Pi)*zeta[2] + 
           48*zeta[3]) + G[1, x]*((-220/3 + (2*I)*Pi)*zeta[2] + 
           Log[mu2/s]*((-35 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
           (-64/3 + (16*I)*Pi)*zeta[3] - 98*zeta[4]) + 
         G[0, x]*((-397/6 - (8*I)*Pi)*zeta[2] + (-13/3 - (40*I)*Pi)*zeta[3] + 
           Log[mu2/s]*((-33 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) - 
           70*zeta[4]) + (629/12 + (34*I)*Pi)*zeta[4] + 
         Log[mu2/s]*((212/3 + (4*I)*Pi)*zeta[2] + (13 + (16*I)*Pi)*zeta[3] + 
           112*zeta[4]) - 48*zeta[5]) + 48*zeta[5]))/Nc + 
    Nc*Nf*((77*G[0, 0, 0, 0, x])/3 - (19*G[0, 0, 0, 1, x])/3 - 
      (19*G[0, 0, 1, 0, x])/3 - (19*G[0, 1, 0, 1, x])/3 - 
      (19*G[0, 1, 1, 0, x])/3 - G[0, 1, 1, 1, x]/3 + 3*G[1, 0, 0, 0, x] - 
      3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] - 
      13*G[1, 1, 0, 1, x] - 13*G[1, 1, 1, 0, x] + 39*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-449/9 - 26*Log[mu2/s]) + G[0, 0, 0, x]*
       (-85/6 - (58*Log[mu2/s])/3) + G[0, 0, 1, x]*
       (49/18 + (19*Log[mu2/s])/3) + G[0, 1, 0, x]*
       (49/18 + (19*Log[mu2/s])/3) + G[0, 1, 1, x]*
       (319/18 + (20*Log[mu2/s])/3) + G[1, 0, 1, x]*(184/9 + 13*Log[mu2/s]) + 
      G[1, 1, 0, x]*(184/9 + 13*Log[mu2/s]) + (3251*zeta[2])/36 + 
      (39*Log[mu2/s]^2*zeta[2])/2 + G[1, 0, x]*(-3385/108 - 
        (184*Log[mu2/s])/9 - (13*Log[mu2/s]^2)/2 + (31*zeta[2])/2) + 
      G[0, 1, x]*(-3385/108 - (184*Log[mu2/s])/9 - (13*Log[mu2/s]^2)/2 + 
        (133*zeta[2])/6) + G[0, 0, x]*(421/108 + (103*Log[mu2/s])/9 + 
        (13*Log[mu2/s]^2)/2 + (45*zeta[2])/2) + 
      G[1, 1, x]*(6349/108 + (265*Log[mu2/s])/9 + (13*Log[mu2/s]^2)/2 + 
        (155*zeta[2])/6) + G[1, x]*(-6385/108 - (9*Log[mu2/s]^2)/2 + 
        Log[mu2/s]*(-247/9 - (97*zeta[2])/3) - (373*zeta[2])/9 - 
        (29*zeta[3])/3) + G[0, x]*(6385/108 + (9*Log[mu2/s]^2)/2 + 
        Log[mu2/s]*(247/9 - (77*zeta[2])/3) - (493*zeta[2])/18 + zeta[3]/3) + 
      (115*zeta[3])/18 + Log[mu2/s]*((182*zeta[2])/3 + (19*zeta[3])/3) + 
      x*((-80*G[0, 0, 0, 0, x])/3 + (28*G[0, 0, 0, 1, x])/3 + 
        (28*G[0, 0, 1, 0, x])/3 - G[0, 0, 1, 1, x] + (25*G[0, 1, 0, 1, x])/
         3 + (25*G[0, 1, 1, 0, x])/3 - (23*G[0, 1, 1, 1, x])/3 - 
        7*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] + 
        2*G[1, 0, 1, 1, x] + 9*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 0, x] - 
        27*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-172/9 - 9*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-172/9 - 9*Log[mu2/s]) + G[0, 0, 1, x]*
         (-283/18 - (25*Log[mu2/s])/3) + G[0, 1, 0, x]*
         (-283/18 - (25*Log[mu2/s])/3) + G[0, 1, 1, x]*
         (-61/18 - (2*Log[mu2/s])/3) + G[0, 0, 0, x]*
         (209/6 + (52*Log[mu2/s])/3) + G[1, 1, 1, x]*
         (344/9 + 18*Log[mu2/s]) + G[0, 1, x]*(3823/108 + 
          (172*Log[mu2/s])/9 + (9*Log[mu2/s]^2)/2 - (169*zeta[2])/6) + 
        G[0, 0, x]*(-3823/108 - (172*Log[mu2/s])/9 - (9*Log[mu2/s]^2)/2 - 
          (51*zeta[2])/2) + G[1, 0, x]*(3823/108 + (172*Log[mu2/s])/9 + 
          (9*Log[mu2/s]^2)/2 - (49*zeta[2])/2) + G[1, 1, x]*
         (-3823/108 - (172*Log[mu2/s])/9 - (9*Log[mu2/s]^2)/2 - 
          (137*zeta[2])/6) - (3823*zeta[2])/36 - (27*Log[mu2/s]^2*zeta[2])/
         2 + Log[mu2/s]*((-172*zeta[2])/3 - (25*zeta[3])/3) - 
        (283*zeta[3])/18 + G[0, x]*((455*zeta[2])/9 + (77*Log[mu2/s]*zeta[2])/
           3 + (17*zeta[3])/3) + G[1, x]*((971*zeta[2])/18 + 
          (79*Log[mu2/s]*zeta[2])/3 + (32*zeta[3])/3) - (239*zeta[4])/12) + 
      (-17987/81 - (74*G[0, 0, 0, 0, x])/3 + (35*G[0, 0, 0, 1, x])/3 + 
        (35*G[0, 0, 1, 0, x])/3 - G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 
        (26*G[0, 1, 0, 1, x])/3 + (26*G[0, 1, 1, 0, x])/3 - 
        (32*G[0, 1, 1, 1, x])/3 - 10*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
        12*G[1, 0, 1, 0, x] - (16*G[1, 0, 1, 1, x])/3 + 
        (4*G[1, 1, 0, 0, x])/3 + (16*G[1, 1, 0, 1, x])/3 + 
        (16*G[1, 1, 1, 0, x])/3 - 16*G[1, 1, 1, 1, x] + 
        G[0, 0, 1, x]*(-38/3 - (32*Log[mu2/s])/3) + G[0, 1, 0, x]*
         (-38/3 - (32*Log[mu2/s])/3) + G[1, 0, 1, x]*
         (-44/9 - (20*Log[mu2/s])/3) + G[1, 1, 0, x]*
         (-44/9 - (20*Log[mu2/s])/3) + G[1, 0, 0, x]*(-34/9 - 2*Log[mu2/s]) + 
        (187*Log[mu2/s]^3)/108 + (11*Log[mu2/s]^4)/24 + 
        G[0, 1, 1, x]*(4 + 2*Log[mu2/s]) + G[1, 1, 1, x]*
         (116/9 + (32*Log[mu2/s])/3) + G[0, 0, 0, x]*
         (209/18 + 13*Log[mu2/s]) + G[1, 0, x]*(121/54 + (26*Log[mu2/s])/3 + 
          (13*Log[mu2/s]^2)/3 - (100*zeta[2])/3) + 
        G[0, 1, x]*(121/54 + (26*Log[mu2/s])/3 + (13*Log[mu2/s]^2)/3 - 
          29*zeta[2]) + G[0, 0, x]*(-97/9 + (19*Log[mu2/s])/18 - 
          (7*Log[mu2/s]^2)/6 - (51*zeta[2])/2) + G[1, 1, x]*
         (-79/6 - 8*Log[mu2/s] - 2*Log[mu2/s]^2 - (65*zeta[2])/3) + 
        Log[mu2/s]^2*(-1051/108 - (45*zeta[2])/4) + (37*zeta[2])/36 + 
        Log[mu2/s]*(-15121/162 - (83*zeta[2])/4 - (52*zeta[3])/3) - 
        (289*zeta[3])/54 + G[1, x]*(3527/108 - Log[mu2/s]^2/3 - 
          (7*Log[mu2/s]^3)/9 + (176*zeta[2])/9 + Log[mu2/s]*
           (295/27 + 23*zeta[2]) + (65*zeta[3])/9) + 
        G[0, x]*(19661/324 - (175*Log[mu2/s]^2)/36 - (19*Log[mu2/s]^3)/18 + 
          (1003*zeta[2])/36 + Log[mu2/s]*(461/54 + (51*zeta[2])/2) + 
          (196*zeta[3])/9) - (85*zeta[4])/16)/x + (293*zeta[4])/12 + 
      (179465/648 + (23*G[0, 0, 0, 0, x])/3 - (14*G[0, 0, 0, 1, x])/3 - 
        (14*G[0, 0, 1, 0, x])/3 - 2*G[0, 1, 0, 0, x] - (8*G[0, 1, 0, 1, x])/
         3 - (8*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 + 
        2*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
        (4*G[1, 0, 1, 1, x])/3 - (4*G[1, 1, 0, 0, x])/3 - 
        (4*G[1, 1, 0, 1, x])/3 - (4*G[1, 1, 1, 0, x])/3 + 
        4*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(-251/18 - 3*Log[mu2/s]) + 
        G[1, 1, 1, x]*(-32/9 - (8*Log[mu2/s])/3) - (145*Log[mu2/s]^3)/108 - 
        (11*Log[mu2/s]^4)/24 + G[1, 0, 0, x]*(34/9 + 2*Log[mu2/s]) + 
        G[1, 0, 1, x]*(32/9 + (8*Log[mu2/s])/3) + G[1, 1, 0, x]*
         (32/9 + (8*Log[mu2/s])/3) + G[0, 0, 1, x]*
         (22/3 + (14*Log[mu2/s])/3) + G[0, 1, 0, x]*
         (22/3 + (14*Log[mu2/s])/3) - (475*zeta[2])/36 + 
        (20*G[1, 1, x]*zeta[2])/3 + Log[mu2/s]^2*(1603/108 + 
          (21*zeta[2])/4) + G[0, 0, x]*(761/18 + (119*Log[mu2/s])/18 - 
          (5*Log[mu2/s]^2)/6 + (17*zeta[2])/2) + G[0, 1, x]*
         (-170/27 - (22*Log[mu2/s])/3 - (7*Log[mu2/s]^2)/3 + 9*zeta[2]) + 
        G[1, 0, x]*(-170/27 - (22*Log[mu2/s])/3 - (7*Log[mu2/s]^2)/3 + 
          (31*zeta[2])/3) + G[0, x]*(-9704/81 + (13*Log[mu2/s]^2)/36 + 
          (19*Log[mu2/s]^3)/18 + Log[mu2/s]*(-1943/54 - (19*zeta[2])/2) - 
          (205*zeta[2])/36 - (88*zeta[3])/9) + 
        G[1, x]*((11*Log[mu2/s]^2)/3 + (7*Log[mu2/s]^3)/9 + 
          Log[mu2/s]*(170/27 - 9*zeta[2]) - (107*zeta[2])/9 - 
          (38*zeta[3])/9) + (31*zeta[3])/54 + Log[mu2/s]*
         (9704/81 + (83*zeta[2])/12 + (34*zeta[3])/3) + (53*zeta[4])/16)/
       x^2 + (-28*G[0, 0, 0, 0, 0, x] + 20*G[0, 0, 0, 0, 1, x] + 
        20*G[0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 1, x] + 
        8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] - 
        16*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 0, 0, x] + 
        12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] - 
        12*G[0, 1, 0, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
        4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] + 
        4*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, x]*(-5/3 - 8*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-5/3 - 8*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (5/3 + 8*Log[mu2/s]) + G[0, 0, 1, 1, x]*(5/3 + 8*Log[mu2/s]) - 
        40*G[0, 0, 0, x]*zeta[2] - 36*G[0, 0, 1, x]*zeta[2] - 
        32*G[0, 1, 0, x]*zeta[2] - 12*G[0, 1, 1, x]*zeta[2] + 
        8*G[1, 0, 0, x]*zeta[2] + 4*G[1, 0, 1, x]*zeta[2] - 
        4*G[1, 0, x]*zeta[3] + 56*zeta[2]*zeta[3] + 
        G[0, 1, x]*((5*zeta[2])/3 + 8*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
        G[0, 0, x]*((10*zeta[2])/3 + 16*Log[mu2/s]*zeta[2] + 28*zeta[3]) + 
        G[0, x]*((-5*zeta[3])/3 - 8*Log[mu2/s]*zeta[3] - 40*zeta[4]) + 
        (85*zeta[4])/12 + 17*G[1, x]*zeta[4] + 34*Log[mu2/s]*zeta[4] + 
        24*zeta[5])/(1 - x))), 139/18 + ((11*I)/6)*Pi - (3*G[0, x])/2 + 
  (3*G[1, x])/2 - (3*G[0, 0, x])/2 + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])/
   (1 - x) + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - (3*G[1, 1, x])/2 + 
  ((3*I)*Pi*G[1, x] + 3*G[1, 1, x])/x^3 + 
  Nf^2*((-10/27 + (2*G[0, x])/9 - (2*Log[mu2/s])/9)/x + 
    (10/27 - (2*G[0, x])/9 + (2*Log[mu2/s])/9)/x^2) + 
  (11/6 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
  (-163/18 - ((17*I)/6)*Pi + (-9/2 + ((7*I)/2)*Pi)*G[1, x] + G[0, 0, x]/6 - 
    G[0, 1, x] - G[1, 0, x] + (9*G[1, 1, x])/2 + 
    G[0, x]*(4 - (I/2)*Pi + Log[mu2/s]/3) + (-7/3 + I*Pi)*Log[mu2/s] + 
    Log[mu2/s]^2/3 - zeta[2]/3)/x + 
  (4/3 + (3*I)*Pi + (3 - ((13*I)/2)*Pi)*G[1, x] + G[0, 0, x]/3 - 
    (13*G[1, 1, x])/2 + G[0, x]*(-1/2 - Log[mu2/s]/3) + Log[mu2/s]/2 + 
    Log[mu2/s]^2/6 - zeta[2]/6)/x^2 - zeta[2] + 
  x*(G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x]/2 + 
    (3*zeta[2])/2) + Nc^2*(475/72 + ((13*I)/12)*Pi + 
    ((5*I)*Pi*G[0, x] + 5*G[0, 0, x])/(1 - x) + 
    G[0, x]*((I/2)*Pi + Log[mu2/s]/2) + (13/12 - I*Pi)*Log[mu2/s] - 
    (3*Log[mu2/s]^2)/4 + (-2825/216 + ((47*I)/12)*Pi + (7*G[0, 0, x])/6 + 
      G[0, x]*(103/18 + (I/3)*Pi - (5*Log[mu2/s])/6) + 
      (-65/36 + ((5*I)/3)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/4 - 
      (25*zeta[2])/4)/x + (15*zeta[2])/4 + 
    (175/27 + G[0, 0, x]/3 + G[0, x]*(-13/18 + ((2*I)/3)*Pi + Log[mu2/s]/3) + 
      (13/18 - ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (5*zeta[2])/2)/
     x^2) + Nc*Nf*(-37/18 - (I/3)*Pi + ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])/
     (1 - x) - Log[mu2/s]/3 + (-397/54 - G[0, 0, x]/3 + 
      G[0, x]*(17/18 - ((2*I)/3)*Pi - Log[mu2/s]/3) + 
      (-17/18 + ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - (5*zeta[2])/2)/
     x^2 + (254/27 - ((5*I)/3)*Pi - (2*G[0, 0, x])/3 + 
      G[0, x]*(-53/18 - (I/3)*Pi + Log[mu2/s]/3) + (23/18 - ((2*I)/3)*Pi)*
       Log[mu2/s] - Log[mu2/s]^2/2 + (5*zeta[2])/2)/x) + 
  (17/8 + ((3*I)/4)*Pi + (3*G[1, x])/2 + ((-I)*Pi*G[0, x] - G[0, 0, x])/
     (1 - x) - (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 + 
    ((3*I)*Pi + (3 - ((13*I)/2)*Pi)*G[1, x] - (13*G[1, 1, x])/2)/x^2 - 
    (3*G[1, 1, x])/2 + ((3*I)*Pi*G[1, x] + 3*G[1, 1, x])/x^3 + 
    G[0, x]*(-3/2 - (I/2)*Pi - Log[mu2/s]/2) + (3*Log[mu2/s])/4 + 
    Log[mu2/s]^2/4 - (19*zeta[2])/4 + x*(G[0, 0, x]/2 - G[0, 1, x]/2 - 
      G[1, 0, x]/2 + G[1, 1, x]/2 + (3*zeta[2])/2) + 
    (-17/8 - ((19*I)/4)*Pi + (-9/2 + ((7*I)/2)*Pi)*G[1, x] - G[0, 1, x] - 
      G[1, 0, x] + (9*G[1, 1, x])/2 + G[0, x]*(1/2 - (I/2)*Pi + 
        Log[mu2/s]/2) - (3*Log[mu2/s])/4 - Log[mu2/s]^2/4 + (13*zeta[2])/4)/
     x)/Nc^2 + (Nf*(-19/18 - (I/3)*Pi - 3*G[0, x] + 3*G[1, x] - 
     5*G[0, 0, x] + ((3*I)*Pi*G[0, x] + 3*G[0, 0, x])/(1 - x) + 
     5*G[0, 1, x] + 5*G[1, 0, x] - 5*G[1, 1, x] + 
     ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])/x^3 - Log[mu2/s]/3 + 
     (-11/6 + (6*I)*Pi + (6 - (3*I)*Pi)*G[1, x] - G[0, 0, x]/3 - 
       3*G[1, 1, x] + G[0, x]*(1/2 + Log[mu2/s]/3) - Log[mu2/s]/2 - 
       Log[mu2/s]^2/6 + zeta[2]/6)/x^2 - 15*zeta[2] + 
     (26/9 - ((8*I)/3)*Pi + (-9 + I*Pi)*G[1, x] + (13*G[0, 0, x])/3 - 
       2*G[0, 1, x] - 2*G[1, 0, x] + 3*G[1, 1, x] + 
       G[0, x]*(11/2 + (2*I)*Pi - Log[mu2/s]/3) + (5*Log[mu2/s])/6 + 
       Log[mu2/s]^2/6 + (35*zeta[2])/6)/x + 
     x*(3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] + 
       9*zeta[2])))/Nc + e*(4501/108 + ((172*I)/9)*Pi + 
    (15/2 + I*Pi)*G[0, 0, 0, x] + (-5 + (6*I)*Pi)*G[0, 0, 1, x] + 
    (-5 - I*Pi)*G[0, 1, 0, x] + (9 - (6*I)*Pi)*G[0, 1, 1, x] + 
    (3/2 - I*Pi)*G[1, 0, 0, x] + (-4 - (6*I)*Pi)*G[1, 0, 1, x] + 
    (-4 + I*Pi)*G[1, 1, 0, x] + (6*I)*Pi*G[1, 1, 1, x] + G[0, 0, 0, 0, x] + 
    6*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 6*G[0, 1, 1, 1, x] - 
    G[1, 0, 0, 0, x] - 6*G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] + 
    6*G[1, 1, 1, 1, x] + (7/4 - (2*I)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
    ((6*I)*Pi*G[0, 1, x] + 6*G[0, 1, 1, x] - 12*G[1, 1, 1, x] + 
      G[1, 1, x]*(21/2 - (6*I)*Pi + 6*Log[mu2/s]) + 
      G[1, x]*(((21*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] - 18*zeta[2]))/x^3 + 
    Nf^2*((166/81 + (2*G[0, 0, x])/3 + G[0, x]*(-14/9 - (2*Log[mu2/s])/3) + 
        (14*Log[mu2/s])/9 + Log[mu2/s]^2/3 - zeta[2]/9)/x^2 + 
      (-166/81 - (2*G[0, 0, x])/3 + G[0, x]*(14/9 + (2*Log[mu2/s])/3) - 
        (14*Log[mu2/s])/9 - Log[mu2/s]^2/3 + zeta[2]/9)/x) + 
    G[1, 1, x]*(-33/4 - (7*I)*Pi - 3*Log[mu2/s] - 6*zeta[2]) + 
    G[0, 0, x]*(-45/4 - (I/2)*Pi - 3*Log[mu2/s] - zeta[2]) + 
    (-247/6 + (2*I)*Pi)*zeta[2] + G[1, 0, x]*(39/4 + (I/2)*Pi + 
      3*Log[mu2/s] + zeta[2]) + Log[mu2/s]*(172/9 + ((7*I)/2)*Pi + 
      4*zeta[2]) + G[0, 1, x]*(39/4 + (7*I)*Pi + 3*Log[mu2/s] + 6*zeta[2]) + 
    G[0, x]*(-33/4 - ((9*I)/2)*Pi - 3*Log[mu2/s] + (14 + I*Pi)*zeta[2] - 
      zeta[3]) + (-61/6 - (7*I)*Pi)*zeta[3] + 
    G[1, x]*(33/4 + ((9*I)/2)*Pi + 3*Log[mu2/s] + (18 - I*Pi)*zeta[2] + 
      zeta[3]) + (-5173/108 - ((563*I)/36)*Pi - (7*G[0, 0, 0, x])/6 + 
      3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + (3*G[0, 1, 1, x])/2 - 
      (15*G[1, 0, 0, x])/2 + (23*G[1, 0, 1, x])/2 + 
      (23/2 + I*Pi)*G[1, 1, 0, x] - 24*G[1, 1, 1, x] + 7*G[1, 1, 0, 0, x] - 
      6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
      G[0, 1, x]*(-19/2 + ((5*I)/2)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, x]*(-223/18 + ((3*I)/2)*Pi - Log[mu2/s]/3) + 
      (-53/18 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + 
      G[0, x]*(290/9 - ((32*I)/3)*Pi + (101/9 - (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/6 - (28*zeta[2])/3) + Log[mu2/s]*
       (-208/9 - ((11*I)/3)*Pi - (2*zeta[2])/3) + (430/9 - I*Pi)*zeta[2] + 
      G[1, 0, x]*(-19/2 + (2*I)*Pi - 2*Log[mu2/s] + 5*zeta[2]) + 
      G[1, 1, x]*(135/4 - ((7*I)/2)*Pi + 9*Log[mu2/s] + 12*zeta[2]) + 
      G[1, x]*(-99/4 + ((61*I)/4)*Pi + (-9 + (7*I)*Pi)*Log[mu2/s] + 
        (-53 - I*Pi)*zeta[2] - 5*zeta[3]) + (53*zeta[3])/18)/x + 
    (56/9 + ((33*I)/2)*Pi - (11*I)*Pi*G[0, 1, x] - (4*G[0, 0, 0, x])/3 - 
      11*G[0, 1, 1, x] - 5*G[1, 0, 1, x] + (-5 - I*Pi)*G[1, 1, 0, x] + 
      32*G[1, 1, 1, x] - 7*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 
      6*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + (43*Log[mu2/s]^2)/36 + 
      (2*Log[mu2/s]^3)/9 + G[0, 0, x]*(43/18 + (4*Log[mu2/s])/3) + 
      G[1, 1, x]*(-139/4 + (14*I)*Pi - 13*Log[mu2/s] - 12*zeta[2]) + 
      G[1, 0, x]*((-5*I)*Pi - 5*zeta[2]) + Log[mu2/s]*
       (4 + (6*I)*Pi - zeta[2]/3) + G[0, x]*(-4 - (43*Log[mu2/s])/18 - 
        (2*Log[mu2/s]^2)/3 + zeta[2]/3) - (673*zeta[2])/36 - (7*zeta[3])/9 + 
      G[1, x]*(33/2 - ((115*I)/4)*Pi + (6 - (13*I)*Pi)*Log[mu2/s] + 
        (50 + I*Pi)*zeta[2] + 5*zeta[3]))/x^2 + 
    ((4*I)*Pi*G[1, 0, x] + (-43/3 + (2*I)*Pi)*G[0, 0, 0, x] + 
      (3/2 + I*Pi)*G[0, 0, 1, x] + (3*G[0, 1, 0, x])/2 + 4*G[1, 0, 0, x] + 
      G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
      G[0, 0, x]*(629/36 - (7*I)*Pi + (35/6 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (7*zeta[2])/2) + G[0, 1, x]*
       (((3*I)/2)*Pi - 2*zeta[2]) - ((5*I)/2)*Pi*zeta[2] + 
      (5/2 + I*Pi)*zeta[3] + G[0, x]*(((629*I)/36)*Pi - 
        (I/2)*Pi*Log[mu2/s]^2 + (-107/6 + ((5*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((35*I)/6)*Pi + 6*zeta[2]) + zeta[3]) - 7*zeta[4])/
     (1 - x) - (47*zeta[4])/2 + x*((-5/2 - I*Pi)*G[0, 0, 0, x] + 
      (4 - (6*I)*Pi)*G[0, 0, 1, x] + (4 + I*Pi)*G[0, 1, 0, x] + 
      (-11/2 + (6*I)*Pi)*G[0, 1, 1, x] + (1 + I*Pi)*G[1, 0, 0, x] + 
      (-5/2 + (6*I)*Pi)*G[1, 0, 1, x] + (-5/2 - I*Pi)*G[1, 1, 0, x] + 
      (4 - (6*I)*Pi)*G[1, 1, 1, x] - G[0, 0, 0, 0, x] - 6*G[0, 0, 1, 1, x] + 
      G[0, 1, 0, 0, x] + 6*G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] + 
      6*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 6*G[1, 1, 1, 1, x] + 
      G[0, 1, x]*(5/4 - ((5*I)/2)*Pi - Log[mu2/s] - 6*zeta[2]) + 
      G[1, 0, x]*(5/4 - ((5*I)/2)*Pi - Log[mu2/s] - zeta[2]) + 
      (-15/4 + ((15*I)/2)*Pi)*zeta[2] + 3*Log[mu2/s]*zeta[2] + 
      G[0, 0, x]*(-5/4 + ((5*I)/2)*Pi + Log[mu2/s] + zeta[2]) + 
      G[1, 1, x]*(-5/4 + ((5*I)/2)*Pi + Log[mu2/s] + 6*zeta[2]) + 
      G[1, x]*((1 + I*Pi)*zeta[2] - zeta[3]) + (3 + (7*I)*Pi)*zeta[3] + 
      G[0, x]*((-11/2 - I*Pi)*zeta[2] + zeta[3]) + (47*zeta[4])/2) + 
    Nc*Nf*(-1357/108 - ((43*I)/9)*Pi + (-4 - (4*I)*Pi)*G[0, 0, 0, x] + 
      (4*I)*Pi*G[0, 1, 0, x] + (4 + (4*I)*Pi)*G[1, 0, 0, x] - 
      (4*I)*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] + 
      4*G[1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, x] + (-43/9 - I*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 + G[1, 0, x]*((4*I)*Pi - 4*zeta[2]) + 
      (49/6 - (4*I)*Pi)*zeta[2] + G[0, 0, x]*((-4*I)*Pi + 4*zeta[2]) + 
      (-18095/324 + (-73/18 + (2*I)*Pi)*G[0, 0, x] - 
        ((4*I)/3)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - (4*G[1, 0, 0, x])/3 + 
        (5/12 + I*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-323/18 + ((22*I)/9)*Pi - 5*zeta[2]) + 
        (-133/36 - (I/3)*Pi)*zeta[2] + G[0, x]*(323/18 - ((22*I)/9)*Pi + 
          (29/18 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + (14*zeta[2])/3) - 
        (17*zeta[3])/3)/x^2 + G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
      ((-4*I)*Pi*G[1, 0, x] + (25*G[0, 0, 0, x])/3 - 4*G[1, 0, 0, x] + 
        G[0, 0, x]*(-169/18 + (4*I)*Pi - (13*Log[mu2/s])/3) + 
        (4*I)*Pi*zeta[2] + G[0, x]*(((-169*I)/18)*Pi - ((13*I)/3)*Pi*
           Log[mu2/s] + (40*zeta[2])/3) - 4*zeta[3])/(1 - x) + 
      (4 + (4*I)*Pi)*zeta[3] + (11083/162 - ((155*I)/18)*Pi - 
        ((5*I)/3)*Pi*G[1, 0, x] + 3*G[0, 0, 0, x] - (5*G[1, 0, 0, x])/3 + 
        G[0, 0, x]*(139/18 + I*Pi - 2*Log[mu2/s]) + (1/12 - I*Pi)*
         Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + G[0, x]*(-94/3 + ((16*I)/9)*Pi - 
          (107*Log[mu2/s])/18 + Log[mu2/s]^2 + zeta[2]/3) + 
        (319/36 + ((10*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (409/18 - ((52*I)/9)*Pi + 5*zeta[2]) + (8*zeta[3])/3)/x + 
      G[0, x]*((4 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
      x*((4*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 
        (4*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + 
        4*G[0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, x] - 4*G[1, 0, 0, 0, x] + 
        4*G[1, 1, 0, 0, x] - 4*G[0, 0, x]*zeta[2] + 4*G[1, 0, x]*zeta[2] + 
        G[0, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) - (4*I)*Pi*zeta[3] + 
        G[1, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) - 28*zeta[4]) + 28*zeta[4]) + 
    (143/16 + ((23*I)/4)*Pi + (17/2 + I*Pi)*G[0, 0, 0, x] - 2*G[0, 0, 1, x] + 
      (-2 - I*Pi)*G[0, 1, 0, x] - 3*G[0, 1, 1, x] + 
      (-11/2 - I*Pi)*G[1, 0, 0, x] - G[1, 0, 1, x] + 
      (-1 + I*Pi)*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + G[0, 0, 0, 0, x] - 
      G[0, 1, 0, 0, x] - G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
      G[1, 1, x]*(-21/4 + (2*I)*Pi - 3*Log[mu2/s]) + 
      (13/8 + (I/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
      G[0, 1, x]*(15/4 - (2*I)*Pi + 3*Log[mu2/s]) + 
      ((6*I)*Pi*G[0, 1, x] + 6*G[0, 1, 1, x] - 12*G[1, 1, 1, x] + 
        G[1, 1, x]*(21/2 - (6*I)*Pi + 6*Log[mu2/s]) + 
        G[1, x]*(((21*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] - 18*zeta[2]))/x^3 + 
      Log[mu2/s]*(23/4 + ((9*I)/4)*Pi - (19*zeta[2])/2) + 
      G[0, 0, x]*(-9/4 + ((7*I)/2)*Pi - 3*Log[mu2/s] - zeta[2]) + 
      (-163/8 + ((29*I)/4)*Pi)*zeta[2] + G[1, 0, x]*(15/4 - ((7*I)/2)*Pi + 
        3*Log[mu2/s] + zeta[2]) + (((33*I)/2)*Pi - (11*I)*Pi*G[0, 1, x] + 
        I*Pi*G[1, 0, x] - 11*G[0, 1, 1, x] + G[1, 0, 1, x] + G[1, 1, 0, x] + 
        26*G[1, 1, 1, x] + G[1, 1, x]*(-115/4 + (14*I)*Pi - 13*Log[mu2/s]) + 
        (6*I)*Pi*Log[mu2/s] - 18*zeta[2] + G[1, x]*(33/2 - ((91*I)/4)*Pi + 
          (6 - (13*I)*Pi)*Log[mu2/s] + 32*zeta[2]))/x^2 + 
      G[0, x]*(-33/4 - ((5*I)/2)*Pi + (-4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (39/4 + I*Pi)*zeta[2] - zeta[3]) + 
      (-143/16 - ((207*I)/8)*Pi - G[0, 0, 0, x]/2 + 3*G[0, 0, 1, x] + 
        3*G[0, 1, 0, x] + (3*G[0, 1, 1, x])/2 - (3*G[1, 0, 0, x])/2 - 
        G[1, 0, 1, x]/2 - G[1, 1, 0, x]/2 - 18*G[1, 1, 1, x] + 
        G[0, 1, x]*(-7/2 + ((5*I)/2)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, x]*(-7/2 - (4*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, x]*(-2 + ((3*I)/2)*Pi - Log[mu2/s]) - (13*Log[mu2/s]^2)/8 - 
        Log[mu2/s]^3/3 + G[1, 1, x]*(87/4 - ((19*I)/2)*Pi + 9*Log[mu2/s]) + 
        G[1, x]*(-99/4 + ((37*I)/4)*Pi + (-9 + (7*I)*Pi)*Log[mu2/s] - 
          11*zeta[2]) + G[0, x]*(37/8 - ((11*I)/4)*Pi + 
          (11/4 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 6*zeta[2]) + 
        (293/8 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-23/4 - ((19*I)/2)*Pi + 
          (13*zeta[2])/2) - zeta[3]/3)/x + (-25/6 - I*Pi)*zeta[3] + 
      G[1, x]*(33/4 + ((3*I)/2)*Pi + 3*Log[mu2/s] + (3 - I*Pi)*zeta[2] + 
        zeta[3]) - 7*zeta[4] + x*((-5/2 - I*Pi)*G[0, 0, 0, x] + 
        G[0, 0, 1, x] + (1 + I*Pi)*G[0, 1, 0, x] + G[0, 1, 1, x]/2 + 
        (1 + I*Pi)*G[1, 0, 0, x] + G[1, 0, 1, x]/2 + 
        (1/2 - I*Pi)*G[1, 1, 0, x] - 2*G[1, 1, 1, x] - G[0, 0, 0, 0, x] + 
        G[0, 1, 0, 0, x] + G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + 
        G[0, 1, x]*(-7/4 + (I/2)*Pi - Log[mu2/s]) + 
        G[1, 1, x]*(7/4 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 0, x]*(-7/4 + (I/2)*Pi - Log[mu2/s] - zeta[2]) + 
        (21/4 - ((3*I)/2)*Pi)*zeta[2] + 3*Log[mu2/s]*zeta[2] + 
        G[0, 0, x]*(7/4 - (I/2)*Pi + Log[mu2/s] + zeta[2]) + 
        G[1, x]*((-2 + I*Pi)*zeta[2] - zeta[3]) + I*Pi*zeta[3] + 
        G[0, x]*((-5/2 - I*Pi)*zeta[2] + zeta[3]) + 7*zeta[4]) + 
      ((-2*I)*Pi*G[1, 0, x] + (-3/2 - (5*I)*Pi)*G[0, 0, 1, x] + 
        (-3/2 - (I/2)*Pi)*G[0, 1, 0, x] - 2*G[1, 0, 0, x] + 
        G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - 
        6*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/2 + G[0, 0, 0, x]*
         (19/4 + (I/2)*Pi - (3*Log[mu2/s])/2) + G[0, 0, x]*
         (-25/8 + (2*I)*Pi + (-5/4 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + 
          (3*zeta[2])/4) + (I/2)*Pi*zeta[2] + G[0, 1, x]*
         (((-3*I)/2)*Pi + 4*zeta[2]) + (-1/2 - (4*I)*Pi)*zeta[3] + 
        G[0, x]*(((-25*I)/8)*Pi - ((5*I)/4)*Pi*Log[mu2/s] + 
          (I/4)*Pi*Log[mu2/s]^2 + (15/2 + ((3*I)/4)*Pi)*zeta[2] + 
          2*zeta[3]) + 8*zeta[4])/(1 - x))/Nc^2 + 
    (Nf*(-583/108 - ((25*I)/9)*Pi + (62/3 + (8*I)*Pi)*G[0, 0, 0, x] - 
       (13*G[0, 0, 1, x])/3 + (-13/3 - (8*I)*Pi)*G[0, 1, 0, x] - 
       4*G[0, 1, 1, x] + (-14/3 - (8*I)*Pi)*G[1, 0, 0, x] - 
       (35*G[1, 0, 1, x])/3 + (-35/3 + (8*I)*Pi)*G[1, 1, 0, x] + 
       20*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 8*G[0, 1, 0, 0, x] - 
       8*G[1, 0, 0, 0, x] + 8*G[1, 1, 0, 0, x] + 
       G[1, 1, x]*(-18 - ((5*I)/3)*Pi - 10*Log[mu2/s]) - Log[mu2/s]^2/2 + 
       G[0, 1, x]*(38/3 + ((5*I)/3)*Pi + 10*Log[mu2/s]) + 
       ((2*I)*Pi*G[1, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
         8*G[1, 1, 1, x] + G[1, 1, x]*(8 - (2*I)*Pi + 4*Log[mu2/s]) + 
         G[1, x]*((8*I)*Pi + (4*I)*Pi*Log[mu2/s] - 18*zeta[2]))/x^3 + 
       Log[mu2/s]*(-25/9 - I*Pi - 30*zeta[2]) + 
       G[0, 0, x]*(-22/3 + ((19*I)/3)*Pi - 10*Log[mu2/s] - 8*zeta[2]) + 
       (-83/2 + (3*I)*Pi)*zeta[2] + G[1, 0, x]*(38/3 - ((19*I)/3)*Pi + 
         10*Log[mu2/s] + 8*zeta[2]) + G[0, x]*(-59/3 - ((2*I)/3)*Pi - 
         6*Log[mu2/s] + (37/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       (-365/36 + ((118*I)/3)*Pi - 6*G[0, 1, x] + (-6 - ((5*I)/3)*Pi)*
          G[1, 0, x] + (4*G[0, 0, 0, x])/3 + (8*G[1, 0, 0, x])/3 - 
         (13*G[1, 0, 1, x])/3 - (13*G[1, 1, 0, x])/3 + 12*G[1, 1, 1, x] + 
         G[1, 1, x]*(-18 + ((5*I)/3)*Pi - 6*Log[mu2/s]) + 
         G[0, 0, x]*(-49/18 - (4*Log[mu2/s])/3) - (49*Log[mu2/s]^2)/36 - 
         (2*Log[mu2/s]^3)/9 + G[0, x]*(11/2 - (6*I)*Pi + (49*Log[mu2/s])/18 + 
           (2*Log[mu2/s]^2)/3 - zeta[2]/3) + Log[mu2/s]*(-11/2 + (12*I)*Pi + 
           zeta[2]/3) + (-581/36 - ((16*I)/3)*Pi)*zeta[2] + 
         G[1, x]*(118/3 - (12*I)*Pi + (12 - (6*I)*Pi)*Log[mu2/s] + 
           (85*zeta[2])/3) - (11*zeta[3])/9)/x^2 + (-47/3 - (8*I)*Pi)*
        zeta[3] + G[1, x]*(59/3 + ((2*I)/3)*Pi + 6*Log[mu2/s] + 
         (83/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       (839/54 - ((323*I)/18)*Pi - (64*G[0, 0, 0, x])/3 + 6*G[0, 0, 1, x] + 
         6*G[0, 1, 0, x] - 4*G[0, 1, 1, x] + (10*G[1, 0, 0, x])/3 + 
         (22*G[1, 0, 1, x])/3 + (22*G[1, 1, 0, x])/3 - 12*G[1, 1, 1, x] + 
         G[0, 1, x]*(17/3 - (2*I)*Pi - 4*Log[mu2/s]) + 
         G[1, 0, x]*(17/3 + ((20*I)/3)*Pi - 4*Log[mu2/s]) + 
         (67*Log[mu2/s]^2)/36 + (2*Log[mu2/s]^3)/9 + 
         G[1, 1, x]*(15 + ((4*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[0, 0, x]*(-155/18 - (6*I)*Pi + (28*Log[mu2/s])/3) + 
         G[1, x]*(-59 + ((8*I)/3)*Pi + (-18 + (2*I)*Pi)*Log[mu2/s] - 
           (82*zeta[2])/3) + G[0, x]*(295/9 + (6*I)*Pi + (161/18 + (4*I)*Pi)*
            Log[mu2/s] - (2*Log[mu2/s]^2)/3 - (77*zeta[2])/3) + 
         (383/36 - ((2*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          (149/18 - ((16*I)/3)*Pi + (35*zeta[2])/3) + (173*zeta[3])/9)/x + 
       ((6*I)*Pi*G[1, 0, x] - (31*G[0, 0, 0, x])/3 - (2*G[0, 0, 1, x])/3 - 
         (2*G[0, 1, 0, x])/3 + 6*G[1, 0, 0, x] - 8*G[0, 0, 0, 0, x] + 
         8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 
         G[0, 0, x]*(215/18 - ((16*I)/3)*Pi + (17*Log[mu2/s])/3 - 
           16*zeta[2]) + G[0, 1, x]*(((-2*I)/3)*Pi - 8*zeta[2]) - 
         ((20*I)/3)*Pi*zeta[2] + (20*zeta[3])/3 + 
         G[0, x]*(((215*I)/18)*Pi + ((17*I)/3)*Pi*Log[mu2/s] - 16*zeta[2] + 
           8*zeta[3]) - 34*zeta[4])/(1 - x) - 56*zeta[4] + 
       x*((-32/3 - (8*I)*Pi)*G[0, 0, 0, x] + (16*G[0, 0, 1, x])/3 + 
         (16/3 + (8*I)*Pi)*G[0, 1, 0, x] + (-4/3 + (8*I)*Pi)*G[1, 0, 0, x] + 
         (20*G[1, 0, 1, x])/3 + (20/3 - (8*I)*Pi)*G[1, 1, 0, x] - 
         12*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 8*G[0, 1, 0, 0, x] + 
         8*G[1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, x] + G[0, 1, x]*
          (-13 - ((2*I)/3)*Pi - 6*Log[mu2/s]) + G[1, 1, x]*
          (13 + ((2*I)/3)*Pi + 6*Log[mu2/s]) + G[1, 0, x]*
          (-13 - ((2*I)/3)*Pi - 6*Log[mu2/s] - 8*zeta[2]) + 
         (39 + (2*I)*Pi)*zeta[2] + 18*Log[mu2/s]*zeta[2] + 
         G[0, 0, x]*(13 + ((2*I)/3)*Pi + 6*Log[mu2/s] + 8*zeta[2]) + 
         G[1, x]*((-56/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
         (20/3 + (8*I)*Pi)*zeta[3] + G[0, x]*((-52/3 - (8*I)*Pi)*zeta[2] + 
           8*zeta[3]) + 56*zeta[4])))/Nc + 
    Nc^2*(16807/432 + ((553*I)/36)*Pi + (9 + (10*I)*Pi)*G[0, 0, 0, x] - 
      (10*I)*Pi*G[0, 1, 0, x] + (-9 - (10*I)*Pi)*G[1, 0, 0, x] + 
      (10*I)*Pi*G[1, 1, 0, x] + 10*G[0, 0, 0, 0, x] - 10*G[0, 1, 0, 0, x] - 
      10*G[1, 0, 0, 0, x] + 10*G[1, 1, 0, 0, x] + (1/8 - ((9*I)/4)*Pi)*
       Log[mu2/s]^2 - Log[mu2/s]^3 + G[0, 0, x]*((9*I)*Pi - 10*zeta[2]) + 
      (-331/24 + ((55*I)/4)*Pi)*zeta[2] + G[1, 0, x]*
       ((-9*I)*Pi + 10*zeta[2]) + Log[mu2/s]*(553/36 + ((5*I)/4)*Pi + 
        (27*zeta[2])/2) + G[0, x]*(I*Pi + (1 + ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (-59/4 + (10*I)*Pi)*zeta[2] - 10*zeta[3]) + 
      (-7 - (10*I)*Pi)*zeta[3] + (7307/162 + (55/18 - (2*I)*Pi)*G[0, 0, x] - 
        2*G[0, 0, 0, x] + (4*G[1, 0, 0, x])/3 - I*Pi*G[1, 1, 0, x] - 
        G[1, 1, 0, 0, x] + (-1/4 - I*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
        G[0, x]*(-134/9 + ((16*I)/9)*Pi + (-23/18 + (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - (14*zeta[2])/3) + (83/36 + (I/3)*Pi)*zeta[2] + 
        G[1, 0, x]*(((4*I)/3)*Pi + zeta[2]) + Log[mu2/s]*
         (134/9 - ((16*I)/9)*Pi + 5*zeta[2]) + 
        G[1, x]*(I*Pi*zeta[2] - zeta[3]) + (11*zeta[3])/3)/x^2 + 
      G[1, x]*((-10*I)*Pi*zeta[2] + 10*zeta[3]) + 
      (-108877/1296 + ((1337*I)/72)*Pi - 5*G[0, 0, 0, x] + 
        (5*G[1, 0, 0, x])/3 + I*Pi*G[1, 1, 0, x] + G[1, 1, 0, 0, x] + 
        (1/8 + ((5*I)/2)*Pi)*Log[mu2/s]^2 + (5*Log[mu2/s]^3)/3 + 
        G[0, 0, x]*(-283/18 - I*Pi + 4*Log[mu2/s]) + 
        Log[mu2/s]*(-121/4 + ((209*I)/18)*Pi - (25*zeta[2])/2) + 
        G[1, 0, x]*(((5*I)/3)*Pi - zeta[2]) + (-1645/72 - ((35*I)/6)*Pi)*
         zeta[2] + G[0, x]*(3515/72 - ((157*I)/36)*Pi + (409/36 - I*Pi)*
           Log[mu2/s] - (5*Log[mu2/s]^2)/2 + (8*zeta[2])/3) - 
        (25*zeta[3])/6 + G[1, x]*((-I)*Pi*zeta[2] + zeta[3]))/x - 
      70*zeta[4] + ((10*I)*Pi*G[1, 0, x] + (I/2)*Pi*G[0, 1, 0, x] + 
        10*G[1, 0, 0, x] + G[0, 1, 0, 0, x]/2 + G[0, 0, 0, x]*
         (-253/12 + ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
        G[0, 0, x]*(1723/72 - (10*I)*Pi + (133*Log[mu2/s])/12 - 
          (3*Log[mu2/s]^2)/4 - (17*zeta[2])/4) - (10*I)*Pi*zeta[2] + 
        G[0, x]*(((1723*I)/72)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (-103/3 + ((7*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((133*I)/12)*Pi + 
            6*zeta[2]) - zeta[3]) + (10 - I*Pi)*zeta[3] + (3*zeta[4])/2)/
       (1 - x) + x*((-10*I)*Pi*G[0, 0, 0, x] + (10*I)*Pi*G[0, 1, 0, x] + 
        (10*I)*Pi*G[1, 0, 0, x] - (10*I)*Pi*G[1, 1, 0, x] - 
        10*G[0, 0, 0, 0, x] + 10*G[0, 1, 0, 0, x] + 10*G[1, 0, 0, 0, x] - 
        10*G[1, 1, 0, 0, x] + 10*G[0, 0, x]*zeta[2] - 10*G[1, 0, x]*zeta[2] + 
        G[1, x]*((10*I)*Pi*zeta[2] - 10*zeta[3]) + (10*I)*Pi*zeta[3] + 
        G[0, x]*((-10*I)*Pi*zeta[2] + 10*zeta[3]) + 70*zeta[4]))) + 
  e^2*(108949/648 + ((4897*I)/54)*Pi + (14 + (18*I)*Pi)*G[0, 0, 0, 1, x] + 
    (14 + (5*I)*Pi)*G[0, 0, 1, 0, x] + (16 - (12*I)*Pi)*G[0, 1, 0, 1, x] + 
    (16 - (6*I)*Pi)*G[0, 1, 1, 0, x] + (21/2 - (36*I)*Pi)*G[1, 0, 0, 1, x] + 
    (21/2 - (2*I)*Pi)*G[1, 0, 1, 0, x] + (7 + (30*I)*Pi)*G[1, 1, 0, 1, x] + 
    (7 + (3*I)*Pi)*G[1, 1, 1, 0, x] - 7*G[0, 0, 0, 0, 0, x] + 
    18*G[0, 0, 0, 1, 1, x] + 5*G[0, 0, 1, 0, 0, x] - 30*G[0, 0, 1, 1, 1, x] + 
    8*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 0, 0, x] + 
    24*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 36*G[1, 0, 0, 1, 1, x] - 
    2*G[1, 0, 1, 0, 0, x] + 48*G[1, 0, 1, 1, 1, x] - 5*G[1, 1, 0, 0, 0, x] + 
    30*G[1, 1, 0, 1, 1, x] + 3*G[1, 1, 1, 0, 0, x] - 42*G[1, 1, 1, 1, 1, x] + 
    G[0, 1, 1, 1, x]*(-68 + (12*I)*Pi - 12*Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(-34 + (36*I)*Pi - 12*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(-5/2 + (2*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*((6*I)*Pi - 2*Log[mu2/s]) + (29/36 - ((11*I)/6)*Pi)*
     Log[mu2/s]^3 - (11*Log[mu2/s]^4)/24 + G[1, 1, 0, 0, x]*
     (-11 - (3*I)*Pi + 2*Log[mu2/s]) + G[0, 0, 0, 0, x]*
     (-34 - (5*I)*Pi + 2*Log[mu2/s]) + G[0, 0, 1, 1, x]*
     (57/2 - (18*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 1, 1, x]*
     (26 - (30*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 1, x]*
     (-73/2 + ((65*I)/2)*Pi + (-10 + (12*I)*Pi)*Log[mu2/s] - 30*zeta[2]) + 
    G[1, 1, 1, x]*(-14 + (33*I)*Pi + (12*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
    G[1, 1, 0, x]*(-145/4 - (12*I)*Pi + (-8 + (2*I)*Pi)*Log[mu2/s] - 
      5*zeta[2]) + G[0, 0, 0, x]*(189/4 - (5*I)*Pi + 
      (15 + (2*I)*Pi)*Log[mu2/s] - zeta[2]) + 
    G[0, 1, 0, x]*(-73/2 + (6*I)*Pi + (-10 - (2*I)*Pi)*Log[mu2/s] + 
      2*zeta[2]) + G[1, 0, 0, x]*(26 + (11*I)*Pi + 
      (3 - (2*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
    Log[mu2/s]^2*(341/18 + ((29*I)/12)*Pi + (35*zeta[2])/4) + 
    G[1, 0, 1, x]*(-145/4 - ((63*I)/2)*Pi + (-8 - (12*I)*Pi)*Log[mu2/s] + 
      12*zeta[2]) + G[0, 1, 1, x]*(345/4 - (34*I)*Pi + 
      (18 - (12*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
    ((12*I)*Pi*G[0, 0, 1, x] - (12*I)*Pi*G[1, 0, 1, x] + 
      12*G[0, 0, 1, 1, x] - 24*G[0, 1, 1, 1, x] - 12*G[1, 0, 1, 1, x] + 
      36*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-42 + (12*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 1, 1, x]*(21 - (12*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, x]*((21*I)*Pi + (12*I)*Pi*Log[mu2/s] - 36*zeta[2]) + 
      G[1, 1, x]*(139/4 - (21*I)*Pi + (21 - (12*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 33*zeta[2]) + G[1, x]*(((139*I)/4)*Pi + 
        (6*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((21*I)*Pi - 36*zeta[2]) + 
        (-63 - (15*I)*Pi)*zeta[2]))/x^3 + 
    Nf^2*((598/81 - (14*G[0, 0, 0, x])/9 + (53*Log[mu2/s]^2)/27 + 
        (7*Log[mu2/s]^3)/27 + G[0, 0, x]*(106/27 + (14*Log[mu2/s])/9) + 
        Log[mu2/s]*(502/81 - zeta[2]/3) + G[0, x]*(-502/81 - 
          (106*Log[mu2/s])/27 - (7*Log[mu2/s]^2)/9 + zeta[2]/3) - 
        (7*zeta[2])/9 - (14*zeta[3])/27)/x^2 + 
      (-598/81 + (14*G[0, 0, 0, x])/9 + G[0, 0, x]*(-106/27 - 
          (14*Log[mu2/s])/9) - (53*Log[mu2/s]^2)/27 - (7*Log[mu2/s]^3)/27 + 
        G[0, x]*(502/81 + (106*Log[mu2/s])/27 + (7*Log[mu2/s]^2)/9 - 
          zeta[2]/3) + Log[mu2/s]*(-502/81 + zeta[2]/3) + (7*zeta[2])/9 + 
        (14*zeta[3])/27)/x) + G[0, 1, x]*(505/8 + ((277*I)/4)*Pi + 
      3*Log[mu2/s]^2 + (-65 + (6*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(39/2 + (14*I)*Pi + 12*zeta[2]) - 18*zeta[3]) + 
    G[1, 0, x]*(505/8 + ((37*I)/4)*Pi + 3*Log[mu2/s]^2 + 
      (-85/2 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*(39/2 + I*Pi + 2*zeta[2]) - 
      4*zeta[3]) + (-1009/9 - ((49*I)/3)*Pi)*zeta[3] + 
    zeta[2]*(-22165/72 - ((145*I)/3)*Pi + 5*zeta[3]) + 
    G[0, 0, x]*(-717/8 - ((47*I)/4)*Pi - 3*Log[mu2/s]^2 + 
      Log[mu2/s]*(-45/2 - I*Pi - 2*zeta[2]) + (-57/2 - (5*I)*Pi)*zeta[2] + 
      7*zeta[3]) + G[1, 1, x]*(-293/8 - ((267*I)/4)*Pi - 3*Log[mu2/s]^2 + 
      Log[mu2/s]*(-33/2 - (14*I)*Pi - 12*zeta[2]) + (-23/2 - (3*I)*Pi)*
       zeta[2] + 15*zeta[3]) + Log[mu2/s]*(4897/54 + ((341*I)/9)*Pi + 
      (-307/4 + ((15*I)/2)*Pi)*zeta[2] + (-61/3 - (14*I)*Pi)*zeta[3] - 
      47*zeta[4]) + (-1931/16 - ((197*I)/4)*Pi)*zeta[4] + 
    G[0, x]*(-271/8 - (43*I)*Pi - 3*Log[mu2/s]^2 + (589/4 + I*Pi)*zeta[2] + 
      Log[mu2/s]*(-33/2 - (9*I)*Pi + (28 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (25 + (5*I)*Pi)*zeta[3] + (35*zeta[4])/4) + 
    (-122005/648 - ((13583*I)/216)*Pi + (29*G[0, 0, 0, 0, x])/6 - 
      7*G[0, 0, 0, 1, x] - 7*G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x]/2 + 
      (43*G[0, 1, 0, 0, x])/2 - (39*G[0, 1, 0, 1, x])/2 + 
      (-39/2 + I*Pi)*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] + 
      (69*G[1, 0, 0, 0, x])/2 - (53*G[1, 0, 0, 1, x])/2 + 
      (-53/2 - (3*I)*Pi)*G[1, 0, 1, 0, x] - (7*G[1, 0, 1, 1, x])/2 + 
      7*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 0, x] + 
      6*G[0, 1, 1, 1, 1, x] - 21*G[1, 0, 1, 0, 0, x] + 
      18*G[1, 0, 1, 0, 1, x] + 18*G[1, 0, 1, 1, 0, x] - 
      18*G[1, 0, 1, 1, 1, x] - 28*G[1, 1, 0, 0, 0, x] + 
      12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] - 
      15*G[1, 1, 1, 0, 0, x] + 30*G[1, 1, 1, 0, 1, x] + 
      30*G[1, 1, 1, 1, 0, x] - 42*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 1, x]*(-47 - 12*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (-47 + (3*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 0, x]*
       (523/18 - ((7*I)/2)*Pi - (4*Log[mu2/s])/3) + (-107/54 + ((7*I)/6)*Pi)*
       Log[mu2/s]^3 + (11*Log[mu2/s]^4)/36 + G[0, 0, 1, x]*
       (55/2 - ((3*I)/2)*Pi + 6*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (98 + 12*Log[mu2/s]) + G[1, 1, 0, 0, x]*(33 - (2*I)*Pi + 
        14*Log[mu2/s]) + G[1, 1, 0, x]*(371/4 + (9*I)*Pi + 
        (23 + (2*I)*Pi)*Log[mu2/s] - 61*zeta[2]) + 
      G[1, 1, 1, x]*(-158 + (3*I)*Pi - 48*Log[mu2/s] - 60*zeta[2]) + 
      G[1, 0, 1, x]*(371/4 - (7*I)*Pi + 23*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 0, 0, x]*(-227/3 - (7*I)*Pi - 15*Log[mu2/s] - 15*zeta[2]) + 
      Log[mu2/s]^2*(-1327/54 - ((8*I)/3)*Pi - (5*zeta[2])/6) + 
      (38903/108 + ((323*I)/6)*Pi)*zeta[2] + G[0, 1, 0, x]*
       (55/2 + (8*I)*Pi + 6*Log[mu2/s] + 5*zeta[2]) + 
      G[0, 1, 1, x]*(-2 - (I/2)*Pi + 3*Log[mu2/s] + 12*zeta[2]) + 
      G[0, 0, x]*(-2065/27 + ((83*I)/3)*Pi + (-260/9 + (4*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/3 + (85*zeta[2])/3) + 
      G[0, x]*(7817/54 - ((2875*I)/36)*Pi + (221/18 - ((5*I)/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/18 + Log[mu2/s]*
         (1927/27 - ((70*I)/3)*Pi - (113*zeta[2])/6) + 
        (-1201/18 + ((3*I)/2)*Pi)*zeta[2] - (110*zeta[3])/9) + 
      G[0, 1, x]*(-299/4 + ((13*I)/2)*Pi + (-19 + (5*I)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 + (37 - I*Pi)*zeta[2] - 5*zeta[3]) + 
      (941/27 - ((37*I)/3)*Pi)*zeta[3] + G[1, 0, x]*
       (-299/4 - ((23*I)/12)*Pi - 2*Log[mu2/s]^2 + (161/2 + I*Pi)*zeta[2] + 
        Log[mu2/s]*(-19 + (4*I)*Pi + 10*zeta[2]) + 5*zeta[3]) + 
      Log[mu2/s]*(-5725/54 - ((491*I)/18)*Pi + (1741/18 - ((5*I)/2)*Pi)*
         zeta[2] + (53*zeta[3])/9) + G[1, 1, x]*(1619/8 + ((9*I)/4)*Pi + 
        9*Log[mu2/s]^2 + (135 - (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(135/2 - (7*I)*Pi + 24*zeta[2]) + 45*zeta[3]) + 
      G[1, x]*(-813/8 + ((625*I)/8)*Pi + (-9 + (7*I)*Pi)*Log[mu2/s]^2 + 
        (-1457/4 - (41*I)*Pi)*zeta[2] + Log[mu2/s]*(-99/2 + ((61*I)/2)*Pi + 
          (-106 - (2*I)*Pi)*zeta[2] - 10*zeta[3]) + (-26 + I*Pi)*zeta[3] - 
        (85*zeta[4])/4) + (103*zeta[4])/3)/x + 
    G[1, x]*(271/8 + (43*I)*Pi + 3*Log[mu2/s]^2 + (119 + (15*I)*Pi)*zeta[2] + 
      (-3/2 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*(33/2 + (9*I)*Pi + 
        (36 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + (247*zeta[4])/4) + 
    (544/27 + ((271*I)/4)*Pi - (20*I)*Pi*G[0, 0, 1, x] + 
      (11*G[0, 0, 0, 0, x])/3 - 20*G[0, 0, 1, 1, x] - 5*G[0, 1, 0, 1, x] + 
      (-5 - I*Pi)*G[0, 1, 1, 0, x] + 50*G[0, 1, 1, 1, x] + 
      15*G[1, 0, 0, 1, x] + (15 + (3*I)*Pi)*G[1, 0, 1, 0, x] + 
      17*G[1, 0, 1, 1, x] - 7*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 
      6*G[0, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, x] + 
      21*G[1, 0, 1, 0, 0, x] - 18*G[1, 0, 1, 0, 1, x] - 
      18*G[1, 0, 1, 1, 0, x] + 18*G[1, 0, 1, 1, 1, x] + 
      28*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 1, x] - 
      12*G[1, 1, 0, 1, 0, x] + 15*G[1, 1, 1, 0, 0, x] - 
      30*G[1, 1, 1, 0, 1, x] - 30*G[1, 1, 1, 1, 0, x] + 
      42*G[1, 1, 1, 1, 1, x] + G[1, 1, 0, 0, x]*(-40 + (2*I)*Pi - 
        14*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-122 - 12*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-127/18 - (11*Log[mu2/s])/3) + (127*Log[mu2/s]^3)/108 + 
      (11*Log[mu2/s]^4)/72 + G[1, 1, 0, 1, x]*(37 + 12*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(37 - (3*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-89/2 + (23*I)*Pi - 22*Log[mu2/s] - 12*zeta[2]) + 
      G[0, 1, 0, x]*((-5*I)*Pi - 5*zeta[2]) + 
      G[0, 0, x]*(304/27 + (127*Log[mu2/s])/18 + (11*Log[mu2/s]^2)/6 - 
        (5*zeta[2])/6) + Log[mu2/s]^2*(152/27 + (6*I)*Pi - (5*zeta[2])/12) + 
      (-2753/27 - (15*I)*Pi)*zeta[2] + G[1, 0, 0, x]*
       ((15*I)*Pi + 15*zeta[2]) + G[1, 0, 1, x]*(-75/2 + (22*I)*Pi - 
        10*Log[mu2/s] + 48*zeta[2]) + G[1, 1, 1, x]*(168 - (21*I)*Pi + 
        64*Log[mu2/s] + 60*zeta[2]) + G[1, 1, 0, x]*(-75/2 - (13*I)*Pi + 
        (-10 - (2*I)*Pi)*Log[mu2/s] + 61*zeta[2]) + 
      G[1, 1, x]*(-1365/8 + (61*I)*Pi - 13*Log[mu2/s]^2 + 
        Log[mu2/s]*(-139/2 + (28*I)*Pi - 24*zeta[2]) + (-325/2 + (3*I)*Pi)*
         zeta[2] - 45*zeta[3]) + G[1, 0, x]*(((-75*I)/2)*Pi + 
        Log[mu2/s]*((-10*I)*Pi - 10*zeta[2]) + (-29 - I*Pi)*zeta[2] - 
        5*zeta[3]) + Log[mu2/s]*(46/3 + (33*I)*Pi - (1355*zeta[2])/36 - 
        (14*zeta[3])/9) - (175*zeta[3])/54 + 
      G[0, x]*(-46/3 - (127*Log[mu2/s]^2)/36 - (11*Log[mu2/s]^3)/18 + 
        Log[mu2/s]*(-304/27 + (5*zeta[2])/6) + (59*zeta[2])/36 + 
        (14*zeta[3])/9) + G[0, 1, x]*(((-89*I)/2)*Pi - (22*I)*Pi*Log[mu2/s] + 
        (77 + I*Pi)*zeta[2] + 5*zeta[3]) - (37*zeta[4])/48 + 
      G[1, x]*(271/4 - ((1101*I)/8)*Pi + (6 - (13*I)*Pi)*Log[mu2/s]^2 + 
        (262 + ((129*I)/2)*Pi)*zeta[2] + (13 - I*Pi)*zeta[3] + 
        Log[mu2/s]*(33 - ((115*I)/2)*Pi + (100 + (2*I)*Pi)*zeta[2] + 
          10*zeta[3]) + (85*zeta[4])/4))/x^2 + 
    x*((-14 - (18*I)*Pi)*G[0, 0, 0, 1, x] + (-14 - (5*I)*Pi)*
       G[0, 0, 1, 0, x] + (9/2 + (12*I)*Pi)*G[0, 1, 0, 1, x] + 
      (9/2 + (6*I)*Pi)*G[0, 1, 1, 0, x] + (2 + (36*I)*Pi)*G[1, 0, 0, 1, x] + 
      (2 + (2*I)*Pi)*G[1, 0, 1, 0, x] + (3 - (30*I)*Pi)*G[1, 1, 0, 1, x] + 
      (3 - (3*I)*Pi)*G[1, 1, 1, 0, x] + 7*G[0, 0, 0, 0, 0, x] - 
      18*G[0, 0, 0, 1, 1, x] - 5*G[0, 0, 1, 0, 0, x] + 
      30*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] + 
      12*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 0, 0, x] - 
      24*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
      36*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 0, x] - 
      48*G[1, 0, 1, 1, 1, x] + 5*G[1, 1, 0, 0, 0, x] - 
      30*G[1, 1, 0, 1, 1, x] - 3*G[1, 1, 1, 0, 0, x] + 
      42*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, x]*(-16 + (18*I)*Pi - 
        12*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-38 + (30*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(5 + (3*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(17 + (5*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-19/2 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-8 - (6*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(26 - (12*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(65/2 - (36*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-165/4 + ((39*I)/2)*Pi + (-11 + (12*I)*Pi)*Log[mu2/s] - 
        24*zeta[2]) + G[1, 0, 1, x]*(-47/2 + ((59*I)/2)*Pi + 
        (-5 + (12*I)*Pi)*Log[mu2/s] - 12*zeta[2]) + 
      G[1, 0, 0, x]*(1 - ((11*I)/2)*Pi + (2 + (2*I)*Pi)*Log[mu2/s] - 
        4*zeta[2]) + G[0, 1, 0, x]*(75/4 + ((9*I)/2)*Pi + 
        (8 + (2*I)*Pi)*Log[mu2/s] - 2*zeta[2]) + 3*Log[mu2/s]^2*zeta[2] + 
      G[0, 0, 0, x]*(15/4 - (2*I)*Pi + (-5 - (2*I)*Pi)*Log[mu2/s] + 
        zeta[2]) + G[1, 1, 0, x]*(-47/2 + (3*I)*Pi + (-5 - (2*I)*Pi)*
         Log[mu2/s] + 5*zeta[2]) + G[1, 1, 1, x]*(46 - (27*I)*Pi + 
        (8 - (12*I)*Pi)*Log[mu2/s] + 6*zeta[2]) + 
      G[0, 0, 1, x]*(75/4 - (22*I)*Pi + (8 - (12*I)*Pi)*Log[mu2/s] + 
        30*zeta[2]) + G[1, 1, x]*(-239/8 + (20*I)*Pi + Log[mu2/s]^2 + 
        (8 + (3*I)*Pi)*zeta[2] + Log[mu2/s]*(-5/2 + (5*I)*Pi + 12*zeta[2]) - 
        15*zeta[3]) + G[0, 0, x]*(-239/8 + (20*I)*Pi + Log[mu2/s]^2 + 
        (3/2 + (5*I)*Pi)*zeta[2] + Log[mu2/s]*(-5/2 + (5*I)*Pi + 2*zeta[2]) - 
        7*zeta[3]) + zeta[2]*(-717/8 + (60*I)*Pi - 5*zeta[3]) + 
      (71/4 + ((73*I)/2)*Pi)*zeta[3] + G[1, 0, x]*(239/8 - (20*I)*Pi - 
        Log[mu2/s]^2 + Log[mu2/s]*(5/2 - (5*I)*Pi - 2*zeta[2]) + 
        (15 - (2*I)*Pi)*zeta[2] + 4*zeta[3]) + 
      G[0, 1, x]*(239/8 - (20*I)*Pi - Log[mu2/s]^2 + 
        Log[mu2/s]*(5/2 - (5*I)*Pi - 12*zeta[2]) + (-11 - (6*I)*Pi)*zeta[2] + 
        18*zeta[3]) + G[1, x]*((113/4 - ((21*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*((2 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (-7/2 - (16*I)*Pi)*zeta[3] - (247*zeta[4])/4) + 
      G[0, x]*((-14 - (12*I)*Pi)*zeta[2] + (-11/2 - (5*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-11 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) - (35*zeta[4])/4) + 
      (161/8 + ((197*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
       ((-15/2 + (15*I)*Pi)*zeta[2] + (6 + (14*I)*Pi)*zeta[3] + 47*zeta[4]) - 
      18*zeta[5]) + ((8*I)*Pi*G[1, 1, 0, x] + (39/2 - I*Pi)*
       G[0, 0, 1, 1, x] + (-13/2 + (3*I)*Pi)*G[0, 1, 0, 0, x] - 
      (9*G[0, 1, 0, 1, x])/2 + (-9/2 + I*Pi)*G[0, 1, 1, 0, x] + 
      (-67/3 + (2*I)*Pi)*G[1, 0, 0, 0, x] + (3/2 + I*Pi)*G[1, 0, 0, 1, x] + 
      (3*G[1, 0, 1, 0, x])/2 + 8*G[1, 1, 0, 0, x] - 6*G[0, 0, 0, 0, 0, x] - 
      5*G[0, 0, 0, 0, 1, x] - 5*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] - 
      G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + 3*G[0, 1, 0, 0, 0, x] + 
      G[0, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + 
      G[1, 0, 0, 1, 0, x] + G[0, 0, 0, 1, x]*(-7/2 - I*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-7/2 + I*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(160/3 - (9*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(49/4 - (8*I)*Pi + 3*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 0, 0, x]*(863/36 - (11*I)*Pi + (59/6 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (7*zeta[2])/2) + G[1, 0, 1, x]*
       (((3*I)/2)*Pi - 2*zeta[2]) + G[0, 0, 1, x]*(49/4 + (19*I)*Pi + 
        (3 + (2*I)*Pi)*Log[mu2/s] + zeta[2]) + G[0, 1, 1, x]*
       (((-9*I)/2)*Pi + 2*zeta[2]) + G[0, 0, 0, x]*(-353/4 + ((35*I)/2)*Pi + 
        (-97/3 + (6*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 13*zeta[2]) + 
      G[0, 1, x]*(((49*I)/4)*Pi + Log[mu2/s]*((3*I)*Pi - 4*zeta[2]) + 
        (-14 - (2*I)*Pi)*zeta[2] - 3*zeta[3]) + 
      G[0, 0, x]*(17999/216 - ((353*I)/9)*Pi + (25/4 - I*Pi)*Log[mu2/s]^2 - 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(331/9 - ((101*I)/6)*Pi - 
          13*zeta[2]) + (505/12 - (4*I)*Pi)*zeta[2] - (2*zeta[3])/3) + 
      Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + (211/18 + ((47*I)/2)*Pi)*
       zeta[3] + G[1, 0, x]*(((863*I)/36)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (-179/6 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((59*I)/6)*Pi + 
          6*zeta[2]) + zeta[3]) + zeta[2]*(((-211*I)/18)*Pi + 
        (7*zeta[3])/2) + Log[mu2/s]*(((-41*I)/6)*Pi*zeta[2] + 
        (41/6 + I*Pi)*zeta[3] - 29*zeta[4]) + 
      G[0, x]*(((17999*I)/216)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        (-2329/18 - ((89*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
         (((25*I)/4)*Pi + (21*zeta[2])/2) + (-40/3 + ((4*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((331*I)/9)*Pi + (-211/6 + (8*I)*Pi)*zeta[2] + 
          2*zeta[3]) - (27*zeta[4])/2) + G[1, x]*(((-13*I)/2)*Pi*zeta[2] + 
        (13/2 + I*Pi)*zeta[3] - 7*zeta[4]) + (1045/24 - ((11*I)/2)*Pi)*
       zeta[4] - 7*zeta[5])/(1 - x) + 18*zeta[5] + 
    (909/32 + ((167*I)/8)*Pi + 2*G[0, 0, 0, 1, x] + 
      (2 + (5*I)*Pi)*G[0, 0, 1, 0, x] - (13*G[0, 0, 1, 1, x])/2 + 
      4*G[0, 1, 0, 1, x] + (4 - (6*I)*Pi)*G[0, 1, 1, 0, x] + 
      6*G[0, 1, 1, 1, x] + (3*G[1, 0, 0, 1, x])/2 + 
      (3/2 - (2*I)*Pi)*G[1, 0, 1, 0, x] + 13*G[1, 0, 1, 1, x] - 
      2*G[1, 1, 0, 1, x] + (-2 + (3*I)*Pi)*G[1, 1, 1, 0, x] - 
      18*G[1, 1, 1, 1, x] - 7*G[0, 0, 0, 0, 0, x] + 5*G[0, 0, 1, 0, 0, x] + 
      8*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, x] - 
      2*G[1, 0, 1, 0, 0, x] - 5*G[1, 1, 0, 0, 0, x] + 3*G[1, 1, 1, 0, 0, x] + 
      G[0, 1, 1, x]*(-67/4 + (4*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 1, x]*(1/2 - ((17*I)/2)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(25/2 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(11 + (6*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, x]*(15/4 + ((25*I)/2)*Pi - 2*Log[mu2/s]) + 
      (37/24 + (I/3)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/48 + 
      G[1, 1, 0, 0, x]*(-4 - (3*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-25 - (5*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, x]*(15 - (8*I)*Pi + 12*Log[mu2/s]) + 
      Log[mu2/s]^2*(15/2 + ((25*I)/8)*Pi - (83*zeta[2])/8) + 
      G[1, 1, 0, x]*(15/4 - (8*I)*Pi + (-2 + (2*I)*Pi)*Log[mu2/s] - 
        5*zeta[2]) + G[0, 0, 0, x]*(93/4 - (6*I)*Pi + 
        (17 + (2*I)*Pi)*Log[mu2/s] - zeta[2]) + G[0, 1, 0, x]*
       (1/2 + (11*I)*Pi + (-4 - (2*I)*Pi)*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 0, 0, x]*(-30 + (3*I)*Pi + (-11 - (2*I)*Pi)*Log[mu2/s] + 
        4*zeta[2]) + ((12*I)*Pi*G[0, 0, 1, x] - (12*I)*Pi*G[1, 0, 1, x] + 
        12*G[0, 0, 1, 1, x] - 24*G[0, 1, 1, 1, x] - 12*G[1, 0, 1, 1, x] + 
        36*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-42 + (12*I)*Pi - 
          24*Log[mu2/s]) + G[0, 1, 1, x]*(21 - (12*I)*Pi + 12*Log[mu2/s]) + 
        G[0, 1, x]*((21*I)*Pi + (12*I)*Pi*Log[mu2/s] - 36*zeta[2]) + 
        G[1, 1, x]*(139/4 - (21*I)*Pi + (21 - (12*I)*Pi)*Log[mu2/s] + 
          6*Log[mu2/s]^2 + 33*zeta[2]) + G[1, x]*(((139*I)/4)*Pi + 
          (6*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((21*I)*Pi - 36*zeta[2]) + 
          (-63 - (15*I)*Pi)*zeta[2]))/x^3 + 
      (((271*I)/4)*Pi - (20*I)*Pi*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] - 
        (3*I)*Pi*G[1, 0, 0, x] - 20*G[0, 0, 1, 1, x] + G[0, 1, 0, 1, x] + 
        G[0, 1, 1, 0, x] + 44*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 1, x] - 
        3*G[1, 0, 1, 0, x] + 23*G[1, 0, 1, 1, x] + 3*G[1, 1, 0, 0, x] - 
        4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 78*G[1, 1, 1, 1, x] + 
        G[0, 1, 1, x]*(-77/2 + (23*I)*Pi - 22*Log[mu2/s]) + 
        (6*I)*Pi*Log[mu2/s]^2 + G[1, 1, 0, x]*(13/2 + I*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, x]*(13/2 + (22*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 1, x]*(103 - (30*I)*Pi + 52*Log[mu2/s]) + 
        G[1, 1, x]*(-821/8 + (52*I)*Pi + (-115/2 + (28*I)*Pi)*Log[mu2/s] - 
          13*Log[mu2/s]^2 - (113*zeta[2])/2) + Log[mu2/s]*
         ((33*I)*Pi - 36*zeta[2]) + (-99 - (15*I)*Pi)*zeta[2] + 
        G[1, 0, x]*(((13*I)/2)*Pi + (2*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
        G[0, 1, x]*(((-77*I)/2)*Pi - (22*I)*Pi*Log[mu2/s] + 59*zeta[2]) + 
        G[1, x]*(271/4 - ((557*I)/8)*Pi + (6 - (13*I)*Pi)*Log[mu2/s]^2 + 
          (94 + ((41*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(33 - ((91*I)/2)*Pi + 
            64*zeta[2]) - 2*zeta[3]))/x^2 + G[0, 1, x]*
       (-39/8 - ((35*I)/4)*Pi + (15/2 - (4*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + (-1 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      G[1, 0, x]*(-39/8 - ((75*I)/4)*Pi + 3*Log[mu2/s]^2 + 
        (39/2 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*(15/2 - (7*I)*Pi + 
          2*zeta[2]) - 4*zeta[3]) + (47/12 + ((113*I)/6)*Pi)*zeta[3] + 
      G[1, 1, x]*(-21/8 + ((33*I)/4)*Pi + (-21/2 + (4*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + (-13/2 - (3*I)*Pi)*zeta[2] + 3*zeta[3]) + 
      zeta[2]*(-71/2 + ((259*I)/8)*Pi + 5*zeta[3]) + 
      G[0, 0, x]*(99/8 + ((77*I)/4)*Pi - 3*Log[mu2/s]^2 + 
        Log[mu2/s]*(-9/2 + (7*I)*Pi - 2*zeta[2]) + (-55/2 - (5*I)*Pi)*
         zeta[2] + 7*zeta[3]) + (-909/32 - ((1645*I)/16)*Pi + 
        3*G[0, 0, 0, 0, x] - 7*G[0, 0, 0, 1, x] - 7*G[0, 0, 1, 0, x] - 
        G[0, 0, 1, 1, x]/2 + (7*G[0, 1, 0, 0, x])/2 - (15*G[0, 1, 0, 1, x])/
         2 - (15*G[0, 1, 1, 0, x])/2 - 2*G[0, 1, 1, 1, x] + 
        (23*G[1, 0, 0, 0, x])/2 + (7*G[1, 0, 0, 1, x])/2 + 
        (7*G[1, 0, 1, 0, x])/2 - (7*G[1, 0, 1, 1, x])/2 - 
        14*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] + 
        54*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-69 + (24*I)*Pi - 
          36*Log[mu2/s]) + G[1, 0, 0, x]*(-27/4 + (12*I)*Pi - 3*Log[mu2/s]) + 
        G[1, 0, 1, x]*(-29/4 - I*Pi - Log[mu2/s]) + G[1, 1, 0, x]*
         (-29/4 - (9*I)*Pi - Log[mu2/s]) + G[0, 0, 0, x]*
         (5 - ((7*I)/2)*Pi + Log[mu2/s]/2) - (37*Log[mu2/s]^3)/24 - 
        (11*Log[mu2/s]^4)/48 + G[0, 1, 1, x]*(-2 - ((13*I)/2)*Pi + 
          3*Log[mu2/s]) + G[0, 0, 1, x]*(19/2 - ((3*I)/2)*Pi + 
          6*Log[mu2/s]) + G[0, 1, 0, x]*(19/2 + (2*I)*Pi + 6*Log[mu2/s]) + 
        (611/4 + ((45*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-15/2 - ((19*I)/2)*Pi + (53*zeta[2])/8) + 
        G[1, 1, x]*(531/8 - ((131*I)/4)*Pi + (87/2 - (19*I)*Pi)*Log[mu2/s] + 
          9*Log[mu2/s]^2 + 11*zeta[2]) + G[0, 0, x]*(-61/8 + ((31*I)/4)*Pi + 
          (-27/4 + (3*I)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/4 + 
          (45*zeta[2])/4) + G[1, 0, x]*(-27/4 - (21*I)*Pi + 
          (-7 - (8*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + (27*zeta[2])/2) + 
        G[0, 1, x]*(-27/4 + (I/2)*Pi + (-7 + (5*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 + 19*zeta[2]) + G[1, x]*(-813/8 + ((81*I)/8)*Pi + 
          (-9 + (7*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-99/2 + ((37*I)/2)*Pi - 
            22*zeta[2]) + (51/4 + (19*I)*Pi)*zeta[2] - 15*zeta[3]) + 
        G[0, x]*(315/16 - ((13*I)/8)*Pi + (33/8 - I*Pi)*Log[mu2/s]^2 + 
          (11*Log[mu2/s]^3)/12 + Log[mu2/s]*(51/4 - ((11*I)/2)*Pi - 
            (49*zeta[2])/4) + (-113/8 - I*Pi)*zeta[2] - (7*zeta[3])/3) + 
        Log[mu2/s]*(-167/8 - ((207*I)/4)*Pi + (589/8 + (3*I)*Pi)*zeta[2] - 
          (2*zeta[3])/3) + (-41/12 - (3*I)*Pi)*zeta[3] - (495*zeta[4])/32)/
       x + Log[mu2/s]*(167/8 + (13*I)*Pi + (-347/8 + ((29*I)/2)*Pi)*zeta[2] + 
        (-25/3 - (2*I)*Pi)*zeta[3] - 14*zeta[4]) + (-1965/32 - ((17*I)/4)*Pi)*
       zeta[4] + G[0, x]*(-271/8 - (11*I)*Pi + (-9/2 - ((7*I)/4)*Pi)*
         Log[mu2/s]^2 - (7*Log[mu2/s]^3)/12 + (71/4 - ((35*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*(-37/2 - (6*I)*Pi + (85/4 + (2*I)*Pi)*zeta[2] - 
          2*zeta[3]) + (79/6 + (5*I)*Pi)*zeta[3] + (35*zeta[4])/4) + 
      G[1, x]*(271/8 + (9*I)*Pi + 3*Log[mu2/s]^2 + (-24 + (2*I)*Pi)*zeta[2] + 
        (-31/2 - (2*I)*Pi)*zeta[3] + Log[mu2/s]*(33/2 + (3*I)*Pi + 
          (6 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + (49*zeta[4])/4) + 
      ((-4*I)*Pi*G[1, 1, 0, x] + (9/2 + (18*I)*Pi)*G[0, 1, 0, 1, x] + 
        (9/2 - ((5*I)/2)*Pi)*G[0, 1, 1, 0, x] + (-3/2 - (5*I)*Pi)*
         G[1, 0, 0, 1, x] + (-3/2 - (I/2)*Pi)*G[1, 0, 1, 0, x] - 
        4*G[1, 1, 0, 0, x] - G[0, 0, 0, 0, 0, x] - 5*G[0, 0, 0, 0, 1, x] - 
        5*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 0, 0, x] - G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + 
        24*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 0, 0, x] + 
        18*G[0, 1, 0, 1, 1, x] - (5*G[0, 1, 1, 0, 0, x])/2 + 
        G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] - 
        6*G[1, 0, 0, 1, 1, x] - G[1, 0, 1, 0, 0, x]/2 + 
        G[0, 0, 1, 1, x]*(-19/2 + (11*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-1 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[1, 0, 0, 0, x]*(35/4 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 0, 1, 0, x]*(17/2 + (2*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(17/2 - (19*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-17 + 6*Log[mu2/s]) + G[0, 1, 1, x]*
         (((9*I)/2)*Pi - 16*zeta[2]) + G[0, 0, 0, x]*(213/8 - (2*I)*Pi + 
          (13/2 + ((5*I)/2)*Pi)*Log[mu2/s] - (11*Log[mu2/s]^2)/4 + 
          (3*zeta[2])/4) + G[1, 0, 0, x]*(-53/8 + (4*I)*Pi + 
          (-13/4 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (3*zeta[2])/4) + 
        G[1, 0, 1, x]*(((-3*I)/2)*Pi + 4*zeta[2]) + G[0, 1, 0, x]*
         (-39/4 + (I/2)*Pi + (-3 - ((3*I)/2)*Pi)*Log[mu2/s] + 
          (17*zeta[2])/2) + G[0, 0, 1, x]*(-39/4 - (4*I)*Pi + 
          (-3 - (10*I)*Pi)*Log[mu2/s] + 43*zeta[2]) + 
        G[0, 1, x]*(((-39*I)/4)*Pi + (-6 + ((27*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((-3*I)*Pi + 8*zeta[2]) - (37*zeta[3])/2) + 
        G[0, 0, x]*(-333/16 + ((91*I)/8)*Pi + (-5/8 - ((7*I)/4)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3/3 + (-181/8 + ((9*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-11/2 + ((9*I)/4)*Pi + (9*zeta[2])/2) - 
          (8*zeta[3])/3) + Log[mu2/s]^2*((-I/4)*Pi*zeta[2] + zeta[3]/4) + 
        (25/8 - ((9*I)/2)*Pi)*zeta[3] + G[1, 0, x]*(((-53*I)/8)*Pi - 
          ((13*I)/4)*Pi*Log[mu2/s] + (I/4)*Pi*Log[mu2/s]^2 + 
          (27/2 + ((3*I)/4)*Pi)*zeta[2] + 2*zeta[3]) + 
        zeta[2]*(((-25*I)/8)*Pi + (203*zeta[3])/4) + 
        G[0, x]*(((-333*I)/16)*Pi + (I/3)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-5*I)/8)*Pi - (3*zeta[2])/4) + 
          (281/8 + ((77*I)/8)*Pi)*zeta[2] + (63/4 + ((5*I)/6)*Pi)*zeta[3] + 
          Log[mu2/s]*(((-11*I)/2)*Pi + (51/4 + (2*I)*Pi)*zeta[2] + 
            (7*zeta[3])/2) - (69*zeta[4])/8) + (-585/8 - ((135*I)/8)*Pi)*
         zeta[4] + G[1, x]*(((5*I)/2)*Pi*zeta[2] + (-5/2 - (4*I)*Pi)*
           zeta[3] + 8*zeta[4]) + Log[mu2/s]*((I/4)*Pi*zeta[2] + 
          (-1/4 - (8*I)*Pi)*zeta[3] + 16*zeta[4]) - (27*zeta[5])/2)/(1 - x) + 
      x*(-2*G[0, 0, 0, 1, x] + (-2 - (5*I)*Pi)*G[0, 0, 1, 0, x] + 
        G[0, 0, 1, 1, x] - (3*G[0, 1, 0, 1, x])/2 + (-3/2 + (6*I)*Pi)*
         G[0, 1, 1, 0, x] - G[1, 0, 0, 1, x] + (-1 + (2*I)*Pi)*
         G[1, 0, 1, 0, x] - (5*G[1, 0, 1, 1, x])/2 - 
        (3*I)*Pi*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
        7*G[0, 0, 0, 0, 0, x] - 5*G[0, 0, 1, 0, 0, x] - 
        8*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 1, 0, 0, x] - 
        4*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, x] + 
        5*G[1, 1, 0, 0, 0, x] - 3*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 1, x]*(-7 + (2*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-2 + (3*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(7 + (5*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 1, x]*(11/4 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 0, 1, x]*(3/2 - ((5*I)/2)*Pi + Log[mu2/s]) + 
        G[0, 0, 1, x]*(11/4 + I*Pi + 2*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (1/2 - (2*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (-1 - (6*I)*Pi + 2*Log[mu2/s]) + G[1, 0, 0, x]*(4 + ((3*I)/2)*Pi + 
          (2 + (2*I)*Pi)*Log[mu2/s] - 4*zeta[2]) + G[0, 1, 0, x]*
         (11/4 - (I/2)*Pi + (2 + (2*I)*Pi)*Log[mu2/s] - 2*zeta[2]) + 
        3*Log[mu2/s]^2*zeta[2] + G[0, 0, 0, x]*(-33/4 + (-5 - (2*I)*Pi)*
           Log[mu2/s] + zeta[2]) + G[1, 1, 0, x]*(3/2 - I*Pi + 
          (1 - (2*I)*Pi)*Log[mu2/s] + 5*zeta[2]) + 
        G[0, 0, x]*(33/8 - (2*I)*Pi + Log[mu2/s]^2 + (17/2 + (5*I)*Pi)*
           zeta[2] + Log[mu2/s]*(7/2 - I*Pi + 2*zeta[2]) - 7*zeta[3]) + 
        zeta[2]*(99/8 - (6*I)*Pi - 5*zeta[3]) + G[1, 1, x]*
         (33/8 - (2*I)*Pi + (7/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
          (3 + (3*I)*Pi)*zeta[2] - 3*zeta[3]) + (-5/4 - ((7*I)/2)*Pi)*
         zeta[3] + G[1, 0, x]*(-33/8 + (2*I)*Pi - Log[mu2/s]^2 + 
          Log[mu2/s]*(-7/2 + I*Pi - 2*zeta[2]) + (-1 - (2*I)*Pi)*zeta[2] + 
          4*zeta[3]) + G[0, 1, x]*(-33/8 + (2*I)*Pi + (-7/2 + I*Pi)*
           Log[mu2/s] - Log[mu2/s]^2 + (3 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
        G[1, x]*((-23/4 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           ((-4 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (-3/2 + (2*I)*Pi)*
           zeta[3] - (49*zeta[4])/4) + G[0, x]*((-7 + (2*I)*Pi)*zeta[2] + 
          (3/2 - (5*I)*Pi)*zeta[3] + Log[mu2/s]*((-5 - (2*I)*Pi)*zeta[2] + 
            2*zeta[3]) - (35*zeta[4])/4) + (119/8 + ((17*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]*((21/2 - (3*I)*Pi)*zeta[2] + (2*I)*Pi*zeta[3] + 
          14*zeta[4]) - 6*zeta[5]) + 6*zeta[5])/Nc^2 + 
    (Nf*(-13519/648 - ((655*I)/54)*Pi + (29*G[0, 0, 0, 1, x])/3 + 
       (29/3 + (40*I)*Pi)*G[0, 0, 1, 0, x] + (7*G[0, 0, 1, 1, x])/3 + 
       (31*G[0, 1, 0, 1, x])/3 + (31/3 - (48*I)*Pi)*G[0, 1, 1, 0, x] - 
       4*G[0, 1, 1, 1, x] + (16*G[1, 0, 0, 1, x])/3 + 
       (16/3 - (16*I)*Pi)*G[1, 0, 1, 0, x] + (29*G[1, 0, 1, 1, x])/3 + 
       (80*G[1, 1, 0, 1, x])/3 + (80/3 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 
       60*G[1, 1, 1, 1, x] - 56*G[0, 0, 0, 0, 0, x] + 
       40*G[0, 0, 1, 0, 0, x] + 64*G[0, 1, 0, 0, 0, x] - 
       48*G[0, 1, 1, 0, 0, x] + 32*G[1, 0, 0, 0, 0, x] - 
       16*G[1, 0, 1, 0, 0, x] - 40*G[1, 1, 0, 0, 0, x] + 
       24*G[1, 1, 1, 0, 0, x] + G[1, 0, 1, x]*(-623/18 - ((25*I)/3)*Pi - 
         (70*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(86/3 + (16*I)*Pi - 
         16*Log[mu2/s]) + G[0, 1, 0, 0, x]*(25/3 + (48*I)*Pi - 
         16*Log[mu2/s]) + G[0, 0, 1, x]*(101/18 + ((10*I)/3)*Pi - 
         (26*Log[mu2/s])/3) + G[0, 1, 1, x]*(-59/3 - ((5*I)/3)*Pi - 
         8*Log[mu2/s]) - (7*Log[mu2/s]^3)/18 + G[1, 1, 0, 0, x]*
        (-79/3 - (24*I)*Pi + 16*Log[mu2/s]) + G[0, 0, 0, 0, x]*
        (-188/3 - (40*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 1, x]*
        (60 + ((20*I)/3)*Pi + 40*Log[mu2/s]) + G[1, 1, 0, x]*
        (-623/18 - (23*I)*Pi + (-70/3 + (16*I)*Pi)*Log[mu2/s] - 40*zeta[2]) + 
       Log[mu2/s]^2*(-28/9 - ((7*I)/6)*Pi - 30*zeta[2]) + 
       G[0, 0, 0, x]*(328/9 - ((35*I)/3)*Pi + (124/3 + (16*I)*Pi)*
          Log[mu2/s] - 8*zeta[2]) + G[0, 1, 0, x]*(101/18 + (10*I)*Pi + 
         (-26/3 - (16*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + 
       G[1, 0, 0, x]*(-169/9 + ((74*I)/3)*Pi + (-28/3 - (16*I)*Pi)*
          Log[mu2/s] + 32*zeta[2]) + ((-12*I)*Pi*G[0, 1, x] - 
         12*G[0, 1, 1, x] - (10*I)*Pi*G[1, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 
         10*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] + 14*G[1, 1, 0, 0, x] - 
         8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 
         G[1, 1, 1, x]*(-32 - 16*Log[mu2/s]) + G[1, 0, 1, x]*
          (14 + 4*Log[mu2/s]) + G[1, 1, 0, x]*(14 + (10*I)*Pi + 
           4*Log[mu2/s]) + G[1, 0, x]*((14*I)*Pi + (4*I)*Pi*Log[mu2/s] + 
           18*zeta[2]) + G[1, 1, x]*(23 - (2*I)*Pi + (16 - (4*I)*Pi)*
            Log[mu2/s] + 4*Log[mu2/s]^2 + 36*zeta[2]) + 
         G[1, x]*((23*I)*Pi + (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
            ((16*I)*Pi - 36*zeta[2]) + (-90 - (28*I)*Pi)*zeta[2]))/x^3 + 
       G[0, 1, x]*(299/18 + ((203*I)/18)*Pi + (76/3 + ((10*I)/3)*Pi)*
          Log[mu2/s] + 10*Log[mu2/s]^2 + (-131/3 + (48*I)*Pi)*zeta[2] - 
         48*zeta[3]) + G[1, 0, x]*(299/18 - ((505*I)/18)*Pi + 
         10*Log[mu2/s]^2 + (5/3 + (16*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(76/3 - ((38*I)/3)*Pi + 16*zeta[2]) - 32*zeta[3]) - 
       (71*zeta[3])/2 + G[1, 1, x]*(-50 - ((191*I)/18)*Pi + 
         (-36 - ((10*I)/3)*Pi)*Log[mu2/s] - 10*Log[mu2/s]^2 + 
         (-136/3 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
       zeta[2]*(-563/9 + (13*I)*Pi + 40*zeta[3]) + 
       G[0, 0, x]*(151/9 + ((493*I)/18)*Pi - 10*Log[mu2/s]^2 + 
         Log[mu2/s]*(-44/3 + ((38*I)/3)*Pi - 16*zeta[2]) + 
         (-182/3 - (40*I)*Pi)*zeta[2] + 56*zeta[3]) + 
       Log[mu2/s]*(-655/54 - ((56*I)/9)*Pi + (-491/6 + (6*I)*Pi)*zeta[2] + 
         (-94/3 - (16*I)*Pi)*zeta[3] - 112*zeta[4]) + 
       (-7625/216 + ((1583*I)/9)*Pi + 6*G[0, 0, 1, x] + (6 - ((8*I)/3)*Pi)*
          G[0, 1, 0, x] + (24 + ((8*I)/3)*Pi)*G[0, 1, 1, x] - 
         (11*G[0, 0, 0, 0, x])/3 - (16*G[0, 1, 0, 0, x])/3 + 
         (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 - 
         8*G[1, 0, 0, 0, x] + (49*G[1, 0, 0, 1, x])/3 + (49*G[1, 0, 1, 0, x])/
          3 - (47*G[1, 0, 1, 1, x])/3 - (59*G[1, 1, 0, 0, x])/3 + 
         (52*G[1, 1, 0, 1, x])/3 + (52*G[1, 1, 1, 0, x])/3 - 
         36*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-167/9 - (8*I)*Pi - 
           (26*Log[mu2/s])/3) + G[1, 1, 0, x]*(-167/9 - (11*I)*Pi - 
           (26*Log[mu2/s])/3) - (151*Log[mu2/s]^3)/108 - 
         (11*Log[mu2/s]^4)/72 + G[0, 0, 0, x]*(151/18 + (11*Log[mu2/s])/3) + 
         G[1, 0, 0, x]*(118/9 + ((41*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[1, 1, 1, x]*(48 + ((16*I)/3)*Pi + 24*Log[mu2/s]) + 
         G[1, 1, x]*(-141/2 - ((59*I)/9)*Pi + (-36 + ((10*I)/3)*Pi)*
            Log[mu2/s] - 6*Log[mu2/s]^2 - (182*zeta[2])/3) + 
         G[1, 0, x]*(-128/3 - ((157*I)/9)*Pi + (-12 - ((10*I)/3)*Pi)*
            Log[mu2/s] - (109*zeta[2])/3) + G[0, 1, x]*(-128/3 + (18*I)*Pi - 
           12*Log[mu2/s] - (8*zeta[2])/3) + Log[mu2/s]^2*
          (-863/108 + (12*I)*Pi + (5*zeta[2])/12) + 
         G[0, 0, x]*(-863/54 + (6*I)*Pi - (151*Log[mu2/s])/18 - 
           (11*Log[mu2/s]^2)/6 + (5*zeta[2])/6) + 
         (-10603/108 - ((560*I)/9)*Pi)*zeta[2] + 
         G[1, x]*(1583/9 - ((69*I)/2)*Pi + (12 - (6*I)*Pi)*Log[mu2/s]^2 + 
           (977/9 + ((122*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(236/3 - (24*I)*Pi + 
             (170*zeta[2])/3)) + Log[mu2/s]*(-25 + ((236*I)/3)*Pi + 
           (-1153/36 - ((32*I)/3)*Pi)*zeta[2] - (22*zeta[3])/9) + 
         (-287/54 - ((104*I)/3)*Pi)*zeta[3] + G[0, x]*(25 - ((128*I)/3)*Pi + 
           (151*Log[mu2/s]^2)/36 + (11*Log[mu2/s]^3)/18 + 
           Log[mu2/s]*(863/54 - (12*I)*Pi - (5*zeta[2])/6) + 
           (505/36 + ((32*I)/3)*Pi)*zeta[2] + (22*zeta[3])/9) - 
         (107*zeta[4])/48)/x^2 + (-1591/12 - (34*I)*Pi)*zeta[4] + 
       G[0, x]*(-1583/18 - ((107*I)/18)*Pi - 6*Log[mu2/s]^2 + 
         (151/18 - (5*I)*Pi)*zeta[2] + Log[mu2/s]*(-118/3 - ((4*I)/3)*Pi + 
           (74/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (104/3 + (40*I)*Pi)*
          zeta[3] + 70*zeta[4]) + (18197/324 - ((8771*I)/108)*Pi + 
         (215*G[0, 0, 0, 0, x])/3 - 14*G[0, 0, 0, 1, x] - 
         14*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] - (26*G[0, 1, 0, 0, x])/3 - 
         (44*G[0, 1, 0, 1, x])/3 - (44*G[0, 1, 1, 0, x])/3 + 
         24*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] - (82*G[1, 0, 0, 1, x])/3 - 
         (82*G[1, 0, 1, 0, x])/3 + (74*G[1, 0, 1, 1, x])/3 + 
         (92*G[1, 1, 0, 0, x])/3 - (64*G[1, 1, 0, 1, x])/3 - 
         (64*G[1, 1, 1, 0, x])/3 + 36*G[1, 1, 1, 1, x] + 
         G[0, 0, 0, x]*(101/18 + (14*I)*Pi - (131*Log[mu2/s])/3) + 
         G[1, 1, 1, x]*(-24 - ((28*I)/3)*Pi - 24*Log[mu2/s]) + 
         G[0, 1, 1, x]*(-95/3 + ((4*I)/3)*Pi - 8*Log[mu2/s]) + 
         (193*Log[mu2/s]^3)/108 + (11*Log[mu2/s]^4)/72 + 
         G[1, 0, 0, x]*(-82/9 - ((80*I)/3)*Pi + (20*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(-5/3 - (4*I)*Pi + 12*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-5/3 - ((34*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[1, 0, 1, x]*(107/9 + (12*I)*Pi + (44*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(107/9 + (24*I)*Pi + (44*Log[mu2/s])/3) + 
         (-3521/108 + ((374*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
          (1199/108 - ((16*I)/3)*Pi + (139*zeta[2])/12) + 
         G[1, 0, x]*(589/9 + ((127*I)/9)*Pi + (34/3 + ((40*I)/3)*Pi)*
            Log[mu2/s] - 4*Log[mu2/s]^2 + (130*zeta[2])/3) + 
         G[0, 1, x]*(589/9 - (22*I)*Pi + (34/3 - (4*I)*Pi)*Log[mu2/s] - 
           4*Log[mu2/s]^2 + (164*zeta[2])/3) + G[0, 0, x]*
          (-2894/27 - (10*I)*Pi + (-251/18 - (12*I)*Pi)*Log[mu2/s] + 
           (59*Log[mu2/s]^2)/6 + (367*zeta[2])/6) + 
         G[1, 1, x]*(313/6 + ((161*I)/9)*Pi + (30 + ((8*I)/3)*Pi)*
            Log[mu2/s] + 6*Log[mu2/s]^2 + (185*zeta[2])/3) + 
         G[0, x]*(15713/108 + ((109*I)/6)*Pi + (263/36 + (4*I)*Pi)*
            Log[mu2/s]^2 - (11*Log[mu2/s]^3)/18 + Log[mu2/s]*
            (3235/54 + (12*I)*Pi - (307*zeta[2])/6) + 
           (-1891/36 - ((20*I)/3)*Pi)*zeta[2] - (562*zeta[3])/9) + 
         (1325/54 + ((68*I)/3)*Pi)*zeta[3] + 
         G[1, x]*(-1583/6 - ((7*I)/18)*Pi + (-18 + (2*I)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(-118 + ((16*I)/3)*Pi - (164*zeta[2])/3) + 
           (-299/9 - ((119*I)/3)*Pi)*zeta[2] + 12*zeta[3]) + 
         Log[mu2/s]*(2005/54 - ((323*I)/9)*Pi + (751/36 - ((4*I)/3)*Pi)*
            zeta[2] + (346*zeta[3])/9) + (3491*zeta[4])/48)/x + 
       G[1, x]*(1583/18 + ((107*I)/18)*Pi + 6*Log[mu2/s]^2 + 
         (1031/18 + (28*I)*Pi)*zeta[2] + (-5/3 - (16*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(118/3 + ((4*I)/3)*Pi + (166/3 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) + 98*zeta[4]) + ((12*I)*Pi*G[1, 1, 0, x] - 
         14*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
         (67*G[1, 0, 0, 0, x])/3 - (2*G[1, 0, 0, 1, x])/3 - 
         (2*G[1, 0, 1, 0, x])/3 + 12*G[1, 1, 0, 0, x] + 
         56*G[0, 0, 0, 0, 0, x] - 40*G[0, 0, 0, 0, 1, x] - 
         40*G[0, 0, 0, 1, 0, x] + 24*G[0, 0, 0, 1, 1, x] - 
         16*G[0, 0, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 0, x] + 
         32*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 0, x] - 
         24*G[0, 1, 0, 0, 1, x] - 24*G[0, 1, 0, 1, 0, x] + 
         24*G[0, 1, 0, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
         8*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(-16/3 - 16*Log[mu2/s]) + 
         G[0, 0, 0, 0, x]*(82/3 - 16*Log[mu2/s]) + G[0, 0, 0, 1, x]*
          (16/3 + 16*Log[mu2/s]) + G[0, 0, 1, 0, x]*(16/3 + 16*Log[mu2/s]) + 
         G[1, 0, 0, x]*(413/18 - ((34*I)/3)*Pi + (35*Log[mu2/s])/3 - 
           16*zeta[2]) + G[1, 0, 1, x]*(((-2*I)/3)*Pi - 8*zeta[2]) + 
         G[0, 1, 1, x]*((2*I)*Pi + 24*zeta[2]) + G[0, 1, 0, x]*
          (-59/18 - ((40*I)/3)*Pi - (4*Log[mu2/s])/3 + 64*zeta[2]) + 
         G[0, 0, 1, x]*(-59/18 - ((4*I)/3)*Pi - (4*Log[mu2/s])/3 + 
           72*zeta[2]) + G[0, 0, 0, x]*(-719/18 + ((38*I)/3)*Pi - 
           20*Log[mu2/s] + 80*zeta[2]) + zeta[2]*(((-236*I)/9)*Pi - 
           112*zeta[3]) + G[0, 0, x]*(4427/108 - ((59*I)/3)*Pi + 
           (11*Log[mu2/s]^2)/2 + Log[mu2/s]*(212/9 - ((31*I)/3)*Pi - 
             32*zeta[2]) + (95*zeta[2])/6 - 56*zeta[3]) + 
         G[0, 1, x]*(((-59*I)/18)*Pi + Log[mu2/s]*(((-4*I)/3)*Pi - 
             16*zeta[2]) - (14*zeta[2])/3 - 8*zeta[3]) + 
         (236/9 - ((4*I)/3)*Pi)*zeta[3] + G[1, 0, x]*(((413*I)/18)*Pi + 
           ((35*I)/3)*Pi*Log[mu2/s] - 34*zeta[2] + 8*zeta[3]) + 
         Log[mu2/s]*((-13*I)*Pi*zeta[2] + 13*zeta[3] - 68*zeta[4]) + 
         G[1, x]*(((-38*I)/3)*Pi*zeta[2] + (38*zeta[3])/3 - 34*zeta[4]) + 
         (146*zeta[4])/3 + G[0, x]*(((4427*I)/108)*Pi + ((11*I)/2)*Pi*
            Log[mu2/s]^2 + (-68 + ((3*I)/2)*Pi)*zeta[2] - (13*zeta[3])/3 + 
           Log[mu2/s]*(((212*I)/9)*Pi - 31*zeta[2] + 16*zeta[3]) + 
           80*zeta[4]) - 48*zeta[5])/(1 - x) + 
       x*((2 + ((2*I)/3)*Pi)*G[0, 1, 1, x] - (38*G[0, 0, 0, 1, x])/3 + 
         (-38/3 - (40*I)*Pi)*G[0, 0, 1, 0, x] + (2*G[0, 0, 1, 1, x])/3 - 
         (34*G[0, 1, 0, 1, x])/3 + (-34/3 + (48*I)*Pi)*G[0, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, x] - (28*G[1, 0, 0, 1, x])/3 + 
         (-28/3 + (16*I)*Pi)*G[1, 0, 1, 0, x] - (2*G[1, 0, 1, 1, x])/3 - 
         (44*G[1, 1, 0, 1, x])/3 + (-44/3 - (24*I)*Pi)*G[1, 1, 1, 0, x] + 
         36*G[1, 1, 1, 1, x] + 56*G[0, 0, 0, 0, 0, x] - 
         40*G[0, 0, 1, 0, 0, x] - 64*G[0, 1, 0, 0, 0, x] + 
         48*G[0, 1, 1, 0, 0, x] - 32*G[1, 0, 0, 0, 0, x] + 
         16*G[1, 0, 1, 0, 0, x] + 40*G[1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 1, 0, 0, x] + G[1, 1, 1, x]*(-52 - ((8*I)/3)*Pi - 
           24*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-8/3 + (24*I)*Pi - 
           16*Log[mu2/s]) + G[0, 0, 0, 0, x]*(86/3 + (40*I)*Pi - 
           16*Log[mu2/s]) + G[0, 0, 1, x]*(373/18 - ((4*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[1, 0, 1, x]*(527/18 + ((10*I)/3)*Pi + 
           (40*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(46/3 - (16*I)*Pi + 
           16*Log[mu2/s]) + G[0, 1, 0, 0, x]*(20/3 - (48*I)*Pi + 
           16*Log[mu2/s]) + G[1, 0, 0, x]*(-59/9 + ((10*I)/3)*Pi + 
           (-8/3 + (16*I)*Pi)*Log[mu2/s] - 32*zeta[2]) + 
         G[0, 1, 0, x]*(373/18 + (6*I)*Pi + (32/3 + (16*I)*Pi)*Log[mu2/s] - 
           16*zeta[2]) + 18*Log[mu2/s]^2*zeta[2] + G[0, 0, 0, x]*
          (-391/9 - ((16*I)/3)*Pi + (-64/3 - (16*I)*Pi)*Log[mu2/s] + 
           8*zeta[2]) + G[1, 1, 0, x]*(527/18 - (4*I)*Pi + 
           (40/3 - (16*I)*Pi)*Log[mu2/s] + 40*zeta[2]) + 
         G[0, 0, x]*(136/3 + ((59*I)/18)*Pi + 6*Log[mu2/s]^2 + 
           (107/3 + (40*I)*Pi)*zeta[2] + Log[mu2/s]*(26 + ((4*I)/3)*Pi + 
             16*zeta[2]) - 56*zeta[3]) + zeta[2]*(136 + ((59*I)/6)*Pi - 
           40*zeta[3]) + G[1, 1, x]*(136/3 + ((59*I)/18)*Pi + 
           (26 + ((4*I)/3)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
           (97/3 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (491/18 + (10*I)*Pi)*
          zeta[3] + G[1, 0, x]*(-136/3 - ((59*I)/18)*Pi - 6*Log[mu2/s]^2 + 
           Log[mu2/s]*(-26 - ((4*I)/3)*Pi - 16*zeta[2]) + (103/3 - (16*I)*Pi)*
            zeta[2] + 32*zeta[3]) + G[0, 1, x]*(-136/3 - ((59*I)/18)*Pi + 
           (-26 - ((4*I)/3)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 + 
           (125/3 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + 
         G[1, x]*((-1427/18 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*
            ((-112/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (-64/3 + (16*I)*Pi)*
            zeta[3] - 98*zeta[4]) + G[0, x]*((-1273/18 - (8*I)*Pi)*zeta[2] + 
           (-14/3 - (40*I)*Pi)*zeta[3] + Log[mu2/s]*
            ((-104/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) - 70*zeta[4]) + 
         (157/3 + (34*I)*Pi)*zeta[4] + Log[mu2/s]*((78 + (4*I)*Pi)*zeta[2] + 
           (40/3 + (16*I)*Pi)*zeta[3] + 112*zeta[4]) - 48*zeta[5]) + 
       48*zeta[5]))/Nc + Nc^2*(431791/2592 + ((17743*I)/216)*Pi + 
      (50*I)*Pi*G[0, 0, 1, 0, x] - (60*I)*Pi*G[0, 1, 1, 0, x] - 
      (20*I)*Pi*G[1, 0, 1, 0, x] + (30*I)*Pi*G[1, 1, 1, 0, x] - 
      70*G[0, 0, 0, 0, 0, x] + 50*G[0, 0, 1, 0, 0, x] + 
      80*G[0, 1, 0, 0, 0, x] - 60*G[0, 1, 1, 0, 0, x] + 
      40*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 1, 0, 0, x] - 
      50*G[1, 1, 0, 0, 0, x] + 30*G[1, 1, 1, 0, 0, x] + 
      G[1, 0, 0, 0, x]*(139/3 + (20*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(52/3 + (60*I)*Pi - 20*Log[mu2/s]) + 
      (-53/72 - ((13*I)/6)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/16 + 
      G[1, 1, 0, 0, x]*(-82/3 - (30*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-109/3 - (50*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 1, 0, x]*(((-82*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 50*zeta[2]) + 
      G[0, 0, 0, x]*(130/3 - ((55*I)/3)*Pi + (18 + (20*I)*Pi)*Log[mu2/s] - 
        10*zeta[2]) + Log[mu2/s]^2*(121/9 - ((17*I)/24)*Pi + 
        (153*zeta[2])/8) + G[0, 1, 0, x]*(((52*I)/3)*Pi - 
        (20*I)*Pi*Log[mu2/s] + 20*zeta[2]) + G[1, 0, 0, x]*
       (-130/3 + ((85*I)/3)*Pi + (-18 - (20*I)*Pi)*Log[mu2/s] + 40*zeta[2]) + 
      G[0, 1, x]*((60*I)*Pi*zeta[2] - 60*zeta[3]) + 
      G[1, 0, x]*(((-130*I)/3)*Pi + (128/3 + (20*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-18*I)*Pi + 20*zeta[2]) - 40*zeta[3]) + 
      (-1489/36 + ((133*I)/6)*Pi)*zeta[3] + G[1, 1, x]*
       ((-30*I)*Pi*zeta[2] + 30*zeta[3]) + 
      zeta[2]*(-10729/72 + ((1015*I)/24)*Pi + 50*zeta[3]) + 
      G[0, 0, x]*(((130*I)/3)*Pi + Log[mu2/s]*((18*I)*Pi - 20*zeta[2]) + 
        (-98/3 - (50*I)*Pi)*zeta[2] + 70*zeta[3]) + 
      Log[mu2/s]*(17743/216 + ((260*I)/9)*Pi + (-155/8 + (31*I)*Pi)*zeta[2] + 
        (-14 - (20*I)*Pi)*zeta[3] - 140*zeta[4]) + 
      (22943/108 + (23*G[0, 0, 0, 0, x])/3 - (8*G[0, 1, 0, 0, x])/3 - 
        I*Pi*G[0, 1, 1, 0, x] - (20*G[1, 0, 0, 0, x])/3 + 
        (3*I)*Pi*G[1, 0, 1, 0, x] - (3*I)*Pi*G[1, 1, 1, 0, x] - 
        G[0, 1, 1, 0, 0, x] + 3*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
        3*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, x]*(-187/18 + ((14*I)/3)*Pi - 
          3*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-7/3 + (2*I)*Pi - 2*Log[mu2/s]) + 
        (-101/108 - ((7*I)/9)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/24 + 
        G[1, 0, 0, x]*(20/9 - (4*I)*Pi + (8*Log[mu2/s])/3 - 3*zeta[2]) + 
        (-34/3 + ((8*I)/9)*Pi)*zeta[2] + G[0, 1, 0, x]*(((-8*I)/3)*Pi + 
          zeta[2]) + Log[mu2/s]^2*(350/27 - ((8*I)/3)*Pi + (21*zeta[2])/4) + 
        G[1, 1, 0, x]*(((-7*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 7*zeta[2]) + 
        G[0, 0, x]*(908/27 - ((16*I)/3)*Pi + (91/18 - ((14*I)/3)*Pi)*
           Log[mu2/s] - (5*Log[mu2/s]^2)/6 + (17*zeta[2])/2) + 
        G[0, x]*(-7645/81 + ((104*I)/27)*Pi + (5/36 + ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + (19*Log[mu2/s]^3)/18 + Log[mu2/s]*
           (-268/9 + ((16*I)/3)*Pi - (19*zeta[2])/2) + (-121/36 - I*Pi)*
           zeta[2] - (52*zeta[3])/9) + G[1, 1, x]*((3*I)*Pi*zeta[2] - 
          3*zeta[3]) + G[0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        (-643/54 + ((14*I)/9)*Pi)*zeta[3] + G[1, 0, x]*(((20*I)/9)*Pi + 
          (-1/3 - I*Pi)*zeta[2] + Log[mu2/s]*(((8*I)/3)*Pi + 2*zeta[2]) + 
          zeta[3]) + Log[mu2/s]*(7645/81 - ((104*I)/27)*Pi + 
          (17/4 + I*Pi)*zeta[2] + (22*zeta[3])/3) + 
        G[1, x]*(((7*I)/3)*Pi*zeta[2] + Log[mu2/s]*((2*I)*Pi*zeta[2] - 
            2*zeta[3]) + (-7/3 - I*Pi)*zeta[3] - (53*zeta[4])/4) + 
        (5*zeta[4])/16)/x^2 + (-15427/96 - ((85*I)/2)*Pi)*zeta[4] + 
      G[0, x]*((2*I)*Pi + (3/2 + ((7*I)/4)*Pi)*Log[mu2/s]^2 + 
        (7*Log[mu2/s]^3)/12 + (-205/6 - ((259*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]*(2 + (3*I)*Pi + (-125/4 + (20*I)*Pi)*zeta[2] - 
          20*zeta[3]) + (217/6 + (50*I)*Pi)*zeta[3] + (175*zeta[4])/2) + 
      G[1, x]*(((82*I)/3)*Pi*zeta[2] + (-82/3 - (20*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-20*I)*Pi*zeta[2] + 20*zeta[3]) + (245*zeta[4])/2) + 
      (-982423/2592 + ((29801*I)/432)*Pi + (89*G[0, 0, 0, 0, x])/6 - 
        (13*G[0, 1, 0, 0, x])/3 + I*Pi*G[0, 1, 1, 0, x] - 
        (28*G[1, 0, 0, 0, x])/3 - (3*I)*Pi*G[1, 0, 1, 0, x] + 
        (3*I)*Pi*G[1, 1, 1, 0, x] + G[0, 1, 1, 0, 0, x] - 
        3*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
        3*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, x]*(625/18 + ((7*I)/3)*Pi - 
          (25*Log[mu2/s])/2) + (361/216 + ((35*I)/18)*Pi)*Log[mu2/s]^3 + 
        (55*Log[mu2/s]^4)/48 + G[1, 1, 0, 0, x]*(46/3 - (2*I)*Pi + 
          2*Log[mu2/s]) + Log[mu2/s]^2*(-713/27 + ((27*I)/2)*Pi - 
          (105*zeta[2])/8) + G[1, 1, 0, x]*(((46*I)/3)*Pi + 
          (2*I)*Pi*Log[mu2/s] - 7*zeta[2]) + G[0, 1, 0, x]*
         (((-13*I)/3)*Pi - zeta[2]) + (-137/2 - ((173*I)/9)*Pi)*zeta[2] + 
        G[1, 0, 0, x]*(-257/36 - (6*I)*Pi + (10*Log[mu2/s])/3 + 3*zeta[2]) + 
        G[0, 0, x]*(-25489/216 + ((21*I)/4)*Pi + (-1061/36 - (I/3)*Pi)*
           Log[mu2/s] + (73*Log[mu2/s]^2)/12 + (15*zeta[2])/4) + 
        G[0, x]*(318181/1296 - ((4363*I)/216)*Pi + (611/72 - ((11*I)/6)*Pi)*
           Log[mu2/s]^2 - (95*Log[mu2/s]^3)/36 + (797/72 + ((11*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(3521/36 - ((25*I)/2)*Pi + (23*zeta[2])/4) - 
          (77*zeta[3])/9) + Log[mu2/s]*(-114389/648 + ((4859*I)/108)*Pi + 
          (-1075/24 - ((25*I)/2)*Pi)*zeta[2] - (25*zeta[3])/3) + 
        G[1, 0, x]*(((-257*I)/36)*Pi + Log[mu2/s]*(((10*I)/3)*Pi - 
            2*zeta[2]) + (-50/3 + I*Pi)*zeta[2] - zeta[3]) + 
        (1505/108 - ((152*I)/9)*Pi)*zeta[3] + G[0, 1, x]*
         ((-I)*Pi*zeta[2] + zeta[3]) + G[1, 1, x]*((-3*I)*Pi*zeta[2] + 
          3*zeta[3]) + (1359*zeta[4])/32 + G[1, x]*(((-46*I)/3)*Pi*zeta[2] + 
          (46/3 + I*Pi)*zeta[3] + Log[mu2/s]*((-2*I)*Pi*zeta[2] + 
            2*zeta[3]) + (53*zeta[4])/4))/x + 
      x*((-50*I)*Pi*G[0, 0, 1, 0, x] + (60*I)*Pi*G[0, 1, 1, 0, x] + 
        (20*I)*Pi*G[1, 0, 1, 0, x] - (30*I)*Pi*G[1, 1, 1, 0, x] + 
        70*G[0, 0, 0, 0, 0, x] - 50*G[0, 0, 1, 0, 0, x] - 
        80*G[0, 1, 0, 0, 0, x] + 60*G[0, 1, 1, 0, 0, x] - 
        40*G[1, 0, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 0, x] + 
        50*G[1, 1, 0, 0, 0, x] - 30*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, x]*(-14/3 + (30*I)*Pi - 20*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-14/3 + (50*I)*Pi - 20*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(14/3 - (20*I)*Pi + 20*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(14/3 - (60*I)*Pi + 20*Log[mu2/s]) + 
        G[1, 0, 0, x]*(((14*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 40*zeta[2]) + 
        G[0, 1, 0, x]*(((14*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 20*zeta[2]) + 
        G[0, 0, 0, x]*(((-14*I)/3)*Pi - (20*I)*Pi*Log[mu2/s] + 10*zeta[2]) + 
        G[1, 1, 0, x]*(((-14*I)/3)*Pi - (20*I)*Pi*Log[mu2/s] + 50*zeta[2]) + 
        G[0, 0, x]*((14/3 + (50*I)*Pi)*zeta[2] + 20*Log[mu2/s]*zeta[2] - 
          70*zeta[3]) + G[1, 1, x]*((30*I)*Pi*zeta[2] - 30*zeta[3]) + 
        ((14*I)/3)*Pi*zeta[3] - 50*zeta[2]*zeta[3] + 
        G[1, 0, x]*((-14/3 - (20*I)*Pi)*zeta[2] - 20*Log[mu2/s]*zeta[2] + 
          40*zeta[3]) + G[0, 1, x]*((-60*I)*Pi*zeta[2] + 60*zeta[3]) + 
        G[1, x]*(((14*I)/3)*Pi*zeta[2] + Log[mu2/s]*((20*I)*Pi*zeta[2] - 
            20*zeta[3]) + (-14/3 + (20*I)*Pi)*zeta[3] - (245*zeta[4])/2) + 
        G[0, x]*(((-14*I)/3)*Pi*zeta[2] + (14/3 - (50*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-20*I)*Pi*zeta[2] + 20*zeta[3]) - (175*zeta[4])/2) + 
        (98/3 + ((85*I)/2)*Pi)*zeta[4] + Log[mu2/s]*((20*I)*Pi*zeta[3] + 
          140*zeta[4]) - 60*zeta[5]) + ((20*I)*Pi*G[1, 1, 0, x] - 
        I*Pi*G[0, 0, 1, 0, x] + ((7*I)/2)*Pi*G[0, 1, 1, 0, x] + 
        (I/2)*Pi*G[1, 0, 1, 0, x] + 20*G[1, 1, 0, 0, x] - 
        5*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x] + 
        (7*G[0, 1, 1, 0, 0, x])/2 + G[1, 0, 1, 0, 0, x]/2 + 
        G[0, 0, 0, 0, x]*(215/3 - (9*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(-493/12 + ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
        G[0, 1, 0, 0, x]*(-143/6 + ((5*I)/2)*Pi + (3*Log[mu2/s])/2) + 
        G[0, 1, 0, x]*(((-143*I)/6)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - 
          (29*zeta[2])/2) + G[1, 0, 0, x]*(2971/72 - (20*I)*Pi + 
          (253*Log[mu2/s])/12 - (3*Log[mu2/s]^2)/4 - (17*zeta[2])/4) + 
        G[0, 0, 0, x]*(-2045/24 + ((173*I)/6)*Pi + (-257/6 + ((7*I)/2)*Pi)*
           Log[mu2/s] + (15*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + 
        G[1, 0, x]*(((2971*I)/72)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (-193/3 + ((7*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((253*I)/12)*Pi + 
            6*zeta[2]) - zeta[3]) + Log[mu2/s]^2*(((3*I)/4)*Pi*zeta[2] - 
          (3*zeta[3])/4) + (2971/72 + ((23*I)/3)*Pi)*zeta[3] + 
        G[0, 0, x]*(38821/432 - ((2611*I)/72)*Pi + (87/8 + ((3*I)/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(881/18 - 
            ((253*I)/12)*Pi - (35*zeta[2])/2) + (371/8 - ((25*I)/4)*Pi)*
           zeta[2] + 2*zeta[3]) + G[0, 1, x]*(((-7*I)/2)*Pi*zeta[2] + 
          (7*zeta[3])/2) + zeta[2]*(((-2971*I)/72)*Pi + (99*zeta[3])/4) + 
        Log[mu2/s]*(((-253*I)/12)*Pi*zeta[2] + (253/12 - (3*I)*Pi)*zeta[3] - 
          12*zeta[4]) + G[0, x]*(((38821*I)/432)*Pi - I*Pi*Log[mu2/s]^3 + 
          (-11845/72 - ((65*I)/24)*Pi)*zeta[2] + Log[mu2/s]^2*
           (((87*I)/8)*Pi + (45*zeta[2])/4) + Log[mu2/s]*(((881*I)/18)*Pi + 
            (-791/12 + (6*I)*Pi)*zeta[2] - (3*zeta[3])/2) + 
          (-161/12 + (I/2)*Pi)*zeta[3] - (39*zeta[4])/8) + 
        (1625/12 - ((5*I)/8)*Pi)*zeta[4] + G[1, x]*((-20*I)*Pi*zeta[2] + 
          (20 - I*Pi)*zeta[3] + (3*zeta[4])/2) - (11*zeta[5])/2)/(1 - x) + 
      60*zeta[5]) + Nc*Nf*(-35569/648 - ((1429*I)/54)*Pi - 
      (20*I)*Pi*G[0, 0, 1, 0, x] + (24*I)*Pi*G[0, 1, 1, 0, x] + 
      (8*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] + 
      28*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 1, 0, 0, x] - 
      32*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 1, 0, 0, x] - 
      16*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 1, 0, 0, x] + 
      20*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 
      G[1, 1, 0, 0, x]*(37/3 + (12*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(49/3 + (20*I)*Pi - 8*Log[mu2/s]) + 
      (-46/9 - ((7*I)/6)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/18 + 
      G[1, 0, 0, 0, x]*(-61/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-25/3 - (24*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 0, x]*(55/3 - ((37*I)/3)*Pi + (8 + (8*I)*Pi)*Log[mu2/s] - 
        16*zeta[2]) + G[0, 1, 0, x]*(((-25*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 
        8*zeta[2]) + G[0, 0, 0, x]*(-55/3 + ((25*I)/3)*Pi + 
        (-8 - (8*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
      G[1, 1, 0, x]*(((37*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
      G[0, 0, x]*(((-55*I)/3)*Pi + (47/3 + (20*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-8*I)*Pi + 8*zeta[2]) - 28*zeta[3]) + 
      zeta[2]*(1057/18 - ((85*I)/6)*Pi - 20*zeta[3]) + 
      G[1, 1, x]*((12*I)*Pi*zeta[2] - 12*zeta[3]) + (127/9 - ((25*I)/3)*Pi)*
       zeta[3] + G[1, 0, x]*(((55*I)/3)*Pi + Log[mu2/s]*
         ((8*I)*Pi - 8*zeta[2]) + (-59/3 - (8*I)*Pi)*zeta[2] + 16*zeta[3]) + 
      G[0, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
      (((28*I)/3)*Pi*G[0, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, x] - 
        (80*G[0, 0, 0, 0, x])/3 + (28*G[0, 1, 0, 0, x])/3 + 
        (49*G[1, 0, 0, 0, x])/3 - 8*G[1, 1, 0, 0, x] + 
        G[1, 0, 0, x]*(-283/18 + (8*I)*Pi - (25*Log[mu2/s])/3) + 
        G[0, 0, 0, x]*(209/6 - ((28*I)/3)*Pi + (52*Log[mu2/s])/3) + 
        G[0, 0, x]*(-3823/108 + ((283*I)/18)*Pi + (-172/9 + ((25*I)/3)*Pi)*
           Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (45*zeta[2])/2) + 
        ((283*I)/18)*Pi*zeta[2] + G[1, 0, x]*(((-283*I)/18)*Pi - 
          ((25*I)/3)*Pi*Log[mu2/s] + (76*zeta[2])/3) + 
        Log[mu2/s]*(((25*I)/3)*Pi*zeta[2] - (25*zeta[3])/3) + 
        G[1, x]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + (-283/18 - ((8*I)/3)*Pi)*
         zeta[3] + G[0, x]*(((-3823*I)/108)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
          (1093/18 + ((11*I)/6)*Pi)*zeta[2] + Log[mu2/s]*(((-172*I)/9)*Pi + 
            (83*zeta[2])/3) + (17*zeta[3])/3) - (161*zeta[4])/3)/(1 - x) + 
      G[1, x]*(((-37*I)/3)*Pi*zeta[2] + Log[mu2/s]*((8*I)*Pi*zeta[2] - 
          8*zeta[3]) + (37/3 + (8*I)*Pi)*zeta[3] - 49*zeta[4]) + 
      G[0, x]*((29/3 + ((25*I)/3)*Pi)*zeta[2] + (-49/3 - (20*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((8 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) - 35*zeta[4]) + 
      (35839/108 - ((3527*I)/108)*Pi + ((13*I)/3)*Pi*G[0, 1, 0, x] - 
        ((19*I)/3)*Pi*G[1, 1, 0, x] - (28*G[0, 0, 0, 0, x])/3 + 
        (13*G[0, 1, 0, 0, x])/3 + (25*G[1, 0, 0, 0, x])/3 - 
        (19*G[1, 1, 0, 0, x])/3 + G[1, 0, 0, x]*(-16/9 + (5*I)*Pi - 
          (10*Log[mu2/s])/3) + (-103/108 - ((7*I)/9)*Pi)*Log[mu2/s]^3 - 
        (11*Log[mu2/s]^4)/24 + G[0, 0, 0, x]*(-293/18 - ((7*I)/3)*Pi + 
          7*Log[mu2/s]) + G[0, 0, x]*(664/9 - (2*I)*Pi + 
          (257/18 + ((4*I)/3)*Pi)*Log[mu2/s] - (17*Log[mu2/s]^2)/6 - 
          (11*zeta[2])/2) + (509/36 + ((122*I)/9)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(2155/108 - (7*I)*Pi + (21*zeta[2])/4) + 
        G[1, 0, x]*(((-16*I)/9)*Pi - ((10*I)/3)*Pi*Log[mu2/s] + 
          (29*zeta[2])/3) + G[1, x]*(((19*I)/3)*Pi*zeta[2] - 
          (19*zeta[3])/3) + (-227/54 + ((68*I)/9)*Pi)*zeta[3] + 
        G[0, x]*(-57971/324 + ((559*I)/54)*Pi + (-149/36 + (I/3)*Pi)*
           Log[mu2/s]^2 + (19*Log[mu2/s]^3)/18 + Log[mu2/s]*
           (-3425/54 + (6*I)*Pi + zeta[2]/2) + (161/36 - (3*I)*Pi)*zeta[2] + 
          (20*zeta[3])/9) + Log[mu2/s]*(23695/162 - ((635*I)/27)*Pi + 
          (205/12 + (7*I)*Pi)*zeta[2] + (16*zeta[3])/3) - (399*zeta[4])/16)/
       x + (-179465/648 + ((8*I)/3)*Pi*G[0, 1, 0, x] - 
        ((8*I)/3)*Pi*G[1, 1, 0, x] - (23*G[0, 0, 0, 0, x])/3 + 
        (8*G[0, 1, 0, 0, x])/3 + (20*G[1, 0, 0, 0, x])/3 - 
        (8*G[1, 1, 0, 0, x])/3 + G[1, 0, 0, x]*(-32/9 + (4*I)*Pi - 
          (8*Log[mu2/s])/3) + (145/108 + ((7*I)/9)*Pi)*Log[mu2/s]^3 + 
        (11*Log[mu2/s]^4)/24 + G[0, 0, 0, x]*(251/18 - ((14*I)/3)*Pi + 
          3*Log[mu2/s]) + G[0, 0, x]*(-761/18 + ((22*I)/3)*Pi + 
          (-119/18 + ((14*I)/3)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/6 - 
          (17*zeta[2])/2) + Log[mu2/s]^2*(-1603/108 + ((11*I)/3)*Pi - 
          (21*zeta[2])/4) + (475/36 - ((11*I)/9)*Pi)*zeta[2] + 
        G[1, 0, x]*(((-32*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 
          (16*zeta[2])/3) + Log[mu2/s]*(-9704/81 + ((170*I)/27)*Pi + 
          (-83/12 - I*Pi)*zeta[2] - (34*zeta[3])/3) + 
        G[1, x]*(((8*I)/3)*Pi*zeta[2] - (8*zeta[3])/3) + 
        (-31/54 - ((14*I)/9)*Pi)*zeta[3] + 
        G[0, x]*(9704/81 - ((170*I)/27)*Pi + (-13/36 - ((7*I)/3)*Pi)*
           Log[mu2/s]^2 - (19*Log[mu2/s]^3)/18 + (205/36 + I*Pi)*zeta[2] + 
          Log[mu2/s]*(1943/54 - ((22*I)/3)*Pi + (19*zeta[2])/2) + 
          (88*zeta[3])/9) - (53*zeta[4])/16)/x^2 + (140/3 + (17*I)*Pi)*
       zeta[4] + Log[mu2/s]*(-1429/54 - ((92*I)/9)*Pi + 
        (35/2 - (8*I)*Pi)*zeta[2] + (8 + (8*I)*Pi)*zeta[3] + 56*zeta[4]) - 
      24*zeta[5] + x*((20*I)*Pi*G[0, 0, 1, 0, x] - 
        (24*I)*Pi*G[0, 1, 1, 0, x] - (8*I)*Pi*G[1, 0, 1, 0, x] + 
        (12*I)*Pi*G[1, 1, 1, 0, x] - 28*G[0, 0, 0, 0, 0, x] + 
        20*G[0, 0, 1, 0, 0, x] + 32*G[0, 1, 0, 0, 0, x] - 
        24*G[0, 1, 1, 0, 0, x] + 16*G[1, 0, 0, 0, 0, x] - 
        8*G[1, 0, 1, 0, 0, x] - 20*G[1, 1, 0, 0, 0, x] + 
        12*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-5/3 + (8*I)*Pi - 
          8*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-5/3 + (24*I)*Pi - 
          8*Log[mu2/s]) + G[1, 1, 0, 0, x]*(5/3 - (12*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(5/3 - (20*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 1, 0, x]*(((5*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 20*zeta[2]) + 
        G[0, 0, 0, x]*(((5*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 4*zeta[2]) + 
        G[0, 1, 0, x]*(((-5*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 8*zeta[2]) + 
        G[1, 0, 0, x]*(((-5*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 16*zeta[2]) + 
        G[0, 1, x]*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
        G[1, 0, x]*((5/3 + (8*I)*Pi)*zeta[2] + 8*Log[mu2/s]*zeta[2] - 
          16*zeta[3]) - ((5*I)/3)*Pi*zeta[3] + 20*zeta[2]*zeta[3] + 
        G[1, 1, x]*((-12*I)*Pi*zeta[2] + 12*zeta[3]) + 
        G[0, 0, x]*((-5/3 - (20*I)*Pi)*zeta[2] - 8*Log[mu2/s]*zeta[2] + 
          28*zeta[3]) + Log[mu2/s]*((-8*I)*Pi*zeta[3] - 56*zeta[4]) + 
        (-35/3 - (17*I)*Pi)*zeta[4] + G[0, x]*(((5*I)/3)*Pi*zeta[2] + 
          Log[mu2/s]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + (-5/3 + (20*I)*Pi)*
           zeta[3] + 35*zeta[4]) + G[1, x]*(((-5*I)/3)*Pi*zeta[2] + 
          (5/3 - (8*I)*Pi)*zeta[3] + Log[mu2/s]*((-8*I)*Pi*zeta[2] + 
            8*zeta[3]) + 49*zeta[4]) + 24*zeta[5]))), 
 (-G[0, 0, x]/4 + G[0, 1, x]/4 + G[1, 0, x]/4 + 
    ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])/x^3 - G[1, 1, x]/4 + 
    ((-2*I)*Pi + (-2 + (3*I)*Pi)*G[1, x] + 3*G[1, 1, x])/x^2 + 
    G[1, x]*(-1 - (I/2)*Pi - Log[mu2/s]/2) + 
    G[0, x]*(1 + (I/2)*Pi + Log[mu2/s]/2) + 
    (I*Pi + G[0, 0, x]/2 + G[0, 1, x]/4 + G[1, 0, x]/4 - (3*G[1, 1, x])/4 + 
      G[0, x]*(-2 - (I/4)*Pi - Log[mu2/s]) + G[1, x]*(3 + Log[mu2/s]/2) - 
      (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/4)/x - (3*zeta[2])/4)/Nc + 
  Nf*(G[0, x] - G[1, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])/(1 - x) + 
    (3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
    ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])/x^3 + (3*G[1, 1, x])/2 + 
    ((-2*I)*Pi - (I/3)*Pi*G[0, x] - G[0, 1, x]/3 - G[1, 0, x]/3 + 
      3*G[1, 1, x] + G[1, x]*(-2 + (3*I)*Pi + Log[mu2/s]/3) + 
      (I/3)*Pi*Log[mu2/s])/x^2 + x*(-G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - 
      G[1, 1, x] - 3*zeta[2]) + (I*Pi + (-2 - (I/6)*Pi)*G[0, x] - 
      G[0, 0, x] + (5*G[0, 1, x])/6 + (5*G[1, 0, x])/6 - (3*G[1, 1, x])/2 + 
      G[1, x]*(3 - I*Pi - Log[mu2/s]/3) - (I/3)*Pi*Log[mu2/s] - 
      (3*zeta[2])/2)/x + (9*zeta[2])/2) + 
  (Nf*((3*G[0, x])/2 - (3*G[1, x])/2 + (((-3*I)/2)*Pi*G[0, x] - 
       (3*G[0, 0, x])/2)/(1 - x) + (5*G[0, 0, x])/2 - (5*G[0, 1, x])/2 - 
     (5*G[1, 0, x])/2 + ((-I)*Pi*G[1, x] - G[1, 1, x])/x^3 + 
     (5*G[1, 1, x])/2 + ((-3*I)*Pi + (-3 + ((3*I)/2)*Pi)*G[1, x] + 
       (3*G[1, 1, x])/2)/x^2 + x*((-3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + 
       (3*G[1, 0, x])/2 - (3*G[1, 1, x])/2 - (9*zeta[2])/2) + 
     (((3*I)/2)*Pi + (-3 - I*Pi)*G[0, x] + (9/2 - (I/2)*Pi)*G[1, x] - 
       2*G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - (3*G[1, 1, x])/2 - 3*zeta[2])/
      x + (15*zeta[2])/2))/Nc^2 + 
  Nc*((-17*G[0, 0, x])/4 + (((5*I)/2)*Pi*G[0, x] + (5*G[0, 0, x])/2)/
     (1 - x) + (17*G[0, 1, x])/4 + (17*G[1, 0, x])/4 - (17*G[1, 1, x])/4 + 
    (I*Pi*G[1, x] + G[1, 1, x])/x^3 + 
    G[1, x]*(3/2 - (I/2)*Pi - Log[mu2/s]/2) + 
    G[0, x]*(-3/2 + (I/2)*Pi + Log[mu2/s]/2) + 
    ((3*I)*Pi + (I/3)*Pi*G[0, x] + G[0, 1, x]/3 + G[1, 0, x]/3 - 
      (3*G[1, 1, x])/2 + G[1, x]*(3 - ((3*I)/2)*Pi - Log[mu2/s]/3) - 
      (I/3)*Pi*Log[mu2/s])/x^2 - (51*zeta[2])/4 + 
    (((-3*I)/2)*Pi + (7*G[0, 0, x])/2 - (19*G[0, 1, x])/12 - 
      (19*G[1, 0, x])/12 + (9*G[1, 1, x])/4 + 
      G[0, x]*(3 + ((11*I)/12)*Pi - Log[mu2/s]) + 
      G[1, x]*(-9/2 + ((3*I)/2)*Pi + (5*Log[mu2/s])/6) - 
      (I/6)*Pi*Log[mu2/s] + (21*zeta[2])/4)/x + 
    x*((5*G[0, 0, x])/2 - (5*G[0, 1, x])/2 - (5*G[1, 0, x])/2 + 
      (5*G[1, 1, x])/2 + (15*zeta[2])/2)) + 
  e*(((1 + ((3*I)/2)*Pi)*G[1, 1, 1, x] + G[0, 0, 0, 0, x] - 
      G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 + G[0, 1, 0, 0, x] - 
      G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] + 
      (3*G[1, 0, 0, 0, x])/2 - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - 
      G[1, 0, 1, 1, x]/2 - 3*G[1, 1, 0, 0, x] + (3*G[1, 1, 0, 1, x])/2 + 
      (3*G[1, 1, 1, 0, x])/2 + G[0, 0, 0, x]*(5/4 - I*Pi - 
        (3*Log[mu2/s])/2) + G[0, 1, 1, x]*(15/4 - (I/2)*Pi - Log[mu2/s]/2) + 
      G[1, 0, 1, x]*(-2 - ((3*I)/2)*Pi - Log[mu2/s]/2) + 
      G[1, 1, 0, x]*(-2 - (2*I)*Pi - Log[mu2/s]/2) + 
      G[0, 0, 1, x]*(-13/4 + (I/2)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, x]*(-13/4 + I*Pi + Log[mu2/s]) + 
      G[1, 0, 0, x]*(9/2 + (2*I)*Pi + Log[mu2/s]) + 
      G[1, 0, x]*(7/2 + ((7*I)/2)*Pi + (1 + (I/2)*Pi)*Log[mu2/s] - 
        (5*zeta[2])/2) + G[1, 1, x]*(-11/4 - ((3*I)/2)*Pi + 
        (-1/2 - (I/2)*Pi)*Log[mu2/s] - (3*zeta[2])/2) + 
      (-9 - (6*I)*Pi)*zeta[2] + (-3/2 - ((3*I)/2)*Pi)*Log[mu2/s]*zeta[2] + 
      G[0, 1, x]*(7/2 + ((3*I)/2)*Pi + (1 + (I/2)*Pi)*Log[mu2/s] + 
        (3*zeta[2])/2) + G[0, 0, x]*(-17/4 - ((7*I)/2)*Pi + 
        (-3/2 - (I/2)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
      (((-19*I)/2)*Pi + (6*I)*Pi*G[0, 1, x] + 6*G[0, 1, 1, x] - 
        (51*G[1, 1, 1, x])/4 - (4*I)*Pi*Log[mu2/s] + 
        G[1, 1, x]*(49/4 - ((27*I)/4)*Pi + 6*Log[mu2/s]) + 
        G[1, x]*(-19/2 + ((33*I)/4)*Pi + (-4 + (6*I)*Pi)*Log[mu2/s] - 
          (33*zeta[2])/2) + 12*zeta[2])/x^2 + 
      ((-4*I)*Pi*G[0, 1, x] - 4*G[0, 1, 1, x] + 8*G[1, 1, 1, x] + 
        G[1, 1, x]*(-11/2 + (4*I)*Pi - 4*Log[mu2/s]) + 
        G[1, x]*(((-11*I)/2)*Pi - (4*I)*Pi*Log[mu2/s] + 12*zeta[2]))/x^3 + 
      G[1, x]*(-19/4 - ((9*I)/4)*Pi + (-3 - I*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (12 + (3*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (-7/4 - (I/2)*Pi)*zeta[3] + G[0, x]*(19/4 + ((9*I)/4)*Pi + 
        (3*Log[mu2/s]^2)/4 + Log[mu2/s]*(3 + I*Pi - (3*zeta[2])/2) + 
        (19*zeta[2])/4 + 3*zeta[3]) + 
      (((19*I)/4)*Pi + (-3/4 - ((11*I)/2)*Pi)*G[0, 1, x] + 
        (-3/4 + I*Pi)*G[1, 0, x] - (3*G[0, 0, 0, x])/2 - 
        (3*G[0, 0, 1, x])/4 - (3*G[0, 1, 0, x])/4 - (19*G[0, 1, 1, x])/4 - 
        (3*G[1, 0, 0, x])/4 + (7*G[1, 0, 1, x])/4 + (7*G[1, 1, 0, x])/4 + 
        (13*G[1, 1, 1, x])/4 + G[1, 1, x]*(-9/2 + ((7*I)/2)*Pi - 
          (3*Log[mu2/s])/2) - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        G[0, 0, x]*(15/2 + ((3*I)/4)*Pi + 3*Log[mu2/s]) + 
        G[1, x]*(57/4 + ((7*I)/4)*Pi + 7*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - 
          (25*zeta[2])/4) + (-15/4 + ((5*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(I*Pi + (3*zeta[2])/2) + G[0, x]*(-19/2 + ((3*I)/4)*Pi - 
          6*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (17*zeta[2])/4) + 5*zeta[3])/
       x + x*((1/2 - ((3*I)/2)*Pi)*G[1, 1, 1, x] - G[0, 0, 0, 0, x] + 
        G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 - G[0, 1, 0, 0, x] + 
        G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - 
        (3*G[1, 0, 0, 0, x])/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
        G[1, 0, 1, 1, x]/2 + 3*G[1, 1, 0, 0, x] - (3*G[1, 1, 0, 1, x])/2 - 
        (3*G[1, 1, 1, 0, x])/2 + G[0, 0, 1, x]*(1/4 - (I/2)*Pi - 
          Log[mu2/s]) + G[0, 1, 0, x]*(1/4 - I*Pi - Log[mu2/s]) + 
        G[1, 0, 0, x]*(1 - (2*I)*Pi - Log[mu2/s]) + G[0, 1, 1, x]*
         ((I/2)*Pi + Log[mu2/s]/2) + G[1, 0, 1, x]*(-3/4 + ((3*I)/2)*Pi + 
          Log[mu2/s]/2) + G[1, 1, 0, x]*(-3/4 + (2*I)*Pi + Log[mu2/s]/2) + 
        G[0, 0, 0, x]*(-1/2 + I*Pi + (3*Log[mu2/s])/2) + 
        G[0, 0, x]*(1/2 - (I/4)*Pi + (I/2)*Pi*Log[mu2/s] - 4*zeta[2]) + 
        G[0, 1, x]*(-1/2 + (I/4)*Pi - (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        (3/2 - ((3*I)/4)*Pi)*zeta[2] + ((3*I)/2)*Pi*Log[mu2/s]*zeta[2] + 
        G[1, 1, x]*(1/2 - (I/4)*Pi + (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[1, 0, x]*(-1/2 + (I/4)*Pi - (I/2)*Pi*Log[mu2/s] + (5*zeta[2])/2) + 
        G[0, x]*(zeta[2]/4 + (3*Log[mu2/s]*zeta[2])/2 - 3*zeta[3]) + 
        (-3/4 + (I/2)*Pi)*zeta[3] + G[1, x]*((5/4 - (3*I)*Pi)*zeta[2] + 
          2*zeta[3]) - (77*zeta[4])/8) + (77*zeta[4])/8 + 
      ((I/2)*Pi*G[0, 1, 1, x] - (I/2)*Pi*G[1, 0, 1, x] + 
        (I/2)*Pi*G[1, 1, 0, x] - G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
        G[0, 0, 1, 0, x] + G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/2 + 
        G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 + G[1, 0, 0, 0, x] - 
        G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 0, x]/2 + 
        G[1, 0, 0, x]*(-1/2 - Log[mu2/s]/2) + G[0, 0, 1, x]*
         (1/4 - (I/2)*Pi - Log[mu2/s]/2) + G[0, 1, 0, x]*
         (1/4 + (I/2)*Pi - Log[mu2/s]/2) + G[0, 0, 0, x]*
         (-1/2 - (I/2)*Pi + (3*Log[mu2/s])/2) + G[0, 0, x]*
         (1/2 - (I/4)*Pi + I*Pi*Log[mu2/s] - zeta[2]) + 
        ((3*I)/4)*Pi*zeta[2] + G[0, 1, x]*((I/4)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (5*zeta[2])/2) + G[1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[0, x]*((I/2)*Pi + zeta[2]/4 - 3*zeta[3]) + 
        (-3/4 - ((7*I)/2)*Pi)*zeta[3] + G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
        (13*zeta[4])/8)/(1 - x))/Nc + Nf*((-13/2 - (2*I)*Pi)*G[0, 0, 0, x] + 
      (3*G[0, 0, 1, x])/2 + (3/2 + (2*I)*Pi)*G[0, 1, 0, x] + 
      (3*G[0, 1, 1, x])/2 + (2 + (2*I)*Pi)*G[1, 0, 0, x] + 3*G[1, 0, 1, x] + 
      (3 - (2*I)*Pi)*G[1, 1, 0, x] - 6*G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] + 
      2*G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] + 
      G[0, 1, x]*(-13/3 - 3*Log[mu2/s]) + G[1, 1, x]*(19/3 + 3*Log[mu2/s]) + 
      G[1, 0, x]*(-13/3 + (2*I)*Pi - 3*Log[mu2/s] - 2*zeta[2]) + 
      (15 - (2*I)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] + 
      G[0, 0, x]*(7/3 - (2*I)*Pi + 3*Log[mu2/s] + 2*zeta[2]) + 
      (((-37*I)/3)*Pi + I*Pi*G[0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + 
        6*G[0, 1, 1, x] - G[1, 0, 0, x]/3 + (2*G[1, 0, 1, x])/3 + 
        (2*G[1, 1, 0, x])/3 - (79*G[1, 1, 1, x])/6 + 
        G[1, 0, x]*(-11/9 - ((2*I)/3)*Pi - Log[mu2/s]) + 
        G[0, 1, x]*(-11/9 + (6*I)*Pi - Log[mu2/s]) - 
        ((25*I)/9)*Pi*Log[mu2/s] + (I/2)*Pi*Log[mu2/s]^2 + 
        G[1, 1, x]*(33/2 - ((13*I)/2)*Pi + 6*Log[mu2/s]) + 
        G[0, x]*(((-11*I)/9)*Pi - I*Pi*Log[mu2/s]) + 
        G[1, x]*(-37/3 + ((25*I)/2)*Pi + (-25/9 + (6*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 - (115*zeta[2])/6) + (12 - (I/6)*Pi)*zeta[2])/x^2 + 
      ((-4*I)*Pi*G[0, 1, x] - 4*G[0, 1, 1, x] + 8*G[1, 1, 1, x] + 
        G[1, 1, x]*(-25/3 + (4*I)*Pi - 4*Log[mu2/s]) + 
        G[1, x]*(((-25*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 12*zeta[2]))/x^3 + 
      (((37*I)/6)*Pi + 5*G[0, 0, 0, x] - (5*G[0, 0, 1, x])/2 - 
        (5*G[0, 1, 0, x])/2 - (3*G[0, 1, 1, x])/2 - (7*G[1, 0, 0, x])/6 - 
        (5*G[1, 0, 1, x])/3 - (5*G[1, 1, 0, x])/3 + (43*G[1, 1, 1, x])/6 + 
        G[1, 1, x]*(-31/3 + ((5*I)/2)*Pi - 3*Log[mu2/s]) + 
        G[0, 0, x]*(11/3 + (I/2)*Pi - 2*Log[mu2/s]) - (I/2)*Pi*Log[mu2/s]^2 + 
        G[1, 0, x]*(25/18 - ((5*I)/6)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, x]*(25/18 - (2*I)*Pi + 2*Log[mu2/s]) + 
        Log[mu2/s]*(((7*I)/9)*Pi - 3*zeta[2]) + (-21/2 + ((5*I)/3)*Pi)*
         zeta[2] + G[0, x]*(-37/3 + ((19*I)/18)*Pi - 4*Log[mu2/s] + 
          (13*zeta[2])/2) + G[1, x]*(37/2 - ((25*I)/6)*Pi + 
          (43/9 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (32*zeta[2])/3) - 
        3*zeta[3])/x + G[1, x]*(-37/6 - 2*Log[mu2/s] + 
        (-15/2 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (7/2 + (2*I)*Pi)*zeta[3] + 
      G[0, x]*(37/6 + 2*Log[mu2/s] + (-4 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
      x*((4 + (2*I)*Pi)*G[0, 0, 0, x] - 2*G[0, 0, 1, x] + 
        (-2 - (2*I)*Pi)*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] - 
        2*G[1, 0, 1, x] + (-2 + (2*I)*Pi)*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 
        2*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + 
        2*G[1, 1, 0, 0, x] + G[1, 1, x]*(-25/6 - 2*Log[mu2/s]) + 
        G[0, 1, x]*(25/6 + 2*Log[mu2/s]) + G[0, 0, x]*(-25/6 - 2*Log[mu2/s] - 
          2*zeta[2]) - (25*zeta[2])/2 - 6*Log[mu2/s]*zeta[2] + 
        G[1, 0, x]*(25/6 + 2*Log[mu2/s] + 2*zeta[2]) + 
        G[0, x]*((6 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (-2 - (2*I)*Pi)*zeta[3] + G[1, x]*((6 - (2*I)*Pi)*zeta[2] + 
          2*zeta[3]) - 14*zeta[4]) + 14*zeta[4] + 
      ((-2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 2*G[1, 0, 0, x] + 
        2*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
        2*G[0, 0, 1, 1, x] + (2*I)*Pi*zeta[2] + 2*G[0, 1, x]*zeta[2] + 
        G[0, 0, x]*(-25/6 + (2*I)*Pi - 2*Log[mu2/s] + 4*zeta[2]) + 
        G[0, x]*(((-25*I)/6)*Pi - (2*I)*Pi*Log[mu2/s] + 6*zeta[2] - 
          2*zeta[3]) - 2*zeta[3] + (17*zeta[4])/2)/(1 - x)) + 
    (Nf*((-31/3 - (4*I)*Pi)*G[0, 0, 0, x] + (13*G[0, 0, 1, x])/6 + 
       (13/6 + (4*I)*Pi)*G[0, 1, 0, x] + 2*G[0, 1, 1, x] + 
       (7/3 + (4*I)*Pi)*G[1, 0, 0, x] + (35*G[1, 0, 1, x])/6 + 
       (35/6 - (4*I)*Pi)*G[1, 1, 0, x] - 10*G[1, 1, 1, x] - 
       4*G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] - 
       4*G[1, 1, 0, 0, x] + G[0, 1, x]*(-19/3 - ((5*I)/6)*Pi - 
         5*Log[mu2/s]) + G[1, 1, x]*(9 + ((5*I)/6)*Pi + 5*Log[mu2/s]) + 
       G[1, 0, x]*(-19/3 + ((19*I)/6)*Pi - 5*Log[mu2/s] - 4*zeta[2]) + 
       (67/3 - ((3*I)/2)*Pi)*zeta[2] + 15*Log[mu2/s]*zeta[2] + 
       G[0, 0, x]*(11/3 - ((19*I)/6)*Pi + 5*Log[mu2/s] + 4*zeta[2]) + 
       (((-59*I)/3)*Pi + (3*I)*Pi*G[0, x] + 3*G[0, 1, x] + 
         (3 + ((5*I)/6)*Pi)*G[1, 0, x] - (4*G[1, 0, 0, x])/3 + 
         (13*G[1, 0, 1, x])/6 + (13*G[1, 1, 0, x])/6 - 6*G[1, 1, 1, x] - 
         (6*I)*Pi*Log[mu2/s] + G[1, 1, x]*(9 - ((5*I)/6)*Pi + 3*Log[mu2/s]) + 
         G[1, x]*(-59/3 + (6*I)*Pi + (-6 + (3*I)*Pi)*Log[mu2/s] - 
           (85*zeta[2])/6) + (9 + ((8*I)/3)*Pi)*zeta[2])/x^2 + 
       ((-I)*Pi*G[1, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 
         4*G[1, 1, 1, x] + G[1, 1, x]*(-4 + I*Pi - 2*Log[mu2/s]) + 
         G[1, x]*((-4*I)*Pi - (2*I)*Pi*Log[mu2/s] + 9*zeta[2]))/x^3 + 
       (((59*I)/6)*Pi + 10*G[0, 0, 0, x] - 3*G[0, 0, 1, x] - 
         3*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - (5*G[1, 0, 0, x])/3 - 
         (11*G[1, 0, 1, x])/3 - (11*G[1, 1, 0, x])/3 + 6*G[1, 1, 1, x] + 
         G[0, 0, x]*(17/3 + (3*I)*Pi - 4*Log[mu2/s]) + 
         G[1, 1, x]*(-15/2 - ((2*I)/3)*Pi - 3*Log[mu2/s]) + 
         G[0, 1, x]*(-17/6 + I*Pi + 2*Log[mu2/s]) + 
         G[1, 0, x]*(-17/6 - ((10*I)/3)*Pi + 2*Log[mu2/s]) + 
         Log[mu2/s]*((3*I)*Pi - 6*zeta[2]) + (-43/6 + (I/3)*Pi)*zeta[2] + 
         G[0, x]*(-59/3 - ((19*I)/6)*Pi + (-6 - (2*I)*Pi)*Log[mu2/s] + 
           13*zeta[2]) + G[1, x]*(59/2 - ((4*I)/3)*Pi + 
           (9 - I*Pi)*Log[mu2/s] + (41*zeta[2])/3) - 9*zeta[3])/x + 
       G[1, x]*(-59/6 - (I/3)*Pi - 3*Log[mu2/s] + (-83/6 + (4*I)*Pi)*
          zeta[2] - 4*zeta[3]) + (47/6 + (4*I)*Pi)*zeta[3] + 
       G[0, x]*(59/6 + (I/3)*Pi + 3*Log[mu2/s] + (-37/6 - (4*I)*Pi)*zeta[2] + 
         4*zeta[3]) + x*((16/3 + (4*I)*Pi)*G[0, 0, 0, x] - 
         (8*G[0, 0, 1, x])/3 + (-8/3 - (4*I)*Pi)*G[0, 1, 0, x] + 
         (2/3 - (4*I)*Pi)*G[1, 0, 0, x] - (10*G[1, 0, 1, x])/3 + 
         (-10/3 + (4*I)*Pi)*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
         4*G[0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, x] - 4*G[1, 0, 0, 0, x] + 
         4*G[1, 1, 0, 0, x] + G[1, 1, x]*(-13/2 - (I/3)*Pi - 3*Log[mu2/s]) + 
         G[0, 1, x]*(13/2 + (I/3)*Pi + 3*Log[mu2/s]) + 
         G[0, 0, x]*(-13/2 - (I/3)*Pi - 3*Log[mu2/s] - 4*zeta[2]) + 
         (-39/2 - I*Pi)*zeta[2] - 9*Log[mu2/s]*zeta[2] + 
         G[1, 0, x]*(13/2 + (I/3)*Pi + 3*Log[mu2/s] + 4*zeta[2]) + 
         G[0, x]*((26/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
         (-10/3 - (4*I)*Pi)*zeta[3] + G[1, x]*((28/3 - (4*I)*Pi)*zeta[2] + 
           4*zeta[3]) - 28*zeta[4]) + 28*zeta[4] + 
       ((-3*I)*Pi*G[1, 0, x] + (16*G[0, 0, 0, x])/3 + G[0, 0, 1, x]/3 + 
         G[0, 1, 0, x]/3 - 3*G[1, 0, 0, x] + 4*G[0, 0, 0, 0, x] - 
         4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
         ((10*I)/3)*Pi*zeta[2] + G[0, 1, x]*((I/3)*Pi + 4*zeta[2]) + 
         G[0, 0, x]*(-13/2 + ((8*I)/3)*Pi - 3*Log[mu2/s] + 8*zeta[2]) + 
         G[0, x]*(((-13*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] + (26*zeta[2])/3 - 
           4*zeta[3]) - (10*zeta[3])/3 + 17*zeta[4])/(1 - x)))/Nc^2 + 
    Nc*((17 + ((3*I)/2)*Pi)*G[1, 1, 1, x] + 16*G[0, 0, 0, 0, x] - 
      G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - 14*G[0, 1, 0, 0, x] - 
      G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] - 
      (27*G[1, 0, 0, 0, x])/2 - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 - 
      G[1, 0, 1, 1, x]/2 + 12*G[1, 1, 0, 0, x] + (3*G[1, 1, 0, 1, x])/2 + 
      (3*G[1, 1, 1, 0, x])/2 + G[0, 0, 0, x]*(109/12 + (14*I)*Pi - 
        (3*Log[mu2/s])/2) + G[0, 1, 1, x]*(-35/4 - (I/2)*Pi - Log[mu2/s]/2) + 
      G[1, 0, 1, x]*(-46/3 - ((3*I)/2)*Pi - Log[mu2/s]/2) + 
      G[1, 1, 0, x]*(-46/3 + (13*I)*Pi - Log[mu2/s]/2) + 
      G[0, 0, 1, x]*(79/12 + (I/2)*Pi + Log[mu2/s]) + 
      G[1, 0, 0, x]*(1/6 - (13*I)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, x]*(79/12 - (14*I)*Pi + Log[mu2/s]) + 
      (I*Pi*G[1, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
        G[1, 1, x]*(23/6 - I*Pi + 2*Log[mu2/s]) + 
        G[1, x]*(((23*I)/6)*Pi + (2*I)*Pi*Log[mu2/s] - 9*zeta[2]))/x^3 + 
      G[0, 0, x]*(-7/4 + ((37*I)/6)*Pi + (-19/2 - (I/2)*Pi)*Log[mu2/s] - 
        11*zeta[2]) + G[1, 1, x]*(-7/12 - ((41*I)/6)*Pi + 
        (-17/2 - (I/2)*Pi)*Log[mu2/s] - (3*zeta[2])/2) + 
      (-22/3 - (7*I)*Pi)*zeta[2] + (-51/2 - ((3*I)/2)*Pi)*Log[mu2/s]*
       zeta[2] + G[0, 1, x]*(7/6 + ((41*I)/6)*Pi + (9 + (I/2)*Pi)*
         Log[mu2/s] + (3*zeta[2])/2) + G[1, 0, x]*(7/6 - ((37*I)/6)*Pi + 
        (9 + (I/2)*Pi)*Log[mu2/s] + (25*zeta[2])/2) + 
      (((35*I)/2)*Pi - I*Pi*G[0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] + 
        (5*G[1, 0, 0, x])/3 - (17*G[1, 0, 1, x])/6 - (17*G[1, 1, 0, x])/6 + 
        (77*G[1, 1, 1, x])/12 + G[1, 1, x]*(-35/4 + ((7*I)/12)*Pi - 
          3*Log[mu2/s]) + G[0, 1, x]*(-19/9 + Log[mu2/s]) + 
        ((46*I)/9)*Pi*Log[mu2/s] - (I/2)*Pi*Log[mu2/s]^2 + 
        G[1, 0, x]*(-19/9 - (I/6)*Pi + Log[mu2/s]) + 
        G[0, x]*(((-19*I)/9)*Pi + I*Pi*Log[mu2/s]) + (-9 - ((5*I)/2)*Pi)*
         zeta[2] + G[1, x]*(35/2 - ((23*I)/4)*Pi + (46/9 - (3*I)*Pi)*
           Log[mu2/s] - Log[mu2/s]^2/2 + (101*zeta[2])/6))/x^2 + 
      G[0, x]*(-35/4 - ((31*I)/12)*Pi + (3*Log[mu2/s]^2)/4 + 
        Log[mu2/s]*(-2 + I*Pi - (3*zeta[2])/2) + (-199/12 + (15*I)*Pi)*
         zeta[2] - 12*zeta[3]) + (-211/12 - ((31*I)/2)*Pi)*zeta[3] + 
      G[1, x]*(35/4 + ((31*I)/12)*Pi + (2 - I*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (173/6 - (12*I)*Pi)*zeta[2] + 13*zeta[3]) + 
      (((-35*I)/4)*Pi - (33*G[0, 0, 0, x])/2 + (19*G[0, 0, 1, x])/4 + 
        (19*G[0, 1, 0, x])/4 - (21*G[0, 1, 1, x])/4 + (25*G[1, 0, 0, x])/12 + 
        (85*G[1, 0, 1, x])/12 + (85*G[1, 1, 0, x])/12 - 
        (119*G[1, 1, 1, x])/12 + G[0, 1, x]*(91/36 - ((9*I)/2)*Pi - 
          4*Log[mu2/s]) + G[1, 0, x]*(91/36 + ((31*I)/6)*Pi - 4*Log[mu2/s]) - 
        (I/4)*Pi*Log[mu2/s]^2 + G[1, 1, x]*(4/3 + ((5*I)/3)*Pi + 
          (9*Log[mu2/s])/2) + G[0, 0, x]*(-29/6 - ((11*I)/4)*Pi + 
          9*Log[mu2/s]) + G[1, x]*(-105/4 - ((13*I)/4)*Pi + 
          (-64/9 + (3*I)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/4 - 
          (367*zeta[2])/12) + G[0, x]*(35/2 + ((61*I)/36)*Pi + 
          (4 + (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (61*zeta[2])/4) + 
        (113/12 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((-28*I)/9)*Pi + 
          (21*zeta[2])/2) + 17*zeta[3])/x + 
      ((I/2)*Pi*G[0, 1, 1, x] - (I/2)*Pi*G[1, 0, 1, x] + 
        (I/2)*Pi*G[1, 1, 0, x] - 16*G[0, 0, 0, 0, x] + 14*G[0, 0, 0, 1, x] + 
        14*G[0, 0, 1, 0, x] - 14*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/2 + 
        G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 + G[1, 0, 0, 0, x] - 
        G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 0, x]/2 + 
        G[1, 0, 0, x]*(9/2 - Log[mu2/s]/2) + G[0, 0, 1, x]*
         (-55/12 - (I/2)*Pi - Log[mu2/s]/2) + G[0, 1, 0, x]*
         (-55/12 + (I/2)*Pi - Log[mu2/s]/2) + G[0, 0, 0, x]*
         (-5/6 - (I/2)*Pi + (3*Log[mu2/s])/2) + G[0, 0, x]*
         (25/6 - ((5*I)/12)*Pi + (5 + I*Pi)*Log[mu2/s] - 31*zeta[2]) + 
        G[0, 1, x]*(((-55*I)/12)*Pi - (I/2)*Pi*Log[mu2/s] - (25*zeta[2])/2) - 
        ((109*I)/12)*Pi*zeta[2] + G[1, 0, x]*(((9*I)/2)*Pi - 
          (I/2)*Pi*Log[mu2/s] + 3*zeta[2]) + (109/12 - ((7*I)/2)*Pi)*
         zeta[3] + G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
        G[0, x]*(((25*I)/6)*Pi + (5*I)*Pi*Log[mu2/s] - (119*zeta[2])/12 + 
          12*zeta[3]) - (497*zeta[4])/8)/(1 - x) - (763*zeta[4])/8 + 
      x*((-19/2 - ((3*I)/2)*Pi)*G[1, 1, 1, x] - 16*G[0, 0, 0, 0, x] + 
        G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 14*G[0, 1, 0, 0, x] + 
        G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] + 
        (27*G[1, 0, 0, 0, x])/2 + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 + 
        G[1, 0, 1, 1, x]/2 - 12*G[1, 1, 0, 0, x] - (3*G[1, 1, 0, 1, x])/2 - 
        (3*G[1, 1, 1, 0, x])/2 + G[0, 0, 1, x]*(5/12 - (I/2)*Pi - 
          Log[mu2/s]) + G[1, 0, 0, x]*(-26/3 + (13*I)*Pi - Log[mu2/s]) + 
        G[0, 1, 0, x]*(5/12 + (14*I)*Pi - Log[mu2/s]) + 
        G[0, 1, 1, x]*((I/2)*Pi + Log[mu2/s]/2) + G[1, 0, 1, x]*
         (109/12 + ((3*I)/2)*Pi + Log[mu2/s]/2) + G[1, 1, 0, x]*
         (109/12 - (13*I)*Pi + Log[mu2/s]/2) + G[0, 0, 0, x]*
         (-5/6 - (14*I)*Pi + (3*Log[mu2/s])/2) + G[1, 0, x]*
         (-25/6 - ((55*I)/12)*Pi + (-5 - (I/2)*Pi)*Log[mu2/s] - 
          (25*zeta[2])/2) + G[0, 1, x]*(-25/6 - ((55*I)/12)*Pi + 
          (-5 - (I/2)*Pi)*Log[mu2/s] - (3*zeta[2])/2) + 
        (25/2 + ((55*I)/4)*Pi)*zeta[2] + (15 + ((3*I)/2)*Pi)*Log[mu2/s]*
         zeta[2] + G[1, 1, x]*(25/6 + ((55*I)/12)*Pi + (5 + (I/2)*Pi)*
           Log[mu2/s] + (3*zeta[2])/2) + G[0, 0, x]*(25/6 + ((55*I)/12)*Pi + 
          (5 + (I/2)*Pi)*Log[mu2/s] + 11*zeta[2]) + 
        G[1, x]*((-223/12 + (12*I)*Pi)*zeta[2] - 13*zeta[3]) + 
        (109/12 + ((31*I)/2)*Pi)*zeta[3] + 
        G[0, x]*((-119/12 - (15*I)*Pi)*zeta[2] + (3*Log[mu2/s]*zeta[2])/2 + 
          12*zeta[3]) + (763*zeta[4])/8))) + 
  e^2*(((5*G[0, 0, 1, 1, x])/2 + (-63/4 + ((5*I)/2)*Pi)*G[1, 0, 1, 1, x] + 
      (-1 - (7*I)*Pi)*G[1, 1, 1, 1, x] - G[0, 0, 0, 0, 0, x]/2 + 
      G[0, 0, 0, 1, 1, x] - 7*G[0, 0, 1, 0, 0, x] + (9*G[0, 0, 1, 0, 1, x])/
       2 + (9*G[0, 0, 1, 1, 0, x])/2 - (9*G[0, 0, 1, 1, 1, x])/2 - 
      11*G[0, 1, 0, 0, 0, x] + (7*G[0, 1, 0, 0, 1, x])/2 + 
      (7*G[0, 1, 0, 1, 0, x])/2 + 2*G[0, 1, 0, 1, 1, x] + 
      (13*G[0, 1, 1, 0, 0, x])/2 + G[0, 1, 1, 0, 1, x] + 
      G[0, 1, 1, 1, 0, x] - (9*G[0, 1, 1, 1, 1, x])/2 - 
      11*G[1, 0, 0, 0, 0, x] + (5*G[1, 0, 0, 0, 1, x])/2 + 
      (5*G[1, 0, 0, 1, 0, x])/2 - (5*G[1, 0, 0, 1, 1, x])/2 + 
      (17*G[1, 0, 1, 0, 0, x])/2 - G[1, 0, 1, 0, 1, x]/2 - 
      G[1, 0, 1, 1, 0, x]/2 + 3*G[1, 0, 1, 1, 1, x] + 9*G[1, 1, 0, 0, 0, x] - 
      G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 + 2*G[1, 1, 0, 1, 1, x] + 
      2*G[1, 1, 1, 0, 0, x] - 7*G[1, 1, 1, 0, 1, x] - 7*G[1, 1, 1, 1, 0, x] + 
      G[1, 1, 0, 0, x]*(-51/4 + ((3*I)/2)*Pi - 7*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(21/4 - ((3*I)/2)*Pi - (5*Log[mu2/s])/2) + 
      G[0, 1, 0, 1, x]*(23/4 + (3*I)*Pi - (5*Log[mu2/s])/2) + 
      G[0, 0, 1, 0, x]*(21/4 - (5*I)*Pi - (5*Log[mu2/s])/2) + 
      G[0, 1, 1, 0, x]*(23/4 + (5*I)*Pi - (5*Log[mu2/s])/2) + 
      G[1, 0, 0, 1, x]*(49/4 - (2*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(49/4 + (6*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-1/4 - ((13*I)/2)*Pi + Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-16 - (I/2)*Pi + 3*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-29/2 - ((11*I)/2)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(10 - I*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(10 + ((11*I)/2)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-35/4 + ((11*I)/2)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-249/8 + ((9*I)/4)*Pi + (-11/2 + (I/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - 14*zeta[2]) + G[1, 0, 0, x]*
       (81/4 + ((31*I)/4)*Pi + (10 + (4*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - 14*zeta[2]) + G[0, 1, 0, x]*
       (-249/8 + (-11/2 + ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (21*zeta[2])/2) + G[0, 0, 0, x]*(45/2 - I*Pi + 
        (5/2 - I*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/4 - (11*zeta[2])/4) + 
      G[0, 1, 1, x]*(103/4 - ((15*I)/4)*Pi + (13/2 - I*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (7*zeta[2])/4) + (-3/2 - ((9*I)/4)*Pi)*
       Log[mu2/s]^2*zeta[2] + G[1, 1, 1, x]*(23/2 + (11*I)*Pi + 
        (2 + (4*I)*Pi)*Log[mu2/s] + (9*zeta[2])/2) + 
      G[1, 0, 1, x]*(-71/8 - ((17*I)/2)*Pi + (-5 - ((7*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (39*zeta[2])/4) + G[1, 1, 0, x]*
       (-71/8 - ((31*I)/4)*Pi + (-5 - ((9*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (73*zeta[2])/4) + 
      G[1, 0, x]*(201/8 + ((155*I)/8)*Pi + (5/4 + ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(8 + ((15*I)/2)*Pi - (7*zeta[2])/2) + 
        (-70 - ((43*I)/4)*Pi)*zeta[2]) + ((-8*I)*Pi*G[0, 0, 1, x] + 
        (8*I)*Pi*G[1, 0, 1, x] - 8*G[0, 0, 1, 1, x] + 16*G[0, 1, 1, 1, x] + 
        8*G[1, 0, 1, 1, x] - 24*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*
         (-11 + (8*I)*Pi - 8*Log[mu2/s]) + G[1, 1, 1, x]*
         (22 - (8*I)*Pi + 16*Log[mu2/s]) + G[1, 1, x]*(-67/4 + (11*I)*Pi + 
          (-11 + (8*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 22*zeta[2]) + 
        G[0, 1, x]*((-11*I)*Pi - (8*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
        G[1, x]*(((-67*I)/4)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
          (33 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*((-11*I)*Pi + 24*zeta[2])))/
       x^3 + zeta[2]*(-559/8 - ((187*I)/8)*Pi - 21*zeta[3]) + 
      G[0, 0, x]*(-93/4 - ((153*I)/8)*Pi + (-2 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
        (37/2 + ((19*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-21/2 - (7*I)*Pi + 
          11*zeta[2]) - (13*zeta[3])/2) + G[1, 1, x]*(-27 - ((23*I)/8)*Pi + 
        (-1/2 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-11/2 - (4*I)*Pi - 
          3*zeta[2]) + (-55/2 - ((5*I)/4)*Pi)*zeta[2] - (7*zeta[3])/2) + 
      (-25/8 - I*Pi)*zeta[3] + G[0, 1, x]*(201/8 + ((21*I)/8)*Pi + 
        (5/4 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + (-91/4 - ((31*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(8 + ((7*I)/2)*Pi + (9*zeta[2])/2) + (11*zeta[3])/2) + 
      (((-143*I)/4)*Pi + (12*I)*Pi*G[0, 0, 1, x] - ((59*I)/4)*Pi*
         G[1, 0, 1, x] + I*Pi*G[1, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
        (99*G[0, 1, 1, 1, x])/4 - (59*G[1, 0, 1, 1, x])/4 + 
        G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] + (159*G[1, 1, 1, 1, x])/4 + 
        G[1, 1, 1, x]*(-171/4 + ((61*I)/4)*Pi - (51*Log[mu2/s])/2) - 
        (4*I)*Pi*Log[mu2/s]^2 + G[0, 1, 1, x]*(33/2 - ((51*I)/4)*Pi + 
          12*Log[mu2/s]) + G[0, 1, x]*(((33*I)/2)*Pi + (12*I)*Pi*Log[mu2/s] - 
          (69*zeta[2])/2) + (57 + (10*I)*Pi)*zeta[2] - 2*G[1, 0, x]*zeta[2] + 
        Log[mu2/s]*((-19*I)*Pi + 24*zeta[2]) + G[1, 1, x]*
         (353/8 - ((73*I)/4)*Pi + (49/2 - ((27*I)/2)*Pi)*Log[mu2/s] + 
          6*Log[mu2/s]^2 + (127*zeta[2])/4) + 
        G[1, x]*(-143/4 + ((201*I)/8)*Pi + (-4 + (6*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(-19 + ((33*I)/2)*Pi - 33*zeta[2]) + 
          (-44 - ((29*I)/2)*Pi)*zeta[2] + (19*zeta[3])/2))/x^2 + 
      G[1, x]*(-143/8 - ((107*I)/8)*Pi + (-7/2 - I*Pi)*Log[mu2/s]^2 - 
        (7*Log[mu2/s]^3)/12 + (575/8 + (19*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-23/2 - ((9*I)/2)*Pi + (103/4 + ((15*I)/2)*Pi)*zeta[2] - 
          4*zeta[3]) + (17/3 + (5*I)*Pi)*zeta[3] - (71*zeta[4])/4) + 
      (((143*I)/8)*Pi + (5*G[0, 0, 0, 0, x])/2 + (7*G[0, 0, 0, 1, x])/4 + 
        (7*G[0, 0, 1, 0, x])/4 - (47*G[0, 0, 1, 1, x])/4 + 
        (7*G[0, 1, 0, 0, x])/4 + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
        (77*G[0, 1, 1, 1, x])/4 + (7*G[1, 0, 0, 0, x])/4 - 
        (37*G[1, 0, 0, 1, x])/4 - (37*G[1, 0, 1, 0, x])/4 + 
        (39*G[1, 0, 1, 1, x])/2 + 12*G[1, 1, 0, 0, x] - 
        (33*G[1, 1, 0, 1, x])/4 - (33*G[1, 1, 1, 0, x])/4 - 
        (49*G[1, 1, 1, 1, x])/4 + G[0, 1, 1, x]*(-77/4 + ((47*I)/4)*Pi - 
          (19*Log[mu2/s])/2) + G[0, 0, 0, x]*(-39/2 - ((7*I)/4)*Pi - 
          6*Log[mu2/s]) + G[0, 1, 0, x]*(1/4 + ((11*I)/4)*Pi - Log[mu2/s]) + 
        G[1, 0, 0, x]*(1/4 - ((17*I)/2)*Pi - Log[mu2/s]) + 
        G[0, 0, 1, x]*(1/4 - (11*I)*Pi - Log[mu2/s]) - 
        ((7*I)/12)*Pi*Log[mu2/s]^3 + G[1, 1, 0, x]*(47/4 + ((29*I)/4)*Pi + 
          (7*Log[mu2/s])/2) + G[1, 0, 1, x]*(47/4 + ((55*I)/4)*Pi + 
          (7*Log[mu2/s])/2) + G[1, 1, 1, x]*(8 - (14*I)*Pi + 
          (13*Log[mu2/s])/2) + G[0, 0, x]*(59/2 - (I/4)*Pi + 
          (19 + I*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - (57*zeta[2])/4) + 
        (-95/4 - ((5*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
         ((I/2)*Pi + (3*zeta[2])/2) + G[1, 1, x]*(-71/8 + ((43*I)/4)*Pi + 
          (-9 + (7*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (39*zeta[2])/4) + 
        G[1, 0, x]*(-13/4 + ((19*I)/2)*Pi + (-5/2 + (2*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 + 23*zeta[2]) + G[0, 1, x]*(-13/4 - ((43*I)/2)*Pi + 
          (-5/2 - (11*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + (99*zeta[2])/4) + 
        G[1, x]*(429/8 + ((147*I)/8)*Pi + (15*Log[mu2/s]^2)/2 + 
          (7*Log[mu2/s]^3)/12 + Log[mu2/s]*(61/2 + ((7*I)/2)*Pi - 
            (51*zeta[2])/4) + (-51 - ((69*I)/4)*Pi)*zeta[2] - 
          (91*zeta[3])/6) + (43/2 + ((17*I)/3)*Pi)*zeta[3] + 
        G[0, x]*(-143/4 + ((13*I)/4)*Pi + (-7 + (I/4)*Pi)*Log[mu2/s]^2 - 
          (7*Log[mu2/s]^3)/6 + (13/4 - ((9*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-23 + ((5*I)/2)*Pi + 9*zeta[2]) + (4*zeta[3])/3) + 
        Log[mu2/s]*(((15*I)/2)*Pi + (-15/2 + ((21*I)/4)*Pi)*zeta[2] + 
          10*zeta[3]) - (235*zeta[4])/16)/x + 
      G[0, x]*(143/8 + ((107*I)/8)*Pi + (7*Log[mu2/s]^3)/12 + 
        Log[mu2/s]^2*(7/2 + I*Pi - (9*zeta[2])/4) + (481/8 + ((5*I)/4)*Pi)*
         zeta[2] + (119/6 + ((11*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(23/2 + ((9*I)/2)*Pi + (25/4 + ((3*I)/2)*Pi)*zeta[2] + 
          (11*zeta[3])/2) - (53*zeta[4])/8) + (1813/16 - ((33*I)/4)*Pi)*
       zeta[4] + Log[mu2/s]*((-18 - ((27*I)/2)*Pi)*zeta[2] + 
        (-7/2 - ((3*I)/2)*Pi)*zeta[3] + (77*zeta[4])/4) + 
      (((-3*I)/2)*Pi*G[0, 1, 1, 1, x] + (3*I)*Pi*G[1, 0, 1, 1, x] + 
        (1 - (I/2)*Pi)*G[1, 1, 0, 0, x] - (I/2)*Pi*G[1, 1, 0, 1, x] + 
        I*Pi*G[1, 1, 1, 0, x] + G[0, 0, 0, 0, 0, x]/2 + 
        (11*G[0, 0, 0, 0, 1, x])/2 + (11*G[0, 0, 0, 1, 0, x])/2 - 
        3*G[0, 0, 0, 1, 1, x] - (3*G[0, 0, 1, 0, 0, x])/2 + 
        G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - 
        (7*G[0, 0, 1, 1, 1, x])/2 - (11*G[0, 1, 0, 0, 0, x])/2 + 
        2*G[0, 1, 0, 0, 1, x] + 2*G[0, 1, 0, 1, 0, x] - G[0, 1, 0, 1, 1, x] + 
        (5*G[0, 1, 1, 0, 0, x])/2 - (3*G[0, 1, 1, 0, 1, x])/2 - 
        (3*G[0, 1, 1, 1, 0, x])/2 - (11*G[1, 0, 0, 0, 0, x])/2 + 
        G[1, 0, 0, 0, 1, x] + G[1, 0, 0, 1, 0, x] - (5*G[1, 0, 0, 1, 1, x])/
         2 - (3*G[1, 0, 1, 0, 0, x])/2 + 3*G[1, 0, 1, 0, 1, x] + 
        3*G[1, 0, 1, 1, 0, x] - G[1, 1, 0, 0, 1, x]/2 - 
        G[1, 1, 0, 1, 0, x]/2 + G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*
         (15/2 - 6*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-5/4 - (3*Log[mu2/s])/2) + 
        G[1, 0, 0, 1, x]*(-5/4 - (3*I)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 0, 0, 1, x]*(-39/4 + ((3*I)/2)*Pi - Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-39/4 - (2*I)*Pi - Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-9/4 + (2*I)*Pi + Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-9/4 + (2*I)*Pi + Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(11 - I*Pi + 2*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (6 - I*Pi + (5*Log[mu2/s])/2) + G[1, 0, 0, 0, x]*
         (5/2 + (9*Log[mu2/s])/2) + G[0, 1, 0, x]*(43/8 + ((15*I)/4)*Pi + 
          (2*I)*Pi*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (57*zeta[2])/4) + 
        G[1, 0, 0, x]*(-9/4 - (I/4)*Pi + (-3/2 + ((3*I)/2)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (35*zeta[2])/4) + G[0, 0, 1, x]*
         (43/8 + ((5*I)/4)*Pi - (I/2)*Pi*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - 
          (23*zeta[2])/4) + G[0, 0, 0, x]*(-51/4 - ((7*I)/4)*Pi + 
          (1/2 - ((5*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 - 
          (13*zeta[2])/4) + G[0, 1, 1, x]*(((-9*I)/4)*Pi + I*Pi*Log[mu2/s] - 
          2*zeta[2]) + G[1, 0, 1, x]*(((-5*I)/4)*Pi - ((3*I)/2)*Pi*
           Log[mu2/s] - 2*zeta[2]) + G[1, 1, 0, x]*(I*Pi + (3*zeta[2])/2) + 
        G[1, 0, x]*(((-9*I)/4)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (37/4 + ((17*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 
            (15*zeta[2])/2) - zeta[3]) + (-61/8 - ((31*I)/4)*Pi)*zeta[3] + 
        G[1, 1, x]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
        G[0, 1, x]*(((43*I)/8)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (75/4 + ((3*I)/4)*Pi)*zeta[2] + (13*Log[mu2/s]*zeta[2])/2 + 
          (9*zeta[3])/2) + G[0, 0, x]*(17/2 - ((51*I)/8)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(1 + (I/2)*Pi - 5*zeta[2]) + 
          (35/2 - ((11*I)/2)*Pi)*zeta[2] + (13*zeta[3])/2) + 
        zeta[2]*(((61*I)/8)*Pi + (21*zeta[3])/2) + 
        G[1, x]*(((-9*I)/4)*Pi*zeta[2] + (9/4 - ((17*I)/2)*Pi)*zeta[3] + 
          Log[mu2/s]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) - 
          (101*zeta[4])/8) + (223/4 - ((159*I)/8)*Pi)*zeta[4] + 
        Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] + (-3/2 - (7*I)*Pi)*zeta[3] + 
          (13*zeta[4])/4) + G[0, x]*(((17*I)/2)*Pi + (-41/8 - (4*I)*Pi)*
           zeta[2] + Log[mu2/s]*(I*Pi + (1/2 - (I/2)*Pi)*zeta[2] - 
            (11*zeta[3])/2) + (-41/2 + ((13*I)/2)*Pi)*zeta[3] + 
          (53*zeta[4])/8) + zeta[5]/2)/(1 - x) + 
      x*((5/2 - ((5*I)/2)*Pi)*G[1, 0, 1, 1, x] + (-5/2 + (7*I)*Pi)*
         G[1, 1, 1, 1, x] + G[0, 0, 0, 0, 0, x]/2 - G[0, 0, 0, 1, 1, x] + 
        7*G[0, 0, 1, 0, 0, x] - (9*G[0, 0, 1, 0, 1, x])/2 - 
        (9*G[0, 0, 1, 1, 0, x])/2 + (9*G[0, 0, 1, 1, 1, x])/2 + 
        11*G[0, 1, 0, 0, 0, x] - (7*G[0, 1, 0, 0, 1, x])/2 - 
        (7*G[0, 1, 0, 1, 0, x])/2 - 2*G[0, 1, 0, 1, 1, x] - 
        (13*G[0, 1, 1, 0, 0, x])/2 - G[0, 1, 1, 0, 1, x] - 
        G[0, 1, 1, 1, 0, x] + (9*G[0, 1, 1, 1, 1, x])/2 + 
        11*G[1, 0, 0, 0, 0, x] - (5*G[1, 0, 0, 0, 1, x])/2 - 
        (5*G[1, 0, 0, 1, 0, x])/2 + (5*G[1, 0, 0, 1, 1, x])/2 - 
        (17*G[1, 0, 1, 0, 0, x])/2 + G[1, 0, 1, 0, 1, x]/2 + 
        G[1, 0, 1, 1, 0, x]/2 - 3*G[1, 0, 1, 1, 1, x] - 
        9*G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x]/2 + 
        G[1, 1, 0, 1, 0, x]/2 - 2*G[1, 1, 0, 1, 1, x] - 
        2*G[1, 1, 1, 0, 0, x] + 7*G[1, 1, 1, 0, 1, x] + 
        7*G[1, 1, 1, 1, 0, x] + G[0, 0, 0, 0, x]*(15/2 - ((11*I)/2)*Pi - 
          6*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-3/4 + I*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(-3/4 - ((11*I)/2)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-2 + (I/2)*Pi - 3*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(-21/2 + ((11*I)/2)*Pi - 3*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-14 + ((13*I)/2)*Pi - Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-3/2 + (2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-3/2 - (6*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(7/4 + ((3*I)/2)*Pi + (5*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, x]*(5/2 - (3*I)*Pi + (5*Log[mu2/s])/2) + 
        G[0, 1, 1, 0, x]*(5/2 - (5*I)*Pi + (5*Log[mu2/s])/2) + 
        G[0, 0, 1, 0, x]*(7/4 + (5*I)*Pi + (5*Log[mu2/s])/2) + 
        G[1, 1, 0, 0, x]*(15 - ((3*I)/2)*Pi + 7*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-61/8 + ((53*I)/4)*Pi + (-1 + ((9*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (73*zeta[2])/4) + 
        G[1, 0, 1, x]*(-61/8 + (-1 + ((7*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 - (39*zeta[2])/4) + G[1, 1, 1, x]*
         (5/4 - ((9*I)/4)*Pi + (1 - (4*I)*Pi)*Log[mu2/s] - (9*zeta[2])/2) + 
        ((9*I)/4)*Pi*Log[mu2/s]^2*zeta[2] + G[0, 1, 1, x]*
         (I*Pi + (1/2 + I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
          (7*zeta[2])/4) + G[0, 0, 0, x]*(-51/4 + ((39*I)/4)*Pi + 
          (1/2 + I*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + (11*zeta[2])/4) + 
        G[0, 1, 0, x]*(51/8 - (12*I)*Pi + (-1/2 - ((3*I)/2)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + G[0, 0, 1, x]*
         (51/8 + ((5*I)/4)*Pi + (-1/2 - (I/2)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 + 14*zeta[2]) + G[1, 0, 0, x]*
         (14 - (11*I)*Pi + (1 - (4*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
          14*zeta[2]) + G[1, 0, x]*(-17/2 + ((43*I)/8)*Pi - 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + (53/4 + ((43*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-1 + (7*zeta[2])/2)) + G[0, 1, x]*
         (-17/2 + ((43*I)/8)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(-1 - (9*zeta[2])/2) + (-39/4 + ((31*I)/4)*Pi)*zeta[2] - 
          (11*zeta[3])/2) + (-61/8 - ((57*I)/4)*Pi)*zeta[3] + 
        G[1, 1, x]*(17/2 - ((43*I)/8)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (6 + ((5*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(1 + 3*zeta[2]) + 
          (7*zeta[3])/2) + G[0, 0, x]*(17/2 - ((43*I)/8)*Pi + 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(1 - 11*zeta[2]) + 
          (-31/2 - ((19*I)/4)*Pi)*zeta[2] + (13*zeta[3])/2) + 
        zeta[2]*(51/2 - ((129*I)/8)*Pi + 21*zeta[3]) + 
        Log[mu2/s]*(3*zeta[2] + (-3/2 + ((3*I)/2)*Pi)*zeta[3] - 
          (77*zeta[4])/4) + (-649/8 + ((33*I)/4)*Pi)*zeta[4] + 
        G[0, x]*((-41/8 + ((43*I)/4)*Pi)*zeta[2] + (9*Log[mu2/s]^2*zeta[2])/
           4 + Log[mu2/s]*((2 - ((3*I)/2)*Pi)*zeta[2] - (11*zeta[3])/2) + 
          (-41/2 - ((11*I)/2)*Pi)*zeta[3] + (53*zeta[4])/8) + 
        G[1, x]*((71/8 - ((29*I)/2)*Pi)*zeta[2] + (79/4 - (5*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((5/2 - ((15*I)/2)*Pi)*zeta[2] + 4*zeta[3]) + 
          (71*zeta[4])/4) + zeta[5]/2) - zeta[5]/2)/Nc + 
    Nc*(5*G[0, 0, 1, 1, x] + (77/4 + ((5*I)/2)*Pi)*G[1, 0, 1, 1, x] + 
      (-49 - (7*I)*Pi)*G[1, 1, 1, 1, x] - (211*G[0, 0, 0, 0, 0, x])/2 + 
      G[0, 0, 0, 1, 1, x] + 68*G[0, 0, 1, 0, 0, x] + 
      (9*G[0, 0, 1, 0, 1, x])/2 + (9*G[0, 0, 1, 1, 0, x])/2 - 
      (9*G[0, 0, 1, 1, 1, x])/2 + 109*G[0, 1, 0, 0, 0, x] + 
      (7*G[0, 1, 0, 0, 1, x])/2 + (7*G[0, 1, 0, 1, 0, x])/2 + 
      2*G[0, 1, 0, 1, 1, x] - (167*G[0, 1, 1, 0, 0, x])/2 + 
      G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] - (9*G[0, 1, 1, 1, 1, x])/2 + 
      49*G[1, 0, 0, 0, 0, x] + (5*G[1, 0, 0, 0, 1, x])/2 + 
      (5*G[1, 0, 0, 1, 0, x])/2 - (5*G[1, 0, 0, 1, 1, x])/2 - 
      (43*G[1, 0, 1, 0, 0, x])/2 - G[1, 0, 1, 0, 1, x]/2 - 
      G[1, 0, 1, 1, 0, x]/2 + 3*G[1, 0, 1, 1, 1, x] - 
      66*G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x]/2 - 
      G[1, 1, 0, 1, 0, x]/2 + 2*G[1, 1, 0, 1, 1, x] + 
      47*G[1, 1, 1, 0, 0, x] - 7*G[1, 1, 1, 0, 1, x] - 
      7*G[1, 1, 1, 1, 0, x] + G[0, 1, 0, 0, x]*(-227/12 + ((167*I)/2)*Pi - 
        29*Log[mu2/s]) + G[1, 0, 0, 0, x]*(313/6 + ((49*I)/2)*Pi - 
        27*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-31/4 - ((3*I)/2)*Pi - 
        (5*Log[mu2/s])/2) + G[0, 1, 0, 1, x]*(-85/12 + (3*I)*Pi - 
        (5*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*(-31/4 + (70*I)*Pi - 
        (5*Log[mu2/s])/2) + G[0, 1, 1, 0, x]*(-85/12 - (85*I)*Pi - 
        (5*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*(-85/4 - (2*I)*Pi - 
        2*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-85/4 - (24*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(18 - (I/2)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(275/6 + ((11*I)/2)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(275/6 + (44*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-493/12 - ((87*I)/2)*Pi + 23*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-59/12 - ((139*I)/2)*Pi + 36*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-2899/72 - ((323*I)/12)*Pi + (-95/3 + ((51*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (227*zeta[2])/4) + 
      G[0, 0, 0, x]*(-343/9 + ((11*I)/2)*Pi + (109/6 + (29*I)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/4 - (71*zeta[2])/4) + 
      G[0, 0, 1, x]*(5899/72 + ((137*I)/12)*Pi + (85/6 + (I/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 14*zeta[2]) + 
      G[0, 1, 1, x]*(-133/4 - ((91*I)/12)*Pi + (-37/2 - I*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (7*zeta[2])/4) + (-51/2 - ((9*I)/4)*Pi)*
       Log[mu2/s]^2*zeta[2] + G[1, 1, 1, x]*(-6 + ((185*I)/6)*Pi + 
        (34 + (4*I)*Pi)*Log[mu2/s] + (9*zeta[2])/2) + 
      G[1, 0, 1, x]*(-2899/72 - ((101*I)/3)*Pi + (-95/3 - ((7*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (39*zeta[2])/4) + 
      G[0, 1, 0, x]*(5899/72 - ((71*I)/6)*Pi + (85/6 - ((57*I)/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (39*zeta[2])/2) + 
      G[1, 0, 0, x]*(-215/36 + ((129*I)/4)*Pi + (4/3 - (26*I)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 46*zeta[2]) + 
      (((-13*I)/3)*Pi*G[0, 1, x] - (13*G[0, 1, 1, x])/3 - 
        (5*I)*Pi*G[1, 0, 0, x] - 5*G[1, 0, 0, 1, x] - 5*G[1, 0, 1, 0, x] + 
        3*G[1, 0, 1, 1, x] + 7*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 
        4*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
         (-46/3 - 8*Log[mu2/s]) + G[1, 0, 1, x]*(6 + 2*Log[mu2/s]) + 
        G[1, 1, 0, x]*(6 + (5*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, x]*((6*I)*Pi + (2*I)*Pi*Log[mu2/s] + 9*zeta[2]) + 
        G[1, 1, x]*(413/36 - ((5*I)/3)*Pi + (23/3 - (2*I)*Pi)*Log[mu2/s] + 
          2*Log[mu2/s]^2 + 18*zeta[2]) + G[1, x]*(((413*I)/36)*Pi + 
          (2*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((23*I)/3)*Pi - 18*zeta[2]) + 
          (-41 - (14*I)*Pi)*zeta[2]))/x^3 + G[0, 1, x]*
       (-4903/72 + ((3745*I)/72)*Pi + (37/4 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
        (-65/4 + ((329*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(10/3 + ((85*I)/6)*Pi + 
          (9*zeta[2])/2) - (169*zeta[3])/2) + 
      G[1, 0, x]*(-4903/72 - ((3089*I)/72)*Pi + (37/4 + ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + (67 + ((77*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(10/3 - ((71*I)/6)*Pi + (53*zeta[2])/2) - 60*zeta[3]) + 
      (-3133/72 - ((130*I)/3)*Pi)*zeta[3] + G[1, 1, x]*
       (829/9 - ((3415*I)/72)*Pi + (-17/2 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-7/6 - ((44*I)/3)*Pi - 3*zeta[2]) + 
        (-67/2 - ((185*I)/4)*Pi)*zeta[2] + (83*zeta[3])/2) + 
      zeta[2]*(13601/72 - ((227*I)/8)*Pi + 54*zeta[3]) + 
      G[0, 0, x]*(529/12 + ((2759*I)/72)*Pi + (-10 - ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-11/2 + ((37*I)/3)*Pi - 19*zeta[2]) + 
        (-67/2 - ((281*I)/4)*Pi)*zeta[2] + (197*zeta[3])/2) + 
      (((887*I)/12)*Pi + ((7*I)/3)*Pi*G[0, 0, 0, x] + (19/2 + ((13*I)/12)*Pi)*
         G[0, 1, 1, x] + (7*G[0, 0, 0, 1, x])/3 + (7*G[0, 0, 1, 0, x])/3 - 
        3*G[0, 1, 0, 0, x] + (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/
         3 - (19*G[0, 1, 1, 1, x])/12 - (25*G[1, 0, 0, 0, x])/3 + 
        (61*G[1, 0, 0, 1, x])/6 + (61*G[1, 0, 1, 0, x])/6 - 
        (31*G[1, 0, 1, 1, x])/4 - (47*G[1, 1, 0, 0, x])/6 + 
        (53*G[1, 1, 0, 1, x])/6 + (53*G[1, 1, 1, 0, x])/6 - 
        (75*G[1, 1, 1, 1, x])/4 + G[1, 0, 1, x]*(-74/9 - ((13*I)/4)*Pi - 
          (17*Log[mu2/s])/3) + G[1, 1, 0, x]*(-74/9 - ((14*I)/3)*Pi - 
          (17*Log[mu2/s])/3) + G[0, 0, 1, x]*(1/3 - (7*Log[mu2/s])/3) + 
        G[0, 1, 0, x]*(1/3 - ((8*I)/3)*Pi - (7*Log[mu2/s])/3) + 
        ((14*I)/3)*Pi*Log[mu2/s]^2 - ((7*I)/18)*Pi*Log[mu2/s]^3 + 
        G[1, 0, 0, x]*(43/9 + ((29*I)/6)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 1, x]*(787/36 + ((35*I)/12)*Pi + (77*Log[mu2/s])/6) + 
        G[0, 0, x]*((I/3)*Pi - ((7*I)/3)*Pi*Log[mu2/s]) + 
        G[1, 1, x]*(-271/8 - ((139*I)/36)*Pi + (-35/2 + ((7*I)/6)*Pi)*
           Log[mu2/s] - 3*Log[mu2/s]^2 - (389*zeta[2])/12) + 
        G[1, 0, x]*(-443/27 - ((61*I)/9)*Pi + (-10/3 - (I/3)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/6 - 25*zeta[2]) + G[0, 1, x]*
         (-443/27 + ((13*I)/2)*Pi - (10*Log[mu2/s])/3 + (7*Log[mu2/s]^2)/6 - 
          (16*zeta[2])/3) + (-50 - (28*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((893*I)/27)*Pi + (-18 - ((29*I)/6)*Pi)*zeta[2]) + 
        G[0, x]*(((-443*I)/27)*Pi - ((10*I)/3)*Pi*Log[mu2/s] + 
          ((7*I)/6)*Pi*Log[mu2/s]^2 + (9 + ((29*I)/6)*Pi)*zeta[2]) + 
        G[1, x]*(887/12 - ((413*I)/24)*Pi + (14/3 - (3*I)*Pi)*Log[mu2/s]^2 - 
          (7*Log[mu2/s]^3)/18 + (503/9 + (20*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(893/27 - ((23*I)/2)*Pi + (203*zeta[2])/6) - 
          zeta[3]/18) - ((149*I)/9)*Pi*zeta[3])/x^2 + 
      Log[mu2/s]*((-44/3 - ((31*I)/2)*Pi)*zeta[2] + (-211/6 - ((63*I)/2)*Pi)*
         zeta[3] - (763*zeta[4])/4) + (-5055/16 - (72*I)*Pi)*zeta[4] + 
      (((-887*I)/24)*Pi + (107*G[0, 0, 0, 0, x])/2 - (133*G[0, 0, 0, 1, x])/
         12 - (133*G[0, 0, 1, 0, x])/12 - (33*G[0, 0, 1, 1, x])/4 - 
        (23*G[0, 1, 0, 0, x])/4 - (29*G[0, 1, 0, 1, x])/3 - 
        (29*G[0, 1, 1, 0, x])/3 + (337*G[0, 1, 1, 1, x])/12 - 
        (5*G[1, 0, 0, 0, x])/12 - (347*G[1, 0, 0, 1, x])/12 - 
        (347*G[1, 0, 1, 0, x])/12 + 27*G[1, 0, 1, 1, x] + 
        (179*G[1, 1, 0, 0, x])/6 - (241*G[1, 1, 0, 1, x])/12 - 
        (241*G[1, 1, 1, 0, x])/12 + (113*G[1, 1, 1, 1, x])/4 + 
        G[0, 0, 0, x]*(29/6 + ((77*I)/12)*Pi - 36*Log[mu2/s]) + 
        G[1, 1, 1, x]*(259/18 - ((35*I)/3)*Pi - (119*Log[mu2/s])/6) + 
        G[0, 1, 1, x]*(-637/12 + ((95*I)/12)*Pi - (21*Log[mu2/s])/2) - 
        ((7*I)/36)*Pi*Log[mu2/s]^3 + G[1, 0, 0, x]*(-157/36 - ((73*I)/3)*Pi + 
          5*Log[mu2/s]) + G[0, 1, 0, x]*(1/12 - ((61*I)/12)*Pi + 
          (31*Log[mu2/s])/3) + G[0, 0, 1, x]*(1/12 - (9*I)*Pi + 
          (31*Log[mu2/s])/3) + G[1, 0, 1, x]*(629/36 + ((49*I)/4)*Pi + 
          (85*Log[mu2/s])/6) + G[1, 1, 0, x]*(629/36 + ((287*I)/12)*Pi + 
          (85*Log[mu2/s])/6) + (7/36 + ((101*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((-19*I)/6)*Pi + (21*zeta[2])/2) + 
        G[0, 0, x]*(-967/18 - ((3*I)/4)*Pi + (-17/3 - ((17*I)/3)*Pi)*
           Log[mu2/s] + 10*Log[mu2/s]^2 + (129*zeta[2])/4) + 
        G[1, 0, x]*(2999/108 + ((293*I)/18)*Pi + (19/6 + ((31*I)/3)*Pi)*
           Log[mu2/s] - (53*Log[mu2/s]^2)/12 + (107*zeta[2])/2) + 
        G[0, 1, x]*(2999/108 - ((299*I)/6)*Pi + (19/6 - (9*I)*Pi)*
           Log[mu2/s] - (53*Log[mu2/s]^2)/12 + (667*zeta[2])/12) + 
        G[1, 1, x]*(-3779/72 + ((1243*I)/36)*Pi + (8/3 + ((10*I)/3)*Pi)*
           Log[mu2/s] + (9*Log[mu2/s]^2)/2 + (719*zeta[2])/12) + 
        G[0, x]*(887/12 + ((545*I)/108)*Pi + (3 + ((25*I)/12)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + Log[mu2/s]*
           (31 + ((7*I)/2)*Pi - 30*zeta[2]) + (-73/4 - ((49*I)/12)*Pi)*
           zeta[2] - (122*zeta[3])/3) + (19/2 + ((119*I)/9)*Pi)*zeta[3] + 
        G[1, x]*(-887/8 - ((1759*I)/24)*Pi + (-37/6 + (3*I)*Pi)*
           Log[mu2/s]^2 + (35*Log[mu2/s]^3)/36 + Log[mu2/s]*
           (-2623/54 - ((13*I)/2)*Pi - (739*zeta[2])/12) + 
          (-275/9 - ((183*I)/4)*Pi)*zeta[2] + (61*zeta[3])/18) + 
        Log[mu2/s]*(((-949*I)/54)*Pi + (113/6 + ((13*I)/12)*Pi)*zeta[2] + 
          34*zeta[3]) + (571*zeta[4])/16)/x + 
      G[0, x]*(-887/24 - ((2845*I)/72)*Pi + (7*Log[mu2/s]^3)/12 + 
        Log[mu2/s]^2*(-3/2 + I*Pi - (9*zeta[2])/4) + 
        (-12667/72 + ((349*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
         (-31/2 - ((31*I)/6)*Pi + (-437/12 + ((63*I)/2)*Pi)*zeta[2] - 
          (49*zeta[3])/2) + (9 + ((161*I)/2)*Pi)*zeta[3] + (997*zeta[4])/8) + 
      G[1, x]*(887/24 + ((2845*I)/72)*Pi + (3/2 - I*Pi)*Log[mu2/s]^2 - 
        (7*Log[mu2/s]^3)/12 + (-473/72 + ((325*I)/6)*Pi)*zeta[2] + 
        (17 - (25*I)*Pi)*zeta[3] + Log[mu2/s]*(31/2 + ((31*I)/6)*Pi + 
          (713/12 - ((45*I)/2)*Pi)*zeta[2] + 26*zeta[3]) + 166*zeta[4]) + 
      (((-3*I)/2)*Pi*G[0, 1, 1, 1, x] + (3*I)*Pi*G[1, 0, 1, 1, x] + 
        (11 - (I/2)*Pi)*G[1, 1, 0, 0, x] - (I/2)*Pi*G[1, 1, 0, 1, x] + 
        I*Pi*G[1, 1, 1, 0, x] + (211*G[0, 0, 0, 0, 0, x])/2 - 
        (139*G[0, 0, 0, 0, 1, x])/2 - (139*G[0, 0, 0, 1, 0, x])/2 + 
        42*G[0, 0, 0, 1, 1, x] - (3*G[0, 0, 1, 0, 0, x])/2 - 
        (59*G[0, 0, 1, 0, 1, x])/2 - (59*G[0, 0, 1, 1, 0, x])/2 + 
        (113*G[0, 0, 1, 1, 1, x])/2 + (79*G[0, 1, 0, 0, 0, x])/2 - 
        43*G[0, 1, 0, 0, 1, x] - 43*G[0, 1, 0, 1, 0, x] + 
        44*G[0, 1, 0, 1, 1, x] + (5*G[0, 1, 1, 0, 0, x])/2 - 
        (3*G[0, 1, 1, 0, 1, x])/2 - (3*G[0, 1, 1, 1, 0, x])/2 - 
        (41*G[1, 0, 0, 0, 0, x])/2 + 16*G[1, 0, 0, 0, 1, x] + 
        16*G[1, 0, 0, 1, 0, x] - (35*G[1, 0, 0, 1, 1, x])/2 - 
        (3*G[1, 0, 1, 0, 0, x])/2 + 3*G[1, 0, 1, 0, 1, x] + 
        3*G[1, 0, 1, 1, 0, x] - G[1, 1, 0, 0, 1, x]/2 - 
        G[1, 1, 0, 1, 0, x]/2 + G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*
         (-131/6 - 36*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-51/2 - I*Pi - 
          28*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-73/12 - (3*Log[mu2/s])/2) + 
        G[1, 0, 0, 1, x]*(-73/12 - (3*I)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, x]*(49/4 + (2*I)*Pi + Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(49/4 + (2*I)*Pi + Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-79/6 - I*Pi + (5*Log[mu2/s])/2) + 
        G[1, 0, 0, 0, x]*(-47/6 + (9*Log[mu2/s])/2) + G[0, 0, 0, 1, x]*
         (113/4 + ((3*I)/2)*Pi + 29*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (113/4 - (2*I)*Pi + 29*Log[mu2/s]) + G[1, 0, 0, x]*
         (127/12 - ((65*I)/12)*Pi + (17/2 + ((3*I)/2)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (155*zeta[2])/4) + G[1, 0, 1, x]*
         (((-73*I)/12)*Pi - ((3*I)/2)*Pi*Log[mu2/s] - 17*zeta[2]) + 
        G[1, 1, 0, x]*((11*I)*Pi + (3*zeta[2])/2) + G[0, 1, 1, x]*
         (((49*I)/4)*Pi + I*Pi*Log[mu2/s] + 43*zeta[2]) + 
        G[0, 1, 0, x]*(-2029/72 - ((127*I)/12)*Pi + (-29/3 + (2*I)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (423*zeta[2])/4) + 
        G[0, 0, 1, x]*(-2029/72 - ((83*I)/12)*Pi + (-29/3 - (I/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (517*zeta[2])/4) + 
        G[0, 0, 0, x]*(1285/36 + ((25*I)/4)*Pi + (-1/6 - ((5*I)/2)*Pi)*
           Log[mu2/s] + (9*Log[mu2/s]^2)/4 + (587*zeta[2])/4) + 
        zeta[2]*(((-2791*I)/72)*Pi - (399*zeta[3])/2) + 
        G[0, 0, x]*(-155/9 + ((1141*I)/72)*Pi + (5 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(25/3 + (I/6)*Pi - 65*zeta[2]) + 
          (-113/2 - ((11*I)/2)*Pi)*zeta[2] - (197*zeta[3])/2) + 
        G[0, 1, x]*(((-2029*I)/72)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-29*I)/3)*Pi - (47*zeta[2])/2) + 
          (-191/12 + ((3*I)/4)*Pi)*zeta[2] - (21*zeta[3])/2) + 
        (2791/72 - ((319*I)/12)*Pi)*zeta[3] + G[1, 1, x]*
         (((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
        G[1, 0, x]*(((127*I)/12)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (-191/12 + ((17*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((17*I)/2)*Pi + 
            (15*zeta[2])/2) + 14*zeta[3]) + Log[mu2/s]*
         (((-109*I)/6)*Pi*zeta[2] + (109/6 - (7*I)*Pi)*zeta[3] - 
          (497*zeta[4])/4) + G[1, x]*(((-205*I)/12)*Pi*zeta[2] + 
          (205/12 - ((17*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
           (((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) - (611*zeta[4])/8) + 
        (-559/8 - ((159*I)/8)*Pi)*zeta[4] + G[0, x]*(((-155*I)/9)*Pi + 
          (5*I)*Pi*Log[mu2/s]^2 + (643/72 + ((37*I)/3)*Pi)*zeta[2] + 
          (34/3 + ((13*I)/2)*Pi)*zeta[3] + Log[mu2/s]*(((25*I)/3)*Pi + 
            (-119/6 - (I/2)*Pi)*zeta[2] + (49*zeta[3])/2) + 
          (1253*zeta[4])/8) - (179*zeta[5])/2)/(1 - x) + 
      x*(-G[0, 0, 1, 1, x]/2 + (3 - ((5*I)/2)*Pi)*G[1, 0, 1, 1, x] + 
        (55/2 + (7*I)*Pi)*G[1, 1, 1, 1, x] + (211*G[0, 0, 0, 0, 0, x])/2 - 
        G[0, 0, 0, 1, 1, x] - 68*G[0, 0, 1, 0, 0, x] - 
        (9*G[0, 0, 1, 0, 1, x])/2 - (9*G[0, 0, 1, 1, 0, x])/2 + 
        (9*G[0, 0, 1, 1, 1, x])/2 - 109*G[0, 1, 0, 0, 0, x] - 
        (7*G[0, 1, 0, 0, 1, x])/2 - (7*G[0, 1, 0, 1, 0, x])/2 - 
        2*G[0, 1, 0, 1, 1, x] + (167*G[0, 1, 1, 0, 0, x])/2 - 
        G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + (9*G[0, 1, 1, 1, 1, x])/
         2 - 49*G[1, 0, 0, 0, 0, x] - (5*G[1, 0, 0, 0, 1, x])/2 - 
        (5*G[1, 0, 0, 1, 0, x])/2 + (5*G[1, 0, 0, 1, 1, x])/2 + 
        (43*G[1, 0, 1, 0, 0, x])/2 + G[1, 0, 1, 0, 1, x]/2 + 
        G[1, 0, 1, 1, 0, x]/2 - 3*G[1, 0, 1, 1, 1, x] + 
        66*G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x]/2 + 
        G[1, 1, 0, 1, 0, x]/2 - 2*G[1, 1, 0, 1, 1, x] - 
        47*G[1, 1, 1, 0, 0, x] + 7*G[1, 1, 1, 0, 1, x] + 
        7*G[1, 1, 1, 1, 0, x] + G[0, 0, 0, 0, x]*(-131/6 + ((139*I)/2)*Pi - 
          36*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-31/6 + ((87*I)/2)*Pi - 
          23*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-343/12 - ((11*I)/2)*Pi - 
          4*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-343/12 - (44*I)*Pi - 
          4*Log[mu2/s]) + G[0, 1, 1, 1, x]*(8 + (I/2)*Pi - 3*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(1 + (2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(1 + (24*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-25/4 + ((3*I)/2)*Pi + (5*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, x]*(-25/6 - (3*I)*Pi + (5*Log[mu2/s])/2) + 
        G[0, 0, 1, 0, x]*(-25/4 - (70*I)*Pi + (5*Log[mu2/s])/2) + 
        G[0, 1, 1, 0, x]*(-25/6 + (85*I)*Pi + (5*Log[mu2/s])/2) + 
        G[1, 0, 0, 0, x]*(179/6 - ((49*I)/2)*Pi + 27*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(211/6 - ((167*I)/2)*Pi + 29*Log[mu2/s]) + 
        G[1, 0, 0, x]*(-983/18 + ((25*I)/2)*Pi + (-55/3 + (26*I)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 46*zeta[2]) + 
        G[0, 1, 0, x]*(-1141/72 + ((185*I)/6)*Pi + (-1/6 + ((57*I)/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (39*zeta[2])/2) + 
        G[1, 0, 1, x]*(2503/72 + ((68*I)/3)*Pi + (56/3 + ((7*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (39*zeta[2])/4) + 
        G[1, 1, 1, x]*(-179/12 - ((241*I)/12)*Pi + (-19 - (4*I)*Pi)*
           Log[mu2/s] - (9*zeta[2])/2) + (15 + ((9*I)/4)*Pi)*Log[mu2/s]^2*
         zeta[2] + G[0, 1, 1, x]*(-4 + ((13*I)/3)*Pi + (1/2 + I*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (7*zeta[2])/4) + 
        G[0, 0, 1, x]*(-1141/72 - ((83*I)/12)*Pi + (-1/6 - (I/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 14*zeta[2]) + 
        G[0, 0, 0, x]*(1285/36 - ((113*I)/4)*Pi + (-1/6 - (29*I)*Pi)*
           Log[mu2/s] + (9*Log[mu2/s]^2)/4 + (71*zeta[2])/4) + 
        G[1, 1, 0, x]*(2503/72 - ((181*I)/12)*Pi + (56/3 - ((51*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (227*zeta[2])/4) + 
        G[0, 0, x]*(-155/9 + ((2029*I)/72)*Pi + (5 + ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + (37/2 + ((281*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(25/3 + ((29*I)/3)*Pi + 19*zeta[2]) - (197*zeta[3])/2) + 
        zeta[2]*(-155/3 + ((2029*I)/24)*Pi - 54*zeta[3]) + 
        G[1, 1, x]*(-155/9 + ((2029*I)/72)*Pi + (5 + ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + (31 + ((185*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(25/3 + ((29*I)/3)*Pi + 3*zeta[2]) - (83*zeta[3])/2) + 
        (2791/72 + ((673*I)/12)*Pi)*zeta[3] + G[1, 0, x]*
         (155/9 - ((2029*I)/72)*Pi + (-5 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(-25/3 - ((29*I)/3)*Pi - (53*zeta[2])/2) + 
          (99/4 - ((77*I)/4)*Pi)*zeta[2] + 60*zeta[3]) + 
        G[0, 1, x]*(155/9 - ((2029*I)/72)*Pi + (-5 - ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-25/3 - ((29*I)/3)*Pi - 
            (9*zeta[2])/2) + (159/4 - ((329*I)/4)*Pi)*zeta[2] + 
          (169*zeta[3])/2) + G[1, x]*((-3865/72 - ((2*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*((-223/6 + ((45*I)/2)*Pi)*zeta[2] - 26*zeta[3]) + 
          (-559/12 + (25*I)*Pi)*zeta[3] - 166*zeta[4]) + 
        G[0, x]*((-221/72 - ((559*I)/12)*Pi)*zeta[2] + 
          (9*Log[mu2/s]^2*zeta[2])/4 + (34/3 - ((161*I)/2)*Pi)*zeta[3] + 
          Log[mu2/s]*((-55/3 - ((63*I)/2)*Pi)*zeta[2] + (49*zeta[3])/2) - 
          (997*zeta[4])/8) + (613/4 + (72*I)*Pi)*zeta[4] + 
        Log[mu2/s]*((25 + (29*I)*Pi)*zeta[2] + (109/6 + ((63*I)/2)*Pi)*
           zeta[3] + (763*zeta[4])/4) - (179*zeta[5])/2) + (179*zeta[5])/2) + 
    Nf*((-19*G[0, 0, 0, 1, x])/6 + (-19/6 - (10*I)*Pi)*G[0, 0, 1, 0, x] + 
      G[0, 0, 1, 1, x]/6 - 3*G[0, 1, 0, 1, x] + (-3 + (12*I)*Pi)*
       G[0, 1, 1, 0, x] - (4*G[1, 0, 0, 1, x])/3 + (-4/3 + (4*I)*Pi)*
       G[1, 0, 1, 0, x] - (14*G[1, 0, 1, 1, x])/3 - 6*G[1, 1, 0, 1, x] + 
      (-6 - (6*I)*Pi)*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + 
      14*G[0, 0, 0, 0, 0, x] - 10*G[0, 0, 1, 0, 0, x] - 
      16*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 1, 0, 0, x] - 
      8*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 1, 0, 0, x] + 
      10*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 1, 0, 0, x] + 
      G[1, 1, 1, x]*(-21 - 12*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (37/6 + (6*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (61/3 + (10*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, x]*
       (2/3 + 3*Log[mu2/s]) + G[0, 1, 1, x]*(23/3 + 3*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-53/6 - (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-25/6 - (12*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, x]*(26/3 + 6*Log[mu2/s]) + G[1, 0, 0, x]*
       (55/6 - ((37*I)/6)*Pi + (4 + (4*I)*Pi)*Log[mu2/s] - 8*zeta[2]) + 
      G[0, 1, 0, x]*(2/3 - ((25*I)/6)*Pi + (3 + (4*I)*Pi)*Log[mu2/s] - 
        4*zeta[2]) + 9*Log[mu2/s]^2*zeta[2] + G[0, 0, 0, x]*
       (-29/2 + ((25*I)/6)*Pi + (-13 - (4*I)*Pi)*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 1, 0, x]*(26/3 + ((37*I)/6)*Pi + (6 - (4*I)*Pi)*Log[mu2/s] + 
        10*zeta[2]) + ((-8*I)*Pi*G[0, 0, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - 
        8*G[0, 0, 1, 1, x] + 16*G[0, 1, 1, 1, x] + 8*G[1, 0, 1, 1, x] - 
        24*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-50/3 + (8*I)*Pi - 
          8*Log[mu2/s]) + G[1, 1, 1, x]*(100/3 - (8*I)*Pi + 16*Log[mu2/s]) + 
        G[1, 1, x]*(-523/18 + ((50*I)/3)*Pi + (-50/3 + (8*I)*Pi)*Log[mu2/s] - 
          4*Log[mu2/s]^2 - 22*zeta[2]) + G[0, 1, x]*(((-50*I)/3)*Pi - 
          (8*I)*Pi*Log[mu2/s] + 24*zeta[2]) + G[1, x]*(((-523*I)/18)*Pi - 
          (4*I)*Pi*Log[mu2/s]^2 + (50 + (10*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-50*I)/3)*Pi + 24*zeta[2])))/x^3 + 
      G[0, 0, x]*(11/36 - ((55*I)/6)*Pi + 3*Log[mu2/s]^2 + 
        (56/3 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*(14/3 - (4*I)*Pi + 
          4*zeta[2]) - 14*zeta[3]) + zeta[2]*(191/4 - ((55*I)/6)*Pi - 
        10*zeta[3]) + G[1, 1, x]*(899/36 + (I/3)*Pi + (38*Log[mu2/s])/3 + 
        3*Log[mu2/s]^2 + (71/6 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      (47/6 - ((25*I)/6)*Pi)*zeta[3] + G[1, 0, x]*(-455/36 + ((55*I)/6)*Pi - 
        3*Log[mu2/s]^2 + Log[mu2/s]*(-26/3 + (4*I)*Pi - 4*zeta[2]) + 
        (-8/3 - (4*I)*Pi)*zeta[2] + 8*zeta[3]) + 
      G[0, 1, x]*(-455/36 - (I/3)*Pi - (26*Log[mu2/s])/3 - 3*Log[mu2/s]^2 + 
        (32/3 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
      (((-967*I)/18)*Pi - ((7*I)/3)*Pi*G[0, 0, 0, x] - (7*G[0, 0, 0, 1, x])/
         3 - (7*G[0, 0, 1, 0, x])/3 + 12*G[0, 0, 1, 1, x] + 
        G[0, 1, 0, 0, x]/3 - (4*G[0, 1, 0, 1, x])/3 - (4*G[0, 1, 1, 0, x])/
         3 - (139*G[0, 1, 1, 1, x])/6 + (13*G[1, 0, 0, 0, x])/3 - 
        2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - (71*G[1, 0, 1, 1, x])/6 - 
        2*G[1, 1, 0, 0, x] - (2*G[1, 1, 0, 1, x])/3 - (2*G[1, 1, 1, 0, x])/
         3 + (81*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*
         (-1103/18 + ((27*I)/2)*Pi - (79*Log[mu2/s])/3) + 
        G[1, 0, 0, x]*(1/9 + (2*I)*Pi - Log[mu2/s]/3) - 
        ((13*I)/6)*Pi*Log[mu2/s]^2 + ((7*I)/18)*Pi*Log[mu2/s]^3 + 
        G[1, 1, 0, x]*(16/9 - ((4*I)/3)*Pi + (4*Log[mu2/s])/3) + 
        G[1, 0, 1, x]*(16/9 - ((25*I)/2)*Pi + (4*Log[mu2/s])/3) + 
        G[0, 1, 0, x]*(11/3 + ((4*I)/3)*Pi + (7*Log[mu2/s])/3) + 
        G[0, 0, 1, x]*(11/3 + (12*I)*Pi + (7*Log[mu2/s])/3) + 
        G[0, 1, 1, x]*(25 - ((25*I)/2)*Pi + 12*Log[mu2/s]) + 
        G[0, 0, x]*(((11*I)/3)*Pi + ((7*I)/3)*Pi*Log[mu2/s]) + 
        G[0, 1, x]*(-85/27 + (25*I)*Pi + (-11/3 + (12*I)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/6 - (61*zeta[2])/2) + (74 + ((169*I)/18)*Pi)*
         zeta[2] + G[1, 0, x]*(-85/27 - ((16*I)/9)*Pi + 
          (-11/3 - ((4*I)/3)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/6 + 
          (47*zeta[2])/6) + G[1, 1, x]*(273/4 - ((53*I)/2)*Pi + 
          (33 - (13*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + (221*zeta[2])/6) + 
        Log[mu2/s]*(((-581*I)/27)*Pi + (24 - (I/2)*Pi)*zeta[2]) + 
        G[0, x]*(((-85*I)/27)*Pi - ((11*I)/3)*Pi*Log[mu2/s] - 
          ((7*I)/6)*Pi*Log[mu2/s]^2 + (I/2)*Pi*zeta[2]) + 
        G[1, x]*(-967/18 + ((523*I)/12)*Pi + (-13/6 + (6*I)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/18 + Log[mu2/s]*
           (-581/27 + (25*I)*Pi - (77*zeta[2])/2) + 
          (-1367/18 - ((38*I)/3)*Pi)*zeta[2] - (22*zeta[3])/9) - 
        ((7*I)/9)*Pi*zeta[3])/x^2 + G[1, x]*(-967/36 - 2*Log[mu2/s]^2 + 
        (-17 - ((37*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (-37/3 + (-15 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
        (4/3 + (4*I)*Pi)*zeta[3] - (49*zeta[4])/2) + 
      G[0, x]*(967/36 + 2*Log[mu2/s]^2 + (-37/6 + ((25*I)/6)*Pi)*zeta[2] + 
        (-47/6 - (10*I)*Pi)*zeta[3] + Log[mu2/s]*
         (37/3 + (-8 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) - (35*zeta[4])/2) + 
      (((967*I)/36)*Pi - 17*G[0, 0, 0, 0, x] + (35*G[0, 0, 0, 1, x])/6 + 
        (35*G[0, 0, 1, 0, x])/6 - (9*G[0, 0, 1, 1, x])/2 + 
        (19*G[0, 1, 0, 0, x])/6 + (13*G[0, 1, 0, 1, x])/3 + 
        (13*G[0, 1, 1, 0, x])/3 + (19*G[0, 1, 1, 1, x])/6 - 
        (5*G[1, 0, 0, 0, x])/6 + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 
        (11*G[1, 0, 1, 1, x])/6 - (5*G[1, 1, 0, 0, x])/2 + 
        (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 - 
        (45*G[1, 1, 1, 1, x])/2 + G[0, 1, 0, x]*(-37/6 + ((13*I)/6)*Pi - 
          (16*Log[mu2/s])/3) + G[0, 0, 1, x]*(-37/6 - (4*I)*Pi - 
          (16*Log[mu2/s])/3) + G[1, 1, 0, x]*(-19/9 - ((19*I)/6)*Pi - 
          (10*Log[mu2/s])/3) + G[1, 0, 1, x]*(-19/9 + ((9*I)/2)*Pi - 
          (10*Log[mu2/s])/3) + G[0, 1, 1, x]*(-11/2 + ((9*I)/2)*Pi - 
          3*Log[mu2/s]) + G[1, 0, 0, x]*(-47/18 + ((5*I)/2)*Pi - 
          (8*Log[mu2/s])/3) - ((7*I)/18)*Pi*Log[mu2/s]^3 + 
        G[0, 0, 0, x]*(-7/3 - ((7*I)/6)*Pi + 10*Log[mu2/s]) + 
        G[1, 1, 1, x]*(581/18 - ((11*I)/2)*Pi + (43*Log[mu2/s])/3) + 
        G[1, 1, x]*(-1751/36 + ((19*I)/2)*Pi + (-62/3 + (5*I)*Pi)*
           Log[mu2/s] - 3*Log[mu2/s]^2 - (67*zeta[2])/3) + 
        G[0, 0, x]*(274/9 - ((7*I)/6)*Pi + (22/3 + ((2*I)/3)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - (31*zeta[2])/2) + G[1, 0, x]*
         (7/27 - ((13*I)/18)*Pi + (4 - ((5*I)/3)*Pi)*Log[mu2/s] + 
          (13*Log[mu2/s]^2)/6 - (71*zeta[2])/6) + 
        G[0, 1, x]*(7/27 - ((23*I)/3)*Pi + (4 - (4*I)*Pi)*Log[mu2/s] + 
          (13*Log[mu2/s]^2)/6 - (7*zeta[2])/2) + Log[mu2/s]^2*
         ((I/6)*Pi - 3*zeta[2]) + (-48 - ((14*I)/9)*Pi)*zeta[2] + 
        Log[mu2/s]*(((248*I)/27)*Pi + (-21 + ((7*I)/2)*Pi)*zeta[2] - 
          6*zeta[3]) + G[1, x]*(967/12 - ((523*I)/36)*Pi + 
          (25/6 - (2*I)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/18 + 
          (250/9 + ((43*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
           (914/27 - ((25*I)/3)*Pi + (43*zeta[2])/2) - (5*zeta[3])/9) + 
        (-1 + ((34*I)/9)*Pi)*zeta[3] + G[0, x]*(-967/18 + ((163*I)/27)*Pi + 
          (-4 + (I/6)*Pi)*Log[mu2/s]^2 + (89/6 - ((3*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-74/3 + ((10*I)/3)*Pi + 13*zeta[2]) + 12*zeta[3]) - 
        (121*zeta[4])/8)/x + (427/12 + ((17*I)/2)*Pi)*zeta[4] + 
      Log[mu2/s]*((30 - (4*I)*Pi)*zeta[2] + (7 + (4*I)*Pi)*zeta[3] + 
        28*zeta[4]) - 12*zeta[5] + ((-4*I)*Pi*G[1, 1, 0, x] + 
        (14*G[0, 1, 0, 0, x])/3 + 8*G[1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, x] - 
        14*G[0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 0, 1, x] + 
        10*G[0, 0, 0, 1, 0, x] - 6*G[0, 0, 0, 1, 1, x] + 
        4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
        8*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, x] + 
        6*G[0, 1, 0, 0, 1, x] + 6*G[0, 1, 0, 1, 0, x] - 
        6*G[0, 1, 0, 1, 1, x] + 2*G[1, 0, 0, 0, 0, x] - 
        2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] + 
        2*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, x]*(-5/6 - 4*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-5/6 - 4*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (-71/6 + 4*Log[mu2/s]) + G[0, 0, 1, 1, x]*(5/6 + 4*Log[mu2/s]) + 
        G[0, 0, 0, x]*(47/3 - ((14*I)/3)*Pi + 8*Log[mu2/s] - 20*zeta[2]) + 
        G[0, 1, 0, x]*(((14*I)/3)*Pi - 16*zeta[2]) - 18*G[0, 0, 1, x]*
         zeta[2] - 6*G[0, 1, 1, x]*zeta[2] + 2*G[1, 0, 1, x]*zeta[2] + 
        G[1, 0, 0, x]*(-22/3 + (4*I)*Pi - 4*Log[mu2/s] + 4*zeta[2]) + 
        G[1, 0, x]*(((-22*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 12*zeta[2] - 
          2*zeta[3]) + (-22/3 - ((4*I)/3)*Pi)*zeta[3] + 
        G[0, 1, x]*((5*zeta[2])/6 + 4*Log[mu2/s]*zeta[2] + 2*zeta[3]) + 
        G[0, 0, x]*(-559/36 + ((22*I)/3)*Pi - 2*Log[mu2/s]^2 - 
          (26*zeta[2])/3 + Log[mu2/s]*(-25/3 + (4*I)*Pi + 8*zeta[2]) + 
          14*zeta[3]) + zeta[2]*(((22*I)/3)*Pi + 28*zeta[3]) + 
        G[0, x]*(((-559*I)/36)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
          (26 + (I/3)*Pi)*zeta[2] + Log[mu2/s]*(((-25*I)/3)*Pi + 12*zeta[2] - 
            4*zeta[3]) + (11*zeta[3])/6 - 20*zeta[4]) - (515*zeta[4])/24 + 
        G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3] + (17*zeta[4])/2) + 
        Log[mu2/s]*((4*I)*Pi*zeta[2] - 4*zeta[3] + 17*zeta[4]) + 12*zeta[5])/
       (1 - x) + x*(-G[0, 1, 1, x] + (14*G[0, 0, 0, 1, x])/3 + 
        (14/3 + (10*I)*Pi)*G[0, 0, 1, 0, x] - (2*G[0, 0, 1, 1, x])/3 + 
        4*G[0, 1, 0, 1, x] + (4 - (12*I)*Pi)*G[0, 1, 1, 0, x] - 
        4*G[0, 1, 1, 1, x] + (10*G[1, 0, 0, 1, x])/3 + 
        (10/3 - (4*I)*Pi)*G[1, 0, 1, 0, x] + (2*G[1, 0, 1, 1, x])/3 + 
        4*G[1, 1, 0, 1, x] + (4 + (6*I)*Pi)*G[1, 1, 1, 0, x] - 
        12*G[1, 1, 1, 1, x] - 14*G[0, 0, 0, 0, 0, x] + 
        10*G[0, 0, 1, 0, 0, x] + 16*G[0, 1, 0, 0, 0, x] - 
        12*G[0, 1, 1, 0, 0, x] + 8*G[1, 0, 0, 0, 0, x] - 
        4*G[1, 0, 1, 0, 0, x] - 10*G[1, 1, 0, 0, 0, x] + 
        6*G[1, 1, 1, 0, 0, x] + G[1, 0, 1, x]*(-25/3 - 4*Log[mu2/s]) + 
        G[0, 0, 1, x]*(-22/3 - 4*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (-25/6 + (4*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (-5/6 + (12*I)*Pi - 4*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (5/6 - (6*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (-71/6 - (10*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 1, x]*
         (50/3 + 8*Log[mu2/s]) + G[1, 1, 0, x]*(-25/3 + ((5*I)/6)*Pi + 
          (-4 + (4*I)*Pi)*Log[mu2/s] - 10*zeta[2]) + 
        G[0, 0, 0, x]*(47/3 + ((5*I)/6)*Pi + (8 + (4*I)*Pi)*Log[mu2/s] - 
          2*zeta[2]) - 6*Log[mu2/s]^2*zeta[2] + G[0, 1, 0, x]*
         (-22/3 - ((5*I)/6)*Pi + (-4 - (4*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
        G[1, 0, 0, x]*(((-5*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + 8*zeta[2]) + 
        G[0, 1, x]*(559/36 + (25*Log[mu2/s])/3 + 2*Log[mu2/s]^2 + 
          (-41/3 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + 
        G[1, 0, x]*(559/36 + 2*Log[mu2/s]^2 + (-65/6 + (4*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(25/3 + 4*zeta[2]) - 8*zeta[3]) + (-22/3 - ((5*I)/6)*Pi)*
         zeta[3] + G[1, 1, x]*(-559/36 - (25*Log[mu2/s])/3 - 2*Log[mu2/s]^2 + 
          (-31/3 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
        zeta[2]*(-559/12 + 10*zeta[3]) + G[0, 0, x]*
         (-559/36 - 2*Log[mu2/s]^2 + Log[mu2/s]*(-25/3 - 4*zeta[2]) + 
          (-79/6 - (10*I)*Pi)*zeta[2] + 14*zeta[3]) + 
        Log[mu2/s]*(-25*zeta[2] + (-4 - (4*I)*Pi)*zeta[3] - 28*zeta[4]) + 
        (-95/6 - ((17*I)/2)*Pi)*zeta[4] + 
        G[0, x]*((23 + ((5*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
           ((12 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + (11/6 + (10*I)*Pi)*
           zeta[3] + (35*zeta[4])/2) + G[1, x]*((24 - ((5*I)/6)*Pi)*zeta[2] + 
          (37/6 - (4*I)*Pi)*zeta[3] + Log[mu2/s]*((12 - (4*I)*Pi)*zeta[2] + 
            4*zeta[3]) + (49*zeta[4])/2) + 12*zeta[5])) + 
    (Nf*((-29*G[0, 0, 0, 1, x])/6 + (-29/6 - (20*I)*Pi)*G[0, 0, 1, 0, x] - 
       (7*G[0, 0, 1, 1, x])/6 - (31*G[0, 1, 0, 1, x])/6 + 
       (-31/6 + (24*I)*Pi)*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] - 
       (8*G[1, 0, 0, 1, x])/3 + (-8/3 + (8*I)*Pi)*G[1, 0, 1, 0, x] - 
       (29*G[1, 0, 1, 1, x])/6 - (40*G[1, 1, 0, 1, x])/3 + 
       (-40/3 - (12*I)*Pi)*G[1, 1, 1, 0, x] + 30*G[1, 1, 1, 1, x] + 
       28*G[0, 0, 0, 0, 0, x] - 20*G[0, 0, 1, 0, 0, x] - 
       32*G[0, 1, 0, 0, 0, x] + 24*G[0, 1, 1, 0, 0, x] - 
       16*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 1, 0, 0, x] + 
       20*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 
       G[1, 1, 1, x]*(-30 - ((10*I)/3)*Pi - 20*Log[mu2/s]) + 
       G[1, 1, 0, 0, x]*(79/6 + (12*I)*Pi - 8*Log[mu2/s]) + 
       G[0, 0, 0, 0, x]*(94/3 + (20*I)*Pi - 8*Log[mu2/s]) + 
       G[0, 1, 1, x]*(59/6 + ((5*I)/6)*Pi + 4*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-101/36 - ((5*I)/3)*Pi + (13*Log[mu2/s])/3) + 
       G[1, 0, 0, 0, x]*(-43/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
       G[0, 1, 0, 0, x]*(-25/6 - (24*I)*Pi + 8*Log[mu2/s]) + 
       G[1, 0, 1, x]*(623/36 + ((25*I)/6)*Pi + (35*Log[mu2/s])/3) + 
       G[1, 0, 0, x]*(169/18 - ((37*I)/3)*Pi + (14/3 + (8*I)*Pi)*Log[mu2/s] - 
         16*zeta[2]) + G[0, 1, 0, x]*(-101/36 - (5*I)*Pi + 
         (13/3 + (8*I)*Pi)*Log[mu2/s] - 8*zeta[2]) + 
       15*Log[mu2/s]^2*zeta[2] + G[0, 0, 0, x]*(-164/9 + ((35*I)/6)*Pi + 
         (-62/3 - (8*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
       G[1, 1, 0, x]*(623/36 + ((23*I)/2)*Pi + (35/3 - (8*I)*Pi)*Log[mu2/s] + 
         20*zeta[2]) + ((6*I)*Pi*G[0, 1, x] + 6*G[0, 1, 1, x] + 
         (5*I)*Pi*G[1, 0, 0, x] + 5*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 0, x] - 
         3*G[1, 0, 1, 1, x] - 7*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
         4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*
          (-7 - 2*Log[mu2/s]) + G[1, 1, 0, x]*(-7 - (5*I)*Pi - 
           2*Log[mu2/s]) + G[1, 1, 1, x]*(16 + 8*Log[mu2/s]) + 
         G[1, 1, x]*(-23/2 + I*Pi + (-8 + (2*I)*Pi)*Log[mu2/s] - 
           2*Log[mu2/s]^2 - 18*zeta[2]) + G[1, 0, x]*((-7*I)*Pi - 
           (2*I)*Pi*Log[mu2/s] - 9*zeta[2]) + G[1, x]*(((-23*I)/2)*Pi - 
           (2*I)*Pi*Log[mu2/s]^2 + (45 + (14*I)*Pi)*zeta[2] + 
           Log[mu2/s]*((-8*I)*Pi + 18*zeta[2])))/x^3 + 
       G[0, 0, x]*(-151/18 - ((493*I)/36)*Pi + 5*Log[mu2/s]^2 + 
         (91/3 + (20*I)*Pi)*zeta[2] + Log[mu2/s]*(22/3 - ((19*I)/3)*Pi + 
           8*zeta[2]) - 28*zeta[3]) + zeta[2]*(1487/36 - ((61*I)/12)*Pi - 
         20*zeta[3]) + G[1, 1, x]*(25 + ((191*I)/36)*Pi + 
         (18 + ((5*I)/3)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + 
         (68/3 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + (689*zeta[3])/36 + 
       G[1, 0, x]*(-299/36 + ((505*I)/36)*Pi - 5*Log[mu2/s]^2 + 
         Log[mu2/s]*(-38/3 + ((19*I)/3)*Pi - 8*zeta[2]) + 
         (-5/6 - (8*I)*Pi)*zeta[2] + 16*zeta[3]) + 
       G[0, 1, x]*(-299/36 - ((203*I)/36)*Pi + (-38/3 - ((5*I)/3)*Pi)*
          Log[mu2/s] - 5*Log[mu2/s]^2 + (131/6 - (24*I)*Pi)*zeta[2] + 
         24*zeta[3]) + (((-1583*I)/18)*Pi - (3*I)*Pi*G[0, 0, x] - 
         3*G[0, 0, 1, x] + (-3 + ((4*I)/3)*Pi)*G[0, 1, 0, x] + 
         (-12 - ((4*I)/3)*Pi)*G[0, 1, 1, x] + (8*G[0, 1, 0, 0, x])/3 - 
         (4*G[0, 1, 0, 1, x])/3 - (4*G[0, 1, 1, 0, x])/3 + 
         4*G[1, 0, 0, 0, x] - (49*G[1, 0, 0, 1, x])/6 - (49*G[1, 0, 1, 0, x])/
          6 + (47*G[1, 0, 1, 1, x])/6 + (59*G[1, 1, 0, 0, x])/6 - 
         (26*G[1, 1, 0, 1, x])/3 - (26*G[1, 1, 1, 0, x])/3 + 
         18*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-24 - ((8*I)/3)*Pi - 
           12*Log[mu2/s]) + G[1, 0, 0, x]*(-59/9 - ((41*I)/6)*Pi - 
           (8*Log[mu2/s])/3) - (6*I)*Pi*Log[mu2/s]^2 + 
         G[1, 0, 1, x]*(167/18 + (4*I)*Pi + (13*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(167/18 + ((11*I)/2)*Pi + (13*Log[mu2/s])/3) + 
         (54 + ((280*I)/9)*Pi)*zeta[2] + G[0, 1, x]*(64/3 - (9*I)*Pi + 
           6*Log[mu2/s] + (4*zeta[2])/3) + G[1, 0, x]*
          (64/3 + ((157*I)/18)*Pi + (6 + ((5*I)/3)*Pi)*Log[mu2/s] + 
           (109*zeta[2])/6) + G[1, 1, x]*(141/4 + ((59*I)/18)*Pi + 
           (18 - ((5*I)/3)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
           (91*zeta[2])/3) + G[0, x]*(((64*I)/3)*Pi + (6*I)*Pi*Log[mu2/s] + 
           (-9 - ((16*I)/3)*Pi)*zeta[2]) + Log[mu2/s]*(((-118*I)/3)*Pi + 
           (18 + ((16*I)/3)*Pi)*zeta[2]) + G[1, x]*(-1583/18 + 
           ((69*I)/4)*Pi + (-6 + (3*I)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(-118/3 + (12*I)*Pi - (85*zeta[2])/3) + 
           (-977/18 - ((61*I)/3)*Pi)*zeta[2]) + ((52*I)/3)*Pi*zeta[3])/x^2 + 
       G[1, x]*(-1583/36 - ((107*I)/36)*Pi - 3*Log[mu2/s]^2 + 
         (-1031/36 - (14*I)*Pi)*zeta[2] + Log[mu2/s]*(-59/3 - ((2*I)/3)*Pi + 
           (-83/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (5/6 + (8*I)*Pi)*
          zeta[3] - 49*zeta[4]) + (((1583*I)/36)*Pi - 34*G[0, 0, 0, 0, x] + 
         7*G[0, 0, 0, 1, x] + 7*G[0, 0, 1, 0, x] + G[0, 0, 1, 1, x] + 
         (13*G[0, 1, 0, 0, x])/3 + (22*G[0, 1, 0, 1, x])/3 + 
         (22*G[0, 1, 1, 0, x])/3 - 12*G[0, 1, 1, 1, x] + 3*G[1, 0, 0, 0, x] + 
         (41*G[1, 0, 0, 1, x])/3 + (41*G[1, 0, 1, 0, x])/3 - 
         (37*G[1, 0, 1, 1, x])/3 - (46*G[1, 1, 0, 0, x])/3 + 
         (32*G[1, 1, 0, 1, x])/3 + (32*G[1, 1, 1, 0, x])/3 - 
         18*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-107/18 - (6*I)*Pi - 
           (22*Log[mu2/s])/3) + G[1, 1, 0, x]*(-107/18 - (12*I)*Pi - 
           (22*Log[mu2/s])/3) + G[0, 0, 1, x]*(5/6 + (2*I)*Pi - 
           6*Log[mu2/s]) + G[0, 1, 0, x]*(5/6 + ((17*I)/3)*Pi - 
           6*Log[mu2/s]) + G[1, 0, 0, x]*(79/18 + ((40*I)/3)*Pi - 
           (10*Log[mu2/s])/3) + G[0, 1, 1, x]*(95/6 - ((2*I)/3)*Pi + 
           4*Log[mu2/s]) + G[1, 1, 1, x]*(12 + ((14*I)/3)*Pi + 
           12*Log[mu2/s]) + G[0, 0, 0, x]*(-7 - (7*I)*Pi + 20*Log[mu2/s]) + 
         G[0, 0, x]*(559/9 + ((31*I)/6)*Pi + (34/3 + (6*I)*Pi)*Log[mu2/s] - 
           4*Log[mu2/s]^2 - 31*zeta[2]) + G[1, 1, x]*(-313/12 - 
           ((161*I)/18)*Pi + (-15 - ((4*I)/3)*Pi)*Log[mu2/s] - 
           3*Log[mu2/s]^2 - (185*zeta[2])/6) + G[0, 1, x]*
          (-589/18 + (11*I)*Pi + (-17/3 + (2*I)*Pi)*Log[mu2/s] + 
           2*Log[mu2/s]^2 - (82*zeta[2])/3) + G[1, 0, x]*
          (-589/18 - ((65*I)/9)*Pi + (-17/3 - ((20*I)/3)*Pi)*Log[mu2/s] + 
           2*Log[mu2/s]^2 - (65*zeta[2])/3) + Log[mu2/s]^2*
          ((3*I)*Pi - 6*zeta[2]) + (115/18 - ((193*I)/9)*Pi)*zeta[2] + 
         Log[mu2/s]*(((59*I)/3)*Pi + (-43/3 + ((2*I)/3)*Pi)*zeta[2] - 
           18*zeta[3]) + G[1, x]*(1583/12 + ((7*I)/36)*Pi + 
           (9 - I*Pi)*Log[mu2/s]^2 + (299/18 + ((119*I)/6)*Pi)*zeta[2] + 
           Log[mu2/s]*(59 - ((8*I)/3)*Pi + (82*zeta[2])/3) - 6*zeta[3]) + 
         (-11 - ((34*I)/3)*Pi)*zeta[3] + G[0, x]*(-1583/18 - 
           ((179*I)/18)*Pi + (-6 - (2*I)*Pi)*Log[mu2/s]^2 + 
           (175/6 + ((10*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (-118/3 - ((19*I)/3)*Pi + 26*zeta[2]) + 30*zeta[3]) - 
         (141*zeta[4])/4)/x + G[0, x]*(1583/36 + ((107*I)/36)*Pi + 
         3*Log[mu2/s]^2 + (-151/36 + ((5*I)/2)*Pi)*zeta[2] + 
         (-52/3 - (20*I)*Pi)*zeta[3] + Log[mu2/s]*(59/3 + ((2*I)/3)*Pi + 
           (-37/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) - 35*zeta[4]) + 
       (1591/24 + (17*I)*Pi)*zeta[4] + Log[mu2/s]*
        ((134/3 - (3*I)*Pi)*zeta[2] + (47/3 + (8*I)*Pi)*zeta[3] + 
         56*zeta[4]) - 24*zeta[5] + ((-6*I)*Pi*G[1, 1, 0, x] + 
         7*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
         (34*G[1, 0, 0, 0, x])/3 + G[1, 0, 0, 1, x]/3 + G[1, 0, 1, 0, x]/3 - 
         6*G[1, 1, 0, 0, x] - 28*G[0, 0, 0, 0, 0, x] + 
         20*G[0, 0, 0, 0, 1, x] + 20*G[0, 0, 0, 1, 0, x] - 
         12*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 1, x] + 
         8*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] - 
         12*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
         12*G[0, 1, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 1, x] + 
         4*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 
         4*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, 1, x]*(-8/3 - 8*Log[mu2/s]) + G[0, 0, 1, 0, x]*
          (-8/3 - 8*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-43/3 + 8*Log[mu2/s]) + 
         G[0, 0, 1, 1, x]*(8/3 + 8*Log[mu2/s]) + G[0, 0, 0, x]*
          (391/18 - ((19*I)/3)*Pi + (32*Log[mu2/s])/3 - 40*zeta[2]) + 
         G[0, 0, 1, x]*(59/36 + ((2*I)/3)*Pi + (2*Log[mu2/s])/3 - 
           36*zeta[2]) + G[0, 1, 0, x]*(59/36 + ((20*I)/3)*Pi + 
           (2*Log[mu2/s])/3 - 32*zeta[2]) + G[0, 1, 1, x]*
          ((-I)*Pi - 12*zeta[2]) + G[1, 0, 1, x]*((I/3)*Pi + 4*zeta[2]) + 
         G[1, 0, 0, x]*(-12 + ((17*I)/3)*Pi - 6*Log[mu2/s] + 8*zeta[2]) + 
         G[1, 0, x]*((-12*I)*Pi - (6*I)*Pi*Log[mu2/s] + (53*zeta[2])/3 - 
           4*zeta[3]) + (-491/36 + ((2*I)/3)*Pi)*zeta[3] + 
         G[0, 1, x]*(((59*I)/36)*Pi + (7*zeta[2])/3 + Log[mu2/s]*
            (((2*I)/3)*Pi + 8*zeta[2]) + 4*zeta[3]) + 
         G[0, 0, x]*(-68/3 + ((373*I)/36)*Pi - 3*Log[mu2/s]^2 - 
           (53*zeta[2])/6 + Log[mu2/s]*(-13 + ((16*I)/3)*Pi + 16*zeta[2]) + 
           28*zeta[3]) + zeta[2]*(((491*I)/36)*Pi + 56*zeta[3]) + 
         G[0, x]*(((-68*I)/3)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
           (1381/36 - (I/6)*Pi)*zeta[2] + Log[mu2/s]*((-13*I)*Pi + 
             (52*zeta[2])/3 - 8*zeta[3]) + (7*zeta[3])/3 - 40*zeta[4]) - 
         (157*zeta[4])/6 + G[1, x]*(((19*I)/3)*Pi*zeta[2] - (19*zeta[3])/3 + 
           17*zeta[4]) + Log[mu2/s]*(((20*I)/3)*Pi*zeta[2] - (20*zeta[3])/3 + 
           34*zeta[4]) + 24*zeta[5])/(1 - x) + 
       x*((-1 - (I/3)*Pi)*G[0, 1, 1, x] + (19*G[0, 0, 0, 1, x])/3 + 
         (19/3 + (20*I)*Pi)*G[0, 0, 1, 0, x] - G[0, 0, 1, 1, x]/3 + 
         (17*G[0, 1, 0, 1, x])/3 + (17/3 - (24*I)*Pi)*G[0, 1, 1, 0, x] - 
         6*G[0, 1, 1, 1, x] + (14*G[1, 0, 0, 1, x])/3 + 
         (14/3 - (8*I)*Pi)*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x]/3 + 
         (22*G[1, 1, 0, 1, x])/3 + (22/3 + (12*I)*Pi)*G[1, 1, 1, 0, x] - 
         18*G[1, 1, 1, 1, x] - 28*G[0, 0, 0, 0, 0, x] + 
         20*G[0, 0, 1, 0, 0, x] + 32*G[0, 1, 0, 0, 0, x] - 
         24*G[0, 1, 1, 0, 0, x] + 16*G[1, 0, 0, 0, 0, x] - 
         8*G[1, 0, 1, 0, 0, x] - 20*G[1, 1, 0, 0, 0, x] + 
         12*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-23/3 + (8*I)*Pi - 
           8*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-10/3 + (24*I)*Pi - 
           8*Log[mu2/s]) + G[1, 0, 1, x]*(-527/36 - ((5*I)/3)*Pi - 
           (20*Log[mu2/s])/3) + G[0, 0, 1, x]*(-373/36 + ((2*I)/3)*Pi - 
           (16*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(4/3 - (12*I)*Pi + 
           8*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-43/3 - (20*I)*Pi + 
           8*Log[mu2/s]) + G[1, 1, 1, x]*(26 + ((4*I)/3)*Pi + 
           12*Log[mu2/s]) + G[1, 1, 0, x]*(-527/36 + (2*I)*Pi + 
           (-20/3 + (8*I)*Pi)*Log[mu2/s] - 20*zeta[2]) + 
         G[0, 0, 0, x]*(391/18 + ((8*I)/3)*Pi + (32/3 + (8*I)*Pi)*
            Log[mu2/s] - 4*zeta[2]) - 9*Log[mu2/s]^2*zeta[2] + 
         G[0, 1, 0, x]*(-373/36 - (3*I)*Pi + (-16/3 - (8*I)*Pi)*Log[mu2/s] + 
           8*zeta[2]) + G[1, 0, 0, x]*(59/18 - ((5*I)/3)*Pi + 
           (4/3 - (8*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + 
         G[0, 1, x]*(68/3 + ((59*I)/36)*Pi + (13 + ((2*I)/3)*Pi)*Log[mu2/s] + 
           3*Log[mu2/s]^2 + (-125/6 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
         G[1, 0, x]*(68/3 + ((59*I)/36)*Pi + 3*Log[mu2/s]^2 + 
           (-103/6 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*(13 + ((2*I)/3)*Pi + 
             8*zeta[2]) - 16*zeta[3]) + (-491/36 - (5*I)*Pi)*zeta[3] + 
         G[1, 1, x]*(-68/3 - ((59*I)/36)*Pi + (-13 - ((2*I)/3)*Pi)*
            Log[mu2/s] - 3*Log[mu2/s]^2 + (-97/6 - (12*I)*Pi)*zeta[2] + 
           12*zeta[3]) + zeta[2]*(-68 - ((59*I)/12)*Pi + 20*zeta[3]) + 
         G[0, 0, x]*(-68/3 - ((59*I)/36)*Pi - 3*Log[mu2/s]^2 + 
           Log[mu2/s]*(-13 - ((2*I)/3)*Pi - 8*zeta[2]) + (-107/6 - (20*I)*Pi)*
            zeta[2] + 28*zeta[3]) + Log[mu2/s]*((-39 - (2*I)*Pi)*zeta[2] + 
           (-20/3 - (8*I)*Pi)*zeta[3] - 56*zeta[4]) + (-157/6 - (17*I)*Pi)*
          zeta[4] + G[0, x]*((1273/36 + (4*I)*Pi)*zeta[2] + 
           Log[mu2/s]*((52/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
           (7/3 + (20*I)*Pi)*zeta[3] + 35*zeta[4]) + 
         G[1, x]*((1427/36 - I*Pi)*zeta[2] + (32/3 - (8*I)*Pi)*zeta[3] + 
           Log[mu2/s]*((56/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 49*zeta[4]) + 
         24*zeta[5])))/Nc^2)}


==> anc/qgqg_--+-_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^3*((-100/243 - (8*G[0, 0, x])/27 + G[0, x]*(40/81 + (8*Log[mu2/s])/27) - 
      (40*Log[mu2/s])/81 - (4*Log[mu2/s]^2)/27)/x + 
    (100/243 + (8*G[0, 0, x])/27 + G[0, x]*(-40/81 - (8*Log[mu2/s])/27) + 
      (40*Log[mu2/s])/81 + (4*Log[mu2/s]^2)/27)/x^2) + 
  Nc^3*(-6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + 15*G[1, 0, 0, x] + 
    2*G[0, 0, 0, 0, x] + (35*G[0, 0, 0, 1, x])/2 + (35*G[0, 0, 1, 0, x])/2 - 
    (35*G[0, 0, 1, 1, x])/2 + 30*G[0, 1, 0, 0, x] - 30*G[0, 1, 0, 1, x] - 
    30*G[0, 1, 1, 0, x] + (21*G[0, 1, 1, 1, x])/2 + (35*G[1, 0, 0, 0, x])/2 - 
    (35*G[1, 0, 0, 1, x])/2 - (35*G[1, 0, 1, 0, x])/2 - 2*G[1, 0, 1, 1, x] - 
    12*G[1, 1, 0, 0, x] - (15*G[1, 1, 0, 1, x])/2 - (15*G[1, 1, 1, 0, x])/2 + 
    (93*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(395/6 - 39*Log[mu2/s]) + 
    G[0, 0, 0, x]*(647/12 - (39*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(-575/12 + (39*Log[mu2/s])/2) + 
    G[1, 1, 0, x]*(-575/12 + (39*Log[mu2/s])/2) + 
    G[0, 1, 1, x]*(-323/12 + (39*Log[mu2/s])/2) - (9631*zeta[2])/24 - 
    (455*Log[mu2/s]*zeta[2])/4 + (117*Log[mu2/s]^2*zeta[2])/4 + 
    G[0, 0, x]*(-2093/24 - (575*Log[mu2/s])/12 + (39*Log[mu2/s]^2)/4 + 
      (19*zeta[2])/4) + G[1, 1, x]*(-3493/24 - (215*Log[mu2/s])/12 + 
      (39*Log[mu2/s]^2)/4 + (91*zeta[2])/4) + 
    G[1, 0, x]*(931/8 + (395*Log[mu2/s])/12 - (39*Log[mu2/s]^2)/4 + 
      (131*zeta[2])/4) + G[0, 1, x]*(931/8 + (395*Log[mu2/s])/12 - 
      (39*Log[mu2/s]^2)/4 + (209*zeta[2])/4) + 
    G[1, x]*(415/3 - (15*Log[mu2/s]^2)/2 + Log[mu2/s]*(175/6 - 39*zeta[2]) + 
      (328*zeta[2])/3 - 25*zeta[3]) - 6*zeta[3] + 
    G[0, x]*(-415/3 + (15*Log[mu2/s]^2)/2 + Log[mu2/s]*
       (-175/6 - (39*zeta[2])/2) + (809*zeta[2])/12 + 7*zeta[3]) + 
    (34*G[1, 1, 0, 0, x] - 34*G[1, 1, 0, 1, x] - 34*G[1, 1, 1, 0, x] + 
      34*G[1, 1, 1, 1, x] + 34*G[1, 0, x]*zeta[2] + 68*G[1, 1, x]*zeta[2] - 
      34*G[1, x]*zeta[3])/x^3 + (-82*G[0, 0, 0, 0, x] + 82*G[0, 0, 0, 1, x] + 
      82*G[0, 0, 1, 0, x] - 82*G[0, 0, 1, 1, x] - 164*G[0, 0, x]*zeta[2] - 
      82*G[0, 1, x]*zeta[2] + 82*G[0, x]*zeta[3] - (697*zeta[4])/2)/(1 - x) + 
    (744559/15552 - (17*G[0, 0, 0, 0, x])/2 + 3*G[0, 0, 0, 1, x] + 
      3*G[0, 0, 1, 0, x] - (10*G[0, 0, 1, 1, x])/3 - 7*G[0, 1, 0, 0, x] + 
      (20*G[0, 1, 0, 1, x])/3 + (20*G[0, 1, 1, 0, x])/3 - 
      2*G[0, 1, 1, 1, x] + (2*G[1, 0, 0, 0, x])/3 - G[1, 0, 0, 1, x] - 
      G[1, 0, 1, 0, x] + (17*G[1, 0, 1, 1, x])/3 + (127*G[1, 1, 0, 0, x])/3 - 
      (113*G[1, 1, 0, 1, x])/3 - (113*G[1, 1, 1, 0, x])/3 + 
      (77*G[1, 1, 1, 1, x])/3 + G[0, 1, 1, x]*(-187/6 - (14*Log[mu2/s])/3) + 
      G[1, 0, 1, x]*(2435/36 - (14*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(2435/36 - (14*Log[mu2/s])/3) + 
      G[1, 0, 0, x]*(-563/9 + Log[mu2/s]/3) + G[0, 0, 1, x]*
       (145/4 + Log[mu2/s]/3) + G[0, 1, 0, x]*(145/4 + Log[mu2/s]/3) + 
      (61*Log[mu2/s]^3)/72 - (3*Log[mu2/s]^4)/16 + 
      G[0, 0, 0, x]*(-111/2 + (11*Log[mu2/s])/2) + 
      G[1, 1, 1, x]*(-2291/36 + 12*Log[mu2/s]) + 
      G[0, 1, x]*(-485/54 - (61*Log[mu2/s])/12 + (13*Log[mu2/s]^2)/6 - 
        (115*zeta[2])/6) + G[0, 0, x]*(-3157/216 + (77*Log[mu2/s])/4 - 
        (35*Log[mu2/s]^2)/12 - (191*zeta[2])/12) + 
      Log[mu2/s]^2*(53/54 - (61*zeta[2])/8) + (78131*zeta[2])/432 + 
      G[1, 0, x]*(-485/54 - (61*Log[mu2/s])/12 + (13*Log[mu2/s]^2)/6 + 
        (251*zeta[2])/6) + G[1, 1, x]*(829/24 - 4*Log[mu2/s] - 
        (11*Log[mu2/s]^2)/3 + 78*zeta[2]) + 
      G[1, x]*(-63011/648 + (109*Log[mu2/s]^2)/24 + Log[mu2/s]^3/2 - 
        (1421*zeta[2])/8 + Log[mu2/s]*(-5521/216 + (61*zeta[2])/6) - 
        37*zeta[3]) + Log[mu2/s]*(221/162 + (1981*zeta[2])/72 - 
        (3*zeta[3])/2) + (773*zeta[3])/9 + 
      G[0, x]*(767/8 - (85*Log[mu2/s]^2)/12 + Log[mu2/s]^3/4 - 
        (5267*zeta[2])/36 + Log[mu2/s]*(1699/72 + (61*zeta[2])/12) + 
        (31*zeta[3])/6) - (2119*zeta[4])/32)/x + 
    x*((157*G[0, 0, 1, x])/3 + (157*G[0, 1, 0, x])/3 + 14*G[1, 0, 0, x] - 
      15*G[0, 0, 0, 1, x] - 15*G[0, 0, 1, 0, x] + 15*G[0, 0, 1, 1, x] - 
      25*G[0, 1, 0, 0, x] + 25*G[0, 1, 0, 1, x] + 25*G[0, 1, 1, 0, x] - 
      10*G[0, 1, 1, 1, x] - 15*G[1, 0, 0, 0, x] + 15*G[1, 0, 0, 1, x] + 
      15*G[1, 0, 1, 0, x] + 10*G[1, 1, 0, 0, x] + 5*G[1, 1, 0, 1, x] + 
      5*G[1, 1, 1, 0, x] - 35*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(-139/6 - 15*Log[mu2/s]) + G[1, 0, 1, x]*
       (91/6 - 15*Log[mu2/s]) + G[1, 1, 0, x]*(91/6 - 15*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-163/2 + 15*Log[mu2/s]) + G[1, 1, 1, x]*
       (-133/3 + 30*Log[mu2/s]) + G[0, 1, x]*(-115 - (175*Log[mu2/s])/6 + 
        (15*Log[mu2/s]^2)/2 - (85*zeta[2])/2) + 
      G[1, 0, x]*(-115 - (175*Log[mu2/s])/6 + (15*Log[mu2/s]^2)/2 - 
        (55*zeta[2])/2) + G[1, 1, x]*(115 + (175*Log[mu2/s])/6 - 
        (15*Log[mu2/s]^2)/2 - (35*zeta[2])/2) + 
      G[0, 0, x]*(115 + (175*Log[mu2/s])/6 - (15*Log[mu2/s]^2)/2 - 
        (5*zeta[2])/2) + 345*zeta[2] + (175*Log[mu2/s]*zeta[2])/2 - 
      (45*Log[mu2/s]^2*zeta[2])/2 + G[0, x]*((-719*zeta[2])/6 + 
        15*Log[mu2/s]*zeta[2] - 5*zeta[3]) + (115*zeta[3])/3 + 
      G[1, x]*((-248*zeta[2])/3 + 30*Log[mu2/s]*zeta[2] + 20*zeta[3]) - 
      30*zeta[4]) + (321*zeta[4])/8 + 
    (-1496117/7776 + (350*G[1, 1, 1, x])/9 - G[0, 0, 0, 0, x] + 
      2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - (8*G[0, 0, 1, 1, x])/3 + 
      2*G[0, 1, 0, 0, x] - (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 - 
      (8*G[1, 0, 0, 0, x])/3 + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 
      (14*G[1, 0, 1, 1, x])/3 - (226*G[1, 1, 0, 0, x])/3 + 
      (218*G[1, 1, 0, 1, x])/3 + (218*G[1, 1, 1, 0, x])/3 - 
      (218*G[1, 1, 1, 1, x])/3 + G[0, 0, 0, x]*(35/6 - Log[mu2/s]) + 
      G[0, 0, 1, x]*(-16/3 + (2*Log[mu2/s])/3) + 
      G[0, 1, 0, x]*(-16/3 + (2*Log[mu2/s])/3) + 
      G[1, 0, 0, x]*(302/9 + (2*Log[mu2/s])/3) + (8*G[0, 1, 1, x]*Log[mu2/s])/
       3 + (61*Log[mu2/s]^3)/36 - (3*Log[mu2/s]^4)/8 + 
      G[1, 0, 1, x]*(-350/9 + (8*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(-350/9 + (8*Log[mu2/s])/3) + 
      G[1, 1, x]*((-4*Log[mu2/s]^2)/3 - 150*zeta[2]) + 
      G[1, 0, x]*(484/27 + (16*Log[mu2/s])/3 - (5*Log[mu2/s]^2)/3 - 
        (235*zeta[2])/3) + G[0, 0, x]*(-1423/108 - Log[mu2/s]/2 + 
        Log[mu2/s]^2/6 - (11*zeta[2])/6) - (2495*zeta[2])/27 + 
      Log[mu2/s]^2*(2449/216 + (11*zeta[2])/4) + 
      G[0, 1, x]*(484/27 + (16*Log[mu2/s])/3 - (5*Log[mu2/s]^2)/3 + 
        (11*zeta[2])/3) + Log[mu2/s]*(-21857/648 - (539*zeta[2])/36 - 
        3*zeta[3]) - (371*zeta[3])/9 + 
      G[0, x]*(8363/216 - (29*Log[mu2/s]^2)/12 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-19/4 - (11*zeta[2])/6) + (1763*zeta[2])/36 + 
        (7*zeta[3])/3) + G[1, x]*(-404/81 - (8*Log[mu2/s]^2)/3 + 
        Log[mu2/s]^3 + Log[mu2/s]*(-484/27 - (11*zeta[2])/3) + 
        (248*zeta[2])/3 + 78*zeta[3]) + (265*zeta[4])/16)/x^2) + 
  ((6 - (12*I)*Pi)*G[1, 1, 1, x] + 14*G[0, 0, 0, 0, x] - 9*G[0, 0, 0, 1, x] - 
    9*G[0, 0, 1, 0, x] - 7*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 
    G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 15*G[0, 1, 1, 1, x] + 
    G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
    18*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 9*G[1, 1, 0, 1, x] + 
    9*G[1, 1, 1, 0, x] - 21*G[1, 1, 1, 1, x] + 
    G[0, 0, 0, x]*(-17/4 - I*Pi - 6*Log[mu2/s]) + 
    G[1, 1, 0, x]*(97/12 - I*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 1, x]*(-281/12 + (12*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 0, 1, x]*(97/12 + (12*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-67/6 + I*Pi + 4*Log[mu2/s]) + 
    G[0, 1, 0, x]*(25/3 + I*Pi + 4*Log[mu2/s]) + 
    G[0, 0, 1, x]*(25/3 - (12*I)*Pi + 4*Log[mu2/s]) + 
    G[0, 1, x]*(-491/24 - ((205*I)/12)*Pi - 2*Log[mu2/s] - Log[mu2/s]^2 - 
      4*zeta[2]) + (539/8 + ((57*I)/4)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] + 
    3*Log[mu2/s]^2*zeta[2] + G[1, 0, x]*(-491/24 - ((61*I)/12)*Pi - 
      2*Log[mu2/s] - Log[mu2/s]^2 + zeta[2]) + 
    G[1, 1, x]*(347/24 + ((205*I)/12)*Pi + 3*Log[mu2/s] + Log[mu2/s]^2 + 
      zeta[2]) + G[0, 0, x]*(635/24 + ((61*I)/12)*Pi + Log[mu2/s] + 
      Log[mu2/s]^2 + 17*zeta[2]) + ((-3*I)*Pi*G[0, 0, 0, x] - 
      3*G[0, 0, 0, 0, x] + 6*G[0, 0, x]*zeta[2])/(1 - x)^2 + 
    G[1, x]*(281/24 - ((15*I)/2)*Pi - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + 
      (-77/2 + I*Pi)*zeta[2] - 4*zeta[3]) + (37/2 + (13*I)*Pi)*zeta[3] + 
    G[0, x]*(-281/24 + ((15*I)/2)*Pi + Log[mu2/s]^2/2 + 
      Log[mu2/s]*(3/2 - 6*zeta[2]) + (-107/4 - I*Pi)*zeta[2] + zeta[3]) + 
    (((251*I)/12)*Pi - (7*I)*Pi*G[0, 0, x] + (-7 - ((5*I)/2)*Pi)*
       G[0, 0, 1, x] + (-7 + (8*I)*Pi)*G[0, 1, 0, x] + 
      (-112 + (7*I)*Pi)*G[1, 0, 0, x] + (-545/4 + (21*I)*Pi)*G[1, 1, 1, x] - 
      (5*G[0, 0, 1, 1, x])/2 + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
      30*G[0, 1, 1, 1, x] + 7*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] - 
      (49*G[1, 0, 1, 1, x])/2 + 173*G[1, 1, 0, 0, x] - 
      (361*G[1, 1, 0, 1, x])/2 - (361*G[1, 1, 1, 0, x])/2 + 
      (403*G[1, 1, 1, 1, x])/2 + ((9*I)/2)*Pi*Log[mu2/s] + 
      ((3*I)/2)*Pi*Log[mu2/s]^2 + G[1, 1, 0, x]*(1525/12 - (5*I)*Pi + 
        (5*Log[mu2/s])/2) + G[1, 0, 1, x]*(1525/12 - (15*I)*Pi + 
        (5*Log[mu2/s])/2) + G[0, 1, 1, x]*(155/6 - ((39*I)/2)*Pi + 
        (5*Log[mu2/s])/2) + G[0, x]*(((-55*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] - 
        43*zeta[2]) + (150 + ((5*I)/2)*Pi)*zeta[2] + 
      G[0, 1, x]*(-55/2 + ((95*I)/6)*Pi + (-3 + ((5*I)/2)*Pi)*Log[mu2/s] + 
        (15*zeta[2])/2) + G[1, 0, x]*(-55/2 + ((145*I)/12)*Pi + 
        (-3 + ((5*I)/2)*Pi)*Log[mu2/s] + 137*zeta[2]) + 
      G[1, 1, x]*(104/3 - ((155*I)/12)*Pi - (15*Log[mu2/s])/4 - 
        (5*Log[mu2/s]^2)/4 + (1359*zeta[2])/4) + 
      G[1, x]*(251/12 + ((35*I)/3)*Pi + (9/2 - ((15*I)/4)*Pi)*Log[mu2/s] + 
        (3/2 - ((5*I)/4)*Pi)*Log[mu2/s]^2 + (-1043/4 + ((39*I)/4)*Pi)*
         zeta[2] - 140*zeta[3]) + 73*zeta[3])/x^2 + 
    ((3*I)*Pi*G[0, 0, 1, x] - (9*I)*Pi*G[0, 1, 0, x] - 
      (7*I)*Pi*G[1, 0, 0, x] + (21 - (9*I)*Pi)*G[1, 1, 1, x] + 
      3*G[0, 0, 1, 1, x] - 9*G[0, 1, 0, 1, x] - 9*G[0, 1, 1, 0, x] + 
      12*G[0, 1, 1, 1, x] - 7*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] + 
      10*G[1, 0, 1, 1, x] - 112*G[1, 1, 0, 0, x] + 105*G[1, 1, 0, 1, x] + 
      105*G[1, 1, 1, 0, x] - 114*G[1, 1, 1, 1, x] + 
      G[1, 0, 1, x]*(-51/2 - 3*Log[mu2/s]) + G[0, 1, 1, x]*
       (-25/2 - 3*Log[mu2/s]) + G[1, 1, 0, x]*(-51/2 - (10*I)*Pi - 
        3*Log[mu2/s]) + G[1, 1, x]*(-73/12 + (9*Log[mu2/s])/2 + 
        (3*Log[mu2/s]^2)/2 - (403*zeta[2])/2) + 
      G[1, 0, x]*(((-51*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] - 43*zeta[2]) + 
      G[0, 1, x]*(((-25*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] + 36*zeta[2]) + 
      G[1, x]*(((-73*I)/12)*Pi + ((9*I)/2)*Pi*Log[mu2/s] + 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (71 + ((5*I)/2)*Pi)*zeta[2] + 
        73*zeta[3]))/x^3 + x*((-61/4 + ((25*I)/2)*Pi)*G[1, 1, 1, x] - 
      6*G[0, 0, 0, 0, x] + (5*G[0, 0, 0, 1, x])/2 + (5*G[0, 0, 1, 0, x])/2 + 
      12*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x]/2 + 
      G[0, 1, 1, 0, x]/2 - 14*G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] + 
      (3*G[1, 0, 0, 1, x])/2 + (3*G[1, 0, 1, 0, x])/2 - 15*G[1, 0, 1, 1, x] + 
      G[1, 1, 0, 0, x] - (5*G[1, 1, 0, 1, x])/2 - (5*G[1, 1, 1, 0, x])/2 + 
      15*G[1, 1, 1, 1, x] + G[0, 1, 0, x]*(-27/4 + (I/2)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-13/4 + (I/2)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-27/4 + ((25*I)/2)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(37/4 - (I/2)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, x]*(37/4 - ((25*I)/2)*Pi + Log[mu2/s]) + 
      G[0, 1, 1, x]*(51/4 - ((25*I)/2)*Pi + Log[mu2/s]) + 
      G[0, 0, 0, x]*(3/4 - (I/2)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, x]*(389/24 - ((15*I)/2)*Pi - (3*Log[mu2/s])/2 - 
        Log[mu2/s]^2/2 - (21*zeta[2])/2) + G[0, 0, x]*
       (389/24 - ((15*I)/2)*Pi - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 - 
        (7*zeta[2])/2) + G[1, 0, x]*(-389/24 + ((15*I)/2)*Pi + 
        (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      (389/8 - ((45*I)/2)*Pi)*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 - 
      (3*Log[mu2/s]^2*zeta[2])/2 + G[0, 1, x]*(-389/24 + ((15*I)/2)*Pi + 
        (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 + (21*zeta[2])/2) + 
      G[1, x]*((-47/4 + (I/2)*Pi)*zeta[2] - zeta[3]/2) + 
      (-7/2 - (12*I)*Pi)*zeta[3] + G[0, x]*((17/4 - (I/2)*Pi)*zeta[2] + 
        3*Log[mu2/s]*zeta[2] + (3*zeta[3])/2) - 32*zeta[4]) + 
    ((-31/12 - ((3*I)/2)*Pi)*G[0, 0, 1, x] + (-31/12 - I*Pi)*G[0, 1, 0, x] - 
      I*Pi*G[0, 1, 1, x] + (11/12 + ((3*I)/2)*Pi)*G[1, 0, 0, x] - 
      8*G[0, 0, 0, 0, x] + (9*G[0, 0, 0, 1, x])/2 + (9*G[0, 0, 1, 0, x])/2 - 
      6*G[0, 0, 1, 1, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
      (3*G[1, 0, 0, 0, x])/2 + G[0, 0, 0, x]*(-3/2 - (5*I)*Pi - 
        (3*Log[mu2/s])/2) + G[1, 0, x]*(((11*I)/12)*Pi - 3*zeta[2]) - 
      ((7*I)/2)*Pi*zeta[2] + G[0, 1, x]*(((-31*I)/12)*Pi + zeta[2]) + 
      G[0, 0, x]*(11/3 - ((10*I)/3)*Pi + (3/4 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/4 + (25*zeta[2])/4) + (7/2 + (3*I)*Pi)*zeta[3] + 
      G[0, x]*(((11*I)/3)*Pi + ((3*I)/4)*Pi*Log[mu2/s] + 
        (I/4)*Pi*Log[mu2/s]^2 + (21/2 + ((5*I)/4)*Pi)*zeta[2] + 7*zeta[3]) + 
      zeta[4]/2)/(1 - x) + 58*zeta[4] + 
    (-1937/192 - (13*I)*Pi + G[0, 0, 0, x]/4 + (489/4 - ((25*I)/2)*Pi)*
       G[1, 1, 1, x] + G[0, 0, 0, 0, x]/2 - G[0, 0, 0, 1, x]/2 - 
      G[0, 0, 1, 0, x]/2 - (27*G[0, 0, 1, 1, x])/2 - 2*G[0, 1, 0, 0, x] - 
      (9*G[0, 1, 0, 1, x])/2 - (9*G[0, 1, 1, 0, x])/2 + 16*G[0, 1, 1, 1, x] - 
      (3*G[1, 0, 0, 0, x])/2 - (5*G[1, 0, 0, 1, x])/2 - 
      (5*G[1, 0, 1, 0, x])/2 + (27*G[1, 0, 1, 1, x])/2 - 
      63*G[1, 1, 0, 0, x] + (141*G[1, 1, 0, 1, x])/2 + 
      (141*G[1, 1, 1, 0, x])/2 - 83*G[1, 1, 1, 1, x] + 
      G[1, 0, 0, x]*(225/2 - (5*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 0, x]*(5/4 - ((15*I)/2)*Pi - Log[mu2/s]) + 
      G[0, 0, 1, x]*(5/4 - (15*I)*Pi - Log[mu2/s]) - (3*Log[mu2/s]^3)/8 - 
      Log[mu2/s]^4/16 + G[1, 1, 0, x]*(-1433/12 + ((17*I)/2)*Pi + 
        Log[mu2/s]) + G[1, 0, 1, x]*(-1433/12 + (12*I)*Pi + Log[mu2/s]) + 
      G[0, 1, 1, x]*(-20/3 + ((25*I)/2)*Pi + Log[mu2/s]) + 
      G[1, 1, x]*(-233/4 + ((4*I)/3)*Pi - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 - 
        (261*zeta[2])/2) + G[1, 0, x]*(1535/24 - ((59*I)/12)*Pi + 
        (2 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 - (263*zeta[2])/4) + 
      Log[mu2/s]^2*(-13/8 - ((3*I)/4)*Pi - (5*zeta[2])/8) + 
      G[0, 1, x]*(1535/24 - ((41*I)/12)*Pi + (2 + (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/4 - zeta[2]/4) + (-4177/16 + ((51*I)/4)*Pi)*zeta[2] + 
      G[0, 0, x]*(-113/2 + (I/2)*Pi + (-1 - (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + (35*zeta[2])/2) + G[0, x]*(157/8 + ((31*I)/3)*Pi + 
        (1 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/4 + 
        (237/2 + ((13*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(23/8 + (3*I)*Pi + 
          (5*zeta[2])/4)) + (-349/4 + (6*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-3 - ((9*I)/4)*Pi - (27*zeta[2])/8 + 3*zeta[3]) + 
      G[1, x]*(-237/8 + ((23*I)/6)*Pi + (-15/8 - ((3*I)/4)*Pi)*Log[mu2/s] + 
        (-5/8 - (I/4)*Pi)*Log[mu2/s]^2 + (1919/8 - ((45*I)/4)*Pi)*zeta[2] + 
        66*zeta[3]) + (1559*zeta[4])/32)/x)/Nc^3 + 
  (Nf*((-23 + ((81*I)/2)*Pi)*G[0, 0, 1, x] + (-23 + ((47*I)/2)*Pi)*
      G[0, 1, 0, x] + (-2/3 - (13*I)*Pi)*G[1, 0, 0, x] - 
     46*G[0, 0, 0, 0, x] + (5*G[0, 0, 0, 1, x])/2 + (5*G[0, 0, 1, 0, x])/2 + 
     38*G[0, 0, 1, 1, x] + 21*G[0, 1, 0, 0, x] + (5*G[0, 1, 0, 1, x])/2 + 
     (5*G[0, 1, 1, 0, x])/2 - 27*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] + 
     3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] + 13*G[1, 0, 1, 1, x] + 
     7*G[1, 1, 0, 0, x] + 26*G[1, 1, 0, 1, x] + 26*G[1, 1, 1, 0, x] - 
     58*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-41/3 + I*Pi - 15*Log[mu2/s]) + 
     G[1, 1, 0, x]*(-41/3 + (18*I)*Pi - 15*Log[mu2/s]) + 
     G[0, 1, 1, x]*(140/3 - ((79*I)/2)*Pi - 15*Log[mu2/s]) + 
     G[0, 0, 0, x]*(79/3 - ((57*I)/2)*Pi + 15*Log[mu2/s]) + 
     G[1, 1, 1, x]*(1 - (2*I)*Pi + 30*Log[mu2/s]) + 
     G[1, 1, x]*(-1319/18 - ((209*I)/6)*Pi + (-133/6 + (10*I)*Pi)*
        Log[mu2/s] - (5*Log[mu2/s]^2)/2 - (197*zeta[2])/2) + 
     G[0, 0, x]*(-965/18 - ((5*I)/6)*Pi + (-25/6 + (10*I)*Pi)*Log[mu2/s] - 
       (5*Log[mu2/s]^2)/2 - (71*zeta[2])/2) + 
     G[1, 0, x]*(571/9 - ((7*I)/6)*Pi + (79/6 - (10*I)*Pi)*Log[mu2/s] + 
       (5*Log[mu2/s]^2)/2 - 4*zeta[2]) + (-297/2 + ((9*I)/2)*Pi)*zeta[2] + 
     (-61/2 + (30*I)*Pi)*Log[mu2/s]*zeta[2] - (15*Log[mu2/s]^2*zeta[2])/2 + 
     G[0, 1, x]*(571/9 + ((221*I)/6)*Pi + (79/6 - (10*I)*Pi)*Log[mu2/s] + 
       (5*Log[mu2/s]^2)/2 + 36*zeta[2]) + 
     ((-24*I)*Pi*G[1, 1, 1, x] - 24*G[1, 1, 1, 1, x] + 48*G[1, 1, x]*zeta[2])/
      x^4 + G[1, x]*(1165/18 - (4*I)*Pi + (3*Log[mu2/s]^2)/2 + 
       (286/3 - ((119*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(35/6 - (6*I)*Pi + 
         30*zeta[2]) - 35*zeta[3]) + (-91/3 + ((47*I)/2)*Pi)*zeta[3] + 
     G[0, x]*(-1165/18 + (4*I)*Pi - (3*Log[mu2/s]^2)/2 + 
       (134/3 - (65*I)*Pi)*zeta[2] + Log[mu2/s]*(-35/6 + (6*I)*Pi + 
         15*zeta[2]) + (25*zeta[3])/2) + 
     ((2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, x] + 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 98*G[1, 1, 1, 1, x] + 
       G[1, 1, 1, x]*(-502/3 + (82*I)*Pi - 12*Log[mu2/s]) + 
       G[1, 0, 1, x]*(353/3 - (12*I)*Pi - 2*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-37/3 + (12*I)*Pi - 2*Log[mu2/s]) + 
       G[1, 1, 0, x]*(353/3 + (16*I)*Pi - 2*Log[mu2/s]) + 
       G[1, 1, x]*(155 - ((152*I)/3)*Pi + (-1 - (12*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2 - 97*zeta[2]) + G[0, 1, x]*(((-37*I)/3)*Pi - 
         (2*I)*Pi*Log[mu2/s] - 24*zeta[2]) + G[1, 0, x]*
        (((353*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
       G[1, x]*((155*I)*Pi + I*Pi*Log[mu2/s]^2 + (-706/3 + (3*I)*Pi)*
          zeta[2] + Log[mu2/s]*((-I)*Pi + 24*zeta[2]) + 56*zeta[3]))/x^3 + 
     (-31979/2592 - ((131*I)/3)*Pi + 7*G[0, 0, 0, 0, x] + 
       14*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] - 5*G[0, 0, 1, 1, x] - 
       18*G[0, 1, 0, 0, x] + 31*G[0, 1, 0, 1, x] + 31*G[0, 1, 1, 0, x] - 
       76*G[0, 1, 1, 1, x] + 34*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
       12*G[1, 0, 1, 0, x] - 102*G[1, 0, 1, 1, x] - 10*G[1, 1, 0, 0, x] - 
       (103*G[1, 1, 0, 1, x])/2 - (103*G[1, 1, 1, 0, x])/2 + 
       178*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-731/6 + ((217*I)/2)*Pi - 
         18*Log[mu2/s]) + G[0, 0, 0, x]*(-133/6 + (10*I)*Pi - 
         11*Log[mu2/s]) + G[0, 0, 1, x]*(88/3 + (5*I)*Pi - 4*Log[mu2/s]) + 
       G[0, 1, 0, x]*(88/3 + (9*I)*Pi - 4*Log[mu2/s]) + 
       G[1, 0, 0, x]*(-71/3 + (42*I)*Pi - 4*Log[mu2/s]) - Log[mu2/s]^3/36 - 
       Log[mu2/s]^4/24 + G[0, 1, 1, x]*(-107/6 - (40*I)*Pi + 5*Log[mu2/s]) + 
       G[1, 1, 0, x]*(77/2 - ((113*I)/2)*Pi + 5*Log[mu2/s]) + 
       G[1, 0, 1, x]*(77/2 - (85*I)*Pi + 5*Log[mu2/s]) + 
       G[0, 0, x]*(65/12 - (I/3)*Pi + (-15/2 - (12*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + zeta[2]/6) + (5093/18 - (I/2)*Pi)*zeta[2] + 
       Log[mu2/s]^2*(19/72 - ((3*I)/2)*Pi + (37*zeta[2])/12) + 
       G[1, 0, x]*(-1351/9 + ((17*I)/2)*Pi + (-19/3 - I*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2 + 11*zeta[2]) + G[0, 1, x]*(-1351/9 + ((31*I)/6)*Pi + 
         (-19/3 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 19*zeta[2]) + 
       G[1, 1, x]*(2651/9 - ((83*I)/2)*Pi + (251/6 - (10*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (45*zeta[2])/2) + 
       G[0, x]*(16451/216 - ((2437*I)/18)*Pi + (13/4 + I*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]^3/6 + (-403/12 + (57*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(335/36 - ((22*I)/3)*Pi + (107*zeta[2])/6) - 
         10*zeta[3]) + (-679/9 - (92*I)*Pi)*zeta[3] + 
       Log[mu2/s]*(409/216 - ((5*I)/2)*Pi + (-307/12 - (12*I)*Pi)*zeta[2] + 
         2*zeta[3]) + G[1, x]*(-2191/18 + ((1189*I)/9)*Pi + 
         (-37/3 + ((157*I)/6)*Pi)*Log[mu2/s] + (-14/3 + (I/2)*Pi)*
          Log[mu2/s]^2 + (-350/3 + (104*I)*Pi)*zeta[2] + 76*zeta[3]) - 
       (7789*zeta[4])/48)/x + (185/32 + (53*I)*Pi + (2 - (15*I)*Pi)*
        G[0, 0, 1, x] + (2 - (5*I)*Pi)*G[0, 1, 0, x] + 
       (34 - (19*I)*Pi)*G[1, 0, 0, x] + G[0, 0, 0, 0, x] - 
       15*G[0, 0, 1, 1, x] - 5*G[0, 1, 0, 1, x] - 5*G[0, 1, 1, 0, x] + 
       40*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] - 7*G[1, 0, 0, 1, x] - 
       7*G[1, 0, 1, 0, x] + 70*G[1, 0, 1, 1, x] - 21*G[1, 1, 0, 0, x] + 
       36*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] - 190*G[1, 1, 1, 1, x] + 
       G[0, 0, 0, x]*(-3/2 - Log[mu2/s]) + Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
       G[1, 1, 0, x]*(-877/6 + (18*I)*Pi + 3*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-35/2 + (38*I)*Pi + 3*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-877/6 + (66*I)*Pi + 3*Log[mu2/s]) + 
       G[1, 1, 1, x]*(871/3 - (136*I)*Pi + 18*Log[mu2/s]) + 
       G[0, 1, x]*(347/3 - ((43*I)/2)*Pi + (-6 + (3*I)*Pi)*Log[mu2/s] - 
         58*zeta[2]) + G[1, 0, x]*(347/3 - ((709*I)/6)*Pi + 
         (-6 + (3*I)*Pi)*Log[mu2/s] - 12*zeta[2]) + 
       G[0, 0, x]*(31/12 + (2*I)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - 
         zeta[2]/6) + Log[mu2/s]^2*(31/24 + (3*I)*Pi - zeta[2]/12) + 
       (-995/6 + I*Pi)*zeta[2] + G[1, 1, x]*(-3658/9 + (119*I)*Pi + 
         (-151/6 + (18*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
         (115*zeta[2])/2) + G[1, x]*(53 - ((2572*I)/9)*Pi + 
         (3 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(5 - ((151*I)/6)*Pi - 
           36*zeta[2]) + (947/3 - ((121*I)/2)*Pi)*zeta[2] - 108*zeta[3]) + 
       Log[mu2/s]*(21/8 + (5*I)*Pi + (291*zeta[2])/4 - 2*zeta[3]) + 
       (107/2 - (8*I)*Pi)*zeta[3] + G[0, x]*(-21/8 + ((347*I)/3)*Pi - 
         (3*Log[mu2/s]^2)/4 - Log[mu2/s]^3/6 + Log[mu2/s]*
          (-31/12 - (6*I)*Pi + zeta[2]/6) - (179*zeta[2])/4 + 2*zeta[3]) - 
       (5843*zeta[4])/48)/x^2 + ((4*I)*Pi*G[0, 1, 1, x] - 
       (12*I)*Pi*G[1, 0, 1, x] + (3*I)*Pi*G[1, 1, 0, x] + 
       18*G[0, 0, 0, 0, x] + (21*G[0, 0, 0, 1, x])/2 + 
       (21*G[0, 0, 1, 0, x])/2 - 20*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] + 
       4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 0, x] - 
       12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 3*G[1, 1, 0, 0, x] + 
       G[0, 0, 0, x]*(-130/3 + ((39*I)/2)*Pi - 9*Log[mu2/s]) + 
       G[0, 1, 0, x]*(12 + (6*I)*Pi - 6*Log[mu2/s]) + 
       G[1, 0, 0, x]*(-41/3 - (12*I)*Pi - 6*Log[mu2/s]) + 
       G[0, 0, 1, x]*(12 - ((31*I)/2)*Pi - 6*Log[mu2/s]) + 
       G[0, 0, x]*(-70/9 - ((55*I)/2)*Pi + (23/6 - (12*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (77*zeta[2])/2) + ((77*I)/3)*Pi*zeta[2] + 
       G[0, 1, x]*((12*I)*Pi - (6*I)*Pi*Log[mu2/s] + 31*zeta[2]) + 
       G[1, 0, x]*(((-41*I)/3)*Pi - (6*I)*Pi*Log[mu2/s] + 81*zeta[2]) + 
       G[0, x]*(((-70*I)/9)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
         (52/3 + ((39*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((23*I)/6)*Pi + 
           36*zeta[2]) - (61*zeta[3])/2) + (-77/3 - ((141*I)/2)*Pi)*zeta[3] + 
       G[1, x]*((-15*I)*Pi*zeta[2] + 15*zeta[3]) - (457*zeta[4])/4)/(1 - x) + 
     (97*zeta[4])/4 + x*((77/6 - ((97*I)/2)*Pi)*G[0, 0, 1, x] + 
       (77/6 - ((17*I)/2)*Pi)*G[0, 1, 0, x] + (-77/6 + ((15*I)/2)*Pi)*
        G[1, 0, 0, x] + 14*G[0, 0, 0, 0, x] + (11*G[0, 0, 0, 1, x])/2 + 
       (11*G[0, 0, 1, 0, x])/2 - 54*G[0, 0, 1, 1, x] + 3*G[0, 1, 0, 0, x] - 
       (23*G[0, 1, 0, 1, x])/2 - (23*G[0, 1, 1, 0, x])/2 + 
       49*G[0, 1, 1, 1, x] + 13*G[1, 0, 0, 0, x] - (11*G[1, 0, 0, 1, x])/2 - 
       (11*G[1, 0, 1, 0, x])/2 + 27*G[1, 0, 1, 1, x] - 12*G[1, 1, 0, 0, x] - 
       (13*G[1, 1, 0, 1, x])/2 - (13*G[1, 1, 1, 0, x])/2 - 
       4*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-1/2 - ((57*I)/2)*Pi - 
         18*Log[mu2/s]) + G[0, 0, 0, x]*(-20/3 + ((21*I)/2)*Pi - 
         9*Log[mu2/s]) + G[1, 1, 0, x]*(20/3 - ((19*I)/2)*Pi + 
         9*Log[mu2/s]) + G[1, 0, 1, x]*(20/3 + ((61*I)/2)*Pi + 
         9*Log[mu2/s]) + G[0, 1, 1, x]*(-19 + ((93*I)/2)*Pi + 9*Log[mu2/s]) + 
       G[0, 1, x]*(-541/18 - (12*I)*Pi + (-35/6 + (6*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 - (63*zeta[2])/2) + 
       G[1, 0, x]*(-541/18 - (12*I)*Pi + (-35/6 + (6*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 - (3*zeta[2])/2) + (541/6 + (36*I)*Pi)*zeta[2] + 
       (35/2 - (18*I)*Pi)*Log[mu2/s]*zeta[2] + (9*Log[mu2/s]^2*zeta[2])/2 + 
       G[0, 0, x]*(541/18 + (12*I)*Pi + (35/6 - (6*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (39*zeta[2])/2) + 
       G[1, 1, x]*(541/18 + (12*I)*Pi + (35/6 - (6*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (135*zeta[2])/2) + 
       G[1, x]*((-157/6 + ((55*I)/2)*Pi)*zeta[2] - 18*Log[mu2/s]*zeta[2] - 
         (7*zeta[3])/2) + (77/3 + (24*I)*Pi)*zeta[3] + 
       G[0, x]*((-97/3 + ((53*I)/2)*Pi)*zeta[2] - 9*Log[mu2/s]*zeta[2] + 
         (25*zeta[3])/2) + (225*zeta[4])/2)))/Nc^2 + 
  (7*G[0, 0, 0, 0, x] - (21*G[0, 0, 0, 1, x])/2 - (21*G[0, 0, 1, 0, x])/2 + 
    (37*G[0, 0, 1, 1, x])/2 - (31*G[0, 1, 0, 0, x])/2 + 
    (35*G[0, 1, 0, 1, x])/2 + (35*G[0, 1, 1, 0, x])/2 - 35*G[0, 1, 1, 1, x] - 
    (13*G[1, 0, 0, 0, x])/2 + 23*G[1, 0, 0, 1, x] + 23*G[1, 0, 1, 0, x] - 
    44*G[1, 0, 1, 1, x] + 21*G[1, 1, 0, 0, x] - 36*G[1, 1, 0, 1, x] - 
    36*G[1, 1, 1, 0, x] + (133*G[1, 1, 1, 1, x])/2 + 
    G[0, 1, 0, x]*(59/6 - (2*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 0, 1, x]*(59/6 + (4*I)*Pi - 4*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-20 + ((25*I)/2)*Pi - 4*Log[mu2/s]) + 
    G[1, 1, 0, x]*(469/12 - ((35*I)/2)*Pi - (5*Log[mu2/s])/2) + 
    G[0, 1, 1, x]*(73/4 - (20*I)*Pi - (5*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(469/12 - ((47*I)/2)*Pi - (5*Log[mu2/s])/2) + 
    G[1, 1, 1, x]*(-361/6 + ((79*I)/2)*Pi + 9*Log[mu2/s]) + 
    G[0, 0, 0, x]*(-431/12 + (7*I)*Pi + (21*Log[mu2/s])/2) + 
    G[1, 0, x]*(-1577/72 + ((38*I)/3)*Pi + (-77/12 + (3*I)*Pi)*Log[mu2/s] + 
      (19*Log[mu2/s]^2)/4 - (129*zeta[2])/4) + 
    G[0, 1, x]*(-1577/72 + ((65*I)/3)*Pi + (-77/12 + (3*I)*Pi)*Log[mu2/s] + 
      (19*Log[mu2/s]^2)/4 - (7*zeta[2])/4) + (871/8 - (14*I)*Pi)*zeta[2] + 
    (113/4 - (3*I)*Pi)*Log[mu2/s]*zeta[2] - (45*Log[mu2/s]^2*zeta[2])/4 + 
    G[0, 0, x]*(3341/72 - ((32*I)/3)*Pi + (185/12 - I*Pi)*Log[mu2/s] - 
      (15*Log[mu2/s]^2)/4 + (47*zeta[2])/4) + 
    G[1, 1, x]*(-187/72 - ((71*I)/3)*Pi + (-31/12 - (5*I)*Pi)*Log[mu2/s] - 
      (23*Log[mu2/s]^2)/4 + (161*zeta[2])/4) + 
    ((-12*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 0, 0, x] + 24*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((-6*I)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[0, 1, 0, x] + 
      (26 - (12*I)*Pi)*G[0, 1, 1, x] - (18*I)*Pi*G[1, 0, 0, x] + 
      (-281/6 - (2*I)*Pi)*G[1, 0, 1, x] + (-281/6 - (90*I)*Pi)*
       G[1, 1, 0, x] - 6*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 
      6*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 1, x] - 
      18*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] - 203*G[1, 1, 0, 0, x] + 
      113*G[1, 1, 0, 1, x] + 113*G[1, 1, 1, 0, x] - 101*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-36 + (6*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, x]*(137/2 - ((365*I)/6)*Pi + (22 - (12*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 215*zeta[2]) + G[0, 1, x]*((26*I)*Pi + 48*zeta[2]) + 
      G[1, 0, x]*(((-281*I)/6)*Pi + 55*zeta[2]) + 
      G[1, x]*(((137*I)/2)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
        (889/6 + (87*I)*Pi)*zeta[2] + Log[mu2/s]*((22*I)*Pi + 48*zeta[2]) - 
        zeta[3]))/x^3 + (125/6 - ((19*I)/2)*Pi)*zeta[3] + 
    G[0, x]*(-535/36 + ((82*I)/3)*Pi + (-5/2 + I*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(17/6 + (4*I)*Pi - (3*zeta[2])/2) + (-285/4 + ((15*I)/2)*Pi)*
       zeta[2] + (7*zeta[3])/2) + G[1, x]*(535/36 - ((82*I)/3)*Pi + 
      (5/2 - I*Pi)*Log[mu2/s]^2 + (-103/2 + (51*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-17/6 - (4*I)*Pi + 21*zeta[2]) + (7*zeta[3])/2) + 
    Nf^2*((-46*G[0, 0, 0, x])/3 + (28*G[0, 0, 1, x])/3 + 
      (28*G[0, 1, 0, x])/3 - (10*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + 
      (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/3 + 
      G[0, 1, x]*(-136/9 - ((2*I)/3)*Pi - (20*Log[mu2/s])/3) + 
      G[1, 0, x]*(-136/9 - ((2*I)/3)*Pi - (20*Log[mu2/s])/3) + 
      G[0, 0, x]*(100/9 + ((2*I)/3)*Pi + (20*Log[mu2/s])/3) + 
      G[1, 1, x]*(172/9 + ((2*I)/3)*Pi + (20*Log[mu2/s])/3) + 
      G[0, x]*(38/3 + 4*Log[mu2/s] - (58*zeta[2])/3) + 
      G[1, x]*(-38/3 - 4*Log[mu2/s] - (32*zeta[2])/3) + 
      (154/3 + (2*I)*Pi)*zeta[2] + 20*Log[mu2/s]*zeta[2] + 
      (((8*I)/3)*Pi*G[0, 1, x] + (8*G[0, 1, 1, x])/3 + (8*G[1, 1, 1, x])/3 + 
        G[1, 1, x]*(-52/9 - (8*Log[mu2/s])/3) + 
        G[1, x]*(((-52*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 8*zeta[2]))/x^3 + 
      (4199/1944 + ((38*I)/3)*Pi + (88*G[0, 0, 0, x])/9 - 
        (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 - 
        2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 
        G[0, 0, x]*(23/27 + ((8*I)/3)*Pi - (40*Log[mu2/s])/9) + 
        G[1, 1, x]*(-130/9 - (2*I)*Pi - 4*Log[mu2/s]) + 
        (35*Log[mu2/s]^2)/54 + (4*Log[mu2/s]^3)/27 + 
        G[1, 0, x]*(-8/9 + ((2*I)/3)*Pi + (8*Log[mu2/s])/3) + 
        G[0, 1, x]*(-8/9 + ((8*I)/3)*Pi + (8*Log[mu2/s])/3) + 
        Log[mu2/s]*(269/162 + (4*I)*Pi - (71*zeta[2])/9) + 
        (-1175/54 - ((16*I)/3)*Pi)*zeta[2] + 
        G[1, x]*(1064/27 - ((26*I)/9)*Pi + (112/9 - ((4*I)/3)*Pi)*
           Log[mu2/s] + 10*zeta[2]) + G[0, x]*(-4601/162 - ((88*I)/9)*Pi + 
          (-263/27 - ((8*I)/3)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/9 + 
          (95*zeta[2])/9) - (71*zeta[3])/27)/x + 
      x*(10*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + 
        2*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 4*G[1, 1, 1, x] + 
        G[0, 0, x]*(-32/3 - 4*Log[mu2/s]) + G[1, 1, x]*
         (-32/3 - 4*Log[mu2/s]) + G[0, 1, x]*(32/3 + 4*Log[mu2/s]) + 
        G[1, 0, x]*(32/3 + 4*Log[mu2/s]) - 32*zeta[2] + 12*G[0, x]*zeta[2] + 
        6*G[1, x]*zeta[2] - 12*Log[mu2/s]*zeta[2] - 2*zeta[3]) + 
      ((-2*I)*Pi*G[1, 0, x] + 10*G[0, 0, 0, x] - 2*G[1, 0, 0, x] + 
        G[0, 0, x]*(-32/3 + (6*I)*Pi - 4*Log[mu2/s]) + (2*I)*Pi*zeta[2] + 
        G[0, x]*(((-32*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 6*zeta[2]) - 
        2*zeta[3])/(1 - x) + (-9071/1944 - ((76*I)/3)*Pi + 
        (16/3 - (4*I)*Pi)*G[0, 1, x] + (16/3 - ((4*I)/3)*Pi)*G[1, 0, x] + 
        (8*G[0, 0, 0, x])/9 - 4*G[0, 1, 1, x] - (8*G[1, 0, 0, x])/3 + 
        (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - 4*G[1, 1, 1, x] + 
        G[0, 0, x]*(-47/27 - (8*Log[mu2/s])/9) - (47*Log[mu2/s]^2)/54 - 
        (4*Log[mu2/s]^3)/27 + G[1, 1, x]*(34/3 + ((4*I)/3)*Pi + 
          4*Log[mu2/s]) + G[1, x]*(-76/3 + ((26*I)/3)*Pi + 
          (-8 + (4*I)*Pi)*Log[mu2/s] - (40*zeta[2])/3) + 
        Log[mu2/s]*(-497/162 - (8*I)*Pi - zeta[2]/9) + 
        G[0, x]*(497/162 + ((16*I)/3)*Pi + (47*Log[mu2/s])/27 + 
          (4*Log[mu2/s]^2)/9 + zeta[2]/9) + (455/54 + ((16*I)/3)*Pi)*
         zeta[2] - (37*zeta[3])/27)/x^2 + 4*zeta[3]) + 
    x^2*(-6*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] - 
      6*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 
      6*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 
      6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] - 
      6*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 
      6*G[1, 1, 1, 1, x] - 6*G[0, 0, x]*zeta[2] + 6*G[0, 1, x]*zeta[2] + 
      6*G[1, 0, x]*zeta[2] - 6*G[1, 1, x]*zeta[2] - (45*zeta[4])/2) - 
    (115*zeta[4])/4 + (-85/32 + ((388*I)/3)*Pi + (-18 + (2*I)*Pi)*
       G[0, 0, 1, x] + (-18 + (2*I)*Pi)*G[0, 1, 0, x] + 
      (-1/3 - (13*I)*Pi)*G[0, 1, 1, x] + (-203 + (32*I)*Pi)*G[1, 0, 0, x] + 
      (1009/6 - (23*I)*Pi)*G[1, 0, 1, x] + (1009/6 + ((115*I)/2)*Pi)*
       G[1, 1, 0, x] - G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] + 
      2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 15*G[0, 1, 1, 1, x] + 
      32*G[1, 0, 0, 1, x] + 32*G[1, 0, 1, 0, x] - 55*G[1, 0, 1, 1, x] + 
      275*G[1, 1, 0, 0, x] - (435*G[1, 1, 0, 1, x])/2 - 
      (435*G[1, 1, 1, 0, x])/2 + 210*G[1, 1, 1, 1, x] - Log[mu2/s]^3/4 - 
      Log[mu2/s]^4/24 + G[0, 0, 0, x]*(3/2 + Log[mu2/s]) + 
      G[1, 1, 1, x]*(-71 + ((27*I)/2)*Pi + 21*Log[mu2/s]) + 
      Log[mu2/s]^2*(-25/24 - (3*I)*Pi + zeta[2]/12) + 
      G[0, 0, x]*(-25/12 - (18*I)*Pi - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + 
        zeta[2]/6) + (1673/12 + (87*I)*Pi)*zeta[2] + 
      G[0, 1, x]*(-209/6 - ((55*I)/3)*Pi + 18*zeta[2]) + 
      G[1, 0, x]*(-209/6 - ((209*I)/6)*Pi + 30*zeta[2]) + 
      G[1, 1, x]*(-2867/36 + ((449*I)/6)*Pi + (-67/3 + (26*I)*Pi)*
         Log[mu2/s] + (5*Log[mu2/s]^2)/2 + (745*zeta[2])/2) + 
      G[1, x]*(388/3 - ((3329*I)/36)*Pi + (-3 + ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(22 - ((85*I)/3)*Pi - 72*zeta[2]) + (-873/2 - (44*I)*Pi)*
         zeta[2] - 72*zeta[3]) + G[0, x]*(15/8 - ((209*I)/6)*Pi + 
        (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/6 + Log[mu2/s]*
         (25/12 - zeta[2]/6) + (223*zeta[2])/4 - 2*zeta[3]) + (3*zeta[3])/2 + 
      Log[mu2/s]*(-15/8 + (22*I)*Pi + (189*zeta[2])/4 + 2*zeta[3]) + 
      (83*zeta[4])/48)/x^2 + (-274493/5184 - ((277*I)/4)*Pi + 
      (5*G[0, 0, 0, 0, x])/2 - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
      22*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] - 15*G[0, 1, 0, 1, x] - 
      15*G[0, 1, 1, 0, x] + 41*G[0, 1, 1, 1, x] - 26*G[1, 0, 0, 1, x] - 
      26*G[1, 0, 1, 0, x] + 61*G[1, 0, 1, 1, x] - 80*G[1, 1, 0, 0, x] + 
      126*G[1, 1, 0, 1, x] + 126*G[1, 1, 1, 0, x] - 161*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(2023/12 - (50*I)*Pi - 15*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-10/3 - I*Pi - (5*Log[mu2/s])/2) + 
      (11*Log[mu2/s]^3)/72 + (17*Log[mu2/s]^4)/48 + 
      G[0, 1, 0, x]*(203/12 - (16*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(203/12 - (21*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(183 - (24*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-41 + (29*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-643/4 + (38*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-643/4 + (49*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, x]*(-553/72 + (21*I)*Pi + (79/6 - (5*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/2 - (375*zeta[2])/2) + 
      G[1, 0, x]*(649/9 + ((125*I)/6)*Pi + (-17/12 + (2*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (165*zeta[2])/2) + 
      G[0, 1, x]*(649/9 - ((51*I)/2)*Pi + (-17/12 + (2*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (25*zeta[2])/2) + (-45073/144 - ((13*I)/6)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-91/18 + ((3*I)/2)*Pi + (175*zeta[2])/24) + 
      G[0, 0, x]*(-2587/24 + ((59*I)/6)*Pi + (-15/4 + (2*I)*Pi)*Log[mu2/s] + 
        (5*Log[mu2/s]^2)/4 + (295*zeta[2])/12) + 
      G[0, x]*(16591/216 - ((365*I)/18)*Pi + (9/4 - (3*I)*Pi)*Log[mu2/s]^2 - 
        (11*Log[mu2/s]^3)/12 + (757/12 + (15*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1109/72 - ((2*I)/3)*Pi + (71*zeta[2])/12) - 
        (3*zeta[3])/2) + (-901/18 + (2*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-722/27 - (11*I)*Pi + (-835/24 + (3*I)*Pi)*zeta[2] + 
        (3*zeta[3])/2) + G[1, x]*(-8591/72 + ((1733*I)/36)*Pi + 
        (-29/24 + (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-391/24 + ((28*I)/3)*Pi + zeta[2]/2) + 
        (7883/24 - ((161*I)/2)*Pi)*zeta[2] + 76*zeta[3]) + (6557*zeta[4])/96)/
     x + x*(31*G[0, 0, 0, 0, x] - 16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] - 
      3*G[0, 0, 1, 1, x] - 9*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + 
      G[0, 1, 1, 0, x] + 11*G[0, 1, 1, 1, x] - 15*G[1, 0, 0, 0, x] + 
      3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] + 13*G[1, 0, 1, 1, x] + 
      G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
      13*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(1/3 + (6*I)*Pi - 9*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-77/6 - (15*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 0, x]*(13/3 + (6*I)*Pi + Log[mu2/s]) + 
      G[0, 1, 1, x]*(52/3 + (13*I)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, x]*(13/3 + (17*I)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, x]*(-53/6 - (4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, x]*(25/6 - (8*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-53/6 - (15*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, x]*(-1003/36 + ((34*I)/3)*Pi + (17*Log[mu2/s])/6 - 
        (5*Log[mu2/s]^2)/2 - (5*zeta[2])/2) + 
      G[1, 0, x]*(-1003/36 + ((34*I)/3)*Pi + (17*Log[mu2/s])/6 - 
        (5*Log[mu2/s]^2)/2 - (5*zeta[2])/2) + (1003/12 - (34*I)*Pi)*zeta[2] - 
      (17*Log[mu2/s]*zeta[2])/2 + (15*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 1, x]*(1003/36 - ((34*I)/3)*Pi - (17*Log[mu2/s])/6 + 
        (5*Log[mu2/s]^2)/2 + (11*zeta[2])/2) + 
      G[0, 0, x]*(1003/36 - ((34*I)/3)*Pi - (17*Log[mu2/s])/6 + 
        (5*Log[mu2/s]^2)/2 + (47*zeta[2])/2) + 
      G[1, x]*((1/6 - (8*I)*Pi)*zeta[2] - 6*Log[mu2/s]*zeta[2] - 9*zeta[3]) + 
      (-13 + (15*I)*Pi)*zeta[3] + G[0, x]*((40/3 + (2*I)*Pi)*zeta[2] - 
        9*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 90*zeta[4]) + 
    ((-25/3 - (8*I)*Pi)*G[0, 0, 0, x] - (6*I)*Pi*G[0, 1, 1, x] + 
      (3*I)*Pi*G[1, 0, 1, x] + I*Pi*G[1, 1, 0, x] - 8*G[0, 0, 0, 1, x] - 
      8*G[0, 0, 1, 0, x] + 10*G[0, 0, 1, 1, x] + 7*G[0, 1, 0, 0, x] - 
      6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 4*G[1, 0, 0, 0, x] + 
      3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 
      G[0, 1, 0, x]*(31/6 + (2*I)*Pi + Log[mu2/s]) + 
      G[0, 0, 1, x]*(31/6 + (3*I)*Pi + Log[mu2/s]) + 
      G[1, 0, 0, x]*(1/2 + (8*I)*Pi + Log[mu2/s]) + 
      G[1, 0, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 30*zeta[2]) + 
      ((14*I)/3)*Pi*zeta[2] + G[0, 1, x]*(((31*I)/6)*Pi + I*Pi*Log[mu2/s] + 
        21*zeta[2]) + G[0, 0, x]*(607/36 + (I/2)*Pi + (11*Log[mu2/s])/3 - 
        Log[mu2/s]^2/2 + (61*zeta[2])/2) + 
      G[0, x]*(((607*I)/36)*Pi + ((11*I)/3)*Pi*Log[mu2/s] - 
        (I/2)*Pi*Log[mu2/s]^2 + (-95/3 - ((21*I)/2)*Pi)*zeta[2] - 
        7*zeta[3]) + G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
      (-14/3 + (18*I)*Pi)*zeta[3] + (615*zeta[4])/4)/(1 - x))/Nc + 
  Nc^2*Nf*((41*G[0, 0, 1, x])/6 + (41*G[0, 1, 0, x])/6 + G[1, 0, 0, x] - 
    5*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
    4*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 
    10*G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] - (7*G[1, 0, 0, 0, x])/2 + 
    (7*G[1, 0, 0, 1, x])/2 + (7*G[1, 0, 1, 0, x])/2 + 
    (11*G[1, 0, 1, 1, x])/2 + 9*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 0, x] - 
    27*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(52/3 - 9*Log[mu2/s]) + 
    G[1, 0, 1, x]*(139/6 - 9*Log[mu2/s]) + G[1, 1, 0, x]*
     (139/6 - 9*Log[mu2/s]) + G[0, 0, 0, x]*(-37 + 9*Log[mu2/s]) + 
    G[1, 1, 1, x]*(-124/3 + 18*Log[mu2/s]) + 
    G[0, 1, x]*(-584/9 - (145*Log[mu2/s])/6 + (9*Log[mu2/s]^2)/2 - 
      (41*zeta[2])/2) + G[1, 1, x]*(749/9 + (109*Log[mu2/s])/6 - 
      (9*Log[mu2/s]^2)/2 - 17*zeta[2]) + 
    G[1, 0, x]*(-584/9 - (145*Log[mu2/s])/6 + (9*Log[mu2/s]^2)/2 - 
      (23*zeta[2])/2) + G[0, 0, x]*(419/9 + (181*Log[mu2/s])/6 - 
      (9*Log[mu2/s]^2)/2 - (13*zeta[2])/2) + (1331*zeta[2])/6 + 
    (157*Log[mu2/s]*zeta[2])/2 - (27*Log[mu2/s]^2*zeta[2])/2 + 
    G[0, x]*(242/3 - 3*Log[mu2/s]^2 - (239*zeta[2])/6 + 
      Log[mu2/s]*(55/3 + 9*zeta[2]) - 3*zeta[3]) - zeta[3]/6 + 
    G[1, x]*(-242/3 + 3*Log[mu2/s]^2 - (337*zeta[2])/6 + 
      Log[mu2/s]*(-55/3 + 18*zeta[2]) + (25*zeta[3])/2) + 
    (-14*G[1, 1, 0, 0, x] + 14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] - 
      14*G[1, 1, 1, 1, x] - 14*G[1, 0, x]*zeta[2] - 28*G[1, 1, x]*zeta[2] + 
      14*G[1, x]*zeta[3])/x^3 + (69935/288 - (178*G[1, 1, 1, x])/9 + 
      G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 
      (8*G[0, 0, 1, 1, x])/3 - 2*G[0, 1, 0, 0, x] + (8*G[0, 1, 0, 1, x])/3 + 
      (8*G[0, 1, 1, 0, x])/3 + (11*G[1, 0, 0, 0, x])/3 - 3*G[1, 0, 0, 1, x] - 
      3*G[1, 0, 1, 0, x] + (17*G[1, 0, 1, 1, x])/3 + 
      (82*G[1, 1, 0, 0, x])/3 - (74*G[1, 1, 0, 1, x])/3 - 
      (74*G[1, 1, 1, 0, x])/3 + (74*G[1, 1, 1, 1, x])/3 + 
      G[1, 0, 1, x]*(178/9 - (8*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(178/9 - (8*Log[mu2/s])/3) + 
      G[1, 0, 0, x]*(-118/9 - (2*Log[mu2/s])/3) + 
      G[0, 0, 1, x]*(20/3 - (2*Log[mu2/s])/3) + G[0, 1, 0, x]*
       (20/3 - (2*Log[mu2/s])/3) + G[0, 0, 0, x]*(-43/6 + Log[mu2/s]) - 
      (8*G[0, 1, 1, x]*Log[mu2/s])/3 - (77*Log[mu2/s]^3)/36 + 
      (3*Log[mu2/s]^4)/8 + G[0, 1, x]*(-551/27 - (20*Log[mu2/s])/3 + 
        (5*Log[mu2/s]^2)/3 - (11*zeta[2])/3) + Log[mu2/s]^2*
       (-869/72 - (11*zeta[2])/4) + (8515*zeta[2])/108 + 
      G[0, 0, x]*(1801/108 + Log[mu2/s]/2 - Log[mu2/s]^2/6 + 
        (11*zeta[2])/6) + G[1, 0, x]*(-551/27 - (20*Log[mu2/s])/3 + 
        (5*Log[mu2/s]^2)/3 + (97*zeta[2])/3) + 
      G[1, 1, x]*((4*Log[mu2/s]^2)/3 + 55*zeta[2]) + 
      G[1, x]*(460/81 + (10*Log[mu2/s]^2)/3 - Log[mu2/s]^3 - 
        (136*zeta[2])/3 + Log[mu2/s]*(551/27 + (11*zeta[2])/3) - 
        31*zeta[3]) + G[0, x]*(-34799/648 + (37*Log[mu2/s]^2)/12 - 
        Log[mu2/s]^3/2 - (1159*zeta[2])/36 + Log[mu2/s]*
         (403/108 + (11*zeta[2])/6) - (7*zeta[3])/3) + (214*zeta[3])/9 + 
      Log[mu2/s]*(10373/216 + (655*zeta[2])/36 + 3*zeta[3]) - 
      (373*zeta[4])/16)/x^2 - (321*zeta[4])/8 + 
    x*((-185*G[0, 0, 1, x])/6 - (185*G[0, 1, 0, x])/6 - 
      (26*G[1, 0, 0, x])/3 + G[0, 0, 0, 0, x] + 5*G[0, 0, 0, 1, x] + 
      5*G[0, 0, 1, 0, x] - 5*G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 0, x] - 
      9*G[0, 1, 0, 1, x] - 9*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 
      5*G[1, 0, 0, 0, x] - 5*G[1, 0, 0, 1, x] - 5*G[1, 0, 1, 0, x] - 
      G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] - 
      3*G[1, 1, 1, 0, x] + 15*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(28 - 12*Log[mu2/s]) + G[0, 0, 0, x]*
       (295/6 - 6*Log[mu2/s]) + G[1, 0, 1, x]*(-29/3 + 6*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-29/3 + 6*Log[mu2/s]) + G[0, 1, 1, x]*
       (25/2 + 6*Log[mu2/s]) - (387*zeta[2])/2 - 55*Log[mu2/s]*zeta[2] + 
      9*Log[mu2/s]^2*zeta[2] + G[0, 0, x]*(-129/2 - (55*Log[mu2/s])/3 + 
        3*Log[mu2/s]^2 + 2*zeta[2]) + G[1, 1, x]*
       (-129/2 - (55*Log[mu2/s])/3 + 3*Log[mu2/s]^2 + 8*zeta[2]) + 
      G[1, 0, x]*(129/2 + (55*Log[mu2/s])/3 - 3*Log[mu2/s]^2 + 10*zeta[2]) + 
      G[0, 1, x]*(129/2 + (55*Log[mu2/s])/3 - 3*Log[mu2/s]^2 + 16*zeta[2]) + 
      G[1, x]*((301*zeta[2])/6 - 12*Log[mu2/s]*zeta[2] - 8*zeta[3]) - 
      (133*zeta[3])/6 + G[0, x]*((214*zeta[2])/3 - 6*Log[mu2/s]*zeta[2] + 
        2*zeta[3]) + (63*zeta[4])/4) + (-419365/2592 + 9*G[0, 0, 0, 0, x] - 
      5*G[0, 0, 0, 1, x] - 5*G[0, 0, 1, 0, x] + (13*G[0, 0, 1, 1, x])/3 + 
      4*G[0, 1, 0, 0, x] - (14*G[0, 1, 0, 1, x])/3 - 
      (14*G[0, 1, 1, 0, x])/3 - G[0, 1, 1, 1, x] - (31*G[1, 0, 0, 0, x])/6 + 
      (9*G[1, 0, 0, 1, x])/2 + (9*G[1, 0, 1, 0, x])/2 - 
      (61*G[1, 0, 1, 1, x])/6 - (31*G[1, 1, 0, 0, x])/3 + 
      (14*G[1, 1, 0, 1, x])/3 + (14*G[1, 1, 1, 0, x])/3 + 
      (4*G[1, 1, 1, 1, x])/3 + G[1, 1, 1, x]*(307/9 - 6*Log[mu2/s]) + 
      G[0, 0, 0, x]*(52 - 4*Log[mu2/s]) + G[0, 0, 1, x]*
       (-119/3 + (2*Log[mu2/s])/3) + G[0, 1, 0, x]*
       (-119/3 + (2*Log[mu2/s])/3) + G[1, 0, 0, x]*
       (187/9 + (2*Log[mu2/s])/3) + (53*Log[mu2/s]^3)/36 - 
      (3*Log[mu2/s]^4)/8 + G[1, 0, 1, x]*(-581/18 + (17*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(-581/18 + (17*Log[mu2/s])/3) + 
      G[0, 1, 1, x]*(169/6 + (17*Log[mu2/s])/3) + 
      G[1, 1, x]*(-323/18 - (11*Log[mu2/s])/6 + Log[mu2/s]^2/6 - 
        18*zeta[2]) + G[1, 0, x]*(491/27 + (23*Log[mu2/s])/2 - 
        (19*Log[mu2/s]^2)/6 - (101*zeta[2])/6) - (16729*zeta[2])/108 + 
      Log[mu2/s]^2*(709/72 + (29*zeta[2])/4) + 
      G[0, 0, x]*(137/108 - (37*Log[mu2/s])/3 + (5*Log[mu2/s]^2)/3 + 
        (47*zeta[2])/3) + G[0, 1, x]*(491/27 + (23*Log[mu2/s])/2 - 
        (19*Log[mu2/s]^2)/6 + (97*zeta[2])/6) + 
      G[0, x]*(-17137/648 + (5*Log[mu2/s]^2)/12 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-2101/108 - (29*zeta[2])/6) + (4093*zeta[2])/36 - 
        (11*zeta[3])/3) + Log[mu2/s]*(-211/8 - (1399*zeta[2])/36 - 
        3*zeta[3]) - (1025*zeta[3])/18 + 
      G[1, x]*(8557/162 - (29*Log[mu2/s]^2)/6 + Log[mu2/s]^3 + 
        Log[mu2/s]*(-13/54 - (29*zeta[2])/3) + (213*zeta[2])/2 + 
        (25*zeta[3])/2) + (1199*zeta[4])/16)/x + 
    (58*G[0, 0, 0, 0, x] - 58*G[0, 0, 0, 1, x] - 58*G[0, 0, 1, 0, x] + 
      58*G[0, 0, 1, 1, x] + 116*G[0, 0, x]*zeta[2] + 58*G[0, 1, x]*zeta[2] - 
      58*G[0, x]*zeta[3] + (493*zeta[4])/2)/(1 - x)) + 
  Nf*((-107/2 - (27*I)*Pi)*G[0, 1, 1, x] + (-211/3 - (15*I)*Pi)*
     G[1, 0, 1, x] + (-211/3 + (151*I)*Pi)*G[1, 1, 0, x] + 
    139*G[0, 0, 0, 0, x] - 10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] + 
    41*G[0, 0, 1, 1, x] - 122*G[0, 1, 0, 0, x] - 13*G[0, 1, 0, 1, x] - 
    13*G[0, 1, 1, 0, x] - 14*G[0, 1, 1, 1, x] - (279*G[1, 0, 0, 0, x])/2 - 
    (11*G[1, 0, 0, 1, x])/2 - (11*G[1, 0, 1, 0, x])/2 - 
    (19*G[1, 0, 1, 1, x])/2 + 136*G[1, 1, 0, 0, x] + 15*G[1, 1, 0, 1, x] + 
    15*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
    G[0, 0, 0, x]*(725/6 + (105*I)*Pi - 24*Log[mu2/s]) + 
    G[1, 1, 1, x]*(289/3 - I*Pi - 12*Log[mu2/s]) + 
    G[0, 0, 1, x]*(49/2 + (43*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 1, 0, x]*(49/2 - (123*I)*Pi + 12*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-72 - (133*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 0, x]*(-743/18 + ((338*I)/3)*Pi + (-98/3 + (6*I)*Pi)*Log[mu2/s] + 
      9*Log[mu2/s]^2 - 113*zeta[2]) + G[1, 1, x]*(-1577/18 + ((22*I)/3)*Pi + 
      (-56/3 + (6*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 - (109*zeta[2])/2) + 
    (-785/3 + ((392*I)/3)*Pi)*zeta[2] + (-68 + (18*I)*Pi)*Log[mu2/s]*
     zeta[2] + 27*Log[mu2/s]^2*zeta[2] + 
    G[0, 1, x]*(580/9 - ((10*I)/3)*Pi + (77/3 - (6*I)*Pi)*Log[mu2/s] - 
      9*Log[mu2/s]^2 + 66*zeta[2]) + G[1, 0, x]*(580/9 - ((350*I)/3)*Pi + 
      (77/3 - (6*I)*Pi)*Log[mu2/s] - 9*Log[mu2/s]^2 + 142*zeta[2]) + 
    ((24*I)*Pi*G[1, 1, 1, x] + 24*G[1, 1, 1, 1, x] - 48*G[1, 1, x]*zeta[2])/
     x^4 + ((-2*I)*Pi*G[0, 0, 1, x] + (6*I)*Pi*G[0, 1, 0, x] - 
      (2*I)*Pi*G[1, 0, 0, x] - 2*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
      6*G[0, 1, 1, 0, x] - 44*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
      2*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] - 52*G[1, 1, 0, 0, x] + 
      6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-148/3 - (10*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, x]*(95/3 - (12*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-47 - (36*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(95/3 - (44*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, x]*(((95*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] + 30*zeta[2]) + 
      G[0, 1, x]*((-47*I)*Pi + (2*I)*Pi*Log[mu2/s] + 48*zeta[2]) + 
      G[1, 1, x]*(235/9 - (10*I)*Pi + (23/3 - (16*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 75*zeta[2]) + G[1, x]*(((235*I)/9)*Pi - 
        (3*I)*Pi*Log[mu2/s]^2 + (-176/3 + (67*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((23*I)/3)*Pi + 48*zeta[2]) - 30*zeta[3]))/x^3 + 
    G[0, x]*(-1471/18 + ((34*I)/3)*Pi + (11*Log[mu2/s]^2)/2 + 
      Log[mu2/s]*(-71/6 + (4*I)*Pi - 24*zeta[2]) + (-599/6 + (95*I)*Pi)*
       zeta[2] - 126*zeta[3]) + (-647/6 - (154*I)*Pi)*zeta[3] + 
    G[1, x]*(1471/18 - ((34*I)/3)*Pi - (11*Log[mu2/s]^2)/2 + 
      Log[mu2/s]*(71/6 - (4*I)*Pi - 12*zeta[2]) + (367/3 - (179*I)*Pi)*
       zeta[2] + (193*zeta[3])/2) + ((4*I)*Pi*G[1, 0, 1, x] - 
      (9*I)*Pi*G[1, 1, 0, x] - 98*G[0, 0, 0, 0, x] + 93*G[0, 0, 0, 1, x] + 
      93*G[0, 0, 1, 0, x] - 130*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] - 
      4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
      9*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(109/3 + (2*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-7/3 + (4*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-7/3 - (35*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-293/6 + (4*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 0, x]*(1375/18 - ((103*I)/3)*Pi + (101/6 + (2*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 - (409*zeta[2])/2) + 
      G[0, 1, x]*(((-7*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 72*zeta[2]) + 
      G[1, 0, x]*(((109*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 15*zeta[2]) - 
      ((116*I)/3)*Pi*zeta[2] + G[1, x]*((13*I)*Pi*zeta[2] - 13*zeta[3]) + 
      (116/3 - (24*I)*Pi)*zeta[3] + G[0, x]*(((1375*I)/18)*Pi - 
        ((9*I)/2)*Pi*Log[mu2/s]^2 + (-28 + ((7*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((101*I)/6)*Pi + 24*zeta[2]) + 102*zeta[3]) - 
      (1161*zeta[4])/4)/(1 - x) - (6965*zeta[4])/8 + 
    (-10487/972 - ((707*I)/6)*Pi + (-185/3 + (22*I)*Pi)*G[1, 1, 1, x] - 
      44*G[0, 0, 0, 0, x] + 19*G[0, 0, 0, 1, x] + 19*G[0, 0, 1, 0, x] - 
      (194*G[0, 0, 1, 1, x])/3 + 24*G[0, 1, 0, 0, x] + 
      (34*G[0, 1, 0, 1, x])/3 + (34*G[0, 1, 1, 0, x])/3 - 
      15*G[0, 1, 1, 1, x] + (269*G[1, 0, 0, 0, x])/6 - 
      (29*G[1, 0, 0, 1, x])/6 - (29*G[1, 0, 1, 0, x])/6 + 
      (73*G[1, 0, 1, 1, x])/6 - (191*G[1, 1, 0, 0, x])/3 - 
      7*G[1, 1, 0, 1, x] - 7*G[1, 1, 1, 0, x] + 29*G[1, 1, 1, 1, x] + 
      G[0, 1, 0, x]*(41 + ((94*I)/3)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, x]*(248/3 + (36*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(41 - ((149*I)/3)*Pi - 4*Log[mu2/s]) - 
      (11*Log[mu2/s]^3)/27 + Log[mu2/s]^4/4 + G[0, 1, 1, x]*
       (-218/3 - I*Pi + (8*Log[mu2/s])/3) + G[1, 0, 1, x]*
       (190/3 + (10*I)*Pi + (8*Log[mu2/s])/3) + G[1, 1, 0, x]*
       (190/3 - (68*I)*Pi + (8*Log[mu2/s])/3) + G[0, 0, 0, x]*
       (-2665/18 - (10*I)*Pi + 15*Log[mu2/s]) + 
      G[1, 0, x]*(-158/9 + ((781*I)/6)*Pi + (-95/6 + ((23*I)/3)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/2 - (251*zeta[2])/6) + 
      G[0, 1, x]*(-158/9 - ((95*I)/2)*Pi + (-95/6 + ((23*I)/3)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/2 - (227*zeta[2])/6) + 
      G[0, 0, x]*(-4847/54 - ((221*I)/3)*Pi + (601*Log[mu2/s])/18 - 
        (11*Log[mu2/s]^2)/2 - (49*zeta[2])/6) + 
      Log[mu2/s]^2*(-95/27 + ((9*I)/2)*Pi - (23*zeta[2])/3) + 
      (25949/108 - ((249*I)/2)*Pi)*zeta[2] + 
      G[1, 1, x]*(1322/9 + ((13*I)/3)*Pi + (8/3 - (10*I)*Pi)*Log[mu2/s] - 
        (19*Log[mu2/s]^2)/3 + (91*zeta[2])/2) + 
      G[1, x]*(-2795/9 + ((487*I)/6)*Pi + (89/6 - ((17*I)/6)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/3 + (-1229/6 + ((671*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(-289/6 + ((33*I)/2)*Pi + (91*zeta[2])/3) - 
        (61*zeta[3])/6) + Log[mu2/s]*(-509/81 - ((31*I)/2)*Pi + 
        (61/9 - (6*I)*Pi)*zeta[2] + zeta[3]/3) + (6767/54 + (48*I)*Pi)*
       zeta[3] + G[0, x]*(32239/162 - ((1217*I)/18)*Pi + 
        (-82/9 - (3*I)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
        (-784/9 - (5*I)*Pi)*zeta[2] + Log[mu2/s]*(1072/27 - ((2*I)/3)*Pi + 
          15*zeta[2]) + (77*zeta[3])/3) + (203*zeta[4])/2)/x + 
    (59555/972 + ((625*I)/3)*Pi - (52*G[0, 0, 0, x])/9 + 2*G[0, 0, 0, 0, x] - 
      2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - (109*G[0, 0, 1, 1, x])/3 - 
      2*G[0, 1, 0, 0, x] - (43*G[0, 1, 0, 1, x])/3 - 
      (43*G[0, 1, 1, 0, x])/3 + 76*G[0, 1, 1, 1, x] - 
      (85*G[1, 0, 0, 0, x])/3 + (28*G[1, 0, 0, 1, x])/3 + 
      (28*G[1, 0, 1, 0, x])/3 + (55*G[1, 0, 1, 1, x])/3 + 
      (251*G[1, 1, 0, 0, x])/3 - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] - 
      55*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-127/2 + (22*I)*Pi - 
        (17*Log[mu2/s])/3) + G[0, 1, 1, x]*(75/2 + (56*I)*Pi - 
        (17*Log[mu2/s])/3) + G[1, 1, 0, x]*(-127/2 + (74*I)*Pi - 
        (17*Log[mu2/s])/3) - Log[mu2/s]^3/27 - Log[mu2/s]^4/4 + 
      G[0, 1, 0, x]*(4 - ((43*I)/3)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-82/3 - (17*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(4 - ((109*I)/3)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, x]*(214/3 - (41*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, x]*(-2525/18 + ((5*I)/3)*Pi + (-37/6 + (24*I)*Pi)*Log[mu2/s] + 
        (35*Log[mu2/s]^2)/6 - (79*zeta[2])/2) + 
      G[1, 0, x]*(38/3 - ((521*I)/6)*Pi + (4 - ((17*I)/3)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - (35*zeta[2])/3) + G[0, 1, x]*(38/3 + ((91*I)/2)*Pi + 
        (4 - ((17*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - (29*zeta[2])/3) + 
      G[0, 0, x]*(460/27 + (2*I)*Pi + (34*Log[mu2/s])/9 - Log[mu2/s]^2 - 
        (19*zeta[2])/3) + Log[mu2/s]^2*(131/27 - (9*I)*Pi - (17*zeta[2])/6) + 
      (-12335/108 + ((107*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(4339/162 + (31*I)*Pi + (913*zeta[2])/18 - zeta[3]/3) + 
      G[0, x]*(-4339/162 + ((49*I)/3)*Pi - (8*Log[mu2/s]^2)/9 + 
        (2*Log[mu2/s]^3)/3 + (491*zeta[2])/18 + Log[mu2/s]*
         (-361/27 + (6*I)*Pi + 6*zeta[2]) + zeta[3]/3) + 
      (841/54 - (56*I)*Pi)*zeta[3] + G[1, x]*(625/3 - ((1673*I)/18)*Pi + 
        (-8 + ((35*I)/6)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
        Log[mu2/s]*(104/3 - ((109*I)/6)*Pi - (217*zeta[2])/3) + 
        (156 - ((731*I)/6)*Pi)*zeta[2] + (89*zeta[3])/3) + (1133*zeta[4])/8)/
     x^2 + x*(-125*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 
      10*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] + 104*G[0, 1, 0, 0, x] + 
      8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 3*G[0, 1, 1, 1, x] + 
      114*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
      9*G[1, 0, 1, 1, x] - 107*G[1, 1, 0, 0, x] - 10*G[1, 1, 0, 1, x] - 
      10*G[1, 1, 1, 0, x] + 10*G[1, 1, 1, 1, x] + 
      G[0, 0, 1, x]*(61/6 - (10*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 0, x]*(61/6 + (104*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-71/3 + (112*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 1, x]*(233/6 - (2*I)*Pi + Log[mu2/s]) + 
      G[0, 1, 1, x]*(5 + (6*I)*Pi + Log[mu2/s]) + 
      G[1, 1, 0, x]*(233/6 - (116*I)*Pi + Log[mu2/s]) + 
      G[1, 1, 1, x]*(-54 + (6*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-76/3 - (100*I)*Pi + 15*Log[mu2/s]) + 
      G[1, 0, x]*(-500/9 + ((10*I)/3)*Pi + (-71/6 + (4*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 - (249*zeta[2])/2) + 
      G[0, 1, x]*(-500/9 + ((10*I)/3)*Pi + (-71/6 + (4*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 - (67*zeta[2])/2) + (500/3 - (10*I)*Pi)*zeta[2] + 
      (71/2 - (12*I)*Pi)*Log[mu2/s]*zeta[2] - (33*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 1, x]*(500/9 - ((10*I)/3)*Pi + (71/6 - (4*I)*Pi)*Log[mu2/s] - 
        (11*Log[mu2/s]^2)/2 + (43*zeta[2])/2) + 
      G[0, 0, x]*(500/9 - ((10*I)/3)*Pi + (71/6 - (4*I)*Pi)*Log[mu2/s] - 
        (11*Log[mu2/s]^2)/2 + (189*zeta[2])/2) + 
      G[1, x]*((-527/6 + (128*I)*Pi)*zeta[2] + 6*Log[mu2/s]*zeta[2] - 
        92*zeta[3]) + (203/6 + (106*I)*Pi)*zeta[3] + 
      G[0, x]*((-355/6 - (92*I)*Pi)*zeta[2] + 15*Log[mu2/s]*zeta[2] + 
        111*zeta[3]) + (2875*zeta[4])/4)) + 
  Nc*(108*G[0, 0, 0, 0, x] - (47*G[0, 0, 0, 1, x])/2 - 
    (47*G[0, 0, 1, 0, x])/2 + 80*G[0, 0, 1, 1, x] - (5*G[0, 1, 0, 0, x])/2 - 
    83*G[0, 1, 0, 1, x] - 83*G[0, 1, 1, 0, x] + (45*G[0, 1, 1, 1, x])/2 + 
    39*G[1, 0, 0, 0, x] - (43*G[1, 0, 0, 1, x])/2 - (43*G[1, 0, 1, 0, x])/2 - 
    137*G[1, 0, 1, 1, x] - 76*G[1, 1, 0, 0, x] + (119*G[1, 1, 0, 1, x])/2 + 
    (119*G[1, 1, 1, 0, x])/2 + 103*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(-11/3 + ((205*I)/2)*Pi - 60*Log[mu2/s]) + 
    G[1, 0, 0, x]*(119/6 - ((25*I)/2)*Pi - 30*Log[mu2/s]) + 
    G[0, 0, 1, x]*(239/6 + ((53*I)/2)*Pi - 30*Log[mu2/s]) + 
    G[0, 1, 0, x]*(239/6 - ((231*I)/2)*Pi - 30*Log[mu2/s]) + 
    G[0, 0, 0, x]*(-265/4 + ((199*I)/2)*Pi + 15*Log[mu2/s]) + 
    G[0, 1, 1, x]*(-195/4 - ((31*I)/2)*Pi + 45*Log[mu2/s]) + 
    G[1, 1, 0, x]*(115/12 + ((57*I)/2)*Pi + 45*Log[mu2/s]) + 
    G[1, 0, 1, x]*(115/12 - ((227*I)/2)*Pi + 45*Log[mu2/s]) + 
    G[1, 1, x]*(-757/24 + ((89*I)/12)*Pi + (3/2 - (21*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 - 148*zeta[2]) + G[1, 0, x]*(-763/24 + ((419*I)/12)*Pi + 
      (11/2 + (19*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 35*zeta[2]) + 
    (881/24 + ((415*I)/12)*Pi)*zeta[2] + (-111/2 - (51*I)*Pi)*Log[mu2/s]*
     zeta[2] - 3*Log[mu2/s]^2*zeta[2] + G[0, 0, x]*(761/8 - ((467*I)/12)*Pi + 
      (-25/2 - (17*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + (269*zeta[2])/2) + 
    G[0, 1, x]*(-763/24 - ((41*I)/12)*Pi + (11/2 + (19*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 + 254*zeta[2]) + 
    ((-9*I)*Pi*G[0, 0, 0, x] - 9*G[0, 0, 0, 0, x] + 18*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((-48*I)*Pi*G[1, 1, 1, x] - 48*G[1, 1, 1, 1, x] + 
      96*G[1, 1, x]*zeta[2])/x^4 + ((-9*I)*Pi*G[0, 0, 1, x] + 
      (3*I)*Pi*G[0, 1, 0, x] - (11*I)*Pi*G[1, 0, 0, x] - 9*G[0, 0, 1, 1, x] + 
      3*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 0, x] + 30*G[0, 1, 1, 1, x] - 
      11*G[1, 0, 0, 1, x] - 11*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] + 
      29*G[1, 1, 0, 0, x] - 45*G[1, 1, 0, 1, x] - 45*G[1, 1, 1, 0, x] + 
      64*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-53 - (2*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-53 - (13*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 1, x]*(77/2 + (36*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 1, x]*(206/3 + (49*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 1, x]*(((77*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 84*zeta[2]) + 
      G[1, 1, x]*(331/12 + ((199*I)/6)*Pi + (35/2 + (24*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 - (167*zeta[2])/2) + 
      G[1, 0, x]*((-53*I)*Pi + (3*I)*Pi*Log[mu2/s] + 84*zeta[2]) + 
      G[1, x]*(((331*I)/12)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((35*I)/2)*Pi - 24*zeta[2]) + (-95/6 - ((37*I)/2)*Pi)*
         zeta[2] - 12*zeta[3]))/x^3 + (496/3 - (240*I)*Pi)*zeta[3] + 
    G[0, x]*(-3575/72 + ((265*I)/6)*Pi + (1/2 + I*Pi)*Log[mu2/s]^2 + 
      (47/12 + ((377*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-115/6 - (6*I)*Pi + 
        3*zeta[2]) + 16*zeta[3]) + G[1, x]*(3575/72 - ((265*I)/6)*Pi + 
      (-1/2 - I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(115/6 + (6*I)*Pi - 
        48*zeta[2]) + (-73/6 + ((145*I)/2)*Pi)*zeta[2] + (35*zeta[3])/2) + 
    Nf^2*((28*G[0, 0, 0, x])/3 - (16*G[0, 0, 1, x])/3 - 
      (16*G[0, 1, 0, x])/3 + (4*G[0, 1, 1, x])/3 - 2*G[1, 0, 0, x] - 
      2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 6*G[1, 1, 1, x] + 
      G[1, 1, x]*(-241/18 - 4*Log[mu2/s]) + G[0, 0, x]*
       (-145/18 - 4*Log[mu2/s]) + G[0, 1, x]*(193/18 + 4*Log[mu2/s]) + 
      G[1, 0, x]*(193/18 + 4*Log[mu2/s]) - (217*zeta[2])/6 - 
      12*Log[mu2/s]*zeta[2] + G[1, x]*(47/6 + (8*Log[mu2/s])/3 + 
        (28*zeta[2])/3) + G[0, x]*(-47/6 - (8*Log[mu2/s])/3 + 
        (38*zeta[2])/3) - (10*zeta[3])/3 + 
      x*((-20*G[0, 0, 0, x])/3 + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] - 
        (4*G[0, 1, 1, x])/3 + (8*G[1, 0, 0, x])/3 - (8*G[1, 1, 1, x])/3 + 
        G[0, 1, x]*(-13/2 - (8*Log[mu2/s])/3) + G[1, 0, x]*
         (-13/2 - (8*Log[mu2/s])/3) + G[0, 0, x]*(13/2 + (8*Log[mu2/s])/3) + 
        G[1, 1, x]*(13/2 + (8*Log[mu2/s])/3) + (39*zeta[2])/2 - 
        8*G[0, x]*zeta[2] - 4*G[1, x]*zeta[2] + 8*Log[mu2/s]*zeta[2] + 
        (4*zeta[3])/3) + (671/24 - 4*G[0, 0, 0, x] + (8*G[0, 0, 1, x])/3 + 
        (8*G[0, 1, 0, x])/3 - (38*G[1, 0, 0, x])/9 + (62*G[1, 0, 1, x])/9 + 
        (62*G[1, 1, 0, x])/9 - (74*G[1, 1, 1, x])/9 + 4*G[1, 1, 0, 0, x] - 
        4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
        G[0, 1, x]*(-154/27 - (8*Log[mu2/s])/3) - Log[mu2/s]^2/18 - 
        (4*Log[mu2/s]^3)/9 + G[0, 0, x]*(131/27 + (4*Log[mu2/s])/3) + 
        G[0, x]*(-437/81 + (23*Log[mu2/s])/27 + (2*Log[mu2/s]^2)/3 - 
          (107*zeta[2])/9) + (1405*zeta[2])/54 + G[1, 0, x]*
         (-154/27 - (8*Log[mu2/s])/3 + 4*zeta[2]) + 
        Log[mu2/s]*(529/54 + (65*zeta[2])/9) + G[1, 1, x]*
         (58/9 + (4*Log[mu2/s])/3 + 8*zeta[2]) + 
        G[1, x]*(-713/162 - (20*Log[mu2/s])/27 + (2*Log[mu2/s]^2)/3 - 
          16*zeta[2] - 4*zeta[3]) + (77*zeta[3])/9)/x + 
      (4*G[1, 1, 0, 0, x] - 4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + 
        4*G[1, 1, 1, 1, x] + 4*G[1, 0, x]*zeta[2] + 8*G[1, 1, x]*zeta[2] - 
        4*G[1, x]*zeta[3])/x^3 + (-22765/648 - (89*G[0, 0, x])/27 + 
        (4*G[0, 0, 0, x])/3 - (4*G[0, 0, 1, x])/3 - (4*G[0, 1, 0, x])/3 + 
        (32*G[1, 0, 0, x])/9 - (44*G[1, 0, 1, x])/9 - (44*G[1, 1, 0, x])/9 + 
        (44*G[1, 1, 1, x])/9 - 8*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 
        8*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] - Log[mu2/s]^2/6 + 
        (4*Log[mu2/s]^3)/9 + G[0, 1, x]*(40/27 + (4*Log[mu2/s])/3) + 
        G[1, 0, x]*(40/27 + (4*Log[mu2/s])/3 - 8*zeta[2]) + 
        Log[mu2/s]*(-677/54 - (29*zeta[2])/9) - (469*zeta[2])/54 - 
        16*G[1, 1, x]*zeta[2] + G[0, x]*(2143/162 + (49*Log[mu2/s])/27 - 
          (2*Log[mu2/s]^2)/3 + (65*zeta[2])/9) - (59*zeta[3])/9 + 
        G[1, x]*(-56/81 - (40*Log[mu2/s])/27 - (2*Log[mu2/s]^2)/3 + 
          (32*zeta[2])/3 + 8*zeta[3]))/x^2) + 
    (-53987/1944 + ((1117*I)/12)*Pi + (44*G[0, 0, 0, x])/9 - 
      2*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
      (1331*G[0, 0, 1, 1, x])/6 + 2*G[0, 1, 0, 0, x] - 
      (98*G[0, 1, 0, 1, x])/3 - (98*G[0, 1, 1, 0, x])/3 - 
      149*G[0, 1, 1, 1, x] + (4*G[1, 0, 0, 0, x])/3 + 
      (137*G[1, 0, 0, 1, x])/3 + (137*G[1, 0, 1, 0, x])/3 - 
      (1013*G[1, 0, 1, 1, x])/6 - (506*G[1, 1, 0, 0, x])/3 + 
      111*G[1, 1, 0, 1, x] + 111*G[1, 1, 1, 0, x] + (47*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, 1, x]*(-1717/12 + ((203*I)/2)*Pi - 33*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-13 - ((98*I)/3)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(27 + (45*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-13 + ((1331*I)/6)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-193/4 - ((115*I)/2)*Pi + Log[mu2/s]/6) + 
      G[1, 0, 1, x]*(-193/4 - (123*I)*Pi + Log[mu2/s]/6) + 
      G[0, 1, 1, x]*(983/6 - ((363*I)/2)*Pi + Log[mu2/s]/6) + 
      (5*Log[mu2/s]^3)/27 + Log[mu2/s]^4/4 + 
      G[1, 1, x]*(7291/36 - ((2039*I)/12)*Pi + (257/12 - (28*I)*Pi)*
         Log[mu2/s] + (29*Log[mu2/s]^2)/12 - (889*zeta[2])/4) + 
      G[1, 0, x]*(-109/3 - ((65*I)/4)*Pi + (5 + (I/6)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - (610*zeta[2])/3) + (-10067/108 - ((37*I)/2)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-121/27 - ((9*I)/2)*Pi + (17*zeta[2])/6) + 
      G[0, 0, x]*(-386/27 - (11*I)*Pi - (26*Log[mu2/s])/9 + Log[mu2/s]^2 + 
        (19*zeta[2])/3) + G[0, 1, x]*(-109/3 + ((935*I)/6)*Pi + 
        (5 + (I/6)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + (1429*zeta[2])/6) + 
      G[0, x]*(1678/81 - (39*I)*Pi + (4*Log[mu2/s]^2)/9 - 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(314/27 + (3*I)*Pi - 6*zeta[2]) + 
        (2423*zeta[2])/18 - zeta[3]/3) + Log[mu2/s]*
       (-1678/81 + ((35*I)/2)*Pi - (1343*zeta[2])/18 + zeta[3]/3) - 
      (15995*zeta[3])/54 + G[1, x]*(1117/12 + ((6517*I)/36)*Pi + 
        (-11/2 + ((29*I)/12)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/3 + 
        (2887/12 + ((1795*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
         (89/6 + ((185*I)/12)*Pi + (109*zeta[2])/3) + (97*zeta[3])/3) - 
      (3427*zeta[4])/8)/x^2 + x*(168*G[0, 0, 0, 0, x] - 
      103*G[0, 0, 0, 1, x] - 103*G[0, 0, 1, 0, x] + 74*G[0, 0, 1, 1, x] - 
      153*G[0, 1, 0, 0, x] + 85*G[0, 1, 0, 1, x] + 85*G[0, 1, 1, 0, x] - 
      53*G[0, 1, 1, 1, x] - 166*G[1, 0, 0, 0, x] + 58*G[1, 0, 0, 1, x] + 
      58*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] + 127*G[1, 1, 0, 0, x] - 
      16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] - 59*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(85/4 + I*Pi - 31*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-559/12 + (41*I)*Pi - 31*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-559/12 + (80*I)*Pi - 31*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-1745/12 + (56*I)*Pi - 9*Log[mu2/s]) + 
      G[0, 0, 1, x]*(745/12 - (9*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 0, x]*(745/12 - (48*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 0, 0, x]*(1559/12 - (88*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-147/4 - (33*I)*Pi + 42*Log[mu2/s]) + 
      G[0, 1, x]*(-8699/72 + ((385*I)/6)*Pi + (-115/6 - (10*I)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2/2 - (177*zeta[2])/2) + 
      G[1, 1, x]*(8699/72 - ((385*I)/6)*Pi + (115/6 + (10*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (9*zeta[2])/2) + (8699/24 - ((385*I)/2)*Pi)*
       zeta[2] + (115/2 + (30*I)*Pi)*Log[mu2/s]*zeta[2] - 
      (3*Log[mu2/s]^2*zeta[2])/2 + G[0, 0, x]*(8699/72 - ((385*I)/6)*Pi + 
        (115/6 + (10*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[1, 0, x]*(-8699/72 + ((385*I)/6)*Pi + (-115/6 - (10*I)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2/2 + (37*zeta[2])/2) + 
      G[0, x]*((-931/12 + (16*I)*Pi)*zeta[2] - 9*Log[mu2/s]*zeta[2] - 
        96*zeta[3]) + (-407/6 + I*Pi)*zeta[3] + 
      G[1, x]*((373/12 - (112*I)*Pi)*zeta[2] + 42*Log[mu2/s]*zeta[2] + 
        77*zeta[3]) - (617*zeta[4])/4) + 
    x^2*(-6*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] - 
      6*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 
      6*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 
      6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] - 
      6*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 
      6*G[1, 1, 1, 1, x] - 6*G[0, 0, x]*zeta[2] + 6*G[0, 1, x]*zeta[2] + 
      6*G[1, 0, x]*zeta[2] - 6*G[1, 1, x]*zeta[2] - (45*zeta[4])/2) - 
    (3721*zeta[4])/8 + ((-21*I)*Pi*G[0, 1, 1, x] + (23*I)*Pi*G[1, 0, 1, x] + 
      I*Pi*G[1, 1, 0, x] - 139*G[0, 0, 0, 0, x] + 65*G[0, 0, 0, 1, x] + 
      65*G[0, 0, 1, 0, x] - 80*G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 0, x] - 
      21*G[0, 1, 0, 1, x] - 21*G[0, 1, 1, 0, x] - (35*G[1, 0, 0, 0, x])/2 + 
      23*G[1, 0, 0, 1, x] + 23*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(247/3 - ((145*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[0, 1, 0, x]*(-249/4 - I*Pi + 11*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-249/4 - (4*I)*Pi + 11*Log[mu2/s]) + 
      G[1, 0, 0, x]*(151/12 + ((33*I)/2)*Pi + 11*Log[mu2/s]) + 
      G[1, 0, x]*(((151*I)/12)*Pi + (11*I)*Pi*Log[mu2/s] - 147*zeta[2]) + 
      G[0, 1, x]*(((-249*I)/4)*Pi + (11*I)*Pi*Log[mu2/s] - 55*zeta[2]) + 
      G[0, 0, x]*(-1559/36 + (23*I)*Pi + (35/12 + (11*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (23*zeta[2])/4) - ((449*I)/6)*Pi*zeta[2] + 
      G[1, x]*((22*I)*Pi*zeta[2] - 22*zeta[3]) + (449/6 + ((161*I)/2)*Pi)*
       zeta[3] + G[0, x]*(((-1559*I)/36)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((35*I)/12)*Pi - 60*zeta[2]) + (233/2 - ((247*I)/4)*Pi)*
         zeta[2] + (191*zeta[3])/2) + (571*zeta[4])/4)/(1 - x) + 
    (-1911959/15552 - ((409*I)/12)*Pi + (11*G[0, 0, 0, 0, x])/2 - 
      (71*G[0, 0, 0, 1, x])/2 - (71*G[0, 0, 1, 0, x])/2 - 
      (1247*G[0, 0, 1, 1, x])/6 + 26*G[0, 1, 0, 0, x] + 
      (37*G[0, 1, 0, 1, x])/6 + (37*G[0, 1, 1, 0, x])/6 + 
      142*G[0, 1, 1, 1, x] - (275*G[1, 0, 0, 0, x])/6 - 
      (139*G[1, 0, 0, 1, x])/6 - (139*G[1, 0, 1, 0, x])/6 + 
      (1643*G[1, 0, 1, 1, x])/6 + (407*G[1, 1, 0, 0, x])/3 - 
      123*G[1, 1, 0, 1, x] - 123*G[1, 1, 1, 0, x] - 82*G[1, 1, 1, 1, x] + 
      G[1, 1, 0, x]*(491/4 - (38*Log[mu2/s])/3) + 
      G[0, 1, 1, x]*(-1465/6 + ((271*I)/2)*Pi - (38*Log[mu2/s])/3) + 
      G[1, 0, 1, x]*(491/4 + (238*I)*Pi - (38*Log[mu2/s])/3) + 
      G[0, 0, 0, x]*(-683/36 - (33*I)*Pi - 3*Log[mu2/s]) + 
      (569*Log[mu2/s]^3)/216 - (7*Log[mu2/s]^4)/16 + 
      G[1, 0, 0, x]*(-697/6 - (49*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 0, x]*(119/12 + ((313*I)/6)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, 1, x]*(119/12 - ((670*I)/3)*Pi + 20*Log[mu2/s]) + 
      G[1, 1, 1, x]*(1229/12 - (178*I)*Pi + 27*Log[mu2/s]) + 
      G[0, 1, x]*(10871/72 - ((2581*I)/12)*Pi + (115/6 - ((7*I)/6)*Pi)*
         Log[mu2/s] - (17*Log[mu2/s]^2)/4 - (1901*zeta[2])/12) + 
      (-96277/432 + ((1153*I)/12)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(2231/216 + ((9*I)/4)*Pi + (151*zeta[2])/24) + 
      G[0, 0, x]*(-329/54 - (4*I)*Pi + (91/18 + (16*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + (319*zeta[2])/6) + G[1, 0, x]*
       (10871/72 + ((103*I)/4)*Pi + (115/6 - ((7*I)/6)*Pi)*Log[mu2/s] - 
        (17*Log[mu2/s]^2)/4 + (1993*zeta[2])/12) + 
      G[1, 1, x]*(-5579/18 + ((359*I)/2)*Pi + (-137/3 + (19*I)*Pi)*
         Log[mu2/s] + (7*Log[mu2/s]^2)/3 + 381*zeta[2]) + 
      G[1, x]*(-19243/216 - ((7327*I)/36)*Pi + (-41/24 + ((25*I)/12)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (-3209/72 - ((359*I)/12)*Pi - (52*zeta[2])/3) + 
        (-7585/24 - ((997*I)/12)*Pi)*zeta[2] - (346*zeta[3])/3) + 
      Log[mu2/s]*(-5335/162 - ((35*I)/4)*Pi + (2159/72 + (21*I)*Pi)*zeta[2] - 
        (13*zeta[3])/3) + G[0, x]*(56983/648 + ((2881*I)/18)*Pi + 
        (-71/18 - ((7*I)/2)*Pi)*Log[mu2/s]^2 + (5*Log[mu2/s]^3)/12 + 
        Log[mu2/s]*(3275/216 + ((49*I)/3)*Pi - (113*zeta[2])/4) + 
        (-2951/18 - ((269*I)/2)*Pi)*zeta[2] - (11*zeta[3])/3) + 
      (33433/108 + (400*I)*Pi)*zeta[3] + (42321*zeta[4])/32)/x), 
 Nf^3*((-100/243 - (8*G[0, 0, x])/27 + G[0, x]*(40/81 + (8*Log[mu2/s])/27) - 
      (40*Log[mu2/s])/81 - (4*Log[mu2/s]^2)/27)/x^2 + 
    (100/243 + (8*G[0, 0, x])/27 + G[0, x]*(-40/81 - (8*Log[mu2/s])/27) + 
      (40*Log[mu2/s])/81 + (4*Log[mu2/s]^2)/27)/x) + 
  Nc^2*Nf*(-105025/1296 - ((133*I)/6)*Pi + (-57 - (64*I)*Pi)*G[0, 0, 0, x] + 
    (65*I)*Pi*G[0, 1, 0, x] + (57 + (64*I)*Pi)*G[1, 0, 0, x] - 
    (65*I)*Pi*G[1, 1, 0, x] - 64*G[0, 0, 0, 0, x] + 65*G[0, 1, 0, 0, x] + 
    64*G[1, 0, 0, 0, x] - 65*G[1, 1, 0, 0, x] + (20/9 + ((3*I)/2)*Pi)*
     Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
    G[1, 0, x]*((57*I)*Pi - 63*zeta[2]) + 
    Log[mu2/s]*(-1169/54 + ((11*I)/6)*Pi - (53*zeta[2])/6) + 
    (901/18 - ((359*I)/6)*Pi)*zeta[2] + 
    G[0, 0, x]*((-57*I)*Pi + 63*zeta[2]) + 
    ((-14*I)*Pi*G[1, 1, 0, x] - 14*G[1, 1, 0, 0, x] + 14*G[1, 0, x]*zeta[2] + 
      G[1, x]*((14*I)*Pi*zeta[2] - 14*zeta[3]))/x^3 + 
    G[1, x]*((65*I)*Pi*zeta[2] - 65*zeta[3]) + (111/2 + (65*I)*Pi)*zeta[3] + 
    G[0, x]*(-14/27 - ((47*I)/18)*Pi + (-47/18 - I*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 + (61 - (65*I)*Pi)*zeta[2] + 65*zeta[3]) + 
    x*((58*I)*Pi*G[0, 0, 0, x] - (58*I)*Pi*G[0, 1, 0, x] - 
      (58*I)*Pi*G[1, 0, 0, x] + (58*I)*Pi*G[1, 1, 0, x] + 
      58*G[0, 0, 0, 0, x] - 58*G[0, 1, 0, 0, x] - 58*G[1, 0, 0, 0, x] + 
      58*G[1, 1, 0, 0, x] - 58*G[0, 0, x]*zeta[2] + 58*G[1, 0, x]*zeta[2] + 
      G[0, x]*((58*I)*Pi*zeta[2] - 58*zeta[3]) - (58*I)*Pi*zeta[3] + 
      G[1, x]*((-58*I)*Pi*zeta[2] + 58*zeta[3]) - 406*zeta[4]) + 
    (839465/2592 - ((10397*I)/162)*Pi - (9*I)*Pi*G[0, 1, 0, x] + 
      (-188/9 - ((67*I)/6)*Pi)*G[1, 0, 0, x] + ((77*I)/6)*Pi*G[1, 1, 0, x] + 
      11*G[0, 0, 0, 0, x] - 9*G[0, 1, 0, 0, x] - (67*G[1, 0, 0, 0, x])/6 + 
      (77*G[1, 1, 0, 0, x])/6 + G[0, 0, 0, x]*(113/3 + (9*I)*Pi - 
        2*Log[mu2/s]) + (-101/36 + I*Pi)*Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + 
      G[0, 0, x]*(3739/108 + ((79*I)/3)*Pi + (-34/3 + ((2*I)/3)*Pi)*
         Log[mu2/s] + (4*Log[mu2/s]^2)/3 - (29*zeta[2])/3) + 
      Log[mu2/s]^2*(-343/24 - ((11*I)/6)*Pi - (27*zeta[2])/4) + 
      (6115/108 + ((41*I)/2)*Pi)*zeta[2] + G[1, 0, x]*
       (((-188*I)/9)*Pi + (19*zeta[2])/2) + 
      G[0, x]*(-86735/648 + ((611*I)/27)*Pi + (79/12 - (I/6)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + Log[mu2/s]*(-1295/108 + 
          ((11*I)/6)*Pi - (13*zeta[2])/6) + (-1267/36 + ((49*I)/6)*Pi)*
         zeta[2] - (25*zeta[3])/3) + (-169/18 - ((16*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(15049/216 - ((2191*I)/54)*Pi + (109/36 - ((11*I)/3)*Pi)*
         zeta[2] + 3*zeta[3]) + G[1, x]*(((-77*I)/6)*Pi*zeta[2] + 
        (77*zeta[3])/6) - (1047*zeta[4])/16)/x + (1815*zeta[4])/4 + 
    ((-4*I)*Pi*G[0, 1, 0, x] - (133*G[1, 0, 0, x])/6 + 
      (6*I)*Pi*G[1, 1, 0, x] + G[0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, x] + 
      6*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(295/6 - (5*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, x]*(((-133*I)/6)*Pi - 6*zeta[2]) + ((133*I)/6)*Pi*zeta[2] + 
      G[0, 0, x]*(-129/2 + ((185*I)/6)*Pi - (55*Log[mu2/s])/3 + 
        3*Log[mu2/s]^2 + 17*zeta[2]) + (-133/6 + (2*I)*Pi)*zeta[3] + 
      G[0, x]*(((-129*I)/2)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-55*I)/3)*Pi - 24*zeta[2]) + (203/6 - (5*I)*Pi)*
         zeta[2] + 2*zeta[3]) + G[1, x]*((-6*I)*Pi*zeta[2] + 6*zeta[3]) + 
      (9*zeta[4])/2)/(1 - x) + (-69935/288 + ((460*I)/81)*Pi + 
      (-178/9 + ((17*I)/3)*Pi)*G[1, 0, 0, x] + ((35*I)/3)*Pi*G[1, 1, 0, x] - 
      G[0, 0, 0, 0, x] + (17*G[1, 0, 0, 0, x])/3 + (35*G[1, 1, 0, 0, x])/3 + 
      G[0, 0, 0, x]*(43/6 - (2*I)*Pi - Log[mu2/s]) + 
      (77/36 - I*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + 
      G[1, 0, x]*(((-178*I)/9)*Pi - 23*zeta[2]) + (-8515/108 + (14*I)*Pi)*
       zeta[2] + G[0, 0, x]*(-1801/108 + ((20*I)/3)*Pi + 
        (-1/2 - ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/6 + (37*zeta[2])/6) + 
      Log[mu2/s]^2*(869/72 + ((10*I)/3)*Pi + (27*zeta[2])/4) + 
      Log[mu2/s]*(-10373/216 + ((551*I)/27)*Pi + (-655/36 + ((11*I)/3)*Pi)*
         zeta[2] - 3*zeta[3]) + (-214/9 - ((2*I)/3)*Pi)*zeta[3] + 
      G[0, x]*(34799/648 - ((551*I)/27)*Pi + (-37/12 + ((5*I)/3)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + Log[mu2/s]*(-403/108 - 
          ((20*I)/3)*Pi - (59*zeta[2])/6) + (1159/36 - ((11*I)/3)*Pi)*
         zeta[2] + (7*zeta[3])/3) + G[1, x]*(((-35*I)/3)*Pi*zeta[2] + 
        (35*zeta[3])/3) + (373*zeta[4])/16)/x^2) + 
  (1937/192 + (3*I)*Pi + (-77/2 + ((55*I)/2)*Pi)*G[1, 1, 1, x] + 
    (5*G[0, 0, 0, 0, x])/2 - (19*G[0, 0, 0, 1, x])/2 - 
    (19*G[0, 0, 1, 0, x])/2 + 28*G[0, 0, 1, 1, x] - 9*G[0, 1, 0, 0, x] + 
    (41*G[0, 1, 0, 1, x])/2 + (41*G[0, 1, 1, 0, x])/2 - 46*G[0, 1, 1, 1, x] - 
    5*G[1, 0, 0, 0, x] + (29*G[1, 0, 0, 1, x])/2 + (29*G[1, 0, 1, 0, x])/2 - 
    35*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] - 32*G[1, 1, 0, 1, x] - 
    32*G[1, 1, 1, 0, x] + (119*G[1, 1, 1, 1, x])/2 + 
    G[1, 0, 0, x]*(-37/2 + ((13*I)/2)*Pi - 3*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-49/4 + ((17*I)/2)*Pi - 3*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-49/4 + ((31*I)/2)*Pi - 3*Log[mu2/s]) + 
    (3*Log[mu2/s]^3)/8 + Log[mu2/s]^4/16 + G[1, 1, 0, x]*
     (53/2 - ((25*I)/2)*Pi + (3*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(53/2 - (19*I)*Pi + (3*Log[mu2/s])/2) + 
    G[0, 1, 1, x]*(95/4 - (24*I)*Pi + (3*Log[mu2/s])/2) + 
    G[0, 0, 0, x]*(19/4 - ((5*I)/2)*Pi + (9*Log[mu2/s])/2) + 
    Log[mu2/s]^2*(13/8 + ((3*I)/8)*Pi - (19*zeta[2])/8) + 
    G[1, 0, x]*(-6 + ((35*I)/4)*Pi + (3*Log[mu2/s])/4 + (3*Log[mu2/s]^2)/4 - 
      (9*zeta[2])/4) + G[0, 0, x]*(61/6 - ((27*I)/4)*Pi + 
      (3/4 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 - (5*zeta[2])/4) + 
    G[0, 1, x]*(-6 + ((49*I)/4)*Pi + (3*Log[mu2/s])/4 + (3*Log[mu2/s]^2)/4 + 
      (3*zeta[2])/4) + (57/16 - ((269*I)/8)*Pi)*zeta[2] + 
    G[1, 1, x]*(11/6 - ((57*I)/4)*Pi - (9*Log[mu2/s])/4 - 
      (3*Log[mu2/s]^2)/4 + (77*zeta[2])/4) + 
    ((3*I)*Pi*G[0, 0, 1, x] - (9*I)*Pi*G[0, 1, 0, x] - 
      (7*I)*Pi*G[1, 0, 0, x] + (29 - (9*I)*Pi)*G[1, 1, 1, x] + 
      3*G[0, 0, 1, 1, x] - 9*G[0, 1, 0, 1, x] - 9*G[0, 1, 1, 0, x] + 
      12*G[0, 1, 1, 1, x] - 7*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] + 
      10*G[1, 0, 1, 1, x] - 112*G[1, 1, 0, 0, x] + 32*G[1, 1, 0, 1, x] + 
      32*G[1, 1, 1, 0, x] - 41*G[1, 1, 1, 1, x] + 
      G[1, 0, 1, x]*(-51/2 - 3*Log[mu2/s]) + G[0, 1, 1, x]*
       (-25/2 - 3*Log[mu2/s]) + G[1, 1, 0, x]*(-51/2 - (83*I)*Pi - 
        3*Log[mu2/s]) + G[1, 1, x]*(-73/12 + (8*I)*Pi + (9*Log[mu2/s])/2 + 
        (3*Log[mu2/s]^2)/2 - (111*zeta[2])/2) + 
      G[0, 1, x]*(((-25*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] + 36*zeta[2]) + 
      G[1, 0, x]*(((-51*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] + 103*zeta[2]) + 
      G[1, x]*(((-73*I)/12)*Pi + ((9*I)/2)*Pi*Log[mu2/s] + 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (55 + ((151*I)/2)*Pi)*zeta[2] - 
        73*zeta[3]))/x^3 + G[0, x]*(-95/12 - ((5*I)/24)*Pi + 
      (-3/2 - (I/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/4 + 
      (-17/4 - ((25*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-35/8 - ((3*I)/2)*Pi + 
        (19*zeta[2])/4) - (19*zeta[3])/2) + 
    Log[mu2/s]*(3 + ((9*I)/8)*Pi - (45*zeta[2])/8 - 3*zeta[3]) + 
    (-17/4 - ((5*I)/2)*Pi)*zeta[3] + G[1, x]*(95/12 - ((23*I)/12)*Pi + 
      (9*Log[mu2/s])/4 + (3*Log[mu2/s]^2)/4 + (-69/2 + (18*I)*Pi)*zeta[2] + 
      7*zeta[3]) + (((251*I)/12)*Pi - (7*I)*Pi*G[0, 0, x] + 
      (-7 - ((13*I)/2)*Pi)*G[0, 0, 1, x] + (-7 + (19*I)*Pi)*G[0, 1, 0, x] + 
      (-112 + (14*I)*Pi)*G[1, 0, 0, x] + (-179/2 + ((81*I)/2)*Pi)*
       G[1, 1, 1, x] - (13*G[0, 0, 1, 1, x])/2 + 19*G[0, 1, 0, 1, x] + 
      19*G[0, 1, 1, 0, x] - 45*G[0, 1, 1, 1, x] + 14*G[1, 0, 0, 1, x] + 
      14*G[1, 0, 1, 0, x] - (71*G[1, 0, 1, 1, x])/2 + 163*G[1, 1, 0, 0, x] - 
      81*G[1, 1, 0, 1, x] - 81*G[1, 1, 1, 0, x] + (243*G[1, 1, 1, 1, x])/2 + 
      ((9*I)/2)*Pi*Log[mu2/s] + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      G[1, 0, 1, x]*(893/12 - (15*I)*Pi + (13*Log[mu2/s])/2) + 
      G[0, 1, 1, x]*(95/3 - ((39*I)/2)*Pi + (13*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(893/12 + ((177*I)/2)*Pi + (13*Log[mu2/s])/2) + 
      G[1, 0, x]*(-55/2 - ((487*I)/12)*Pi + (-3 + ((13*I)/2)*Pi)*Log[mu2/s] - 
        115*zeta[2]) + G[0, 1, x]*(-55/2 + ((65*I)/3)*Pi + 
        (-3 + ((13*I)/2)*Pi)*Log[mu2/s] - (75*zeta[2])/2) + 
      (-12 + ((151*I)/2)*Pi)*zeta[2] + G[0, x]*(((-55*I)/2)*Pi - 
        (3*I)*Pi*Log[mu2/s] + 103*zeta[2]) + 
      G[1, 1, x]*(355/12 - ((149*I)/6)*Pi - (39*Log[mu2/s])/4 - 
        (13*Log[mu2/s]^2)/4 + (475*zeta[2])/4) - 73*zeta[3] + 
      G[1, x]*(251/12 + ((79*I)/12)*Pi + (9/2 - ((39*I)/4)*Pi)*Log[mu2/s] + 
        (3/2 - ((13*I)/4)*Pi)*Log[mu2/s]^2 + (-535/4 - ((283*I)/4)*Pi)*
         zeta[2] + 79*zeta[3]))/x^2 + ((15/2 + ((25*I)/2)*Pi)*G[0, 0, 1, x] + 
      (15/2 + I*Pi)*G[0, 1, 0, x] + (4 + (2*I)*Pi)*G[1, 0, 0, x] - 
      I*Pi*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x]/2 + 
      G[0, 0, 1, 0, x]/2 + 12*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] + 
      2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
       (3/4 - ((5*I)/2)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, x]*(((15*I)/2)*Pi - 13*zeta[2]) + 
      G[0, 0, x]*(389/24 + ((27*I)/4)*Pi + (-3/2 + (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (7*zeta[2])/2) + G[1, 0, x]*((4*I)*Pi - 3*zeta[2]) + 
      ((7*I)/2)*Pi*zeta[2] + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      (-7/2 + ((27*I)/2)*Pi)*zeta[3] + G[0, x]*(((389*I)/24)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s] - (I/2)*Pi*Log[mu2/s]^2 + 
        (-34 - ((3*I)/2)*Pi)*zeta[2] + (3*zeta[3])/2) - (113*zeta[4])/4)/
     (1 - x) - (607*zeta[4])/32 + x*((7/2 - ((5*I)/2)*Pi)*G[1, 1, 1, x] - 
      14*G[0, 0, 0, 0, x] + 11*G[0, 0, 0, 1, x] + 11*G[0, 0, 1, 0, x] - 
      (27*G[0, 0, 1, 1, x])/2 + (31*G[0, 1, 0, 0, x])/2 - 
      13*G[0, 1, 0, 1, x] - 13*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] + 
      14*G[1, 0, 0, 0, x] - (21*G[1, 0, 0, 1, x])/2 - 
      (21*G[1, 0, 1, 0, x])/2 + (25*G[1, 0, 1, 1, x])/2 - 
      15*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
      (29*G[1, 1, 1, 1, x])/2 + G[0, 0, 0, x]*(-3/2 - ((9*I)/2)*Pi - 
        (3*Log[mu2/s])/2) + G[1, 0, 1, x]*(-5/3 + ((3*I)/2)*Pi - 
        Log[mu2/s]/2) + G[0, 1, 1, x]*(-31/6 + ((5*I)/2)*Pi - Log[mu2/s]/2) + 
      G[1, 1, 0, x]*(-5/3 - ((7*I)/2)*Pi - Log[mu2/s]/2) + 
      G[0, 0, 1, x]*(10/3 - ((3*I)/2)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, x]*(10/3 + ((7*I)/2)*Pi + Log[mu2/s]) + 
      G[1, 0, 0, x]*(-1/6 + ((9*I)/2)*Pi + Log[mu2/s]) + 
      G[1, 1, x]*(11/3 + ((31*I)/12)*Pi + (3*Log[mu2/s])/4 + Log[mu2/s]^2/4 - 
        (37*zeta[2])/4) + G[0, 0, x]*(11/3 + ((31*I)/12)*Pi + 
        (3*Log[mu2/s])/4 + Log[mu2/s]^2/4 - (17*zeta[2])/4) + 
      (11 + ((31*I)/4)*Pi)*zeta[2] + (9*Log[mu2/s]*zeta[2])/4 + 
      (3*Log[mu2/s]^2*zeta[2])/4 + G[1, 0, x]*(-11/3 - ((31*I)/12)*Pi - 
        (3*Log[mu2/s])/4 - Log[mu2/s]^2/4 + (17*zeta[2])/4) + 
      G[0, 1, x]*(-11/3 - ((31*I)/12)*Pi - (3*Log[mu2/s])/4 - 
        Log[mu2/s]^2/4 + (43*zeta[2])/4) + G[1, x]*(((7*I)/2)*Pi*zeta[2] - 
        7*zeta[3]) + (7/2 + (4*I)*Pi)*zeta[3] + 
      G[0, x]*((-5 - ((7*I)/2)*Pi)*zeta[2] - (3*Log[mu2/s]*zeta[2])/2 + 
        7*zeta[3]) + (49*zeta[4])/8) + 
    x^2*(3*G[0, 0, 0, 0, x] - 3*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 0, x] + 
      3*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] + 3*G[0, 1, 0, 1, x] + 
      3*G[0, 1, 1, 0, x] - 3*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] + 
      3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] - 3*G[1, 0, 1, 1, x] + 
      3*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 
      3*G[1, 1, 1, 1, x] + 3*G[0, 0, x]*zeta[2] - 3*G[0, 1, x]*zeta[2] - 
      3*G[1, 0, x]*zeta[2] + 3*G[1, 1, x]*zeta[2] + (45*zeta[4])/4) + 
    (-1937/192 - ((293*I)/24)*Pi + (1/4 + (I/2)*Pi)*G[0, 0, 0, x] + 
      (191/2 - ((113*I)/2)*Pi)*G[1, 1, 1, x] + G[0, 0, 0, 0, x]/2 - 
      13*G[0, 0, 1, 1, x] + (3*G[0, 1, 0, 0, x])/2 - 
      (41*G[0, 1, 0, 1, x])/2 - (41*G[0, 1, 1, 0, x])/2 + 
      66*G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] - 
      14*G[1, 0, 1, 0, x] + 51*G[1, 0, 1, 1, x] - 59*G[1, 1, 0, 0, x] + 
      72*G[1, 1, 0, 1, x] + 72*G[1, 1, 1, 0, x] - (257*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, 0, x]*(-295/4 + ((17*I)/2)*Pi - (9*Log[mu2/s])/2) + 
      G[1, 0, 1, x]*(-295/4 + ((65*I)/2)*Pi - (9*Log[mu2/s])/2) + 
      G[0, 1, 1, x]*(-103/4 + (41*I)*Pi - (9*Log[mu2/s])/2) - 
      (3*Log[mu2/s]^3)/8 - Log[mu2/s]^4/16 + G[0, 0, 1, x]*
       (27/2 - (11*I)*Pi + 2*Log[mu2/s]) + G[1, 0, 0, x]*
       (449/4 - (11*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 0, x]*
       (27/2 - (17*I)*Pi + 2*Log[mu2/s]) + G[1, 1, x]*(-29 + ((57*I)/2)*Pi + 
        (27*Log[mu2/s])/4 + (9*Log[mu2/s]^2)/4 - (305*zeta[2])/4) + 
      G[0, 1, x]*(134/3 - ((37*I)/4)*Pi + (3 - ((7*I)/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - 5*zeta[2]) + (-425/16 - ((277*I)/8)*Pi)*zeta[2] + 
      G[1, 0, x]*(134/3 + ((83*I)/2)*Pi + (3 - ((7*I)/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + zeta[2]) + Log[mu2/s]^2*(-13/8 - ((19*I)/8)*Pi + 
        (13*zeta[2])/8) + G[0, 0, x]*(-113/2 + ((51*I)/4)*Pi + 
        (-1 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 7*zeta[2]) + 
      G[0, x]*(157/8 - ((215*I)/24)*Pi + (1 - (I/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/4 + Log[mu2/s]*(23/8 + (4*I)*Pi - (13*zeta[2])/4) + 
        (-269/4 + ((17*I)/4)*Pi)*zeta[2]) + 
      G[1, x]*(-173/6 + ((107*I)/12)*Pi + (-27/4 + ((21*I)/4)*Pi)*
         Log[mu2/s] + (-9/4 + ((7*I)/4)*Pi)*Log[mu2/s]^2 + 
        (401/4 - ((97*I)/4)*Pi)*zeta[2] - 8*zeta[3]) + 
      (235/4 - (3*I)*Pi)*zeta[3] + Log[mu2/s]*(-3 - ((57*I)/8)*Pi + 
        (27*zeta[2])/8 + 3*zeta[3]) + (1499*zeta[4])/32)/x)/Nc^3 + 
  (288263/5184 + ((199*I)/8)*Pi + (183/4 - ((59*I)/2)*Pi)*G[0, 0, 0, x] - 
    (43*G[0, 0, 0, 0, x])/2 - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 
    40*G[0, 0, 1, 1, x] + 7*G[0, 1, 0, 0, x] + 31*G[0, 1, 0, 1, x] + 
    31*G[0, 1, 1, 0, x] - 65*G[0, 1, 1, 1, x] + 10*G[1, 0, 0, 0, x] + 
    (9*G[1, 0, 0, 1, x])/2 + (9*G[1, 0, 1, 0, x])/2 - 20*G[1, 0, 1, 1, x] - 
    (17*G[1, 1, 0, 0, x])/2 - (29*G[1, 1, 0, 1, x])/2 - 
    (29*G[1, 1, 1, 0, x])/2 + 32*G[1, 1, 1, 1, x] + 
    G[1, 0, 1, x]*(59 - ((35*I)/2)*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 0, x]*(59 - (25*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 1, x]*(7/3 - (36*I)*Pi - 2*Log[mu2/s]) + 
    (7/72 - (I/2)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/16 + 
    G[1, 0, 0, x]*(-841/12 + ((31*I)/2)*Pi + Log[mu2/s]) + 
    G[0, 0, 1, x]*(-89/3 + (33*I)*Pi + Log[mu2/s]) + 
    G[0, 1, 0, x]*(-89/3 + (39*I)*Pi + Log[mu2/s]) + 
    G[1, 1, 1, x]*(-110/3 + ((41*I)/2)*Pi + 3*Log[mu2/s]) + 
    G[1, 1, x]*(37/12 + ((58*I)/3)*Pi + (-3 + (8*I)*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 - (67*zeta[2])/2) + 
    G[0, 0, x]*(75/4 + ((61*I)/12)*Pi + (-11 + (3*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - 8*zeta[2]) + G[0, 1, x]*(-131/12 - ((61*I)/3)*Pi + 
      (7 - (6*I)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/2 - 6*zeta[2]) + 
    (1399/144 + ((617*I)/24)*Pi)*zeta[2] + 
    Log[mu2/s]^2*(439/72 - ((41*I)/24)*Pi + (49*zeta[2])/8) + 
    G[1, 0, x]*(-131/12 - ((49*I)/12)*Pi + (7 - (6*I)*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/2 + (23*zeta[2])/2) + 
    ((6*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 0, 0, x] - 12*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + G[1, x]*(721/12 + ((19*I)/6)*Pi + 
      (-3/2 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(11 + I*Pi - 9*zeta[2]) + 
      (-217/2 - (I/2)*Pi)*zeta[2] - 4*zeta[3]) + 
    Log[mu2/s]*(6181/216 + ((23*I)/8)*Pi + (-455/24 + ((25*I)/2)*Pi)*
       zeta[2] - (7*zeta[3])/2) + (817/18 + (25*I)*Pi)*zeta[3] + 
    G[0, x]*(-6893/108 - ((899*I)/72)*Pi + (-1/2 + ((3*I)/4)*Pi)*
       Log[mu2/s]^2 + (3*Log[mu2/s]^3)/4 + (77/2 - ((183*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(-1463/72 - (5*I)*Pi + (13*zeta[2])/4) + 3*zeta[3]) + 
    ((-6*I)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[0, 1, 0, x] + 
      (26 + (18*I)*Pi)*G[0, 1, 1, x] - (18*I)*Pi*G[1, 0, 0, x] + 
      (-281/6 + (8*I)*Pi)*G[1, 0, 1, x] + (-281/6 - (89*I)*Pi)*
       G[1, 1, 0, x] - 6*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 1, x] - 
      6*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 1, x] - 
      18*G[1, 0, 1, 0, x] + 26*G[1, 0, 1, 1, x] - 203*G[1, 1, 0, 0, x] + 
      114*G[1, 1, 0, 1, x] + 114*G[1, 1, 1, 0, x] - 182*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(113/3 - (44*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, x]*(137/2 + ((77*I)/6)*Pi + (22 + (18*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 217*zeta[2]) + G[0, 1, x]*((26*I)*Pi - 12*zeta[2]) + 
      G[1, 0, x]*(((-281*I)/6)*Pi + 53*zeta[2]) + 
      G[1, x]*(((137*I)/2)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((22*I)*Pi - 12*zeta[2]) + (5/6 + (56*I)*Pi)*zeta[2] + 
        zeta[3]))/x^3 + Nf^2*(203/81 + ((38*I)/27)*Pi - 
      (46*G[0, 0, 0, x])/3 + (28*G[0, 0, 1, x])/3 + (28*G[0, 1, 0, x])/3 - 
      (10*G[0, 1, 1, x])/3 + (16*G[1, 0, 0, x])/3 + (2*G[1, 0, 1, x])/3 + 
      (2*G[1, 1, 0, x])/3 - (20*G[1, 1, 1, x])/3 + 
      G[0, 1, x]*(-136/9 - ((2*I)/3)*Pi - (20*Log[mu2/s])/3) + 
      G[1, 0, x]*(-136/9 - ((2*I)/3)*Pi - (20*Log[mu2/s])/3) + 
      (2*Log[mu2/s]^2)/9 + G[0, 0, x]*(100/9 + ((2*I)/3)*Pi + 
        (20*Log[mu2/s])/3) + G[1, 1, x]*(172/9 + ((2*I)/3)*Pi + 
        (20*Log[mu2/s])/3) + G[0, x]*(38/3 + 4*Log[mu2/s] - (58*zeta[2])/3) + 
      G[1, x]*(-38/3 - 4*Log[mu2/s] - (32*zeta[2])/3) + 
      (50 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*(38/27 + ((4*I)/9)*Pi + 
        20*zeta[2]) + (((8*I)/3)*Pi*G[0, 1, x] + (8*G[0, 1, 1, x])/3 + 
        (8*G[1, 1, 1, x])/3 + G[1, 1, x]*(-52/9 - (8*Log[mu2/s])/3) + 
        G[1, x]*(((-52*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 8*zeta[2]))/x^3 + 
      (-13943/1944 + ((304*I)/27)*Pi + (104*G[0, 0, 0, x])/9 - 
        (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 - 
        2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 
        G[0, 0, x]*(-71/27 + ((8*I)/3)*Pi - (56*Log[mu2/s])/9) + 
        G[1, 1, x]*(-14 - (2*I)*Pi - 4*Log[mu2/s]) - (59*Log[mu2/s]^2)/54 - 
        (4*Log[mu2/s]^3)/27 + G[1, 0, x]*(-8/9 + ((2*I)/3)*Pi + 
          (8*Log[mu2/s])/3) + G[0, 1, x]*(-8/9 + ((8*I)/3)*Pi + 
          (8*Log[mu2/s])/3) + Log[mu2/s]*(-725/162 + ((32*I)/9)*Pi - 
          (73*zeta[2])/9) + (-1057/54 - ((16*I)/3)*Pi)*zeta[2] + 
        G[1, x]*(38 - ((26*I)/9)*Pi + (12 - ((4*I)/3)*Pi)*Log[mu2/s] + 
          10*zeta[2]) + G[0, x]*(-3607/162 - ((88*I)/9)*Pi + 
          (-169/27 - ((8*I)/3)*Pi)*Log[mu2/s] + (4*Log[mu2/s]^2)/9 + 
          (97*zeta[2])/9) - (145*zeta[3])/27)/x + 
      x*(10*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + 
        2*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + 4*G[1, 1, 1, x] + 
        G[0, 0, x]*(-32/3 - 4*Log[mu2/s]) + G[1, 1, x]*
         (-32/3 - 4*Log[mu2/s]) + G[0, 1, x]*(32/3 + 4*Log[mu2/s]) + 
        G[1, 0, x]*(32/3 + 4*Log[mu2/s]) - 32*zeta[2] + 12*G[0, x]*zeta[2] + 
        6*G[1, x]*zeta[2] - 12*Log[mu2/s]*zeta[2] - 2*zeta[3]) + 
      ((-2*I)*Pi*G[1, 0, x] + 10*G[0, 0, 0, x] - 2*G[1, 0, 0, x] + 
        G[0, 0, x]*(-32/3 + (6*I)*Pi - 4*Log[mu2/s]) + (2*I)*Pi*zeta[2] + 
        G[0, x]*(((-32*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 6*zeta[2]) - 
        2*zeta[3])/(1 - x) + 4*zeta[3] + (9071/1944 - ((76*I)/3)*Pi + 
        (16/3 - (4*I)*Pi)*G[0, 1, x] + (16/3 - ((4*I)/3)*Pi)*G[1, 0, x] - 
        (8*G[0, 0, 0, x])/9 - 4*G[0, 1, 1, x] - (8*G[1, 0, 0, x])/3 + 
        (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - 4*G[1, 1, 1, x] + 
        G[0, 0, x]*(47/27 + (8*Log[mu2/s])/9) + (47*Log[mu2/s]^2)/54 + 
        (4*Log[mu2/s]^3)/27 + G[1, 1, x]*(34/3 + ((4*I)/3)*Pi + 
          4*Log[mu2/s]) + G[1, x]*(-76/3 + ((26*I)/3)*Pi + 
          (-8 + (4*I)*Pi)*Log[mu2/s] - (40*zeta[2])/3) + 
        G[0, x]*(-497/162 + ((16*I)/3)*Pi - (47*Log[mu2/s])/27 - 
          (4*Log[mu2/s]^2)/9 - zeta[2]/9) + Log[mu2/s]*(497/162 - (8*I)*Pi + 
          zeta[2]/9) + (409/54 + ((16*I)/3)*Pi)*zeta[2] + (37*zeta[3])/27)/
       x^2) + x*((-25/3 + (8*I)*Pi)*G[0, 0, 0, x] + 
      (-1/2 + (3*I)*Pi)*G[0, 0, 1, x] + (-1/2 - (13*I)*Pi)*G[0, 1, 0, x] + 
      (28/3 + (2*I)*Pi)*G[0, 1, 1, x] + (25/6 - (4*I)*Pi)*G[1, 0, 0, x] + 
      (14/3 - (7*I)*Pi)*G[1, 0, 1, x] + (14/3 + (9*I)*Pi)*G[1, 1, 0, x] + 
      (-27/2 + (2*I)*Pi)*G[1, 1, 1, x] - 24*G[0, 0, 0, 0, x] + 
      32*G[0, 0, 0, 1, x] + 32*G[0, 0, 1, 0, x] - 29*G[0, 0, 1, 1, x] + 
      17*G[0, 1, 0, 0, x] - 30*G[0, 1, 0, 1, x] - 30*G[0, 1, 1, 0, x] + 
      32*G[0, 1, 1, 1, x] + 20*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 
      24*G[1, 0, 1, 0, x] + 17*G[1, 0, 1, 1, x] - 11*G[1, 1, 0, 0, x] + 
      20*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, x] + 
      G[0, 0, x]*(607/36 - ((31*I)/6)*Pi + (11/3 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (77*zeta[2])/2) + G[1, 1, x]*
       (607/36 - ((31*I)/6)*Pi + (11/3 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (29*zeta[2])/2) + (607/12 - ((31*I)/2)*Pi)*zeta[2] + 
      (11 - (3*I)*Pi)*Log[mu2/s]*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 1, x]*(-607/36 + ((31*I)/6)*Pi + (-11/3 + I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (53*zeta[2])/2) + G[1, 0, x]*
       (-607/36 + ((31*I)/6)*Pi + (-11/3 + I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (65*zeta[2])/2) + 
      G[0, x]*((-11/3 + (17*I)*Pi)*zeta[2] - 7*zeta[3]) + 
      (-14/3 - (25*I)*Pi)*zeta[3] + G[1, x]*((-53/6 - (5*I)*Pi)*zeta[2] + 
        9*zeta[3]) - 180*zeta[4]) + ((34/3 - (15*I)*Pi)*G[0, 0, 1, x] + 
      (34/3 - (11*I)*Pi)*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, x] + 
      (-5/3 - (9*I)*Pi)*G[1, 0, 0, x] - (2*I)*Pi*G[1, 0, 1, x] + 
      (3*I)*Pi*G[1, 1, 0, x] + 19*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
      6*G[0, 0, 1, 0, x] - 9*G[0, 0, 1, 1, x] - 13*G[0, 1, 0, 0, x] + 
      2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 7*G[1, 0, 0, 0, x] - 
      2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 3*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(1/3 + (4*I)*Pi - 9*Log[mu2/s]) + (13*I)*Pi*zeta[2] + 
      G[0, 1, x]*(((34*I)/3)*Pi + 15*zeta[2]) + 
      G[1, 0, x]*(((-5*I)/3)*Pi + 21*zeta[2]) + 
      G[0, 0, x]*(1003/36 + ((53*I)/6)*Pi + (-17/6 - (4*I)*Pi)*Log[mu2/s] + 
        (5*Log[mu2/s]^2)/2 + (59*zeta[2])/2) + (-13 - (11*I)*Pi)*zeta[3] + 
      G[0, x]*(((1003*I)/36)*Pi + ((5*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-17*I)/6)*Pi - 12*zeta[2]) + (-116/3 + ((23*I)/2)*Pi)*
         zeta[2] + 4*zeta[3]) + G[1, x]*((-5*I)*Pi*zeta[2] + 5*zeta[3]) - 
      30*zeta[4])/(1 - x) + (85/32 + ((388*I)/3)*Pi + 
      (-18 + (16*I)*Pi)*G[0, 0, 1, x] + (-18 + (16*I)*Pi)*G[0, 1, 0, x] + 
      (-125/3 - (65*I)*Pi)*G[0, 1, 1, x] + (-203 + (22*I)*Pi)*G[1, 0, 0, x] + 
      (580/3 - (45*I)*Pi)*G[1, 0, 1, x] + (580/3 + ((167*I)/2)*Pi)*
       G[1, 1, 0, x] + G[0, 0, 0, 0, x] + 16*G[0, 0, 1, 1, x] + 
      16*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 81*G[0, 1, 1, 1, x] + 
      22*G[1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, x] - 67*G[1, 0, 1, 1, x] + 
      334*G[1, 1, 0, 0, x] - (501*G[1, 1, 0, 1, x])/2 - 
      (501*G[1, 1, 1, 0, x])/2 + 382*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-172 + ((191*I)/2)*Pi - 36*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-3/2 - Log[mu2/s]) + Log[mu2/s]^3/4 + Log[mu2/s]^4/24 + 
      G[0, 0, x]*(25/12 - (18*I)*Pi + (3*Log[mu2/s])/2 + Log[mu2/s]^2/2 - 
        zeta[2]/6) + Log[mu2/s]^2*(25/24 - (3*I)*Pi - zeta[2]/12) + 
      (-749/12 + (56*I)*Pi)*zeta[2] + G[1, 0, x]*(-209/6 - ((29*I)/3)*Pi + 
        63*zeta[2]) + G[0, 1, x]*(-209/6 - ((179*I)/3)*Pi + 66*zeta[2]) + 
      G[1, 1, x]*(-3607/36 - ((31*I)/3)*Pi + (-95/3 - (23*I)*Pi)*Log[mu2/s] + 
        (13*Log[mu2/s]^2)/2 + (899*zeta[2])/2) + 
      G[1, x]*(388/3 - ((4069*I)/36)*Pi + (-3 + ((13*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(22 - ((113*I)/3)*Pi - 6*zeta[2]) + 
        (-232 - (55*I)*Pi)*zeta[2] - 75*zeta[3]) + 
      Log[mu2/s]*(15/8 + (22*I)*Pi - (45*zeta[2])/4 - 2*zeta[3]) - 
      (3*zeta[3])/2 + G[0, x]*(-15/8 - ((209*I)/6)*Pi - (3*Log[mu2/s]^2)/4 - 
        Log[mu2/s]^3/6 + Log[mu2/s]*(-25/12 + zeta[2]/6) + (209*zeta[2])/4 + 
        2*zeta[3]) - (83*zeta[4])/48)/x^2 + (899*zeta[4])/32 + 
    x^2*(12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 
      12*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
      12*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 
      12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 12*G[1, 0, 1, 1, x] + 
      12*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
      12*G[1, 1, 1, 1, x] + 12*G[0, 0, x]*zeta[2] - 12*G[0, 1, x]*zeta[2] - 
      12*G[1, 0, x]*zeta[2] + 12*G[1, 1, x]*zeta[2] + 45*zeta[4]) + 
    (-302033/5184 - ((10033*I)/72)*Pi + G[0, 0, 0, 0, x]/2 + 
      G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - 34*G[0, 0, 1, 1, x] + 
      3*G[0, 1, 0, 0, x] - 29*G[0, 1, 0, 1, x] - 29*G[0, 1, 1, 0, x] + 
      97*G[0, 1, 1, 1, x] - 13*G[1, 0, 0, 1, x] - 13*G[1, 0, 1, 0, x] + 
      62*G[1, 0, 1, 1, x] - 138*G[1, 1, 0, 0, x] + 149*G[1, 1, 0, 1, x] + 
      149*G[1, 1, 1, 0, x] - 226*G[1, 1, 1, 1, x] + 
      G[1, 1, 0, x]*(-1297/6 + (9*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(2761/12 - (15*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(157/6 - (28*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(157/6 - (35*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-1297/6 + (47*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-11 + (66*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-1/3 + I*Pi - Log[mu2/s]/2) + (-25/72 + (I/2)*Pi)*
       Log[mu2/s]^3 + (13*Log[mu2/s]^4)/48 + G[1, 1, 1, x]*
       (369/2 - (68*I)*Pi + 9*Log[mu2/s]) + G[1, 1, x]*
       (47/4 - ((68*I)/3)*Pi + (9 - (6*I)*Pi)*Log[mu2/s] - 
        (13*Log[mu2/s]^2)/2 - (417*zeta[2])/2) + 
      G[1, 0, x]*(1619/18 + ((175*I)/12)*Pi + (2/3 + (2*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 89*zeta[2]) + G[0, 1, x]*(1619/18 + ((95*I)/6)*Pi + 
        (2/3 + (2*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 27*zeta[2]) + 
      Log[mu2/s]^2*(-257/36 + ((173*I)/24)*Pi - (253*zeta[2])/24) + 
      (-16495/144 - ((375*I)/8)*Pi)*zeta[2] + 
      G[0, 0, x]*(-2687/24 + ((229*I)/12)*Pi + (-27/4 - (2*I)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2/4 + (371*zeta[2])/12) + 
      G[0, x]*(17401/216 - ((22*I)/9)*Pi + (15/4 + ((3*I)/2)*Pi)*
         Log[mu2/s]^2 - (7*Log[mu2/s]^3)/12 + Log[mu2/s]*
         (1409/72 + ((17*I)/12)*Pi - (113*zeta[2])/12) + 
        (391/12 + ((19*I)/2)*Pi)*zeta[2] - (11*zeta[3])/2) + 
      (-847/18 - (2*I)*Pi)*zeta[3] + Log[mu2/s]*(-3293/108 - 
        ((665*I)/24)*Pi + (-403/24 - ((19*I)/2)*Pi)*zeta[2] + 
        (11*zeta[3])/2) + G[1, x]*(-2273/12 + ((2473*I)/36)*Pi + 
        (9/2 - ((7*I)/2)*Pi)*Log[mu2/s]^2 + (775/2 - ((11*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-33 + ((56*I)/3)*Pi + 39*zeta[2]) + 71*zeta[3]) + 
      (12649*zeta[4])/96)/x)/Nc + 
  (Nf*(8497/1296 - (4*I)*Pi + 6*G[0, 0, 0, 0, x] + (23*G[0, 0, 0, 1, x])/2 + 
     (23*G[0, 0, 1, 0, x])/2 + 40*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 0, x] - 
     (37*G[0, 1, 0, 1, x])/2 - (37*G[0, 1, 1, 0, x])/2 - 
     27*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 5*G[1, 0, 0, 1, x] + 
     5*G[1, 0, 1, 0, x] - 83*G[1, 0, 1, 1, x] + 23*G[1, 1, 0, 0, x] - 
     24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 96*G[1, 1, 1, 1, x] + 
     G[1, 1, 1, x]*(-112/3 + (42*I)*Pi - 30*Log[mu2/s]) + 
     G[1, 0, 0, x]*(-194/3 - (11*I)*Pi - 20*Log[mu2/s]) + 
     G[0, 0, 1, x]*(-44/3 + ((63*I)/2)*Pi - 20*Log[mu2/s]) + 
     G[0, 1, 0, x]*(-44/3 - ((91*I)/2)*Pi - 20*Log[mu2/s]) - 
     (2*Log[mu2/s]^3)/9 + G[0, 0, 0, x]*(142/3 + ((65*I)/2)*Pi + 
       15*Log[mu2/s]) + G[0, 1, 1, x]*(10 - ((41*I)/2)*Pi + 25*Log[mu2/s]) + 
     G[1, 1, 0, x]*(37 + (24*I)*Pi + 25*Log[mu2/s]) + 
     G[1, 0, 1, x]*(37 - (53*I)*Pi + 25*Log[mu2/s]) + 
     Log[mu2/s]^2*(-14/9 - (I/6)*Pi - (15*zeta[2])/2) + 
     G[1, 0, x]*(-47/2 - ((187*I)/6)*Pi + (-7/2 + (10*I)*Pi)*Log[mu2/s] + 
       (5*Log[mu2/s]^2)/2 - 3*zeta[2]) + (107/9 + ((287*I)/3)*Pi)*zeta[2] + 
     G[1, 1, x]*(71/3 + ((37*I)/6)*Pi + (13/2 - (10*I)*Pi)*Log[mu2/s] - 
       (5*Log[mu2/s]^2)/2 + (7*zeta[2])/2) + 
     G[0, 0, x]*(70/3 + ((199*I)/6)*Pi + (1/2 - (10*I)*Pi)*Log[mu2/s] - 
       (5*Log[mu2/s]^2)/2 + (25*zeta[2])/2) + 
     G[0, 1, x]*(-47/2 - ((49*I)/6)*Pi + (-7/2 + (10*I)*Pi)*Log[mu2/s] + 
       (5*Log[mu2/s]^2)/2 + 65*zeta[2]) + 
     Log[mu2/s]*(-122/27 - ((3*I)/2)*Pi + (-50/3 - (30*I)*Pi)*zeta[2]) + 
     ((24*I)*Pi*G[1, 1, 1, x] + 24*G[1, 1, 1, 1, x] - 48*G[1, 1, x]*zeta[2])/
      x^4 + ((2*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, x] + 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] + 22*G[1, 1, 0, 0, x] - 
       12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] - 38*G[1, 1, 1, 1, x] + 
       G[1, 1, 0, x]*(353/3 + (8*I)*Pi - 2*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-37/3 - (12*I)*Pi - 2*Log[mu2/s]) + 
       G[1, 0, 1, x]*(353/3 + (12*I)*Pi - 2*Log[mu2/s]) + 
       G[1, 1, 1, x]*(-158/3 - (38*I)*Pi + 12*Log[mu2/s]) + 
       G[1, 0, x]*(((353*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
       G[0, 1, x]*(((-37*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
       G[1, 1, x]*(155 + (64*I)*Pi + (-1 + (12*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2 + 63*zeta[2]) + G[1, x]*((155*I)*Pi + 
         I*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-I)*Pi - 24*zeta[2]) + 
         (-1394/3 - (13*I)*Pi)*zeta[2] - 56*zeta[3]))/x^3 + 
     G[1, x]*(28/3 + ((8*I)/3)*Pi + (3*Log[mu2/s]^2)/2 + 
       Log[mu2/s]*(5/2 + (6*I)*Pi - 30*zeta[2]) + (-110/3 - ((5*I)/2)*Pi)*
        zeta[2] - 13*zeta[3]) + (941/18 - ((219*I)/2)*Pi)*zeta[3] + 
     G[0, x]*(-238/27 - ((19*I)/18)*Pi - Log[mu2/s]^2 + 
       (56/3 + (67*I)*Pi)*zeta[2] + Log[mu2/s]*(-8/9 - (5*I)*Pi + 
         15*zeta[2]) + (27*zeta[3])/2) - (739*zeta[4])/4 + 
     x*(18*G[0, 0, 0, 0, x] - (39*G[0, 0, 0, 1, x])/2 - 
       (39*G[0, 0, 1, 0, x])/2 - 8*G[0, 0, 1, 1, x] - 17*G[0, 1, 0, 0, x] + 
       (27*G[0, 1, 0, 1, x])/2 + (27*G[0, 1, 1, 0, x])/2 + 
       19*G[0, 1, 1, 1, x] - 15*G[1, 0, 0, 0, x] - (9*G[1, 0, 0, 1, x])/2 - 
       (9*G[1, 0, 1, 0, x])/2 + 53*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
       (33*G[1, 1, 0, 1, x])/2 + (33*G[1, 1, 1, 0, x])/2 - 
       70*G[1, 1, 1, 1, x] + G[1, 1, 0, x]*(-112/3 + ((19*I)/2)*Pi - 
         15*Log[mu2/s]) + G[0, 1, 1, x]*(-35/3 + ((35*I)/2)*Pi - 
         15*Log[mu2/s]) + G[1, 0, 1, x]*(-112/3 + ((67*I)/2)*Pi - 
         15*Log[mu2/s]) + G[0, 0, 0, x]*(-130/3 - ((21*I)/2)*Pi - 
         9*Log[mu2/s]) + G[1, 0, 0, x]*(319/6 - ((15*I)/2)*Pi + 
         12*Log[mu2/s]) + G[0, 1, 0, x]*(55/2 + ((17*I)/2)*Pi + 
         12*Log[mu2/s]) + G[0, 0, 1, x]*(55/2 - ((31*I)/2)*Pi + 
         12*Log[mu2/s]) + G[1, 1, 1, x]*(43/2 - ((71*I)/2)*Pi + 
         18*Log[mu2/s]) + G[0, 1, x]*(70/9 + (12*I)*Pi + 
         (-23/6 - (6*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
         (63*zeta[2])/2) + G[1, 1, x]*(-70/9 - (12*I)*Pi + 
         (23/6 + (6*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
       G[0, 0, x]*(-70/9 - (12*I)*Pi + (23/6 + (6*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (5*zeta[2])/2) + (-70/3 - (36*I)*Pi)*zeta[2] + 
       (23/2 + (18*I)*Pi)*Log[mu2/s]*zeta[2] + (9*Log[mu2/s]^2*zeta[2])/2 + 
       G[1, 0, x]*(70/9 + (12*I)*Pi + (-23/6 - (6*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 + (41*zeta[2])/2) + 
       G[0, x]*((-53/3 - ((53*I)/2)*Pi)*zeta[2] - 9*Log[mu2/s]*zeta[2] - 
         (61*zeta[3])/2) + (-77/3 + (40*I)*Pi)*zeta[3] + 
       G[1, x]*((283/6 - ((55*I)/2)*Pi)*zeta[2] + 18*Log[mu2/s]*zeta[2] + 
         (31*zeta[3])/2) + (79*zeta[4])/2) + 
     (-185/32 + (53*I)*Pi + (2 + (9*I)*Pi)*G[0, 0, 1, x] + 
       (2 - I*Pi)*G[0, 1, 0, x] + (34 + (13*I)*Pi)*G[1, 0, 0, x] - 
       G[0, 0, 0, 0, x] + 9*G[0, 0, 1, 1, x] - G[0, 1, 0, 1, x] - 
       G[0, 1, 1, 0, x] + 60*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 
       25*G[1, 0, 0, 1, x] + 25*G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] - 
       33*G[1, 1, 0, 0, x] + 36*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] - 
       40*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(83 - (22*I)*Pi - 18*Log[mu2/s]) - 
       Log[mu2/s]^3/4 - Log[mu2/s]^4/24 + G[0, 0, 0, x]*(3/2 + Log[mu2/s]) + 
       G[1, 1, 0, x]*(-1385/6 + (6*I)*Pi + 3*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-1385/6 + (18*I)*Pi + 3*Log[mu2/s]) + 
       G[0, 1, 1, x]*(125/2 + (62*I)*Pi + 3*Log[mu2/s]) + 
       G[0, 1, x]*(347/3 + ((117*I)/2)*Pi + (-6 + (3*I)*Pi)*Log[mu2/s] - 
         142*zeta[2]) + G[1, 0, x]*(347/3 - ((1217*I)/6)*Pi + 
         (-6 + (3*I)*Pi)*Log[mu2/s] - 132*zeta[2]) + 
       G[1, 1, x]*(-2699/9 - ((359*I)/3)*Pi + (169/6 - (18*I)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (29*zeta[2])/2) + 
       Log[mu2/s]^2*(-31/24 + (3*I)*Pi + zeta[2]/12) + 
       G[0, 0, x]*(-31/12 + (2*I)*Pi - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 + 
         zeta[2]/6) + (-3349/6 - (15*I)*Pi)*zeta[2] + 
       G[0, x]*(21/8 + ((347*I)/3)*Pi + (3*Log[mu2/s]^2)/4 + Log[mu2/s]^3/6 + 
         Log[mu2/s]*(31/12 - (6*I)*Pi - zeta[2]/6) + (275*zeta[2])/4 - 
         2*zeta[3]) + (-107/2 - (8*I)*Pi)*zeta[3] + 
       Log[mu2/s]*(-21/8 + (5*I)*Pi - (291*zeta[2])/4 + 2*zeta[3]) + 
       G[1, x]*(53 - ((1613*I)/9)*Pi + (3 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
         (2309/3 + ((31*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(5 + ((169*I)/6)*Pi + 
           36*zeta[2]) + 60*zeta[3]) + (5843*zeta[4])/48)/x^2 + 
     (-2009/2592 + ((283*I)/18)*Pi + 9*G[0, 0, 0, 0, x] - 
       10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] - 21*G[0, 0, 1, 1, x] + 
       22*G[0, 1, 0, 0, x] + 3*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 0, x] - 
       44*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
       4*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 14*G[1, 1, 0, 0, x] - 
       (33*G[1, 1, 0, 1, x])/2 - (33*G[1, 1, 1, 0, x])/2 + 
       28*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(-151/6 - (14*I)*Pi - 
         13*Log[mu2/s]) + G[1, 0, 1, x]*(219/2 + (9*I)*Pi - 11*Log[mu2/s]) + 
       G[1, 1, 0, x]*(219/2 - ((83*I)/2)*Pi - 11*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-181/2 - (52*I)*Pi - 11*Log[mu2/s]) + 
       (17*Log[mu2/s]^3)/36 + Log[mu2/s]^4/24 + G[1, 0, 0, x]*
        (-44/3 + (2*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 1, x]*
        (-11/3 - (19*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 0, x]*
        (-11/3 + (37*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 1, x]*
        (-29/2 + ((59*I)/2)*Pi + 18*Log[mu2/s]) + 
       G[1, 1, x]*(129 + ((115*I)/2)*Pi + (-75/2 + (10*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + zeta[2]/2) + (8969/18 - ((172*I)/3)*Pi)*
        zeta[2] + Log[mu2/s]^2*(205/72 - ((4*I)/3)*Pi + (35*zeta[2])/12) + 
       G[0, 0, x]*(127/12 - ((100*I)/3)*Pi + (-9/2 + (4*I)*Pi)*Log[mu2/s] + 
         (5*Log[mu2/s]^2)/2 + (143*zeta[2])/6) + 
       G[1, 0, x]*(-1727/18 + ((685*I)/6)*Pi + (58/3 - I*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2 + 25*zeta[2]) + G[0, 1, x]*(-1727/18 - ((449*I)/6)*Pi + 
         (58/3 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 67*zeta[2]) + 
       G[1, x]*(-187/3 + ((230*I)/9)*Pi + (-15/2 - ((163*I)/6)*Pi)*
          Log[mu2/s] + (-9/2 + (I/2)*Pi)*Log[mu2/s]^2 + (-565/2 + (41*I)*Pi)*
          zeta[2] - 20*zeta[3]) + G[0, x]*(15317/216 - ((731*I)/9)*Pi + 
         (7/4 + I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
         Log[mu2/s]*(149/36 + ((55*I)/3)*Pi - (179*zeta[2])/6) + 
         (-1501/12 - (59*I)*Pi)*zeta[2] - 6*zeta[3]) + 
       Log[mu2/s]*(1543/216 + ((7*I)/3)*Pi + (503/12 + (12*I)*Pi)*zeta[2] - 
         2*zeta[3]) + (284/9 + (100*I)*Pi)*zeta[3] + (9325*zeta[4])/48)/x + 
     ((-4*I)*Pi*G[0, 1, 1, x] + (12*I)*Pi*G[1, 0, 1, x] + 
       (3*I)*Pi*G[1, 1, 0, x] + 14*G[0, 0, 0, 0, x] - (21*G[0, 0, 0, 1, x])/
        2 - (21*G[0, 0, 1, 0, x])/2 - 44*G[0, 0, 1, 1, x] - 
       8*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
       18*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
       3*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(-20/3 - ((11*I)/2)*Pi - 
         9*Log[mu2/s]) + G[1, 0, 0, x]*(41/3 + 6*Log[mu2/s]) + 
       G[0, 1, 0, x]*(-12 - (6*I)*Pi + 6*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-12 - ((97*I)/2)*Pi + 6*Log[mu2/s]) + 
       G[1, 0, x]*(((41*I)/3)*Pi + (6*I)*Pi*Log[mu2/s] - 63*zeta[2]) - 
       ((77*I)/3)*Pi*zeta[2] + G[0, 1, x]*((-12*I)*Pi + (6*I)*Pi*Log[mu2/s] + 
         33*zeta[2]) + G[0, 0, x]*(541/18 - ((77*I)/6)*Pi + 
         (35*Log[mu2/s])/6 + (3*Log[mu2/s]^2)/2 + (99*zeta[2])/2) + 
       G[1, x]*((9*I)*Pi*zeta[2] - 9*zeta[3]) + (77/3 - ((23*I)/2)*Pi)*
        zeta[3] + G[0, x]*(((541*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(((35*I)/6)*Pi - 36*zeta[2]) + (74/3 - ((33*I)/2)*Pi)*
          zeta[2] + (25*zeta[3])/2) + (1035*zeta[4])/4)/(1 - x)))/Nc^2 + 
  Nc*(781285/5184 + ((2897*I)/54)*Pi - (251*G[0, 0, 0, 0, x])/2 + 
    41*G[0, 0, 0, 1, x] + 41*G[0, 0, 1, 0, x] - 64*G[0, 0, 1, 1, x] + 
    (35*G[0, 1, 0, 0, x])/2 + 81*G[0, 1, 0, 1, x] + 81*G[0, 1, 1, 0, x] - 
    66*G[0, 1, 1, 1, x] - 53*G[1, 0, 0, 0, x] + 38*G[1, 0, 0, 1, x] + 
    38*G[1, 0, 1, 0, x] + 86*G[1, 0, 1, 1, x] + (169*G[1, 1, 0, 0, x])/2 - 
    (167*G[1, 1, 0, 1, x])/2 - (167*G[1, 1, 1, 0, x])/2 - 
    (65*G[1, 1, 1, 1, x])/2 + G[0, 1, 1, x]*(1213/12 - ((41*I)/2)*Pi - 
      (71*Log[mu2/s])/2) + G[1, 1, 0, x]*(32/3 - ((69*I)/2)*Pi - 
      (71*Log[mu2/s])/2) + G[1, 0, 1, x]*(32/3 + ((177*I)/2)*Pi - 
      (71*Log[mu2/s])/2) + G[0, 0, 0, x]*(1721/12 - (89*I)*Pi - 
      (9*Log[mu2/s])/2) + (-203/72 + I*Pi)*Log[mu2/s]^3 + 
    (3*Log[mu2/s]^4)/16 + G[0, 0, 1, x]*(-1141/12 - (3*I)*Pi + 
      20*Log[mu2/s]) + G[1, 0, 0, x]*(-117/2 + (5*I)*Pi + 20*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-1141/12 + ((237*I)/2)*Pi + 20*Log[mu2/s]) + 
    G[1, 1, 1, x]*(-103/6 - (65*I)*Pi + 51*Log[mu2/s]) + 
    G[0, 1, x]*(1463/12 + ((89*I)/4)*Pi + (65/4 - (22*I)*Pi)*Log[mu2/s] - 
      (13*Log[mu2/s]^2)/4 - (845*zeta[2])/4) + 
    G[0, 0, x]*(-609/4 + ((439*I)/12)*Pi + (-47/4 + (19*I)*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/4 - (703*zeta[2])/4) + 
    Log[mu2/s]^2*(-421/72 - ((185*I)/24)*Pi - (13*zeta[2])/8) + 
    (-47449/144 - ((817*I)/24)*Pi)*zeta[2] + 
    G[1, 0, x]*(1463/12 - ((379*I)/12)*Pi + (65/4 - (22*I)*Pi)*Log[mu2/s] - 
      (13*Log[mu2/s]^2)/4 + (141*zeta[2])/4) + 
    G[1, 1, x]*(-1099/12 - ((109*I)/4)*Pi + (-83/4 + (24*I)*Pi)*Log[mu2/s] + 
      (17*Log[mu2/s]^2)/4 + (501*zeta[2])/4) + 
    ((6*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 0, 0, x] - 12*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((48*I)*Pi*G[1, 1, 1, x] + 48*G[1, 1, 1, 1, x] - 
      96*G[1, 1, x]*zeta[2])/x^4 + G[1, x]*(59 + ((469*I)/12)*Pi + 
      (-9/4 + I*Pi)*Log[mu2/s]^2 + (101/2 - (63*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(35/4 - (9*I)*Pi + 39*zeta[2]) - 15*zeta[3]) + 
    G[0, x]*(-59 - ((911*I)/24)*Pi + (3 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/4 + (327/4 - ((763*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(-61/8 + ((21*I)/2)*Pi + (29*zeta[2])/4) - (23*zeta[3])/2) + 
    (-6685/36 + (234*I)*Pi)*zeta[3] + Log[mu2/s]*(2897/54 - ((761*I)/72)*Pi + 
      (177/8 + (55*I)*Pi)*zeta[2] + 4*zeta[3]) + 
    ((-9*I)*Pi*G[0, 0, 1, x] + (3*I)*Pi*G[0, 1, 0, x] - 
      (11*I)*Pi*G[1, 0, 0, x] - 9*G[0, 0, 1, 1, x] + 3*G[0, 1, 0, 1, x] + 
      3*G[0, 1, 1, 0, x] - 36*G[0, 1, 1, 1, x] - 11*G[1, 0, 0, 1, x] - 
      11*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] + 29*G[1, 1, 0, 0, x] + 
      15*G[1, 1, 0, 1, x] + 15*G[1, 1, 1, 0, x] - 76*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-161/3 - (73*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-53 + (8*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 1, x]*(77/2 - (30*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-53 + (47*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 0, x]*((-53*I)*Pi + (3*I)*Pi*Log[mu2/s] - 36*zeta[2]) + 
      G[0, 1, x]*(((77*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] + 48*zeta[2]) + 
      G[1, 1, x]*(331/12 - ((535*I)/6)*Pi + (35/2 - (18*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (313*zeta[2])/2) + 
      G[1, x]*(((331*I)/12)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        (1373/6 - ((73*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((35*I)/2)*Pi + 
          60*zeta[2]) + 12*zeta[3]))/x^3 + 
    Nf^2*(581/81 + ((74*I)/27)*Pi + (74/27 + ((4*I)/9)*Pi)*Log[mu2/s] + 
      (2*Log[mu2/s]^2)/9 - 2*zeta[2] + (-27413/648 + ((937*I)/162)*Pi - 
        ((26*I)/9)*Pi*G[1, 0, x] - (4*G[0, 0, 0, x])/3 - 
        (26*G[1, 0, 0, x])/9 + (-7/18 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
        (4*Log[mu2/s]^3)/9 + G[0, 0, x]*(-47/27 + (4*Log[mu2/s])/3) + 
        Log[mu2/s]*(-275/18 + ((100*I)/27)*Pi - (29*zeta[2])/9) + 
        (-577/54 + (2*I)*Pi)*zeta[2] + G[0, x]*(1706/81 + ((74*I)/27)*Pi + 
          (121*Log[mu2/s])/27 - (2*Log[mu2/s]^2)/3 + (23*zeta[2])/9) - 
        (41*zeta[3])/9)/x + (((4*I)/3)*Pi*G[1, 0, x] - (20*G[0, 0, 0, x])/3 + 
        (4*G[1, 0, 0, x])/3 + G[0, 0, x]*(13/2 - (4*I)*Pi + 
          (8*Log[mu2/s])/3) + G[0, x]*(((13*I)/2)*Pi + ((8*I)/3)*Pi*
           Log[mu2/s] - 4*zeta[2]) - ((4*I)/3)*Pi*zeta[2] + (4*zeta[3])/3)/
       (1 - x) + (22765/648 - ((56*I)/81)*Pi + (89/27 - ((4*I)/3)*Pi)*
         G[0, 0, x] - (4*G[0, 0, 0, x])/3 + (44*G[1, 0, 0, x])/9 - 
        (4*I)*Pi*G[1, 1, 0, x] - 4*G[1, 1, 0, 0, x] + (1/6 - ((2*I)/3)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + 
        G[0, x]*(-2143/162 + ((40*I)/27)*Pi + (-49/27 + ((4*I)/3)*Pi)*
           Log[mu2/s] + (2*Log[mu2/s]^2)/3 - (65*zeta[2])/9) + 
        (469/54 - (4*I)*Pi)*zeta[2] + Log[mu2/s]*(677/54 - ((40*I)/27)*Pi + 
          (29*zeta[2])/9) + G[1, 0, x]*(((44*I)/9)*Pi + 4*zeta[2]) + 
        G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + (59*zeta[3])/9)/x^2 + 
      ((4*I)*Pi*G[1, 1, 0, x] + 4*G[1, 1, 0, 0, x] - 4*G[1, 0, x]*zeta[2] + 
        G[1, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3]))/x^3) + 
    (-2775751/15552 - ((20969*I)/216)*Pi + (3*G[0, 0, 0, 0, x])/2 + 
      33*G[0, 0, 0, 1, x] + 33*G[0, 0, 1, 0, x] + (529*G[0, 0, 1, 1, x])/3 - 
      (57*G[0, 1, 0, 0, x])/2 - (127*G[0, 1, 0, 1, x])/6 - 
      (127*G[0, 1, 1, 0, x])/6 - 78*G[0, 1, 1, 1, x] + 
      (134*G[1, 0, 0, 0, x])/3 - 9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] - 
      (587*G[1, 0, 1, 1, x])/3 - (292*G[1, 1, 0, 0, x])/3 + 
      (851*G[1, 1, 0, 1, x])/6 + (851*G[1, 1, 1, 0, x])/6 - 
      (11*G[1, 1, 1, 1, x])/6 + G[1, 1, 1, x]*(-195/2 + (113*I)*Pi - 
        27*Log[mu2/s]) + G[1, 0, 0, x]*(865/12 + ((59*I)/3)*Pi - 
        16*Log[mu2/s]) + G[0, 1, 0, x]*(26 - ((197*I)/3)*Pi - 
        16*Log[mu2/s]) + G[0, 0, 1, x]*(26 + ((580*I)/3)*Pi - 
        16*Log[mu2/s]) + G[0, 0, 0, x]*(-331/36 + ((63*I)/2)*Pi - 
        3*Log[mu2/s]) + (649/216 - ((2*I)/3)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/16 + G[1, 1, 0, x]*(-2033/12 + ((185*I)/3)*Pi + 
        (103*Log[mu2/s])/6) + G[0, 1, 1, x]*(2501/12 - (82*I)*Pi + 
        (103*Log[mu2/s])/6) + G[1, 0, 1, x]*(-2033/12 - ((375*I)/2)*Pi + 
        (103*Log[mu2/s])/6) + G[1, 1, x]*(4195/12 - ((614*I)/3)*Pi + 
        (249/4 - (30*I)*Pi)*Log[mu2/s] - (121*Log[mu2/s]^2)/12 - 
        (1265*zeta[2])/4) + G[1, 0, x]*(-1477/18 - ((359*I)/3)*Pi + 
        (-67/3 + ((49*I)/6)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 - 
        145*zeta[2]) + G[0, 0, x]*(-1873/54 + ((193*I)/12)*Pi + 
        (-13/18 - (16*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (95*zeta[2])/3) + Log[mu2/s]^2*(295/216 + ((305*I)/24)*Pi + 
        (17*zeta[2])/24) + (45739/432 - ((367*I)/8)*Pi)*zeta[2] + 
      G[0, 1, x]*(-1477/18 + ((2545*I)/12)*Pi + (-67/3 + ((49*I)/6)*Pi)*
         Log[mu2/s] + (7*Log[mu2/s]^2)/2 + 93*zeta[2]) + 
      G[0, x]*(83831/648 - ((5639*I)/72)*Pi + (-55/18 + ((9*I)/4)*Pi)*
         Log[mu2/s]^2 - (11*Log[mu2/s]^3)/12 + (4807/36 + ((1681*I)/12)*Pi)*
         zeta[2] + Log[mu2/s]*(8299/216 - ((175*I)/6)*Pi + (85*zeta[2])/4) - 
        (13*zeta[3])/3) + Log[mu2/s]*(-12047/162 + ((1073*I)/72)*Pi + 
        (-5867/72 - ((67*I)/3)*Pi)*zeta[2] - (11*zeta[3])/3) + 
      (-30547/108 - (408*I)*Pi)*zeta[3] + 
      G[1, x]*(-1825/12 + ((4343*I)/18)*Pi + (27/4 - ((79*I)/12)*Pi)*
         Log[mu2/s]^2 + (4999/12 + ((119*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]*(-105/4 + ((641*I)/12)*Pi + 57*zeta[2]) + 
        (284*zeta[3])/3) - (40475*zeta[4])/32)/x + 
    ((18*I)*Pi*G[0, 1, 1, x] - (22*I)*Pi*G[1, 0, 1, x] - 
      (3*I)*Pi*G[1, 1, 0, x] + 156*G[0, 0, 0, 0, x] - 56*G[0, 0, 0, 1, x] - 
      56*G[0, 0, 1, 0, x] + 57*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 
      18*G[0, 1, 0, 1, x] + 18*G[0, 1, 1, 0, x] + 7*G[1, 0, 0, 0, x] - 
      22*G[1, 0, 0, 1, x] - 22*G[1, 0, 1, 0, x] - 3*G[1, 1, 0, 0, x] + 
      G[0, 1, 0, x]*(385/6 + (2*I)*Pi - 10*Log[mu2/s]) + 
      G[0, 0, 1, x]*(385/6 - (9*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-11/3 - (25*I)*Pi - 10*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-1745/12 + (91*I)*Pi - 9*Log[mu2/s]) + 
      G[0, 0, x]*(8699/72 - ((745*I)/12)*Pi + (115/6 - (20*I)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2/2 - (49*zeta[2])/2) + 
      ((407*I)/6)*Pi*zeta[2] + G[0, 1, x]*(((385*I)/6)*Pi - 
        (10*I)*Pi*Log[mu2/s] + 65*zeta[2]) + 
      G[1, 0, x]*(((-11*I)/3)*Pi - (10*I)*Pi*Log[mu2/s] + 159*zeta[2]) + 
      G[0, x]*(((8699*I)/72)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (-424/3 + ((135*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((115*I)/6)*Pi + 
          84*zeta[2]) - 96*zeta[3]) + (-407/6 - (97*I)*Pi)*zeta[3] + 
      G[1, x]*((-19*I)*Pi*zeta[2] + 19*zeta[3]) - 143*zeta[4])/(1 - x) + 
    (11839*zeta[4])/32 + x^2*(9*G[0, 0, 0, 0, x] - 9*G[0, 0, 0, 1, x] - 
      9*G[0, 0, 1, 0, x] + 9*G[0, 0, 1, 1, x] - 9*G[0, 1, 0, 0, x] + 
      9*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] - 9*G[0, 1, 1, 1, x] - 
      9*G[1, 0, 0, 0, x] + 9*G[1, 0, 0, 1, x] + 9*G[1, 0, 1, 0, x] - 
      9*G[1, 0, 1, 1, x] + 9*G[1, 1, 0, 0, x] - 9*G[1, 1, 0, 1, x] - 
      9*G[1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, x] + 9*G[0, 0, x]*zeta[2] - 
      9*G[0, 1, x]*zeta[2] - 9*G[1, 0, x]*zeta[2] + 9*G[1, 1, x]*zeta[2] + 
      (135*zeta[4])/4) + x*(-157*G[0, 0, 0, 0, x] + (181*G[0, 0, 0, 1, x])/
       2 + (181*G[0, 0, 1, 0, x])/2 - (167*G[0, 0, 1, 1, x])/2 + 
      (293*G[0, 1, 0, 0, x])/2 - (161*G[0, 1, 0, 1, x])/2 - 
      (161*G[0, 1, 1, 0, x])/2 + 74*G[0, 1, 1, 1, x] + 173*G[1, 0, 0, 0, x] - 
      63*G[1, 0, 0, 1, x] - 63*G[1, 0, 1, 0, x] + (25*G[1, 0, 1, 1, x])/2 - 
      141*G[1, 1, 0, 0, x] + (63*G[1, 1, 0, 1, x])/2 + 
      (63*G[1, 1, 1, 0, x])/2 + (37*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, 1, x]*(125/6 + (20*I)*Pi - 30*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-23 - (4*I)*Pi - 11*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-23 + (55*I)*Pi - 11*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-587/6 + (99*I)*Pi - 11*Log[mu2/s]) + 
      G[0, 0, 0, x]*(247/3 - (65*I)*Pi + (3*Log[mu2/s])/2) + 
      G[0, 1, 1, x]*(-109/3 + (14*I)*Pi + (41*Log[mu2/s])/2) + 
      G[1, 0, 1, x]*(77/2 - (30*I)*Pi + (41*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(77/2 - (89*I)*Pi + (41*Log[mu2/s])/2) + 
      G[1, 0, x]*(1559/36 - ((249*I)/4)*Pi + (-35/12 + (11*I)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (103*zeta[2])/4) + 
      (-1559/12 + ((747*I)/4)*Pi)*zeta[2] + (35/4 - (33*I)*Pi)*Log[mu2/s]*
       zeta[2] - (9*Log[mu2/s]^2*zeta[2])/4 + 
      G[1, 1, x]*(-1559/36 + ((249*I)/4)*Pi + (35/12 - (11*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + 
      G[0, 0, x]*(-1559/36 + ((249*I)/4)*Pi + (35/12 - (11*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (79*zeta[2])/4) + 
      G[0, 1, x]*(1559/36 - ((249*I)/4)*Pi + (-35/12 + (11*I)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (267*zeta[2])/4) + 
      G[1, x]*((-54 + (123*I)*Pi)*zeta[2] - 30*Log[mu2/s]*zeta[2] - 
        (147*zeta[3])/2) + (449/6 + (15*I)*Pi)*zeta[3] + 
      G[0, x]*((15/2 - (21*I)*Pi)*zeta[2] + (3*Log[mu2/s]*zeta[2])/2 + 
        (191*zeta[3])/2) + (1757*zeta[4])/8) + 
    (53987/1944 + ((1117*I)/12)*Pi + (-44/9 + (2*I)*Pi)*G[0, 0, 0, x] + 
      (-11 - ((1169*I)/6)*Pi)*G[0, 0, 1, x] + (-11 + ((71*I)/3)*Pi)*
       G[0, 1, 0, x] + (29 - ((38*I)/3)*Pi)*G[1, 0, 0, x] + 
      2*G[0, 0, 0, 0, x] - (1169*G[0, 0, 1, 1, x])/6 + 
      (71*G[0, 1, 0, 1, x])/3 + (71*G[0, 1, 1, 0, x])/3 + 
      116*G[0, 1, 1, 1, x] - (2*G[1, 0, 0, 0, x])/3 - 12*G[1, 0, 0, 1, x] - 
      12*G[1, 0, 1, 0, x] + (577*G[1, 0, 1, 1, x])/6 + 
      (247*G[1, 1, 0, 0, x])/3 - (539*G[1, 1, 0, 1, x])/6 - 
      (539*G[1, 1, 1, 0, x])/6 + (209*G[1, 1, 1, 1, x])/6 + 
      G[1, 1, 0, x]*(733/4 - ((50*I)/3)*Pi - (55*Log[mu2/s])/6) + 
      G[1, 0, 1, x]*(733/4 + (75*I)*Pi - (55*Log[mu2/s])/6) + 
      G[0, 1, 1, x]*(-790/3 + ((261*I)/2)*Pi - (55*Log[mu2/s])/6) + 
      (-5/27 - (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/4 + 
      G[1, 1, 1, x]*(295/2 - (37*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 1, x]*(-39 - ((814*I)/3)*Pi + (3 - ((55*I)/6)*Pi)*Log[mu2/s] - 
        (201*zeta[2])/2) + G[0, 0, x]*(386/27 - (13*I)*Pi + 
        (26/9 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - (19*zeta[2])/3) + 
      Log[mu2/s]^2*(121/27 - ((11*I)/2)*Pi - (17*zeta[2])/6) + 
      (23999/108 - ((73*I)/2)*Pi)*zeta[2] + G[1, 1, x]*
       (-4361/18 + ((1613*I)/6)*Pi + (-743/12 + (31*I)*Pi)*Log[mu2/s] + 
        (133*Log[mu2/s]^2)/12 + (423*zeta[2])/4) + 
      G[1, 0, x]*(-39 + ((861*I)/4)*Pi + (3 - ((55*I)/6)*Pi)*Log[mu2/s] + 
        178*zeta[2]) + G[1, x]*(1117/12 - ((2374*I)/9)*Pi + 
        (-9/2 + ((133*I)/12)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
         (35/2 - ((815*I)/12)*Pi - 114*zeta[2]) + 
        (-6635/12 - ((671*I)/12)*Pi)*zeta[2] - (11*zeta[3])/3) + 
      Log[mu2/s]*(1678/81 + ((89*I)/6)*Pi + (1991/18 + (I/3)*Pi)*zeta[2] - 
        zeta[3]/3) + G[0, x]*(-1678/81 - ((109*I)/3)*Pi + 
        (-4/9 + I*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
        (-1559/18 - (I/3)*Pi)*zeta[2] + Log[mu2/s]*(-314/27 + (5*I)*Pi + 
          6*zeta[2]) + zeta[3]/3) + (15995*zeta[3])/54 + (3427*zeta[4])/8)/
     x^2) + Nc^3*(749225/5184 + ((7799*I)/216)*Pi + 
    (309/4 + ((179*I)/2)*Pi)*G[0, 0, 0, x] - ((179*I)/2)*Pi*G[0, 1, 0, x] + 
    (-309/4 - (89*I)*Pi)*G[1, 0, 0, x] + (89*I)*Pi*G[1, 1, 0, x] + 
    (179*G[0, 0, 0, 0, x])/2 - (179*G[0, 1, 0, 0, x])/2 - 
    89*G[1, 0, 0, 0, x] + 89*G[1, 1, 0, 0, x] + (-61/24 + ((3*I)/2)*Pi)*
     Log[mu2/s]^3 + (9*Log[mu2/s]^4)/16 + 
    G[0, 0, x]*(((309*I)/4)*Pi + I*Pi*Log[mu2/s] + Log[mu2/s]^2/2 - 
      92*zeta[2]) + Log[mu2/s]^2*(-887/72 - ((45*I)/8)*Pi - (81*zeta[2])/8) + 
    (-2903/144 + ((2147*I)/24)*Pi)*zeta[2] + 
    G[1, 0, x]*(((-309*I)/4)*Pi + 89*zeta[2]) + 
    G[0, x]*(101/27 + ((743*I)/72)*Pi + (2 - ((7*I)/4)*Pi)*Log[mu2/s]^2 - 
      (3*Log[mu2/s]^3)/4 + (-94 + ((371*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(743/72 + (4*I)*Pi + (35*zeta[2])/4) - (183*zeta[3])/2) + 
    (-77 - (87*I)*Pi)*zeta[3] + Log[mu2/s]*(6991/216 - ((1031*I)/72)*Pi + 
      (851/24 - ((11*I)/2)*Pi)*zeta[2] + (9*zeta[3])/2) + 
    G[1, x]*((-89*I)*Pi*zeta[2] + 89*zeta[3]) + 
    ((34*I)*Pi*G[1, 1, 0, x] + 34*G[1, 1, 0, 0, x] - 34*G[1, 0, x]*zeta[2] + 
      G[1, x]*((-34*I)*Pi*zeta[2] + 34*zeta[3]))/x^3 + 
    (1496117/7776 - ((404*I)/81)*Pi + (350/9 - ((14*I)/3)*Pi)*G[1, 0, 0, x] - 
      ((74*I)/3)*Pi*G[1, 1, 0, x] + G[0, 0, 0, 0, x] - 
      (14*G[1, 0, 0, 0, x])/3 - (74*G[1, 1, 0, 0, x])/3 + 
      (-61/36 + I*Pi)*Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + 
      G[0, 0, 0, x]*(-35/6 + (2*I)*Pi + Log[mu2/s]) + 
      Log[mu2/s]^2*(-2449/216 - ((8*I)/3)*Pi - (27*zeta[2])/4) + 
      G[0, 0, x]*(1423/108 - ((16*I)/3)*Pi + (1/2 + ((2*I)/3)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2/6 - (37*zeta[2])/6) + 
      (2495/27 - (34*I)*Pi)*zeta[2] + G[1, 0, x]*(((350*I)/9)*Pi + 
        34*zeta[2]) + G[1, x]*(((74*I)/3)*Pi*zeta[2] - (74*zeta[3])/3) + 
      G[0, x]*(-8363/216 + ((484*I)/27)*Pi + (29/12 - ((5*I)/3)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + (-1763/36 + ((11*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(19/4 + ((16*I)/3)*Pi + (59*zeta[2])/6) - (7*zeta[3])/3) + 
      (371/9 + ((2*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (21857/648 - ((484*I)/27)*Pi + (539/36 - ((11*I)/3)*Pi)*zeta[2] + 
        3*zeta[3]) - (265*zeta[4])/16)/x^2 + 
    ((10*I)*Pi*G[0, 1, 0, x] + (115*G[1, 0, 0, x])/3 - 
      (15*I)*Pi*G[1, 1, 0, x] + 10*G[0, 1, 0, 0, x] - 15*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(-163/2 + (15*I)*Pi + 15*Log[mu2/s]) + 
      G[0, 0, x]*(115 - ((157*I)/3)*Pi + (175*Log[mu2/s])/6 - 
        (15*Log[mu2/s]^2)/2 - (95*zeta[2])/2) - ((115*I)/3)*Pi*zeta[2] + 
      G[1, 0, x]*(((115*I)/3)*Pi + 15*zeta[2]) + 
      G[1, x]*((15*I)*Pi*zeta[2] - 15*zeta[3]) + 
      G[0, x]*((115*I)*Pi - ((15*I)/2)*Pi*Log[mu2/s]^2 + 
        (-151/3 + ((25*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((175*I)/6)*Pi + 
          60*zeta[2]) - 5*zeta[3]) + (115/3 - (5*I)*Pi)*zeta[3] - 
      (45*zeta[4])/4)/(1 - x) - (19443*zeta[4])/32 + 
    (-5239909/15552 + ((69475*I)/648)*Pi + (10*I)*Pi*G[0, 1, 0, x] + 
      (757/36 + ((35*I)/3)*Pi)*G[1, 0, 0, x] - ((58*I)/3)*Pi*G[1, 1, 0, x] - 
      (21*G[0, 0, 0, 0, x])/2 + 10*G[0, 1, 0, 0, x] + 
      (35*G[1, 0, 0, 0, x])/3 - (58*G[1, 1, 0, 0, x])/3 + 
      (305/72 - ((5*I)/2)*Pi)*Log[mu2/s]^3 - (15*Log[mu2/s]^4)/16 + 
      G[0, 0, 0, x]*(-263/6 - (7*I)*Pi + (7*Log[mu2/s])/2) + 
      G[1, 0, x]*(((757*I)/36)*Pi - 4*zeta[2]) + 
      (-46475/432 - ((125*I)/8)*Pi)*zeta[2] + 
      G[0, 0, x]*(-8849/216 - ((307*I)/12)*Pi + (73/4 - ((5*I)/3)*Pi)*
         Log[mu2/s] - (31*Log[mu2/s]^2)/12 + (77*zeta[2])/12) + 
      Log[mu2/s]^2*(2555/108 + ((19*I)/24)*Pi + (135*zeta[2])/8) + 
      G[1, x]*(((58*I)/3)*Pi*zeta[2] - (58*zeta[3])/3) + 
      Log[mu2/s]*(-21415/324 + ((13265*I)/216)*Pi + (689/72 + ((55*I)/6)*Pi)*
         zeta[2] - (15*zeta[3])/2) + (31/9 + ((7*I)/3)*Pi)*zeta[3] + 
      G[0, x]*(37435/216 - ((1451*I)/54)*Pi + (-143/12 + ((7*I)/6)*Pi)*
         Log[mu2/s]^2 + (5*Log[mu2/s]^3)/4 + Log[mu2/s]*
         (1015/72 - ((67*I)/12)*Pi - (7*zeta[2])/12) + 
        (1625/36 - ((61*I)/6)*Pi)*zeta[2] + (59*zeta[3])/6) + 
      (1581*zeta[4])/32)/x + x*((-82*I)*Pi*G[0, 0, 0, x] + 
      (82*I)*Pi*G[0, 1, 0, x] + (82*I)*Pi*G[1, 0, 0, x] - 
      (82*I)*Pi*G[1, 1, 0, x] - 82*G[0, 0, 0, 0, x] + 82*G[0, 1, 0, 0, x] + 
      82*G[1, 0, 0, 0, x] - 82*G[1, 1, 0, 0, x] + 82*G[0, 0, x]*zeta[2] - 
      82*G[1, 0, x]*zeta[2] + G[1, x]*((82*I)*Pi*zeta[2] - 82*zeta[3]) + 
      (82*I)*Pi*zeta[3] + G[0, x]*((-82*I)*Pi*zeta[2] + 82*zeta[3]) + 
      574*zeta[4])) + Nf*(-1363/27 - ((41*I)/2)*Pi + 126*G[0, 0, 0, 0, x] - 
    G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + 87*G[0, 0, 1, 1, x] - 
    105*G[0, 1, 0, 0, x] - 11*G[0, 1, 0, 1, x] - 11*G[0, 1, 1, 0, x] - 
    84*G[0, 1, 1, 1, x] - 124*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
    G[1, 0, 1, 0, x] - 85*G[1, 0, 1, 1, x] + 122*G[1, 1, 0, 0, x] - 
    6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 101*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(-8/3 + (77*I)*Pi - 18*Log[mu2/s]) + 
    G[0, 0, 0, x]*(643/6 + (110*I)*Pi - 15*Log[mu2/s]) + (4*Log[mu2/s]^3)/9 + 
    G[0, 0, 1, x]*(10/3 + (90*I)*Pi + 4*Log[mu2/s]) + 
    G[0, 1, 0, x]*(10/3 - (112*I)*Pi + 4*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-78 - (121*I)*Pi + 4*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-55/2 - (79*I)*Pi + 7*Log[mu2/s]) + 
    G[0, 1, 1, x]*(131/6 - (88*I)*Pi + 7*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-55/2 + (123*I)*Pi + 7*Log[mu2/s]) + 
    G[0, 0, x]*(-323/18 + ((232*I)/3)*Pi + (-199/6 + (4*I)*Pi)*Log[mu2/s] + 
      (15*Log[mu2/s]^2)/2 - (227*zeta[2])/2) + 
    G[1, 1, x]*(-989/18 - ((148*I)/3)*Pi + (-115/6 + (4*I)*Pi)*Log[mu2/s] + 
      (15*Log[mu2/s]^2)/2 - (167*zeta[2])/2) + (-1745/9 + ((113*I)/3)*Pi)*
     zeta[2] + Log[mu2/s]^2*(-4/3 + ((4*I)/3)*Pi + (45*zeta[2])/2) + 
    G[0, 1, x]*(328/9 + ((154*I)/3)*Pi + (157/6 - (4*I)*Pi)*Log[mu2/s] - 
      (15*Log[mu2/s]^2)/2 + (239*zeta[2])/2) + 
    G[1, 0, x]*(328/9 - ((238*I)/3)*Pi + (157/6 - (4*I)*Pi)*Log[mu2/s] - 
      (15*Log[mu2/s]^2)/2 + (269*zeta[2])/2) + 
    Log[mu2/s]*(-41/2 - ((5*I)/3)*Pi + (-181/2 + (12*I)*Pi)*zeta[2]) + 
    ((-24*I)*Pi*G[1, 1, 1, x] - 24*G[1, 1, 1, 1, x] + 48*G[1, 1, x]*zeta[2])/
     x^4 + G[0, x]*(-181/2 + (4*I)*Pi + (9*Log[mu2/s]^2)/2 + 
      Log[mu2/s]*(-29/2 + (2*I)*Pi - 15*zeta[2]) + (-239/3 + (101*I)*Pi)*
       zeta[2] - 113*zeta[3]) + (-950/9 - (193*I)*Pi)*zeta[3] + 
    G[1, x]*(181/2 - (3*I)*Pi - (9*Log[mu2/s]^2)/2 + 
      Log[mu2/s]*(31/2 - (2*I)*Pi - 18*zeta[2]) + (535/6 - (134*I)*Pi)*
       zeta[2] + 94*zeta[3]) + ((-2*I)*Pi*G[0, 0, 1, x] + 
      (6*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] - 2*G[0, 0, 1, 1, x] + 
      6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 28*G[0, 1, 1, 1, x] - 
      2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 12*G[1, 0, 1, 1, x] - 
      52*G[1, 1, 0, 0, x] + 36*G[1, 1, 0, 1, x] + 36*G[1, 1, 1, 0, x] - 
      58*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(95/3 + (12*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(95/3 - (14*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-47 + (36*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, x]*(10 + (2*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, x]*(235/9 + ((148*I)/3)*Pi + (23/3 + (20*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 141*zeta[2]) + G[0, 1, x]*
       ((-47*I)*Pi + (2*I)*Pi*Log[mu2/s] - 96*zeta[2]) + 
      G[1, 0, x]*(((95*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 30*zeta[2]) + 
      G[1, x]*(((235*I)/9)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((23*I)/3)*Pi - 24*zeta[2]) + (-532/3 + I*Pi)*zeta[2] + 
        30*zeta[3]))/x^3 + ((8*I)*Pi*G[1, 0, 1, x] - 
      (11*I)*Pi*G[1, 1, 0, x] - 125*G[0, 0, 0, 0, x] + 100*G[0, 0, 0, 1, x] + 
      100*G[0, 0, 1, 0, x] - 114*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 
      4*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
      11*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(223/6 + (8*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(10/3 - (10*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, x]*(10/3 + (10*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-76/3 - (10*I)*Pi + 15*Log[mu2/s]) + 
      G[0, 0, x]*(500/9 - ((61*I)/6)*Pi + (71/6 + (8*I)*Pi)*Log[mu2/s] - 
        (11*Log[mu2/s]^2)/2 - (423*zeta[2])/2) + 
      G[0, 1, x]*(((10*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 118*zeta[2]) + 
      G[1, 0, x]*(((223*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] - 45*zeta[2]) - 
      ((203*I)/6)*Pi*zeta[2] + G[1, x]*((19*I)*Pi*zeta[2] - 19*zeta[3]) + 
      (203/6 + (5*I)*Pi)*zeta[3] + G[0, x]*(((500*I)/9)*Pi - 
        ((11*I)/2)*Pi*Log[mu2/s]^2 + (-445/6 - ((19*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((71*I)/6)*Pi + 12*zeta[2]) + 111*zeta[3]) - 
      (1355*zeta[4])/4)/(1 - x) + (-59555/972 + ((625*I)/3)*Pi + 
      (52/9 - (2*I)*Pi)*G[0, 0, 0, x] + (2 + ((127*I)/3)*Pi)*G[0, 0, 1, x] + 
      (2 - ((11*I)/3)*Pi)*G[0, 1, 0, x] + (-88/3 - ((10*I)/3)*Pi)*
       G[1, 0, 0, x] - 2*G[0, 0, 0, 0, x] + (127*G[0, 0, 1, 1, x])/3 - 
      (11*G[0, 1, 0, 1, x])/3 - (11*G[0, 1, 1, 0, x])/3 - 
      90*G[0, 1, 1, 1, x] - (79*G[1, 0, 0, 0, x])/3 + 23*G[1, 0, 0, 1, x] + 
      23*G[1, 0, 1, 0, x] - (236*G[1, 0, 1, 1, x])/3 + 
      (296*G[1, 1, 0, 0, x])/3 - (230*G[1, 1, 0, 1, x])/3 - 
      (230*G[1, 1, 1, 0, x])/3 + (605*G[1, 1, 1, 1, x])/3 + 
      G[1, 1, 1, x]*(-110 + (89*I)*Pi - 36*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-97/6 + ((65*I)/3)*Pi - Log[mu2/s]/3) + 
      G[1, 0, 1, x]*(-97/6 - (56*I)*Pi - Log[mu2/s]/3) + 
      G[0, 1, 1, x]*(175/2 - (94*I)*Pi - Log[mu2/s]/3) + 
      (1/27 + (I/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
      (-18337/108 - ((91*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (-131/27 - (8*I)*Pi + (17*zeta[2])/6) + 
      G[0, 0, x]*(-460/27 + (4*I)*Pi + (-34/9 + (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + (19*zeta[2])/3) + G[1, 0, x]*(49/3 - ((79*I)/2)*Pi + 
        (6 - (I/3)*Pi)*Log[mu2/s] + 21*zeta[2]) + 
      G[1, 1, x]*(-589/18 - (119*I)*Pi + (43/6 - (30*I)*Pi)*Log[mu2/s] + 
        (19*Log[mu2/s]^2)/6 + (219*zeta[2])/2) + 
      G[0, 1, x]*(49/3 + ((191*I)/2)*Pi + (6 - (I/3)*Pi)*Log[mu2/s] + 
        158*zeta[2]) + G[1, x]*(625/3 + ((263*I)/18)*Pi + 
        (-9 + ((19*I)/6)*Pi)*Log[mu2/s]^2 + (218 + ((67*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(31 - ((29*I)/6)*Pi + 36*zeta[2]) - (181*zeta[3])/3) + 
      G[0, x]*(4339/162 + ((38*I)/3)*Pi + (8/9 - I*Pi)*Log[mu2/s]^2 - 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(361/27 + (4*I)*Pi - 6*zeta[2]) + 
        (-1355/18 + (I/3)*Pi)*zeta[2] - zeta[3]/3) + 
      Log[mu2/s]*(-4339/162 + ((104*I)/3)*Pi + (383/18 - (I/3)*Pi)*zeta[2] + 
        zeta[3]/3) + (-841/54 - (56*I)*Pi)*zeta[3] - (1133*zeta[4])/8)/x^2 - 
    (3959*zeta[4])/4 + (108623/972 - ((955*I)/9)*Pi + 
      (209/3 - ((385*I)/3)*Pi)*G[0, 0, 1, x] + (209/3 + ((47*I)/3)*Pi)*
       G[0, 1, 0, x] + (272/3 + ((137*I)/6)*Pi)*G[1, 0, 0, x] - 
      40*G[0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, x] + 10*G[0, 0, 1, 0, x] - 
      (415*G[0, 0, 1, 1, x])/3 + 5*G[0, 1, 0, 0, x] + 
      (32*G[0, 1, 0, 1, x])/3 + (32*G[0, 1, 1, 0, x])/3 + 
      116*G[0, 1, 1, 1, x] + (221*G[1, 0, 0, 0, x])/6 - 14*G[1, 0, 0, 1, x] - 
      14*G[1, 0, 1, 0, x] + (377*G[1, 0, 1, 1, x])/3 - 
      (415*G[1, 1, 0, 0, x])/6 + (140*G[1, 1, 0, 1, x])/3 + 
      (140*G[1, 1, 1, 0, x])/3 - (545*G[1, 1, 1, 1, x])/3 + 
      G[1, 1, 0, x]*(-41/6 - ((157*I)/6)*Pi - (11*Log[mu2/s])/3) + 
      G[1, 0, 1, x]*(-41/6 + (108*I)*Pi - (11*Log[mu2/s])/3) + 
      G[0, 1, 1, x]*(-935/6 + (123*I)*Pi - (11*Log[mu2/s])/3) + 
      (-13/27 - (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/4 + 
      G[0, 0, 0, x]*(-2873/18 - (15*I)*Pi + 15*Log[mu2/s]) + 
      G[1, 1, 1, x]*(136 - (117*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 1, x]*(629/18 - ((195*I)/2)*Pi + (-34/3 + ((7*I)/3)*Pi)*
         Log[mu2/s] + 3*Log[mu2/s]^2 - 168*zeta[2]) + 
      G[1, 0, x]*(629/18 + ((145*I)/2)*Pi + (-34/3 + ((7*I)/3)*Pi)*
         Log[mu2/s] + 3*Log[mu2/s]^2 - (107*zeta[2])/2) + 
      Log[mu2/s]^2*(167/27 + ((7*I)/6)*Pi - (71*zeta[2])/6) + 
      G[0, 0, x]*(-3007/54 - (49*I)*Pi + (737*Log[mu2/s])/18 - 
        (15*Log[mu2/s]^2)/2 - (35*zeta[2])/6) + (14401/108 + ((71*I)/6)*Pi)*
       zeta[2] + G[1, 1, x]*(-89/6 + ((350*I)/3)*Pi + (-25/2 + (8*I)*Pi)*
         Log[mu2/s] - (19*Log[mu2/s]^2)/6 + (75*zeta[2])/2) + 
      Log[mu2/s]*(3830/81 - ((127*I)/6)*Pi + (553/18 - ((17*I)/3)*Pi)*
         zeta[2] - zeta[3]/3) + (8449/54 + (90*I)*Pi)*zeta[3] + 
      G[1, x]*(-1793/6 - ((475*I)/18)*Pi + (27/2 - (I/6)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-93/2 + ((19*I)/6)*Pi - 6*zeta[2]) + 
        (-1055/6 + ((76*I)/3)*Pi)*zeta[2] + (89*zeta[3])/6) + 
      G[0, x]*(23561/162 - ((70*I)/9)*Pi + (-98/9 - ((5*I)/2)*Pi)*
         Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + (-1513/18 - ((5*I)/6)*Pi)*
         zeta[2] + Log[mu2/s]*(350/27 + ((47*I)/6)*Pi + 24*zeta[2]) + 
        (79*zeta[3])/3) + 366*zeta[4])/x + 
    x*(-98*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
      29*G[0, 0, 1, 1, x] + 87*G[0, 1, 0, 0, x] + 10*G[0, 1, 0, 1, x] + 
      10*G[0, 1, 1, 0, x] + 28*G[0, 1, 1, 1, x] + 93*G[1, 0, 0, 0, x] + 
      8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 26*G[1, 0, 1, 1, x] - 
      96*G[1, 1, 0, 0, x] - 39*G[1, 1, 1, 1, x] + 
      G[1, 0, 1, x]*(113/6 + (29*I)*Pi - 5*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-119/6 + (33*I)*Pi - 5*Log[mu2/s]) + 
      G[1, 1, 0, x]*(113/6 - (101*I)*Pi - 5*Log[mu2/s]) + 
      G[0, 0, 1, x]*(103/3 - (35*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(103/3 + (95*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-13/3 + (99*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-293/6 - (93*I)*Pi + 9*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-100/3 - (27*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, x]*(-1375/18 - ((7*I)/3)*Pi + (-101/6 + (2*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (233*zeta[2])/2) + 
      G[0, 1, x]*(-1375/18 - ((7*I)/3)*Pi + (-101/6 + (2*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (107*zeta[2])/2) + (1375/6 + (7*I)*Pi)*zeta[2] + 
      (101/2 - (6*I)*Pi)*Log[mu2/s]*zeta[2] - (27*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 1, x]*(1375/18 + ((7*I)/3)*Pi + (101/6 - (2*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (59*zeta[2])/2) + 
      G[0, 0, x]*(1375/18 + ((7*I)/3)*Pi + (101/6 - (2*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (197*zeta[2])/2) + 
      G[1, x]*((-72 + (107*I)*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] - 
        89*zeta[3]) + (116/3 + (126*I)*Pi)*zeta[3] + 
      G[0, x]*((-175/2 - (89*I)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] + 
        102*zeta[3]) + 756*zeta[4])), 13*G[0, 0, 0, 0, x] - 
  (3*G[0, 0, 0, 1, x])/4 - (3*G[0, 0, 1, 0, x])/4 - (45*G[0, 0, 1, 1, x])/4 - 
  5*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
  (79*G[0, 1, 1, 1, x])/4 - (27*G[1, 0, 0, 0, x])/2 + 
  (7*G[1, 0, 0, 1, x])/2 + (7*G[1, 0, 1, 0, x])/2 + (29*G[1, 0, 1, 1, x])/4 + 
  (11*G[1, 1, 0, 0, x])/4 + 8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 
  (37*G[1, 1, 1, 1, x])/2 + G[1, 0, 1, x]*(-289/12 + ((33*I)/4)*Pi - 
    (5*Log[mu2/s])/2) + G[1, 1, 0, x]*(-289/12 + ((33*I)/4)*Pi - 
    (5*Log[mu2/s])/2) + G[0, 1, 1, x]*(-9/4 + ((37*I)/4)*Pi - 
    (5*Log[mu2/s])/2) + G[1, 0, 0, x]*(361/12 - ((19*I)/2)*Pi + 
    Log[mu2/s]/2) + G[0, 0, 1, x]*(3/4 - ((23*I)/2)*Pi + Log[mu2/s]/2) + 
  G[0, 1, 0, x]*(3/4 - ((25*I)/2)*Pi + Log[mu2/s]/2) + 
  G[0, 0, 0, x]*(-15/4 + ((55*I)/4)*Pi + (3*Log[mu2/s])/2) + 
  G[1, 1, 1, x]*(271/12 - (6*I)*Pi + (9*Log[mu2/s])/2) + 
  G[0, 0, x]*(-1831/72 - ((53*I)/6)*Pi + (-35/6 + (I/2)*Pi)*Log[mu2/s] - 
    (3*Log[mu2/s]^2)/4 - (27*zeta[2])/4) + 
  G[1, 1, x]*(-1171/72 - ((37*I)/3)*Pi + (-65/6 - ((3*I)/2)*Pi)*Log[mu2/s] - 
    (7*Log[mu2/s]^2)/4 - 5*zeta[2]) + 
  G[1, 0, x]*(1501/72 + ((43*I)/3)*Pi + (25/3 + (I/2)*Pi)*Log[mu2/s] + 
    (5*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + (-567/8 - ((95*I)/2)*Pi)*zeta[2] + 
  (-47/2 - ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] - (21*Log[mu2/s]^2*zeta[2])/4 + 
  G[0, 1, x]*(1501/72 + ((41*I)/6)*Pi + (25/3 + (I/2)*Pi)*Log[mu2/s] + 
    (5*Log[mu2/s]^2)/4 + (29*zeta[2])/4) + 
  ((7*I)*Pi*G[0, 0, 1, x] + (3*I)*Pi*G[0, 1, 0, x] + I*Pi*G[1, 0, 0, x] + 
    7*G[0, 0, 1, 1, x] + 3*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 0, x] - 
    5*G[0, 1, 1, 1, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
    3*G[1, 0, 1, 1, x] + 25*G[1, 1, 0, 0, x] - 13*G[1, 1, 0, 1, x] - 
    13*G[1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(209/6 - (2*I)*Pi - 9*Log[mu2/s]) + 
    G[0, 1, 1, x]*(-41/2 - (3*I)*Pi - Log[mu2/s]) + 
    G[1, 0, 1, x]*(-28/3 - (3*I)*Pi - Log[mu2/s]) + 
    G[1, 1, 0, x]*(-28/3 + (11*I)*Pi - Log[mu2/s]) + 
    G[1, 0, x]*(((-28*I)/3)*Pi - I*Pi*Log[mu2/s]) + 
    G[0, 1, x]*(((-41*I)/2)*Pi - I*Pi*Log[mu2/s] - 6*zeta[2]) + 
    G[1, 1, x]*(-2251/36 + ((46*I)/3)*Pi + (-61/6 - (3*I)*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 + (105*zeta[2])/2) + 
    G[1, x]*(((-2251*I)/36)*Pi + ((7*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-61*I)/6)*Pi - 18*zeta[2]) + (117/2 - ((23*I)/2)*Pi)*
       zeta[2]))/x^3 + G[1, x]*(-7939/216 - ((94*I)/9)*Pi + 
    (-1/2 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + (727/12 - ((5*I)/2)*Pi)*
     zeta[2] + Log[mu2/s]*(-541/36 - ((7*I)/2)*Pi + 2*zeta[2]) - 
    (15*zeta[3])/4) + (-113/6 - I*Pi)*zeta[3] + 
  G[0, x]*(7939/216 + ((94*I)/9)*Pi + (1/2 - I*Pi)*Log[mu2/s]^2 - 
    Log[mu2/s]^3/2 + (-49/12 + ((57*I)/4)*Pi)*zeta[2] + 
    Log[mu2/s]*(541/36 + ((7*I)/2)*Pi + 4*zeta[2]) + (31*zeta[3])/4) + 
  (((-2293*I)/36)*Pi + I*Pi*G[0, 0, 0, x] + G[0, 0, 0, 1, x] + 
    G[0, 0, 1, 0, x] - (21*G[0, 0, 1, 1, x])/2 + G[0, 1, 0, 0, x] - 
    (9*G[0, 1, 0, 1, x])/2 - (9*G[0, 1, 1, 0, x])/2 + 
    (21*G[0, 1, 1, 1, x])/2 - (11*G[1, 0, 0, 0, x])/3 + 
    (5*G[1, 0, 0, 1, x])/6 + (5*G[1, 0, 1, 0, x])/6 + 
    (31*G[1, 0, 1, 1, x])/6 - (211*G[1, 1, 0, 0, x])/6 + 
    (71*G[1, 1, 0, 1, x])/3 + (71*G[1, 1, 1, 0, x])/3 - 
    (295*G[1, 1, 1, 1, x])/6 + G[1, 0, 0, x]*(30 - ((23*I)/6)*Pi - 
      Log[mu2/s]) + G[0, 1, 0, x]*(2 - ((9*I)/2)*Pi - Log[mu2/s]) + 
    G[0, 0, 1, x]*(2 - ((21*I)/2)*Pi - Log[mu2/s]) + (4*I)*Pi*Log[mu2/s]^2 - 
    (I/6)*Pi*Log[mu2/s]^3 + G[1, 0, 1, x]*(((15*I)/2)*Pi + 
      (3*Log[mu2/s])/2) + G[0, 1, 1, x]*(123/4 + ((15*I)/2)*Pi + 
      (3*Log[mu2/s])/2) + G[1, 1, 0, x]*((-10*I)*Pi + (3*Log[mu2/s])/2) + 
    G[1, 1, 1, x]*(-97/3 - (6*I)*Pi + (39*Log[mu2/s])/2) + 
    G[0, 0, x]*((2*I)*Pi - I*Pi*Log[mu2/s]) + 
    G[1, 1, x]*(2671/24 - ((277*I)/12)*Pi + (37/4 + ((21*I)/2)*Pi)*
       Log[mu2/s] - (21*Log[mu2/s]^2)/4 - (1109*zeta[2])/12) + 
    G[1, 0, x]*(-9 + (28*I)*Pi + (-2 + ((3*I)/2)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - (65*zeta[2])/6) + (105/2 - ((25*I)/2)*Pi)*zeta[2] + 
    G[0, 1, x]*(-9 + ((123*I)/4)*Pi + (-2 + ((3*I)/2)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 + (17*zeta[2])/6) + 
    Log[mu2/s]*(((-17*I)/2)*Pi + (-18 + (I/6)*Pi)*zeta[2]) + 
    G[0, x]*((-9*I)*Pi - (2*I)*Pi*Log[mu2/s] + (I/2)*Pi*Log[mu2/s]^2 - 
      (I/6)*Pi*zeta[2]) + G[1, x]*(-2293/36 + ((2251*I)/24)*Pi + 
      (4 - ((21*I)/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
      (-625/12 + ((19*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-17/2 + ((61*I)/4)*Pi + 
        (91*zeta[2])/6) + 7*zeta[3]))/x^2 + 
  Nf^2*((14*G[0, 0, 0, x])/3 - (8*G[0, 0, 1, x])/3 - (8*G[0, 1, 0, x])/3 + 
    (2*G[0, 1, 1, x])/3 - G[1, 0, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 
    3*G[1, 1, 1, x] + G[1, 1, x]*(-241/36 - 2*Log[mu2/s]) + 
    G[0, 0, x]*(-145/36 - 2*Log[mu2/s]) + 
    G[0, 1, x]*(193/36 + 2*Log[mu2/s]) + G[1, 0, x]*(193/36 + 2*Log[mu2/s]) - 
    (217*zeta[2])/12 - 6*Log[mu2/s]*zeta[2] + 
    G[1, x]*(47/12 + (4*Log[mu2/s])/3 + (14*zeta[2])/3) + 
    G[0, x]*(-47/12 - (4*Log[mu2/s])/3 + (19*zeta[2])/3) + 
    (((8*I)/3)*Pi*G[0, 1, x] + (8*G[0, 1, 1, x])/3 + (2*I)*Pi*G[1, 1, 0, x] - 
      (16*G[1, 1, 1, x])/3 + 4*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 
      2*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] + 
      G[1, 1, x]*(16/3 - ((8*I)/3)*Pi + (8*Log[mu2/s])/3 + 4*zeta[2]) + 
      G[1, x]*(((16*I)/3)*Pi + ((8*I)/3)*Pi*Log[mu2/s] + 
        (-8 - (2*I)*Pi)*zeta[2]))/x^3 + 
    (((2*I)/3)*Pi*G[1, 0, x] - (10*G[0, 0, 0, x])/3 + (2*G[1, 0, 0, x])/3 + 
      G[0, 0, x]*(13/4 - (2*I)*Pi + (4*Log[mu2/s])/3) + 
      G[0, x]*(((13*I)/4)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - 2*zeta[2]) - 
      ((2*I)/3)*Pi*zeta[2] + (2*zeta[3])/3)/(1 - x) + 
    x*((-10*G[0, 0, 0, x])/3 + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
      (2*G[0, 1, 1, x])/3 + (4*G[1, 0, 0, x])/3 - (4*G[1, 1, 1, x])/3 + 
      G[0, 1, x]*(-13/4 - (4*Log[mu2/s])/3) + 
      G[1, 0, x]*(-13/4 - (4*Log[mu2/s])/3) + 
      G[0, 0, x]*(13/4 + (4*Log[mu2/s])/3) + 
      G[1, 1, x]*(13/4 + (4*Log[mu2/s])/3) + (39*zeta[2])/4 - 
      4*G[0, x]*zeta[2] - 2*G[1, x]*zeta[2] + 4*Log[mu2/s]*zeta[2] + 
      (2*zeta[3])/3) - (5*zeta[3])/3 + 
    (((-1211*I)/324)*Pi - (8*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + 
      (4*G[0, 1, 0, x])/3 + (4*G[0, 1, 1, x])/3 - (32*G[1, 0, 0, x])/9 + 
      (31*G[1, 0, 1, x])/9 + (31*G[1, 1, 0, x])/9 - (64*G[1, 1, 1, x])/9 + 
      2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
      2*G[1, 1, 1, 1, x] + G[0, 1, x]*(-77/27 + ((4*I)/3)*Pi - 
        (4*Log[mu2/s])/3) + (I/3)*Pi*Log[mu2/s]^2 + 
      G[0, 0, x]*(14/9 + (4*Log[mu2/s])/3) + 
      G[0, x]*(47/6 + ((37*I)/27)*Pi + (8*Log[mu2/s])/3 - (14*zeta[2])/3) + 
      (43/3 + I*Pi)*zeta[2] + Log[mu2/s]*(((-16*I)/27)*Pi + 2*zeta[2]) + 
      G[1, 0, x]*(-77/27 - ((13*I)/9)*Pi - (4*Log[mu2/s])/3 + 2*zeta[2]) + 
      G[1, 1, x]*(79/9 - ((5*I)/3)*Pi + 2*Log[mu2/s] + 4*zeta[2]) + 
      G[1, x]*(-3749/324 + ((8*I)/3)*Pi + (-88/27 + ((4*I)/3)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2/3 - (34*zeta[2])/3 - 2*zeta[3]) + 
      2*zeta[3])/x + (((620*I)/81)*Pi - ((2*I)/3)*Pi*G[0, 0, x] - 
      (2*G[0, 0, 1, x])/3 - (2*G[0, 1, 0, x])/3 - 4*G[0, 1, 1, x] + 
      (38*G[1, 0, 0, x])/9 - (22*G[1, 0, 1, x])/9 + (-22/9 - (2*I)*Pi)*
       G[1, 1, 0, x] + (97*G[1, 1, 1, x])/9 - 6*G[1, 1, 0, 0, x] + 
      4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + 
      G[0, 1, x]*(20/27 - (4*I)*Pi + (2*Log[mu2/s])/3) + 
      ((52*I)/27)*Pi*Log[mu2/s] - (I/3)*Pi*Log[mu2/s]^2 + 
      G[0, x]*(((20*I)/27)*Pi + ((2*I)/3)*Pi*Log[mu2/s]) + 
      G[1, 1, x]*(-32/3 + ((13*I)/3)*Pi - 4*Log[mu2/s] - 8*zeta[2]) + 
      G[1, 0, x]*(20/27 + ((22*I)/9)*Pi + (2*Log[mu2/s])/3 - 2*zeta[2]) + 
      (-8 - (2*I)*Pi)*zeta[2] + G[1, x]*(620/81 - (8*I)*Pi + 
        (52/27 - (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 + 
        (50/3 + (2*I)*Pi)*zeta[2] + 2*zeta[3]))/x^2) + 
  ((22/3 - ((13*I)/4)*Pi)*G[0, 0, 0, x] - ((3*I)/2)*Pi*G[0, 1, 1, x] - 
    (4*I)*Pi*G[1, 0, 1, x] + ((3*I)/2)*Pi*G[1, 1, 0, x] - 
    16*G[0, 0, 0, 0, x] + (51*G[0, 0, 0, 1, x])/4 + (51*G[0, 0, 1, 0, x])/4 - 
    2*G[0, 0, 1, 1, x] + 9*G[0, 1, 0, 0, x] - (3*G[0, 1, 0, 1, x])/2 - 
    (3*G[0, 1, 1, 0, x])/2 + 7*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
    4*G[1, 0, 1, 0, x] + (3*G[1, 1, 0, 0, x])/2 + 
    G[1, 0, 0, x]*(-25/12 + I*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-65/6 + ((11*I)/2)*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-65/6 + ((35*I)/4)*Pi - 2*Log[mu2/s]) + 
    G[0, 0, x]*(-19/8 + (I/4)*Pi + (15/4 + (I/2)*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/4 - (115*zeta[2])/4) + 
    G[0, 1, x]*(((-65*I)/6)*Pi - (2*I)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
    ((35*I)/4)*Pi*zeta[2] + G[1, 0, x]*(((-25*I)/12)*Pi - 
      (2*I)*Pi*Log[mu2/s] + (33*zeta[2])/2) + 
    G[0, x]*(((-19*I)/8)*Pi + ((5*I)/4)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((15*I)/4)*Pi - 3*zeta[2]) + (229/12 - ((29*I)/4)*Pi)*
       zeta[2] - (25*zeta[3])/4) + (35/4 - ((37*I)/4)*Pi)*zeta[3] + 
    G[1, x]*(((-11*I)/2)*Pi*zeta[2] + (11*zeta[3])/2) - (387*zeta[4])/8)/
   (1 - x) + (((5819*I)/216)*Pi + 6*G[0, 0, 0, 0, x] - 
    (5*G[0, 0, 0, 1, x])/2 - (5*G[0, 0, 1, 0, x])/2 + 8*G[0, 0, 1, 1, x] - 
    (5*G[0, 1, 0, 0, x])/2 + (13*G[0, 1, 0, 1, x])/2 + 
    (13*G[0, 1, 1, 0, x])/2 - (69*G[0, 1, 1, 1, x])/4 + 
    (13*G[1, 0, 0, 0, x])/6 - (13*G[1, 0, 0, 1, x])/3 - 
    (13*G[1, 0, 1, 0, x])/3 - (77*G[1, 0, 1, 1, x])/12 + 
    (37*G[1, 1, 0, 0, x])/6 - (173*G[1, 1, 0, 1, x])/12 - 
    (173*G[1, 1, 1, 0, x])/12 + (128*G[1, 1, 1, 1, x])/3 + 
    G[1, 1, 1, x]*(-121/4 + ((59*I)/4)*Pi - (27*Log[mu2/s])/2) + 
    G[0, 0, 0, x]*(-43/6 + (I/2)*Pi - 3*Log[mu2/s]) + 
    ((2*I)/3)*Pi*Log[mu2/s]^3 + G[1, 1, 0, x]*(45/2 - ((25*I)/4)*Pi + 
      2*Log[mu2/s]) + G[0, 1, 1, x]*(-8/3 - ((35*I)/4)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 1, x]*(45/2 - ((35*I)/4)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-57/2 + ((4*I)/3)*Pi + (7*Log[mu2/s])/2) + 
    G[0, 1, 0, x]*(-1/2 + ((15*I)/2)*Pi + (7*Log[mu2/s])/2) + 
    G[0, 0, 1, x]*(-1/2 + (9*I)*Pi + (7*Log[mu2/s])/2) + 
    G[0, 1, x]*(-34/9 - ((9*I)/4)*Pi + (11/12 + ((5*I)/2)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/2 - (58*zeta[2])/3) + (571/12 + ((43*I)/12)*Pi)*
     zeta[2] + Log[mu2/s]^2*(((-9*I)/2)*Pi + (3*zeta[2])/2) + 
    G[0, 0, x]*(1001/18 - ((7*I)/2)*Pi + (25/6 - ((3*I)/2)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 + 5*zeta[2]) + G[1, 0, x]*(-34/9 - ((61*I)/12)*Pi + 
      (11/12 + ((5*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
      (65*zeta[2])/6) + G[1, 1, x]*(-241/8 + (I/4)*Pi + 
      (8 - (7*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + (131*zeta[2])/3) + 
    Log[mu2/s]*(((-235*I)/36)*Pi + (85/4 - ((7*I)/6)*Pi)*zeta[2]) + 
    G[1, x]*(21697/216 - ((83*I)/8)*Pi + (-7/2 - (I/4)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/3 + (-707/12 + (11*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(847/36 + ((23*I)/12)*Pi + (7*zeta[2])/3) - 
      (11*zeta[3])/2) + G[0, x]*(-7939/108 + ((196*I)/9)*Pi + 
      (-1 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
      Log[mu2/s]*(-541/18 + ((37*I)/12)*Pi - (19*zeta[2])/2) + 
      (-83/4 - ((17*I)/6)*Pi)*zeta[2] - 3*zeta[3]) + 
    (121/6 - ((3*I)/2)*Pi)*zeta[3] - (127*zeta[4])/4)/x - (11*zeta[4])/8 + 
  (Nf*((23/2 - ((17*I)/2)*Pi)*G[1, 1, 1, x] + 10*G[0, 0, 0, 0, x] - 
     (7*G[0, 0, 0, 1, x])/2 - (7*G[0, 0, 1, 0, x])/2 - 
     (21*G[0, 0, 1, 1, x])/2 - (7*G[0, 1, 0, 0, x])/2 - G[0, 1, 0, 1, x]/2 - 
     G[0, 1, 1, 0, x]/2 + 12*G[0, 1, 1, 1, x] + 3*G[1, 0, 0, 0, x] - 
     (13*G[1, 0, 0, 1, x])/2 - (13*G[1, 0, 1, 0, x])/2 + 
     (35*G[1, 0, 1, 1, x])/2 - 6*G[1, 1, 0, 0, x] + 7*G[1, 1, 0, 1, x] + 
     7*G[1, 1, 1, 0, x] - (31*G[1, 1, 1, 1, x])/2 + 
     G[0, 0, 0, x]*(-73/4 - I*Pi - (15*Log[mu2/s])/2) + 
     G[1, 1, 0, x]*(-67/6 - ((3*I)/2)*Pi - (5*Log[mu2/s])/2) + 
     G[1, 0, 1, x]*(-67/6 + ((17*I)/2)*Pi - (5*Log[mu2/s])/2) + 
     G[0, 1, 1, x]*(-233/12 + (9*I)*Pi - (5*Log[mu2/s])/2) + 
     G[0, 1, 0, x]*(211/12 + I*Pi + 5*Log[mu2/s]) + 
     G[1, 0, 0, x]*(40/3 + ((3*I)/2)*Pi + 5*Log[mu2/s]) + 
     G[0, 0, 1, x]*(211/12 - (9*I)*Pi + 5*Log[mu2/s]) + 
     G[0, 1, x]*(-79/12 - ((49*I)/12)*Pi - (9*Log[mu2/s])/4 - 
       (5*Log[mu2/s]^2)/4 - (35*zeta[2])/4) + (81/2 + (I/4)*Pi)*zeta[2] + 
     (45*Log[mu2/s]*zeta[2])/4 + (15*Log[mu2/s]^2*zeta[2])/4 + 
     G[0, 0, x]*(61/12 + (I/12)*Pi + (3*Log[mu2/s])/4 + (5*Log[mu2/s]^2)/4 + 
       (23*zeta[2])/4) + G[1, 1, x]*(97/12 + ((49*I)/12)*Pi + 
       (15*Log[mu2/s])/4 + (5*Log[mu2/s]^2)/4 + (23*zeta[2])/4) + 
     G[1, 0, x]*(-79/12 - (I/12)*Pi - (9*Log[mu2/s])/4 - (5*Log[mu2/s]^2)/4 + 
       (31*zeta[2])/4) + ((-I)*Pi*G[0, 0, 1, x] - I*Pi*G[0, 1, 0, x] + 
       I*Pi*G[1, 0, 0, x] + (-1 + I*Pi)*G[1, 1, 1, x] - G[0, 0, 1, 1, x] - 
       G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[1, 0, 0, 1, x] + 
       G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 11*G[1, 1, 0, 0, x] + 
       4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
       G[1, 0, 1, x]*(7/6 + Log[mu2/s]) + G[0, 1, 1, x]*(25/6 + Log[mu2/s]) + 
       G[1, 1, 0, x]*(7/6 - (6*I)*Pi + Log[mu2/s]) + 
       G[0, 1, x]*(((25*I)/6)*Pi + I*Pi*Log[mu2/s]) + 
       G[1, 1, x]*(-13/3 - ((4*I)/3)*Pi - (3*Log[mu2/s])/2 - Log[mu2/s]^2/2 - 
         (31*zeta[2])/2) + G[1, 0, x]*(((7*I)/6)*Pi + I*Pi*Log[mu2/s] - 
         6*zeta[2]) + G[1, x]*(((-13*I)/3)*Pi - ((3*I)/2)*Pi*Log[mu2/s] - 
         (I/2)*Pi*Log[mu2/s]^2 + (1 + ((5*I)/2)*Pi)*zeta[2]))/x^3 + 
     G[0, x]*(13/3 + ((3*I)/4)*Pi + (3*Log[mu2/s]^2)/4 + 
       Log[mu2/s]*(9/4 - (15*zeta[2])/2) + (-105/4 - (I/2)*Pi)*zeta[2] - 
       (13*zeta[3])/2) + (-1/4 + ((19*I)/2)*Pi)*zeta[3] + 
     G[1, x]*(-13/3 - ((3*I)/4)*Pi - (9*Log[mu2/s])/4 - (3*Log[mu2/s]^2)/4 + 
       (-3/2 + (2*I)*Pi)*zeta[2] + 6*zeta[3]) + 
     (((-46*I)/3)*Pi - I*Pi*G[0, 0, x] + (-1 + ((3*I)/2)*Pi)*G[0, 0, 1, x] + 
       (-1 + ((3*I)/2)*Pi)*G[0, 1, 0, x] + (-17 + ((3*I)/2)*Pi)*
        G[1, 0, 0, x] + (-5/2 - ((5*I)/2)*Pi)*G[1, 1, 1, x] + 
       (3*G[0, 0, 1, 1, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
       (3*G[0, 1, 1, 0, x])/2 + 2*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 
       (9*G[1, 0, 0, 1, x])/2 - (9*G[1, 0, 1, 0, x])/2 + 6*G[1, 0, 1, 1, x] + 
       (27*G[1, 1, 0, 0, x])/2 - 6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 
       (7*G[1, 1, 1, 1, x])/2 + G[1, 0, 1, x]*(17/4 - (3*Log[mu2/s])/2) + 
       G[0, 1, 1, x]*(-33/4 + (2*I)*Pi - (3*Log[mu2/s])/2) + 
       G[1, 1, 0, x]*(17/4 + (6*I)*Pi - (3*Log[mu2/s])/2) - 
       ((9*I)/2)*Pi*Log[mu2/s] - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
       G[0, x]*(((13*I)/6)*Pi + (3*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
       G[0, 1, x]*(13/6 - ((25*I)/4)*Pi + (3 - ((3*I)/2)*Pi)*Log[mu2/s] - 
         4*zeta[2]) + (7 + ((7*I)/2)*Pi)*zeta[2] + 
       G[1, 0, x]*(13/6 - ((39*I)/4)*Pi + (3 - ((3*I)/2)*Pi)*Log[mu2/s] + 
         12*zeta[2]) + G[1, 1, x]*(53/6 + (4*I)*Pi + (9*Log[mu2/s])/4 + 
         (3*Log[mu2/s]^2)/4 + (113*zeta[2])/4) + 
       G[1, x]*(-46/3 + ((13*I)/2)*Pi + (-9/2 + ((9*I)/4)*Pi)*Log[mu2/s] + 
         (-3/2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + (-24 - ((3*I)/4)*Pi)*zeta[2]) + 
       (4*I)*Pi*zeta[3])/x^2 + ((11*I)*Pi + (6*I)*Pi*G[1, 1, 1, x] - 
       4*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + 
       (25*G[0, 0, 1, 1, x])/2 - G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x]/2 + 
       G[0, 1, 1, 0, x]/2 - 9*G[0, 1, 1, 1, x] - 7*G[1, 0, 0, 0, x] + 
       7*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] - (27*G[1, 0, 1, 1, x])/2 + 
       3*G[1, 1, 0, 0, x] - (5*G[1, 1, 0, 1, x])/2 - (5*G[1, 1, 1, 0, x])/2 + 
       (17*G[1, 1, 1, 1, x])/2 + G[1, 0, 0, x]*(19/2 - (2*I)*Pi - 
         2*Log[mu2/s]) + G[0, 1, 0, x]*(-13/2 - ((5*I)/2)*Pi - 
         2*Log[mu2/s]) + G[0, 0, 1, x]*(-13/2 + ((19*I)/2)*Pi - 
         2*Log[mu2/s]) + G[1, 1, 0, x]*(-15/4 + (2*I)*Pi + 
         (3*Log[mu2/s])/2) + G[1, 0, 1, x]*(-15/4 - (5*I)*Pi + 
         (3*Log[mu2/s])/2) + G[0, 1, 1, x]*(73/4 - (7*I)*Pi + 
         (3*Log[mu2/s])/2) + G[0, 0, 0, x]*(12 + I*Pi + 6*Log[mu2/s]) + 
       G[1, 1, x]*(-19/2 - (6*I)*Pi - (9*Log[mu2/s])/4 - (3*Log[mu2/s]^2)/4 - 
         (59*zeta[2])/4) + G[1, 0, x]*(25/12 + ((11*I)/4)*Pi + 
         (-3 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 12*zeta[2]) + 
       G[0, 0, x]*(-4 + ((17*I)/2)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2 - 6*zeta[2]) + Log[mu2/s]*(((9*I)/4)*Pi - 
         (9*zeta[2])/2) + Log[mu2/s]^2*(((3*I)/4)*Pi - (3*zeta[2])/2) + 
       (-109/2 + ((9*I)/4)*Pi)*zeta[2] + G[0, 1, x]*(25/12 + ((35*I)/4)*Pi + 
         (-3 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (11*zeta[2])/2) + 
       G[1, x]*(59/3 - ((2*I)/3)*Pi + (27/4 - ((3*I)/4)*Pi)*Log[mu2/s] + 
         (9/4 - (I/4)*Pi)*Log[mu2/s]^2 + (115/4 - ((19*I)/4)*Pi)*zeta[2] - 
         2*zeta[3]) - (2*I)*Pi*zeta[3] + G[0, x]*(-26/3 - ((77*I)/12)*Pi + 
         (-3/2 - (I/2)*Pi)*Log[mu2/s]^2 + (16 + (I/2)*Pi)*zeta[2] + 
         Log[mu2/s]*(-9/2 - (3*I)*Pi + 3*zeta[2]) + 4*zeta[3]) - 8*zeta[4])/
      x + x*((-8 + (4*I)*Pi)*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 
       (7*G[0, 0, 0, 1, x])/2 + (7*G[0, 0, 1, 0, x])/2 + 
       (7*G[0, 0, 1, 1, x])/2 + (7*G[0, 1, 0, 0, x])/2 - G[0, 1, 0, 1, x]/2 - 
       G[0, 1, 1, 0, x]/2 - 5*G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x]/2 + 
       (5*G[1, 0, 0, 1, x])/2 + (5*G[1, 0, 1, 0, x])/2 - 8*G[1, 0, 1, 1, x] + 
       G[1, 1, 0, 0, x] - (5*G[1, 1, 0, 1, x])/2 - (5*G[1, 1, 1, 0, x])/2 + 
       (13*G[1, 1, 1, 1, x])/2 + G[1, 0, 0, x]*(-11 - 3*Log[mu2/s]) + 
       G[0, 1, 0, x]*(-43/4 - 3*Log[mu2/s]) + G[0, 0, 1, x]*
        (-43/4 + (4*I)*Pi - 3*Log[mu2/s]) + G[1, 1, 0, x]*
        (19/2 + (3*Log[mu2/s])/2) + G[0, 1, 1, x]*(37/4 - (4*I)*Pi + 
         (3*Log[mu2/s])/2) + G[1, 0, 1, x]*(19/2 - (4*I)*Pi + 
         (3*Log[mu2/s])/2) + G[0, 0, 0, x]*(49/4 + (9*Log[mu2/s])/2) + 
       G[1, 0, x]*(37/12 + ((3*I)/4)*Pi + (9*Log[mu2/s])/4 + 
         (3*Log[mu2/s]^2)/4 - (19*zeta[2])/4) + 
       G[0, 0, x]*(-37/12 - ((3*I)/4)*Pi - (9*Log[mu2/s])/4 - 
         (3*Log[mu2/s]^2)/4 - (17*zeta[2])/4) + 
       G[1, 1, x]*(-37/12 - ((3*I)/4)*Pi - (9*Log[mu2/s])/4 - 
         (3*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + (-37/4 - ((9*I)/4)*Pi)*
        zeta[2] - (27*Log[mu2/s]*zeta[2])/4 - (9*Log[mu2/s]^2*zeta[2])/4 + 
       G[0, 1, x]*(37/12 + ((3*I)/4)*Pi + (9*Log[mu2/s])/4 + 
         (3*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + 
       G[1, x]*((-33*zeta[2])/4 - 3*zeta[3]) + (1/4 - (4*I)*Pi)*zeta[3] + 
       G[0, x]*(12*zeta[2] + (9*Log[mu2/s]*zeta[2])/2 + (9*zeta[3])/2) - 
       5*zeta[4]) + ((3/4 + (4*I)*Pi)*G[0, 0, 1, x] + (3*G[0, 1, 0, x])/4 + 
       (1 + (3*I)*Pi)*G[1, 0, 0, x] - ((3*I)/2)*Pi*G[1, 1, 0, x] - 
       8*G[0, 0, 0, 0, x] + 4*G[0, 0, 1, 1, x] + 3*G[1, 0, 0, 0, x] - 
       (3*G[1, 1, 0, 0, x])/2 + G[0, 0, 0, x]*(49/4 - ((7*I)/2)*Pi + 
         (9*Log[mu2/s])/2) + G[1, 0, x]*(I*Pi - (9*zeta[2])/2) + 
       G[0, 1, x]*(((3*I)/4)*Pi - 4*zeta[2]) + 
       G[0, 0, x]*(-37/12 + ((43*I)/4)*Pi + (-9/4 + (3*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/4 - (11*zeta[2])/4) - (I/4)*Pi*zeta[2] + 
       G[1, x]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
       (1/4 + ((17*I)/2)*Pi)*zeta[3] + G[0, x]*(((-37*I)/12)*Pi - 
         ((9*I)/4)*Pi*Log[mu2/s] - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
         (-63/4 - ((3*I)/4)*Pi)*zeta[2] + (9*zeta[3])/2) - (25*zeta[4])/8)/
      (1 - x) + (57*zeta[4])/8))/Nc^3 + 
  x*((22/3 - ((51*I)/4)*Pi)*G[0, 0, 0, x] - 16*G[0, 0, 0, 0, x] + 
    (13*G[0, 0, 0, 1, x])/4 + (13*G[0, 0, 1, 0, x])/4 + 6*G[0, 0, 1, 1, x] + 
    7*G[0, 1, 0, 0, x] + (11*G[0, 1, 0, 1, x])/4 + (11*G[0, 1, 1, 0, x])/4 - 
    9*G[0, 1, 1, 1, x] + 9*G[1, 0, 0, 0, x] - (7*G[1, 0, 0, 1, x])/4 - 
    (7*G[1, 0, 1, 0, x])/4 - 2*G[1, 0, 1, 1, x] - (17*G[1, 1, 0, 1, x])/4 - 
    (17*G[1, 1, 1, 0, x])/4 + 5*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(31/6 - ((3*I)/4)*Pi - (3*Log[mu2/s])/2) + 
    G[1, 0, 0, x]*(-9 + ((27*I)/4)*Pi - Log[mu2/s]/2) + 
    G[0, 0, 1, x]*(-1/4 + ((35*I)/4)*Pi - Log[mu2/s]/2) + 
    G[0, 1, 0, x]*(-1/4 + ((37*I)/4)*Pi - Log[mu2/s]/2) + 
    G[1, 0, 1, x]*(23/12 - ((11*I)/4)*Pi + Log[mu2/s]) + 
    G[1, 1, 0, x]*(23/12 - ((13*I)/4)*Pi + Log[mu2/s]) + 
    G[0, 1, 1, x]*(-41/6 - ((21*I)/4)*Pi + Log[mu2/s]) + 
    G[0, 0, x]*(-19/8 + ((65*I)/6)*Pi + (15/4 + (2*I)*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/4 - (19*zeta[2])/4) + 
    G[0, 1, x]*(19/8 - ((65*I)/6)*Pi + (-15/4 - (2*I)*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/4 + zeta[2]/4) + (-57/8 + ((65*I)/2)*Pi)*zeta[2] + 
    (45/4 + (6*I)*Pi)*Log[mu2/s]*zeta[2] + (15*Log[mu2/s]^2*zeta[2])/4 + 
    G[1, 1, x]*(-19/8 + ((65*I)/6)*Pi + (15/4 + (2*I)*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/4 + (5*zeta[2])/4) + 
    G[1, 0, x]*(19/8 - ((65*I)/6)*Pi + (-15/4 - (2*I)*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/4 + (13*zeta[2])/4) + 
    G[0, x]*((-17/12 - ((61*I)/4)*Pi)*zeta[2] - (25*zeta[3])/4) + 
    G[1, x]*((-43/12 - ((11*I)/4)*Pi)*zeta[2] - (3*Log[mu2/s]*zeta[2])/2 + 
      (3*zeta[3])/4) + (35/4 + (3*I)*Pi)*zeta[3] + (27*zeta[4])/2) + 
  ((-211/24 - (6*I)*Pi)*G[0, 0, 1, x] + (-211/24 + (2*I)*Pi)*G[0, 1, 0, x] + 
    (107/12 + ((3*I)/4)*Pi)*G[1, 0, 0, x] - (57*G[0, 0, 0, 0, x])/2 + 
    (39*G[0, 0, 0, 1, x])/2 + (39*G[0, 0, 1, 0, x])/2 - 
    (51*G[0, 0, 1, 1, x])/2 + (43*G[0, 1, 0, 0, x])/2 - 
    (39*G[0, 1, 0, 1, x])/2 - (39*G[0, 1, 1, 0, x])/2 + 
    (69*G[0, 1, 1, 1, x])/2 + (43*G[1, 0, 0, 0, x])/4 - 10*G[1, 0, 0, 1, x] - 
    10*G[1, 0, 1, 0, x] + (99*G[1, 0, 1, 1, x])/4 - (45*G[1, 1, 0, 0, x])/4 + 
    (35*G[1, 1, 0, 1, x])/2 + (35*G[1, 1, 1, 0, x])/2 - 
    (165*G[1, 1, 1, 1, x])/4 + G[1, 1, 0, x]*(-8 + (4*I)*Pi - 
      (9*Log[mu2/s])/4) + G[1, 0, 1, x]*(-8 + ((25*I)/2)*Pi - 
      (9*Log[mu2/s])/4) + G[0, 1, 1, x]*(-25/24 + ((51*I)/4)*Pi - 
      (9*Log[mu2/s])/4) + G[0, 0, 0, x]*(45/8 - ((27*I)/4)*Pi + 
      (9*Log[mu2/s])/4) + G[1, 1, 1, x]*(241/12 - ((77*I)/4)*Pi + 
      (9*Log[mu2/s])/2) + G[0, 0, x]*(-535/48 - ((157*I)/24)*Pi - 
      (27*Log[mu2/s])/8 - (9*Log[mu2/s]^2)/8 - (121*zeta[2])/8) + 
    G[1, 1, x]*(-419/48 + ((209*I)/24)*Pi + (-27/8 + (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/8 - (99*zeta[2])/8) + (-947/48 + ((143*I)/8)*Pi)*zeta[2] + 
    (-9/8 + (6*I)*Pi)*Log[mu2/s]*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/8 + 
    G[1, 0, x]*(159/16 + ((103*I)/24)*Pi + (27/8 - I*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/8 + (17*zeta[2])/8) + 
    G[0, 1, x]*(159/16 - ((155*I)/24)*Pi + (27/8 - I*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/8 + (23*zeta[2])/8) + 
    (((9*I)/2)*Pi*G[0, 0, 0, x] + (9*G[0, 0, 0, 0, x])/2 - 
      9*G[0, 0, x]*zeta[2])/(1 - x)^2 + 
    ((-2*I)*Pi*G[0, 0, 1, x] + (18*I)*Pi*G[0, 1, 0, x] + 
      (2*I)*Pi*G[1, 0, 0, x] - 2*G[0, 0, 1, 1, x] + 18*G[0, 1, 0, 1, x] + 
      18*G[0, 1, 1, 0, x] - 29*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 
      2*G[1, 0, 1, 0, x] - 13*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] - 
      44*G[1, 1, 0, 1, x] - 44*G[1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-101/6 + (7*I)*Pi - 9*Log[mu2/s]) + 
      G[1, 0, 1, x]*(43/6 - (3*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 1, x]*(85/3 - (3*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 0, x]*(43/6 + (8*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, x]*(((85*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 78*zeta[2]) + 
      G[1, 0, x]*(((43*I)/6)*Pi + (8*I)*Pi*Log[mu2/s] - 30*zeta[2]) + 
      G[1, 1, x]*(-23/12 - ((38*I)/3)*Pi + (-3 - (3*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 + 103*zeta[2]) + G[1, x]*(((-23*I)/12)*Pi - 
        I*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-3*I)*Pi - 18*zeta[2]) + 
        (-25/2 - (16*I)*Pi)*zeta[2]))/x^3 + 
    G[1, x]*(-173/24 - ((29*I)/12)*Pi + (-5/4 - (I/4)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/4 + (631/24 - ((45*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(-29/8 - ((5*I)/2)*Pi + (19*zeta[2])/4) - 12*zeta[3]) + 
    (97/24 + ((33*I)/4)*Pi)*zeta[3] + G[0, x]*(173/24 + ((29*I)/12)*Pi + 
      (5/4 + (I/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/4 + 
      (421/12 - ((29*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(29/8 + ((5*I)/2)*Pi + 
        2*zeta[2]) + (43*zeta[3])/4) + 
    Nf^2*((23*G[0, 0, 0, x])/3 - (14*G[0, 0, 1, x])/3 - 
      (14*G[0, 1, 0, x])/3 + (5*G[0, 1, 1, x])/3 - (8*G[1, 0, 0, x])/3 - 
      G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 + (10*G[1, 1, 1, x])/3 + 
      G[1, 1, x]*(-86/9 - (I/3)*Pi - (10*Log[mu2/s])/3) + 
      G[0, 0, x]*(-50/9 - (I/3)*Pi - (10*Log[mu2/s])/3) + 
      G[0, 1, x]*(68/9 + (I/3)*Pi + (10*Log[mu2/s])/3) + 
      G[1, 0, x]*(68/9 + (I/3)*Pi + (10*Log[mu2/s])/3) + 
      (((-4*I)/3)*Pi*G[0, 1, x] - (4*G[0, 1, 1, x])/3 - (4*G[1, 1, 1, x])/3 + 
        G[1, 1, x]*(26/9 + (4*Log[mu2/s])/3) + 
        G[1, x]*(((26*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - 4*zeta[2]))/x^3 + 
      (-77/3 - I*Pi)*zeta[2] - 10*Log[mu2/s]*zeta[2] + 
      G[1, x]*(19/3 + 2*Log[mu2/s] + (16*zeta[2])/3) + 
      G[0, x]*(-19/3 - 2*Log[mu2/s] + (29*zeta[2])/3) + 
      (((38*I)/3)*Pi - ((8*I)/3)*Pi*G[0, x] + (-8/3 + (2*I)*Pi)*G[0, 1, x] + 
        (-8/3 + ((2*I)/3)*Pi)*G[1, 0, x] + 2*G[0, 1, 1, x] + 
        (4*G[1, 0, 0, x])/3 - (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 + 
        2*G[1, 1, 1, x] + G[1, 1, x]*(-17/3 - ((2*I)/3)*Pi - 2*Log[mu2/s]) + 
        (4*I)*Pi*Log[mu2/s] + (-4 - ((8*I)/3)*Pi)*zeta[2] + 
        G[1, x]*(38/3 - ((13*I)/3)*Pi + (4 - (2*I)*Pi)*Log[mu2/s] + 
          (20*zeta[2])/3))/x^2 - 2*zeta[3] + 
      (I*Pi*G[1, 0, x] - 5*G[0, 0, 0, x] + G[1, 0, 0, x] + 
        G[0, 0, x]*(16/3 - (3*I)*Pi + 2*Log[mu2/s]) + 
        G[0, x]*(((16*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 3*zeta[2]) - 
        I*Pi*zeta[2] + zeta[3])/(1 - x) + 
      x*(-5*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] - 
        G[0, 1, 1, x] + 2*G[1, 0, 0, x] - 2*G[1, 1, 1, x] + 
        G[0, 1, x]*(-16/3 - 2*Log[mu2/s]) + G[1, 0, x]*
         (-16/3 - 2*Log[mu2/s]) + G[0, 0, x]*(16/3 + 2*Log[mu2/s]) + 
        G[1, 1, x]*(16/3 + 2*Log[mu2/s]) + 16*zeta[2] - 6*G[0, x]*zeta[2] - 
        3*G[1, x]*zeta[2] + 6*Log[mu2/s]*zeta[2] + zeta[3]) + 
      (((-19*I)/3)*Pi - (16*G[0, 0, 0, x])/3 + (4*G[0, 0, 1, x])/3 + 
        (4*G[0, 1, 0, x])/3 - (4*G[0, 1, 1, x])/3 + G[1, 0, 1, x] + 
        G[1, 1, 0, x] - 2*G[1, 1, 1, x] + G[1, 0, x]*(4/9 - (I/3)*Pi - 
          (4*Log[mu2/s])/3) + G[0, 1, x]*(4/9 - ((4*I)/3)*Pi - 
          (4*Log[mu2/s])/3) + G[1, 1, x]*(7 + I*Pi + 2*Log[mu2/s]) + 
        G[0, 0, x]*(4/9 - ((4*I)/3)*Pi + (8*Log[mu2/s])/3) + 
        G[0, x]*(38/3 + ((44*I)/9)*Pi + (4 + ((4*I)/3)*Pi)*Log[mu2/s] - 
          (16*zeta[2])/3) + G[1, x]*(-19 + ((13*I)/9)*Pi + 
          (-6 + ((2*I)/3)*Pi)*Log[mu2/s] - 5*zeta[2]) + 
        (32/3 + ((8*I)/3)*Pi)*zeta[2] + Log[mu2/s]*((-2*I)*Pi + 4*zeta[2]) + 
        2*zeta[3])/x) + (((-67*I)/4)*Pi + (2*I)*Pi*G[0, 0, x] + 
      (2 + (3*I)*Pi)*G[0, 0, 1, x] + (2 - (27*I)*Pi)*G[0, 1, 0, x] + 
      (44 - (3*I)*Pi)*G[1, 0, 0, x] + 3*G[0, 0, 1, 1, x] - 
      27*G[0, 1, 0, 1, x] - 27*G[0, 1, 1, 0, x] + (129*G[0, 1, 1, 1, x])/2 - 
      3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] + 35*G[1, 0, 1, 1, x] - 
      66*G[1, 1, 0, 0, x] + (345*G[1, 1, 0, 1, x])/4 + 
      (345*G[1, 1, 1, 0, x])/4 - (281*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, 0, x]*(-167/4 + ((33*I)/4)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-167/4 + (20*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-105/2 + ((51*I)/2)*Pi - 12*Log[mu2/s]) - 
      I*Pi*Log[mu2/s]^2 + G[1, 1, 1, x]*(877/12 - ((139*I)/4)*Pi + 
        (39*Log[mu2/s])/2) + G[1, 1, x]*(-415/24 + ((179*I)/6)*Pi + 
        (-3/2 + ((21*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        180*zeta[2]) + G[0, x]*(((139*I)/6)*Pi + (8*I)*Pi*Log[mu2/s] - 
        30*zeta[2]) + Log[mu2/s]*((-3*I)*Pi - 18*zeta[2]) + 
      (-121/2 - (16*I)*Pi)*zeta[2] + G[1, 0, x]*(139/6 + ((41*I)/4)*Pi + 
        (8 - (12*I)*Pi)*Log[mu2/s] + (9*zeta[2])/2) + 
      G[0, 1, x]*(139/6 - ((85*I)/2)*Pi + (8 - (12*I)*Pi)*Log[mu2/s] + 
        75*zeta[2]) + G[1, x]*(-67/4 + ((23*I)/8)*Pi + (-1 + ((3*I)/2)*Pi)*
         Log[mu2/s]^2 + (721/12 - ((9*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 + ((9*I)/2)*Pi + 15*zeta[2]) + 15*zeta[3]))/x^2 + 
    (((229*I)/24)*Pi - 2*G[0, 0, 0, 0, x] + (7*G[0, 0, 0, 1, x])/4 + 
      (7*G[0, 0, 1, 0, x])/4 + (59*G[0, 0, 1, 1, x])/4 + 
      (7*G[0, 1, 0, 0, x])/4 + 21*G[0, 1, 0, 1, x] + 21*G[0, 1, 1, 0, x] - 
      (231*G[0, 1, 1, 1, x])/4 + (7*G[1, 0, 0, 0, x])/4 + 
      6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - (149*G[1, 0, 1, 1, x])/4 + 
      (83*G[1, 1, 0, 0, x])/4 - (105*G[1, 1, 0, 1, x])/2 - 
      (105*G[1, 1, 1, 0, x])/2 + (437*G[1, 1, 1, 1, x])/4 + 
      G[1, 1, 1, x]*(-163/2 + ((173*I)/4)*Pi - (27*Log[mu2/s])/2) + 
      G[0, 0, 0, x]*(-7/4 - ((7*I)/4)*Pi - (3*Log[mu2/s])/2) + 
      G[1, 0, 0, x]*(-93/2 + ((25*I)/4)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 0, 1, x]*(-9/2 + (15*I)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 1, 0, x]*(-9/2 + ((85*I)/4)*Pi - (3*Log[mu2/s])/2) - 
      (I/4)*Pi*Log[mu2/s]^3 + G[1, 0, 1, x]*(1129/24 - (25*I)*Pi + 
        (25*Log[mu2/s])/4) + G[1, 1, 0, x]*(1129/24 - ((51*I)/2)*Pi + 
        (25*Log[mu2/s])/4) + G[0, 1, 1, x]*(331/8 - ((61*I)/2)*Pi + 
        (25*Log[mu2/s])/4) + G[0, 1, x]*(-1793/48 + (28*I)*Pi + 
        (-71/8 + (4*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/8 - 
        (199*zeta[2])/8) + G[0, 0, x]*(285/8 + (I/2)*Pi + 
        (27/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 - 19*zeta[2]) + 
      Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/8) + (4501/48 - ((43*I)/4)*Pi)*
       zeta[2] + G[1, 0, x]*(-1793/48 - ((25*I)/3)*Pi + 
        (-71/8 + (4*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/8 + 
        (149*zeta[2])/8) + G[1, 1, x]*(1661/48 - ((319*I)/12)*Pi + 
        (63/8 - (8*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/8 + 
        (631*zeta[2])/8) + Log[mu2/s]*(((-5*I)/8)*Pi + (81/8 - ((5*I)/4)*Pi)*
         zeta[2]) + G[1, x]*(575/24 + ((31*I)/8)*Pi + (9*Log[mu2/s]^2)/4 + 
        Log[mu2/s]^3/4 + Log[mu2/s]*(53/8 + ((7*I)/2)*Pi - zeta[2]/4) + 
        (-389/6 + ((69*I)/2)*Pi)*zeta[2] - (31*zeta[3])/2) + 
      (-10 + (I/2)*Pi)*zeta[3] + G[0, x]*(-173/12 - ((431*I)/48)*Pi + 
        (-5/2 + ((3*I)/8)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-29/4 - ((57*I)/8)*Pi - (19*zeta[2])/4) + 
        (-139/8 - ((87*I)/8)*Pi)*zeta[2] + zeta[3]) - (347*zeta[4])/16)/x + 
    x*(34*G[0, 0, 0, 0, x] - (77*G[0, 0, 0, 1, x])/4 - 
      (77*G[0, 0, 1, 0, x])/4 + (67*G[0, 0, 1, 1, x])/4 - 
      29*G[0, 1, 0, 0, x] + (33*G[0, 1, 0, 1, x])/2 + 
      (33*G[0, 1, 1, 0, x])/2 - (65*G[0, 1, 1, 1, x])/4 - 
      (97*G[1, 0, 0, 0, x])/4 + (27*G[1, 0, 0, 1, x])/2 + 
      (27*G[1, 0, 1, 0, x])/2 - 15*G[1, 0, 1, 1, x] + 
      (87*G[1, 1, 0, 0, x])/4 - (53*G[1, 1, 0, 1, x])/4 - 
      (53*G[1, 1, 1, 0, x])/4 + 17*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(31/6 + ((9*I)/4)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 0, 0, x]*(-19/4 + ((53*I)/4)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 1, 1, x]*(-17/3 + ((3*I)/4)*Pi + Log[mu2/s]/2) + 
      G[1, 0, 1, x]*(-113/24 - I*Pi + Log[mu2/s]/2) + 
      G[0, 0, 1, x]*(125/24 - (2*I)*Pi + Log[mu2/s]/2) + 
      G[1, 1, 0, x]*(-113/24 + (9*I)*Pi + Log[mu2/s]/2) + 
      G[1, 0, 0, x]*(17/4 - ((41*I)/4)*Pi + Log[mu2/s]/2) + 
      G[0, 1, 0, x]*(125/24 - (12*I)*Pi + Log[mu2/s]/2) + 
      G[0, 1, x]*(20/3 - ((11*I)/24)*Pi + I*Pi*Log[mu2/s] - (63*zeta[2])/4) + 
      G[1, 0, x]*(20/3 - ((11*I)/24)*Pi + I*Pi*Log[mu2/s] - (19*zeta[2])/4) + 
      (-20 + ((11*I)/8)*Pi)*zeta[2] - (3*I)*Pi*Log[mu2/s]*zeta[2] + 
      G[0, 0, x]*(-20/3 + ((11*I)/24)*Pi - I*Pi*Log[mu2/s] + 13*zeta[2]) + 
      G[1, 1, x]*(-20/3 + ((11*I)/24)*Pi - I*Pi*Log[mu2/s] + 15*zeta[2]) + 
      G[0, x]*((-137/24 + (15*I)*Pi)*zeta[2] - (3*Log[mu2/s]*zeta[2])/2 - 
        (45*zeta[3])/4) + (23/24 - ((47*I)/4)*Pi)*zeta[3] + 
      G[1, x]*((101/24 - (6*I)*Pi)*zeta[2] - (3*Log[mu2/s]*zeta[2])/2 + 
        (51*zeta[3])/4) - (275*zeta[4])/16) + 
    x^2*((-9*G[0, 0, 0, 0, x])/2 + (9*G[0, 0, 0, 1, x])/2 + 
      (9*G[0, 0, 1, 0, x])/2 - (9*G[0, 0, 1, 1, x])/2 + 
      (9*G[0, 1, 0, 0, x])/2 - (9*G[0, 1, 0, 1, x])/2 - 
      (9*G[0, 1, 1, 0, x])/2 + (9*G[0, 1, 1, 1, x])/2 + 
      (9*G[1, 0, 0, 0, x])/2 - (9*G[1, 0, 0, 1, x])/2 - 
      (9*G[1, 0, 1, 0, x])/2 + (9*G[1, 0, 1, 1, x])/2 - 
      (9*G[1, 1, 0, 0, x])/2 + (9*G[1, 1, 0, 1, x])/2 + 
      (9*G[1, 1, 1, 0, x])/2 - (9*G[1, 1, 1, 1, x])/2 - 
      (9*G[0, 0, x]*zeta[2])/2 + (9*G[0, 1, x]*zeta[2])/2 + 
      (9*G[1, 0, x]*zeta[2])/2 - (9*G[1, 1, x]*zeta[2])/2 - 
      (135*zeta[4])/8) - (249*zeta[4])/16 + 
    ((I/4)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] + 
      (I/2)*Pi*G[1, 1, 0, x] + 25*G[0, 0, 0, 0, x] - 
      (53*G[0, 0, 0, 1, x])/4 - (53*G[0, 0, 1, 0, x])/4 + 
      (41*G[0, 0, 1, 1, x])/4 - (7*G[0, 1, 0, 0, x])/2 + G[0, 1, 0, 1, x]/4 + 
      G[0, 1, 1, 0, x]/4 - (33*G[1, 0, 0, 0, x])/4 + 2*G[1, 0, 0, 1, x] + 
      2*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/2 + G[0, 0, 0, x]*
       (-19/4 + ((41*I)/4)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 0, 1, x]*(-11/24 - (2*I)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, x]*(-11/24 - ((9*I)/4)*Pi + Log[mu2/s]) + 
      G[1, 0, 0, x]*(1/2 - ((21*I)/4)*Pi + Log[mu2/s]) + 
      G[1, 0, x]*((I/2)*Pi + I*Pi*Log[mu2/s]) - ((23*I)/24)*Pi*zeta[2] + 
      G[0, 1, x]*(((-11*I)/24)*Pi + I*Pi*Log[mu2/s] + (29*zeta[2])/4) + 
      G[0, 0, x]*(-20/3 - ((125*I)/24)*Pi - (I/2)*Pi*Log[mu2/s] + 
        (23*zeta[2])/2) + G[0, x]*(((-20*I)/3)*Pi + (271/24 + ((3*I)/4)*Pi)*
         zeta[2] - 3*Log[mu2/s]*zeta[2] - (45*zeta[3])/4) + 
      G[1, x]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
      (23/24 + (I/2)*Pi)*zeta[3] + (625*zeta[4])/16)/(1 - x))/Nc^2 + 
  (Nf*((27*G[0, 0, 0, 0, x])/2 - (85*G[0, 0, 0, 1, x])/4 - 
     (85*G[0, 0, 1, 0, x])/4 - (97*G[0, 0, 1, 1, x])/2 + 
     11*G[0, 1, 0, 0, x] + (47*G[0, 1, 0, 1, x])/4 + 
     (47*G[0, 1, 1, 0, x])/4 + 45*G[0, 1, 1, 1, x] + 
     (101*G[1, 0, 0, 0, x])/4 - (5*G[1, 0, 0, 1, x])/4 - 
     (5*G[1, 0, 1, 0, x])/4 + (219*G[1, 0, 1, 1, x])/4 - 
     51*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
     (105*G[1, 1, 1, 1, x])/2 + G[1, 0, 1, x]*(-21/4 + ((79*I)/2)*Pi - 
       14*Log[mu2/s]) + G[0, 1, 1, x]*(-107/6 + ((171*I)/4)*Pi - 
       14*Log[mu2/s]) + G[1, 1, 0, x]*(-21/4 - (53*I)*Pi - 14*Log[mu2/s]) + 
     G[0, 0, 0, x]*(-583/6 - ((79*I)/4)*Pi - 12*Log[mu2/s]) + 
     G[0, 1, 0, x]*(147/4 + ((143*I)/4)*Pi + 13*Log[mu2/s]) + 
     G[1, 0, 0, x]*(421/6 + (37*I)*Pi + 13*Log[mu2/s]) + 
     G[0, 0, 1, x]*(147/4 - ((227*I)/4)*Pi + 13*Log[mu2/s]) + 
     G[1, 1, 1, x]*(-109/6 - ((51*I)/2)*Pi + 15*Log[mu2/s]) + 
     G[0, 1, x]*(-821/18 + ((29*I)/4)*Pi + (-35/3 + (5*I)*Pi)*Log[mu2/s] + 
       3*Log[mu2/s]^2 - (285*zeta[2])/4) + 
     G[1, 0, x]*(-821/18 + ((213*I)/4)*Pi + (-35/3 + (5*I)*Pi)*Log[mu2/s] + 
       3*Log[mu2/s]^2 - (175*zeta[2])/4) + (623/3 - ((417*I)/4)*Pi)*zeta[2] + 
     (103/2 - (15*I)*Pi)*Log[mu2/s]*zeta[2] - 9*Log[mu2/s]^2*zeta[2] + 
     G[1, 1, x]*(2701/36 - ((49*I)/4)*Pi + (67/6 - (5*I)*Pi)*Log[mu2/s] - 
       3*Log[mu2/s]^2 + (185*zeta[2])/4) + 
     G[0, 0, x]*(583/36 - ((193*I)/4)*Pi + (73/6 - (5*I)*Pi)*Log[mu2/s] - 
       3*Log[mu2/s]^2 + 65*zeta[2]) + ((-3*I)*Pi*G[0, 0, 1, x] + 
       (5*I)*Pi*G[0, 1, 0, x] + I*Pi*G[1, 0, 0, x] - 3*G[0, 0, 1, 1, x] + 
       5*G[0, 1, 0, 1, x] + 5*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 
       G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] - 
       9*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 
       4*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(31 - (5*I)*Pi - 6*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-93/2 + 3*Log[mu2/s]) + G[0, 1, 1, x]*
        (99/2 + 3*Log[mu2/s]) + G[1, 1, 0, x]*(-93/2 - (9*I)*Pi + 
         3*Log[mu2/s]) + G[0, 1, x]*(((99*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 
         24*zeta[2]) + G[1, 0, x]*(((-93*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 
         12*zeta[2]) + G[1, 1, x]*(-355/9 - ((65*I)/3)*Pi + 
         (-37/6 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (51*zeta[2])/2) + 
       G[1, x]*(((-355*I)/9)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(((-37*I)/6)*Pi - 12*zeta[2]) + (158 + ((5*I)/2)*Pi)*
          zeta[2]))/x^3 + G[1, x]*(-5419/108 + ((199*I)/9)*Pi + 
       (9*Log[mu2/s]^2)/4 + (-725/12 + ((281*I)/4)*Pi)*zeta[2] + 
       Log[mu2/s]*(-263/36 + (4*I)*Pi + 15*zeta[2]) - (45*zeta[3])/4) + 
     (211/12 + ((357*I)/4)*Pi)*zeta[3] + G[0, x]*(5419/108 - ((199*I)/9)*Pi - 
       (9*Log[mu2/s]^2)/4 + Log[mu2/s]*(263/36 - (4*I)*Pi - 12*zeta[2]) + 
       (-493/12 - ((37*I)/2)*Pi)*zeta[2] + (115*zeta[3])/4) + 
     x*((-13*G[0, 0, 0, 0, x])/2 + (73*G[0, 0, 0, 1, x])/4 + 
       (73*G[0, 0, 1, 0, x])/4 + (27*G[0, 0, 1, 1, x])/2 - 
       7*G[0, 1, 0, 0, x] - (37*G[0, 1, 0, 1, x])/4 - (37*G[0, 1, 1, 0, x])/
        4 - 18*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 0, x] - 
       (9*G[1, 0, 0, 1, x])/4 - (9*G[1, 0, 1, 0, x])/4 - 
       21*G[1, 0, 1, 1, x] + (65*G[1, 1, 0, 0, x])/2 - 
       (31*G[1, 1, 0, 1, x])/4 - (31*G[1, 1, 1, 0, x])/4 + 
       (53*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(223/12 + ((39*I)/4)*Pi - 
         9*Log[mu2/s]) + G[0, 0, 1, x]*(-38 + ((95*I)/4)*Pi - 8*Log[mu2/s]) + 
       G[0, 1, 0, x]*(-38 - ((97*I)/4)*Pi - 8*Log[mu2/s]) + 
       G[1, 0, 0, x]*(-129/4 - ((113*I)/4)*Pi - 8*Log[mu2/s]) + 
       G[0, 0, 0, x]*(761/12 + ((77*I)/4)*Pi + (15*Log[mu2/s])/2) + 
       G[1, 0, 1, x]*(41/6 - ((59*I)/4)*Pi + (17*Log[mu2/s])/2) + 
       G[0, 1, 1, x]*(151/12 - ((75*I)/4)*Pi + (17*Log[mu2/s])/2) + 
       G[1, 1, 0, x]*(41/6 + ((133*I)/4)*Pi + (17*Log[mu2/s])/2) + 
       G[0, 0, x]*(-140/3 + ((91*I)/6)*Pi + (-41/4 + (3*I)*Pi)*Log[mu2/s] + 
         (7*Log[mu2/s]^2)/4 - (211*zeta[2])/4) + 
       G[1, 1, x]*(-140/3 + ((91*I)/6)*Pi + (-41/4 + (3*I)*Pi)*Log[mu2/s] + 
         (7*Log[mu2/s]^2)/4 - (59*zeta[2])/4) + (-140 + ((91*I)/2)*Pi)*
        zeta[2] + (-123/4 + (9*I)*Pi)*Log[mu2/s]*zeta[2] + 
       (21*Log[mu2/s]^2*zeta[2])/4 + G[0, 1, x]*(140/3 - ((91*I)/6)*Pi + 
         (41/4 - (3*I)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/4 + 
         (131*zeta[2])/4) + G[1, 0, x]*(140/3 - ((91*I)/6)*Pi + 
         (41/4 - (3*I)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/4 + 
         (151*zeta[2])/4) + G[0, x]*((415/6 + ((61*I)/4)*Pi)*zeta[2] + 
         (15*Log[mu2/s]*zeta[2])/2 - (111*zeta[3])/4) + 
       (-23/4 - (44*I)*Pi)*zeta[3] + G[1, x]*((73/3 - ((169*I)/4)*Pi)*
          zeta[2] - 9*Log[mu2/s]*zeta[2] + (73*zeta[3])/4) - 
       (1963*zeta[4])/8) + (((7961*I)/108)*Pi - 14*G[0, 0, 0, 0, x] + 
       (7*G[0, 0, 0, 1, x])/2 + (7*G[0, 0, 1, 0, x])/2 + 
       69*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/2 - 7*G[0, 1, 0, 1, x] - 
       7*G[0, 1, 1, 0, x] - 30*G[0, 1, 1, 1, x] - (73*G[1, 0, 0, 0, x])/6 + 
       (67*G[1, 0, 0, 1, x])/12 + (67*G[1, 0, 1, 0, x])/12 - 
       (655*G[1, 0, 1, 1, x])/12 + (307*G[1, 1, 0, 0, x])/12 - 
       (25*G[1, 1, 0, 1, x])/12 - (25*G[1, 1, 1, 0, x])/12 + 
       (88*G[1, 1, 1, 1, x])/3 + G[1, 1, 1, x]*(-11/4 + ((73*I)/4)*Pi - 
         9*Log[mu2/s]) + G[1, 0, 0, x]*(-29/2 - ((175*I)/12)*Pi - 
         8*Log[mu2/s]) + G[0, 1, 0, x]*(-143/6 - ((31*I)/2)*Pi - 
         8*Log[mu2/s]) + G[0, 0, 1, x]*(-143/6 + ((129*I)/2)*Pi - 
         8*Log[mu2/s]) - (I/6)*Pi*Log[mu2/s]^3 + G[0, 1, 1, x]*
        (71 - (30*I)*Pi + 7*Log[mu2/s]) + G[1, 1, 0, x]*
        (-69/2 + ((61*I)/2)*Pi + 7*Log[mu2/s]) + G[1, 0, 1, x]*
        (-69/2 - (42*I)*Pi + 7*Log[mu2/s]) + G[0, 0, 0, x]*
        (135/2 - ((3*I)/2)*Pi + 9*Log[mu2/s]) + 
       G[1, 1, x]*(-307/4 - ((117*I)/4)*Pi + (8 + I*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (467*zeta[2])/12) + 
       G[0, 0, x]*(1097/18 + ((239*I)/6)*Pi + (-23/6 + (6*I)*Pi)*Log[mu2/s] + 
         (5*Log[mu2/s]^2)/2 - 23*zeta[2]) + (-545/4 + ((139*I)/4)*Pi)*
        zeta[2] + Log[mu2/s]^2*(((-7*I)/4)*Pi + (15*zeta[2])/4) + 
       G[1, 0, x]*(-21/2 - ((667*I)/12)*Pi + (-79/12 - ((5*I)/2)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (32*zeta[2])/3) + 
       G[0, 1, x]*(-21/2 + ((487*I)/12)*Pi + (-79/12 - ((5*I)/2)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (505*zeta[2])/12) + 
       Log[mu2/s]*(((313*I)/36)*Pi + (-11/4 + ((37*I)/6)*Pi)*zeta[2]) + 
       G[0, x]*(-5419/54 + ((215*I)/6)*Pi + (9/2 + ((7*I)/4)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(-263/18 - ((17*I)/12)*Pi - 
           (15*zeta[2])/2) + (613/12 - ((5*I)/12)*Pi)*zeta[2] - 2*zeta[3]) + 
       (-71/3 - (61*I)*Pi)*zeta[3] + G[1, x]*(18799/108 - ((1151*I)/18)*Pi + 
         (-25/4 + (I/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
         Log[mu2/s]*(839/36 - ((133*I)/12)*Pi - (71*zeta[2])/6) + 
         (2117/12 - ((193*I)/4)*Pi)*zeta[2] + 2*zeta[3]) - (769*zeta[4])/4)/
      x + (5839*zeta[4])/16 + (((-1115*I)/9)*Pi - I*Pi*G[0, 0, 0, x] - 
       G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + (9*G[0, 0, 1, 1, x])/2 + 
       3*G[0, 1, 0, 0, x] - (19*G[0, 1, 0, 1, x])/2 - (19*G[0, 1, 1, 0, x])/
        2 + 13*G[0, 1, 1, 1, x] + (44*G[1, 0, 0, 0, x])/3 - 
       (28*G[1, 0, 0, 1, x])/3 - (28*G[1, 0, 1, 0, x])/3 + 
       (149*G[1, 0, 1, 1, x])/6 + (11*G[1, 1, 0, 0, x])/3 + 
       (5*G[1, 1, 0, 1, x])/6 + (5*G[1, 1, 1, 0, x])/6 - 
       (22*G[1, 1, 1, 1, x])/3 + G[1, 1, 0, x]*(941/12 - (9*Log[mu2/s])/2) + 
       G[0, 1, 1, x]*(-281/4 - I*Pi - (9*Log[mu2/s])/2) + 
       G[1, 0, 1, x]*(941/12 + (11*I)*Pi - (9*Log[mu2/s])/2) + 
       (4*I)*Pi*Log[mu2/s]^2 + (I/6)*Pi*Log[mu2/s]^3 + 
       G[0, 0, 1, x]*(-8 + ((9*I)/2)*Pi + Log[mu2/s]) + 
       G[0, 1, 0, x]*(-8 - ((11*I)/2)*Pi + Log[mu2/s]) + 
       G[1, 0, 0, x]*(-52/3 + ((19*I)/3)*Pi + Log[mu2/s]) + 
       G[1, 1, 1, x]*(-86/3 + ((5*I)/2)*Pi + 9*Log[mu2/s]) + 
       G[0, 0, x]*((-8*I)*Pi + I*Pi*Log[mu2/s]) + 
       G[1, 1, x]*(527/6 + (47*I)*Pi + (-11/4 + (3*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/4 - (217*zeta[2])/12) + (86 - ((11*I)/6)*Pi)*
        zeta[2] + G[1, 0, x]*(-38/3 + ((781*I)/12)*Pi + (4 - ((9*I)/2)*Pi)*
          Log[mu2/s] - Log[mu2/s]^2/2 + (88*zeta[2])/3) + 
       G[0, 1, x]*(-38/3 - ((297*I)/4)*Pi + (4 - ((9*I)/2)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 + (217*zeta[2])/6) + Log[mu2/s]*
        ((-16*I)*Pi + (-36 - (I/6)*Pi)*zeta[2]) + 
       G[0, x]*(((-38*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 
         (I/2)*Pi*Log[mu2/s]^2 + (12 - ((47*I)/6)*Pi)*zeta[2]) + 
       G[1, x]*(-1115/9 + ((355*I)/6)*Pi + (4 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]^3/6 + (-1643/6 + ((39*I)/4)*Pi)*zeta[2] + 
         Log[mu2/s]*(-16 + ((37*I)/4)*Pi + (107*zeta[2])/6) - zeta[3]) + 
       (60*I)*Pi*zeta[3] + 60*zeta[4])/x^2 + 
     ((-2*I)*Pi*G[0, 1, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 
       ((7*I)/2)*Pi*G[1, 1, 0, x] - (13*G[0, 0, 0, 0, x])/2 - 
       (77*G[0, 0, 0, 1, x])/4 - (77*G[0, 0, 1, 0, x])/4 + 
       46*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
       2*G[0, 1, 1, 0, x] + 17*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
       6*G[1, 0, 1, 0, x] + (7*G[1, 1, 0, 0, x])/2 + 
       G[0, 1, 0, x]*(-91/6 + I*Pi - 3*Log[mu2/s]) + 
       G[1, 0, 0, x]*(-251/12 + (8*I)*Pi - 3*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-91/6 + ((95*I)/4)*Pi - 3*Log[mu2/s]) + 
       G[0, 0, 0, x]*(761/12 - ((73*I)/4)*Pi + (15*Log[mu2/s])/2) + 
       ((23*I)/4)*Pi*zeta[2] + G[1, 0, x]*(((-251*I)/12)*Pi - 
         (3*I)*Pi*Log[mu2/s] + (21*zeta[2])/2) + 
       G[0, 1, x]*(((-91*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + (49*zeta[2])/2) + 
       G[0, 0, x]*(-140/3 + (38*I)*Pi + (-41/4 + (8*I)*Pi)*Log[mu2/s] + 
         (7*Log[mu2/s]^2)/4 + (179*zeta[2])/4) + 
       G[0, x]*(((-140*I)/3)*Pi + ((7*I)/4)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(((-41*I)/4)*Pi - 18*zeta[2]) + (377/12 - ((45*I)/4)*Pi)*
          zeta[2] - (111*zeta[3])/4) + (-23/4 + ((65*I)/4)*Pi)*zeta[3] + 
       G[1, x]*(((-19*I)/2)*Pi*zeta[2] + (19*zeta[3])/2) + (527*zeta[4])/8)/
      (1 - x)))/Nc + Nc*Nf*((-103/3 - ((11*I)/2)*Pi)*G[1, 1, 1, x] - 
    (235*G[0, 0, 0, 0, x])/2 + (47*G[0, 0, 0, 1, x])/2 + 
    (47*G[0, 0, 1, 0, x])/2 - 6*G[0, 0, 1, 1, x] + (161*G[0, 1, 0, 0, x])/2 + 
    5*G[0, 1, 0, 1, x] + 5*G[0, 1, 1, 0, x] - 14*G[0, 1, 1, 1, x] + 
    (309*G[1, 0, 0, 0, x])/4 + (9*G[1, 0, 0, 1, x])/4 + 
    (9*G[1, 0, 1, 0, x])/4 - (21*G[1, 0, 1, 1, x])/4 - 54*G[1, 1, 0, 0, x] - 
    17*G[1, 1, 0, 1, x] - 17*G[1, 1, 1, 0, x] + (23*G[1, 1, 1, 1, x])/2 + 
    G[0, 0, 1, x]*(-69/2 + ((5*I)/2)*Pi - 15*Log[mu2/s]) + 
    G[1, 0, 0, x]*(19/3 + ((129*I)/2)*Pi - 15*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-69/2 + ((141*I)/2)*Pi - 15*Log[mu2/s]) + 
    G[0, 1, 1, x]*(89/3 - ((3*I)/2)*Pi + (15*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(277/6 + ((9*I)/2)*Pi + (15*Log[mu2/s])/2) + 
    G[1, 1, 0, x]*(277/6 - ((127*I)/2)*Pi + (15*Log[mu2/s])/2) + 
    G[0, 0, 0, x]*(-25 - ((143*I)/2)*Pi + (45*Log[mu2/s])/2) + 
    G[1, 0, x]*(-68/3 + ((397*I)/12)*Pi + (-233/12 - (3*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/4 - (235*zeta[2])/4) + 
    G[0, 1, x]*(-68/3 - ((97*I)/4)*Pi + (-233/12 - (3*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/4 - (65*zeta[2])/4) + (977/12 + ((205*I)/12)*Pi)*
     zeta[2] + (173/4 + (9*I)*Pi)*Log[mu2/s]*zeta[2] - 
    (27*Log[mu2/s]^2*zeta[2])/4 + G[1, 1, x]*(197/12 + ((105*I)/4)*Pi + 
      (173/12 + (3*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/4 + (29*zeta[2])/2) + 
    G[0, 0, x]*(347/12 - ((421*I)/12)*Pi + (293/12 + (3*I)*Pi)*Log[mu2/s] - 
      (9*Log[mu2/s]^2)/4 + (77*zeta[2])/4) + 
    ((6*I)*Pi*G[0, 0, 1, x] - (10*I)*Pi*G[0, 1, 0, x] + 
      (2*I)*Pi*G[1, 0, 0, x] + (32 - (2*I)*Pi)*G[1, 1, 1, x] + 
      6*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 1, x] - 10*G[0, 1, 1, 0, x] + 
      16*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
      4*G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] + 7*G[1, 1, 0, 1, x] + 
      7*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*
       (-35 - 6*Log[mu2/s]) + G[1, 0, 1, x]*(5 - 6*Log[mu2/s]) + 
      G[1, 1, 0, x]*(5 + (13*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, x]*(-463/9 + (24*I)*Pi - 13*Log[mu2/s] + 3*Log[mu2/s]^2 - 
        17*zeta[2]) + G[1, 0, x]*((5*I)*Pi - (6*I)*Pi*Log[mu2/s] + 
        12*zeta[2]) + G[0, 1, x]*((-35*I)*Pi - (6*I)*Pi*Log[mu2/s] + 
        48*zeta[2]) + G[1, x]*(((-463*I)/9)*Pi - (13*I)*Pi*Log[mu2/s] + 
        (3*I)*Pi*Log[mu2/s]^2 + (24 - (8*I)*Pi)*zeta[2]))/x^3 + 
    G[1, x]*(-1985/54 - ((413*I)/36)*Pi + (-47/9 - I*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 + (-301/6 + ((113*I)/2)*Pi)*zeta[2] - (233*zeta[3])/4) + 
    (121/2 + (74*I)*Pi)*zeta[3] + G[0, x]*(1985/54 + ((413*I)/36)*Pi - 
      2*Log[mu2/s]^2 + (535/6 - ((155*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(47/9 + I*Pi + (45*zeta[2])/2) + (115*zeta[3])/2) + 
    (((-6187*I)/81)*Pi + (3*I)*Pi*G[0, 0, 0, x] + (-979/18 + ((13*I)/6)*Pi)*
       G[1, 1, 1, x] + 3*G[0, 0, 0, 1, x] + 3*G[0, 0, 1, 0, x] - 
      9*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/3 + (49*G[0, 1, 0, 1, x])/3 + 
      (49*G[0, 1, 1, 0, x])/3 - (76*G[0, 1, 1, 1, x])/3 + 
      (10*G[1, 0, 0, 0, x])/3 - (19*G[1, 0, 0, 1, x])/6 - 
      (19*G[1, 0, 1, 0, x])/6 - (25*G[1, 0, 1, 1, x])/6 - 
      (101*G[1, 1, 0, 0, x])/6 - (71*G[1, 1, 0, 1, x])/6 - 
      (71*G[1, 1, 1, 0, x])/6 + 14*G[1, 1, 1, 1, x] + 
      G[1, 0, 0, x]*(26/9 - ((17*I)/6)*Pi - 3*Log[mu2/s]) + 
      G[0, 0, 1, x]*(16/3 - (9*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 0, x]*(16/3 + ((41*I)/3)*Pi - 3*Log[mu2/s]) + 
      ((14*I)/3)*Pi*Log[mu2/s]^2 - (I/2)*Pi*Log[mu2/s]^3 + 
      G[0, 1, 1, x]*(113/2 + 9*Log[mu2/s]) + G[1, 0, 1, x]*
       (-41/18 + ((5*I)/3)*Pi + 9*Log[mu2/s]) + G[1, 1, 0, x]*
       (-41/18 - ((59*I)/3)*Pi + 9*Log[mu2/s]) + 
      G[0, 0, x]*(((16*I)/3)*Pi - (3*I)*Pi*Log[mu2/s]) + 
      G[0, 1, x]*(-785/54 + ((105*I)/2)*Pi + (-28/3 + (9*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (467*zeta[2])/6) + 
      G[1, 0, x]*(-785/54 - ((157*I)/18)*Pi + (-28/3 + (9*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (59*zeta[2])/3) + (60 + ((16*I)/3)*Pi)*zeta[2] + 
      G[1, 1, x]*(583/6 - ((223*I)/6)*Pi + (39*Log[mu2/s])/2 - 
        (9*Log[mu2/s]^2)/2 + (89*zeta[2])/3) + 
      G[0, x]*(((-785*I)/54)*Pi - ((28*I)/3)*Pi*Log[mu2/s] + 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (12 - ((11*I)/6)*Pi)*zeta[2]) + 
      Log[mu2/s]*(((-295*I)/54)*Pi + ((11*I)/6)*Pi*zeta[2]) + 
      G[1, x]*(-6187/81 + ((463*I)/6)*Pi + (14/3 - ((9*I)/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + (-36 + ((73*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(-295/54 + ((39*I)/2)*Pi + (11*zeta[2])/6) - 
        (5*zeta[3])/3) + ((11*I)/3)*Pi*zeta[3])/x^2 + 
    x*((22 + ((9*I)/2)*Pi)*G[1, 1, 1, x] + (193*G[0, 0, 0, 0, x])/2 - 
      18*G[0, 0, 0, 1, x] - 18*G[0, 0, 1, 0, x] + (9*G[0, 0, 1, 1, x])/2 - 
      (139*G[0, 1, 0, 0, x])/2 - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
      (17*G[0, 1, 1, 1, x])/2 - (131*G[1, 0, 0, 0, x])/2 - 
      2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + (9*G[1, 0, 1, 1, x])/2 + 
      (97*G[1, 1, 0, 0, x])/2 + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
      (15*G[1, 1, 1, 1, x])/2 + G[0, 0, 0, x]*(-103/12 + ((127*I)/2)*Pi - 
        15*Log[mu2/s]) + G[0, 1, 1, x]*(-49/12 + ((3*I)/2)*Pi - 
        5*Log[mu2/s]) + G[1, 0, 1, x]*(-97/4 - ((5*I)/2)*Pi - 5*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-97/4 + ((111*I)/2)*Pi - 5*Log[mu2/s]) + 
      G[0, 0, 1, x]*(19/3 - ((7*I)/2)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, 0, x]*(53/2 - ((115*I)/2)*Pi + 10*Log[mu2/s]) + 
      G[0, 1, 0, x]*(19/3 - ((123*I)/2)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, x]*(-27 - ((137*I)/12)*Pi + (-55/6 - (2*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - 24*zeta[2]) + G[1, 1, x]*
       (-27 - ((137*I)/12)*Pi + (-55/6 - (2*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - 10*zeta[2]) + (-81 - ((137*I)/4)*Pi)*zeta[2] + 
      (-55/2 - (6*I)*Pi)*Log[mu2/s]*zeta[2] + (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 1, x]*(27 + ((137*I)/12)*Pi + (55/6 + (2*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + 10*zeta[2]) + G[1, 0, x]*(27 + ((137*I)/12)*Pi + 
        (55/6 + (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 54*zeta[2]) + 
      G[0, x]*((139/12 + ((135*I)/2)*Pi)*zeta[2] - 15*Log[mu2/s]*zeta[2] - 
        (101*zeta[3])/2) + (-121/6 - (62*I)*Pi)*zeta[3] + 
      G[1, x]*((253/6 - ((99*I)/2)*Pi)*zeta[2] + (103*zeta[3])/2) - 
      (2965*zeta[4])/8) + (6473*zeta[4])/16 + 
    (((6419*I)/162)*Pi + (625/18 + ((5*I)/6)*Pi)*G[1, 1, 1, x] + 
      42*G[0, 0, 0, 0, x] - (33*G[0, 0, 0, 1, x])/2 - 
      (33*G[0, 0, 1, 0, x])/2 + (25*G[0, 0, 1, 1, x])/2 - 
      (83*G[0, 1, 0, 0, x])/6 - (34*G[0, 1, 0, 1, x])/3 - 
      (34*G[0, 1, 1, 0, x])/3 + (89*G[0, 1, 1, 1, x])/6 - 
      (101*G[1, 0, 0, 0, x])/6 + (11*G[1, 0, 0, 1, x])/12 + 
      (11*G[1, 0, 1, 0, x])/12 + (11*G[1, 0, 1, 1, x])/12 + 
      (127*G[1, 1, 0, 0, x])/12 + (59*G[1, 1, 0, 1, x])/6 + 
      (59*G[1, 1, 1, 0, x])/6 - 9*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(403/6 + ((21*I)/2)*Pi - 15*Log[mu2/s]) + 
      G[0, 1, 1, x]*(45/4 - (2*I)*Pi - (11*Log[mu2/s])/2) + 
      G[1, 0, 1, x]*(-851/36 - ((11*I)/3)*Pi - (11*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(-851/36 + ((179*I)/12)*Pi - (11*Log[mu2/s])/2) + 
      (I/2)*Pi*Log[mu2/s]^3 + G[0, 0, 1, x]*(-71/3 + (5*I)*Pi + 
        9*Log[mu2/s]) + G[1, 0, 0, x]*(-191/9 - ((83*I)/12)*Pi + 
        9*Log[mu2/s]) + G[0, 1, 0, x]*(-71/3 - ((97*I)/6)*Pi + 
        9*Log[mu2/s]) + G[1, 1, x]*(-1265/36 - ((2*I)/3)*Pi + 
        (-47/4 - I*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 - (103*zeta[2])/6) + 
      (-1111/12 + ((71*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
       (((-8*I)/3)*Pi + (9*zeta[2])/4) + G[1, 0, x]*
       (2341/108 - ((437*I)/18)*Pi + (247/12 - I*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 + (29*zeta[2])/3) + 
      G[0, 0, x]*(-23/6 + (13*I)*Pi + (-61/2 - (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + 29*zeta[2]) + G[0, 1, x]*
       (2341/108 + ((49*I)/6)*Pi + (247/12 - I*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 + (553*zeta[2])/12) + 
      Log[mu2/s]*(((13*I)/54)*Pi + (-63/4 - ((29*I)/6)*Pi)*zeta[2]) + 
      G[0, x]*(-1985/27 + ((799*I)/108)*Pi + (4 - ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-94/9 - ((23*I)/12)*Pi - 
          (15*zeta[2])/2) + (153/4 + ((169*I)/12)*Pi)*zeta[2] - 14*zeta[3]) + 
      (-242/3 - ((32*I)/3)*Pi)*zeta[3] + G[1, x]*(18329/162 - ((25*I)/9)*Pi + 
        (-20/3 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(577/54 - ((9*I)/2)*Pi - (11*zeta[2])/6) + 
        (73 - ((137*I)/12)*Pi)*zeta[2] + (26*zeta[3])/3) + (21*zeta[4])/4)/
     x + ((4*I)*Pi*G[1, 0, 1, x] + (3*I)*Pi*G[1, 1, 0, x] + 
      (193*G[0, 0, 0, 0, x])/2 - (127*G[0, 0, 0, 1, x])/2 - 
      (127*G[0, 0, 1, 0, x])/2 + 58*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 0, x] - 
      16*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
      3*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(-103/12 + (18*I)*Pi - 
        15*Log[mu2/s]) + G[0, 0, 1, x]*(137/12 - ((7*I)/2)*Pi + 
        2*Log[mu2/s]) + G[1, 0, 0, x]*(-35/4 - (10*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(137/12 - (10*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, x]*(((-35*I)/4)*Pi + (2*I)*Pi*Log[mu2/s] - 3*zeta[2]) + 
      ((121*I)/6)*Pi*zeta[2] + G[0, 1, x]*(((137*I)/12)*Pi + 
        (2*I)*Pi*Log[mu2/s] + 53*zeta[2]) + G[0, 0, x]*
       (-27 - ((19*I)/3)*Pi + (-55/6 - (10*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (273*zeta[2])/2) + 
      G[0, x]*((-27*I)*Pi - ((55*I)/6)*Pi*Log[mu2/s] + 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (143/6 + ((23*I)/2)*Pi)*zeta[2] - 
        (101*zeta[3])/2) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      (-121/6 + ((23*I)/2)*Pi)*zeta[3] + (925*zeta[4])/4)/(1 - x)) + 
  Nc^2*((232/3 + ((85*I)/4)*Pi)*G[1, 1, 1, x] + (621*G[0, 0, 0, 0, x])/2 - 
    72*G[0, 0, 0, 1, x] - 72*G[0, 0, 1, 0, x] + (133*G[0, 0, 1, 1, x])/4 - 
    (409*G[0, 1, 0, 0, x])/2 - (23*G[0, 1, 0, 1, x])/4 - 
    (23*G[0, 1, 1, 0, x])/4 + (53*G[0, 1, 1, 1, x])/4 - 
    (841*G[1, 0, 0, 0, x])/4 + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
    9*G[1, 0, 1, 1, x] + 139*G[1, 1, 0, 0, x] + 42*G[1, 1, 0, 1, x] + 
    42*G[1, 1, 1, 0, x] - (83*G[1, 1, 1, 1, x])/4 + 
    G[0, 0, 0, x]*(293/24 + ((723*I)/4)*Pi - (231*Log[mu2/s])/4) + 
    G[1, 0, 1, x]*(-833/6 - ((37*I)/4)*Pi - (77*Log[mu2/s])/4) + 
    G[0, 1, 1, x]*(-585/8 - ((47*I)/4)*Pi - (77*Log[mu2/s])/4) + 
    G[1, 1, 0, x]*(-833/6 + ((647*I)/4)*Pi - (77*Log[mu2/s])/4) + 
    G[0, 0, 1, x]*(907/8 - (I/4)*Pi + (77*Log[mu2/s])/2) + 
    G[1, 0, 0, x]*(69/2 - ((683*I)/4)*Pi + (77*Log[mu2/s])/2) + 
    G[0, 1, 0, x]*(907/8 - ((687*I)/4)*Pi + (77*Log[mu2/s])/2) + 
    G[1, 1, x]*(-2237/144 - ((2071*I)/24)*Pi + (-595/24 - ((13*I)/2)*Pi)*
       Log[mu2/s] + (51*Log[mu2/s]^2)/8 - (445*zeta[2])/8) + 
    G[0, 0, x]*(-9065/144 + ((1963*I)/24)*Pi + (-1051/24 - ((5*I)/2)*Pi)*
       Log[mu2/s] + (67*Log[mu2/s]^2)/8 - (421*zeta[2])/8) + 
    (-6631/48 - ((2327*I)/24)*Pi)*zeta[2] + (-595/8 - ((39*I)/2)*Pi)*
     Log[mu2/s]*zeta[2] + (153*Log[mu2/s]^2*zeta[2])/8 + 
    G[0, 1, x]*(5651/144 + ((1789*I)/24)*Pi + (823/24 + ((9*I)/2)*Pi)*
       Log[mu2/s] - (59*Log[mu2/s]^2)/8 + (505*zeta[2])/8) + 
    G[1, 0, x]*(5651/144 - ((1681*I)/24)*Pi + (823/24 + ((9*I)/2)*Pi)*
       Log[mu2/s] - (59*Log[mu2/s]^2)/8 + (1195*zeta[2])/8) + 
    (((-9*I)/2)*Pi*G[0, 0, 0, x] - (9*G[0, 0, 0, 0, x])/2 + 
      9*G[0, 0, x]*zeta[2])/(1 - x)^2 + 
    ((-3*I)*Pi*G[0, 0, 1, x] + (5*I)*Pi*G[0, 1, 0, x] - 
      (3*I)*Pi*G[1, 0, 0, x] + (-59/3 - I*Pi)*G[1, 1, 1, x] - 
      3*G[0, 0, 1, 1, x] + 5*G[0, 1, 0, 1, x] + 5*G[0, 1, 1, 0, x] - 
      8*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] - 
      11*G[1, 1, 0, 0, x] - G[1, 1, 1, 1, x] + G[0, 1, 1, x]*
       (-9/2 + 3*Log[mu2/s]) + G[1, 0, 1, x]*(79/6 + 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(79/6 - (8*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 0, x]*(((79*I)/6)*Pi + (3*I)*Pi*Log[mu2/s]) + 
      G[0, 1, x]*(((-9*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 24*zeta[2]) + 
      G[1, 1, x]*(569/18 - ((2*I)/3)*Pi + (35*Log[mu2/s])/6 - 
        (3*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + 
      G[1, x]*(((569*I)/18)*Pi + ((35*I)/6)*Pi*Log[mu2/s] - 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (-57 + ((11*I)/2)*Pi)*zeta[2]))/x^3 + 
    G[0, x]*(-4765/108 - ((797*I)/36)*Pi + (17/4 - ((5*I)/4)*Pi)*
       Log[mu2/s]^2 - (3*Log[mu2/s]^3)/4 + Log[mu2/s]*
       (113/72 - I*Pi - 55*zeta[2]) + (-551/2 + ((357*I)/2)*Pi)*zeta[2] - 
      (607*zeta[3])/4) + (-4325/24 - ((337*I)/2)*Pi)*zeta[3] + 
    G[1, x]*(4765/108 + ((797*I)/36)*Pi + (-17/4 + ((5*I)/4)*Pi)*
       Log[mu2/s]^2 + (3*Log[mu2/s]^3)/4 + Log[mu2/s]*
       (-113/72 + I*Pi - (11*zeta[2])/4) + (1287/8 - (149*I)*Pi)*zeta[2] + 
      (583*zeta[3])/4) + (((-15*I)/4)*Pi*G[0, 1, 1, x] - 
      (10*I)*Pi*G[1, 0, 1, x] - (9*I)*Pi*G[1, 1, 0, x] - 
      260*G[0, 0, 0, 0, x] + (675*G[0, 0, 0, 1, x])/4 + 
      (675*G[0, 0, 1, 0, x])/4 - (621*G[0, 0, 1, 1, x])/4 + 
      (73*G[0, 1, 0, 0, x])/2 - (15*G[0, 1, 0, 1, x])/4 - 
      (15*G[0, 1, 1, 0, x])/4 + (181*G[1, 0, 0, 0, x])/4 - 
      10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] - 9*G[1, 1, 0, 0, x] + 
      G[0, 0, 1, x]*(-949/24 + ((17*I)/2)*Pi - 5*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-949/24 + ((111*I)/4)*Pi - 5*Log[mu2/s]) + 
      G[1, 0, 0, x]*(247/12 + ((121*I)/4)*Pi - 5*Log[mu2/s]) + 
      G[0, 0, 0, x]*(179/3 - ((215*I)/4)*Pi + (75*Log[mu2/s])/2) + 
      G[0, 0, x]*(943/24 + ((833*I)/24)*Pi + (175/12 + (25*I)*Pi)*
         Log[mu2/s] - (15*Log[mu2/s]^2)/4 - (1389*zeta[2])/4) + 
      G[0, 1, x]*(((-949*I)/24)*Pi - (5*I)*Pi*Log[mu2/s] - (509*zeta[2])/4) + 
      G[1, 0, x]*(((247*I)/12)*Pi - (5*I)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
      ((481*I)/8)*Pi*zeta[2] + (481/8 - (24*I)*Pi)*zeta[3] + 
      G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[0, x]*(((943*I)/24)*Pi + ((175*I)/12)*Pi*Log[mu2/s] - 
        ((15*I)/4)*Pi*Log[mu2/s]^2 + (-713/24 - (36*I)*Pi)*zeta[2] + 
        (535*zeta[3])/4) - (8767*zeta[4])/16)/(1 - x) + 
    (((-18287*I)/324)*Pi + (-641/18 - ((79*I)/12)*Pi)*G[1, 1, 1, x] - 
      92*G[0, 0, 0, 0, x] + (115*G[0, 0, 0, 1, x])/4 + 
      (115*G[0, 0, 1, 0, x])/4 - (131*G[0, 0, 1, 1, x])/4 + 
      (265*G[0, 1, 0, 0, x])/12 + (43*G[0, 1, 0, 1, x])/3 + 
      (43*G[0, 1, 1, 0, x])/3 - (28*G[0, 1, 1, 1, x])/3 + 
      (481*G[1, 0, 0, 0, x])/12 - (8*G[1, 0, 0, 1, x])/3 - 
      (8*G[1, 0, 1, 0, x])/3 - (7*G[1, 0, 1, 1, x])/6 - 
      (199*G[1, 1, 0, 0, x])/12 - (113*G[1, 1, 0, 1, x])/6 - 
      (113*G[1, 1, 1, 0, x])/6 + (49*G[1, 1, 1, 1, x])/4 + 
      G[0, 0, 1, x]*(163/3 - (18*I)*Pi - 14*Log[mu2/s]) + 
      G[0, 1, 0, x]*(163/3 + ((269*I)/12)*Pi - 14*Log[mu2/s]) + 
      G[1, 0, 0, x]*(295/9 + ((281*I)/12)*Pi - 14*Log[mu2/s]) + 
      (I/4)*Pi*Log[mu2/s]^3 + G[1, 0, 1, x]*(5441/72 + ((59*I)/12)*Pi + 
        (35*Log[mu2/s])/4) + G[0, 1, 1, x]*(-2261/24 + ((55*I)/4)*Pi + 
        (35*Log[mu2/s])/4) + G[1, 1, 0, x]*(5441/72 - ((80*I)/3)*Pi + 
        (35*Log[mu2/s])/4) + G[0, 0, 0, x]*(-575/4 - ((91*I)/4)*Pi + 
        (81*Log[mu2/s])/2) + G[0, 1, x]*(-26159/432 - ((289*I)/4)*Pi + 
        (-259/8 + ((5*I)/2)*Pi)*Log[mu2/s] + (31*Log[mu2/s]^2)/8 - 
        (1775*zeta[2])/24) + G[0, 0, x]*(3407/72 - (31*I)*Pi + 
        (701/12 + (8*I)*Pi)*Log[mu2/s] - (37*Log[mu2/s]^2)/4 - 44*zeta[2]) + 
      G[1, 0, x]*(-26159/432 + ((2735*I)/36)*Pi + (-259/8 + ((5*I)/2)*Pi)*
         Log[mu2/s] + (31*Log[mu2/s]^2)/8 - (619*zeta[2])/24) + 
      Log[mu2/s]^2*(((19*I)/12)*Pi - (63*zeta[2])/8) + 
      (4045/16 - ((5*I)/6)*Pi)*zeta[2] + G[1, 1, x]*
       (5623/144 + ((637*I)/12)*Pi + (105/8 + (2*I)*Pi)*Log[mu2/s] - 
        (27*Log[mu2/s]^2)/8 + (1123*zeta[2])/24) + 
      Log[mu2/s]*(((-2183*I)/216)*Pi + (245/8 + ((61*I)/12)*Pi)*zeta[2]) + 
      G[1, x]*(-46877/324 - ((1025*I)/36)*Pi + (121/12 - ((13*I)/4)*Pi)*
         Log[mu2/s]^2 - (5*Log[mu2/s]^3)/4 + (-2855/12 + ((371*I)/12)*Pi)*
         zeta[2] + Log[mu2/s]*(-1505/216 + ((11*I)/12)*Pi + 
          (55*zeta[2])/12) - (47*zeta[3])/3) + (1441/6 + ((41*I)/3)*Pi)*
       zeta[3] + G[0, x]*(4765/54 - ((7073*I)/432)*Pi + 
        (-17/2 - ((7*I)/8)*Pi)*Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + 
        (-2501/24 - ((287*I)/24)*Pi)*zeta[2] + Log[mu2/s]*
         (-113/36 + ((217*I)/24)*Pi + (65*zeta[2])/4) + 36*zeta[3]) - 
      (25*zeta[4])/16)/x - (15093*zeta[4])/16 + 
    x^2*((9*G[0, 0, 0, 0, x])/2 - (9*G[0, 0, 0, 1, x])/2 - 
      (9*G[0, 0, 1, 0, x])/2 + (9*G[0, 0, 1, 1, x])/2 - 
      (9*G[0, 1, 0, 0, x])/2 + (9*G[0, 1, 0, 1, x])/2 + 
      (9*G[0, 1, 1, 0, x])/2 - (9*G[0, 1, 1, 1, x])/2 - 
      (9*G[1, 0, 0, 0, x])/2 + (9*G[1, 0, 0, 1, x])/2 + 
      (9*G[1, 0, 1, 0, x])/2 - (9*G[1, 0, 1, 1, x])/2 + 
      (9*G[1, 1, 0, 0, x])/2 - (9*G[1, 1, 0, 1, x])/2 - 
      (9*G[1, 1, 1, 0, x])/2 + (9*G[1, 1, 1, 1, x])/2 + 
      (9*G[0, 0, x]*zeta[2])/2 - (9*G[0, 1, x]*zeta[2])/2 - 
      (9*G[1, 0, x]*zeta[2])/2 + (9*G[1, 1, x]*zeta[2])/2 + 
      (135*zeta[4])/8) + (((16291*I)/162)*Pi - (3*I)*Pi*G[0, 0, 0, x] + 
      (823/36 + ((37*I)/12)*Pi)*G[1, 1, 1, x] - 3*G[0, 0, 0, 1, x] - 
      3*G[0, 0, 1, 0, x] + (9*G[0, 0, 1, 1, x])/2 + (11*G[0, 1, 0, 0, x])/3 - 
      (65*G[0, 1, 0, 1, x])/6 - (65*G[0, 1, 1, 0, x])/6 + 
      (28*G[0, 1, 1, 1, x])/3 - (43*G[1, 0, 0, 0, x])/3 + 
      (61*G[1, 0, 0, 1, x])/6 + (61*G[1, 0, 1, 0, x])/6 - 
      (17*G[1, 0, 1, 1, x])/6 + (113*G[1, 1, 0, 0, x])/6 + 
      (19*G[1, 1, 0, 1, x])/12 + (19*G[1, 1, 1, 0, x])/12 + 
      (3*G[1, 1, 1, 1, x])/2 + G[1, 0, 1, x]*(-1099/36 + ((17*I)/6)*Pi - 
        (9*Log[mu2/s])/2) + G[0, 1, 1, x]*(27/4 - (6*I)*Pi - 
        (9*Log[mu2/s])/2) + G[1, 1, 0, x]*(-1099/36 + ((191*I)/12)*Pi - 
        (9*Log[mu2/s])/2) - ((35*I)/6)*Pi*Log[mu2/s]^2 + 
      (I/2)*Pi*Log[mu2/s]^3 + G[1, 0, 0, x]*(89/9 - ((7*I)/6)*Pi + 
        3*Log[mu2/s]) + G[0, 1, 0, x]*(-35/3 - ((25*I)/6)*Pi + 
        3*Log[mu2/s]) + G[0, 0, 1, x]*(-35/3 + ((9*I)/2)*Pi + 3*Log[mu2/s]) + 
      G[0, 0, x]*(((-35*I)/3)*Pi + (3*I)*Pi*Log[mu2/s]) + 
      G[1, 1, x]*(-1133/12 - ((197*I)/12)*Pi - (35*Log[mu2/s])/4 + 
        (9*Log[mu2/s]^2)/4 - (257*zeta[2])/12) + 
      G[1, 0, x]*(2077/54 - ((323*I)/36)*Pi + (35/3 - ((9*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (25*zeta[2])/3) + 
      (-141 - ((245*I)/6)*Pi)*zeta[2] + G[0, 1, x]*(2077/54 + ((27*I)/4)*Pi + 
        (35/3 - ((9*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
        (311*zeta[2])/6) + Log[mu2/s]*(((461*I)/54)*Pi - 
        ((11*I)/6)*Pi*zeta[2]) + G[0, x]*(((2077*I)/54)*Pi + 
        ((35*I)/3)*Pi*Log[mu2/s] - ((3*I)/2)*Pi*Log[mu2/s]^2 - 
        ((37*I)/6)*Pi*zeta[2]) + G[1, x]*(16291/162 - ((569*I)/12)*Pi + 
        (-35/6 + ((9*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(461/54 - ((35*I)/4)*Pi - (11*zeta[2])/6) + 
        (671/6 - ((73*I)/6)*Pi)*zeta[2] - (7*zeta[3])/3) + 
      ((13*I)/3)*Pi*zeta[3] + 60*zeta[4])/x^2 + 
    x*((-539/12 - ((61*I)/4)*Pi)*G[1, 1, 1, x] - 269*G[0, 0, 0, 0, x] + 
      (251*G[0, 0, 0, 1, x])/4 + (251*G[0, 0, 1, 0, x])/4 - 
      (117*G[0, 0, 1, 1, x])/4 + 195*G[0, 1, 0, 0, x] - 10*G[0, 1, 0, 1, x] - 
      10*G[0, 1, 1, 0, x] - (9*G[0, 1, 1, 1, x])/4 + 
      (745*G[1, 0, 0, 0, x])/4 - (15*G[1, 0, 0, 1, x])/2 - 
      (15*G[1, 0, 1, 0, x])/2 + (3*G[1, 0, 1, 1, x])/2 - 
      (555*G[1, 1, 0, 0, x])/4 - (75*G[1, 1, 0, 1, x])/4 - 
      (75*G[1, 1, 1, 0, x])/4 + (7*G[1, 1, 1, 1, x])/2 + 
      G[0, 0, 1, x]*(-833/24 + ((17*I)/2)*Pi - 25*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-569/6 + ((615*I)/4)*Pi - 25*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-833/24 + (160*I)*Pi - 25*Log[mu2/s]) + 
      G[0, 1, 1, x]*(39/4 + (I/4)*Pi + (25*Log[mu2/s])/2) + 
      G[1, 0, 1, x]*(559/8 + ((13*I)/2)*Pi + (25*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(559/8 - (145*I)*Pi + (25*Log[mu2/s])/2) + 
      G[0, 0, 0, x]*(179/3 - ((675*I)/4)*Pi + (75*Log[mu2/s])/2) + 
      G[1, 0, x]*(-943/24 - ((949*I)/24)*Pi + (-175/12 - (5*I)*Pi)*
         Log[mu2/s] + (15*Log[mu2/s]^2)/4 - (261*zeta[2])/2) + 
      G[0, 1, x]*(-943/24 - ((949*I)/24)*Pi + (-175/12 - (5*I)*Pi)*
         Log[mu2/s] + (15*Log[mu2/s]^2)/4 - 16*zeta[2]) + 
      (943/8 + ((949*I)/8)*Pi)*zeta[2] + (175/4 + (15*I)*Pi)*Log[mu2/s]*
       zeta[2] - (45*Log[mu2/s]^2*zeta[2])/4 + 
      G[1, 1, x]*(943/24 + ((949*I)/24)*Pi + (175/12 + (5*I)*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/4 + (73*zeta[2])/4) + 
      G[0, 0, x]*(943/24 + ((949*I)/24)*Pi + (175/12 + (5*I)*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/4 + (195*zeta[2])/4) + 
      G[1, x]*((-2521/24 + (130*I)*Pi)*zeta[2] - (539*zeta[3])/4) + 
      (481/8 + ((631*I)/4)*Pi)*zeta[3] + 
      G[0, x]*((-11/24 - (175*I)*Pi)*zeta[2] + (75*Log[mu2/s]*zeta[2])/2 + 
        (535*zeta[3])/4) + (14723*zeta[4])/16))}


==> anc/qqbargg_-+++_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0, 0}


==> anc/qqbargg_-+++_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{x/(2*Nc) + Nf*(x/3 - x^2/3) + Nc*(x/6 + x^2/3) + 
  e*(Nc*((-I/2)*Pi + (-1/2 + (I/2)*Pi)*G[1, x] + 
      ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)/x + G[1, 1, x]/2 + 
      x*(1/9 + (I/6)*Pi + Log[mu2/s]/6) + 
      x^2*(8/9 + (I/3)*Pi + Log[mu2/s]/3)) + 
    Nf*(x^2*(-11/9 - (I/3)*Pi - Log[mu2/s]/3) + 
      x*(11/9 + (I/3)*Pi + Log[mu2/s]/3)) + 
    ((-I/2)*Pi + (-1/2 + (I/2)*Pi)*G[1, x] + 
      ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)/x + G[1, 1, x]/2 + 
      x*(1 + (I/2)*Pi + Log[mu2/s]/2))/Nc) + 
  e^2*(Nf*(x*(85/27 + ((11*I)/9)*Pi + (11/9 + (I/3)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/6 - (7*zeta[2])/6) + x^2*(-85/27 - ((11*I)/9)*Pi + 
        (-11/9 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 + (7*zeta[2])/6)) + 
    ((-I)*Pi + (I/2)*Pi*G[0, 1, x] + G[0, 1, 1, x]/2 - G[1, 1, 1, x] + 
      G[1, 1, x]*(1 - (I/2)*Pi + Log[mu2/s]/2) - (I/2)*Pi*Log[mu2/s] + 
      x*(2 + I*Pi + (1 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 - 
        (7*zeta[2])/4) + G[1, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*
         Log[mu2/s] - (3*zeta[2])/2) + (3*zeta[2])/2 + 
      ((-I/2)*Pi*G[0, 1, x] - G[0, 1, 1, x]/2 + G[1, 1, 1, x] + 
        G[1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2))/x)/Nc + 
    Nc*((-I)*Pi + (I/2)*Pi*G[0, 1, x] + G[0, 1, 1, x]/2 - G[1, 1, 1, x] + 
      G[1, 1, x]*(1 - (I/2)*Pi + Log[mu2/s]/2) - (I/2)*Pi*Log[mu2/s] + 
      G[1, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
        (3*zeta[2])/2) + x^2*(52/27 + ((8*I)/9)*Pi + (8/9 + (I/3)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2/6 - (7*zeta[2])/6) + 
      x*(2/27 + (I/9)*Pi + (1/9 + (I/6)*Pi)*Log[mu2/s] + Log[mu2/s]^2/12 - 
        (7*zeta[2])/12) + (3*zeta[2])/2 + 
      ((-I/2)*Pi*G[0, 1, x] - G[0, 1, 1, x]/2 + G[1, 1, 1, x] + 
        G[1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2))/x)) + 
  e^3*(((-2*I)*Pi + (I/2)*Pi*G[0, 0, 1, x] - (I/2)*Pi*G[1, 0, 1, x] + 
      G[0, 0, 1, 1, x]/2 - G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x]/2 + 
      (3*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(-3/2 + (I/2)*Pi - Log[mu2/s]) + 
      G[0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) - (I/4)*Pi*Log[mu2/s]^2 + 
      G[0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
      (3 + ((3*I)/4)*Pi)*zeta[2] + G[1, 1, x]*(2 - (I/2)*Pi + 
        (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
      Log[mu2/s]*((-I)*Pi + (3*zeta[2])/2) + 
      G[1, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-1 + (I/2)*Pi - (3*zeta[2])/2) + (-5/4 - ((3*I)/4)*Pi)*
         zeta[2]) + ((-I/2)*Pi*G[0, 0, 1, x] + (I/2)*Pi*G[1, 0, 1, x] - 
        G[0, 0, 1, 1, x]/2 + G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x]/2 - 
        (3*G[1, 1, 1, 1, x])/2 + G[0, 1, 1, x]*(-1/2 + (I/2)*Pi - 
          Log[mu2/s]/2) + G[1, 1, 1, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 1, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[0, 1, x]*
         ((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[1, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + (3/2 + ((3*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2)))/x + 
      x*(4 + (2*I)*Pi + (1/2 + (I/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/12 + 
        Log[mu2/s]*(2 + I*Pi - (7*zeta[2])/4) + (-7/2 - ((3*I)/4)*Pi)*
         zeta[2] - (7*zeta[3])/6))/Nc + 
    Nc*((-2*I)*Pi + (I/2)*Pi*G[0, 0, 1, x] - (I/2)*Pi*G[1, 0, 1, x] + 
      G[0, 0, 1, 1, x]/2 - G[0, 1, 1, 1, x] - G[1, 0, 1, 1, x]/2 + 
      (3*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(-3/2 + (I/2)*Pi - Log[mu2/s]) + 
      G[0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) - (I/4)*Pi*Log[mu2/s]^2 + 
      G[0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
      (3 + ((3*I)/4)*Pi)*zeta[2] + G[1, 1, x]*(2 - (I/2)*Pi + 
        (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
      Log[mu2/s]*((-I)*Pi + (3*zeta[2])/2) + 
      G[1, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-1 + (I/2)*Pi - (3*zeta[2])/2) + (-5/4 - ((3*I)/4)*Pi)*
         zeta[2]) + ((-I/2)*Pi*G[0, 0, 1, x] + (I/2)*Pi*G[1, 0, 1, x] - 
        G[0, 0, 1, 1, x]/2 + G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x]/2 - 
        (3*G[1, 1, 1, 1, x])/2 + G[0, 1, 1, x]*(-1/2 + (I/2)*Pi - 
          Log[mu2/s]/2) + G[1, 1, 1, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 1, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[0, 1, x]*
         ((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[1, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + (3/2 + ((3*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2)))/x + 
      x^2*(320/81 + ((52*I)/27)*Pi + (4/9 + (I/6)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/18 + Log[mu2/s]*(52/27 + ((8*I)/9)*Pi - (7*zeta[2])/6) + 
        (-28/9 - (I/2)*Pi)*zeta[2] - (7*zeta[3])/9) + 
      x*(4/81 + ((2*I)/27)*Pi + (1/18 + (I/12)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/36 + Log[mu2/s]*(2/27 + (I/9)*Pi - (7*zeta[2])/12) + 
        (-7/18 - (I/4)*Pi)*zeta[2] - (7*zeta[3])/18)) + 
    Nf*(x*(575/81 + ((85*I)/27)*Pi + (11/18 + (I/6)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/18 + Log[mu2/s]*(85/27 + ((11*I)/9)*Pi - 
          (7*zeta[2])/6) + (-77/18 - (I/2)*Pi)*zeta[2] - (7*zeta[3])/9) + 
      x^2*(-575/81 - ((85*I)/27)*Pi + (-11/18 - (I/6)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/18 + (77/18 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-85/27 - ((11*I)/9)*Pi + (7*zeta[2])/6) + 
        (7*zeta[3])/9))) + 
  e^4*(Nf*(x^2*(-3661/243 - ((575*I)/81)*Pi + (-11/54 - (I/18)*Pi)*
         Log[mu2/s]^3 - Log[mu2/s]^4/72 + Log[mu2/s]^2*
         (-85/54 - ((11*I)/18)*Pi + (7*zeta[2])/12) + 
        (595/54 + ((11*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (-575/81 - ((85*I)/27)*Pi + (77/18 + (I/2)*Pi)*zeta[2] + 
          (7*zeta[3])/9) + (77/27 + ((7*I)/9)*Pi)*zeta[3] - 
        (73*zeta[4])/48) + x*(3661/243 + ((575*I)/81)*Pi + 
        (11/54 + (I/18)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/72 + 
        Log[mu2/s]^2*(85/54 + ((11*I)/18)*Pi - (7*zeta[2])/12) + 
        (-595/54 - ((11*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (575/81 + ((85*I)/27)*Pi + (-77/18 - (I/2)*Pi)*zeta[2] - 
          (7*zeta[3])/9) + (-77/27 - ((7*I)/9)*Pi)*zeta[3] + 
        (73*zeta[4])/48)) + Nc*((-4*I)*Pi + (I/2)*Pi*G[0, 0, 0, 1, x] - 
      (I/2)*Pi*G[0, 1, 0, 1, x] - (I/2)*Pi*G[1, 0, 0, 1, x] + 
      (I/2)*Pi*G[1, 1, 0, 1, x] + G[0, 0, 0, 1, 1, x]/2 - 
      G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x]/2 + (3*G[0, 1, 1, 1, 1, x])/
       2 - G[1, 0, 0, 1, 1, x]/2 + G[1, 0, 1, 1, 1, x] + 
      G[1, 1, 0, 1, 1, x]/2 - 2*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
      G[0, 0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) - 
      (I/12)*Pi*Log[mu2/s]^3 + G[1, 1, 1, 1, x]*(2 - (I/2)*Pi + 
        (3*Log[mu2/s])/2) + G[0, 0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - 
        (3*zeta[2])/2) + G[1, 1, 1, x]*(-3 + (I/2)*Pi + 
        (-3/2 + (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - zeta[2]) + 
      Log[mu2/s]^2*((-I/2)*Pi + (3*zeta[2])/4) + (6 + ((3*I)/2)*Pi)*zeta[2] + 
      G[0, 1, 1, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/4 + (5*zeta[2])/4) + G[1, 0, 1, x]*
       ((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
      G[0, 1, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
         ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - ((3*I)/4)*Pi)*zeta[2]) + 
      Log[mu2/s]*((-2*I)*Pi + (3 + ((3*I)/4)*Pi)*zeta[2]) + 
      G[1, 1, x]*(4 - I*Pi + (1/2 - (I/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/12 + (1 + ((3*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(2 - (I/2)*Pi + (5*zeta[2])/4) - (7*zeta[3])/6) + 
      ((7*I)/6)*Pi*zeta[3] + ((-I/2)*Pi*G[0, 0, 0, 1, x] + 
        (I/2)*Pi*G[0, 1, 0, 1, x] + (I/2)*Pi*G[1, 0, 0, 1, x] - 
        (I/2)*Pi*G[1, 1, 0, 1, x] - G[0, 0, 0, 1, 1, x]/2 + 
        G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x]/2 - (3*G[0, 1, 1, 1, 1, x])/
         2 + G[1, 0, 0, 1, 1, x]/2 - G[1, 0, 1, 1, 1, x] - 
        G[1, 1, 0, 1, 1, x]/2 + 2*G[1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, x]*(-3/2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 0, 1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, 1, 1, 1, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[0, 1, 1, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[1, 1, 1, x]*
         (2 - (I/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
          zeta[2]) + G[0, 0, 1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) + G[0, 1, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
          (3/2 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + 
            (3*zeta[2])/2)) + G[1, 1, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(-1 + (I/2)*Pi - 
            (5*zeta[2])/4) + (-5/4 - ((3*I)/4)*Pi)*zeta[2] + (7*zeta[3])/6) + 
        G[1, x]*((-2*I)*Pi - (I/12)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           ((-I/4)*Pi + (3*zeta[2])/4) + (3 + ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi + (3/2 + ((3*I)/4)*Pi)*zeta[2]) + 
          ((7*I)/6)*Pi*zeta[3] - (15*zeta[4])/4))/x + 
      x*(8/243 + ((4*I)/81)*Pi + (1/54 + (I/36)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/144 + Log[mu2/s]^2*(1/27 + (I/18)*Pi - (7*zeta[2])/24) + 
        (-7/27 - (I/6)*Pi)*zeta[2] + Log[mu2/s]*(4/81 + ((2*I)/27)*Pi + 
          (-7/18 - (I/4)*Pi)*zeta[2] - (7*zeta[3])/18) + 
        (-7/27 - ((7*I)/18)*Pi)*zeta[3] + (73*zeta[4])/96) - (15*zeta[4])/4 + 
      x^2*(1936/243 + ((320*I)/81)*Pi + (4/27 + (I/18)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/72 + Log[mu2/s]^2*(26/27 + ((4*I)/9)*Pi - 
          (7*zeta[2])/12) + (-182/27 - ((4*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(320/81 + ((52*I)/27)*Pi + (-28/9 - (I/2)*Pi)*zeta[2] - 
          (7*zeta[3])/9) + (-56/27 - ((7*I)/9)*Pi)*zeta[3] + 
        (73*zeta[4])/48) + G[1, x]*(-4 + (2*I)*Pi + (-1/12 + (I/12)*Pi)*
         Log[mu2/s]^3 + Log[mu2/s]^2*(-1/2 + (I/4)*Pi - (3*zeta[2])/4) + 
        (-5/2 - ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-2 + I*Pi + 
          (-5/4 - ((3*I)/4)*Pi)*zeta[2]) + (7/6 - ((7*I)/6)*Pi)*zeta[3] + 
        (15*zeta[4])/4)) + ((-4*I)*Pi + (I/2)*Pi*G[0, 0, 0, 1, x] - 
      (I/2)*Pi*G[0, 1, 0, 1, x] - (I/2)*Pi*G[1, 0, 0, 1, x] + 
      (I/2)*Pi*G[1, 1, 0, 1, x] + G[0, 0, 0, 1, 1, x]/2 - 
      G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x]/2 + (3*G[0, 1, 1, 1, 1, x])/
       2 - G[1, 0, 0, 1, 1, x]/2 + G[1, 0, 1, 1, 1, x] + 
      G[1, 1, 0, 1, 1, x]/2 - 2*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
      G[0, 0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) - 
      (I/12)*Pi*Log[mu2/s]^3 + G[1, 1, 1, 1, x]*(2 - (I/2)*Pi + 
        (3*Log[mu2/s])/2) + G[0, 0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - 
        (3*zeta[2])/2) + G[1, 1, 1, x]*(-3 + (I/2)*Pi + 
        (-3/2 + (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - zeta[2]) + 
      Log[mu2/s]^2*((-I/2)*Pi + (3*zeta[2])/4) + (6 + ((3*I)/2)*Pi)*zeta[2] + 
      G[0, 1, 1, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/4 + (5*zeta[2])/4) + G[1, 0, 1, x]*
       ((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
      G[0, 1, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
         ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - ((3*I)/4)*Pi)*zeta[2]) + 
      Log[mu2/s]*((-2*I)*Pi + (3 + ((3*I)/4)*Pi)*zeta[2]) + 
      G[1, 1, x]*(4 - I*Pi + (1/2 - (I/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/12 + (1 + ((3*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(2 - (I/2)*Pi + (5*zeta[2])/4) - (7*zeta[3])/6) + 
      ((7*I)/6)*Pi*zeta[3] + ((-I/2)*Pi*G[0, 0, 0, 1, x] + 
        (I/2)*Pi*G[0, 1, 0, 1, x] + (I/2)*Pi*G[1, 0, 0, 1, x] - 
        (I/2)*Pi*G[1, 1, 0, 1, x] - G[0, 0, 0, 1, 1, x]/2 + 
        G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x]/2 - (3*G[0, 1, 1, 1, 1, x])/
         2 + G[1, 0, 0, 1, 1, x]/2 - G[1, 0, 1, 1, 1, x] - 
        G[1, 1, 0, 1, 1, x]/2 + 2*G[1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, x]*(-3/2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 0, 1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, 1, 1, 1, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[0, 1, 1, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[1, 1, 1, x]*
         (2 - (I/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
          zeta[2]) + G[0, 0, 1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) + G[0, 1, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
          (3/2 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + 
            (3*zeta[2])/2)) + G[1, 1, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(-1 + (I/2)*Pi - 
            (5*zeta[2])/4) + (-5/4 - ((3*I)/4)*Pi)*zeta[2] + (7*zeta[3])/6) + 
        G[1, x]*((-2*I)*Pi - (I/12)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           ((-I/4)*Pi + (3*zeta[2])/4) + (3 + ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi + (3/2 + ((3*I)/4)*Pi)*zeta[2]) + 
          ((7*I)/6)*Pi*zeta[3] - (15*zeta[4])/4))/x - (15*zeta[4])/4 + 
      x*(8 + (4*I)*Pi + (1/6 + (I/12)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/48 + 
        Log[mu2/s]^2*(1 + (I/2)*Pi - (7*zeta[2])/8) + (-7 - ((3*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(4 + (2*I)*Pi + (-7/2 - ((3*I)/4)*Pi)*zeta[2] - 
          (7*zeta[3])/6) + (-7/3 - ((7*I)/6)*Pi)*zeta[3] + (73*zeta[4])/32) + 
      G[1, x]*(-4 + (2*I)*Pi + (-1/12 + (I/12)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-1/2 + (I/4)*Pi - (3*zeta[2])/4) + 
        (-5/2 - ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-2 + I*Pi + 
          (-5/4 - ((3*I)/4)*Pi)*zeta[2]) + (7/6 - ((7*I)/6)*Pi)*zeta[3] + 
        (15*zeta[4])/4))/Nc), (-1/2 + x/2)/Nc + Nc*(-1/2 + (5*x)/6 - x^2/3) + 
  Nf*(-x/3 + x^2/3) + 
  e*(Nf*(x*(-11/9 - (I/3)*Pi - Log[mu2/s]/3) + 
      x^2*(11/9 + (I/3)*Pi + Log[mu2/s]/3)) + 
    (-1 + (1/2 - (I/2)*Pi)*G[0, x] + ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)/
       (1 - x) - G[0, 0, x]/2 + x*(1 + (I/2)*Pi + Log[mu2/s]/2) - 
      Log[mu2/s]/2)/Nc + Nc*(-1 + (1/2 - (I/2)*Pi)*G[0, x] + 
      ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)/(1 - x) - G[0, 0, x]/2 + 
      x^2*(-8/9 - (I/3)*Pi - Log[mu2/s]/3) + 
      x*(17/9 + ((5*I)/6)*Pi + (5*Log[mu2/s])/6) - Log[mu2/s]/2)) + 
  e^2*(Nf*(x^2*(85/27 + ((11*I)/9)*Pi + (11/9 + (I/3)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/6 - (7*zeta[2])/6) + x*(-85/27 - ((11*I)/9)*Pi + 
        (-11/9 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 + (7*zeta[2])/6)) + 
    (-2 - (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x]/2 + 
      G[0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]/2) - Log[mu2/s] - 
      Log[mu2/s]^2/4 + x*(2 + I*Pi + (1 + (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/4 - (7*zeta[2])/4) + (1/4 + (I/2)*Pi)*zeta[2] + 
      G[0, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s] + (3*zeta[2])/2) + 
      ((I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x]/2 + 
        G[0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
        (I/2)*Pi*zeta[2] + zeta[3]/2)/(1 - x) - zeta[3]/2)/Nc + 
    Nc*(-2 - (I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x]/2 + 
      G[0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]/2) - Log[mu2/s] - 
      Log[mu2/s]^2/4 + x*(106/27 + ((17*I)/9)*Pi + (17/9 + ((5*I)/6)*Pi)*
         Log[mu2/s] + (5*Log[mu2/s]^2)/12 - (35*zeta[2])/12) + 
      (1/4 + (I/2)*Pi)*zeta[2] + x^2*(-52/27 - ((8*I)/9)*Pi + 
        (-8/9 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 + (7*zeta[2])/6) + 
      G[0, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s] + (3*zeta[2])/2) + 
      ((I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x]/2 + 
        G[0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
        (I/2)*Pi*zeta[2] + zeta[3]/2)/(1 - x) - zeta[3]/2)) + 
  e^3*(Nf*(x^2*(575/81 + ((85*I)/27)*Pi + (11/18 + (I/6)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/18 + Log[mu2/s]*(85/27 + ((11*I)/9)*Pi - 
          (7*zeta[2])/6) + (-77/18 - (I/2)*Pi)*zeta[2] - (7*zeta[3])/9) + 
      x*(-575/81 - ((85*I)/27)*Pi + (-11/18 - (I/6)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/18 + (77/18 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-85/27 - ((11*I)/9)*Pi + (7*zeta[2])/6) + 
        (7*zeta[3])/9)) + (-4 + (I/2)*Pi*G[0, 1, 0, x] - 
      (I/2)*Pi*G[1, 1, 0, x] - (3*G[0, 0, 0, 0, x])/2 + G[0, 1, 0, 0, x]/2 + 
      G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x]/2 + G[1, 0, 0, x]*
       (-1/2 + (I/2)*Pi - Log[mu2/s]/2) - Log[mu2/s]^2/2 - Log[mu2/s]^3/12 + 
      G[0, 0, 0, x]*(3/2 - (I/2)*Pi + Log[mu2/s]) + 
      G[0, 0, x]*(-2 + (I/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 - (5*zeta[2])/4) + (1/2 + (I/2)*Pi)*zeta[2] + 
      G[1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
      x*(4 + (2*I)*Pi + (1/2 + (I/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/12 + 
        Log[mu2/s]*(2 + I*Pi - (7*zeta[2])/4) + (-7/2 - ((3*I)/4)*Pi)*
         zeta[2] - (7*zeta[3])/6) + Log[mu2/s]*
       (-2 + (1/4 + (I/2)*Pi)*zeta[2] - zeta[3]/2) + 
      G[1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
      G[0, x]*(2 - I*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
        (5/4 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*(1 - (I/2)*Pi + 
          (3*zeta[2])/2) + zeta[3]/2) + (2*zeta[3])/3 - (27*zeta[4])/8 + 
      ((-I/2)*Pi*G[0, 1, 0, x] + (I/2)*Pi*G[1, 1, 0, x] + 
        (3*G[0, 0, 0, 0, x])/2 - G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + 
        G[1, 1, 0, 0, x]/2 + G[0, 0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
        (I/2)*Pi*zeta[2] + G[0, 0, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
          zeta[3]/2) + G[1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + 
        Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
        (27*zeta[4])/8)/(1 - x))/Nc + Nc*(-4 + (I/2)*Pi*G[0, 1, 0, x] - 
      (I/2)*Pi*G[1, 1, 0, x] - (3*G[0, 0, 0, 0, x])/2 + G[0, 1, 0, 0, x]/2 + 
      G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x]/2 + G[1, 0, 0, x]*
       (-1/2 + (I/2)*Pi - Log[mu2/s]/2) - Log[mu2/s]^2/2 - Log[mu2/s]^3/12 + 
      G[0, 0, 0, x]*(3/2 - (I/2)*Pi + Log[mu2/s]) + 
      G[0, 0, x]*(-2 + (I/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 - (5*zeta[2])/4) + (1/2 + (I/2)*Pi)*zeta[2] + 
      G[1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
      x*(644/81 + ((106*I)/27)*Pi + (17/18 + ((5*I)/12)*Pi)*Log[mu2/s]^2 + 
        (5*Log[mu2/s]^3)/36 + Log[mu2/s]*(106/27 + ((17*I)/9)*Pi - 
          (35*zeta[2])/12) + (-119/18 - ((5*I)/4)*Pi)*zeta[2] - 
        (35*zeta[3])/18) + Log[mu2/s]*(-2 + (1/4 + (I/2)*Pi)*zeta[2] - 
        zeta[3]/2) + G[1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
      G[0, x]*(2 - I*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
        (5/4 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*(1 - (I/2)*Pi + 
          (3*zeta[2])/2) + zeta[3]/2) + x^2*(-320/81 - ((52*I)/27)*Pi + 
        (-4/9 - (I/6)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/18 + 
        (28/9 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-52/27 - ((8*I)/9)*Pi + 
          (7*zeta[2])/6) + (7*zeta[3])/9) + (2*zeta[3])/3 - (27*zeta[4])/8 + 
      ((-I/2)*Pi*G[0, 1, 0, x] + (I/2)*Pi*G[1, 1, 0, x] + 
        (3*G[0, 0, 0, 0, x])/2 - G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + 
        G[1, 1, 0, 0, x]/2 + G[0, 0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) - 
        (I/2)*Pi*zeta[2] + G[0, 0, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
          zeta[3]/2) + G[1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + 
        Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
        (27*zeta[4])/8)/(1 - x))) + 
  e^4*(Nf*(x*(-3661/243 - ((575*I)/81)*Pi + (-11/54 - (I/18)*Pi)*
         Log[mu2/s]^3 - Log[mu2/s]^4/72 + Log[mu2/s]^2*
         (-85/54 - ((11*I)/18)*Pi + (7*zeta[2])/12) + 
        (595/54 + ((11*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (-575/81 - ((85*I)/27)*Pi + (77/18 + (I/2)*Pi)*zeta[2] + 
          (7*zeta[3])/9) + (77/27 + ((7*I)/9)*Pi)*zeta[3] - 
        (73*zeta[4])/48) + x^2*(3661/243 + ((575*I)/81)*Pi + 
        (11/54 + (I/18)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/72 + 
        Log[mu2/s]^2*(85/54 + ((11*I)/18)*Pi - (7*zeta[2])/12) + 
        (-595/54 - ((11*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (575/81 + ((85*I)/27)*Pi + (-77/18 - (I/2)*Pi)*zeta[2] - 
          (7*zeta[3])/9) + (-77/27 - ((7*I)/9)*Pi)*zeta[3] + 
        (73*zeta[4])/48)) + (-8 - (I/2)*Pi*G[0, 0, 1, 0, x] + 
      (I/2)*Pi*G[0, 1, 1, 0, x] + (I/2)*Pi*G[1, 0, 1, 0, x] - 
      (I/2)*Pi*G[1, 1, 1, 0, x] + 2*G[0, 0, 0, 0, 0, x] - 
      G[0, 0, 1, 0, 0, x]/2 - G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x]/2 - 
      (3*G[1, 0, 0, 0, 0, x])/2 + G[1, 0, 1, 0, 0, x]/2 + 
      G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x]/2 + 
      G[0, 0, 0, 0, x]*(-2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
      G[1, 1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
      G[0, 1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) - Log[mu2/s]^3/6 - 
      Log[mu2/s]^4/48 + G[1, 0, 0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
      G[1, 0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[0, 0, 0, x]*
       (3 - (I/2)*Pi + (3/2 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        zeta[2]) + G[1, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
        (3*zeta[2])/2) + G[1, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
      Log[mu2/s]^2*(-1 + (1/8 + (I/4)*Pi)*zeta[2] - zeta[3]/4) + 
      zeta[2]*(1 + I*Pi + zeta[3]/4) + G[0, 1, x]*((-I/2)*Pi*zeta[2] + 
        zeta[3]/2) + G[1, 0, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
        (3/2 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + 
        zeta[3]/2) + G[0, 0, x]*(-4 + I*Pi + (-1/2 + (I/4)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/12 + Log[mu2/s]*(-2 + (I/2)*Pi - (5*zeta[2])/4) + 
        (-1 - (I/4)*Pi)*zeta[2] + (2*zeta[3])/3) + (4*zeta[3])/3 + 
      G[1, x]*((I/2)*Pi*zeta[2] + Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2) - 
        zeta[3]/2 - (27*zeta[4])/8) + Log[mu2/s]*
       (-4 + (1/2 + (I/2)*Pi)*zeta[2] + (2*zeta[3])/3 - (27*zeta[4])/8) + 
      G[0, x]*(4 - (2*I)*Pi + (1/12 - (I/12)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(1/2 - (I/4)*Pi + (3*zeta[2])/4) + 
        (5/2 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*(2 - I*Pi + 
          (5/4 + (I/4)*Pi)*zeta[2] + zeta[3]/2) + (-2/3 + ((7*I)/6)*Pi)*
         zeta[3] - (3*zeta[4])/8) + (-61/32 - I*Pi)*zeta[4] + 
      x*(8 + (4*I)*Pi + (1/6 + (I/12)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/48 + 
        Log[mu2/s]^2*(1 + (I/2)*Pi - (7*zeta[2])/8) + (-7 - ((3*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(4 + (2*I)*Pi + (-7/2 - ((3*I)/4)*Pi)*zeta[2] - 
          (7*zeta[3])/6) + (-7/3 - ((7*I)/6)*Pi)*zeta[3] + (73*zeta[4])/32) + 
      ((I/2)*Pi*G[0, 0, 1, 0, x] - (I/2)*Pi*G[0, 1, 1, 0, x] - 
        (I/2)*Pi*G[1, 0, 1, 0, x] + (I/2)*Pi*G[1, 1, 1, 0, x] - 
        2*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x]/2 + G[0, 1, 0, 0, 0, x] - 
        G[0, 1, 1, 0, 0, x]/2 + (3*G[1, 0, 0, 0, 0, x])/2 - 
        G[1, 0, 1, 0, 0, x]/2 - G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x]/2 + 
        G[1, 0, 0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, 0, 0, 0, x]*(3/2 - (I/2)*Pi + (3*Log[mu2/s])/2) + 
        G[1, 1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[0, 0, 0, x]*(-2 + (I/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - zeta[2]) + G[1, 0, 0, x]*(1 - (I/2)*Pi + 
          (1/2 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[0, 0, x]*(2 - I*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/12 + (5/4 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(1 - (I/2)*Pi + (5*zeta[2])/4) - (2*zeta[3])/3) + 
        G[1, 0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
          zeta[3]/2) + G[0, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        zeta[2]*((-I)*Pi - zeta[3]/4) + Log[mu2/s]^2*((-I/4)*Pi*zeta[2] + 
          zeta[3]/4) + G[1, 1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3] + 
        G[0, x]*((2*I)*Pi + (I/12)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           ((I/4)*Pi - (3*zeta[2])/4) + (-3 - (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(I*Pi + (-3/2 - (I/4)*Pi)*zeta[2] - zeta[3]/2) + 
          (-1/2 - ((7*I)/6)*Pi)*zeta[3] + (3*zeta[4])/8) + 
        (27/8 + I*Pi)*zeta[4] + Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2 + 
          (27*zeta[4])/8) + G[1, x]*((-I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
          (27*zeta[4])/8) + zeta[5]/2)/(1 - x) - zeta[5]/2)/Nc + 
    Nc*(-8 - (I/2)*Pi*G[0, 0, 1, 0, x] + (I/2)*Pi*G[0, 1, 1, 0, x] + 
      (I/2)*Pi*G[1, 0, 1, 0, x] - (I/2)*Pi*G[1, 1, 1, 0, x] + 
      2*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x]/2 - G[0, 1, 0, 0, 0, x] + 
      G[0, 1, 1, 0, 0, x]/2 - (3*G[1, 0, 0, 0, 0, x])/2 + 
      G[1, 0, 1, 0, 0, x]/2 + G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x]/2 + 
      G[0, 0, 0, 0, x]*(-2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
      G[1, 1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
      G[0, 1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) - Log[mu2/s]^3/6 - 
      Log[mu2/s]^4/48 + G[1, 0, 0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
      G[1, 0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[0, 0, 0, x]*
       (3 - (I/2)*Pi + (3/2 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        zeta[2]) + G[1, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
        (3*zeta[2])/2) + G[1, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
      Log[mu2/s]^2*(-1 + (1/8 + (I/4)*Pi)*zeta[2] - zeta[3]/4) + 
      zeta[2]*(1 + I*Pi + zeta[3]/4) + G[0, 1, x]*((-I/2)*Pi*zeta[2] + 
        zeta[3]/2) + G[1, 0, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
        (3/2 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + 
        zeta[3]/2) + G[0, 0, x]*(-4 + I*Pi + (-1/2 + (I/4)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/12 + Log[mu2/s]*(-2 + (I/2)*Pi - (5*zeta[2])/4) + 
        (-1 - (I/4)*Pi)*zeta[2] + (2*zeta[3])/3) + (4*zeta[3])/3 + 
      G[1, x]*((I/2)*Pi*zeta[2] + Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2) - 
        zeta[3]/2 - (27*zeta[4])/8) + Log[mu2/s]*
       (-4 + (1/2 + (I/2)*Pi)*zeta[2] + (2*zeta[3])/3 - (27*zeta[4])/8) + 
      x^2*(-1936/243 - ((320*I)/81)*Pi + (-4/27 - (I/18)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/72 + Log[mu2/s]^2*(-26/27 - ((4*I)/9)*Pi + 
          (7*zeta[2])/12) + (182/27 + ((4*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-320/81 - ((52*I)/27)*Pi + (28/9 + (I/2)*Pi)*zeta[2] + 
          (7*zeta[3])/9) + (56/27 + ((7*I)/9)*Pi)*zeta[3] - 
        (73*zeta[4])/48) + G[0, x]*(4 - (2*I)*Pi + (1/12 - (I/12)*Pi)*
         Log[mu2/s]^3 + Log[mu2/s]^2*(1/2 - (I/4)*Pi + (3*zeta[2])/4) + 
        (5/2 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*(2 - I*Pi + 
          (5/4 + (I/4)*Pi)*zeta[2] + zeta[3]/2) + (-2/3 + ((7*I)/6)*Pi)*
         zeta[3] - (3*zeta[4])/8) + (-61/32 - I*Pi)*zeta[4] + 
      x*(3880/243 + ((644*I)/81)*Pi + (17/54 + ((5*I)/36)*Pi)*Log[mu2/s]^3 + 
        (5*Log[mu2/s]^4)/144 + Log[mu2/s]^2*(53/27 + ((17*I)/18)*Pi - 
          (35*zeta[2])/24) + (-371/27 - ((17*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(644/81 + ((106*I)/27)*Pi + (-119/18 - ((5*I)/4)*Pi)*
           zeta[2] - (35*zeta[3])/18) + (-119/27 - ((35*I)/18)*Pi)*zeta[3] + 
        (365*zeta[4])/96) + ((I/2)*Pi*G[0, 0, 1, 0, x] - 
        (I/2)*Pi*G[0, 1, 1, 0, x] - (I/2)*Pi*G[1, 0, 1, 0, x] + 
        (I/2)*Pi*G[1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, x] + 
        G[0, 0, 1, 0, 0, x]/2 + G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x]/2 + 
        (3*G[1, 0, 0, 0, 0, x])/2 - G[1, 0, 1, 0, 0, x]/2 - 
        G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x]*
         (-1 + (I/2)*Pi - Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (-1/2 + (I/2)*Pi - Log[mu2/s]/2) + G[1, 1, 0, 0, x]*
         (1/2 - (I/2)*Pi + Log[mu2/s]/2) + G[0, 0, 0, 0, x]*
         (3/2 - (I/2)*Pi + (3*Log[mu2/s])/2) + G[1, 1, 0, x]*
         ((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[0, 0, 0, x]*(-2 + (I/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - zeta[2]) + G[1, 0, 0, x]*(1 - (I/2)*Pi + 
          (1/2 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[0, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[0, 0, x]*(2 - I*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/12 + (5/4 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(1 - (I/2)*Pi + (5*zeta[2])/4) - (2*zeta[3])/3) + 
        G[1, 0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
          zeta[3]/2) + G[0, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        zeta[2]*((-I)*Pi - zeta[3]/4) + Log[mu2/s]^2*((-I/4)*Pi*zeta[2] + 
          zeta[3]/4) + G[1, 1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3] + 
        G[0, x]*((2*I)*Pi + (I/12)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           ((I/4)*Pi - (3*zeta[2])/4) + (-3 - (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(I*Pi + (-3/2 - (I/4)*Pi)*zeta[2] - zeta[3]/2) + 
          (-1/2 - ((7*I)/6)*Pi)*zeta[3] + (3*zeta[4])/8) + 
        (27/8 + I*Pi)*zeta[4] + Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2 + 
          (27*zeta[4])/8) + G[1, x]*((-I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
          (27*zeta[4])/8) + zeta[5]/2)/(1 - x) - zeta[5]/2)), 0}


==> anc/qqbargg_-+++_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-2*I)*Pi - (I/2)*Pi*G[0, x] + (-2 + ((3*I)/2)*Pi)*G[1, x] + 
  ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)/(1 - x) - G[0, 0, x]/2 + 
  ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])/x + (3*G[1, 1, x])/2 + 
  Nf^2*(x*(-10/27 - ((2*I)/9)*Pi - (2*Log[mu2/s])/9) + 
    x^2*(10/27 + ((2*I)/9)*Pi + (2*Log[mu2/s])/9)) + 
  x^3*(-3*G[0, 0, x] + 3*G[0, 1, x] + 3*G[1, 0, x] - 3*G[1, 1, x] - 
    9*zeta[2]) + x*(115/18 + (3*I)*Pi + (-3/2 - I*Pi)*G[0, x] - 
    G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + 
    (4/3 - (I/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 
    G[1, x]*(19/6 + (I/2)*Pi + Log[mu2/s]) + (19*zeta[2])/6) + 
  x^2*(4/3 + (I/2)*Pi + 3*G[0, x] - 3*G[1, x] + (5*G[0, 0, x])/2 - 
    (5*G[0, 1, x])/2 - (5*G[1, 0, x])/2 + (5*G[1, 1, x])/2 + 
    (1/2 + (I/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/6 + (19*zeta[2])/3) + 
  Nc*Nf*((2*I)*Pi + (2 - (3*I)*Pi)*G[1, x] - 3*G[1, 1, x] + 
    ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])/x + 
    x^2*(-397/54 - ((17*I)/18)*Pi + G[1, x]*(((-2*I)/3)*Pi - 
        (2*Log[mu2/s])/3) + (-17/18 + (I/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
      (3*zeta[2])/2) + x*(143/27 - ((19*I)/18)*Pi + G[1, 1, x] + 
      G[1, x]*(-5/3 + ((5*I)/3)*Pi + (2*Log[mu2/s])/3) + 
      (11/18 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (3*zeta[2])/2)) + 
  Nc^2*((-5*I)*Pi + (-5 + ((13*I)/2)*Pi)*G[1, x] + 
    ((-5*I)*Pi*G[1, x] - 5*G[1, 1, x])/x + (13*G[1, 1, x])/2 + 
    x*(25/216 + ((77*I)/18)*Pi - 2*G[1, 1, x] + 
      G[1, x]*(47/12 - ((5*I)/3)*Pi + Log[mu2/s]/3) + 
      (13/36 - (I/6)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + (3*zeta[2])/4) + 
    x^2*(175/27 + ((13*I)/18)*Pi + G[1, x]*(((2*I)/3)*Pi + 
        (2*Log[mu2/s])/3) + (13/18 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
      (3*zeta[2])/2)) + (I*Pi - (I/2)*Pi*G[0, x] + (1 - (2*I)*Pi)*G[1, x] + 
    ((I/2)*Pi*G[0, x] + G[0, 0, x]/2)/(1 - x) - G[0, 0, x]/2 - 2*G[1, 1, x] + 
    (I*Pi*G[1, x] + G[1, 1, x])/x + x^3*(-3*G[0, 0, x] + 3*G[0, 1, x] + 
      3*G[1, 0, x] - 3*G[1, 1, x] - 9*zeta[2]) + 
    x*(17/8 + (I/2)*Pi + (-3/2 - I*Pi)*G[0, x] + (5/4 + (I/2)*Pi)*G[1, x] - 
      G[0, 0, x]/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + G[1, 1, x] + 
      (3/4 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 - zeta[2]/4) + 
    x^2*(3*G[0, x] - 3*G[1, x] + (5*G[0, 0, x])/2 - (5*G[0, 1, x])/2 - 
      (5*G[1, 0, x])/2 + (5*G[1, 1, x])/2 + (15*zeta[2])/2))/Nc^2 + 
  (Nf*((-3*I)*Pi - (3*I)*Pi*G[0, x] + (-3 + (5*I)*Pi)*G[1, x] - 
     3*G[0, 0, x] + ((3*I)*Pi*G[0, x] + 3*G[0, 0, x])/(1 - x) + 
     ((-3*I)*Pi*G[1, x] - 3*G[1, 1, x])/x + 5*G[1, 1, x] + 
     x^3*(-2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x] - 
       6*zeta[2]) + x*(7/9 + ((13*I)/2)*Pi + (-3 - (2*I)*Pi)*G[0, x] + 
       (28/3 - (2*I)*Pi)*G[1, x] - 3*G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - 
       3*G[1, 1, x] + (1/6 + (I/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/6 - 
       (25*zeta[2])/6) + x^2*(-11/6 - (I/2)*Pi + 6*G[0, x] - 6*G[1, x] + 
       3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] + 
       (-1/2 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 + (61*zeta[2])/6)))/Nc + 
  e*(((-719*I)/36)*Pi - 4*G[0, 0, 0, x] + (5/2 + I*Pi)*G[0, 0, 1, x] + 
    (5*G[0, 1, 0, x])/2 - G[0, 1, 1, x] - G[1, 0, 0, x]/2 + 
    (7*G[1, 0, 1, x])/2 + (7/2 - I*Pi)*G[1, 1, 0, x] + 6*G[0, 0, 0, 0, x] - 
    6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 7*G[0, 0, 1, 1, x] - 
    G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] - 
    ((35*I)/6)*Pi*Log[mu2/s] + (I/2)*Pi*Log[mu2/s]^2 + 
    G[1, 1, 1, x]*(-17/3 - I*Pi + 3*Log[mu2/s]) + 
    G[1, 1, x]*(347/36 + ((2*I)/3)*Pi + (17/6 + (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 - (5*zeta[2])/2) + (169/6 + ((5*I)/2)*Pi)*zeta[2] + 
    G[1, 0, x]*(-3/2 + (3*I)*Pi + 2*zeta[2]) + 
    G[0, 1, x]*(-3/2 + ((3*I)/2)*Pi + 5*zeta[2]) + 
    G[0, 0, x]*(5/4 - ((5*I)/2)*Pi - Log[mu2/s] + 12*zeta[2]) + 
    Nf^2*(x^2*(166/81 + ((14*I)/9)*Pi + (14/9 + ((2*I)/3)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/3 - (19*zeta[2])/9) + 
      x*(-166/81 - ((14*I)/9)*Pi + (-14/9 - ((2*I)/3)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/3 + (19*zeta[2])/9)) + 
    G[0, x]*((-I/4)*Pi - I*Pi*Log[mu2/s] - 6*zeta[3]) + 
    x^3*(12*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
      6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + 
      G[0, 0, x]*(-21/2 - 6*Log[mu2/s]) + G[1, 1, x]*(-21/2 - 6*Log[mu2/s]) + 
      G[0, 1, x]*(21/2 + 6*Log[mu2/s]) + G[1, 0, x]*(21/2 + 6*Log[mu2/s]) - 
      (63*zeta[2])/2 + 18*G[0, x]*zeta[2] + 18*G[1, x]*zeta[2] - 
      18*Log[mu2/s]*zeta[2] - 6*zeta[3]) + 
    G[1, x]*(-719/36 + ((83*I)/36)*Pi + (-35/6 + ((23*I)/6)*Pi)*Log[mu2/s] + 
      (1/2 - (I/2)*Pi)*Log[mu2/s]^2 + (-80/3 + (I/2)*Pi)*zeta[2] - 
      2*zeta[3]) + (-1 + I*Pi)*zeta[3] + 
    ((-4*I)*Pi*G[0, 1, x] - 4*G[0, 1, 1, x] - (3*G[1, 0, 1, x])/2 + 
      (-3/2 + I*Pi)*G[1, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] + 
      3*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(61/6 + I*Pi - 3*Log[mu2/s]) + 
      G[1, 0, x]*(((-3*I)/2)*Pi - 2*zeta[2]) + 
      G[1, 1, x]*(-629/36 + ((17*I)/6)*Pi + (-35/6 - (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[1, x]*(((-629*I)/36)*Pi - 
        ((35*I)/6)*Pi*Log[mu2/s] + (I/2)*Pi*Log[mu2/s]^2 + 
        (157/6 - (I/2)*Pi)*zeta[2] + 2*zeta[3]))/x + 
    x*(3829/108 + ((218*I)/9)*Pi + (-4 + (6*I)*Pi)*G[0, 0, 0, x] + 
      (13/2 + I*Pi)*G[0, 0, 1, x] + (13/2 - (6*I)*Pi)*G[0, 1, 0, x] + 
      (5/2 - I*Pi)*G[0, 1, 1, x] + (5/2 - (6*I)*Pi)*G[1, 0, 0, x] + 
      (-4 - I*Pi)*G[1, 0, 1, x] + (-4 + (6*I)*Pi)*G[1, 1, 0, x] + 
      (-9/2 + I*Pi)*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] + G[0, 0, 1, 1, x] - 
      6*G[0, 1, 0, 0, x] - G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] - 
      G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] + G[1, 1, 1, 1, x] + 
      (5/9 - ((7*I)/6)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/9 + 
      G[0, 0, x]*(17/4 + ((3*I)/2)*Pi - Log[mu2/s] - 6*zeta[2]) + 
      G[1, 1, x]*(157/12 - ((17*I)/2)*Pi - zeta[2]) + 
      (217/36 - ((28*I)/3)*Pi)*zeta[2] + G[0, 1, x]*(-43/4 + (8*I)*Pi - 
        Log[mu2/s] + zeta[2]) + G[1, 0, x]*(-43/4 - ((5*I)/2)*Pi - 
        Log[mu2/s] + 6*zeta[2]) + Log[mu2/s]*(136/9 + ((58*I)/9)*Pi + 
        (25*zeta[2])/3) + G[0, x]*(-33/4 - ((19*I)/2)*Pi + 
        (-3 - (2*I)*Pi)*Log[mu2/s] + (-8 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      (-71/9 - (7*I)*Pi)*zeta[3] + G[1, x]*(625/36 + ((32*I)/3)*Pi + 
        (25/3 + (2*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        (-7/2 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) - (179*zeta[4])/4) + 
    ((I/2)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] + (-5/2 - I*Pi)*G[0, 0, 1, x] - 
      (5*G[0, 1, 0, x])/2 + G[1, 0, 0, x]/2 - 6*G[0, 0, 0, 0, x] + 
      6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] - 7*G[0, 0, 1, 1, x] + 
      G[0, 0, x]*(-5/4 + ((5*I)/2)*Pi + Log[mu2/s] - 12*zeta[2]) + 
      G[0, 1, x]*(((-5*I)/2)*Pi - 5*zeta[2]) - (3*I)*Pi*zeta[2] + 
      (3 - I*Pi)*zeta[3] + G[0, x]*(((-5*I)/4)*Pi + I*Pi*Log[mu2/s] - 
        2*zeta[2] + 6*zeta[3]) - (91*zeta[4])/4)/(1 - x) + (91*zeta[4])/4 + 
    Nc*Nf*(((241*I)/18)*Pi - (4*I)*Pi*G[0, 0, 1, x] - 3*G[0, 1, 1, x] + 
      (38*G[1, 1, 1, x])/3 - 4*G[0, 0, 1, 1, x] + 
      G[1, 1, x]*(-259/18 + ((19*I)/3)*Pi - (19*Log[mu2/s])/3) + 
      ((13*I)/3)*Pi*Log[mu2/s] + ((4*I)*Pi*G[0, 1, x] + 4*G[0, 1, 1, x] - 
        (26*G[1, 1, 1, x])/3 + G[1, 1, x]*(169/18 - ((13*I)/3)*Pi + 
          (13*Log[mu2/s])/3) + G[1, x]*(((169*I)/18)*Pi + 
          ((13*I)/3)*Pi*Log[mu2/s] - (38*zeta[2])/3))/x - (38*zeta[2])/3 + 
      G[0, 1, x]*((-3*I)*Pi + 4*zeta[2]) + 
      G[1, x]*(241/18 - ((181*I)/18)*Pi + (13/3 - ((19*I)/3)*Pi)*Log[mu2/s] + 
        (47*zeta[2])/3) + x^2*(-18095/324 - ((323*I)/18)*Pi - 
        ((4*I)/3)*Pi*G[0, 1, x] + ((4*I)/3)*Pi*G[1, 1, x] - 
        (4*G[0, 1, 1, x])/3 + (4*G[1, 1, 1, x])/3 + (5/12 + I*Pi)*
         Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (-323/18 - ((29*I)/18)*Pi - 5*zeta[2]) + (305/36 - ((4*I)/3)*Pi)*
         zeta[2] + G[1, x]*(((-22*I)/9)*Pi + (-22/9 - (2*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 + (19*zeta[2])/3) - (13*zeta[3])/3) - 
      (4*I)*Pi*zeta[3] + x*(3506/81 + ((41*I)/9)*Pi + 
        ((13*I)/3)*Pi*G[0, 1, x] + (13*G[0, 1, 1, x])/3 - 
        (16*G[1, 1, 1, x])/3 + (-11/12 - I*Pi)*Log[mu2/s]^2 - 
        (2*Log[mu2/s]^3)/3 + G[1, 1, x]*(4 - ((10*I)/3)*Pi + 2*Log[mu2/s]) + 
        G[1, x]*(-155/18 + ((28*I)/9)*Pi + (-8/9 + (4*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - (40*zeta[2])/3) + (337/36 + ((4*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(79/6 - ((49*I)/18)*Pi + 5*zeta[2]) + (13*zeta[3])/3) + 
      ((4*I)*Pi*G[0, 0, 1, x] + 4*G[0, 0, 1, 1, x] - 4*G[0, 1, x]*zeta[2] + 
        (4*I)*Pi*zeta[3] - 11*zeta[4])/(1 - x) + 11*zeta[4]) + 
    x^2*(56/9 + (4*I)*Pi + (-4 - (6*I)*Pi)*G[0, 0, 0, x] + 
      (4 - I*Pi)*G[0, 0, 1, x] + (4 + (6*I)*Pi)*G[0, 1, 0, x] + 
      (-4 + I*Pi)*G[0, 1, 1, x] + (-8 + (6*I)*Pi)*G[1, 0, 0, x] + 
      (8 + I*Pi)*G[1, 0, 1, x] + (8 - (6*I)*Pi)*G[1, 1, 0, x] + 
      (-8 - I*Pi)*G[1, 1, 1, x] - 6*G[0, 0, 0, 0, x] - G[0, 0, 1, 1, x] + 
      6*G[0, 1, 0, 0, x] + G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] + 
      G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - G[1, 1, 1, 1, x] + 
      (43/36 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/9 + 
      G[1, 0, x]*(-11/4 - (5*I)*Pi - 5*Log[mu2/s] - 6*zeta[2]) + 
      G[0, 1, x]*(-11/4 - (5*I)*Pi - 5*Log[mu2/s] - zeta[2]) + 
      (7/18 + ((40*I)/3)*Pi)*zeta[2] + G[1, 1, x]*(35/4 + (5*I)*Pi + 
        5*Log[mu2/s] + zeta[2]) + G[0, 0, x]*(-13/4 + (5*I)*Pi + 
        5*Log[mu2/s] + 6*zeta[2]) + Log[mu2/s]*(4 + ((43*I)/18)*Pi + 
        (32*zeta[2])/3) + G[1, x]*(-33/2 - 6*Log[mu2/s] + 
        (-20 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + (101/9 + (7*I)*Pi)*zeta[3] + 
      G[0, x]*(33/2 + 6*Log[mu2/s] + (-16 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      (179*zeta[4])/4) + (((29*I)/8)*Pi + 2*G[0, 0, 0, x] + 
      (-1/2 + I*Pi)*G[0, 0, 1, x] - G[0, 1, 0, x]/2 - 8*G[0, 1, 1, x] + 
      (11*G[1, 0, 0, x])/2 + (-11/2 + (I/2)*Pi)*G[1, 0, 1, x] + 
      (-11/2 - I*Pi)*G[1, 1, 0, x] + (14 - ((3*I)/2)*Pi)*G[1, 1, 1, x] + 
      G[0, 0, 1, 1, x] + G[1, 0, 1, 1, x]/2 - 6*G[1, 1, 0, 0, x] + 
      5*G[1, 1, 0, 1, x] + 5*G[1, 1, 1, 0, x] - (13*G[1, 1, 1, 1, x])/2 + 
      G[0, 0, x]*(-7/4 + (I/2)*Pi - Log[mu2/s]) - (I/4)*Pi*Log[mu2/s]^2 + 
      G[1, 1, x]*(-89/8 + ((21*I)/4)*Pi + (-13/4 + (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/4 - (35*zeta[2])/4) + G[1, 0, x]*(3/2 - 4*zeta[2]) + 
      G[0, 1, x]*(3/2 - ((17*I)/2)*Pi - zeta[2]) + (-13 + (I/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(((5*I)/4)*Pi + 3*zeta[2]) + 
      G[0, x]*((-I/4)*Pi - I*Pi*Log[mu2/s] + 9*zeta[2]) + 
      ((2*I)*Pi*G[0, 1, x] + 2*G[0, 1, 1, x] + (3/2 - (I/2)*Pi)*
         G[1, 0, 1, x] + (3/2 + I*Pi)*G[1, 1, 0, x] + (-4 + ((3*I)/2)*Pi)*
         G[1, 1, 1, x] - G[1, 0, 1, 1, x]/2 + 6*G[1, 1, 0, 0, x] - 
        5*G[1, 1, 0, 1, x] - 5*G[1, 1, 1, 0, x] + (13*G[1, 1, 1, 1, x])/2 + 
        G[1, 0, x]*(((3*I)/2)*Pi + 4*zeta[2]) + G[1, 1, x]*
         (25/8 - ((5*I)/4)*Pi + (5/4 - (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 + (35*zeta[2])/4) + G[1, x]*(((25*I)/8)*Pi - 
          (I/4)*Pi*Log[mu2/s]^2 + (-9 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((5*I)/4)*Pi + 3*zeta[2]) - (5*zeta[3])/2))/x + 
      x^3*(12*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
        6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + 
        G[0, 0, x]*(-21/2 - 6*Log[mu2/s]) + G[1, 1, x]*
         (-21/2 - 6*Log[mu2/s]) + G[0, 1, x]*(21/2 + 6*Log[mu2/s]) + 
        G[1, 0, x]*(21/2 + 6*Log[mu2/s]) - (63*zeta[2])/2 + 
        18*G[0, x]*zeta[2] + 18*G[1, x]*zeta[2] - 18*Log[mu2/s]*zeta[2] - 
        6*zeta[3]) + x*(143/16 + ((37*I)/8)*Pi + 2*G[0, 0, 0, x] + 
        G[0, 0, 1, x]/2 + G[0, 1, 0, x]/2 + (5*G[0, 1, 1, x])/2 - 
        (7*G[1, 0, 0, x])/2 + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
        (11*G[1, 1, 1, x])/2 + G[0, 0, x]*(17/4 + ((3*I)/2)*Pi - 
          Log[mu2/s]) + G[0, 1, x]*(-19/4 + (2*I)*Pi - Log[mu2/s]) + 
        G[1, 0, x]*(-19/4 - ((5*I)/2)*Pi - Log[mu2/s]) + 
        (13/8 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
        G[1, 1, x]*(5 - ((3*I)/2)*Pi + 2*Log[mu2/s]) + 
        G[1, x]*(57/8 + ((11*I)/4)*Pi + (5/2 + I*Pi)*Log[mu2/s] - 
          8*zeta[2]) + Log[mu2/s]*(23/4 + ((11*I)/4)*Pi - (7*zeta[2])/2) + 
        (67/8 - I*Pi)*zeta[2] + G[0, x]*(-33/4 - ((7*I)/2)*Pi + 
          (-3 - (2*I)*Pi)*Log[mu2/s] + 4*zeta[2]) - zeta[3]/6) + 
      (-5/2 + I*Pi)*zeta[3] + G[1, x]*(29/8 - ((67*I)/8)*Pi + 
        (-1/4 + (I/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(5/4 - ((15*I)/4)*Pi - 
          3*zeta[2]) + (93/4 - (I/4)*Pi)*zeta[2] + (5*zeta[3])/2) + 
      x^2*(-10*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
        2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] + 8*G[1, 0, 1, x] + 
        8*G[1, 1, 0, x] - 14*G[1, 1, 1, x] + G[0, 1, x]*
         (-35/4 + I*Pi - 5*Log[mu2/s]) + G[1, 0, x]*(-35/4 + I*Pi - 
          5*Log[mu2/s]) + G[0, 0, x]*(11/4 - I*Pi + 5*Log[mu2/s]) + 
        G[1, 1, x]*(59/4 - I*Pi + 5*Log[mu2/s]) + 
        G[1, x]*(-33/2 - 6*Log[mu2/s] - 20*zeta[2]) + 
        G[0, x]*(33/2 + 6*Log[mu2/s] - 16*zeta[2]) + (105/4 - (3*I)*Pi)*
         zeta[2] + 15*Log[mu2/s]*zeta[2] + 6*zeta[3]) - (11*zeta[4])/4 + 
      ((I/2)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + (1/2 - I*Pi)*G[0, 0, 1, x] + 
        G[0, 1, 0, x]/2 + G[1, 0, 0, x]/2 - G[0, 0, 1, 1, x] + 
        G[0, 0, x]*(7/4 - (I/2)*Pi + Log[mu2/s]) + 
        G[0, x]*(((7*I)/4)*Pi + I*Pi*Log[mu2/s] - 5*zeta[2]) + 
        G[0, 1, x]*((I/2)*Pi + zeta[2]) - I*Pi*zeta[3] + (11*zeta[4])/4)/
       (1 - x))/Nc^2 + (Nf*(((-335*I)/18)*Pi + 12*G[0, 0, 0, x] + 
       (2/3 + (8*I)*Pi)*G[0, 0, 1, x] + (2*G[0, 1, 0, x])/3 + 
       6*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - (5*G[1, 0, 1, x])/3 + 
       (-5/3 - (8*I)*Pi)*G[1, 1, 0, x] - (58*G[1, 1, 1, x])/3 + 
       8*G[0, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
       G[0, 0, x]*(-13 + ((20*I)/3)*Pi - 6*Log[mu2/s]) - 
       ((17*I)/3)*Pi*Log[mu2/s] + G[1, 1, x]*(293/18 - ((34*I)/3)*Pi + 
         (29*Log[mu2/s])/3) + G[0, 1, x]*(2/3 + ((20*I)/3)*Pi - 8*zeta[2]) + 
       (22 - ((4*I)/3)*Pi)*zeta[2] + G[0, x]*(((-37*I)/3)*Pi - 
         (6*I)*Pi*Log[mu2/s] + (20*zeta[2])/3) + 
       G[1, 0, x]*(2/3 + (I/3)*Pi + 8*zeta[2]) + 
       G[1, x]*(-335/18 + ((203*I)/18)*Pi + (-17/3 + ((29*I)/3)*Pi)*
          Log[mu2/s] + (-17 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       x^2*(-365/36 - ((11*I)/2)*Pi - 12*G[0, 0, 0, x] + 
         (13*G[0, 0, 1, x])/3 + (13*G[0, 1, 0, x])/3 + 6*G[0, 1, 1, x] + 
         6*G[1, 0, 0, x] + (5*G[1, 0, 1, x])/3 + (5*G[1, 1, 0, x])/3 - 
         12*G[1, 1, 1, x] + G[1, 0, x]*(-12 + ((5*I)/3)*Pi - 6*Log[mu2/s]) + 
         G[0, 1, x]*(-12 + ((13*I)/3)*Pi - 6*Log[mu2/s]) + 
         (-49/36 - ((2*I)/3)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/9 + 
         G[0, 0, x]*(6 - ((5*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[1, 1, x]*(18 - ((13*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[0, x]*(118/3 + (6*I)*Pi + 12*Log[mu2/s] - (47*zeta[2])/3) + 
         G[1, x]*(-118/3 - (6*I)*Pi - 12*Log[mu2/s] - (7*zeta[2])/3) + 
         (1657/36 - (6*I)*Pi)*zeta[2] + Log[mu2/s]*(-11/2 - ((49*I)/18)*Pi + 
           (67*zeta[2])/3) - (50*zeta[3])/9) + 
       x*(128/27 + ((394*I)/9)*Pi + 12*G[0, 0, 0, x] - (4*G[0, 0, 1, x])/3 - 
         (4*G[0, 1, 0, x])/3 - 10*G[0, 1, 1, x] - 10*G[1, 0, 0, x] + 
         (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 + 12*G[1, 1, 1, x] + 
         G[0, 0, x]*(-3 + ((14*I)/3)*Pi - 6*Log[mu2/s]) + 
         G[1, 1, x]*(-46/3 + ((22*I)/3)*Pi - 6*Log[mu2/s]) + 
         (31/36 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/9 + 
         G[1, 0, x]*(8/3 - ((20*I)/3)*Pi + 2*Log[mu2/s]) + 
         G[0, 1, x]*(8/3 - ((28*I)/3)*Pi + 2*Log[mu2/s]) + 
         Log[mu2/s]*(49/18 + ((259*I)/18)*Pi - (31*zeta[2])/3) + 
         (-2395/36 + (9*I)*Pi)*zeta[2] + G[1, x]*(1093/18 + (6*I)*Pi + 
           (56/3 - (4*I)*Pi)*Log[mu2/s] + (22*zeta[2])/3) + 
         G[0, x]*(-59/3 - ((19*I)/3)*Pi + (-6 - (4*I)*Pi)*Log[mu2/s] + 
           (62*zeta[2])/3) - (49*zeta[3])/9) + (4/3 + (8*I)*Pi)*zeta[3] + 
       x^3*(8*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
         4*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 
         2*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + G[0, 0, x]*(-8 + (2*I)*Pi - 
           4*Log[mu2/s]) + G[1, 1, x]*(-8 + (2*I)*Pi - 4*Log[mu2/s]) + 
         G[0, 1, x]*(8 - (2*I)*Pi + 4*Log[mu2/s]) + 
         G[1, 0, x]*(8 - (2*I)*Pi + 4*Log[mu2/s]) + (-24 + (6*I)*Pi)*
          zeta[2] + 6*G[0, x]*zeta[2] + 6*G[1, x]*zeta[2] - 
         12*Log[mu2/s]*zeta[2] + 2*zeta[3]) + 
       ((-6*I)*Pi*G[0, 1, x] - 6*G[0, 1, 1, x] + (2*G[1, 0, 1, x])/3 + 
         (2/3 + (8*I)*Pi)*G[1, 1, 0, x] + (34*G[1, 1, 1, x])/3 + 
         8*G[1, 1, 0, 0, x] + G[1, 1, x]*(-215/18 + ((19*I)/3)*Pi - 
           (17*Log[mu2/s])/3) + G[1, 0, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
         G[1, x]*(((-215*I)/18)*Pi - ((17*I)/3)*Pi*Log[mu2/s] + 
           (14 - (8*I)*Pi)*zeta[2] + 8*zeta[3]))/x - 22*zeta[4] + 
       ((6*I)*Pi*G[1, 0, x] - 12*G[0, 0, 0, x] + (-2/3 - (8*I)*Pi)*
          G[0, 0, 1, x] - (2*G[0, 1, 0, x])/3 + 6*G[1, 0, 0, x] - 
         8*G[0, 0, 1, 1, x] + G[0, 0, x]*(13 - ((20*I)/3)*Pi + 
           6*Log[mu2/s]) + G[0, x]*((13*I)*Pi + (6*I)*Pi*Log[mu2/s] - 
           (44*zeta[2])/3) - ((20*I)/3)*Pi*zeta[2] + 
         G[0, 1, x]*(((-2*I)/3)*Pi + 8*zeta[2]) + (20/3 - (8*I)*Pi)*zeta[3] + 
         22*zeta[4])/(1 - x)))/Nc + Nc^2*(((-2443*I)/72)*Pi + 
      (10*I)*Pi*G[0, 0, 1, x] + 4*G[0, 1, 1, x] - (I/2)*Pi*G[1, 0, 1, x] + 
      10*G[0, 0, 1, 1, x] - G[1, 0, 1, 1, x]/2 - (5*G[1, 1, 1, 1, x])/2 + 
      ((3*I)/4)*Pi*Log[mu2/s]^2 + G[1, 1, 1, x]*(-77/3 + (I/2)*Pi + 
        3*Log[mu2/s]) + G[0, 1, x]*((4*I)*Pi - 10*zeta[2]) + 
      G[1, 1, x]*(2407/72 - ((163*I)/12)*Pi + (145/12 + ((3*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (23*zeta[2])/4) + 
      Log[mu2/s]*(((-133*I)/12)*Pi - 3*zeta[2]) + (193/6 - ((3*I)/4)*Pi)*
       zeta[2] + ((-10*I)*Pi*G[0, 1, x] - 10*G[0, 1, 1, x] + 
        (I/2)*Pi*G[1, 0, 1, x] + G[1, 0, 1, 1, x]/2 + (5*G[1, 1, 1, 1, x])/
         2 + G[1, 1, 1, x]*(133/6 - (I/2)*Pi - 3*Log[mu2/s]) + 
        G[1, 1, x]*(-1723/72 + ((133*I)/12)*Pi + (-133/12 - ((3*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (23*zeta[2])/4) + 
        G[1, x]*(((-1723*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-133*I)/12)*Pi - 3*zeta[2]) + (193/6 - ((3*I)/4)*Pi)*
           zeta[2] - (3*zeta[3])/2))/x + (-3/2 + (10*I)*Pi)*zeta[3] + 
      G[1, x]*(-2443/72 + ((1609*I)/72)*Pi + (3/4 - ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + (-383/12 + ((3*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-133/12 + ((163*I)/12)*Pi + 3*zeta[2]) + (3*zeta[3])/2) + 
      x*(-8035/1296 + ((457*I)/24)*Pi + I*Pi*G[0, 0, 1, x] + 
        (-13/3 - I*Pi)*G[0, 1, 1, x] - I*Pi*G[1, 0, 1, x] + 
        (19/3 + I*Pi)*G[1, 1, 1, x] + G[0, 0, 1, 1, x] - G[0, 1, 1, 1, x] - 
        G[1, 0, 1, 1, x] + G[1, 1, 1, 1, x] + (3/8 - (I/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/3 + G[1, 1, x]*(-29/4 + ((7*I)/3)*Pi - 4*Log[mu2/s] - 
          zeta[2]) + (-2329/72 + ((2*I)/3)*Pi)*zeta[2] + 
        G[0, 1, x]*(((-13*I)/3)*Pi + zeta[2]) + Log[mu2/s]*
         (17/36 + ((317*I)/36)*Pi + (5*zeta[2])/2) + 
        G[1, x]*(1337/72 + ((29*I)/36)*Pi + (145/18 - (3*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (71*zeta[2])/6) + (7/6 - I*Pi)*zeta[3] - 
        (11*zeta[4])/4) - (55*zeta[4])/2 + x^2*(7307/162 + ((134*I)/9)*Pi - 
        I*Pi*G[0, 0, 1, x] + (4/3 + I*Pi)*G[0, 1, 1, x] + 
        I*Pi*G[1, 0, 1, x] + (-4/3 - I*Pi)*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + 
        G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - G[1, 1, 1, 1, x] + 
        (-1/4 - I*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
        G[1, x]*(((16*I)/9)*Pi + (16/9 + (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - (19*zeta[2])/3) + G[0, 1, x]*(((4*I)/3)*Pi - 
          zeta[2]) + (-247/36 + ((4*I)/3)*Pi)*zeta[2] + 
        G[1, 1, x]*(((-4*I)/3)*Pi + zeta[2]) + Log[mu2/s]*
         (134/9 + ((23*I)/18)*Pi + 5*zeta[2]) + (7/3 + I*Pi)*zeta[3] + 
        (11*zeta[4])/4) + ((-10*I)*Pi*G[0, 0, 1, x] - 10*G[0, 0, 1, 1, x] + 
        10*G[0, 1, x]*zeta[2] - (10*I)*Pi*zeta[3] + (55*zeta[4])/2)/
       (1 - x))) + e^2*(((-20639*I)/216)*Pi + (5*G[0, 1, 0, 0, x])/2 + 
    (-5 - (3*I)*Pi)*G[0, 1, 0, 1, x] + (-5 - I*Pi)*G[0, 1, 1, 0, x] - 
    4*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
    (23 + I*Pi)*G[1, 1, 0, 0, x] - 42*G[0, 0, 0, 0, 0, x] + 
    30*G[0, 0, 0, 0, 1, x] + 30*G[0, 0, 0, 1, 0, x] - 
    15*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 0, 1, x] + 
    12*G[0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, x] - 
    18*G[0, 1, 0, 0, 0, x] + 18*G[0, 1, 0, 0, 1, x] + 
    18*G[0, 1, 0, 1, 0, x] - 21*G[0, 1, 0, 1, 1, x] - G[0, 1, 1, 0, 1, x] - 
    G[0, 1, 1, 1, 0, x] - 3*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 0, 0, x] - 
    6*G[1, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 1, 0, x] + 6*G[1, 0, 0, 1, 1, x] + 
    G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + 
    2*G[1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 0, 0, x] + 5*G[1, 1, 1, 0, 1, x] + 
    5*G[1, 1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, 1, x] + 
    G[1, 1, 1, 1, x]*(73/2 - 14*Log[mu2/s]) + G[0, 0, 1, 0, x]*
     (-27 - 12*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-27 + (3*I)*Pi - 
      12*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-28 + I*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(-28 + I*Pi - 2*Log[mu2/s]) + 
    ((2*I)/3)*Pi*Log[mu2/s]^3 + G[1, 0, 1, 1, x]*(7/6 + (2*I)*Pi + 
      Log[mu2/s]) + G[0, 1, 1, 1, x]*(1/3 - I*Pi + 3*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(38 + 12*Log[mu2/s]) + G[0, 0, 1, 1, x]*
     (14 - (2*I)*Pi + 14*Log[mu2/s]) + G[0, 0, 1, x]*
     (49/2 - (8*I)*Pi + (5 + (2*I)*Pi)*Log[mu2/s] - 61*zeta[2]) + 
    G[0, 0, 0, x]*(-46 + (3*I)*Pi - 8*Log[mu2/s] - 60*zeta[2]) + 
    G[0, 1, 0, x]*(49/2 + ((5*I)/2)*Pi + 5*Log[mu2/s] - 46*zeta[2]) + 
    G[0, 1, 1, x]*(-997/36 - ((29*I)/6)*Pi + (-1/6 + (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 - (35*zeta[2])/2) + G[1, 0, 1, x]*
     (43 + ((13*I)/6)*Pi + (7 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
    Log[mu2/s]^2*(((-23*I)/4)*Pi - (3*zeta[2])/2) + 
    G[1, 1, 0, x]*(43 + (2*I)*Pi + (7 - (2*I)*Pi)*Log[mu2/s] - zeta[2]) + 
    G[1, 1, 1, x]*(-332/9 - (I/2)*Pi + (-9 - (5*I)*Pi)*Log[mu2/s] + 
      (11*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
    G[1, 0, 0, x]*(-69/4 - (11*I)*Pi - Log[mu2/s] + 10*zeta[2]) + 
    Nf^2*(x^2*(598/81 + ((502*I)/81)*Pi + (53/27 + ((7*I)/9)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/27 + Log[mu2/s]*
         (502/81 + ((106*I)/27)*Pi - 5*zeta[2]) + (-113/9 - ((17*I)/9)*Pi)*
         zeta[2] - (14*zeta[3])/27) + x*(-598/81 - ((502*I)/81)*Pi + 
        (-53/27 - ((7*I)/9)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/27 + 
        (113/9 + ((17*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
         (-502/81 - ((106*I)/27)*Pi + 5*zeta[2]) + (14*zeta[3])/27)) + 
    G[1, 0, x]*(-73/4 + ((91*I)/4)*Pi + (25 + I*Pi)*zeta[2] + 
      Log[mu2/s]*(-3 + (6*I)*Pi + 4*zeta[2]) - 2*zeta[3]) + 
    (23/12 + ((37*I)/6)*Pi)*zeta[3] + G[1, 1, x]*
     (4823/216 + ((451*I)/18)*Pi + (7/4 + ((7*I)/2)*Pi)*Log[mu2/s]^2 - 
      (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(341/18 + ((3*I)/2)*Pi - 11*zeta[2]) + 
      (797/12 - ((13*I)/2)*Pi)*zeta[2] + (10*zeta[3])/3) + 
    G[0, 1, x]*(-73/4 - ((223*I)/36)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
      (79/3 - ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-3 + ((29*I)/6)*Pi + 
        10*zeta[2]) + 6*zeta[3]) + G[0, 0, x]*(239/8 - (19*I)*Pi - 
      Log[mu2/s]^2 + 66*zeta[2] + Log[mu2/s]*(5/2 - (5*I)*Pi + 24*zeta[2]) + 
      42*zeta[3]) + zeta[2]*(4175/18 + ((91*I)/2)*Pi + 72*zeta[3]) + 
    ((-8*I)*Pi*G[0, 0, 1, x] - 8*G[0, 0, 1, 1, x] - (3*G[0, 1, 0, 1, x])/2 + 
      (-3/2 + I*Pi)*G[0, 1, 1, 0, x] + (9/2 + I*Pi)*G[1, 0, 0, 1, x] + 
      (9*G[1, 0, 1, 0, x])/2 + (-39/2 - I*Pi)*G[1, 1, 0, 0, x] + 
      G[0, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 0, x] + 3*G[0, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 1, 1, x] - G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 1, x] - 
      G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 1, x] + 2*G[1, 1, 1, 0, 0, x] - 
      5*G[1, 1, 1, 0, 1, x] - 5*G[1, 1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, x]*(109/6 + I*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(25/3 - (2*I)*Pi - Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(22 - I*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(22 - I*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-48 + 14*Log[mu2/s]) + G[1, 1, 1, x]*
       (635/9 - (5*I)*Pi + (21 + (5*I)*Pi)*Log[mu2/s] - (11*Log[mu2/s]^2)/2 - 
        (9*zeta[2])/2) + G[0, 1, 0, x]*(((-3*I)/2)*Pi - 2*zeta[2]) + 
      G[1, 1, 0, x]*(-49/4 - (I/2)*Pi + (-3 + (2*I)*Pi)*Log[mu2/s] + 
        zeta[2]) + G[1, 0, 0, x]*(((9*I)/2)*Pi + 2*zeta[2]) + 
      G[0, 1, 1, x]*(-863/36 + ((41*I)/6)*Pi + (-59/6 - (2*I)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[1, 0, 1, x]*(-49/4 + ((59*I)/6)*Pi + (-3 - I*Pi)*Log[mu2/s] + 
        8*zeta[2]) + G[1, 0, x]*(((-49*I)/4)*Pi + 
        Log[mu2/s]*((-3*I)*Pi - 4*zeta[2]) + (-23 - I*Pi)*zeta[2] - 
        4*zeta[3]) + G[1, 1, x]*(-17999/216 + ((775*I)/36)*Pi + 
        (-25/4 - ((7*I)/2)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
        (-863/12 + ((13*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (-331/9 + ((11*I)/2)*Pi + 11*zeta[2]) - (10*zeta[3])/3) + 
      G[0, 1, x]*(((-863*I)/36)*Pi - ((59*I)/6)*Pi*Log[mu2/s] + 
        (I/2)*Pi*Log[mu2/s]^2 + (229/6 - (I/2)*Pi)*zeta[2] + 2*zeta[3]) + 
      G[1, x]*(((-17999*I)/216)*Pi + ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((-25*I)/4)*Pi - (3*zeta[2])/2) + 
        (1483/9 + ((109*I)/4)*Pi)*zeta[2] + (41/3 - ((4*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-331*I)/9)*Pi + (347/6 - I*Pi)*zeta[2] + 4*zeta[3]) - 
        (59*zeta[4])/4))/x + G[0, x]*(((93*I)/8)*Pi - I*Pi*Log[mu2/s]^2 + 
      (-209/4 - (5*I)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi - 12*zeta[3]) - 
      27*zeta[3] - 60*zeta[4]) + x^3*(-36*G[0, 0, 0, 0, x] + 
      12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 12*G[0, 1, 0, 1, x] + 
      12*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 
      12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, x] + 
      12*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] + 
      G[0, 0, 1, x]*(-21 - 12*Log[mu2/s]) + G[0, 1, 0, x]*
       (-21 - 12*Log[mu2/s]) + G[1, 0, 1, x]*(-21 - 12*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-21 - 12*Log[mu2/s]) + G[0, 0, 0, x]*
       (42 + 24*Log[mu2/s]) + G[1, 1, 1, x]*(42 + 24*Log[mu2/s]) + 
      G[0, 1, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 - 39*zeta[2]) + 
      G[1, 0, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 - 39*zeta[2]) + 
      G[0, 0, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 - 33*zeta[2]) + 
      G[1, 1, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 - 33*zeta[2]) - 
      (417*zeta[2])/4 - 18*Log[mu2/s]^2*zeta[2] + 
      Log[mu2/s]*(-63*zeta[2] - 12*zeta[3]) - 21*zeta[3] + 
      G[0, x]*(63*zeta[2] + 36*Log[mu2/s]*zeta[2] + 12*zeta[3]) + 
      G[1, x]*(63*zeta[2] + 36*Log[mu2/s]*zeta[2] + 12*zeta[3]) - 
      (27*zeta[4])/2) + (937/8 + (2*I)*Pi)*zeta[4] + 
    G[1, x]*(-20639/216 - ((8539*I)/216)*Pi + (2/3 - ((2*I)/3)*Pi)*
       Log[mu2/s]^3 + (-2813/18 - ((85*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-23/4 + ((15*I)/4)*Pi + (3*zeta[2])/2) + 
      Log[mu2/s]*(-785/18 + ((40*I)/9)*Pi + (-335/6 + I*Pi)*zeta[2] - 
        4*zeta[3]) + (-13 + ((7*I)/3)*Pi)*zeta[3] + (75*zeta[4])/2) + 
    Log[mu2/s]*(((-785*I)/18)*Pi + (371/6 + (5*I)*Pi)*zeta[2] + 
      (-2 + (2*I)*Pi)*zeta[3] + (91*zeta[4])/2) + 
    ((I/2)*Pi*G[1, 1, 0, x] - (5*G[0, 1, 0, 0, x])/2 + 
      (15/2 + (3*I)*Pi)*G[0, 1, 0, 1, x] + (15*G[0, 1, 1, 0, x])/2 + 
      4*G[1, 0, 0, 0, x] + (-5/2 - I*Pi)*G[1, 0, 0, 1, x] - 
      (5*G[1, 0, 1, 0, x])/2 + G[1, 1, 0, 0, x]/2 + 42*G[0, 0, 0, 0, 0, x] - 
      30*G[0, 0, 0, 0, 1, x] - 30*G[0, 0, 0, 1, 0, x] + 
      15*G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 1, x] - 
      12*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] + 
      18*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] - 
      18*G[0, 1, 0, 1, 0, x] + 21*G[0, 1, 0, 1, 1, x] - 
      6*G[1, 0, 0, 0, 0, x] + 6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] - 
      7*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(-19 + (2*I)*Pi - 
        14*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-38 - 12*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(27 + 12*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (27 - (3*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 0, x]*
       (-9/4 + ((5*I)/2)*Pi + Log[mu2/s] - 12*zeta[2]) + 
      G[1, 0, 1, x]*(((-5*I)/2)*Pi - 5*zeta[2]) + 
      G[0, 1, 1, x]*(((15*I)/2)*Pi + 15*zeta[2]) + 
      G[0, 1, 0, x]*(-20 - 5*Log[mu2/s] + 48*zeta[2]) + 
      G[0, 0, 0, x]*(46 - (3*I)*Pi + 8*Log[mu2/s] + 60*zeta[2]) + 
      G[0, 0, 1, x]*(-20 + (3*I)*Pi + (-5 - (2*I)*Pi)*Log[mu2/s] + 
        61*zeta[2]) + zeta[2]*(((-71*I)/4)*Pi - 72*zeta[3]) + 
      G[0, 0, x]*(-239/8 + ((47*I)/2)*Pi + Log[mu2/s]^2 + 
        Log[mu2/s]*(-5/2 + (5*I)*Pi - 24*zeta[2]) - 64*zeta[2] - 
        42*zeta[3]) + G[0, 1, x]*((-20*I)*Pi + Log[mu2/s]*
         ((-5*I)*Pi - 10*zeta[2]) + (-65/2 + (2*I)*Pi)*zeta[2] - 8*zeta[3]) + 
      (71/4 - ((15*I)/2)*Pi)*zeta[3] + G[1, 0, x]*(((-9*I)/4)*Pi + 
        I*Pi*Log[mu2/s] - 2*zeta[2] + 6*zeta[3]) + 
      Log[mu2/s]*((-6*I)*Pi*zeta[2] + (6 - (2*I)*Pi)*zeta[3] - 
        (91*zeta[4])/2) + G[1, x]*((-3*I)*Pi*zeta[2] + (3 - I*Pi)*zeta[3] - 
        (91*zeta[4])/4) + (-1055/8 - (2*I)*Pi)*zeta[4] + 
      G[0, x]*(((-239*I)/8)*Pi + I*Pi*Log[mu2/s]^2 + (101/4 + (4*I)*Pi)*
         zeta[2] + 23*zeta[3] + Log[mu2/s]*(((-5*I)/2)*Pi - 4*zeta[2] + 
          12*zeta[3]) + 60*zeta[4]) - 38*zeta[5])/(1 - x) + 
    x^2*(544/27 + ((46*I)/3)*Pi + (-15 - (3*I)*Pi)*G[0, 0, 0, 1, x] + 
      (-15 - (30*I)*Pi)*G[0, 0, 1, 0, x] + (-7 + (2*I)*Pi)*G[0, 1, 0, 1, x] + 
      (-7 + (36*I)*Pi)*G[0, 1, 1, 0, x] + (-6 + (6*I)*Pi)*G[1, 0, 0, 1, x] + 
      (-6 + (12*I)*Pi)*G[1, 0, 1, 0, x] + (-26 - (5*I)*Pi)*G[1, 1, 0, 1, x] + 
      (-26 - (18*I)*Pi)*G[1, 1, 1, 0, x] + 42*G[0, 0, 0, 0, 0, x] - 
      3*G[0, 0, 0, 1, 1, x] - 30*G[0, 0, 1, 0, 0, x] + 
      5*G[0, 0, 1, 1, 1, x] - 48*G[0, 1, 0, 0, 0, x] + 
      2*G[0, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 0, 0, x] - 
      4*G[0, 1, 1, 1, 1, x] - 24*G[1, 0, 0, 0, 0, x] + 
      6*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
      8*G[1, 0, 1, 1, 1, x] + 30*G[1, 1, 0, 0, 0, x] - 
      5*G[1, 1, 0, 1, 1, x] - 18*G[1, 1, 1, 0, 0, x] + 
      7*G[1, 1, 1, 1, 1, x] + G[1, 1, 0, 0, x]*(-17 + (18*I)*Pi - 
        12*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-14 + (30*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-6 + (3*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(19 + (5*I)*Pi - 2*Log[mu2/s]) + 
      (127/108 + ((11*I)/18)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/72 + 
      G[0, 1, 1, 1, x]*(23 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(18 - (6*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(44 - (12*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(41 - (36*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-54 + (22*I)*Pi + (-16 + (12*I)*Pi)*Log[mu2/s] - 
        24*zeta[2]) + G[0, 1, 0, x]*(2 + (42*I)*Pi + (8 + (12*I)*Pi)*
         Log[mu2/s] - 12*zeta[2]) + G[0, 1, 1, x]*(-34 + (8*I)*Pi + 
        (-8 + (2*I)*Pi)*Log[mu2/s] - 4*zeta[2]) + 
      G[1, 0, 1, x]*(22 + (28*I)*Pi + (16 + (2*I)*Pi)*Log[mu2/s] - 
        2*zeta[2]) + G[1, 1, 1, x]*(-2 - (23*I)*Pi + (-16 - (2*I)*Pi)*
         Log[mu2/s] + zeta[2]) + G[0, 0, 1, x]*(2 - (13*I)*Pi + 
        (8 - (2*I)*Pi)*Log[mu2/s] + 5*zeta[2]) + 
      G[0, 0, 0, x]*(42 - (37*I)*Pi + (-8 - (12*I)*Pi)*Log[mu2/s] + 
        6*zeta[2]) + Log[mu2/s]^2*(152/27 + ((127*I)/36)*Pi + 
        (109*zeta[2])/12) + G[1, 1, 0, x]*(22 - (27*I)*Pi + 
        (16 - (12*I)*Pi)*Log[mu2/s] + 30*zeta[2]) + 
      G[0, 0, x]*(-531/8 + ((75*I)/2)*Pi + 5*Log[mu2/s]^2 + 
        (77/2 + (30*I)*Pi)*zeta[2] + Log[mu2/s]*(-13/2 + (10*I)*Pi + 
          12*zeta[2]) - 42*zeta[3]) + zeta[2]*(-29563/216 + 
        ((3737*I)/36)*Pi - 30*zeta[3]) + G[1, 1, x]*(-3/8 + ((75*I)/2)*Pi + 
        5*Log[mu2/s]^2 + (75/2 + (18*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(35/2 + (10*I)*Pi + 2*zeta[2]) - 20*zeta[3]) + 
      (2849/54 + ((661*I)/9)*Pi)*zeta[3] + G[1, 0, x]*
       (267/8 - ((75*I)/2)*Pi - 5*Log[mu2/s]^2 + Log[mu2/s]*
         (-11/2 - (10*I)*Pi - 12*zeta[2]) + (73/2 - (12*I)*Pi)*zeta[2] + 
        24*zeta[3]) + G[0, 1, x]*(267/8 - ((75*I)/2)*Pi - 5*Log[mu2/s]^2 + 
        Log[mu2/s]*(-11/2 - (10*I)*Pi - 2*zeta[2]) + (99/2 - (36*I)*Pi)*
         zeta[2] + 38*zeta[3]) + G[1, x]*(-271/4 - 6*Log[mu2/s]^2 + 
        (-43 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(-33 + (-40 + (12*I)*Pi)*
           zeta[2] - 12*zeta[3]) + (-57 + (9*I)*Pi)*zeta[3] - 
        (327*zeta[4])/4) + G[0, x]*(271/4 + 6*Log[mu2/s]^2 + 
        (-29 - (57*I)*Pi)*zeta[2] + (12 - (30*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(33 + (-32 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) - 
        (105*zeta[4])/2) + (10583/48 + (33*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(46/3 + ((304*I)/27)*Pi + (-227/36 + ((51*I)/2)*Pi)*
         zeta[2] + (202/9 + (14*I)*Pi)*zeta[3] + (179*zeta[4])/2) - 
      38*zeta[5]) + 38*zeta[5] + (((227*I)/16)*Pi - 6*G[0, 0, 0, 0, x] + 
      (2 + (3*I)*Pi)*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
      (37*G[0, 1, 0, 0, x])/2 + (19 - ((5*I)/2)*Pi)*G[0, 1, 0, 1, x] + 
      (19 - I*Pi)*G[0, 1, 1, 0, x] + (33/2 - ((3*I)/2)*Pi)*G[0, 1, 1, 1, x] - 
      22*G[1, 0, 0, 0, x] + (12 + ((7*I)/2)*Pi)*G[1, 0, 0, 1, x] + 
      12*G[1, 0, 1, 0, x] + 3*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
      (5*G[0, 1, 0, 1, 1, x])/2 - 6*G[0, 1, 1, 0, 0, x] + 
      5*G[0, 1, 1, 0, 1, x] + 5*G[0, 1, 1, 1, 0, x] - 
      (13*G[0, 1, 1, 1, 1, x])/2 + (7*G[1, 0, 0, 1, 1, x])/2 + 
      18*G[1, 0, 1, 0, 0, x] - 18*G[1, 0, 1, 0, 1, x] - 
      18*G[1, 0, 1, 1, 0, x] + 13*G[1, 0, 1, 1, 1, x] + 
      24*G[1, 1, 0, 0, 0, x] - 11*G[1, 1, 0, 0, 1, x] - 
      11*G[1, 1, 0, 1, 0, x] - (5*G[1, 1, 0, 1, 1, x])/2 + 
      16*G[1, 1, 1, 0, 0, x] - 25*G[1, 1, 1, 0, 1, x] - 
      25*G[1, 1, 1, 1, 0, x] + 45*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(-221/4 + (7*I)*Pi - 13*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-6 + I*Pi - 12*Log[mu2/s]) - (I/3)*Pi*Log[mu2/s]^3 + 
      G[1, 0, 1, 1, x]*(83/4 - (4*I)*Pi + Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-21 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, x]*(7 + 4*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (13 + I*Pi + 10*Log[mu2/s]) + G[1, 1, 0, 1, x]*
       (13 - ((7*I)/2)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, x]*(-33/8 - (3*I)*Pi + (-7/2 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 25*zeta[2]) + G[0, 0, 1, x]*(-13/2 - (20*I)*Pi + 
        (-1 + (2*I)*Pi)*Log[mu2/s] - 7*zeta[2]) + 
      G[0, 1, 1, x]*(-291/8 + ((81*I)/4)*Pi + (-61/4 + (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/4 - (23*zeta[2])/4) + G[0, 1, 0, x]*
       (-13/2 - (I/2)*Pi - Log[mu2/s] - 4*zeta[2]) + 
      Log[mu2/s]^2*(((3*I)/8)*Pi + (21*zeta[2])/4) + 
      G[1, 0, 0, x]*(131/4 + I*Pi + 11*Log[mu2/s] + 16*zeta[2]) + 
      G[1, 0, 1, x]*(-32 + ((87*I)/4)*Pi + (-11 + I*Pi)*Log[mu2/s] + 
        (95*zeta[2])/2) + G[1, 1, 1, x]*(285/4 - ((63*I)/4)*Pi + 
        (53/2 - (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 49*zeta[2]) + 
      G[1, 1, 0, x]*(-32 - (4*I)*Pi + (-11 - (2*I)*Pi)*Log[mu2/s] + 
        53*zeta[2]) + G[1, 1, x]*(-879/16 + ((37*I)/2)*Pi + 
        (-19/8 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
        Log[mu2/s]*(-83/4 + ((43*I)/4)*Pi - (29*zeta[2])/2) - 
        (409*zeta[2])/8 - (205*zeta[3])/6) + 
      zeta[2]*(-787/8 - ((125*I)/8)*Pi - 12*zeta[3]) + 
      G[1, 0, x]*(63/4 + ((15*I)/4)*Pi + Log[mu2/s]*(3 - 8*zeta[2]) + 
        (-34 + I*Pi)*zeta[2] - 2*zeta[3]) + (8 + ((2*I)/3)*Pi)*zeta[3] + 
      G[0, 1, x]*(63/4 - ((319*I)/8)*Pi + (I/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(3 - ((65*I)/4)*Pi - 5*zeta[2]) + (-9/2 - ((9*I)/4)*Pi)*
         zeta[2] + (9*zeta[3])/2) + G[0, x]*(((93*I)/8)*Pi - 
        I*Pi*Log[mu2/s]^2 + (163/4 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-I/2)*Pi + 18*zeta[2]) + 5*zeta[3]) + 
      ((4*I)*Pi*G[0, 0, 1, x] + 4*G[0, 0, 1, 1, x] + (3/2 - (I/2)*Pi)*
         G[0, 1, 0, 1, x] + (3/2 + I*Pi)*G[0, 1, 1, 0, x] + 
        (-8 + ((3*I)/2)*Pi)*G[0, 1, 1, 1, x] + (-9/2 - ((5*I)/2)*Pi)*
         G[1, 0, 0, 1, x] - (9*G[1, 0, 1, 0, x])/2 - G[0, 1, 0, 1, 1, x]/2 + 
        6*G[0, 1, 1, 0, 0, x] - 5*G[0, 1, 1, 0, 1, x] - 
        5*G[0, 1, 1, 1, 0, x] + (13*G[0, 1, 1, 1, 1, x])/2 - 
        (5*G[1, 0, 0, 1, 1, x])/2 - 18*G[1, 0, 1, 0, 0, x] + 
        18*G[1, 0, 1, 0, 1, x] + 18*G[1, 0, 1, 1, 0, x] - 
        13*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, x] + 
        11*G[1, 1, 0, 0, 1, x] + 11*G[1, 1, 0, 1, 0, x] + 
        (5*G[1, 1, 0, 1, 1, x])/2 - 16*G[1, 1, 1, 0, 0, x] + 
        25*G[1, 1, 1, 0, 1, x] + 25*G[1, 1, 1, 1, 0, x] - 
        45*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 0, x]*(-7 - I*Pi - 
          10*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-7 + ((7*I)/2)*Pi - 
          10*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-21/4 + (4*I)*Pi - Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(19/2 - I*Pi + 12*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(73/4 - (7*I)*Pi + 13*Log[mu2/s]) + 
        G[1, 1, 0, x]*(39/4 + ((11*I)/2)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] - 
          53*zeta[2]) + G[1, 1, 1, x]*(-16 + ((19*I)/4)*Pi + 
          (-13/2 + (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 49*zeta[2]) + 
        G[1, 0, 1, x]*(39/4 - ((27*I)/4)*Pi + (3 - I*Pi)*Log[mu2/s] - 
          (97*zeta[2])/2) + G[1, 0, 0, x]*(((-9*I)/2)*Pi - 16*zeta[2]) + 
        G[0, 1, 0, x]*(((3*I)/2)*Pi + 4*zeta[2]) + G[0, 1, 1, x]*
         (53/8 - ((13*I)/4)*Pi + (13/4 - (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 + (35*zeta[2])/4) + G[0, 1, x]*
         (((53*I)/8)*Pi - (I/4)*Pi*Log[mu2/s]^2 + (-15 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((13*I)/4)*Pi + 3*zeta[2]) - (5*zeta[3])/2) + 
        G[1, 0, x]*(((39*I)/4)*Pi + (3 - I*Pi)*zeta[2] + 
          Log[mu2/s]*((3*I)*Pi + 8*zeta[2]) + 2*zeta[3]) + 
        G[1, 1, x]*(333/16 - ((3*I)/4)*Pi + (5/8 - (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/3 + (163*zeta[2])/8 + Log[mu2/s]*
           (11/2 - ((9*I)/4)*Pi + (29*zeta[2])/2) + (205*zeta[3])/6) + 
        G[1, x]*(((333*I)/16)*Pi - (I/3)*Pi*Log[mu2/s]^3 + 
          (-451/8 - ((125*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*
           (((5*I)/8)*Pi + (21*zeta[2])/4) + Log[mu2/s]*(((11*I)/2)*Pi + 
            (-51/4 + (2*I)*Pi)*zeta[2] - 5*zeta[3]) + (45/4 + ((7*I)/6)*Pi)*
           zeta[3] - 45*zeta[4]))/x + x^3*(-36*G[0, 0, 0, 0, x] + 
        12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 12*G[0, 1, 0, 1, x] + 
        12*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 
        12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, x] + 
        12*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*
         (-21 - 12*Log[mu2/s]) + G[0, 1, 0, x]*(-21 - 12*Log[mu2/s]) + 
        G[1, 0, 1, x]*(-21 - 12*Log[mu2/s]) + G[1, 1, 0, x]*
         (-21 - 12*Log[mu2/s]) + G[0, 0, 0, x]*(42 + 24*Log[mu2/s]) + 
        G[1, 1, 1, x]*(42 + 24*Log[mu2/s]) + G[0, 1, x]*
         (139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 - 39*zeta[2]) + 
        G[1, 0, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 - 39*zeta[2]) + 
        G[0, 0, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 - 33*zeta[2]) + 
        G[1, 1, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 - 33*zeta[2]) - 
        (417*zeta[2])/4 - 18*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*(-63*zeta[2] - 12*zeta[3]) - 21*zeta[3] + 
        G[0, x]*(63*zeta[2] + 36*Log[mu2/s]*zeta[2] + 12*zeta[3]) + 
        G[1, x]*(63*zeta[2] + 36*Log[mu2/s]*zeta[2] + 12*zeta[3]) - 
        (27*zeta[4])/2) + Log[mu2/s]*(((23*I)/4)*Pi + (-71/4 + (2*I)*Pi)*
         zeta[2] + (-5 + (2*I)*Pi)*zeta[3] - (11*zeta[4])/2) + 
      (-583/8 + (2*I)*Pi)*zeta[4] + x*(909/32 + ((315*I)/16)*Pi - 
        6*G[0, 0, 0, 0, x] + 6*G[0, 0, 1, 1, x] + (17*G[0, 1, 0, 0, x])/2 - 
        8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] + 
        16*G[1, 0, 0, 0, x] - (9*G[1, 0, 0, 1, x])/2 - (9*G[1, 0, 1, 0, x])/
         2 - (13*G[1, 0, 1, 1, x])/2 - 6*G[1, 1, 0, 0, x] - 
        G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + (33*G[1, 1, 1, 1, x])/2 + 
        G[1, 1, 1, x]*(-61/2 + ((9*I)/2)*Pi - 11*Log[mu2/s]) + 
        G[1, 0, 0, x]*(-27/2 + ((9*I)/2)*Pi - 7*Log[mu2/s]) + 
        (37/24 + ((11*I)/12)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/48 + 
        G[0, 1, 0, x]*(33/4 + ((3*I)/2)*Pi + Log[mu2/s]) + 
        G[0, 0, 1, x]*(33/4 + (7*I)*Pi + Log[mu2/s]) + 
        G[0, 0, 0, x]*(-11 - (2*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 0, x]*(59/4 - (3*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, 1, x]*(59/4 - (7*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, x]*(37/4 - (5*I)*Pi + 5*Log[mu2/s]) + 
        Log[mu2/s]^2*(15/2 + ((33*I)/8)*Pi - (47*zeta[2])/8) + 
        G[0, 0, x]*(277/8 + ((23*I)/4)*Pi + (17/2 + (3*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 - 3*zeta[2]) + (473/8 - ((31*I)/8)*Pi)*zeta[2] + 
        G[0, 1, x]*(-199/8 + (8*I)*Pi + (-19/2 + (4*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 + 9*zeta[2]) + G[1, 1, x]*(49/4 - ((23*I)/4)*Pi + 
          (10 - (3*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + (21*zeta[2])/2) + 
        G[1, 0, x]*(-199/8 - ((33*I)/4)*Pi + (-19/2 - (5*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 + 27*zeta[2]) + G[1, x]*(523/16 + ((13*I)/8)*Pi + 
          (5/2 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(57/4 + ((11*I)/2)*Pi - 
            16*zeta[2]) - (267*zeta[2])/4 - (33*zeta[3])/2) + 
        Log[mu2/s]*(167/8 + ((51*I)/4)*Pi + (65/8 - ((15*I)/4)*Pi)*zeta[2] - 
          zeta[3]/3) + (107/12 - ((25*I)/3)*Pi)*zeta[3] + 
        G[0, x]*(-271/8 - ((27*I)/4)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s]^2 + 
          (-17/4 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*(-33/2 - (7*I)*Pi + 
            8*zeta[2]) + 5*zeta[3]) + (171*zeta[4])/32) + 
      x^2*(30*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 
        G[0, 0, 1, 1, x] + 3*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] - 
        16*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 18*G[1, 0, 0, 0, x] - 
        15*G[1, 0, 0, 1, x] - 15*G[1, 0, 1, 0, x] - 5*G[1, 0, 1, 1, x] + 
        3*G[1, 1, 0, 0, x] - 17*G[1, 1, 0, 1, x] - 17*G[1, 1, 1, 0, x] + 
        48*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-67 + (3*I)*Pi - 
          28*Log[mu2/s]) + G[0, 0, 0, x]*(-23 + (4*I)*Pi - 20*Log[mu2/s]) + 
        G[1, 0, 0, x]*(-7 - I*Pi - 4*Log[mu2/s]) + G[0, 1, 1, x]*
         (13 + 4*Log[mu2/s]) + G[0, 0, 1, x]*(11 + I*Pi + 8*Log[mu2/s]) + 
        G[0, 1, 0, x]*(11 - (5*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 1, 0, x]*(31 + (2*I)*Pi + 16*Log[mu2/s]) + 
        G[1, 0, 1, x]*(31 - (4*I)*Pi + 16*Log[mu2/s]) + 
        (831/8 - ((39*I)/2)*Pi)*zeta[2] + 15*Log[mu2/s]^2*zeta[2] + 
        G[0, 0, x]*(13/8 - ((13*I)/2)*Pi + (11/2 - (2*I)*Pi)*Log[mu2/s] + 
          5*Log[mu2/s]^2 + (61*zeta[2])/2) + G[0, 1, x]*
         (-277/8 + ((13*I)/2)*Pi + (-35/2 + (2*I)*Pi)*Log[mu2/s] - 
          5*Log[mu2/s]^2 + (85*zeta[2])/2) + G[1, 0, x]*
         (-277/8 + ((13*I)/2)*Pi + (-35/2 + (2*I)*Pi)*Log[mu2/s] - 
          5*Log[mu2/s]^2 + (89*zeta[2])/2) + G[1, 1, x]*
         (541/8 - ((13*I)/2)*Pi + (59/2 - (2*I)*Pi)*Log[mu2/s] + 
          5*Log[mu2/s]^2 + (89*zeta[2])/2) + 
        G[0, x]*(271/4 + 6*Log[mu2/s]^2 + Log[mu2/s]*(33 - 32*zeta[2]) + 
          (-56 + (8*I)*Pi)*zeta[2] - 17*zeta[3]) + 
        G[1, x]*(-271/4 - 6*Log[mu2/s]^2 + Log[mu2/s]*(-33 - 40*zeta[2]) + 
          (-70 + I*Pi)*zeta[2] - 10*zeta[3]) + (18 - (10*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((105/2 - (6*I)*Pi)*zeta[2] + 12*zeta[3]) + 7*zeta[4]) + 
      G[1, x]*(227/16 - ((535*I)/16)*Pi + (-1/3 + (I/3)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(3/8 - ((27*I)/8)*Pi - (21*zeta[2])/4) + 
        (581/4 + ((159*I)/8)*Pi)*zeta[2] + (119/12 - (I/6)*Pi)*zeta[3] + 
        Log[mu2/s]*(23/4 - (17*I)*Pi + (165/4 - (2*I)*Pi)*zeta[2] + 
          5*zeta[3]) + (169*zeta[4])/4) + ((I/2)*Pi*G[1, 1, 0, x] + 
        6*G[0, 0, 0, 0, x] + (-2 - (3*I)*Pi)*G[0, 0, 0, 1, x] - 
        2*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 + (-3/2 + (3*I)*Pi)*
         G[0, 1, 0, 1, x] - (3*G[0, 1, 1, 0, x])/2 - 2*G[1, 0, 0, 0, x] + 
        (1/2 - I*Pi)*G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x]/2 + 
        G[1, 1, 0, 0, x]/2 - 3*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
        3*G[0, 1, 0, 1, 1, x] - G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, x]*(-7 - 4*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, x]*(2 + Log[mu2/s]) + 
        G[1, 0, 0, x]*(3/4 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 0, x]*(((3*I)/4)*Pi + I*Pi*Log[mu2/s] - 5*zeta[2]) + 
        G[0, 1, 1, x]*(((-3*I)/2)*Pi - 3*zeta[2]) + G[1, 0, 1, x]*
         ((I/2)*Pi + zeta[2]) + G[0, 0, 1, x]*(2 - I*Pi + 
          (1 - (2*I)*Pi)*Log[mu2/s] + 7*zeta[2]) + 
        G[0, 0, x]*(33/8 - ((3*I)/2)*Pi + (7/2 - I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + 9*zeta[2]) + G[0, x]*(((33*I)/8)*Pi + 
          I*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((7*I)/2)*Pi - 10*zeta[2]) + 
          (-71/4 - (5*I)*Pi)*zeta[2] - 3*zeta[3]) + 
        G[0, 1, x]*((2*I)*Pi + (7/2 + (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(I*Pi + 2*zeta[2]) - 2*zeta[3]) + 
        (-5/4 + (I/2)*Pi)*zeta[3] + zeta[2]*(((5*I)/4)*Pi + 12*zeta[3]) + 
        (223/8 - (2*I)*Pi)*zeta[4] + G[1, x]*((-I)*Pi*zeta[3] + 
          (11*zeta[4])/4) + Log[mu2/s]*((-2*I)*Pi*zeta[3] + (11*zeta[4])/2) - 
        2*zeta[5])/(1 - x) + 2*zeta[5])/Nc^2 + 
    (Nf*(((-8915*I)/108)*Pi - 36*G[0, 0, 0, 0, x] + (-8/3 + (24*I)*Pi)*
        G[0, 0, 0, 1, x] - (8*G[0, 0, 1, 0, x])/3 - (38*G[0, 1, 0, 0, x])/3 + 
       (-11/3 - (24*I)*Pi)*G[0, 1, 0, 1, x] + (-11/3 - (8*I)*Pi)*
        G[0, 1, 1, 0, x] - (70*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 0, x] + 
       (17/3 + (8*I)*Pi)*G[1, 0, 0, 1, x] + (17/3 + (24*I)*Pi)*
        G[1, 0, 1, 0, x] - 10*G[1, 0, 1, 1, x] + (20*G[1, 1, 0, 1, x])/3 + 
       (20/3 - (24*I)*Pi)*G[1, 1, 1, 0, x] + 57*G[1, 1, 1, 1, x] + 
       24*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 1, x] - 
       24*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] + 
       8*G[1, 0, 0, 1, 1, x] + 24*G[1, 0, 1, 0, 0, x] + 
       32*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 1, 0, 0, x] + 
       G[1, 1, 1, x]*(-475/9 + ((77*I)/3)*Pi - 38*Log[mu2/s]) + 
       G[1, 1, 0, 0, x]*(23/3 + (16*I)*Pi - 16*Log[mu2/s]) - 
       ((11*I)/2)*Pi*Log[mu2/s]^2 + G[0, 0, 1, 1, x]*(40/3 - (16*I)*Pi + 
         16*Log[mu2/s]) + G[0, 0, 0, x]*(52 - ((44*I)/3)*Pi + 
         24*Log[mu2/s]) + G[0, 0, 1, x]*(23/18 + (12*I)*Pi + 
         (4/3 + (16*I)*Pi)*Log[mu2/s] - 56*zeta[2]) + 
       G[1, 0, 0, x]*(40/3 + ((5*I)/3)*Pi + 4*Log[mu2/s] - 24*zeta[2]) + 
       G[1, 0, 1, x]*(-191/18 - ((23*I)/3)*Pi - (10*Log[mu2/s])/3 - 
         8*zeta[2]) + G[0, 0, x]*(-136/3 + ((491*I)/18)*Pi + 
         (-26 + ((40*I)/3)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - zeta[2]/3) + 
       G[0, 1, 0, x]*(23/18 - (15*I)*Pi + (4*Log[mu2/s])/3 + 8*zeta[2]) + 
       G[0, 1, 1, x]*(53/18 - ((46*I)/3)*Pi + (35*Log[mu2/s])/3 + 
         24*zeta[2]) + G[1, 1, 0, x]*(-191/18 + (11*I)*Pi + 
         (-10/3 - (16*I)*Pi)*Log[mu2/s] + 56*zeta[2]) + 
       zeta[2]*(379/3 + ((154*I)/9)*Pi - 96*zeta[3]) + 
       G[1, 1, x]*(4445/108 - ((63*I)/2)*Pi + (287/9 - ((67*I)/3)*Pi)*
          Log[mu2/s] + (19*Log[mu2/s]^2)/2 + (139/6 + (24*I)*Pi)*zeta[2] - 
         24*zeta[3]) + (-65/18 + ((56*I)/3)*Pi)*zeta[3] + 
       G[0, x]*(((-709*I)/18)*Pi - (6*I)*Pi*Log[mu2/s]^2 + 
         (485/18 + ((23*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-74*I)/3)*Pi + 
           (40*zeta[2])/3) + 6*zeta[3]) + G[0, 1, x]*
        (107/18 + ((50*I)/9)*Pi + Log[mu2/s]*(4/3 + (13*I)*Pi - 16*zeta[2]) + 
         (-71/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       G[1, 0, x]*(107/18 + ((73*I)/18)*Pi + (-92/3 - (8*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(4/3 + ((2*I)/3)*Pi + 16*zeta[2]) + 8*zeta[3]) + 
       G[1, x]*(-8915/108 + ((1139*I)/108)*Pi + (-11/2 + ((19*I)/2)*Pi)*
          Log[mu2/s]^2 + (35/6 - ((91*I)/6)*Pi)*zeta[2] + 
         Log[mu2/s]*(-329/9 + ((200*I)/9)*Pi + (-33 + (16*I)*Pi)*zeta[2] - 
           16*zeta[3]) + (17*zeta[3])/3 - 128*zeta[4]) + 
       x*(2339/162 + ((21113*I)/108)*Pi - 36*G[0, 0, 0, 0, x] + 
         (4*G[0, 0, 0, 1, x])/3 + (4*G[0, 0, 1, 0, x])/3 - 
         (92*G[0, 0, 1, 1, x])/3 + (70*G[0, 1, 0, 0, x])/3 + 
         (16*G[0, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 0, x])/3 + 
         36*G[0, 1, 1, 1, x] + 36*G[1, 0, 0, 0, x] - (16*G[1, 0, 0, 1, x])/
          3 - (16*G[1, 0, 1, 0, x])/3 + (110*G[1, 0, 1, 1, x])/3 - 
         (52*G[1, 1, 0, 0, x])/3 - (28*G[1, 1, 0, 1, x])/3 - 
         (28*G[1, 1, 1, 0, x])/3 - 36*G[1, 1, 1, 1, x] + 
         G[1, 0, 0, x]*(-113/3 + ((32*I)/3)*Pi - 20*Log[mu2/s]) + 
         G[0, 1, 1, x]*(-76/3 + ((64*I)/3)*Pi - 20*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-11/9 + (26*I)*Pi - (8*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(-11/9 - (32*I)*Pi - (8*Log[mu2/s])/3) + 
         (109/108 + ((11*I)/18)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/72 + 
         G[1, 1, 0, x]*(161/9 - (24*I)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(161/9 + (34*I)*Pi + (8*Log[mu2/s])/3) + 
         G[0, 0, 0, x]*(24 - ((32*I)/3)*Pi + 24*Log[mu2/s]) + 
         G[1, 1, 1, x]*(24 - ((64*I)/3)*Pi + 24*Log[mu2/s]) + 
         G[0, 0, x]*(119/6 + ((151*I)/9)*Pi + (-6 + ((28*I)/3)*Pi)*
            Log[mu2/s] - 6*Log[mu2/s]^2 - (121*zeta[2])/3) + 
         G[1, 1, x]*(-485/9 + ((101*I)/9)*Pi + (-92/3 + ((44*I)/3)*Pi)*
            Log[mu2/s] - 6*Log[mu2/s]^2 - (65*zeta[2])/3) + 
         Log[mu2/s]^2*(527/108 + ((565*I)/36)*Pi - (143*zeta[2])/12) + 
         (-37817/108 - ((107*I)/4)*Pi)*zeta[2] + G[0, 1, x]*
          (-7/18 - ((191*I)/9)*Pi + (16/3 - ((56*I)/3)*Pi)*Log[mu2/s] + 
           2*Log[mu2/s]^2 + (137*zeta[2])/3) + G[1, 0, x]*
          (-7/18 - ((130*I)/9)*Pi + (16/3 - ((40*I)/3)*Pi)*Log[mu2/s] + 
           2*Log[mu2/s]^2 + (193*zeta[2])/3) + 
         G[1, x]*(29221/108 + ((403*I)/6)*Pi + (56/3 - (4*I)*Pi)*
            Log[mu2/s]^2 + (-973/9 + ((70*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(1093/9 + (12*I)*Pi + (44*zeta[2])/3) - 58*zeta[3]) + 
         Log[mu2/s]*(695/54 + ((4961*I)/54)*Pi + (-5075/36 + ((101*I)/6)*Pi)*
            zeta[2] - (98*zeta[3])/9) + (1583/54 + ((118*I)/9)*Pi)*zeta[3] + 
         G[0, x]*(-1583/18 - ((179*I)/9)*Pi + (-6 - (4*I)*Pi)*Log[mu2/s]^2 + 
           (553/9 - ((16*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (-118/3 - ((38*I)/3)*Pi + (124*zeta[2])/3) + 24*zeta[3]) - 
         (1231*zeta[4])/16) + Log[mu2/s]*(((-329*I)/9)*Pi + 
         (43 - ((8*I)/3)*Pi)*zeta[2] + (8/3 + (16*I)*Pi)*zeta[3] - 
         44*zeta[4]) + x^2*(-7625/216 - (25*I)*Pi + 36*G[0, 0, 0, 0, x] - 
         (16*G[0, 0, 0, 1, x])/3 - (16*G[0, 0, 1, 0, x])/3 + 
         (47*G[0, 0, 1, 1, x])/3 - (43*G[0, 1, 0, 0, x])/3 - 
         (34*G[0, 1, 0, 1, x])/3 - (34*G[0, 1, 1, 0, x])/3 - 
         12*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] - (2*G[1, 0, 0, 1, x])/3 - 
         (2*G[1, 0, 1, 0, x])/3 - (83*G[1, 0, 1, 1, x])/3 + 
         (7*G[1, 1, 0, 0, x])/3 + (16*G[1, 1, 0, 1, x])/3 + 
         (16*G[1, 1, 1, 0, x])/3 + 36*G[1, 1, 1, 1, x] + 
         G[0, 0, 0, x]*(-48 + ((20*I)/3)*Pi - 24*Log[mu2/s]) + 
         G[1, 1, 1, x]*(-48 + ((52*I)/3)*Pi - 24*Log[mu2/s]) + 
         (-151/108 - ((11*I)/18)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/72 + 
         G[1, 1, 0, x]*(-59/9 + (11*I)*Pi + (10*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(-59/9 - (25*I)*Pi + (10*Log[mu2/s])/3) + 
         G[0, 1, 0, x]*(113/9 - (17*I)*Pi + (26*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(113/9 + (19*I)*Pi + (26*Log[mu2/s])/3) + 
         G[1, 0, 0, x]*(48 - ((2*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[0, 1, 1, x]*(36 - ((34*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[1, 0, x]*(-69/2 + ((157*I)/9)*Pi + (-24 + ((10*I)/3)*Pi)*
            Log[mu2/s] - 6*Log[mu2/s]^2 - (28*zeta[2])/3) + 
         (17417/108 - ((565*I)/12)*Pi)*zeta[2] + G[1, 1, x]*
          (141/2 - ((167*I)/9)*Pi + (36 - ((26*I)/3)*Pi)*Log[mu2/s] + 
           6*Log[mu2/s]^2 + (26*zeta[2])/3) + G[0, 1, x]*
          (-69/2 + ((221*I)/9)*Pi + (-24 + ((26*I)/3)*Pi)*Log[mu2/s] - 
           6*Log[mu2/s]^2 + (28*zeta[2])/3) + Log[mu2/s]^2*
          (-863/108 - ((151*I)/36)*Pi + (287*zeta[2])/12) + 
         G[0, 0, x]*(-3/2 - ((211*I)/9)*Pi + (12 - ((10*I)/3)*Pi)*
            Log[mu2/s] + 6*Log[mu2/s]^2 + (82*zeta[2])/3) + 
         G[0, x]*(1583/9 + ((128*I)/3)*Pi + 12*Log[mu2/s]^2 + 
           Log[mu2/s]*(236/3 + (12*I)*Pi - (94*zeta[2])/3) + 
           (-835/9 + ((37*I)/3)*Pi)*zeta[2] - 27*zeta[3]) + 
         Log[mu2/s]*(-25 - ((863*I)/54)*Pi + (3641/36 - ((65*I)/6)*Pi)*
            zeta[2] - (100*zeta[3])/9) + (-2585/54 - ((469*I)/9)*Pi)*
          zeta[3] + G[1, x]*(-1583/9 - ((128*I)/3)*Pi - 12*Log[mu2/s]^2 + 
           Log[mu2/s]*(-236/3 - (12*I)*Pi - (14*zeta[2])/3) + 
           (673/9 + ((17*I)/3)*Pi)*zeta[2] + 33*zeta[3]) - (29*zeta[4])/16) + 
       (97/3 + (16*I)*Pi)*zeta[4] + x^3*(-24*G[0, 0, 0, 0, x] - 
         6*G[0, 0, 1, 1, x] + 14*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
         4*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] + 
         4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] - 
         6*G[1, 1, 0, 0, x] - 24*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*
          (-28 + (4*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 0, x]*
          (-28 + (4*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 1, x]*
          (-2 - (10*I)*Pi - 4*Log[mu2/s]) + G[1, 1, 0, x]*
          (-2 - (10*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, x]*
          (-2 + (14*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 1, x]*
          (-2 + (14*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 0, x]*
          (32 - (8*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 1, x]*
          (32 - (8*I)*Pi + 16*Log[mu2/s]) + G[0, 1, x]*(23 - (14*I)*Pi + 
           (16 - (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2) + 
         G[1, 0, x]*(23 - (14*I)*Pi + (16 - (4*I)*Pi)*Log[mu2/s] + 
           4*Log[mu2/s]^2) + G[0, 0, x]*(-23 + (14*I)*Pi + 
           (-16 + (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 12*zeta[2]) + 
         G[1, 1, x]*(-23 + (14*I)*Pi + (-16 + (4*I)*Pi)*Log[mu2/s] - 
           4*Log[mu2/s]^2 - 12*zeta[2]) + (-69 + (42*I)*Pi)*zeta[2] - 
         12*Log[mu2/s]^2*zeta[2] + G[1, x]*((6 + (6*I)*Pi)*zeta[2] + 
           12*Log[mu2/s]*zeta[2] - 14*zeta[3]) + (26 + (34*I)*Pi)*zeta[3] + 
         Log[mu2/s]*((-48 + (12*I)*Pi)*zeta[2] + 4*zeta[3]) + 
         G[0, x]*((6 - (18*I)*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] + 
           10*zeta[3]) + (39*zeta[4])/2) + ((-12*I)*Pi*G[0, 0, 1, x] - 
         12*G[0, 0, 1, 1, x] + (2*G[0, 1, 0, 1, x])/3 + 
         (2/3 + (8*I)*Pi)*G[0, 1, 1, 0, x] + (70*G[0, 1, 1, 1, x])/3 - 
         2*G[1, 0, 0, 1, x] + (-2 - (24*I)*Pi)*G[1, 0, 1, 0, x] + 
         11*G[1, 0, 1, 1, x] - (8*G[1, 1, 0, 1, x])/3 + (-8/3 + (24*I)*Pi)*
          G[1, 1, 1, 0, x] - 33*G[1, 1, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] - 
         24*G[1, 0, 1, 0, 0, x] - 32*G[1, 1, 0, 0, 0, x] + 
         24*G[1, 1, 1, 0, 0, x] + G[0, 1, 1, x]*(-413/18 + ((37*I)/3)*Pi - 
           (35*Log[mu2/s])/3) + G[1, 0, 1, x]*(59/18 + ((31*I)/3)*Pi + 
           (4*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(16/3 - (16*I)*Pi + 
           16*Log[mu2/s]) + G[1, 1, 1, x]*(424/9 - ((41*I)/3)*Pi + 
           22*Log[mu2/s]) + G[1, 1, 0, x]*(59/18 + (4*I)*Pi + 
           (4/3 + (16*I)*Pi)*Log[mu2/s] - 56*zeta[2]) + 
         G[0, 1, 0, x]*(((2*I)/3)*Pi - 8*zeta[2]) + G[1, 0, 0, x]*
          ((-2*I)*Pi + 24*zeta[2]) + G[1, 0, x]*(((59*I)/18)*Pi + 
           Log[mu2/s]*(((4*I)/3)*Pi - 16*zeta[2]) + (-2/3 + (8*I)*Pi)*
            zeta[2] - 8*zeta[3]) + G[0, 1, x]*(((-413*I)/18)*Pi - 
           ((35*I)/3)*Pi*Log[mu2/s] + (32 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
         G[1, 1, x]*(-4427/108 + ((161*I)/6)*Pi + (-212/9 + ((37*I)/3)*Pi)*
            Log[mu2/s] - (11*Log[mu2/s]^2)/2 + (-133/6 - (24*I)*Pi)*zeta[2] + 
           24*zeta[3]) + G[1, x]*(((-4427*I)/108)*Pi - ((11*I)/2)*Pi*
            Log[mu2/s]^2 + (161/3 + ((35*I)/6)*Pi)*zeta[2] + 
           (23/3 + (8*I)*Pi)*zeta[3] + Log[mu2/s]*(((-212*I)/9)*Pi + 
             (27 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 106*zeta[4]))/x + 
       ((12*I)*Pi*G[1, 1, 0, x] + 36*G[0, 0, 0, 0, x] + 
         (8/3 - (24*I)*Pi)*G[0, 0, 0, 1, x] + (8*G[0, 0, 1, 0, x])/3 - 
         (34*G[0, 1, 0, 0, x])/3 + (2 + (24*I)*Pi)*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - 24*G[1, 0, 0, 0, x] + (-2/3 - (8*I)*Pi)*
          G[1, 0, 0, 1, x] - (2*G[1, 0, 1, 0, x])/3 + 12*G[1, 1, 0, 0, x] - 
         24*G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 1, x] + 
         24*G[0, 1, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, x]*(-52 + ((44*I)/3)*Pi - 24*Log[mu2/s]) + 
         G[0, 0, 1, 1, x]*(-16/3 + (16*I)*Pi - 16*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-59/18 - ((32*I)/3)*Pi - (4*Log[mu2/s])/3) + 
         G[1, 0, 0, x]*(24 - ((38*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[1, 0, x]*((24*I)*Pi + (12*I)*Pi*Log[mu2/s] - (98*zeta[2])/3) + 
         G[0, 1, 1, x]*((2*I)*Pi - 24*zeta[2]) + G[1, 0, 1, x]*
          (((-2*I)/3)*Pi + 8*zeta[2]) + G[0, 0, x]*(136/3 - ((527*I)/18)*Pi + 
           (26 - ((40*I)/3)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
           (73*zeta[2])/3) + G[0, 0, 1, x]*(-59/18 - (4*I)*Pi + 
           (-4/3 - (16*I)*Pi)*Log[mu2/s] + 56*zeta[2]) + 
         G[0, 1, x]*(((-59*I)/18)*Pi + (2/3 + (16*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-4*I)/3)*Pi + 16*zeta[2]) - 16*zeta[3]) + 
         G[0, x]*(((136*I)/3)*Pi + (6*I)*Pi*Log[mu2/s]^2 + 
           Log[mu2/s]*((26*I)*Pi - (88*zeta[2])/3) + (-1073/18 + (I/3)*Pi)*
            zeta[2] - 14*zeta[3]) + (491/18 - ((32*I)/3)*Pi)*zeta[3] + 
         zeta[2]*(((-491*I)/18)*Pi + 96*zeta[3]) + (221/3 - (16*I)*Pi)*
          zeta[4] + G[1, x]*(((-38*I)/3)*Pi*zeta[2] + (38/3 - (8*I)*Pi)*
            zeta[3] + 22*zeta[4]) + Log[mu2/s]*(((-40*I)/3)*Pi*zeta[2] + 
           (40/3 - (16*I)*Pi)*zeta[3] + 44*zeta[4]) - 16*zeta[5])/(1 - x) + 
       16*zeta[5]))/Nc + x*(95893/648 + ((6161*I)/54)*Pi + 
      (-3 + (3*I)*Pi)*G[0, 0, 0, 1, x] + (-3 + (30*I)*Pi)*G[0, 0, 1, 0, x] + 
      (-11 - (2*I)*Pi)*G[0, 1, 0, 1, x] + (-11 - (36*I)*Pi)*
       G[0, 1, 1, 0, x] + (-39/2 - (6*I)*Pi)*G[1, 0, 0, 1, x] + 
      (-39/2 - (12*I)*Pi)*G[1, 0, 1, 0, x] + (20 + (5*I)*Pi)*
       G[1, 1, 0, 1, x] + (20 + (18*I)*Pi)*G[1, 1, 1, 0, x] - 
      42*G[0, 0, 0, 0, 0, x] + 3*G[0, 0, 0, 1, 1, x] + 
      30*G[0, 0, 1, 0, 0, x] - 5*G[0, 0, 1, 1, 1, x] + 
      48*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
      36*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 1, 1, x] + 
      24*G[1, 0, 0, 0, 0, x] - 6*G[1, 0, 0, 1, 1, x] - 
      12*G[1, 0, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 1, x] - 
      30*G[1, 1, 0, 0, 0, x] + 5*G[1, 1, 0, 1, 1, x] + 
      18*G[1, 1, 1, 0, 0, x] - 7*G[1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 0, x]*(14 + (12*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-71/2 + (36*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-4 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-15/2 + (6*I)*Pi - 2*Log[mu2/s]) + 
      (-10/27 - ((23*I)/18)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/18 + 
      G[0, 0, 1, 1, x]*(7 - (3*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(35/2 - (5*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-4 - (18*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(38 - (30*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-81/4 + (8*I)*Pi + (-8 + (12*I)*Pi)*Log[mu2/s] - 
        30*zeta[2]) + G[0, 0, 0, x]*(-52 + (27*I)*Pi + 
        (-8 + (12*I)*Pi)*Log[mu2/s] - 6*zeta[2]) + 
      G[0, 0, 1, x]*(245/4 + (17*I)*Pi + (13 + (2*I)*Pi)*Log[mu2/s] - 
        5*zeta[2]) + G[1, 1, 1, x]*(-157/2 + ((57*I)/2)*Pi + 
        (-9 + (2*I)*Pi)*Log[mu2/s] - zeta[2]) + G[1, 0, 1, x]*
       (-81/4 - (35*I)*Pi + (-8 - (2*I)*Pi)*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 1, 1, x]*(223/6 - (10*I)*Pi + (5 - (2*I)*Pi)*Log[mu2/s] + 
        4*zeta[2]) + Log[mu2/s]^2*(719/54 + ((47*I)/9)*Pi + (35*zeta[2])/3) + 
      G[0, 1, 0, x]*(245/4 - ((67*I)/2)*Pi + (13 - (12*I)*Pi)*Log[mu2/s] + 
        12*zeta[2]) + G[1, 0, 0, x]*(31/2 - (I/2)*Pi + 
        (5 - (12*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
      G[0, 1, x]*(-743/8 + ((923*I)/12)*Pi - Log[mu2/s]^2 + 
        (-12 + (36*I)*Pi)*zeta[2] + Log[mu2/s]*(-43/2 + (16*I)*Pi + 
          2*zeta[2]) - 38*zeta[3]) + G[1, 0, x]*(-743/8 - ((105*I)/4)*Pi - 
        Log[mu2/s]^2 + (77 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-43/2 - (5*I)*Pi + 12*zeta[2]) - 24*zeta[3]) + 
      (-9265/108 - ((694*I)/9)*Pi)*zeta[3] + 
      G[1, 1, x]*(9649/72 - ((871*I)/12)*Pi + Log[mu2/s]*
         (157/6 - (17*I)*Pi - 2*zeta[2]) + (37/2 - (18*I)*Pi)*zeta[2] + 
        20*zeta[3]) + zeta[2]*(18115/216 - ((3233*I)/36)*Pi + 30*zeta[3]) + 
      G[0, 0, x]*(277/8 + ((71*I)/4)*Pi - Log[mu2/s]^2 + 
        Log[mu2/s]*(17/2 + (3*I)*Pi - 12*zeta[2]) + (-29 - (30*I)*Pi)*
         zeta[2] + 42*zeta[3]) + Log[mu2/s]*(4069/54 + ((1319*I)/27)*Pi + 
        (229/18 - ((35*I)/2)*Pi)*zeta[2] + (-142/9 - (14*I)*Pi)*zeta[3] - 
        (179*zeta[4])/2) + (-998/3 - (33*I)*Pi)*zeta[4] + 
      G[0, x]*(-271/8 - ((299*I)/4)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s]^2 + 
        (-345/4 + (59*I)*Pi)*zeta[2] + Log[mu2/s]*(-33/2 - (19*I)*Pi + 
          (-16 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + (-18 + (30*I)*Pi)*
         zeta[3] + (105*zeta[4])/2) + G[1, x]*(15685/216 + ((2875*I)/36)*Pi + 
        (28/3 + ((5*I)/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + 
        (-321/4 + ((11*I)/2)*Pi)*zeta[2] + (127/6 - (9*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(697/18 + ((70*I)/3)*Pi + (-21/2 - (12*I)*Pi)*zeta[2] + 
          12*zeta[3]) + (327*zeta[4])/4) + 38*zeta[5]) + 
    Nc^2*(((-65287*I)/432)*Pi + (30*I)*Pi*G[0, 0, 0, 1, x] - 
      ((61*I)/2)*Pi*G[0, 1, 0, 1, x] + ((13*I)/2)*Pi*G[1, 0, 0, 1, x] + 
      (-5/4 + (6*I)*Pi)*G[1, 0, 1, 1, x] + ((9*I)/2)*Pi*G[1, 1, 0, 1, x] + 
      30*G[0, 0, 0, 1, 1, x] - 40*G[0, 0, 1, 1, 1, x] - 
      (61*G[0, 1, 0, 1, 1, x])/2 - (5*G[0, 1, 1, 1, 1, x])/2 + 
      (13*G[1, 0, 0, 1, 1, x])/2 + 6*G[1, 0, 1, 1, 1, x] + 
      (9*G[1, 1, 0, 1, 1, x])/2 + 6*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(335/4 - (7*I)*Pi - 13*Log[mu2/s]) + 
      I*Pi*Log[mu2/s]^3 + G[0, 1, 1, 1, x]*(-133/6 + (I/2)*Pi + 
        3*Log[mu2/s]) + G[0, 0, 1, 1, x]*(17/3 - (20*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, 1, x]*(((17*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 70*zeta[2]) + 
      G[1, 0, 1, x]*(((-5*I)/4)*Pi - (37*zeta[2])/2) + 
      Log[mu2/s]^2*(((-81*I)/8)*Pi - (27*zeta[2])/4) + 
      G[1, 1, 1, x]*(-3953/36 + ((145*I)/4)*Pi + (-95/2 - I*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + (31*zeta[2])/2) + G[0, 1, 1, x]*
       (-503/72 - ((157*I)/12)*Pi + (109/12 + ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (97*zeta[2])/4) + 
      zeta[2]*(13775/72 + ((201*I)/8)*Pi - 120*zeta[3]) + 
      G[1, 1, x]*(62875/432 - ((403*I)/9)*Pi + (81/8 + (3*I)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(2341/36 - ((109*I)/4)*Pi - 
          (41*zeta[2])/2) + (773/24 - ((13*I)/2)*Pi)*zeta[2] - 
        (9*zeta[3])/2) + (107/12 + ((13*I)/6)*Pi)*zeta[3] + 
      G[0, 1, x]*(((-503*I)/72)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((109*I)/12)*Pi - 17*zeta[2]) + (-95/6 - ((77*I)/4)*Pi)*
         zeta[2] + (43*zeta[3])/2) + ((-20*I)*Pi*G[0, 0, 1, x] - 
        20*G[0, 0, 1, 1, x] + (I/2)*Pi*G[0, 1, 0, 1, x] + 
        ((7*I)/2)*Pi*G[1, 0, 0, 1, x] + (69/4 - (6*I)*Pi)*G[1, 0, 1, 1, x] - 
        ((9*I)/2)*Pi*G[1, 1, 0, 1, x] + G[0, 1, 0, 1, 1, x]/2 + 
        (5*G[0, 1, 1, 1, 1, x])/2 + (7*G[1, 0, 0, 1, 1, x])/2 - 
        6*G[1, 0, 1, 1, 1, x] - (9*G[1, 1, 0, 1, 1, x])/2 - 
        6*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(253/6 - (I/2)*Pi - 
          3*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-281/4 + (7*I)*Pi + 
          13*Log[mu2/s]) + G[1, 1, 1, x]*(926/9 - ((107*I)/4)*Pi + 
          (87/2 + I*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - (31*zeta[2])/2) + 
        G[0, 1, 1, x]*(-2971/72 + ((253*I)/12)*Pi + (-253/12 - ((3*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (23*zeta[2])/4) + 
        G[1, 0, 1, x]*(((69*I)/4)*Pi + (17*zeta[2])/2) + 
        G[0, 1, x]*(((-2971*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-253*I)/12)*Pi - 3*zeta[2]) + (373/6 - ((3*I)/4)*Pi)*
           zeta[2] - (3*zeta[3])/2) + G[1, 1, x]*(-38821/432 + 
          ((971*I)/18)*Pi + (-87/8 - (3*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
          (-1103/24 + ((13*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (-881/18 + ((87*I)/4)*Pi + (41*zeta[2])/2) + (9*zeta[3])/2) + 
        G[1, x]*(((-38821*I)/432)*Pi + I*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-87*I)/8)*Pi - (27*zeta[2])/4) + 
          (9299/72 + ((207*I)/8)*Pi)*zeta[2] + Log[mu2/s]*(((-881*I)/18)*Pi + 
            (775/12 - (3*I)*Pi)*zeta[2] - 3*zeta[3]) + 
          (125/12 - ((5*I)/2)*Pi)*zeta[3] - (17*zeta[4])/4))/x + 
      Log[mu2/s]*(((-2521*I)/36)*Pi + (739/12 - (3*I)*Pi)*zeta[2] + 
        (-3 + (20*I)*Pi)*zeta[3] - 55*zeta[4]) + 
      G[1, x]*(-65287/432 + ((32623*I)/432)*Pi + (1 - I*Pi)*Log[mu2/s]^3 + 
        (-2827/36 - ((113*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-81/8 + ((105*I)/8)*Pi + (27*zeta[2])/4) + 
        (-227/12 + ((25*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
         (-2521/36 + ((403*I)/9)*Pi + (-733/12 + (3*I)*Pi)*zeta[2] + 
          3*zeta[3]) - (93*zeta[4])/4) + (-205/12 + (20*I)*Pi)*zeta[4] + 
      ((-30*I)*Pi*G[0, 0, 0, 1, x] + (30*I)*Pi*G[0, 1, 0, 1, x] - 
        (10*I)*Pi*G[1, 0, 0, 1, x] - 30*G[0, 0, 0, 1, 1, x] + 
        40*G[0, 0, 1, 1, 1, x] + 30*G[0, 1, 0, 1, 1, x] - 
        10*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(-14/3 + (20*I)*Pi - 
          20*Log[mu2/s]) - 30*G[0, 1, 1, x]*zeta[2] + 10*G[1, 0, 1, x]*
         zeta[2] + G[0, 0, 1, x]*(((-14*I)/3)*Pi - (20*I)*Pi*Log[mu2/s] + 
          70*zeta[2]) + G[0, 1, x]*((14/3 + (20*I)*Pi)*zeta[2] + 
          20*Log[mu2/s]*zeta[2] - 20*zeta[3]) - ((14*I)/3)*Pi*zeta[3] + 
        120*zeta[2]*zeta[3] + (77/6 - (20*I)*Pi)*zeta[4] + 
        G[1, x]*((-10*I)*Pi*zeta[3] + (55*zeta[4])/2) + 
        Log[mu2/s]*((-20*I)*Pi*zeta[3] + 55*zeta[4]) - 20*zeta[5])/(1 - x) + 
      x^2*(22943/108 + ((7645*I)/81)*Pi - (3*I)*Pi*G[0, 0, 0, 1, x] + 
        (2*I)*Pi*G[0, 1, 0, 1, x] + (6*I)*Pi*G[1, 0, 0, 1, x] - 
        (5*I)*Pi*G[1, 1, 0, 1, x] - 3*G[0, 0, 0, 1, 1, x] + 
        5*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] - 
        4*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 1, 1, x] - 
        8*G[1, 0, 1, 1, 1, x] - 5*G[1, 1, 0, 1, 1, x] + 
        7*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, x]*(-7/3 + (3*I)*Pi - 
          2*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-1 + (5*I)*Pi - 2*Log[mu2/s]) + 
        (-101/108 - ((19*I)/18)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/24 + 
        G[0, 1, 1, 1, x]*(1 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(7/3 - (6*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 1, x]*(20/9 + ((11*I)/3)*Pi + (8/3 + (2*I)*Pi)*Log[mu2/s] - 
          4*zeta[2]) + G[1, 0, 1, x]*(((7*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 
          2*zeta[2]) + (-1010/9 - ((37*I)/4)*Pi)*zeta[2] + 
        G[1, 1, 1, x]*(-20/9 - ((11*I)/3)*Pi + (-8/3 - (2*I)*Pi)*Log[mu2/s] + 
          zeta[2]) + G[0, 0, 1, x]*(((-7*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 
          5*zeta[2]) + Log[mu2/s]^2*(350/27 - ((5*I)/36)*Pi + 
          (31*zeta[2])/4) + G[1, 1, x]*(((-20*I)/9)*Pi + (47*zeta[2])/3 + 
          Log[mu2/s]*(((-8*I)/3)*Pi + 2*zeta[2]) - 2*zeta[3]) + 
        (-763/54 + ((61*I)/9)*Pi)*zeta[3] + G[0, 1, x]*(((20*I)/9)*Pi + 
          Log[mu2/s]*(((8*I)/3)*Pi - 2*zeta[2]) - (47*zeta[2])/3 + 
          2*zeta[3]) + G[1, x]*(((104*I)/27)*Pi + (8/3 + ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + Log[mu2/s]*
           (104/27 + ((16*I)/3)*Pi - 15*zeta[2]) + (-152/9 - ((17*I)/3)*Pi)*
           zeta[2] + (-14/9 - (3*I)*Pi)*zeta[3] - (33*zeta[4])/4) + 
        (307/48 + ((15*I)/2)*Pi)*zeta[4] + Log[mu2/s]*
         (7645/81 + ((268*I)/9)*Pi + (-131/12 + ((23*I)/6)*Pi)*zeta[2] + 
          (14/3 + (2*I)*Pi)*zeta[3] + (11*zeta[4])/2) - 2*zeta[5]) + 
      20*zeta[5] + x*(-118841/2592 + ((73541*I)/1296)*Pi + 
        (3*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
        (6*I)*Pi*G[1, 0, 0, 1, x] + (5*I)*Pi*G[1, 1, 0, 1, x] + 
        3*G[0, 0, 0, 1, 1, x] - 5*G[0, 0, 1, 1, 1, x] - 
        2*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 1, x] - 
        6*G[1, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 1, 1, x] + 
        5*G[1, 1, 0, 1, 1, x] - 7*G[1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 1, x]*(14 + (2*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(29/3 + (6*I)*Pi - 2*Log[mu2/s]) + 
        (43/216 - ((19*I)/36)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/48 + 
        G[0, 0, 1, 1, x]*(-32/3 - (3*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(-15 - (5*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 1, x]*(((-32*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 5*zeta[2]) + 
        G[1, 1, 1, x]*(41/9 - ((7*I)/3)*Pi + (38/3 + (2*I)*Pi)*Log[mu2/s] - 
          zeta[2]) + (-1219/9 - ((817*I)/24)*Pi)*zeta[2] + 
        G[1, 0, 1, x]*(((29*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 2*zeta[2]) + 
        Log[mu2/s]^2*(13/27 + ((631*I)/72)*Pi + (31*zeta[2])/8) + 
        G[0, 1, 1, x]*(97/36 + ((16*I)/3)*Pi + (-26/3 - (2*I)*Pi)*
           Log[mu2/s] + 4*zeta[2]) + G[0, 1, x]*(((97*I)/36)*Pi + 
          (104*zeta[2])/3 + Log[mu2/s]*(((-26*I)/3)*Pi + 2*zeta[2]) - 
          2*zeta[3]) + (194/27 - ((55*I)/9)*Pi)*zeta[3] + 
        G[1, 1, x]*(-595/24 - ((179*I)/18)*Pi - 4*Log[mu2/s]^2 + 
          Log[mu2/s]*(-29/2 + ((14*I)/3)*Pi - 2*zeta[2]) - (71*zeta[2])/3 + 
          2*zeta[3]) + Log[mu2/s]*(-7931/648 + ((153*I)/4)*Pi + 
          (-1567/24 + ((23*I)/12)*Pi)*zeta[2] + (7/3 - (2*I)*Pi)*zeta[3] - 
          (11*zeta[4])/2) + (-89/96 - ((15*I)/2)*Pi)*zeta[4] + 
        G[1, x]*(29801/432 + ((2699*I)/216)*Pi + (49/6 - ((17*I)/6)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/18 + (109/18 + ((67*I)/6)*Pi)*
           zeta[2] + Log[mu2/s]*(4027/108 + ((11*I)/6)*Pi + (45*zeta[2])/2) + 
          (-115/9 + (3*I)*Pi)*zeta[3] + (33*zeta[4])/4) + 2*zeta[5])) + 
    Nc*Nf*(((6385*I)/108)*Pi - (12*I)*Pi*G[0, 0, 0, 1, x] + 
      (12*I)*Pi*G[0, 1, 0, 1, x] + (38*G[0, 1, 1, 1, x])/3 - 
      (4*I)*Pi*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 1, x] - 39*G[1, 1, 1, 1, x] - 
      12*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 1, x] + 
      12*G[0, 1, 0, 1, 1, x] - 4*G[1, 0, 0, 1, 1, x] + 
      G[0, 0, 1, 1, x]*(-14/3 + (8*I)*Pi - 8*Log[mu2/s]) + 
      ((9*I)/2)*Pi*Log[mu2/s]^2 + G[1, 1, 1, x]*(449/9 - (13*I)*Pi + 
        26*Log[mu2/s]) + G[1, 1, x]*(-6349/108 + ((184*I)/9)*Pi + 
        (-265/9 + (13*I)*Pi)*Log[mu2/s] - (13*Log[mu2/s]^2)/2 - 
        (155*zeta[2])/6) + G[0, 1, 1, x]*(-49/18 + ((19*I)/3)*Pi - 
        (19*Log[mu2/s])/3 - 12*zeta[2]) + G[1, 0, 1, x]*
       ((3*I)*Pi + 4*zeta[2]) + G[0, 0, 1, x]*(((-14*I)/3)*Pi - 
        (8*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
      ((8*I)*Pi*G[0, 0, 1, x] - (7*I)*Pi*G[1, 0, 1, x] + 8*G[0, 0, 1, 1, x] - 
        (50*G[0, 1, 1, 1, x])/3 - 7*G[1, 0, 1, 1, x] + 27*G[1, 1, 1, 1, x] + 
        G[1, 1, 1, x]*(-344/9 + (9*I)*Pi - 18*Log[mu2/s]) + 
        G[0, 1, 1, x]*(283/18 - ((25*I)/3)*Pi + (25*Log[mu2/s])/3) + 
        G[0, 1, x]*(((283*I)/18)*Pi + ((25*I)/3)*Pi*Log[mu2/s] - 
          (74*zeta[2])/3) + G[1, 1, x]*(3823/108 - ((172*I)/9)*Pi + 
          (172/9 - (9*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + 
          (137*zeta[2])/6) + G[1, x]*(((3823*I)/108)*Pi + 
          ((9*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((172*I)/9)*Pi - 
            (79*zeta[2])/3) + (-971/18 - ((21*I)/2)*Pi)*zeta[2] - 
          (11*zeta[3])/3))/x + G[0, 1, x]*(((-49*I)/18)*Pi + 
        (52/3 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*(((-19*I)/3)*Pi + 8*zeta[2]) - 
        8*zeta[3]) + (-11/3 - ((5*I)/3)*Pi)*zeta[3] + 
      zeta[2]*(-1415/18 - ((21*I)/2)*Pi + 48*zeta[3]) + 
      x*(17987/81 + ((19661*I)/324)*Pi + ((35*I)/3)*Pi*G[0, 0, 1, x] - 
        ((32*I)/3)*Pi*G[1, 0, 1, x] + (35*G[0, 0, 1, 1, x])/3 - 
        16*G[0, 1, 1, 1, x] - (32*G[1, 0, 1, 1, x])/3 + 16*G[1, 1, 1, 1, x] + 
        G[1, 1, 1, x]*(-116/9 + ((16*I)/3)*Pi - (32*Log[mu2/s])/3) + 
        (-187/108 - ((19*I)/18)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/24 + 
        G[0, 1, 1, x]*(80/9 - ((22*I)/3)*Pi + (26*Log[mu2/s])/3) + 
        G[0, 1, x]*(((80*I)/9)*Pi + ((26*I)/3)*Pi*Log[mu2/s] - 
          (95*zeta[2])/3) + (-1201/36 + ((265*I)/36)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(1051/108 - ((175*I)/36)*Pi + (31*zeta[2])/4) + 
        G[1, 1, x]*(79/6 - ((44*I)/9)*Pi + (8 - ((20*I)/3)*Pi)*Log[mu2/s] + 
          2*Log[mu2/s]^2 + (77*zeta[2])/3) + (-191/54 + ((70*I)/9)*Pi)*
         zeta[3] + G[1, x]*(-3527/108 + ((121*I)/54)*Pi + 
          (1/3 + ((13*I)/3)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + 
          Log[mu2/s]*(-295/27 + ((26*I)/3)*Pi - 29*zeta[2]) + 
          (-278/9 - ((38*I)/3)*Pi)*zeta[2] + (31*zeta[3])/9) + 
        Log[mu2/s]*(15121/162 + ((461*I)/54)*Pi + (287/12 + ((23*I)/6)*Pi)*
           zeta[2] + (26*zeta[3])/3) - (473*zeta[4])/48) + 
      (55/12 - (8*I)*Pi)*zeta[4] + x^2*(-179465/648 - ((9704*I)/81)*Pi - 
        ((8*I)/3)*Pi*G[0, 0, 1, x] + ((8*I)/3)*Pi*G[1, 0, 1, x] - 
        (8*G[0, 0, 1, 1, x])/3 + 4*G[0, 1, 1, 1, x] + (8*G[1, 0, 1, 1, x])/
         3 - 4*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-32/9 + ((4*I)/3)*Pi - 
          (8*Log[mu2/s])/3) + (145/108 + ((19*I)/18)*Pi)*Log[mu2/s]^3 + 
        (11*Log[mu2/s]^4)/24 + G[1, 1, 1, x]*(32/9 - ((4*I)/3)*Pi + 
          (8*Log[mu2/s])/3) + G[1, 1, x]*(((32*I)/9)*Pi + 
          ((8*I)/3)*Pi*Log[mu2/s] - (32*zeta[2])/3) + 
        Log[mu2/s]^2*(-1603/108 + ((13*I)/36)*Pi - (31*zeta[2])/4) + 
        (5041/36 + ((425*I)/36)*Pi)*zeta[2] + G[0, 1, x]*
         (((-32*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + (32*zeta[2])/3) + 
        Log[mu2/s]*(-9704/81 - ((1943*I)/54)*Pi + (155/12 - ((23*I)/6)*Pi)*
           zeta[2] - (26*zeta[3])/3) + (161/54 - ((52*I)/9)*Pi)*zeta[3] + 
        G[1, x]*(((-170*I)/27)*Pi + (-11/3 - ((7*I)/3)*Pi)*Log[mu2/s]^2 - 
          (7*Log[mu2/s]^3)/9 + (209/9 + ((17*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(-170/27 - ((22*I)/3)*Pi + 15*zeta[2]) + 
          (14*zeta[3])/9) + (209*zeta[4])/48) + 
      G[1, x]*(6385/108 - ((3385*I)/108)*Pi + (9/2 - ((13*I)/2)*Pi)*
         Log[mu2/s]^2 + (373/9 + ((19*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(247/9 - ((184*I)/9)*Pi + (97*zeta[2])/3) + 
        (20/3 - (4*I)*Pi)*zeta[3] + 11*zeta[4]) + 
      Log[mu2/s]*(((247*I)/9)*Pi - (79*zeta[2])/3 - (8*I)*Pi*zeta[3] + 
        22*zeta[4]) - 8*zeta[5] + ((12*I)*Pi*G[0, 0, 0, 1, x] - 
        (12*I)*Pi*G[0, 1, 0, 1, x] + (4*I)*Pi*G[1, 0, 0, 1, x] + 
        12*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 1, 1, x] - 
        12*G[0, 1, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 1, x]*(5/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 0, 1, x]*(((5*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 28*zeta[2]) + 
        12*G[0, 1, 1, x]*zeta[2] - 4*G[1, 0, 1, x]*zeta[2] + 
        ((5*I)/3)*Pi*zeta[3] - 48*zeta[2]*zeta[3] + 
        G[0, 1, x]*((-5/3 - (8*I)*Pi)*zeta[2] - 8*Log[mu2/s]*zeta[2] + 
          8*zeta[3]) + Log[mu2/s]*((8*I)*Pi*zeta[3] - 22*zeta[4]) + 
        G[1, x]*((4*I)*Pi*zeta[3] - 11*zeta[4]) + (-55/12 + (8*I)*Pi)*
         zeta[4] + 8*zeta[5])/(1 - x))), -139/18 - ((3*I)/2)*Pi + 
  (-3/2 + ((3*I)/2)*Pi)*G[1, x] - G[0, 0, x] + 
  ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])/(1 - x) + 
  ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)/x + (3*G[1, 1, x])/2 + 
  Nf^2*(x^2*(-10/27 - ((2*I)/9)*Pi - (2*Log[mu2/s])/9) + 
    x*(10/27 + ((2*I)/9)*Pi + (2*Log[mu2/s])/9)) + 
  G[0, x]*(11/6 - (2*I)*Pi - Log[mu2/s]) - (11*Log[mu2/s])/6 + 
  Log[mu2/s]^2/2 + x*(163/18 + (4*I)*Pi + (9/2 - I*Pi)*G[1, x] - 
    4*G[0, 0, x] + (7*G[0, 1, x])/2 + (7*G[1, 0, x])/2 - (9*G[1, 1, x])/2 + 
    (7/3 + (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 + 
    G[0, x]*(-17/6 + (I/2)*Pi + Log[mu2/s]) - (67*zeta[2])/6) + 
  x^3*(-3*G[0, 0, x] + 3*G[0, 1, x] + 3*G[1, 0, x] - 3*G[1, 1, x] - 
    9*zeta[2]) - zeta[2]/2 + x^2*(-4/3 - (I/2)*Pi + 3*G[0, x] - 3*G[1, x] + 
    (13*G[0, 0, x])/2 - (13*G[0, 1, x])/2 - (13*G[1, 0, x])/2 + 
    (13*G[1, 1, x])/2 + (-1/2 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 + 
    (62*zeta[2])/3) + Nc*Nf*(37/18 + (-1/3 + (2*I)*Pi)*G[0, x] + 
    ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])/(1 - x) + 2*G[0, 0, x] + 
    Log[mu2/s]/3 + x*(-254/27 - ((53*I)/18)*Pi + G[0, 0, x] + 
      G[0, x]*(-5/3 + (I/3)*Pi - (2*Log[mu2/s])/3) + 
      (-23/18 + (I/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - (3*zeta[2])/2) + 
    x^2*(397/54 + ((17*I)/18)*Pi + G[0, x]*(((2*I)/3)*Pi + 
        (2*Log[mu2/s])/3) + (17/18 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
      (3*zeta[2])/2)) + Nc^2*(-475/72 - (9*G[0, 0, x])/2 + 
    ((5*I)*Pi*G[0, x] + 5*G[0, 0, x])/(1 - x) + 
    G[0, x]*(13/12 - ((11*I)/2)*Pi - Log[mu2/s]) + 
    (-13/12 + (I/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
    x^2*(-175/27 - ((13*I)/18)*Pi + G[0, x]*(((-2*I)/3)*Pi - 
        (2*Log[mu2/s])/3) + (-13/18 + (I/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
      (3*zeta[2])/2) - (9*zeta[2])/4 + x*(2825/216 + ((103*I)/18)*Pi - 
      2*G[0, 0, x] + (65/36 - ((5*I)/6)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/4 + 
      G[0, x]*(47/12 - (I/3)*Pi + (5*Log[mu2/s])/3) + (15*zeta[2])/4)) + 
  (Nf*(19/18 - (3*I)*Pi + (-1/3 - (3*I)*Pi)*G[0, x] + 
     (-3 + (5*I)*Pi)*G[1, x] - 3*G[0, 0, x] + 
     ((3*I)*Pi*G[0, x] + 3*G[0, 0, x])/(1 - x) + 
     ((-3*I)*Pi*G[1, x] - 3*G[1, 1, x])/x + 5*G[1, 1, x] + Log[mu2/s]/3 + 
     x^3*(-2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x] - 
       6*zeta[2]) + x*(-26/9 + ((11*I)/2)*Pi + (-8/3 - (2*I)*Pi)*G[0, x] + 
       (9 - (2*I)*Pi)*G[1, x] - 3*G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - 
       3*G[1, 1, x] + (-5/6 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 - 
       (11*zeta[2])/6) + x^2*(11/6 + (I/2)*Pi + 6*G[0, x] - 6*G[1, x] + 
       3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] + 
       (1/2 + (I/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/6 + (47*zeta[2])/6)))/Nc + 
  (-17/8 - ((3*I)/2)*Pi + (3/4 + ((3*I)/2)*Pi)*G[0, x] + 
    (-3/2 + ((3*I)/2)*Pi)*G[1, x] + ((-I)*Pi*G[0, x] - G[0, 0, x])/(1 - x) + 
    (3*G[0, 0, x])/2 + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)/x + 
    (3*G[1, 1, x])/2 + (-3/4 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + 
    x*(17/8 + (I/2)*Pi + (-19/4 + (I/2)*Pi)*G[0, x] + (9/2 - I*Pi)*G[1, x] - 
      3*G[0, 0, x] + (7*G[0, 1, x])/2 + (7*G[1, 0, x])/2 - (9*G[1, 1, x])/2 + 
      (3/4 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 - (49*zeta[2])/4) + 
    x^3*(-3*G[0, 0, x] + 3*G[0, 1, x] + 3*G[1, 0, x] - 3*G[1, 1, x] - 
      9*zeta[2]) + (7*zeta[2])/4 + x^2*(3*G[0, x] - 3*G[1, x] + 
      (13*G[0, 0, x])/2 - (13*G[0, 1, x])/2 - (13*G[1, 0, x])/2 + 
      (13*G[1, 1, x])/2 + (39*zeta[2])/2))/Nc^2 + 
  e*(-4501/108 - ((33*I)/4)*Pi + (-3/2 + I*Pi)*G[0, 0, 1, x] - 
    (3*G[0, 1, 0, x])/2 + 6*G[0, 1, 1, x] + (5*G[1, 0, 0, x])/2 - 
    7*G[1, 0, 1, x] + (-7 - I*Pi)*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] + 
    G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - 7*G[1, 1, 0, 0, x] + 
    6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + 
    G[0, 0, 0, x]*(37/6 + I*Pi - 3*Log[mu2/s]) - (7*Log[mu2/s]^2)/4 + 
    (2*Log[mu2/s]^3)/3 + G[1, 1, x]*(33/4 - (4*I)*Pi + 3*Log[mu2/s] - 
      12*zeta[2]) + G[1, 0, x]*(9/2 - ((9*I)/2)*Pi - 5*zeta[2]) + 
    G[0, 1, x]*(9/2 + ((9*I)/2)*Pi - 2*zeta[2]) + 
    Log[mu2/s]*(-172/9 - (3*I)*Pi - zeta[2]) + (-37/12 + ((5*I)/2)*Pi)*
     zeta[2] + G[0, 0, x]*(-755/36 + ((17*I)/6)*Pi + 
      (-11/6 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
    Nf^2*(x*(166/81 + ((14*I)/9)*Pi + (14/9 + ((2*I)/3)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/3 - (19*zeta[2])/9) + x^2*(-166/81 - ((14*I)/9)*Pi + 
        (-14/9 - ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 + 
        (19*zeta[2])/9)) + ((-I/2)*Pi*G[0, 1, x] - G[0, 1, 1, x]/2 + 
      (5*G[1, 0, 1, x])/2 + (5/2 + I*Pi)*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
      7*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 
      6*G[1, 1, 1, 1, x] + G[1, 0, x]*(((5*I)/2)*Pi + 5*zeta[2]) + 
      G[1, 1, x]*(5/4 - ((5*I)/2)*Pi - Log[mu2/s] + 12*zeta[2]) + 
      G[1, x]*(((5*I)/4)*Pi - I*Pi*Log[mu2/s] + (2 - I*Pi)*zeta[2] - 
        5*zeta[3]))/x + x^3*(12*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 
      6*G[0, 1, 0, x] - 6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 
      12*G[1, 1, 1, x] + G[0, 0, x]*(-21/2 - 6*Log[mu2/s]) + 
      G[1, 1, x]*(-21/2 - 6*Log[mu2/s]) + G[0, 1, x]*(21/2 + 6*Log[mu2/s]) + 
      G[1, 0, x]*(21/2 + 6*Log[mu2/s]) - (63*zeta[2])/2 + 
      18*G[0, x]*zeta[2] + 18*G[1, x]*zeta[2] - 18*Log[mu2/s]*zeta[2] - 
      6*zeta[3]) + (-16/3 + I*Pi)*zeta[3] + 
    G[0, x]*(172/9 - ((467*I)/36)*Pi + (7/2 - ((35*I)/6)*Pi)*Log[mu2/s] + 
      (-2 + (I/2)*Pi)*Log[mu2/s]^2 + (193/6 + (I/2)*Pi)*zeta[2] + zeta[3]) + 
    G[1, x]*(-33/4 + ((39*I)/4)*Pi + (-3 + (3*I)*Pi)*Log[mu2/s] + 
      (6 + I*Pi)*zeta[2] + 5*zeta[3]) + 
    Nc*Nf*(1357/108 - (26*G[0, 0, 0, x])/3 + (4*I)*Pi*G[1, 1, 0, x] + 
      4*G[1, 1, 0, 0, x] + (43*Log[mu2/s])/9 + Log[mu2/s]^2/2 + 
      G[0, 0, x]*(187/18 - ((13*I)/3)*Pi + (13*Log[mu2/s])/3) + 
      G[0, x]*(-43/9 + ((169*I)/18)*Pi + (-1 + ((13*I)/3)*Pi)*Log[mu2/s] - 
        (26*zeta[2])/3) - (31*zeta[2])/6 - 4*G[1, 0, x]*zeta[2] + 
      ((-4*I)*Pi*G[1, 1, 0, x] - 4*G[1, 1, 0, 0, x] + 4*G[1, 0, x]*zeta[2] + 
        G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]))/x + 
      ((-4*I)*Pi*G[1, 0, x] + (26*G[0, 0, 0, x])/3 - 4*G[1, 0, 0, x] + 
        G[0, 0, x]*(-169/18 + ((13*I)/3)*Pi - (13*Log[mu2/s])/3) + 
        (4*I)*Pi*zeta[2] + G[0, x]*(((-169*I)/18)*Pi - ((13*I)/3)*Pi*
           Log[mu2/s] + (38*zeta[2])/3) - 4*zeta[3])/(1 - x) + 
      x*(-11083/162 - ((94*I)/3)*Pi + ((5*I)/3)*Pi*G[1, 0, x] - 
        (8*G[0, 0, 0, x])/3 + (5*G[1, 0, 0, x])/3 + (-1/12 + I*Pi)*
         Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + G[0, 0, x]*(4 - ((2*I)/3)*Pi + 
          2*Log[mu2/s]) + Log[mu2/s]*(-409/18 - ((107*I)/18)*Pi - 
          5*zeta[2]) + G[0, x]*(-155/18 - ((16*I)/9)*Pi - (52*Log[mu2/s])/9 - 
          Log[mu2/s]^2 - (2*zeta[2])/3) + (947/36 - (3*I)*Pi)*zeta[2] - 
        (8*zeta[3])/3) + G[1, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) + 
      x^2*(18095/324 + ((323*I)/18)*Pi - ((4*I)/3)*Pi*G[0, 0, x] + 
        ((4*I)/3)*Pi*G[1, 0, x] - (4*G[0, 0, 0, x])/3 + (4*G[1, 0, 0, x])/3 + 
        (-5/12 - I*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
        G[0, x]*(((22*I)/9)*Pi + (22/9 + (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - (19*zeta[2])/3) - (305*zeta[2])/36 + 
        Log[mu2/s]*(323/18 + ((29*I)/18)*Pi + 5*zeta[2]) + (17*zeta[3])/3)) + 
    x^2*(-56/9 - (4*I)*Pi + (-28 + I*Pi)*G[0, 0, 0, x] + 
      (10 + (6*I)*Pi)*G[0, 0, 1, x] + (10 - I*Pi)*G[0, 1, 0, x] + 
      (8 - (6*I)*Pi)*G[0, 1, 1, x] + (4 - I*Pi)*G[1, 0, 0, x] + 
      (14 - (6*I)*Pi)*G[1, 0, 1, x] + (14 + I*Pi)*G[1, 1, 0, x] + 
      (-32 + (6*I)*Pi)*G[1, 1, 1, x] + G[0, 0, 0, 0, x] + 
      6*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 6*G[0, 1, 1, 1, x] - 
      G[1, 0, 0, 0, x] - 6*G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] + 
      6*G[1, 1, 1, 1, x] + (-43/36 - ((2*I)/3)*Pi)*Log[mu2/s]^2 - 
      (2*Log[mu2/s]^3)/9 + G[1, 1, x]*(139/4 - (5*I)*Pi + 13*Log[mu2/s] - 
        6*zeta[2]) + G[0, 0, x]*(91/4 - (5*I)*Pi + 13*Log[mu2/s] - zeta[2]) + 
      (847/9 - ((40*I)/3)*Pi)*zeta[2] + G[1, 0, x]*(-115/4 + (5*I)*Pi - 
        13*Log[mu2/s] + zeta[2]) + G[0, 1, x]*(-115/4 + (5*I)*Pi - 
        13*Log[mu2/s] + 6*zeta[2]) + Log[mu2/s]*(-4 - ((43*I)/18)*Pi + 
        (130*zeta[2])/3) + G[0, x]*(33/2 + 6*Log[mu2/s] + 
        (-34 + I*Pi)*zeta[2] - zeta[3]) + (61/9 - (7*I)*Pi)*zeta[3] + 
      G[1, x]*(-33/2 - 6*Log[mu2/s] + (-38 - I*Pi)*zeta[2] + zeta[3]) - 
      (47*zeta[4])/2) - 7*zeta[4] + 
    ((4*I)*Pi*G[1, 0, x] + (3/2 - I*Pi)*G[0, 0, 1, x] + (3*G[0, 1, 0, x])/2 + 
      4*G[1, 0, 0, x] - 3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - 
      G[0, 0, 1, 0, x] + G[0, 0, 0, x]*(-61/6 - I*Pi + 3*Log[mu2/s]) + 
      G[0, 0, x]*(629/36 - ((17*I)/6)*Pi + (35/6 + (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) - ((5*I)/2)*Pi*zeta[2] + 
      G[0, 1, x]*(((3*I)/2)*Pi + 2*zeta[2]) + 
      G[0, x]*(((629*I)/36)*Pi + ((35*I)/6)*Pi*Log[mu2/s] - 
        (I/2)*Pi*Log[mu2/s]^2 + (-157/6 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
      (5/2 - I*Pi)*zeta[3] + 7*zeta[4])/(1 - x) + 
    (-143/16 - ((33*I)/4)*Pi + (-13/2 + ((3*I)/2)*Pi)*G[0, 0, 0, x] + 
      (3/2 + I*Pi)*G[0, 0, 1, x] + (3/2 - (I/2)*Pi)*G[0, 1, 0, x] + 
      (7*G[1, 0, 0, x])/2 + 2*G[1, 0, 1, x] + (2 - I*Pi)*G[1, 1, 0, x] - 
      6*G[1, 1, 1, x] + (13*G[0, 0, 0, 0, x])/2 - 5*G[0, 0, 0, 1, x] - 
      5*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/2 - 
      G[1, 1, 0, 0, x] + (-13/8 - ((3*I)/4)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/3 + G[1, 1, x]*(21/4 - I*Pi + 3*Log[mu2/s]) + 
      (79/8 - (I/4)*Pi)*zeta[2] + G[1, 0, x]*(3/2 + ((11*I)/2)*Pi + 
        zeta[2]) + Log[mu2/s]*(-23/4 - (4*I)*Pi + (7*zeta[2])/2) + 
      G[0, 1, x]*(3/2 + ((3*I)/2)*Pi + 4*zeta[2]) + 
      G[0, 0, x]*(15/8 - ((11*I)/4)*Pi + (9/4 - (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 + (35*zeta[2])/4) + 
      x^3*(12*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] - 
        6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + 
        G[0, 0, x]*(-21/2 - 6*Log[mu2/s]) + G[1, 1, x]*
         (-21/2 - 6*Log[mu2/s]) + G[0, 1, x]*(21/2 + 6*Log[mu2/s]) + 
        G[1, 0, x]*(21/2 + 6*Log[mu2/s]) - (63*zeta[2])/2 + 
        18*G[0, x]*zeta[2] + 18*G[1, x]*zeta[2] - 18*Log[mu2/s]*zeta[2] - 
        6*zeta[3]) + G[0, x]*(23/4 + ((45*I)/8)*Pi + (1/4 - (I/4)*Pi)*
         Log[mu2/s]^2 + (-53/4 + ((7*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/4 + ((11*I)/4)*Pi + 3*zeta[2]) - 4*zeta[3]) + 
      x*(143/16 + ((37*I)/8)*Pi + (5*G[0, 0, 0, x])/2 - 
        (15*G[0, 1, 1, x])/2 + (13*G[1, 0, 0, x])/2 - (19*G[1, 0, 1, x])/2 - 
        (19*G[1, 1, 0, x])/2 + 18*G[1, 1, 1, x] + 
        G[1, 1, x]*(-87/4 - (I/2)*Pi - 9*Log[mu2/s]) + 
        G[0, 0, x]*(3 - ((7*I)/2)*Pi - 6*Log[mu2/s]) + 
        (13/8 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
        G[0, 1, x]*(37/4 - (I/2)*Pi + 7*Log[mu2/s]) + 
        G[1, 0, x]*(37/4 + (4*I)*Pi + 7*Log[mu2/s]) + 
        Log[mu2/s]*(23/4 + ((11*I)/4)*Pi - (55*zeta[2])/2) + 
        (-269/8 - ((23*I)/2)*Pi)*zeta[2] + G[0, x]*(-207/8 + ((11*I)/4)*Pi + 
          (-19/2 + I*Pi)*Log[mu2/s] + 6*zeta[2]) + 
        G[1, x]*(99/4 - ((7*I)/2)*Pi + (9 - (2*I)*Pi)*Log[mu2/s] + 
          26*zeta[2]) - (5*zeta[3])/3) + G[1, x]*(-33/4 + ((15*I)/4)*Pi + 
        (-3 + (3*I)*Pi)*Log[mu2/s] + (-15 + I*Pi)*zeta[2] - zeta[3]) + 
      (20/3 + (2*I)*Pi)*zeta[3] + x^2*(-22*G[0, 0, 0, x] + 10*G[0, 0, 1, x] + 
        10*G[0, 1, 0, x] + 2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] + 
        14*G[1, 0, 1, x] + 14*G[1, 1, 0, x] - 26*G[1, 1, 1, x] + 
        G[0, 1, x]*(-91/4 - I*Pi - 13*Log[mu2/s]) + 
        G[1, 0, x]*(-91/4 - I*Pi - 13*Log[mu2/s]) + 
        G[0, 0, x]*(67/4 + I*Pi + 13*Log[mu2/s]) + 
        G[1, 1, x]*(115/4 + I*Pi + 13*Log[mu2/s]) + 
        G[1, x]*(-33/2 - 6*Log[mu2/s] - 38*zeta[2]) + 
        G[0, x]*(33/2 + 6*Log[mu2/s] - 34*zeta[2]) + (273/4 + (3*I)*Pi)*
         zeta[2] + 39*Log[mu2/s]*zeta[2] + 12*zeta[3]) + 
      ((-I/2)*Pi*G[0, 1, x] - G[0, 1, 1, x]/2 - G[1, 0, 1, x]/2 + 
        (-1/2 + I*Pi)*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + G[1, 1, 0, 0, x] + 
        G[1, 1, x]*(-7/4 + (I/2)*Pi - Log[mu2/s]) + 
        G[1, 0, x]*((-I/2)*Pi - zeta[2]) + G[1, x]*(((-7*I)/4)*Pi - 
          I*Pi*Log[mu2/s] + (5 - I*Pi)*zeta[2] + zeta[3]))/x + 
      ((-2*I)*Pi*G[1, 0, x] + (4 - ((3*I)/2)*Pi)*G[0, 0, 0, x] + 
        (-3/2 - I*Pi)*G[0, 0, 1, x] + (-3/2 + (I/2)*Pi)*G[0, 1, 0, x] - 
        2*G[1, 0, 0, x] - (13*G[0, 0, 0, 0, x])/2 + 5*G[0, 0, 0, 1, x] + 
        5*G[0, 0, 1, 0, x] - 6*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/2 + 
        G[0, 0, x]*(-25/8 + ((5*I)/4)*Pi + (-5/4 + (I/2)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/4 - (35*zeta[2])/4) + G[0, 1, x]*
         (((-3*I)/2)*Pi - 4*zeta[2]) + (I/2)*Pi*zeta[2] + 
        (-1/2 - (2*I)*Pi)*zeta[3] + G[0, x]*(((-25*I)/8)*Pi + 
          (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-5*I)/4)*Pi - 3*zeta[2]) + 
          (9 - ((7*I)/4)*Pi)*zeta[2] + 4*zeta[3]) - 17*zeta[4])/(1 - x) + 
      17*zeta[4])/Nc^2 + x*(5173/108 + ((290*I)/9)*Pi + 
      (31/2 - I*Pi)*G[0, 0, 0, x] + (-6 - (6*I)*Pi)*G[0, 0, 1, x] + 
      (-6 + I*Pi)*G[0, 1, 0, x] + (-27/2 + (6*I)*Pi)*G[0, 1, 1, x] + 
      (-11/2 + I*Pi)*G[1, 0, 0, x] + (-7/2 + (6*I)*Pi)*G[1, 0, 1, x] + 
      (-7/2 - I*Pi)*G[1, 1, 0, x] + (24 - (6*I)*Pi)*G[1, 1, 1, x] - 
      G[0, 0, 0, 0, x] - 6*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] + 
      6*G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] + 6*G[1, 0, 1, 1, x] - 
      G[1, 1, 0, 0, x] - 6*G[1, 1, 1, 1, x] + (53/18 + (I/6)*Pi)*
       Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + Log[mu2/s]*
       (208/9 + ((101*I)/9)*Pi - (73*zeta[2])/3) + 
      G[0, 1, x]*(61/4 - ((25*I)/2)*Pi + 7*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 0, x]*(61/4 - (2*I)*Pi + 7*Log[mu2/s] - zeta[2]) + 
      (-3157/36 + ((41*I)/6)*Pi)*zeta[2] + G[0, 0, x]*
       (-11/12 + ((3*I)/2)*Pi - 8*Log[mu2/s] + zeta[2]) + 
      G[1, 1, x]*(-135/4 + ((23*I)/2)*Pi - 9*Log[mu2/s] + 6*zeta[2]) + 
      G[1, x]*(99/4 - ((19*I)/2)*Pi + (9 - (2*I)*Pi)*Log[mu2/s] + 
        (14 + I*Pi)*zeta[2] - zeta[3]) + (127/18 + (7*I)*Pi)*zeta[3] + 
      G[0, x]*(-563/36 + ((32*I)/3)*Pi + (-11/3 + (2*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (21/2 - I*Pi)*zeta[2] + zeta[3]) + 
      (47*zeta[4])/2) + Nc^2*(-16807/432 + (I/2)*Pi*G[0, 1, 0, x] - 
      G[1, 0, 0, x] - (10*I)*Pi*G[1, 1, 0, x] + (5*G[0, 0, 0, 0, x])/2 + 
      G[0, 1, 0, 0, x]/2 - 10*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(62/3 - (I/2)*Pi - 3*Log[mu2/s]) + 
      (-1/8 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
      Log[mu2/s]*(-553/36 + I*Pi - (9*zeta[2])/2) + (169/24 - (I/4)*Pi)*
       zeta[2] + G[0, 0, x]*(-1885/72 + ((151*I)/12)*Pi + 
        (-97/12 - ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
        (23*zeta[2])/4) + G[1, 0, x]*((-I)*Pi + 10*zeta[2]) + 
      G[1, x]*((10*I)*Pi*zeta[2] - 10*zeta[3]) + 
      G[0, x]*(553/36 - ((1795*I)/72)*Pi + (-9/4 + ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(5/4 - ((151*I)/12)*Pi - 3*zeta[2]) + 
        (317/12 - ((5*I)/4)*Pi)*zeta[2] - zeta[3]) + (-3 - I*Pi)*zeta[3] + 
      ((10*I)*Pi*G[1, 1, 0, x] + 10*G[1, 1, 0, 0, x] - 
        10*G[1, 0, x]*zeta[2] + G[1, x]*((-10*I)*Pi*zeta[2] + 10*zeta[3]))/
       x + x^2*(-7307/162 - ((134*I)/9)*Pi + (4/3 + I*Pi)*G[0, 0, 0, x] - 
        I*Pi*G[0, 1, 0, x] + (-4/3 - I*Pi)*G[1, 0, 0, x] + 
        I*Pi*G[1, 1, 0, x] + G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 
        G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + (1/4 + I*Pi)*Log[mu2/s]^2 + 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(-134/9 - ((23*I)/18)*Pi - 
          5*zeta[2]) + G[0, 0, x]*(((4*I)/3)*Pi - zeta[2]) + 
        (247*zeta[2])/36 + G[1, 0, x]*(((-4*I)/3)*Pi + zeta[2]) + 
        G[0, x]*(((-16*I)/9)*Pi + (-16/9 - (2*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 + (19/3 + I*Pi)*zeta[2] - zeta[3]) + 
        (-11/3 - I*Pi)*zeta[3] + G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) - 
        7*zeta[4]) + ((10*I)*Pi*G[1, 0, x] - (I/2)*Pi*G[0, 1, 0, x] + 
        10*G[1, 0, 0, x] - (5*G[0, 0, 0, 0, x])/2 - G[0, 1, 0, 0, x]/2 + 
        G[0, 0, 0, x]*(-133/6 + (I/2)*Pi + 3*Log[mu2/s]) + 
        G[0, 0, x]*(1723/72 - ((133*I)/12)*Pi + (133/12 + ((3*I)/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (23*zeta[2])/4) - 
        (10*I)*Pi*zeta[2] + (10 + I*Pi)*zeta[3] + 
        G[0, x]*(((1723*I)/72)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (-193/6 + ((5*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((133*I)/12)*Pi + 
            3*zeta[2]) + zeta[3]) - (3*zeta[4])/2)/(1 - x) + (3*zeta[4])/2 + 
      x*(108877/1296 + ((3515*I)/72)*Pi + (11/3 - I*Pi)*G[0, 0, 0, x] + 
        I*Pi*G[0, 1, 0, x] + (-5/3 + I*Pi)*G[1, 0, 0, x] - 
        I*Pi*G[1, 1, 0, x] - G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
        G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + (-1/8 - ((5*I)/2)*Pi)*
         Log[mu2/s]^2 - (5*Log[mu2/s]^3)/3 + G[1, 0, x]*
         (((-5*I)/3)*Pi - zeta[2]) + (-3317/72 + (5*I)*Pi)*zeta[2] + 
        G[0, 0, x]*(-29/4 - (I/3)*Pi - 4*Log[mu2/s] + zeta[2]) + 
        Log[mu2/s]*(121/4 + ((409*I)/36)*Pi + (25*zeta[2])/2) + 
        G[1, x]*(I*Pi*zeta[2] - zeta[3]) + (25/6 + I*Pi)*zeta[3] + 
        G[0, x]*(1337/72 + ((157*I)/36)*Pi + (209/18 + I*Pi)*Log[mu2/s] + 
          (5*Log[mu2/s]^2)/2 + (-5/6 - I*Pi)*zeta[2] + zeta[3]) + 
        7*zeta[4])) + (Nf*(583/108 - ((59*I)/3)*Pi + (34*G[0, 0, 0, x])/3 + 
       (2/3 + (8*I)*Pi)*G[0, 0, 1, x] + (2*G[0, 1, 0, x])/3 + 
       6*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - (5*G[1, 0, 1, x])/3 + 
       (-5/3 - (8*I)*Pi)*G[1, 1, 0, x] - 20*G[1, 1, 1, x] + 
       8*G[0, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
       G[0, 0, x]*(-197/18 + ((19*I)/3)*Pi - (17*Log[mu2/s])/3) + 
       (25/9 - (6*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
       G[1, 1, x]*(18 - ((35*I)/3)*Pi + 10*Log[mu2/s]) + 
       G[0, 1, x]*(2/3 + ((20*I)/3)*Pi - 8*zeta[2]) + (45/2 - ((4*I)/3)*Pi)*
        zeta[2] + G[0, x]*(-25/9 - ((203*I)/18)*Pi + (-1 - ((17*I)/3)*Pi)*
          Log[mu2/s] + 6*zeta[2]) + G[1, 0, x]*(2/3 + (I/3)*Pi + 8*zeta[2]) + 
       G[1, x]*(-59/3 + ((38*I)/3)*Pi + (-6 + (10*I)*Pi)*Log[mu2/s] + 
         (-53/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       x*(-839/54 + ((295*I)/9)*Pi + 12*G[0, 0, 0, x] - (4*G[0, 0, 1, x])/3 - 
         (4*G[0, 1, 0, x])/3 - 10*G[0, 1, 1, x] - 10*G[1, 0, 0, x] + 
         (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 + 12*G[1, 1, 1, x] + 
         G[0, 0, x]*(-10/3 + ((14*I)/3)*Pi - 6*Log[mu2/s]) + 
         G[1, 1, x]*(-15 + ((22*I)/3)*Pi - 6*Log[mu2/s]) + 
         (-67/36 - ((2*I)/3)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/9 + 
         G[1, 0, x]*(8/3 - ((20*I)/3)*Pi + 2*Log[mu2/s]) + 
         G[0, 1, x]*(8/3 - ((28*I)/3)*Pi + 2*Log[mu2/s]) + 
         Log[mu2/s]*(-149/18 + ((161*I)/18)*Pi - (5*zeta[2])/3) + 
         (-1673/36 + ((37*I)/3)*Pi)*zeta[2] + G[1, x]*(59 + ((17*I)/3)*Pi + 
           (18 - (4*I)*Pi)*Log[mu2/s] + (22*zeta[2])/3) + 
         G[0, x]*(-323/18 - (6*I)*Pi + (-16/3 - (4*I)*Pi)*Log[mu2/s] + 
           (62*zeta[2])/3) - (71*zeta[3])/9) + 
       x^2*(365/36 + ((11*I)/2)*Pi - 12*G[0, 0, 0, x] + (13*G[0, 0, 1, x])/
          3 + (13*G[0, 1, 0, x])/3 + 6*G[0, 1, 1, x] + 6*G[1, 0, 0, x] + 
         (5*G[1, 0, 1, x])/3 + (5*G[1, 1, 0, x])/3 - 12*G[1, 1, 1, x] + 
         G[1, 0, x]*(-12 + ((5*I)/3)*Pi - 6*Log[mu2/s]) + 
         G[0, 1, x]*(-12 + ((13*I)/3)*Pi - 6*Log[mu2/s]) + 
         (49/36 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/9 + 
         G[0, 0, x]*(6 - ((5*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[1, 1, x]*(18 - ((13*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[0, x]*(118/3 + (6*I)*Pi + 12*Log[mu2/s] - (47*zeta[2])/3) + 
         G[1, x]*(-118/3 - (6*I)*Pi - 12*Log[mu2/s] - (7*zeta[2])/3) + 
         (935/36 - ((28*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          (11/2 + ((49*I)/18)*Pi + (41*zeta[2])/3) - (28*zeta[3])/9) + 
       (4/3 + (8*I)*Pi)*zeta[3] + x^3*(8*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
         2*G[0, 1, 0, x] - 4*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
         2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 
         G[0, 0, x]*(-8 + (2*I)*Pi - 4*Log[mu2/s]) + 
         G[1, 1, x]*(-8 + (2*I)*Pi - 4*Log[mu2/s]) + 
         G[0, 1, x]*(8 - (2*I)*Pi + 4*Log[mu2/s]) + 
         G[1, 0, x]*(8 - (2*I)*Pi + 4*Log[mu2/s]) + (-24 + (6*I)*Pi)*
          zeta[2] + 6*G[0, x]*zeta[2] + 6*G[1, x]*zeta[2] - 
         12*Log[mu2/s]*zeta[2] + 2*zeta[3]) + 
       ((-6*I)*Pi*G[0, 1, x] - 6*G[0, 1, 1, x] + (2*G[1, 0, 1, x])/3 + 
         (2/3 + (8*I)*Pi)*G[1, 1, 0, x] + 12*G[1, 1, 1, x] + 
         8*G[1, 1, 0, 0, x] + G[1, 1, x]*(-13 + ((20*I)/3)*Pi - 
           6*Log[mu2/s]) + G[1, 0, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
         G[1, x]*((-13*I)*Pi - (6*I)*Pi*Log[mu2/s] + (44/3 - (8*I)*Pi)*
            zeta[2] + 8*zeta[3]))/x - 22*zeta[4] + 
       ((6*I)*Pi*G[1, 0, x] - (34*G[0, 0, 0, x])/3 + (-2/3 - (8*I)*Pi)*
          G[0, 0, 1, x] - (2*G[0, 1, 0, x])/3 + 6*G[1, 0, 0, x] - 
         8*G[0, 0, 1, 1, x] + G[0, 0, x]*(215/18 - ((19*I)/3)*Pi + 
           (17*Log[mu2/s])/3) + G[0, x]*(((215*I)/18)*Pi + 
           ((17*I)/3)*Pi*Log[mu2/s] - 14*zeta[2]) - ((20*I)/3)*Pi*zeta[2] + 
         G[0, 1, x]*(((-2*I)/3)*Pi + 8*zeta[2]) + (20/3 - (8*I)*Pi)*zeta[3] + 
         22*zeta[4])/(1 - x)))/Nc) + 
  e^2*(-108949/648 - ((271*I)/8)*Pi + (-2 - I*Pi)*G[0, 0, 1, 1, x] + 
    (39*G[0, 1, 0, 1, x])/2 + (39*G[0, 1, 1, 0, x])/2 - 42*G[0, 1, 1, 1, x] + 
    (11 + I*Pi)*G[1, 0, 0, 1, x] + (11 + (3*I)*Pi)*G[1, 0, 1, 0, x] - 
    8*G[1, 0, 1, 1, x] - 9*G[0, 0, 0, 0, 0, x] - 5*G[0, 0, 0, 0, 1, x] - 
    5*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 0, x] - 
    G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] - G[0, 1, 0, 0, 0, x] - 
    6*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] - 
    6*G[0, 1, 1, 1, 1, x] + 3*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + 
    G[1, 0, 0, 1, 0, x] + 21*G[1, 0, 1, 0, 0, x] - 18*G[1, 0, 1, 0, 1, x] - 
    18*G[1, 0, 1, 1, 0, x] + 18*G[1, 0, 1, 1, 1, x] + 
    28*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 1, x] - 
    12*G[1, 1, 0, 1, 0, x] + 15*G[1, 1, 1, 0, 0, x] - 
    30*G[1, 1, 1, 0, 1, x] - 30*G[1, 1, 1, 1, 0, x] + 
    42*G[1, 1, 1, 1, 1, x] + G[1, 1, 0, 0, x]*(-15 + (2*I)*Pi - 
      14*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-26 - 12*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(-22/3 + I*Pi - 3*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(-35/3 - (2*I)*Pi - Log[mu2/s]) - (29*Log[mu2/s]^3)/36 + 
    (11*Log[mu2/s]^4)/24 + G[0, 0, 0, 1, x]*(22 - I*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(22 - I*Pi + 2*Log[mu2/s]) + 
    G[1, 1, 0, 1, x]*(33 + 12*Log[mu2/s]) + G[1, 1, 1, 0, x]*
     (33 - (3*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 0, 0, x]*
     (-37 + 14*Log[mu2/s]) + G[0, 1, 1, x]*(223/4 - ((21*I)/2)*Pi + 
      12*Log[mu2/s] - 10*zeta[2]) + G[0, 0, 0, x]*(1357/18 - (5*I)*Pi + 
      (10 + (5*I)*Pi)*Log[mu2/s] - (11*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
    G[0, 0, 1, x]*(-95/4 + (17*I)*Pi + (-3 + (2*I)*Pi)*Log[mu2/s] + 
      zeta[2]) + G[0, 1, 0, x]*(-95/4 + ((29*I)/6)*Pi + 
      (-3 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + G[1, 0, 0, x]*
     (883/36 + ((41*I)/6)*Pi + (19/6 - (2*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 + (35*zeta[2])/2) + G[1, 0, 1, x]*
     (-267/4 - (11*I)*Pi - 14*Log[mu2/s] + 46*zeta[2]) + 
    G[1, 1, 1, x]*(14 + (7*I)*Pi + 60*zeta[2]) + 
    G[1, 1, 0, x]*(-267/4 + (4*I)*Pi + (-14 - (2*I)*Pi)*Log[mu2/s] + 
      61*zeta[2]) + Nf^2*(x*(598/81 + ((502*I)/81)*Pi + 
        (53/27 + ((7*I)/9)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/27 + 
        Log[mu2/s]*(502/81 + ((106*I)/27)*Pi - 5*zeta[2]) + 
        (-113/9 - ((17*I)/9)*Pi)*zeta[2] - (14*zeta[3])/27) + 
      x^2*(-598/81 - ((502*I)/81)*Pi + (-53/27 - ((7*I)/9)*Pi)*Log[mu2/s]^2 - 
        (7*Log[mu2/s]^3)/27 + (113/9 + ((17*I)/9)*Pi)*zeta[2] + 
        Log[mu2/s]*(-502/81 - ((106*I)/27)*Pi + 5*zeta[2]) + 
        (14*zeta[3])/27)) + G[1, 1, x]*(293/8 - ((145*I)/4)*Pi + 
      3*Log[mu2/s]^2 + Log[mu2/s]*(33/2 - (8*I)*Pi - 24*zeta[2]) + 
      (-85/2 + (3*I)*Pi)*zeta[2] - 45*zeta[3]) + 
    zeta[2]*(-2689/36 + ((265*I)/18)*Pi - (37*zeta[3])/2) + 
    G[1, 0, x]*(43 - ((299*I)/9)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(9 - ((65*I)/6)*Pi - 10*zeta[2]) + (-149/6 - (I/2)*Pi)*
       zeta[2] - 4*zeta[3]) + G[0, 0, x]*(-26183/216 + ((361*I)/36)*Pi + 
      (-3/4 - ((7*I)/2)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
      (-1073/12 + ((13*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
       (-749/18 + ((11*I)/2)*Pi + 11*zeta[2]) - (10*zeta[3])/3) + 
    Log[mu2/s]^2*(-341/18 - (3*I)*Pi + (-5/4 - (I/2)*Pi)*zeta[2] + 
      zeta[3]/2) + (-199/9 - ((23*I)/6)*Pi)*zeta[3] + 
    G[0, 1, x]*(43 + (41*I)*Pi + Log[mu2/s]*(9 + (9*I)*Pi - 4*zeta[2]) + 
      (-199/2 - I*Pi)*zeta[2] + 2*zeta[3]) + 
    ((-I/2)*Pi*G[0, 0, 1, x] - G[0, 0, 1, 1, x]/2 + (5*G[0, 1, 0, 1, x])/2 + 
      (5/2 + I*Pi)*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
      (15*G[1, 0, 0, 1, x])/2 + (-15/2 - (3*I)*Pi)*G[1, 0, 1, 0, x] + 
      (5*G[1, 0, 1, 1, x])/2 + 7*G[0, 1, 1, 0, 0, x] - 
      6*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, x] - 
      21*G[1, 0, 1, 0, 0, x] + 18*G[1, 0, 1, 0, 1, x] + 
      18*G[1, 0, 1, 1, 0, x] - 18*G[1, 0, 1, 1, 1, x] - 
      28*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
      12*G[1, 1, 0, 1, 0, x] - 15*G[1, 1, 1, 0, 0, x] + 
      30*G[1, 1, 1, 0, 1, x] + 30*G[1, 1, 1, 1, 0, x] - 
      42*G[1, 1, 1, 1, 1, x] + G[1, 1, 0, 1, x]*(-27 - 12*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-27 + (3*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(38 + 12*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (19 - (2*I)*Pi + 14*Log[mu2/s]) + G[1, 1, 0, x]*
       (20 - (3*I)*Pi + (5 + (2*I)*Pi)*Log[mu2/s] - 61*zeta[2]) + 
      G[1, 1, 1, x]*(-46 + (3*I)*Pi - 8*Log[mu2/s] - 60*zeta[2]) + 
      G[1, 0, 1, x]*(20 + 5*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 0, 0, x]*(((-15*I)/2)*Pi - 15*zeta[2]) + 
      G[0, 1, 0, x]*(((5*I)/2)*Pi + 5*zeta[2]) + 
      G[0, 1, 1, x]*(9/4 - ((5*I)/2)*Pi - Log[mu2/s] + 12*zeta[2]) + 
      G[0, 1, x]*(((9*I)/4)*Pi - I*Pi*Log[mu2/s] + (2 - I*Pi)*zeta[2] - 
        5*zeta[3]) + G[1, 0, x]*((20*I)*Pi + (65/2 + I*Pi)*zeta[2] + 
        Log[mu2/s]*((5*I)*Pi + 10*zeta[2]) + 5*zeta[3]) + 
      G[1, 1, x]*(239/8 - ((47*I)/2)*Pi - Log[mu2/s]^2 + 
        (64 - (3*I)*Pi)*zeta[2] + Log[mu2/s]*(5/2 - (5*I)*Pi + 24*zeta[2]) + 
        45*zeta[3]) + G[1, x]*(((239*I)/8)*Pi - I*Pi*Log[mu2/s]^2 + 
        (-101/4 - I*Pi)*zeta[2] + Log[mu2/s]*(((5*I)/2)*Pi + 
          (4 - (2*I)*Pi)*zeta[2] - 10*zeta[3]) + (-26 + I*Pi)*zeta[3] - 
        (85*zeta[4])/4))/x + G[0, x]*(4897/54 - ((8711*I)/216)*Pi + 
      (-11/6 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^2*
       (29/12 - ((25*I)/4)*Pi - (3*zeta[2])/2) + (7795/36 + ((191*I)/12)*Pi)*
       zeta[2] + (74/3 - ((7*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(341/9 - ((250*I)/9)*Pi + (211/3 + (2*I)*Pi)*zeta[2] + 
        zeta[3]) - 28*zeta[4]) + Log[mu2/s]*(-4897/54 - ((33*I)/2)*Pi + 
      (-21/4 + ((41*I)/6)*Pi)*zeta[2] + (-25/2 + (2*I)*Pi)*zeta[3] - 
      14*zeta[4]) + x^3*(-36*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
      12*G[0, 0, 1, 0, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
      12*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
      12*G[1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
      36*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*(-21 - 12*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-21 - 12*Log[mu2/s]) + G[1, 0, 1, x]*
       (-21 - 12*Log[mu2/s]) + G[1, 1, 0, x]*(-21 - 12*Log[mu2/s]) + 
      G[0, 0, 0, x]*(42 + 24*Log[mu2/s]) + G[1, 1, 1, x]*
       (42 + 24*Log[mu2/s]) + G[0, 1, x]*(139/4 + 21*Log[mu2/s] + 
        6*Log[mu2/s]^2 - 39*zeta[2]) + G[1, 0, x]*(139/4 + 21*Log[mu2/s] + 
        6*Log[mu2/s]^2 - 39*zeta[2]) + G[0, 0, x]*(-139/4 - 21*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 33*zeta[2]) + G[1, 1, x]*(-139/4 - 21*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 33*zeta[2]) - (417*zeta[2])/4 - 
      18*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*(-63*zeta[2] - 12*zeta[3]) - 
      21*zeta[3] + G[0, x]*(63*zeta[2] + 36*Log[mu2/s]*zeta[2] + 
        12*zeta[3]) + G[1, x]*(63*zeta[2] + 36*Log[mu2/s]*zeta[2] + 
        12*zeta[3]) - (27*zeta[4])/2) + (-9637/48 - ((17*I)/2)*Pi)*zeta[4] + 
    G[1, x]*(-271/8 + ((505*I)/8)*Pi + (-3 + (3*I)*Pi)*Log[mu2/s]^2 + 
      (209/2 - (12*I)*Pi)*zeta[2] + 36*zeta[3] + 
      Log[mu2/s]*(-33/2 + ((39*I)/2)*Pi + (12 + (2*I)*Pi)*zeta[2] + 
        10*zeta[3]) + (57*zeta[4])/4) + 
    Nc*Nf*(35569/648 + 27*G[0, 0, 0, 0, x] + 5*G[0, 1, 0, 0, x] + 
      (4*I)*Pi*G[0, 1, 1, 0, x] - (2*G[1, 0, 0, 0, x])/3 - 
      (12*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, x] + 
      4*G[0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 0, x] - 
      16*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(-365/9 + (9*I)*Pi - 18*Log[mu2/s]) + 
      (46*Log[mu2/s]^2)/9 + (7*Log[mu2/s]^3)/18 + G[1, 1, 0, 0, x]*
       (-13/3 - (8*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 0, x]*
       (((-13*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 28*zeta[2]) + 
      G[0, 1, 0, x]*((5*I)*Pi - 4*zeta[2]) + (-505/18 - ((109*I)/18)*Pi)*
       zeta[2] + G[0, 0, x]*(4927/108 - ((172*I)/9)*Pi + 
        (193/9 - (9*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + 
        (65*zeta[2])/6) + G[1, 0, 0, x]*(-47/18 - (I/3)*Pi + Log[mu2/s]/3 + 
        12*zeta[2]) + G[0, x]*(-1429/54 + ((3823*I)/108)*Pi + 
        (-7/6 + ((9*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
         (-92/9 + ((172*I)/9)*Pi - (55*zeta[2])/3) + (-304/9 - ((15*I)/2)*Pi)*
         zeta[2] - (20*zeta[3])/3) + G[1, 0, x]*(((-47*I)/18)*Pi + 
        Log[mu2/s]*((I/3)*Pi - 8*zeta[2]) + (11/3 + (4*I)*Pi)*zeta[2] - 
        4*zeta[3]) + Log[mu2/s]*(1429/54 + (-21/2 - (I/3)*Pi)*zeta[2] + 
        zeta[3]/3) + (29/18 - ((19*I)/3)*Pi)*zeta[3] + 
      G[0, 1, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) + 
      G[1, 1, x]*((-12*I)*Pi*zeta[2] + 12*zeta[3]) + 
      ((-4*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 0, x] - 
        (12*I)*Pi*G[1, 1, 1, 0, x] - 4*G[0, 1, 1, 0, 0, x] + 
        12*G[1, 0, 1, 0, 0, x] + 16*G[1, 1, 0, 0, 0, x] - 
        12*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(-5/3 + (8*I)*Pi - 
          8*Log[mu2/s]) + 4*G[0, 1, 0, x]*zeta[2] - 12*G[1, 0, 0, x]*
         zeta[2] + G[1, 1, 0, x]*(((-5*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 
          28*zeta[2]) + G[1, 1, x]*((12*I)*Pi*zeta[2] - 12*zeta[3]) + 
        G[0, 1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
        G[1, 0, x]*((5/3 - (4*I)*Pi)*zeta[2] + 8*Log[mu2/s]*zeta[2] + 
          4*zeta[3]) + G[1, x]*(((5*I)/3)*Pi*zeta[2] + 
          Log[mu2/s]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + (-5/3 - (4*I)*Pi)*
           zeta[3] - 53*zeta[4]))/x + ((7*I)*Pi*G[0, 1, 0, x] - 
        (8*I)*Pi*G[1, 1, 0, x] - 27*G[0, 0, 0, 0, x] + 7*G[0, 1, 0, 0, x] + 
        (50*G[1, 0, 0, 0, x])/3 - 8*G[1, 1, 0, 0, x] + 
        G[1, 0, 0, x]*(-283/18 + ((25*I)/3)*Pi - (25*Log[mu2/s])/3) + 
        G[0, 0, 0, x]*(344/9 - (9*I)*Pi + 18*Log[mu2/s]) + 
        G[0, 0, x]*(-3823/108 + ((172*I)/9)*Pi + (-172/9 + (9*I)*Pi)*
           Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (137*zeta[2])/6) + 
        ((283*I)/18)*Pi*zeta[2] + G[1, 0, x]*(((-283*I)/18)*Pi - 
          ((25*I)/3)*Pi*Log[mu2/s] + (74*zeta[2])/3) + 
        Log[mu2/s]*(((25*I)/3)*Pi*zeta[2] - (25*zeta[3])/3) + 
        G[1, x]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + (-283/18 + ((7*I)/3)*Pi)*
         zeta[3] + G[0, x]*(((-3823*I)/108)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
          (971/18 + ((7*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-172*I)/9)*Pi + 
            (79*zeta[2])/3) + (32*zeta[3])/3) - (178*zeta[4])/3)/(1 - x) + 
      (19*zeta[4])/3 + x*(-35839/108 - ((57971*I)/324)*Pi - 
        ((16*I)/3)*Pi*G[0, 1, 0, x] + ((19*I)/3)*Pi*G[1, 1, 0, x] + 
        8*G[0, 0, 0, 0, x] - (16*G[0, 1, 0, 0, x])/3 - 8*G[1, 0, 0, 0, x] + 
        (19*G[1, 1, 0, 0, x])/3 + G[0, 0, 0, x]*(-52/9 + ((8*I)/3)*Pi - 
          (16*Log[mu2/s])/3) + (103/108 + ((19*I)/18)*Pi)*Log[mu2/s]^3 + 
        (11*Log[mu2/s]^4)/24 + G[1, 0, 0, x]*(16/9 - ((14*I)/3)*Pi + 
          (10*Log[mu2/s])/3) + G[1, 0, x]*(((16*I)/9)*Pi + 
          ((10*I)/3)*Pi*Log[mu2/s] - (31*zeta[2])/3) + 
        Log[mu2/s]^2*(-2155/108 - ((149*I)/36)*Pi - (31*zeta[2])/4) + 
        (8881/36 + ((1051*I)/36)*Pi)*zeta[2] + G[0, 0, x]*
         (79/6 + ((20*I)/9)*Pi + (8 - ((4*I)/3)*Pi)*Log[mu2/s] + 
          2*Log[mu2/s]^2 + (13*zeta[2])/3) + Log[mu2/s]*
         (-23695/162 - ((3425*I)/54)*Pi + (199/4 - ((43*I)/6)*Pi)*zeta[2] - 
          (16*zeta[3])/3) + (227/54 - ((37*I)/9)*Pi)*zeta[3] + 
        G[0, x]*(-3527/108 - ((559*I)/54)*Pi + (-7 - (I/3)*Pi)*Log[mu2/s]^2 - 
          (7*Log[mu2/s]^3)/9 + (140/9 + (4*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-635/27 - (6*I)*Pi + zeta[2]) + (11*zeta[3])/9) + 
        G[1, x]*(((-19*I)/3)*Pi*zeta[2] + (19*zeta[3])/3) + 
        (877*zeta[4])/48) + x^2*(179465/648 + ((9704*I)/81)*Pi - 
        ((8*I)/3)*Pi*G[0, 1, 0, x] + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
        4*G[0, 0, 0, 0, x] - (8*G[0, 1, 0, 0, x])/3 - 4*G[1, 0, 0, 0, x] + 
        (8*G[1, 1, 0, 0, x])/3 + G[0, 0, 0, x]*(-32/9 + ((4*I)/3)*Pi - 
          (8*Log[mu2/s])/3) + (-145/108 - ((19*I)/18)*Pi)*Log[mu2/s]^3 - 
        (11*Log[mu2/s]^4)/24 + G[1, 0, 0, x]*(32/9 - ((4*I)/3)*Pi + 
          (8*Log[mu2/s])/3) + G[1, 0, x]*(((32*I)/9)*Pi + 
          ((8*I)/3)*Pi*Log[mu2/s] - (32*zeta[2])/3) + 
        (-5041/36 - ((553*I)/36)*Pi)*zeta[2] + Log[mu2/s]^2*
         (1603/108 - ((13*I)/36)*Pi + (31*zeta[2])/4) + 
        G[0, 0, x]*(((-32*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 
          (32*zeta[2])/3) + G[0, x]*(((170*I)/27)*Pi + (11/3 + ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + Log[mu2/s]*
           (170/27 + ((22*I)/3)*Pi - 15*zeta[2]) + (-209/9 - (3*I)*Pi)*
           zeta[2] - (38*zeta[3])/9) + (31/54 + ((64*I)/9)*Pi)*zeta[3] + 
        G[1, x]*(((-8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3) + 
        Log[mu2/s]*(9704/81 + ((1943*I)/54)*Pi + (-155/12 + ((7*I)/6)*Pi)*
           zeta[2] + (34*zeta[3])/3) + (911*zeta[4])/48) + 
      G[1, x]*(((13*I)/3)*Pi*zeta[2] + (-13/3 + (4*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-8*I)*Pi*zeta[2] + 8*zeta[3]) + 53*zeta[4])) + 
    x*(122005/648 + ((7817*I)/54)*Pi + (4 - (18*I)*Pi)*G[0, 0, 0, 1, x] + 
      (4 - (5*I)*Pi)*G[0, 0, 1, 0, x] + (9/2 + (12*I)*Pi)*G[0, 1, 0, 1, x] + 
      (9/2 + (6*I)*Pi)*G[0, 1, 1, 0, x] + (11 + (36*I)*Pi)*G[1, 0, 0, 1, x] + 
      (11 + (2*I)*Pi)*G[1, 0, 1, 0, x] + (3 - (30*I)*Pi)*G[1, 1, 0, 1, x] + 
      (3 - (3*I)*Pi)*G[1, 1, 1, 0, x] + 7*G[0, 0, 0, 0, 0, x] - 
      18*G[0, 0, 0, 1, 1, x] - 5*G[0, 0, 1, 0, 0, x] + 
      30*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] + 
      12*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 0, 0, x] - 
      24*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
      36*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 0, x] - 
      48*G[1, 0, 1, 1, 1, x] + 5*G[1, 1, 0, 0, 0, x] - 
      30*G[1, 1, 0, 1, 1, x] - 3*G[1, 1, 1, 0, 0, x] + 
      42*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, x]*(-38 + (18*I)*Pi - 
        12*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-98 + (30*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-5 + (3*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-105/2 + (5*I)*Pi - 2*Log[mu2/s]) + 
      (107/54 - (I/18)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/36 + 
      G[1, 0, 0, 0, x]*(6 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(57/2 - (6*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(66 - (12*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(93/2 - (36*I)*Pi + 12*Log[mu2/s]) + 
      Log[mu2/s]^2*(1327/54 + ((221*I)/18)*Pi - (145*zeta[2])/6) + 
      G[0, 1, 1, x]*(-185/2 + ((87*I)/2)*Pi + (-27 + (12*I)*Pi)*Log[mu2/s] - 
        24*zeta[2]) + G[1, 0, 1, x]*(9/4 + ((101*I)/2)*Pi + 
        (-7 + (12*I)*Pi)*Log[mu2/s] - 12*zeta[2]) + 
      G[1, 0, 0, x]*(-185/6 + (6*I)*Pi + (-11 + (2*I)*Pi)*Log[mu2/s] - 
        4*zeta[2]) + G[0, 1, 0, x]*(-157/4 + (21*I)*Pi + 
        (-12 + (2*I)*Pi)*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 0, 0, x]*(87/2 - ((35*I)/2)*Pi + (31 - (2*I)*Pi)*Log[mu2/s] + 
        zeta[2]) + G[1, 1, 0, x]*(9/4 - (9*I)*Pi + (-7 - (2*I)*Pi)*
         Log[mu2/s] + 5*zeta[2]) + G[1, 1, 1, x]*(158 - (47*I)*Pi + 
        (48 - (12*I)*Pi)*Log[mu2/s] + 6*zeta[2]) + 
      G[0, 0, 1, x]*(-157/4 - (46*I)*Pi + (-12 - (12*I)*Pi)*Log[mu2/s] + 
        30*zeta[2]) + G[1, 1, x]*(-1619/8 + ((371*I)/4)*Pi - 9*Log[mu2/s]^2 + 
        (-51 + (3*I)*Pi)*zeta[2] + Log[mu2/s]*(-135/2 + (23*I)*Pi + 
          12*zeta[2]) - 15*zeta[3]) + G[0, 0, x]*(2089/72 + ((29*I)/12)*Pi - 
        8*Log[mu2/s]^2 + (-11/2 + (5*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-11/6 + (3*I)*Pi + 2*zeta[2]) - 7*zeta[3]) + 
      zeta[2]*(-108565/216 + ((527*I)/36)*Pi - 5*zeta[3]) + 
      (6469/108 + ((977*I)/18)*Pi)*zeta[3] + 
      G[1, 0, x]*(625/8 + ((23*I)/12)*Pi + 7*Log[mu2/s]^2 + 
        Log[mu2/s]*(61/2 - (4*I)*Pi - 2*zeta[2]) + (-30 - (2*I)*Pi)*zeta[2] + 
        4*zeta[3]) + G[0, 1, x]*(625/8 - ((405*I)/4)*Pi + 7*Log[mu2/s]^2 + 
        Log[mu2/s]*(61/2 - (25*I)*Pi - 12*zeta[2]) + (33 - (6*I)*Pi)*
         zeta[2] + 18*zeta[3]) + G[1, x]*(813/8 - ((299*I)/4)*Pi + 
        (9 - (2*I)*Pi)*Log[mu2/s]^2 + (179/4 + ((9*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(99/2 - (19*I)*Pi + (28 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (-35/2 - (16*I)*Pi)*zeta[3] - (247*zeta[4])/4) + 
      G[0, x]*(-13583/216 + ((2875*I)/36)*Pi + (-8/3 + ((5*I)/2)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + (91/4 - ((75*I)/2)*Pi)*zeta[2] + 
        (61/6 - (5*I)*Pi)*zeta[3] + Log[mu2/s]*(-491/18 + ((70*I)/3)*Pi + 
          (35/2 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) - (35*zeta[4])/4) + 
      (5623/24 + ((197*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
       (5725/54 + ((1927*I)/27)*Pi + (-1700/9 + ((25*I)/2)*Pi)*zeta[2] + 
        (127/9 + (14*I)*Pi)*zeta[3] + 47*zeta[4]) - 18*zeta[5]) - zeta[5] + 
    ((8*I)*Pi*G[1, 1, 0, x] + (39/2 + I*Pi)*G[0, 0, 1, 1, x] - 
      (9*G[0, 1, 0, 1, x])/2 + (-9/2 - I*Pi)*G[0, 1, 1, 0, x] + 
      (3/2 - I*Pi)*G[1, 0, 0, 1, x] + (3*G[1, 0, 1, 0, x])/2 + 
      8*G[1, 1, 0, 0, x] + 9*G[0, 0, 0, 0, 0, x] + 5*G[0, 0, 0, 0, 1, x] + 
      5*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] + 
      G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] + G[0, 1, 0, 0, 0, x] - 
      G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - 
      G[1, 0, 0, 1, 0, x] + G[0, 0, 0, 0, x]*(48 - 14*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-22 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-22 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-25/3 + (2*I)*Pi + Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-109/6 - I*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 0, x]*(49/4 - ((59*I)/6)*Pi + (3 + I*Pi)*Log[mu2/s] - 
        8*zeta[2]) + G[1, 0, 0, x]*(863/36 - ((41*I)/6)*Pi + 
        (59/6 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[0, 1, 1, x]*(((-9*I)/2)*Pi - 2*zeta[2]) + 
      G[0, 0, 1, x]*(49/4 + (I/2)*Pi + (3 - (2*I)*Pi)*Log[mu2/s] - zeta[2]) + 
      G[1, 0, 1, x]*(((3*I)/2)*Pi + 2*zeta[2]) + 
      G[0, 0, 0, x]*(-635/9 + (5*I)*Pi + (-21 - (5*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
      G[1, 0, x]*(((863*I)/36)*Pi + ((59*I)/6)*Pi*Log[mu2/s] - 
        (I/2)*Pi*Log[mu2/s]^2 + (-229/6 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
      Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + (211/18 + ((77*I)/6)*Pi)*
       zeta[3] + G[0, 1, x]*(((49*I)/4)*Pi + (23 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((3*I)*Pi + 4*zeta[2]) + 3*zeta[3]) + 
      G[0, 0, x]*(17999/216 - ((775*I)/36)*Pi + (25/4 + ((7*I)/2)*Pi)*
         Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (331/9 - ((11*I)/2)*Pi - 11*zeta[2]) + (863/12 - ((13*I)/2)*Pi)*
         zeta[2] + (10*zeta[3])/3) + zeta[2]*(((-211*I)/18)*Pi + 
        (37*zeta[3])/2) + (4421/24 + ((17*I)/2)*Pi)*zeta[4] + 
      G[1, x]*(((-13*I)/2)*Pi*zeta[2] + (13/2 - I*Pi)*zeta[3] + 7*zeta[4]) + 
      Log[mu2/s]*(((-41*I)/6)*Pi*zeta[2] + (41/6 - (2*I)*Pi)*zeta[3] + 
        14*zeta[4]) + G[0, x]*(((17999*I)/216)*Pi - 
        ((2*I)/3)*Pi*Log[mu2/s]^3 + (-1483/9 - ((203*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((25*I)/4)*Pi + (3*zeta[2])/2) + 
        Log[mu2/s]*(((331*I)/9)*Pi + (-347/6 - (2*I)*Pi)*zeta[2] - zeta[3]) + 
        (-24 + ((7*I)/3)*Pi)*zeta[3] + 28*zeta[4]) + zeta[5])/(1 - x) + 
    (Nf*(13519/648 - ((1583*I)/18)*Pi - 33*G[0, 0, 0, 0, x] + 
       (-8/3 + (24*I)*Pi)*G[0, 0, 0, 1, x] - (8*G[0, 0, 1, 0, x])/3 - 
       13*G[0, 1, 0, 0, x] + (-11/3 - (24*I)*Pi)*G[0, 1, 0, 1, x] + 
       (-11/3 - (8*I)*Pi)*G[0, 1, 1, 0, x] - 24*G[0, 1, 1, 1, x] - 
       (26*G[1, 0, 0, 0, x])/3 + (17/3 + (8*I)*Pi)*G[1, 0, 0, 1, x] + 
       (17/3 + (24*I)*Pi)*G[1, 0, 1, 0, x] - (31*G[1, 0, 1, 1, x])/3 + 
       (20*G[1, 1, 0, 1, x])/3 + (20/3 - (24*I)*Pi)*G[1, 1, 1, 0, x] + 
       60*G[1, 1, 1, 1, x] + 24*G[0, 0, 0, 1, 1, x] - 
       32*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 0, 0, x] + 8*G[1, 0, 0, 1, 1, x] + 
       24*G[1, 0, 1, 0, 0, x] + 32*G[1, 1, 0, 0, 0, x] - 
       24*G[1, 1, 1, 0, 0, x] + G[1, 1, 1, x]*(-60 + ((80*I)/3)*Pi - 
         40*Log[mu2/s]) + G[1, 1, 0, 0, x]*(23/3 + (16*I)*Pi - 
         16*Log[mu2/s]) + (28/9 - (6*I)*Pi)*Log[mu2/s]^2 + 
       (7*Log[mu2/s]^3)/18 + G[0, 0, 1, 1, x]*(40/3 - (16*I)*Pi + 
         16*Log[mu2/s]) + G[0, 0, 0, x]*(403/9 - ((41*I)/3)*Pi + 
         22*Log[mu2/s]) + G[0, 0, 1, x]*(23/18 + (12*I)*Pi + 
         (4/3 + (16*I)*Pi)*Log[mu2/s] - 56*zeta[2]) + 
       G[1, 0, 0, x]*(259/18 + ((4*I)/3)*Pi + (13*Log[mu2/s])/3 - 
         24*zeta[2]) + G[1, 0, 1, x]*(-191/18 - (8*I)*Pi - 
         (10*Log[mu2/s])/3 - 8*zeta[2]) + G[0, 0, x]*
        (-3755/108 + ((149*I)/6)*Pi + (-191/9 + ((37*I)/3)*Pi)*Log[mu2/s] - 
         (11*Log[mu2/s]^2)/2 + (11*zeta[2])/6) + G[0, 1, 0, x]*
        (23/18 - ((46*I)/3)*Pi + (4*Log[mu2/s])/3 + 8*zeta[2]) + 
       G[0, 1, 1, x]*(13/3 - ((47*I)/3)*Pi + 12*Log[mu2/s] + 24*zeta[2]) + 
       G[1, 1, 0, x]*(-191/18 + (11*I)*Pi + (-10/3 - (16*I)*Pi)*Log[mu2/s] + 
         56*zeta[2]) + zeta[2]*(1184/9 + ((149*I)/9)*Pi - 96*zeta[3]) + 
       G[1, 1, x]*(50 - ((623*I)/18)*Pi + (36 - ((70*I)/3)*Pi)*Log[mu2/s] + 
         10*Log[mu2/s]^2 + (76/3 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
       (-17/3 + (19*I)*Pi)*zeta[3] + G[0, x]*(-655/54 - ((3785*I)/108)*Pi + 
         (-7/6 - ((11*I)/2)*Pi)*Log[mu2/s]^2 + (43/2 + ((15*I)/2)*Pi)*
          zeta[2] + Log[mu2/s]*(-56/9 - ((200*I)/9)*Pi + 11*zeta[2]) + 
         6*zeta[3]) + G[0, 1, x]*(107/18 + ((125*I)/18)*Pi + 
         Log[mu2/s]*(4/3 + ((40*I)/3)*Pi - 16*zeta[2]) + 
         (-73/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       G[1, 0, x]*(107/18 + ((46*I)/9)*Pi + (-94/3 - (8*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(4/3 + I*Pi + 16*zeta[2]) + 8*zeta[3]) + 
       G[1, x]*(-1583/18 + ((299*I)/18)*Pi + (-6 + (10*I)*Pi)*Log[mu2/s]^2 + 
         (-29/18 - ((47*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          (-118/3 + ((76*I)/3)*Pi + (-106/3 + (16*I)*Pi)*zeta[2] - 
           16*zeta[3]) + 6*zeta[3] - 128*zeta[4]) + 
       x*(-18197/324 + ((15713*I)/108)*Pi - 36*G[0, 0, 0, 0, x] + 
         (4*G[0, 0, 0, 1, x])/3 + (4*G[0, 0, 1, 0, x])/3 - 
         (92*G[0, 0, 1, 1, x])/3 + (70*G[0, 1, 0, 0, x])/3 + 
         (16*G[0, 1, 0, 1, x])/3 + (16*G[0, 1, 1, 0, x])/3 + 
         36*G[0, 1, 1, 1, x] + 36*G[1, 0, 0, 0, x] - (16*G[1, 0, 0, 1, x])/
          3 - (16*G[1, 0, 1, 0, x])/3 + (110*G[1, 0, 1, 1, x])/3 - 
         (52*G[1, 1, 0, 0, x])/3 - (28*G[1, 1, 0, 1, x])/3 - 
         (28*G[1, 1, 1, 0, x])/3 - 36*G[1, 1, 1, 1, x] + 
         G[1, 0, 0, x]*(-112/3 + ((32*I)/3)*Pi - 20*Log[mu2/s]) + 
         G[0, 1, 1, x]*(-77/3 + ((64*I)/3)*Pi - 20*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-11/9 + (26*I)*Pi - (8*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(-11/9 - (32*I)*Pi - (8*Log[mu2/s])/3) + 
         (-193/108 - ((11*I)/18)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/72 + 
         G[1, 1, 0, x]*(161/9 - (24*I)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(161/9 + (34*I)*Pi + (8*Log[mu2/s])/3) + 
         G[0, 0, 0, x]*(24 - ((32*I)/3)*Pi + 24*Log[mu2/s]) + 
         G[1, 1, 1, x]*(24 - ((64*I)/3)*Pi + 24*Log[mu2/s]) + 
         G[0, 0, x]*(163/9 + ((145*I)/9)*Pi + (-20/3 + ((28*I)/3)*Pi)*
            Log[mu2/s] - 6*Log[mu2/s]^2 - (121*zeta[2])/3) + 
         G[1, 1, x]*(-313/6 + ((107*I)/9)*Pi + (-30 + ((44*I)/3)*Pi)*
            Log[mu2/s] - 6*Log[mu2/s]^2 - (65*zeta[2])/3) + 
         Log[mu2/s]^2*(-1199/108 + ((263*I)/36)*Pi - zeta[2]/12) + 
         (-25339/108 - ((85*I)/36)*Pi)*zeta[2] + G[0, 1, x]*
          (-7/18 - ((194*I)/9)*Pi + (16/3 - ((56*I)/3)*Pi)*Log[mu2/s] + 
           2*Log[mu2/s]^2 + (137*zeta[2])/3) + G[1, 0, x]*
          (-7/18 - ((127*I)/9)*Pi + (16/3 - ((40*I)/3)*Pi)*Log[mu2/s] + 
           2*Log[mu2/s]^2 + (193*zeta[2])/3) + 
         G[1, x]*(1583/6 + ((589*I)/9)*Pi + (18 - (4*I)*Pi)*Log[mu2/s]^2 + 
           (-955/9 + ((70*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (118 + ((34*I)/3)*Pi + (44*zeta[2])/3) - 58*zeta[3]) + 
         Log[mu2/s]*(-2005/54 + ((3235*I)/54)*Pi + 
           (-2977/36 + ((155*I)/6)*Pi)*zeta[2] - (142*zeta[3])/9) + 
         (1027/54 + ((74*I)/9)*Pi)*zeta[3] + G[0, x]*(-8771/108 - 
           ((109*I)/6)*Pi + (-16/3 - (4*I)*Pi)*Log[mu2/s]^2 + 
           (535/9 - ((16*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-323/9 - (12*I)*Pi + 
             (124*zeta[2])/3) + 24*zeta[3]) - (5827*zeta[4])/48) + 
       Log[mu2/s]*(655/54 - ((118*I)/3)*Pi + (269/6 - (3*I)*Pi)*zeta[2] + 
         (3 + (16*I)*Pi)*zeta[3] - 44*zeta[4]) + (101/3 + (16*I)*Pi)*
        zeta[4] + x^3*(-24*G[0, 0, 0, 0, x] - 6*G[0, 0, 1, 1, x] + 
         14*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
         8*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
         4*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 
         24*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-28 + (4*I)*Pi - 
           8*Log[mu2/s]) + G[1, 0, 0, x]*(-28 + (4*I)*Pi - 8*Log[mu2/s]) + 
         G[0, 0, 1, x]*(-2 - (10*I)*Pi - 4*Log[mu2/s]) + 
         G[1, 1, 0, x]*(-2 - (10*I)*Pi - 4*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-2 + (14*I)*Pi - 4*Log[mu2/s]) + 
         G[1, 0, 1, x]*(-2 + (14*I)*Pi - 4*Log[mu2/s]) + 
         G[0, 0, 0, x]*(32 - (8*I)*Pi + 16*Log[mu2/s]) + 
         G[1, 1, 1, x]*(32 - (8*I)*Pi + 16*Log[mu2/s]) + 
         G[0, 1, x]*(23 - (14*I)*Pi + (16 - (4*I)*Pi)*Log[mu2/s] + 
           4*Log[mu2/s]^2) + G[1, 0, x]*(23 - (14*I)*Pi + 
           (16 - (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2) + 
         G[0, 0, x]*(-23 + (14*I)*Pi + (-16 + (4*I)*Pi)*Log[mu2/s] - 
           4*Log[mu2/s]^2 - 12*zeta[2]) + G[1, 1, x]*(-23 + (14*I)*Pi + 
           (-16 + (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 12*zeta[2]) + 
         (-69 + (42*I)*Pi)*zeta[2] - 12*Log[mu2/s]^2*zeta[2] + 
         G[1, x]*((6 + (6*I)*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] - 
           14*zeta[3]) + (26 + (34*I)*Pi)*zeta[3] + 
         Log[mu2/s]*((-48 + (12*I)*Pi)*zeta[2] + 4*zeta[3]) + 
         G[0, x]*((6 - (18*I)*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] + 
           10*zeta[3]) + (39*zeta[4])/2) + x^2*(7625/216 + (25*I)*Pi + 
         36*G[0, 0, 0, 0, x] - (16*G[0, 0, 0, 1, x])/3 - 
         (16*G[0, 0, 1, 0, x])/3 + (47*G[0, 0, 1, 1, x])/3 - 
         (43*G[0, 1, 0, 0, x])/3 - (34*G[0, 1, 0, 1, x])/3 - 
         (34*G[0, 1, 1, 0, x])/3 - 12*G[0, 1, 1, 1, x] - 
         12*G[1, 0, 0, 0, x] - (2*G[1, 0, 0, 1, x])/3 - (2*G[1, 0, 1, 0, x])/
          3 - (83*G[1, 0, 1, 1, x])/3 + (7*G[1, 1, 0, 0, x])/3 + 
         (16*G[1, 1, 0, 1, x])/3 + (16*G[1, 1, 1, 0, x])/3 + 
         36*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(-48 + ((20*I)/3)*Pi - 
           24*Log[mu2/s]) + G[1, 1, 1, x]*(-48 + ((52*I)/3)*Pi - 
           24*Log[mu2/s]) + (151/108 + ((11*I)/18)*Pi)*Log[mu2/s]^3 + 
         (11*Log[mu2/s]^4)/72 + G[1, 1, 0, x]*(-59/9 + (11*I)*Pi + 
           (10*Log[mu2/s])/3) + G[1, 0, 1, x]*(-59/9 - (25*I)*Pi + 
           (10*Log[mu2/s])/3) + G[0, 1, 0, x]*(113/9 - (17*I)*Pi + 
           (26*Log[mu2/s])/3) + G[0, 0, 1, x]*(113/9 + (19*I)*Pi + 
           (26*Log[mu2/s])/3) + G[1, 0, 0, x]*(48 - ((2*I)/3)*Pi + 
           12*Log[mu2/s]) + G[0, 1, 1, x]*(36 - ((34*I)/3)*Pi + 
           12*Log[mu2/s]) + G[1, 0, x]*(-69/2 + ((157*I)/9)*Pi + 
           (-24 + ((10*I)/3)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
           (28*zeta[2])/3) + (4939/108 - ((2585*I)/36)*Pi)*zeta[2] + 
         G[1, 1, x]*(141/2 - ((167*I)/9)*Pi + (36 - ((26*I)/3)*Pi)*
            Log[mu2/s] + 6*Log[mu2/s]^2 + (26*zeta[2])/3) + 
         G[0, 1, x]*(-69/2 + ((221*I)/9)*Pi + (-24 + ((26*I)/3)*Pi)*
            Log[mu2/s] - 6*Log[mu2/s]^2 + (28*zeta[2])/3) + 
         Log[mu2/s]^2*(863/108 + ((151*I)/36)*Pi + (145*zeta[2])/12) + 
         G[0, 0, x]*(-3/2 - ((211*I)/9)*Pi + (12 - ((10*I)/3)*Pi)*
            Log[mu2/s] + 6*Log[mu2/s]^2 + (82*zeta[2])/3) + 
         G[0, x]*(1583/9 + ((128*I)/3)*Pi + 12*Log[mu2/s]^2 + 
           Log[mu2/s]*(236/3 + (12*I)*Pi - (94*zeta[2])/3) + 
           (-835/9 + ((37*I)/3)*Pi)*zeta[2] - 27*zeta[3]) + 
         Log[mu2/s]*(25 + ((863*I)/54)*Pi + (1543/36 - ((119*I)/6)*Pi)*
            zeta[2] - (56*zeta[3])/9) + (-2011/54 - ((425*I)/9)*Pi)*zeta[3] + 
         G[1, x]*(-1583/9 - ((128*I)/3)*Pi - 12*Log[mu2/s]^2 + 
           Log[mu2/s]*(-236/3 - (12*I)*Pi - (14*zeta[2])/3) + 
           (673/9 + ((17*I)/3)*Pi)*zeta[2] + 33*zeta[3]) + 
         (2047*zeta[4])/48) + ((-12*I)*Pi*G[0, 0, 1, x] - 
         12*G[0, 0, 1, 1, x] + (2*G[0, 1, 0, 1, x])/3 + 
         (2/3 + (8*I)*Pi)*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 1, x] + (-2 - (24*I)*Pi)*G[1, 0, 1, 0, x] + 
         (34*G[1, 0, 1, 1, x])/3 - (8*G[1, 1, 0, 1, x])/3 + 
         (-8/3 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 0, x] - 
         32*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 1, 0, 0, x] + 
         G[0, 1, 1, x]*(-24 + ((38*I)/3)*Pi - 12*Log[mu2/s]) + 
         G[1, 0, 1, x]*(59/18 + ((32*I)/3)*Pi + (4*Log[mu2/s])/3) + 
         G[1, 1, 0, 0, x]*(16/3 - (16*I)*Pi + 16*Log[mu2/s]) + 
         G[1, 1, 1, x]*(52 - ((44*I)/3)*Pi + 24*Log[mu2/s]) + 
         G[1, 1, 0, x]*(59/18 + (4*I)*Pi + (4/3 + (16*I)*Pi)*Log[mu2/s] - 
           56*zeta[2]) + G[0, 1, 0, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
         G[1, 0, 0, x]*((-2*I)*Pi + 24*zeta[2]) + G[1, 0, x]*
          (((59*I)/18)*Pi + Log[mu2/s]*(((4*I)/3)*Pi - 16*zeta[2]) + 
           (-2/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
         G[0, 1, x]*((-24*I)*Pi - (12*I)*Pi*Log[mu2/s] + (98/3 - (8*I)*Pi)*
            zeta[2] + 8*zeta[3]) + G[1, 1, x]*(-136/3 + ((527*I)/18)*Pi + 
           (-26 + ((40*I)/3)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 + 
           (-73/3 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
         G[1, x]*(((-136*I)/3)*Pi - (6*I)*Pi*Log[mu2/s]^2 + 
           (1073/18 + ((19*I)/3)*Pi)*zeta[2] + (22/3 + (8*I)*Pi)*zeta[3] + 
           Log[mu2/s]*((-26*I)*Pi + (88/3 - (16*I)*Pi)*zeta[2] + 
             16*zeta[3]) + 106*zeta[4]))/x + 
       ((12*I)*Pi*G[1, 1, 0, x] + 33*G[0, 0, 0, 0, x] + 
         (8/3 - (24*I)*Pi)*G[0, 0, 0, 1, x] + (8*G[0, 0, 1, 0, x])/3 - 
         11*G[0, 1, 0, 0, x] + (2 + (24*I)*Pi)*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] - (70*G[1, 0, 0, 0, x])/3 + 
         (-2/3 - (8*I)*Pi)*G[1, 0, 0, 1, x] - (2*G[1, 0, 1, 0, x])/3 + 
         12*G[1, 1, 0, 0, x] - 24*G[0, 0, 0, 1, 1, x] + 
         32*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 1, 1, x] - 
         8*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, x]*(-424/9 + ((41*I)/3)*Pi - 
           22*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-16/3 + (16*I)*Pi - 
           16*Log[mu2/s]) + G[0, 1, 0, x]*(-59/18 - ((31*I)/3)*Pi - 
           (4*Log[mu2/s])/3) + G[1, 0, 0, x]*(413/18 - ((37*I)/3)*Pi + 
           (35*Log[mu2/s])/3) + G[1, 0, x]*(((413*I)/18)*Pi + 
           ((35*I)/3)*Pi*Log[mu2/s] - 32*zeta[2]) + G[0, 1, 1, x]*
          ((2*I)*Pi - 24*zeta[2]) + G[1, 0, 1, x]*(((-2*I)/3)*Pi + 
           8*zeta[2]) + G[0, 0, x]*(4427/108 - ((161*I)/6)*Pi + 
           (212/9 - ((37*I)/3)*Pi)*Log[mu2/s] + (11*Log[mu2/s]^2)/2 + 
           (133*zeta[2])/6) + G[0, 0, 1, x]*(-59/18 - (4*I)*Pi + 
           (-4/3 - (16*I)*Pi)*Log[mu2/s] + 56*zeta[2]) + 
         G[0, 1, x]*(((-59*I)/18)*Pi + (2/3 + (16*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-4*I)/3)*Pi + 16*zeta[2]) - 16*zeta[3]) + 
         G[0, x]*(((4427*I)/108)*Pi + ((11*I)/2)*Pi*Log[mu2/s]^2 + 
           Log[mu2/s]*(((212*I)/9)*Pi - 27*zeta[2]) + (-161/3 + (I/2)*Pi)*
            zeta[2] - 14*zeta[3]) + (236/9 - (11*I)*Pi)*zeta[3] + 
         zeta[2]*(((-236*I)/9)*Pi + 96*zeta[3]) + (217/3 - (16*I)*Pi)*
          zeta[4] + G[1, x]*(((-38*I)/3)*Pi*zeta[2] + (38/3 - (8*I)*Pi)*
            zeta[3] + 22*zeta[4]) + Log[mu2/s]*((-13*I)*Pi*zeta[2] + 
           (13 - (16*I)*Pi)*zeta[3] + 44*zeta[4]) - 16*zeta[5])/(1 - x) + 
       16*zeta[5]))/Nc + x^2*(-544/27 - ((46*I)/3)*Pi + 
      (-10 + (18*I)*Pi)*G[0, 0, 0, 1, x] + (-10 + (5*I)*Pi)*
       G[0, 0, 1, 0, x] + (-30 - (12*I)*Pi)*G[0, 1, 0, 1, x] + 
      (-30 - (6*I)*Pi)*G[0, 1, 1, 0, x] + (-29 - (36*I)*Pi)*
       G[1, 0, 0, 1, x] + (-29 - (2*I)*Pi)*G[1, 0, 1, 0, x] + 
      (-21 + (30*I)*Pi)*G[1, 1, 0, 1, x] + (-21 + (3*I)*Pi)*
       G[1, 1, 1, 0, x] - 7*G[0, 0, 0, 0, 0, x] + 18*G[0, 0, 0, 1, 1, x] + 
      5*G[0, 0, 1, 0, 0, x] - 30*G[0, 0, 1, 1, 1, x] + 
      8*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 1, 1, x] - 
      6*G[0, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 1, 1, x] + 
      4*G[1, 0, 0, 0, 0, x] - 36*G[1, 0, 0, 1, 1, x] - 
      2*G[1, 0, 1, 0, 0, x] + 48*G[1, 0, 1, 1, 1, x] - 
      5*G[1, 1, 0, 0, 0, x] + 30*G[1, 1, 0, 1, 1, x] + 
      3*G[1, 1, 1, 0, 0, x] - 42*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, x]*(-8 + (12*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-41 + (36*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(13 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-18 + (6*I)*Pi - 2*Log[mu2/s]) + 
      (-127/108 - ((11*I)/18)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/72 + 
      G[1, 1, 0, 0, x]*(6 - (3*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(89 - (5*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(17 - (18*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(122 - (30*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, x]*(41 + (27*I)*Pi + (20 + (12*I)*Pi)*Log[mu2/s] - 
        30*zeta[2]) + G[1, 1, 1, x]*(-168 + (37*I)*Pi + 
        (-64 + (12*I)*Pi)*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 1, 0, x]*(61 + (13*I)*Pi + (28 + (2*I)*Pi)*Log[mu2/s] - 
        5*zeta[2]) + G[0, 0, 0, x]*(-124 + (23*I)*Pi + 
        (-56 + (2*I)*Pi)*Log[mu2/s] - zeta[2]) + 
      G[0, 1, 0, x]*(41 - (28*I)*Pi + (20 - (2*I)*Pi)*Log[mu2/s] + 
        2*zeta[2]) + G[1, 0, 0, x]*(34 - (8*I)*Pi + (8 - (2*I)*Pi)*
         Log[mu2/s] + 4*zeta[2]) + G[1, 0, 1, x]*(61 - (42*I)*Pi + 
        (28 - (12*I)*Pi)*Log[mu2/s] + 12*zeta[2]) + 
      G[0, 1, 1, x]*(54 - (22*I)*Pi + (16 - (12*I)*Pi)*Log[mu2/s] + 
        24*zeta[2]) + Log[mu2/s]^2*(-152/27 - ((127*I)/36)*Pi + 
        (539*zeta[2])/12) + G[0, 1, x]*(-1101/8 + ((75*I)/2)*Pi - 
        13*Log[mu2/s]^2 + (161/2 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-115/2 + (10*I)*Pi + 12*zeta[2]) - 18*zeta[3]) + 
      G[1, 0, x]*(-1101/8 + ((75*I)/2)*Pi - 13*Log[mu2/s]^2 + 
        (135/2 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*(-115/2 + (10*I)*Pi + 
          2*zeta[2]) - 4*zeta[3]) + (553/54 - ((661*I)/9)*Pi)*zeta[3] + 
      zeta[2]*(97117/216 - ((3737*I)/36)*Pi + 5*zeta[3]) + 
      G[0, 0, x]*(837/8 - ((75*I)/2)*Pi + 13*Log[mu2/s]^2 + 
        Log[mu2/s]*(91/2 - (10*I)*Pi - 2*zeta[2]) + (123/2 - (5*I)*Pi)*
         zeta[2] + 7*zeta[3]) + G[1, 1, x]*(1365/8 - ((75*I)/2)*Pi + 
        13*Log[mu2/s]^2 + Log[mu2/s]*(139/2 - (10*I)*Pi - 12*zeta[2]) + 
        (121/2 - (3*I)*Pi)*zeta[2] + 15*zeta[3]) + 
      Log[mu2/s]*(-46/3 - ((304*I)/27)*Pi + (7031/36 - ((51*I)/2)*Pi)*
         zeta[2] + (122/9 - (14*I)*Pi)*zeta[3] - 47*zeta[4]) + 
      (-5987/48 - ((197*I)/4)*Pi)*zeta[4] + 
      G[0, x]*(271/4 + 6*Log[mu2/s]^2 + (-146 + (43*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(33 + (-68 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (-34 + (5*I)*Pi)*zeta[3] + (35*zeta[4])/4) + 
      G[1, x]*(-271/4 - 6*Log[mu2/s]^2 + (-160 + (2*I)*Pi)*zeta[2] + 
        (7 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*(-33 + (-76 - (2*I)*Pi)*
           zeta[2] + 2*zeta[3]) + (247*zeta[4])/4) + 18*zeta[5]) + 
    (-909/32 - ((271*I)/8)*Pi - (9*G[0, 1, 0, 1, x])/2 + 
      (-9/2 - ((7*I)/2)*Pi)*G[0, 1, 1, 0, x] + (-29/2 + ((3*I)/2)*Pi)*
       G[1, 0, 0, 0, x] + (-7 + I*Pi)*G[1, 0, 0, 1, x] + 
      (-7 + ((5*I)/2)*Pi)*G[1, 0, 1, 0, x] + 7*G[1, 0, 1, 1, x] - 
      8*G[1, 1, 0, 1, x] + (-8 - (3*I)*Pi)*G[1, 1, 1, 0, x] + 
      18*G[1, 1, 1, 1, x] - 45*G[0, 0, 0, 0, 0, x] + 25*G[0, 0, 0, 0, 1, x] + 
      25*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] + 
      (5*G[0, 0, 1, 0, 0, x])/2 + 11*G[0, 0, 1, 0, 1, x] + 
      11*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] - 
      13*G[0, 1, 0, 0, 0, x] + 18*G[0, 1, 0, 0, 1, x] + 
      18*G[0, 1, 0, 1, 0, x] - 18*G[0, 1, 0, 1, 1, x] - 
      (7*G[0, 1, 1, 0, 0, x])/2 + (13*G[1, 0, 0, 0, 0, x])/2 - 
      5*G[1, 0, 0, 0, 1, x] - 5*G[1, 0, 0, 1, 0, x] + 6*G[1, 0, 0, 1, 1, x] + 
      (5*G[1, 0, 1, 0, 0, x])/2 + 4*G[1, 1, 0, 0, 0, x] - 
      3*G[1, 1, 1, 0, 0, x] + G[1, 1, 1, x]*(-15 - (2*I)*Pi - 
        12*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-7 - I*Pi - 10*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-7 + ((7*I)/2)*Pi - 10*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(16 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-37/4 + (4*I)*Pi - Log[mu2/s]) + 
      (-37/24 - ((7*I)/12)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/48 + 
      G[0, 0, 1, 1, x]*(9 - I*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(107/4 - (7*I)*Pi + 13*Log[mu2/s]) + 
      G[0, 0, 1, x]*(29/4 + (5*I)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] - 
        53*zeta[2]) + G[0, 0, 0, x]*(-63/4 + ((33*I)/4)*Pi + 
        (-23/2 + (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 49*zeta[2]) + 
      G[0, 1, 0, x]*(29/4 - ((43*I)/4)*Pi + (3 - I*Pi)*Log[mu2/s] - 
        (95*zeta[2])/2) + G[0, 1, 1, x]*(-49/4 - ((9*I)/2)*Pi - 16*zeta[2]) + 
      G[1, 0, 1, x]*(33/4 + (4*I)*Pi + 4*Log[mu2/s] + 4*zeta[2]) + 
      G[1, 0, 0, x]*(113/8 - ((61*I)/4)*Pi + (25/4 - (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 + (23*zeta[2])/4) + G[1, 1, 0, x]*
       (33/4 + (12*I)*Pi + (4 - (2*I)*Pi)*Log[mu2/s] + 7*zeta[2]) + 
      G[1, 1, x]*(21/8 + ((15*I)/4)*Pi + (21/2 - (2*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + (61/2 + (3*I)*Pi)*zeta[2] - 3*zeta[3]) + 
      G[1, 0, x]*(9 + ((203*I)/8)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
        (-8 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(3 + ((41*I)/4)*Pi + 
          5*zeta[2]) - 3*zeta[3]) + G[0, 1, x]*(9 - (2*I)*Pi + 
        (3/2 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(3 + (3*I)*Pi + 
          8*zeta[2]) - (3*zeta[3])/2) + Log[mu2/s]^2*(-15/2 - ((9*I)/2)*Pi + 
        (29/8 + (I/4)*Pi)*zeta[2] - zeta[3]/4) + (323/24 + ((353*I)/12)*Pi)*
       zeta[3] + G[0, 0, x]*(157/16 - ((25*I)/4)*Pi + (11/8 - (I/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/3 + (233/8 - ((9*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/4 - ((23*I)/4)*Pi + (29*zeta[2])/2) + 
        (116*zeta[3])/3) + zeta[2]*(317/8 + ((93*I)/8)*Pi + 
        (307*zeta[3])/4) + G[0, x]*(167/8 + ((509*I)/16)*Pi + 
        (1/3 - (I/3)*Pi)*Log[mu2/s]^3 + (-143/2 - ((41*I)/8)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(25/8 + ((19*I)/8)*Pi + (21*zeta[2])/4) + 
        Log[mu2/s]*(13 + ((23*I)/2)*Pi + (-85/4 + (5*I)*Pi)*zeta[2] - 
          8*zeta[3]) + (-67/6 + ((2*I)/3)*Pi)*zeta[3] - (447*zeta[4])/8) + 
      x^3*(-36*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 
        12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 
        12*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
        12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] + 
        G[0, 0, 1, x]*(-21 - 12*Log[mu2/s]) + G[0, 1, 0, x]*
         (-21 - 12*Log[mu2/s]) + G[1, 0, 1, x]*(-21 - 12*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-21 - 12*Log[mu2/s]) + G[0, 0, 0, x]*
         (42 + 24*Log[mu2/s]) + G[1, 1, 1, x]*(42 + 24*Log[mu2/s]) + 
        G[0, 1, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 - 39*zeta[2]) + 
        G[1, 0, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 - 39*zeta[2]) + 
        G[0, 0, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 - 33*zeta[2]) + 
        G[1, 1, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 - 33*zeta[2]) - 
        (417*zeta[2])/4 - 18*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*(-63*zeta[2] - 12*zeta[3]) - 21*zeta[3] + 
        G[0, x]*(63*zeta[2] + 36*Log[mu2/s]*zeta[2] + 12*zeta[3]) + 
        G[1, x]*(63*zeta[2] + 36*Log[mu2/s]*zeta[2] + 12*zeta[3]) - 
        (27*zeta[4])/2) + (2065/32 - ((19*I)/8)*Pi)*zeta[4] + 
      G[1, x]*(-271/8 - ((39*I)/8)*Pi + (-3 + (3*I)*Pi)*Log[mu2/s]^2 + 
        (-87/2 - (26*I)*Pi)*zeta[2] + Log[mu2/s]*(-33/2 + ((15*I)/2)*Pi + 
          (-30 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (3 + I*Pi)*zeta[3] + 
        (15*zeta[4])/4) + x*(909/32 + ((315*I)/16)*Pi + 
        (55/4 + I*Pi)*G[0, 0, 1, x] + (55/4 - (15*I)*Pi)*G[0, 1, 0, x] + 
        (9*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - 
        (33*G[0, 1, 0, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
        (3*G[0, 1, 1, 0, x])/2 + 16*G[0, 1, 1, 1, x] - 14*G[1, 0, 0, 0, x] - 
        4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + (29*G[1, 0, 1, 1, x])/2 + 
        4*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 
        54*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-131/4 - ((17*I)/2)*Pi - 
          19*Log[mu2/s]) + G[1, 1, 0, x]*(-131/4 + (9*I)*Pi - 
          19*Log[mu2/s]) + G[0, 1, 1, x]*(-55/2 + ((5*I)/2)*Pi - 
          15*Log[mu2/s]) + (37/24 + ((11*I)/12)*Pi)*Log[mu2/s]^3 + 
        (11*Log[mu2/s]^4)/48 + G[0, 0, 0, x]*(-77/2 + ((21*I)/2)*Pi + 
          5*Log[mu2/s]) + G[1, 0, 0, x]*(141/4 - (5*I)*Pi + 13*Log[mu2/s]) + 
        G[1, 1, 1, x]*(69 + (6*I)*Pi + 36*Log[mu2/s]) + 
        G[1, 1, x]*(-531/8 - ((29*I)/4)*Pi + (-87/2 - I*Pi)*Log[mu2/s] - 
          9*Log[mu2/s]^2 - 41*zeta[2]) + Log[mu2/s]^2*(15/2 + ((33*I)/8)*Pi - 
          (239*zeta[2])/8) + G[1, 0, x]*(81/8 + (21*I)*Pi + 
          (37/2 + (8*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 - 23*zeta[2]) + 
        G[0, 1, x]*(81/8 + ((19*I)/4)*Pi + (37/2 - I*Pi)*Log[mu2/s] + 
          7*Log[mu2/s]^2 - zeta[2]) + G[0, 0, x]*(173/4 - ((75*I)/4)*Pi + 
          (6 - (7*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 + zeta[2]/2) + 
        (-367/8 - ((473*I)/8)*Pi)*zeta[2] + 
        G[0, x]*(-1645/16 + ((13*I)/8)*Pi + (-19/2 + I*Pi)*Log[mu2/s]^2 + 
          (-71/4 + (18*I)*Pi)*zeta[2] + Log[mu2/s]*(-207/4 + ((11*I)/2)*Pi + 
            12*zeta[2]) - (33*zeta[3])/2) + Log[mu2/s]*
         (167/8 + ((51*I)/4)*Pi + (-607/8 - ((99*I)/4)*Pi)*zeta[2] - 
          (10*zeta[3])/3) + (-11/6 - ((185*I)/6)*Pi)*zeta[3] + 
        G[1, x]*(813/8 - ((27*I)/4)*Pi + (9 - (2*I)*Pi)*Log[mu2/s]^2 + 
          (291/4 + ((9*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(99/2 - (7*I)*Pi + 
            52*zeta[2]) + (49*zeta[3])/2) + (659*zeta[4])/32) + 
      x^2*(60*G[0, 0, 0, 0, x] - 19*G[0, 0, 0, 1, x] - 19*G[0, 0, 1, 0, x] - 
        3*G[0, 0, 1, 1, x] + 5*G[0, 1, 0, 0, x] - 21*G[0, 1, 0, 1, x] - 
        21*G[0, 1, 1, 0, x] + 18*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 0, x] - 
        20*G[1, 0, 0, 1, x] - 20*G[1, 0, 1, 0, x] - 3*G[1, 0, 1, 1, x] + 
        G[1, 1, 0, 0, x] - 30*G[1, 1, 0, 1, x] - 30*G[1, 1, 1, 0, x] + 
        78*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-103 - (4*I)*Pi - 
          52*Log[mu2/s]) + G[0, 0, 0, x]*(-59 - (3*I)*Pi - 44*Log[mu2/s]) + 
        G[1, 0, 0, x]*(-13 - 4*Log[mu2/s]) + G[0, 1, 1, x]*
         (7 + I*Pi + 4*Log[mu2/s]) + G[0, 0, 1, x]*(32 - (2*I)*Pi + 
          20*Log[mu2/s]) + G[0, 1, 0, x]*(32 + (4*I)*Pi + 20*Log[mu2/s]) + 
        G[1, 1, 0, x]*(52 - I*Pi + 28*Log[mu2/s]) + G[1, 0, 1, x]*
         (52 + (5*I)*Pi + 28*Log[mu2/s]) + (1671/8 + ((39*I)/2)*Pi)*zeta[2] + 
        39*Log[mu2/s]^2*zeta[2] + G[0, 0, x]*(293/8 + ((13*I)/2)*Pi + 
          (67/2 + (2*I)*Pi)*Log[mu2/s] + 13*Log[mu2/s]^2 + (109*zeta[2])/2) + 
        G[1, 1, x]*(821/8 + ((13*I)/2)*Pi + (115/2 + (2*I)*Pi)*Log[mu2/s] + 
          13*Log[mu2/s]^2 + (137*zeta[2])/2) + G[0, 1, x]*
         (-557/8 - ((13*I)/2)*Pi + (-91/2 - (2*I)*Pi)*Log[mu2/s] - 
          13*Log[mu2/s]^2 + (145*zeta[2])/2) + G[1, 0, x]*
         (-557/8 - ((13*I)/2)*Pi + (-91/2 - (2*I)*Pi)*Log[mu2/s] - 
          13*Log[mu2/s]^2 + (149*zeta[2])/2) + 
        G[1, x]*(-271/4 - 6*Log[mu2/s]^2 + Log[mu2/s]*(-33 - 76*zeta[2]) + 
          (-133 - (2*I)*Pi)*zeta[2] - 25*zeta[3]) + 
        G[0, x]*(271/4 + 6*Log[mu2/s]^2 + Log[mu2/s]*(33 - 68*zeta[2]) + 
          (-119 - (7*I)*Pi)*zeta[2] - 20*zeta[3]) + (45 + (10*I)*Pi)*
         zeta[3] + Log[mu2/s]*((273/2 + (6*I)*Pi)*zeta[2] + 24*zeta[3]) + 
        25*zeta[4]) + Log[mu2/s]*(-167/8 - ((37*I)/2)*Pi + 
        (161/8 + (I/2)*Pi)*zeta[2] + (151/12 + ((7*I)/2)*Pi)*zeta[3] + 
        (53*zeta[4])/2) + ((-I/2)*Pi*G[0, 0, 1, x] - G[0, 0, 1, 1, x]/2 - 
        G[0, 1, 0, 1, x]/2 + (-1/2 + I*Pi)*G[0, 1, 1, 0, x] + 
        2*G[0, 1, 1, 1, x] + (3*G[1, 0, 0, 1, x])/2 + (3/2 - (3*I)*Pi)*
         G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x]/2 + 2*G[1, 1, 0, 1, x] + 
        (2 + (3*I)*Pi)*G[1, 1, 1, 0, x] - 6*G[1, 1, 1, 1, x] + 
        G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
        3*G[1, 1, 1, 0, 0, x] + G[1, 0, 1, x]*(-2 - Log[mu2/s]) + 
        G[0, 1, 1, x]*(-3/4 + (I/2)*Pi - Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 1, x]*(7 + 4*Log[mu2/s]) + G[1, 1, 0, x]*
         (-2 + I*Pi + (-1 + (2*I)*Pi)*Log[mu2/s] - 7*zeta[2]) + 
        G[0, 1, 0, x]*((-I/2)*Pi - zeta[2]) + G[1, 0, 0, x]*
         (((3*I)/2)*Pi + 3*zeta[2]) + G[1, 0, x]*((-2*I)*Pi + 
          Log[mu2/s]*((-I)*Pi - 2*zeta[2]) + (-7/2 + I*Pi)*zeta[2] - 
          zeta[3]) + G[0, 1, x]*(((-3*I)/4)*Pi - I*Pi*Log[mu2/s] + 
          (5 - I*Pi)*zeta[2] + zeta[3]) + G[1, 1, x]*(-33/8 + ((3*I)/2)*Pi + 
          (-7/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2 + (-9 - (3*I)*Pi)*zeta[2] + 
          3*zeta[3]) + G[1, x]*(((-33*I)/8)*Pi - I*Pi*Log[mu2/s]^2 + 
          (71/4 + (4*I)*Pi)*zeta[2] + (4 + I*Pi)*zeta[3] + 
          Log[mu2/s]*(((-7*I)/2)*Pi + (10 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
          (53*zeta[4])/4))/x + ((-4*I)*Pi*G[1, 1, 0, x] + 
        (9*G[0, 1, 0, 1, x])/2 + (9/2 + ((5*I)/2)*Pi)*G[0, 1, 1, 0, x] + 
        (8 - ((3*I)/2)*Pi)*G[1, 0, 0, 0, x] + (-3/2 - I*Pi)*
         G[1, 0, 0, 1, x] + (-3/2 + (I/2)*Pi)*G[1, 0, 1, 0, x] - 
        4*G[1, 1, 0, 0, x] + 45*G[0, 0, 0, 0, 0, x] - 
        25*G[0, 0, 0, 0, 1, x] - 25*G[0, 0, 0, 1, 0, x] + 
        16*G[0, 0, 0, 1, 1, x] - (5*G[0, 0, 1, 0, 0, x])/2 - 
        11*G[0, 0, 1, 0, 1, x] - 11*G[0, 0, 1, 1, 0, x] + 
        24*G[0, 0, 1, 1, 1, x] + 13*G[0, 1, 0, 0, 0, x] - 
        18*G[0, 1, 0, 0, 1, x] - 18*G[0, 1, 0, 1, 0, x] + 
        18*G[0, 1, 0, 1, 1, x] + (5*G[0, 1, 1, 0, 0, x])/2 - 
        (13*G[1, 0, 0, 0, 0, x])/2 + 5*G[1, 0, 0, 0, 1, x] + 
        5*G[1, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 1, 1, x] + 
        G[1, 0, 1, 0, 0, x]/2 + G[0, 0, 0, 0, x]*(-73/4 + (7*I)*Pi - 
          13*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-19/2 + I*Pi - 12*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(21/4 - (4*I)*Pi + Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(7 + I*Pi + 10*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (7 - ((7*I)/2)*Pi + 10*Log[mu2/s]) + G[1, 0, 0, x]*
         (-53/8 + ((13*I)/4)*Pi + (-13/4 + (I/2)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/4 - (35*zeta[2])/4) + G[1, 0, 1, x]*
         (((-3*I)/2)*Pi - 4*zeta[2]) + G[0, 1, 1, x]*(((9*I)/2)*Pi + 
          16*zeta[2]) + G[0, 1, 0, x]*(-39/4 + ((27*I)/4)*Pi + 
          (-3 + I*Pi)*Log[mu2/s] + (97*zeta[2])/2) + 
        G[0, 0, 0, x]*(16 - ((19*I)/4)*Pi + (13/2 - (4*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 + 49*zeta[2]) + G[0, 0, 1, x]*
         (-39/4 - ((11*I)/2)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] + 53*zeta[2]) + 
        zeta[2]*(((-25*I)/8)*Pi - (307*zeta[3])/4) + 
        G[0, 0, x]*(-333/16 + ((3*I)/4)*Pi + (-5/8 + (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/3 + Log[mu2/s]*(-11/2 + ((9*I)/4)*Pi - 
            (29*zeta[2])/2) + (-163/8 + ((9*I)/2)*Pi)*zeta[2] - 
          (116*zeta[3])/3) + Log[mu2/s]^2*((-I/4)*Pi*zeta[2] + zeta[3]/4) + 
        G[0, 1, x]*(((-39*I)/4)*Pi + Log[mu2/s]*((-3*I)*Pi - 8*zeta[2]) + 
          (-3 - ((3*I)/2)*Pi)*zeta[2] + zeta[3]/2) + (25/8 - ((77*I)/4)*Pi)*
         zeta[3] + G[1, 0, x]*(((-53*I)/8)*Pi + (I/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-13*I)/4)*Pi - 3*zeta[2]) + (15 - ((7*I)/4)*Pi)*
           zeta[2] + 4*zeta[3]) + Log[mu2/s]*((I/4)*Pi*zeta[2] + 
          (-1/4 - ((7*I)/2)*Pi)*zeta[3] - (53*zeta[4])/2) + 
        G[1, x]*(((5*I)/2)*Pi*zeta[2] + (-5/2 - (2*I)*Pi)*zeta[3] - 
          17*zeta[4]) + (-375/8 + ((19*I)/8)*Pi)*zeta[4] + 
        G[0, x]*(((-333*I)/16)*Pi + (I/3)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-5*I)/8)*Pi - (21*zeta[2])/4) + 
          (451/8 + ((27*I)/8)*Pi)*zeta[2] + (1 - ((2*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(((-11*I)/2)*Pi + (51/4 - (5*I)*Pi)*zeta[2] + 
            8*zeta[3]) + (447*zeta[4])/8) - 31*zeta[5])/(1 - x) + 31*zeta[5])/
     Nc^2 + Nc^2*(-431791/2592 - ((9*I)/2)*Pi*G[0, 0, 1, 0, x] + 
      (-43/4 - (6*I)*Pi)*G[0, 1, 0, 0, x] - ((13*I)/2)*Pi*G[0, 1, 1, 0, x] + 
      ((61*I)/2)*Pi*G[1, 0, 1, 0, x] - (30*I)*Pi*G[1, 1, 1, 0, x] - 
      6*G[0, 0, 0, 0, 0, x] - (9*G[0, 0, 1, 0, 0, x])/2 - 
      6*G[0, 1, 0, 0, 0, x] - (13*G[0, 1, 1, 0, 0, x])/2 + 
      (5*G[1, 0, 0, 0, 0, x])/2 + (61*G[1, 0, 1, 0, 0, x])/2 + 
      40*G[1, 1, 0, 0, 0, x] - 30*G[1, 1, 1, 0, 0, x] + 
      G[1, 1, 0, 0, x]*(22/3 + (20*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(43/6 - (I/2)*Pi - 3*Log[mu2/s]) + 
      (53/72 + ((7*I)/12)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/16 + 
      G[0, 0, 0, 0, x]*(-271/4 + (7*I)*Pi + 13*Log[mu2/s]) + 
      G[1, 0, 0, x]*(149/72 + ((49*I)/12)*Pi + (-37/12 - ((3*I)/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (97*zeta[2])/4) + 
      G[0, 0, 0, x]*(3869/36 - ((121*I)/4)*Pi + (75/2 + I*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - (31*zeta[2])/2) + G[0, 1, 0, x]*
       (((-43*I)/4)*Pi + (37*zeta[2])/2) + G[1, 1, 0, x]*
       (((22*I)/3)*Pi - (20*I)*Pi*Log[mu2/s] + 70*zeta[2]) + 
      G[0, 0, x]*(-52165/432 + ((1025*I)/18)*Pi + (-49/8 - (3*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3 + (-581/24 + (11*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1819/36 + ((101*I)/4)*Pi + (41*zeta[2])/2)) + 
      G[1, 1, x]*((30*I)*Pi*zeta[2] - 30*zeta[3]) + 
      zeta[2]*(4057/72 + ((1159*I)/72)*Pi - (45*zeta[3])/4) + 
      G[0, 1, x]*(((13*I)/2)*Pi*zeta[2] - (13*zeta[3])/2) + 
      Log[mu2/s]^2*(-121/9 + ((3*I)/2)*Pi + (-39/8 - ((3*I)/4)*Pi)*zeta[2] + 
        (3*zeta[3])/4) + (7/72 + ((185*I)/12)*Pi)*zeta[3] + 
      G[1, 0, x]*(((149*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        (-19/6 - ((45*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-37*I)/12)*Pi + 
          17*zeta[2]) + 9*zeta[3]) + G[1, x]*(((-22*I)/3)*Pi*zeta[2] + 
        Log[mu2/s]*((20*I)*Pi*zeta[2] - 20*zeta[3]) + (22/3 - (11*I)*Pi)*
         zeta[3] - 131*zeta[4]) + G[0, x]*(17743/216 - ((39685*I)/432)*Pi + 
        (-13/6 + I*Pi)*Log[mu2/s]^3 + Log[mu2/s]^2*(-17/24 - ((101*I)/8)*Pi - 
          (27*zeta[2])/4) + (3217/36 + ((155*I)/8)*Pi)*zeta[2] + 
        Log[mu2/s]*(260/9 - ((935*I)/18)*Pi + (643/12 - (3*I)*Pi)*zeta[2] - 
          3*zeta[3]) + (45/2 - (3*I)*Pi)*zeta[3] - (257*zeta[4])/8) + 
      (-1733/96 - ((49*I)/8)*Pi)*zeta[4] + Log[mu2/s]*
       (-17743/216 + (2*I)*Pi + (117/8 + (I/3)*Pi)*zeta[2] + 
        (-85/12 - ((3*I)/2)*Pi)*zeta[3] + (21*zeta[4])/2) + 
      ((10*I)*Pi*G[0, 1, 1, 0, x] - (30*I)*Pi*G[1, 0, 1, 0, x] + 
        (30*I)*Pi*G[1, 1, 1, 0, x] + 10*G[0, 1, 1, 0, 0, x] - 
        30*G[1, 0, 1, 0, 0, x] - 40*G[1, 1, 0, 0, 0, x] + 
        30*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(14/3 - (20*I)*Pi + 
          20*Log[mu2/s]) + G[1, 1, 0, x]*(((14*I)/3)*Pi + 
          (20*I)*Pi*Log[mu2/s] - 70*zeta[2]) - 10*G[0, 1, 0, x]*zeta[2] + 
        30*G[1, 0, 0, x]*zeta[2] + G[1, 0, x]*((-14/3 + (10*I)*Pi)*zeta[2] - 
          20*Log[mu2/s]*zeta[2] - 10*zeta[3]) + G[0, 1, x]*
         ((-10*I)*Pi*zeta[2] + 10*zeta[3]) + G[1, 1, x]*((-30*I)*Pi*zeta[2] + 
          30*zeta[3]) + G[1, x]*(((-14*I)/3)*Pi*zeta[2] + 
          (14/3 + (10*I)*Pi)*zeta[3] + Log[mu2/s]*((-20*I)*Pi*zeta[2] + 
            20*zeta[3]) + (265*zeta[4])/2))/x + 
      x*(982423/2592 + ((318181*I)/1296)*Pi - (5*I)*Pi*G[0, 0, 1, 0, x] + 
        (6*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] - 
        (3*I)*Pi*G[1, 1, 1, 0, x] + 7*G[0, 0, 0, 0, 0, x] - 
        5*G[0, 0, 1, 0, 0, x] - 8*G[0, 1, 0, 0, 0, x] + 
        6*G[0, 1, 1, 0, 0, x] - 4*G[1, 0, 0, 0, 0, x] + 
        2*G[1, 0, 1, 0, 0, x] + 5*G[1, 1, 0, 0, 0, x] - 
        3*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(-46/3 + (3*I)*Pi - 
          2*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-17 + (5*I)*Pi - 2*Log[mu2/s]) + 
        (-361/216 - ((95*I)/36)*Pi)*Log[mu2/s]^3 - (55*Log[mu2/s]^4)/48 + 
        G[1, 0, 0, 0, x]*(16 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(43/3 - (6*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 0, x]*(257/36 + ((38*I)/3)*Pi + (-10/3 + (2*I)*Pi)*
           Log[mu2/s] - 4*zeta[2]) + G[0, 1, 0, x]*(((43*I)/3)*Pi + 
          (2*I)*Pi*Log[mu2/s] - 2*zeta[2]) + G[0, 0, 0, x]*
         (1/9 - ((29*I)/3)*Pi + (22/3 - (2*I)*Pi)*Log[mu2/s] + zeta[2]) + 
        G[1, 1, 0, x]*(((-46*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 5*zeta[2]) + 
        Log[mu2/s]^2*(713/27 + ((611*I)/72)*Pi + (155*zeta[2])/8) + 
        G[0, 0, x]*(-595/24 - ((259*I)/18)*Pi - 4*Log[mu2/s]^2 + 
          (23/3 + (5*I)*Pi)*zeta[2] + Log[mu2/s]*(-29/2 - ((2*I)/3)*Pi + 
            2*zeta[2]) - 7*zeta[3]) + zeta[2]*(-3239/9 - ((4297*I)/72)*Pi - 
          5*zeta[3]) + G[1, 1, x]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + 
        (-1505/108 + ((61*I)/9)*Pi)*zeta[3] + G[1, 0, x]*
         (((257*I)/36)*Pi + Log[mu2/s]*(((-10*I)/3)*Pi - 2*zeta[2]) + 
          (10/3 - (2*I)*Pi)*zeta[2] + 4*zeta[3]) + 
        G[0, 1, x]*((-6*I)*Pi*zeta[2] + 6*zeta[3]) + 
        G[1, x]*(((46*I)/3)*Pi*zeta[2] + Log[mu2/s]*((2*I)*Pi*zeta[2] - 
            2*zeta[3]) + (-46/3 + (2*I)*Pi)*zeta[3] - (49*zeta[4])/4) + 
        G[0, x]*(29801/432 + ((4363*I)/216)*Pi + (27/2 + ((11*I)/6)*Pi)*
           Log[mu2/s]^2 + (35*Log[mu2/s]^3)/18 + (-499/18 - ((29*I)/2)*Pi)*
           zeta[2] + (-14/9 - (5*I)*Pi)*zeta[3] + Log[mu2/s]*
           (4859/108 + ((25*I)/2)*Pi + (-15/2 - (2*I)*Pi)*zeta[2] + 
            2*zeta[3]) - (35*zeta[4])/4) + (2563/96 + ((17*I)/4)*Pi)*
         zeta[4] + Log[mu2/s]*(114389/648 + ((3521*I)/36)*Pi + 
          (-697/8 + ((155*I)/12)*Pi)*zeta[2] + (25/3 + (2*I)*Pi)*zeta[3] + 
          14*zeta[4]) - 6*zeta[5]) + ((20*I)*Pi*G[1, 1, 0, x] + 
        ((9*I)/2)*Pi*G[0, 0, 1, 0, x] + (-69/4 + (6*I)*Pi)*G[0, 1, 0, 0, x] - 
        ((7*I)/2)*Pi*G[0, 1, 1, 0, x] - (I/2)*Pi*G[1, 0, 1, 0, x] + 
        20*G[1, 1, 0, 0, x] + 6*G[0, 0, 0, 0, 0, x] + (9*G[0, 0, 1, 0, 0, x])/
         2 + 6*G[0, 1, 0, 0, 0, x] - (7*G[0, 1, 1, 0, 0, x])/2 - 
        (5*G[1, 0, 0, 0, 0, x])/2 - G[1, 0, 1, 0, 0, x]/2 + 
        G[0, 0, 0, 0, x]*(281/4 - (7*I)*Pi - 13*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(-253/6 + (I/2)*Pi + 3*Log[mu2/s]) + 
        G[0, 1, 0, x]*(((-69*I)/4)*Pi - (17*zeta[2])/2) + 
        G[1, 0, 0, x]*(2971/72 - ((253*I)/12)*Pi + (253/12 + ((3*I)/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (23*zeta[2])/4) + 
        G[0, 0, 0, x]*(-926/9 + ((107*I)/4)*Pi + (-87/2 - I*Pi)*Log[mu2/s] + 
          6*Log[mu2/s]^2 + (31*zeta[2])/2) + G[0, 0, x]*
         (38821/432 - ((971*I)/18)*Pi + (87/8 + (3*I)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3 + Log[mu2/s]*(881/18 - ((87*I)/4)*Pi - 
            (41*zeta[2])/2) + (1103/24 - (11*I)*Pi)*zeta[2]) + 
        G[0, 1, x]*(((7*I)/2)*Pi*zeta[2] - (7*zeta[3])/2) + 
        Log[mu2/s]^2*(((3*I)/4)*Pi*zeta[2] - (3*zeta[3])/4) + 
        (2971/72 - ((79*I)/12)*Pi)*zeta[3] + G[1, 0, x]*(((2971*I)/72)*Pi - 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + (-373/6 + ((5*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((253*I)/12)*Pi + 3*zeta[2]) + zeta[3]) + 
        zeta[2]*(((-2971*I)/72)*Pi + (45*zeta[3])/4) + 
        Log[mu2/s]*(((-253*I)/12)*Pi*zeta[2] + (253/12 + ((3*I)/2)*Pi)*
           zeta[3] - (21*zeta[4])/2) + G[1, x]*((-20*I)*Pi*zeta[2] + 
          (20 + I*Pi)*zeta[3] - (3*zeta[4])/2) + (905/6 + ((49*I)/8)*Pi)*
         zeta[4] + G[0, x]*(((38821*I)/432)*Pi - I*Pi*Log[mu2/s]^3 + 
          (-9299/72 - ((69*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*
           (((87*I)/8)*Pi + (27*zeta[2])/4) + (-83/3 + (3*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(((881*I)/18)*Pi + (-775/12 + (3*I)*Pi)*zeta[2] + 
            3*zeta[3]) + (257*zeta[4])/8) - 4*zeta[5])/(1 - x) + 4*zeta[5] + 
      x^2*(-22943/108 - ((7645*I)/81)*Pi + (5*I)*Pi*G[0, 0, 1, 0, x] - 
        (6*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
        (3*I)*Pi*G[1, 1, 1, 0, x] - 7*G[0, 0, 0, 0, 0, x] + 
        5*G[0, 0, 1, 0, 0, x] + 8*G[0, 1, 0, 0, 0, x] - 
        6*G[0, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, x] - 
        2*G[1, 0, 1, 0, 0, x] - 5*G[1, 1, 0, 0, 0, x] + 
        3*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-1 + (2*I)*Pi - 
          2*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-7/3 + (6*I)*Pi - 2*Log[mu2/s]) + 
        (101/108 + ((19*I)/18)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/24 + 
        G[1, 1, 0, 0, x]*(7/3 - (3*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(1 - (5*I)*Pi + 2*Log[mu2/s]) + 
        Log[mu2/s]^2*(-350/27 + ((5*I)/36)*Pi - (31*zeta[2])/4) + 
        G[1, 1, 0, x]*(((7*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 5*zeta[2]) + 
        G[0, 0, 0, x]*(20/9 + ((11*I)/3)*Pi + (8/3 + (2*I)*Pi)*Log[mu2/s] - 
          zeta[2]) + G[0, 1, 0, x]*(((-7*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 
          2*zeta[2]) + G[1, 0, 0, x]*(-20/9 - ((11*I)/3)*Pi + 
          (-8/3 - (2*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
        G[0, 1, x]*((6*I)*Pi*zeta[2] - 6*zeta[3]) + 
        G[1, 0, x]*(((-20*I)/9)*Pi + (47/3 + (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-8*I)/3)*Pi + 2*zeta[2]) - 4*zeta[3]) + 
        (643/54 - ((73*I)/9)*Pi)*zeta[3] + G[1, 1, x]*((-3*I)*Pi*zeta[2] + 
          3*zeta[3]) + zeta[2]*(1010/9 + ((413*I)/36)*Pi + 5*zeta[3]) + 
        G[0, 0, x]*(((20*I)/9)*Pi + Log[mu2/s]*(((8*I)/3)*Pi - 2*zeta[2]) + 
          (-47/3 - (5*I)*Pi)*zeta[2] + 7*zeta[3]) + 
        Log[mu2/s]*(-7645/81 - ((268*I)/9)*Pi + (131/12 - ((7*I)/6)*Pi)*
           zeta[2] + (-22/3 - (2*I)*Pi)*zeta[3] - 14*zeta[4]) + 
        (-2447/48 - ((17*I)/4)*Pi)*zeta[4] + G[0, x]*(((-104*I)/27)*Pi + 
          (-8/3 - ((7*I)/3)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/9 + 
          (152/9 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*(-104/27 - ((16*I)/3)*Pi + 
            (15 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (-7/9 + (5*I)*Pi)*
           zeta[3] + (35*zeta[4])/4) + G[1, x]*(((-7*I)/3)*Pi*zeta[2] + 
          (7/3 - (2*I)*Pi)*zeta[3] + Log[mu2/s]*((-2*I)*Pi*zeta[2] + 
            2*zeta[3]) + (49*zeta[4])/4) + 6*zeta[5]))), 
 (Nf*(((3*I)/2)*Pi + ((3*I)/2)*Pi*G[0, x] + (3/2 - ((5*I)/2)*Pi)*G[1, x] + 
     (((-3*I)/2)*Pi*G[0, x] - (3*G[0, 0, x])/2)/(1 - x) + (3*G[0, 0, x])/2 - 
     (5*G[1, 1, x])/2 + (((3*I)/2)*Pi*G[1, x] + (3*G[1, 1, x])/2)/x + 
     x^2*(-3*G[0, x] + 3*G[1, x] - (3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + 
       (3*G[1, 0, x])/2 - (3*G[1, 1, x])/2 - (9*zeta[2])/2) + 
     x*((-3*I)*Pi + (3/2 + I*Pi)*G[0, x] + (-9/2 + I*Pi)*G[1, x] + 
       (3*G[0, 0, x])/2 - G[0, 1, x]/2 - G[1, 0, x]/2 + (3*G[1, 1, x])/2 + 
       (3*zeta[2])/2) + x^3*(G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
       G[1, 1, x] + 3*zeta[2])))/Nc^2 + 
  Nc*(((-3*I)/2)*Pi - (3*I)*Pi*G[0, x] - (5*G[0, 0, x])/2 + 
    (((5*I)/2)*Pi*G[0, x] + (5*G[0, 0, x])/2)/(1 - x) - G[0, 1, x]/2 - 
    G[1, 0, x]/2 + (((-5*I)/2)*Pi*G[1, x] - (5*G[1, 1, x])/2)/x + 
    (17*G[1, 1, x])/4 + G[1, x]*(-3/2 + ((17*I)/4)*Pi + Log[mu2/s]/2) + 
    (I/2)*Pi*Log[mu2/s] + x^3*(-G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - 
      G[1, 1, x] - 3*zeta[2]) + x*((3*I)*Pi - (9*G[0, 0, x])/4 + 
      (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - (9*G[1, 1, x])/4 + 
      G[1, x]*(9/2 - ((19*I)/12)*Pi - (5*Log[mu2/s])/6) + 
      G[0, x]*(-3/2 - ((11*I)/12)*Pi - Log[mu2/s]/6) - I*Pi*Log[mu2/s] - 
      (3*zeta[2])/2) + x^2*((3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - 
      (3*G[1, 0, x])/2 + (3*G[1, 1, x])/2 + 
      G[0, x]*(3 - (I/3)*Pi - Log[mu2/s]/3) + 
      G[1, x]*(-3 + (I/3)*Pi + Log[mu2/s]/3) + (9*zeta[2])/2)) + 
  Nf*(I*Pi + I*Pi*G[0, x] + (1 - ((3*I)/2)*Pi)*G[1, x] + 
    ((-I)*Pi*G[0, x] - G[0, 0, x])/(1 - x) + G[0, 0, x] - (3*G[1, 1, x])/2 + 
    (I*Pi*G[1, x] + G[1, 1, x])/x + x^2*(-3*G[0, 0, x] + 3*G[0, 1, x] + 
      3*G[1, 0, x] - 3*G[1, 1, x] + G[1, x]*(2 - (I/3)*Pi - Log[mu2/s]/3) + 
      G[0, x]*(-2 + (I/3)*Pi + Log[mu2/s]/3) - 9*zeta[2]) + 
    x*((-2*I)*Pi + (3*G[0, 0, x])/2 - G[0, 1, x] - G[1, 0, x] + 
      (3*G[1, 1, x])/2 + G[0, x]*(1 + (I/6)*Pi - Log[mu2/s]/3) + 
      G[1, x]*(-3 + ((5*I)/6)*Pi + Log[mu2/s]/3) + 3*zeta[2]) + 
    x^3*(2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 
      6*zeta[2])) + (I*Pi - (I/2)*Pi*G[0, x] - G[0, 1, x]/2 - G[1, 0, x]/2 + 
    G[1, 1, x]/4 + G[1, x]*(1 + (I/4)*Pi + Log[mu2/s]/2) + 
    (I/2)*Pi*Log[mu2/s] + x^2*(-2*G[0, x] + 2*G[1, x] - 3*G[0, 0, x] + 
      3*G[0, 1, x] + 3*G[1, 0, x] - 3*G[1, 1, x] - 9*zeta[2]) + 
    x*((-2*I)*Pi + (3*G[0, 0, x])/4 + (3*G[1, 1, x])/4 + 
      G[1, x]*(-3 + (I/4)*Pi - Log[mu2/s]/2) + 
      G[0, x]*(1 + (I/4)*Pi - Log[mu2/s]/2) - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
    x^3*(2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 2*G[1, 1, x] + 
      6*zeta[2]))/Nc + 
  e*(Nf*(((37*I)/6)*Pi - 4*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] - 
      (3*G[0, 1, 1, x])/2 + (2*I)*Pi*G[1, 1, 0, x] + 6*G[1, 1, 1, x] - 
      2*G[0, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] + 
      G[1, 1, x]*(-19/3 + (3*I)*Pi - 3*Log[mu2/s]) + (2*I)*Pi*Log[mu2/s] + 
      G[0, 0, x]*(25/6 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[0, x]*(((25*I)/6)*Pi + (2*I)*Pi*Log[mu2/s] - 4*zeta[2]) - 8*zeta[2] - 
      2*G[1, 0, x]*zeta[2] + G[0, 1, x]*(((-3*I)/2)*Pi + 2*zeta[2]) + 
      ((2*I)*Pi*G[0, 1, x] + 2*G[0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, x] - 
        4*G[1, 1, 1, x] - 2*G[1, 1, 0, 0, x] + G[1, 1, x]*
         (25/6 - (2*I)*Pi + 2*Log[mu2/s]) + 2*G[1, 0, x]*zeta[2] + 
        G[1, x]*(((25*I)/6)*Pi + (2*I)*Pi*Log[mu2/s] + (-6 + (2*I)*Pi)*
           zeta[2] - 2*zeta[3]))/x + x^2*((65*G[0, 0, 0, x])/6 - 
        (11*G[0, 0, 1, x])/2 - (11*G[0, 1, 0, x])/2 - (7*G[0, 1, 1, x])/6 + 
        (7*G[1, 0, 0, x])/6 - (13*G[1, 0, 1, x])/2 - (13*G[1, 1, 0, x])/2 + 
        (79*G[1, 1, 1, x])/6 + G[0, 0, x]*(-17/2 - ((2*I)/3)*Pi - 
          6*Log[mu2/s]) + G[1, 1, x]*(-33/2 + ((2*I)/3)*Pi - 6*Log[mu2/s]) + 
        G[0, 1, x]*(25/2 - ((2*I)/3)*Pi + 6*Log[mu2/s]) + 
        G[1, 0, x]*(25/2 + ((2*I)/3)*Pi + 6*Log[mu2/s]) + 
        (-75/2 - ((2*I)/3)*Pi)*zeta[2] - 18*Log[mu2/s]*zeta[2] + 
        G[0, x]*(-37/3 + ((11*I)/9)*Pi + (-25/9 + I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (43*zeta[2])/3) + G[1, x]*(37/3 - ((11*I)/9)*Pi + 
          (25/9 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (65*zeta[2])/3) - 
        (16*zeta[3])/3) - (2*I)*Pi*zeta[3] + 
      G[1, x]*(37/6 - ((13*I)/3)*Pi + (2 - (3*I)*Pi)*Log[mu2/s] + 
        (15/2 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
      x*(((-37*I)/3)*Pi - (29*G[0, 0, 0, x])/6 + (3*G[0, 0, 1, x])/2 + 
        (3*G[0, 1, 0, x])/2 + (8*G[0, 1, 1, x])/3 + G[1, 0, 0, x]/3 + 
        (5*G[1, 0, 1, x])/2 + (5*G[1, 1, 0, x])/2 - (43*G[1, 1, 1, x])/6 + 
        G[1, 0, x]*(-25/6 + ((5*I)/6)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, x]*(-25/6 + ((13*I)/6)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, x]*(7/3 - (I/3)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, x]*(31/3 - ((5*I)/3)*Pi + 3*Log[mu2/s]) + 
        G[1, x]*(-37/2 + ((25*I)/18)*Pi + (-43/9 + (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 - (79*zeta[2])/6) + G[0, x]*(37/6 - ((19*I)/18)*Pi + 
          (7*Log[mu2/s])/9 - Log[mu2/s]^2/2 - (35*zeta[2])/6) + 
        (57/2 - ((5*I)/6)*Pi)*zeta[2] + Log[mu2/s]*((-4*I)*Pi + 6*zeta[2]) + 
        (17*zeta[3])/6) + x^3*(-8*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
        4*G[0, 1, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
        8*G[1, 1, 1, x] + G[0, 1, x]*(-25/3 - 4*Log[mu2/s]) + 
        G[1, 0, x]*(-25/3 - 4*Log[mu2/s]) + G[0, 0, x]*
         (25/3 + 4*Log[mu2/s]) + G[1, 1, x]*(25/3 + 4*Log[mu2/s]) + 
        25*zeta[2] - 12*G[0, x]*zeta[2] - 12*G[1, x]*zeta[2] + 
        12*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
      ((-2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, x] - 
        2*G[1, 0, 0, x] + 2*G[0, 0, 1, 1, x] + G[0, 0, x]*
         (-25/6 + (2*I)*Pi - 2*Log[mu2/s]) + (2*I)*Pi*zeta[2] - 
        2*G[0, 1, x]*zeta[2] + G[0, x]*(((-25*I)/6)*Pi - 
          (2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + (-2 + (2*I)*Pi)*zeta[3] - 
        (11*zeta[4])/2)/(1 - x) + (11*zeta[4])/2) + 
    (Nf*(((59*I)/6)*Pi - 6*G[0, 0, 0, x] + (-1/3 - (4*I)*Pi)*G[0, 0, 1, x] - 
       G[0, 1, 0, x]/3 - 3*G[0, 1, 1, x] - G[1, 0, 0, x] + 
       (5*G[1, 0, 1, x])/6 + (5/6 + (4*I)*Pi)*G[1, 1, 0, x] + 
       10*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 
       G[1, 1, x]*(-9 + ((35*I)/6)*Pi - 5*Log[mu2/s]) + (3*I)*Pi*Log[mu2/s] + 
       G[0, 0, x]*(13/2 - ((10*I)/3)*Pi + 3*Log[mu2/s]) + 
       G[1, 0, x]*(-1/3 - (I/6)*Pi - 4*zeta[2]) + 
       G[0, x]*(((37*I)/6)*Pi + (3*I)*Pi*Log[mu2/s] - (10*zeta[2])/3) + 
       (-34/3 + ((2*I)/3)*Pi)*zeta[2] + G[0, 1, x]*(-1/3 - ((10*I)/3)*Pi + 
         4*zeta[2]) + ((3*I)*Pi*G[0, 1, x] + 3*G[0, 1, 1, x] - 
         G[1, 0, 1, x]/3 + (-1/3 - (4*I)*Pi)*G[1, 1, 0, x] - 
         6*G[1, 1, 1, x] - 4*G[1, 1, 0, 0, x] + G[1, 1, x]*
          (13/2 - ((10*I)/3)*Pi + 3*Log[mu2/s]) + G[1, 0, x]*
          ((-I/3)*Pi + 4*zeta[2]) + G[1, x]*(((13*I)/2)*Pi + 
           (3*I)*Pi*Log[mu2/s] + (-22/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]))/x + 
       x^3*(-4*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + 
         2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
         4*G[1, 1, 1, x] + G[0, 1, x]*(-4 + I*Pi - 2*Log[mu2/s]) + 
         G[1, 0, x]*(-4 + I*Pi - 2*Log[mu2/s]) + G[0, 0, x]*
          (4 - I*Pi + 2*Log[mu2/s]) + G[1, 1, x]*(4 - I*Pi + 2*Log[mu2/s]) + 
         (12 - (3*I)*Pi)*zeta[2] - 3*G[0, x]*zeta[2] - 3*G[1, x]*zeta[2] + 
         6*Log[mu2/s]*zeta[2] - zeta[3]) + (-2/3 - (4*I)*Pi)*zeta[3] + 
       x^2*(6*G[0, 0, 0, x] - (13*G[0, 0, 1, x])/6 - (13*G[0, 1, 0, x])/6 - 
         3*G[0, 1, 1, x] - 3*G[1, 0, 0, x] - (5*G[1, 0, 1, x])/6 - 
         (5*G[1, 1, 0, x])/6 + 6*G[1, 1, 1, x] + G[0, 0, x]*
          (-3 + ((5*I)/6)*Pi - 3*Log[mu2/s]) + G[1, 1, x]*
          (-9 + ((13*I)/6)*Pi - 3*Log[mu2/s]) + G[1, 0, x]*
          (6 - ((5*I)/6)*Pi + 3*Log[mu2/s]) + G[0, 1, x]*(6 - ((13*I)/6)*Pi + 
           3*Log[mu2/s]) + (-18 + ((23*I)/6)*Pi)*zeta[2] - 
         9*Log[mu2/s]*zeta[2] + G[1, x]*(59/3 + (3*I)*Pi + 6*Log[mu2/s] + 
           (7*zeta[2])/6) + G[0, x]*(-59/3 - (3*I)*Pi - 6*Log[mu2/s] + 
           (47*zeta[2])/6) + (13*zeta[3])/6) + 
       x*(((-59*I)/3)*Pi - 6*G[0, 0, 0, x] + (2*G[0, 0, 1, x])/3 + 
         (2*G[0, 1, 0, x])/3 + 5*G[0, 1, 1, x] + 5*G[1, 0, 0, x] - 
         (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 - 6*G[1, 1, 1, x] + 
         G[1, 0, x]*(-4/3 + ((10*I)/3)*Pi - Log[mu2/s]) + 
         G[0, 1, x]*(-4/3 + ((14*I)/3)*Pi - Log[mu2/s]) + 
         G[0, 0, x]*(3/2 - ((7*I)/3)*Pi + 3*Log[mu2/s]) + 
         G[1, 1, x]*(15/2 - ((11*I)/3)*Pi + 3*Log[mu2/s]) + 
         G[0, x]*(59/6 + ((19*I)/6)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] - 
           (31*zeta[2])/3) + G[1, x]*(-59/2 - ((17*I)/6)*Pi + 
           (-9 + (2*I)*Pi)*Log[mu2/s] - (11*zeta[2])/3) + 
         (86/3 - ((16*I)/3)*Pi)*zeta[2] + Log[mu2/s]*((-6*I)*Pi + 
           3*zeta[2]) + (10*zeta[3])/3) + G[1, x]*(59/6 - ((19*I)/3)*Pi + 
         (3 - (5*I)*Pi)*Log[mu2/s] + (53/6 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
       ((-3*I)*Pi*G[1, 0, x] + 6*G[0, 0, 0, x] + (1/3 + (4*I)*Pi)*
          G[0, 0, 1, x] + G[0, 1, 0, x]/3 - 3*G[1, 0, 0, x] + 
         4*G[0, 0, 1, 1, x] + G[0, 0, x]*(-13/2 + ((10*I)/3)*Pi - 
           3*Log[mu2/s]) + G[0, 1, x]*((I/3)*Pi - 4*zeta[2]) + 
         ((10*I)/3)*Pi*zeta[2] + G[0, x]*(((-13*I)/2)*Pi - 
           (3*I)*Pi*Log[mu2/s] + (22*zeta[2])/3) + (-10/3 + (4*I)*Pi)*
          zeta[3] - 11*zeta[4])/(1 - x) + 11*zeta[4]))/Nc^2 + 
    (((19*I)/4)*Pi + (-1/2 - ((3*I)/2)*Pi)*G[0, 0, 0, x] + 
      (-1 + ((3*I)/2)*Pi)*G[1, 1, 1, x] - (3*G[0, 0, 0, 1, x])/2 - 
      (3*G[0, 0, 1, 0, x])/2 - G[0, 0, 1, 1, x]/2 + G[0, 1, 0, 0, x]/2 - 
      G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] - 
      G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
      G[1, 0, 1, 1, x]/2 + G[1, 1, 0, 0, x]/2 + (3*G[1, 1, 0, 1, x])/2 + 
      (3*G[1, 1, 1, 0, x])/2 + G[1, 0, 1, x]*(-3/2 - Log[mu2/s]/2) + 
      G[0, 1, 1, x]*(17/4 - (I/2)*Pi - Log[mu2/s]/2) + 
      G[1, 1, 0, x]*(-3/2 + ((3*I)/2)*Pi - Log[mu2/s]/2) + 
      G[0, 1, 0, x]*(3/4 + Log[mu2/s]/2) + G[1, 0, 0, x]*
       (-1/2 + (I/2)*Pi + Log[mu2/s]/2) + G[0, 0, 1, x]*
       (3/4 - ((3*I)/2)*Pi + Log[mu2/s]/2) + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
      G[1, 0, x]*(-9/4 - (3*I)*Pi - Log[mu2/s] - (11*zeta[2])/2) + 
      G[1, 1, x]*(11/4 - (2*I)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s] - 
        (9*zeta[2])/2) + Log[mu2/s]*((3*I)*Pi - 3*zeta[2]) + 
      (-15/4 - (2*I)*Pi)*zeta[2] + G[0, 0, x]*(-1/2 + (I/4)*Pi + 
        (I/2)*Pi*Log[mu2/s] + (9*zeta[2])/2) + 
      G[0, 1, x]*(-9/4 + (4*I)*Pi - Log[mu2/s] + (11*zeta[2])/2) + 
      ((-I/2)*Pi*G[0, 0, 1, x] + (I/2)*Pi*G[0, 1, 0, x] - 
        (I/2)*Pi*G[1, 0, 0, x] + (-1/2 - ((3*I)/2)*Pi)*G[1, 1, 1, x] - 
        G[0, 0, 1, 1, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
        G[0, 1, 1, 1, x] - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 + 
        G[1, 0, 1, 1, x]/2 - G[1, 1, 0, 0, x] - (3*G[1, 1, 0, 1, x])/2 - 
        (3*G[1, 1, 1, 0, x])/2 + G[0, 1, 1, x]*(1/2 + Log[mu2/s]/2) + 
        G[1, 0, 1, x]*(-1/4 + (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 1, 0, x]*(-1/4 - (2*I)*Pi + Log[mu2/s]/2) + 
        G[0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 0, x]*((-I/4)*Pi + (I/2)*Pi*Log[mu2/s] + (5*zeta[2])/2) + 
        G[1, 1, x]*(-1/2 - ((3*I)/4)*Pi + (I/2)*Pi*Log[mu2/s] + 
          (9*zeta[2])/2) + G[1, x]*((-I/2)*Pi + (7*zeta[2])/4 - 
          3*Log[mu2/s]*zeta[2] - 4*zeta[3]))/x + 
      x^2*((45*G[0, 0, 0, x])/4 - (21*G[0, 0, 1, x])/4 - 
        (21*G[0, 1, 0, x])/4 - (3*G[0, 1, 1, x])/4 + (3*G[1, 0, 0, x])/4 - 
        (27*G[1, 0, 1, x])/4 - (27*G[1, 1, 0, x])/4 + (51*G[1, 1, 1, x])/4 + 
        G[1, 1, x]*(-49/4 - 6*Log[mu2/s]) + G[0, 0, x]*
         (-17/4 - 6*Log[mu2/s]) + G[0, 1, x]*(33/4 + 6*Log[mu2/s]) + 
        G[1, 0, x]*(33/4 + 6*Log[mu2/s]) - (99*zeta[2])/4 - 
        18*Log[mu2/s]*zeta[2] + G[0, x]*(-19/2 - 4*Log[mu2/s] + 
          (69*zeta[2])/4) + G[1, x]*(19/2 + 4*Log[mu2/s] + (75*zeta[2])/4) - 
        6*zeta[3]) + G[0, x]*(((-11*I)/4)*Pi + Log[mu2/s]*
         ((-I)*Pi - 3*zeta[2]) + (17/4 - ((5*I)/2)*Pi)*zeta[2] - 
        (3*zeta[3])/2) + (-13/4 - I*Pi)*zeta[3] + 
      x*(((-19*I)/2)*Pi + (7/4 - I*Pi)*G[0, 1, x] + (7/4 - I*Pi)*G[1, 0, x] - 
        (7*G[0, 0, 0, x])/4 + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 
        3*G[0, 1, 1, x] - (9*G[1, 0, 0, x])/2 + (7*G[1, 0, 1, x])/2 + 
        (7*G[1, 1, 0, x])/2 - (13*G[1, 1, 1, x])/4 - 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + G[0, 0, x]*(-7/2 + ((7*I)/4)*Pi + 
          (3*Log[mu2/s])/2) + G[1, 1, x]*(9/2 + ((7*I)/4)*Pi + 
          (3*Log[mu2/s])/2) + G[1, x]*(-57/4 - ((3*I)/4)*Pi - 7*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (19*zeta[2])/2) + 
        G[0, x]*(19/4 - ((3*I)/4)*Pi + Log[mu2/s] - (3*Log[mu2/s]^2)/4 - 
          8*zeta[2]) + (63/4 + (11*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-6*I)*Pi + 12*zeta[2]) + (3*zeta[3])/2) + 
      G[1, x]*(19/4 + ((7*I)/2)*Pi + (3*Log[mu2/s]^2)/4 + 
        (-3/2 + I*Pi)*zeta[2] + Log[mu2/s]*(3 + I*Pi + 3*zeta[2]) + 
        3*zeta[3]) + x^3*(-8*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 
        4*G[0, 1, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - 
        8*G[1, 1, 1, x] + G[0, 1, x]*(-11/2 - 4*Log[mu2/s]) + 
        G[1, 0, x]*(-11/2 - 4*Log[mu2/s]) + G[0, 0, x]*
         (11/2 + 4*Log[mu2/s]) + G[1, 1, x]*(11/2 + 4*Log[mu2/s]) + 
        (33*zeta[2])/2 - 12*G[0, x]*zeta[2] - 12*G[1, x]*zeta[2] + 
        12*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
      ((1/2 + ((3*I)/2)*Pi)*G[0, 0, 0, x] + (I/2)*Pi*G[0, 1, 1, x] - 
        (I/2)*Pi*G[1, 0, 1, x] + (I/2)*Pi*G[1, 1, 0, x] + 
        (3*G[0, 0, 0, 1, x])/2 + (3*G[0, 0, 1, 0, x])/2 + G[0, 0, 1, 1, x] - 
        G[0, 1, 0, 0, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 + 
        G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 + 
        G[1, 1, 0, 0, x]/2 + G[1, 0, 0, x]*(-1/2 - Log[mu2/s]/2) + 
        G[0, 1, 0, x]*(1/4 - (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 1, x]*(1/4 + (2*I)*Pi - Log[mu2/s]/2) + 
        G[0, 0, x]*(1/2 + ((3*I)/4)*Pi - (I/2)*Pi*Log[mu2/s] - 
          (9*zeta[2])/2) + G[0, 1, x]*((I/4)*Pi - (I/2)*Pi*Log[mu2/s] - 
          (5*zeta[2])/2) + ((3*I)/4)*Pi*zeta[2] + 
        G[1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 3*zeta[2]) + 
        (-3/4 + I*Pi)*zeta[3] + G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
        G[0, x]*((I/2)*Pi + (-7/4 + ((5*I)/2)*Pi)*zeta[2] + 
          3*Log[mu2/s]*zeta[2] + (3*zeta[3])/2) - (151*zeta[4])/8)/(1 - x) + 
      (151*zeta[4])/8)/Nc + Nc*(((-35*I)/4)*Pi + (19/2 - ((3*I)/2)*Pi)*
       G[0, 0, 0, x] + (-17 + ((3*I)/2)*Pi)*G[1, 1, 1, x] - 
      (3*G[0, 0, 0, 1, x])/2 - (3*G[0, 0, 1, 0, x])/2 + 
      (29*G[0, 0, 1, 1, x])/2 + G[0, 1, 0, 0, x]/2 - G[0, 1, 0, 1, x] - 
      G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 
      G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x]/2 - 
      (29*G[1, 1, 0, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
      (3*G[1, 1, 1, 0, x])/2 + G[1, 0, 1, x]*(-41/6 - Log[mu2/s]/2) + 
      G[0, 1, 1, x]*(-1/4 - (I/2)*Pi - Log[mu2/s]/2) + 
      G[1, 1, 0, x]*(-41/6 - ((27*I)/2)*Pi - Log[mu2/s]/2) + 
      G[0, 1, 0, x]*(67/12 + Log[mu2/s]/2) + G[1, 0, 0, x]*
       (19/2 + (I/2)*Pi + Log[mu2/s]/2) + G[0, 0, 1, x]*
       (67/12 + ((27*I)/2)*Pi + Log[mu2/s]/2) + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
      G[0, 1, x]*(31/12 + ((13*I)/3)*Pi - Log[mu2/s] - (19*zeta[2])/2) + 
      G[1, 1, x]*(7/12 - ((46*I)/3)*Pi + (17/2 - (I/2)*Pi)*Log[mu2/s] - 
        (9*zeta[2])/2) + Log[mu2/s]*((-2*I)*Pi - 3*zeta[2]) + 
      (25/12 - ((43*I)/6)*Pi)*zeta[2] + G[0, 0, x]*(-25/6 + ((121*I)/12)*Pi + 
        (-5 + (I/2)*Pi)*Log[mu2/s] + (9*zeta[2])/2) + 
      G[1, 0, x]*(31/12 + ((5*I)/3)*Pi - Log[mu2/s] + (19*zeta[2])/2) + 
      G[1, x]*(-35/4 + ((7*I)/6)*Pi + (3*Log[mu2/s]^2)/4 + 
        (41/3 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*(-2 + (9*I)*Pi + 3*zeta[2]) - 
        12*zeta[3]) + x*(((35*I)/2)*Pi + (109*G[0, 0, 0, x])/12 - 
        G[0, 0, 1, x]/6 - G[0, 1, 0, x]/6 - (32*G[0, 1, 1, x])/3 - 
        (59*G[1, 0, 0, x])/6 + (5*G[1, 0, 1, x])/3 + (5*G[1, 1, 0, x])/3 + 
        (119*G[1, 1, 1, x])/12 + G[0, 0, x]*(14/3 + ((53*I)/12)*Pi - 
          (9*Log[mu2/s])/2) + G[1, 1, x]*(-4/3 + ((85*I)/12)*Pi - 
          (9*Log[mu2/s])/2) - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        G[1, 0, x]*(-13/4 - ((31*I)/6)*Pi + 3*Log[mu2/s]) + 
        G[0, 1, x]*(-13/4 - ((47*I)/6)*Pi + 3*Log[mu2/s]) + 
        (-119/12 + ((103*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         ((4*I)*Pi + 3*zeta[2]) + G[1, x]*(105/4 + ((91*I)/36)*Pi + 
          (64/9 - (4*I)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/4 + 
          (22*zeta[2])/3) + G[0, x]*(-35/4 - ((61*I)/36)*Pi + 
          (-28/9 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + (49*zeta[2])/6) - 
        (14*zeta[3])/3) + x^2*((-67*G[0, 0, 0, x])/12 + 
        (29*G[0, 0, 1, x])/12 + (29*G[0, 1, 0, x])/12 + 
        (41*G[0, 1, 1, x])/12 + (31*G[1, 0, 0, x])/12 + 
        (7*G[1, 0, 1, x])/12 + (7*G[1, 1, 0, x])/12 - (77*G[1, 1, 1, x])/12 + 
        G[1, 0, x]*(-23/4 + (I/6)*Pi - 3*Log[mu2/s]) + 
        G[0, 1, x]*(-23/4 + ((17*I)/6)*Pi - 3*Log[mu2/s]) + 
        G[0, 0, x]*(11/4 - (I/6)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, x]*(35/4 - ((17*I)/6)*Pi + 3*Log[mu2/s]) + 
        G[0, x]*(35/2 + ((19*I)/9)*Pi + (46/9 - I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (59*zeta[2])/12) + 
        G[1, x]*(-35/2 - ((19*I)/9)*Pi + (-46/9 + I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 - (49*zeta[2])/12) + (69/4 - ((19*I)/6)*Pi)*
         zeta[2] + 9*Log[mu2/s]*zeta[2] - (17*zeta[3])/6) + 
      G[0, x]*(((-19*I)/12)*Pi + Log[mu2/s]*((-6*I)*Pi - 3*zeta[2]) + 
        (-239/12 - ((5*I)/2)*Pi)*zeta[2] - (3*zeta[3])/2) + 
      (23/12 + (14*I)*Pi)*zeta[3] + x^3*(4*G[0, 0, 0, x] - G[0, 0, 1, x] - 
        G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - G[1, 0, 1, x] - 
        G[1, 1, 0, x] + 4*G[1, 1, 1, x] + G[0, 0, x]*(-23/6 + I*Pi - 
          2*Log[mu2/s]) + G[1, 1, x]*(-23/6 + I*Pi - 2*Log[mu2/s]) + 
        G[0, 1, x]*(23/6 - I*Pi + 2*Log[mu2/s]) + 
        G[1, 0, x]*(23/6 - I*Pi + 2*Log[mu2/s]) + (-23/2 + (3*I)*Pi)*
         zeta[2] + 3*G[0, x]*zeta[2] + 3*G[1, x]*zeta[2] - 
        6*Log[mu2/s]*zeta[2] + zeta[3]) + ((-I/2)*Pi*G[0, 0, 1, x] + 
        (I/2)*Pi*G[0, 1, 0, x] - (I/2)*Pi*G[1, 0, 0, x] + 
        (19/2 - ((3*I)/2)*Pi)*G[1, 1, 1, x] - G[0, 0, 1, 1, x]/2 + 
        G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x] - 
        G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 + G[1, 0, 1, 1, x]/2 + 
        14*G[1, 1, 0, 0, x] - (3*G[1, 1, 0, 1, x])/2 - (3*G[1, 1, 1, 0, x])/
         2 + G[0, 1, 1, x]*(-9/2 + Log[mu2/s]/2) + G[1, 0, 1, x]*
         (55/12 + (I/2)*Pi + Log[mu2/s]/2) + G[1, 1, 0, x]*
         (55/12 + (13*I)*Pi + Log[mu2/s]/2) + G[1, 0, x]*
         (((55*I)/12)*Pi + (I/2)*Pi*Log[mu2/s] - (25*zeta[2])/2) + 
        G[0, 1, x]*(((-9*I)/2)*Pi + (I/2)*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 1, x]*(-25/6 + ((109*I)/12)*Pi + (-5 + (I/2)*Pi)*Log[mu2/s] + 
          (9*zeta[2])/2) + G[1, x]*(((-25*I)/6)*Pi + Log[mu2/s]*
           ((-5*I)*Pi - 3*zeta[2]) + (-89/12 - (15*I)*Pi)*zeta[2] + 
          11*zeta[3]))/x - (179*zeta[4])/8 + 
      ((-19/2 + ((3*I)/2)*Pi)*G[0, 0, 0, x] + (I/2)*Pi*G[0, 1, 1, x] - 
        (I/2)*Pi*G[1, 0, 1, x] + (I/2)*Pi*G[1, 1, 0, x] + 
        (3*G[0, 0, 0, 1, x])/2 + (3*G[0, 0, 1, 0, x])/2 - 
        14*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/2 + G[0, 1, 0, 1, x]/2 + 
        G[0, 1, 1, 0, x]/2 + G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x]/2 - 
        G[1, 0, 1, 0, x]/2 + G[1, 1, 0, 0, x]/2 + G[1, 0, 0, x]*
         (9/2 - Log[mu2/s]/2) + G[0, 1, 0, x]*(-55/12 - (I/2)*Pi - 
          Log[mu2/s]/2) + G[0, 0, 1, x]*(-55/12 - (13*I)*Pi - Log[mu2/s]/2) + 
        G[0, 0, x]*(25/6 - ((109*I)/12)*Pi + (5 - (I/2)*Pi)*Log[mu2/s] - 
          (9*zeta[2])/2) - ((109*I)/12)*Pi*zeta[2] + 
        G[1, 0, x]*(((9*I)/2)*Pi - (I/2)*Pi*Log[mu2/s] + 3*zeta[2]) + 
        G[0, 1, x]*(((-55*I)/12)*Pi - (I/2)*Pi*Log[mu2/s] + (25*zeta[2])/2) + 
        (109/12 - (14*I)*Pi)*zeta[3] + G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
        G[0, x]*(((25*I)/6)*Pi + (89/12 + ((5*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((5*I)*Pi + 3*zeta[2]) + (3*zeta[3])/2) + 
        (179*zeta[4])/8)/(1 - x))) + 
  e^2*((((143*I)/8)*Pi + (5/2 + (7*I)*Pi)*G[0, 0, 0, 0, x] + 
      (3/2 - (I/2)*Pi)*G[0, 1, 0, 0, x] + (-59/4 + (I/2)*Pi)*
       G[1, 0, 1, 1, x] + (1 - (7*I)*Pi)*G[1, 1, 1, 1, x] + 
      7*G[0, 0, 0, 0, 1, x] + 7*G[0, 0, 0, 1, 0, x] - 3*G[0, 0, 0, 1, 1, x] - 
      2*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] + 
      (7*G[0, 0, 1, 1, 1, x])/2 - 3*G[0, 1, 0, 0, 0, x] + 
      (5*G[0, 1, 0, 0, 1, x])/2 + (5*G[0, 1, 0, 1, 0, x])/2 - 
      (3*G[0, 1, 0, 1, 1, x])/2 + 5*G[0, 1, 1, 0, 1, x] + 
      5*G[0, 1, 1, 1, 0, x] - (9*G[0, 1, 1, 1, 1, x])/2 + 
      (9*G[1, 0, 0, 0, 0, x])/2 - 5*G[1, 0, 0, 0, 1, x] - 
      5*G[1, 0, 0, 1, 0, x] + (3*G[1, 0, 1, 0, 0, x])/2 - 
      (5*G[1, 0, 1, 0, 1, x])/2 - (5*G[1, 0, 1, 1, 0, x])/2 + 
      3*G[1, 0, 1, 1, 1, x] - (7*G[1, 1, 0, 0, 0, x])/2 - 
      2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] + 
      3*G[1, 1, 1, 0, 0, x] - 7*G[1, 1, 1, 0, 1, x] - 7*G[1, 1, 1, 1, 0, x] + 
      G[0, 0, 0, 1, x]*(-17/4 - 4*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (-17/4 - (4*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (4 - ((7*I)/2)*Pi - 3*Log[mu2/s]) + G[0, 1, 0, 1, x]*
       (-1 - ((3*I)/2)*Pi - (5*Log[mu2/s])/2) + G[0, 1, 1, 0, x]*
       (-1 + ((5*I)/2)*Pi - (5*Log[mu2/s])/2) + G[0, 0, 1, 1, x]*
       (13/4 + ((7*I)/2)*Pi - 2*Log[mu2/s]) + ((7*I)/12)*Pi*Log[mu2/s]^3 + 
      G[1, 1, 0, 0, x]*(-1/4 - ((7*I)/2)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(11/4 + ((3*I)/2)*Pi + (5*Log[mu2/s])/2) + 
      G[1, 0, 0, 1, x]*(11/4 - ((5*I)/2)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 1, 1, 1, x]*(-15 + ((7*I)/2)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(11 + 4*Log[mu2/s]) + G[1, 1, 0, 1, x]*
       (11 + (4*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 1, x]*
       (127/4 - ((17*I)/2)*Pi + (15/2 - I*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (69*zeta[2])/4) + G[0, 0, 0, x]*
       (-5/4 - ((11*I)/4)*Pi + (-1 - (4*I)*Pi)*Log[mu2/s] - (27*zeta[2])/2) + 
      G[0, 1, 0, x]*(-5/8 + (3*I)*Pi + (5/2 - I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 - (19*zeta[2])/4) + Log[mu2/s]^2*
       (((7*I)/2)*Pi - (9*zeta[2])/2) + G[1, 1, 0, x]*
       (-23/8 + ((27*I)/4)*Pi + (-4 + ((9*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (17*zeta[2])/4) + G[0, 0, 1, x]*
       (-5/8 + ((3*I)/2)*Pi + (5/2 - ((9*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (17*zeta[2])/4) + G[1, 0, 1, x]*
       (-23/8 - (16*I)*Pi + (-4 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
        (19*zeta[2])/4) + G[1, 1, 1, x]*(-23/2 + (10*I)*Pi + 
        (-2 + (4*I)*Pi)*Log[mu2/s] + (27*zeta[2])/2) + 
      G[1, 0, 0, x]*(-39/4 + ((27*I)/4)*Pi + I*Pi*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (69*zeta[2])/4) + 
      G[1, 0, x]*(-107/8 - ((137*I)/8)*Pi - Log[mu2/s]^2 + 
        Log[mu2/s]*(-9/2 - (6*I)*Pi - 14*zeta[2]) + (-19/4 - ((15*I)/2)*Pi)*
         zeta[2] - 8*zeta[3]) + G[1, 1, x]*(27 - ((71*I)/8)*Pi + 
        (1/2 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(11/2 - (5*I)*Pi - 
          12*zeta[2]) + (-17/2 - ((15*I)/4)*Pi)*zeta[2] - 7*zeta[3]) + 
      (-191/8 - ((371*I)/12)*Pi)*zeta[3] + G[0, 0, x]*
       (-17/2 - ((23*I)/8)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        (1 + ((31*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-1 + ((3*I)/2)*Pi + 
          12*zeta[2]) + 3*zeta[3]) + G[0, 1, x]*(-107/8 + ((213*I)/8)*Pi - 
        Log[mu2/s]^2 + (-35/4 + ((7*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-9/2 + (8*I)*Pi + 14*zeta[2]) + 12*zeta[3]) + 
      zeta[2]*(1/8 - ((57*I)/8)*Pi + 31*zeta[3]) + 
      x*(((-143*I)/4)*Pi + (19*G[0, 0, 0, 0, x])/4 - (15*G[0, 0, 0, 1, x])/
         2 - (15*G[0, 0, 1, 0, x])/2 - (23*G[0, 0, 1, 1, x])/4 + 
        (51*G[0, 1, 0, 0, x])/4 - (19*G[0, 1, 0, 1, x])/4 - 
        (19*G[0, 1, 1, 0, x])/4 + (27*G[0, 1, 1, 1, x])/2 + 
        (33*G[1, 0, 0, 0, x])/2 - (27*G[1, 0, 0, 1, x])/4 - 
        (27*G[1, 0, 1, 0, x])/4 + (55*G[1, 0, 1, 1, x])/4 - 
        G[1, 1, 0, 0, x]/4 - 14*G[1, 1, 0, 1, x] - 14*G[1, 1, 1, 0, x] + 
        (49*G[1, 1, 1, 1, x])/4 + G[1, 0, 0, x]*(-95/4 + ((3*I)/4)*Pi - 
          9*Log[mu2/s]) + G[1, 1, 1, x]*(-8 - ((33*I)/4)*Pi - 
          (13*Log[mu2/s])/2) + G[0, 1, 1, x]*(-81/4 + ((11*I)/4)*Pi - 
          6*Log[mu2/s]) + G[0, 0, 0, x]*(23/2 - ((25*I)/4)*Pi - 
          (7*Log[mu2/s])/2) - ((7*I)/6)*Pi*Log[mu2/s]^3 + 
        G[0, 0, 1, x]*(29/4 - ((37*I)/4)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 0, x]*(29/4 + (12*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 0, x]*(43/4 - ((29*I)/4)*Pi + 7*Log[mu2/s]) + 
        G[1, 0, 1, x]*(43/4 + (14*I)*Pi + 7*Log[mu2/s]) + 
        (199/8 + (58*I)*Pi)*zeta[2] + G[0, 0, x]*(-233/8 + ((47*I)/4)*Pi + 
          (-7 + ((7*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (23*zeta[2])/2) + Log[mu2/s]^2*((-7*I)*Pi + 15*zeta[2]) + 
        G[0, 1, x]*(147/8 - ((19*I)/2)*Pi + (7/2 - (2*I)*Pi)*Log[mu2/s] + 
          (87*zeta[2])/4) + G[1, 1, x]*(71/8 + ((47*I)/4)*Pi + 
          (9 + ((7*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (51*zeta[2])/2) + G[1, 0, x]*(147/8 - ((19*I)/2)*Pi + 
          (7/2 - (2*I)*Pi)*Log[mu2/s] + (125*zeta[2])/4) + 
        G[1, x]*(-429/8 - ((13*I)/4)*Pi + (-15/2 - (I/4)*Pi)*Log[mu2/s]^2 - 
          (7*Log[mu2/s]^3)/12 + Log[mu2/s]*(-61/2 - ((5*I)/2)*Pi - 
            (69*zeta[2])/4) + (-39/2 + ((9*I)/4)*Pi)*zeta[2] - 
          (151*zeta[3])/12) + G[0, x]*(143/8 - ((13*I)/4)*Pi + 
          (1/2 - (I/4)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/12 + 
          Log[mu2/s]*(15/2 - ((5*I)/2)*Pi - (57*zeta[2])/4) + 
          (-20 - (17*I)*Pi)*zeta[2] - (17*zeta[3])/6) + 
        (19/2 + ((203*I)/6)*Pi)*zeta[3] + Log[mu2/s]*((-23*I)*Pi + 
          (87/2 + ((51*I)/2)*Pi)*zeta[2] + 3*zeta[3]) - (1003*zeta[4])/16) + 
      G[0, x]*(((-175*I)/8)*Pi + Log[mu2/s]^2*((-I)*Pi - (9*zeta[2])/2) + 
        (403/8 + I*Pi)*zeta[2] + Log[mu2/s]*(((-11*I)/2)*Pi + 
          (4 - ((13*I)/2)*Pi)*zeta[2] - 3*zeta[3]) + (-2 - (8*I)*Pi)*
         zeta[3] - (57*zeta[4])/8) + (189/4 + ((209*I)/8)*Pi)*zeta[4] + 
      x^2*((-129*G[0, 0, 0, 0, x])/4 + (35*G[0, 0, 0, 1, x])/4 + 
        (35*G[0, 0, 1, 0, x])/4 + (11*G[0, 0, 1, 1, x])/4 + 
        G[0, 1, 0, 0, x]/2 + 11*G[0, 1, 0, 1, x] + 11*G[0, 1, 1, 0, x] - 
        (21*G[0, 1, 1, 1, x])/2 - (27*G[1, 0, 0, 0, x])/2 + 
        13*G[1, 0, 0, 1, x] + 13*G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x]/2 - 
        (11*G[1, 1, 0, 0, x])/4 + (61*G[1, 1, 0, 1, x])/4 + 
        (61*G[1, 1, 1, 0, x])/4 - (159*G[1, 1, 1, 1, x])/4 + 
        G[1, 0, 1, x]*(-73/4 - I*Pi - (27*Log[mu2/s])/2) + 
        G[1, 1, 0, x]*(-73/4 - I*Pi - (27*Log[mu2/s])/2) + 
        G[0, 0, 1, x]*(-59/4 + I*Pi - (21*Log[mu2/s])/2) + 
        G[0, 1, 0, x]*(-59/4 + I*Pi - (21*Log[mu2/s])/2) + 
        G[0, 1, 1, x]*(-7/4 - I*Pi - (3*Log[mu2/s])/2) + 
        G[1, 0, 0, x]*(7/4 + I*Pi + (3*Log[mu2/s])/2) + 
        G[0, 0, 0, x]*(93/4 - I*Pi + (45*Log[mu2/s])/2) + 
        G[1, 1, 1, x]*(171/4 + I*Pi + (51*Log[mu2/s])/2) + 
        G[1, 0, x]*(201/8 + (33*Log[mu2/s])/2 + 6*Log[mu2/s]^2 - 
          (175*zeta[2])/4) + G[1, 1, x]*(-353/8 - (49*Log[mu2/s])/2 - 
          6*Log[mu2/s]^2 - 40*zeta[2]) + G[0, 1, x]*
         (201/8 + (33*Log[mu2/s])/2 + 6*Log[mu2/s]^2 - (137*zeta[2])/4) + 
        G[0, 0, x]*(-49/8 - (17*Log[mu2/s])/2 - 6*Log[mu2/s]^2 - 
          26*zeta[2]) - (603*zeta[2])/8 - 18*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*((-99*zeta[2])/2 - 12*zeta[3]) - (33*zeta[3])/2 + 
        G[1, x]*(143/4 + 4*Log[mu2/s]^2 + (197/4 + I*Pi)*zeta[2] + 
          Log[mu2/s]*(19 + (75*zeta[2])/2) + (25*zeta[3])/4) + 
        G[0, x]*(-143/4 - 4*Log[mu2/s]^2 + (199/4 - I*Pi)*zeta[2] + 
          Log[mu2/s]*(-19 + (69*zeta[2])/2) + (71*zeta[3])/4) + 
        (107*zeta[4])/16) + x^3*(24*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
        8*G[0, 0, 1, 0, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
        8*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 
        8*G[1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 
        24*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(-22 - 16*Log[mu2/s]) + 
        G[1, 1, 1, x]*(-22 - 16*Log[mu2/s]) + G[0, 0, 1, x]*
         (11 + 8*Log[mu2/s]) + G[0, 1, 0, x]*(11 + 8*Log[mu2/s]) + 
        G[1, 0, 1, x]*(11 + 8*Log[mu2/s]) + G[1, 1, 0, x]*
         (11 + 8*Log[mu2/s]) + (201*zeta[2])/4 + 12*Log[mu2/s]^2*zeta[2] + 
        G[0, 0, x]*(67/4 + 11*Log[mu2/s] + 4*Log[mu2/s]^2 + 22*zeta[2]) + 
        G[1, 1, x]*(67/4 + 11*Log[mu2/s] + 4*Log[mu2/s]^2 + 22*zeta[2]) + 
        G[0, 1, x]*(-67/4 - 11*Log[mu2/s] - 4*Log[mu2/s]^2 + 26*zeta[2]) + 
        G[1, 0, x]*(-67/4 - 11*Log[mu2/s] - 4*Log[mu2/s]^2 + 26*zeta[2]) + 
        G[0, x]*(-33*zeta[2] - 24*Log[mu2/s]*zeta[2] - 8*zeta[3]) + 
        G[1, x]*(-33*zeta[2] - 24*Log[mu2/s]*zeta[2] - 8*zeta[3]) + 
        11*zeta[3] + Log[mu2/s]*(33*zeta[2] + 8*zeta[3]) + 9*zeta[4]) + 
      G[1, x]*(143/8 + ((201*I)/8)*Pi + (7*Log[mu2/s]^3)/12 + 
        (-377/8 - ((23*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(7/2 + ((5*I)/4)*Pi + 
          (9*zeta[2])/2) + (107/6 + ((13*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(23/2 + (8*I)*Pi + (-1/4 + (3*I)*Pi)*zeta[2] + 
          (13*zeta[3])/2) + (249*zeta[4])/8) + 
      Log[mu2/s]*(((23*I)/2)*Pi + (-27/2 - ((23*I)/4)*Pi)*zeta[2] + 
        (-13/2 - ((3*I)/2)*Pi)*zeta[3] + (181*zeta[4])/4) + 
      ((-I)*Pi*G[0, 0, 0, 1, x] + (I/2)*Pi*G[0, 0, 1, 0, x] + 
        (-1 + (I/2)*Pi)*G[0, 0, 1, 1, x] - (3*I)*Pi*G[0, 1, 0, 0, x] + 
        ((3*I)/2)*Pi*G[1, 0, 0, 0, x] + (1 - ((7*I)/2)*Pi)*G[1, 0, 1, 1, x] + 
        (5/2 + (7*I)*Pi)*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - 
        3*G[0, 1, 0, 0, 1, x] - 3*G[0, 1, 0, 1, 0, x] + 
        (5*G[0, 1, 0, 1, 1, x])/2 + (5*G[0, 1, 1, 0, 0, x])/2 - 
        (7*G[0, 1, 1, 0, 1, x])/2 - (7*G[0, 1, 1, 1, 0, x])/2 + 
        (9*G[0, 1, 1, 1, 1, x])/2 + (3*G[1, 0, 0, 0, 1, x])/2 + 
        (3*G[1, 0, 0, 1, 0, x])/2 + (5*G[1, 0, 0, 1, 1, x])/2 + 
        G[1, 0, 1, 0, 0, x] - G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 - 
        3*G[1, 0, 1, 1, 1, x] + (7*G[1, 1, 0, 0, 0, x])/2 + 
        (5*G[1, 1, 0, 0, 1, x])/2 + (5*G[1, 1, 0, 1, 0, x])/2 - 
        2*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] + 
        7*G[1, 1, 1, 0, 1, x] + 7*G[1, 1, 1, 1, 0, x] + 
        G[1, 1, 1, 0, x]*(-9/4 - I*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(-9/4 - ((7*I)/2)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-7/2 - (2*I)*Pi - 3*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-11 + (4*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(9/4 - (I/2)*Pi - Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(9/4 + (3*I)*Pi - Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(5/4 + (I/2)*Pi + (3*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, x]*(5/4 + I*Pi + (3*Log[mu2/s])/2) + 
        G[1, 1, 1, x]*(-5/4 - ((3*I)/4)*Pi + (-1 - (4*I)*Pi)*Log[mu2/s] - 
          (27*zeta[2])/2) + G[1, 0, 0, x]*(((9*I)/4)*Pi - I*Pi*Log[mu2/s] - 
          5*zeta[2]) + G[0, 0, 1, x]*((-I)*Pi - (3*zeta[2])/2) + 
        G[1, 0, 1, x]*(-43/8 + ((13*I)/4)*Pi + (I/2)*Pi*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + G[1, 1, 0, x]*
         (-43/8 - ((53*I)/4)*Pi - ((9*I)/2)*Pi*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (11*zeta[2])/4) + G[0, 1, 0, x]*
         (((5*I)/4)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 7*zeta[2]) + 
        G[0, 1, 1, x]*(9/4 - ((3*I)/4)*Pi + (3*Log[mu2/s])/2 + 
          (3*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + G[0, 1, x]*
         (((9*I)/4)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           (((3*I)/2)*Pi - (21*zeta[2])/2) + (-29/4 - ((25*I)/4)*Pi)*
           zeta[2] - 4*zeta[3]) + G[1, 0, x]*(((-43*I)/8)*Pi + 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + (21/4 + ((3*I)/4)*Pi)*zeta[2] + 
          (7*Log[mu2/s]*zeta[2])/2 + (9*zeta[3])/2) + 
        G[1, 1, x]*(-17/2 - ((61*I)/8)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (6 + ((21*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-1 - I*Pi + 12*zeta[2]) + 
          (11*zeta[3])/2) + G[1, x]*(((-17*I)/2)*Pi + (265/8 + (14*I)*Pi)*
           zeta[2] - (9*Log[mu2/s]^2*zeta[2])/2 + Log[mu2/s]*
           ((-I)*Pi + (1/2 - ((3*I)/2)*Pi)*zeta[2] - 8*zeta[3]) + 
          (-23 - ((5*I)/2)*Pi)*zeta[3] + 2*zeta[4]))/x + 
      ((-5/2 - (7*I)*Pi)*G[0, 0, 0, 0, x] + (-1 + ((7*I)/2)*Pi)*
         G[0, 1, 0, 0, x] - ((3*I)/2)*Pi*G[0, 1, 1, 1, x] + 
        (3*I)*Pi*G[1, 0, 1, 1, x] + (1 - (I/2)*Pi)*G[1, 1, 0, 0, x] - 
        (I/2)*Pi*G[1, 1, 0, 1, x] + I*Pi*G[1, 1, 1, 0, x] - 
        7*G[0, 0, 0, 0, 1, x] - 7*G[0, 0, 0, 1, 0, x] + 
        4*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 
        (5*G[0, 0, 1, 0, 1, x])/2 - (5*G[0, 0, 1, 1, 0, x])/2 - 
        (7*G[0, 0, 1, 1, 1, x])/2 + 3*G[0, 1, 0, 0, 0, x] + 
        G[0, 1, 0, 0, 1, x]/2 + G[0, 1, 0, 1, 0, x]/2 - G[0, 1, 0, 1, 1, x] - 
        (5*G[0, 1, 1, 0, 0, x])/2 - (3*G[0, 1, 1, 0, 1, x])/2 - 
        (3*G[0, 1, 1, 1, 0, x])/2 - (9*G[1, 0, 0, 0, 0, x])/2 + 
        (7*G[1, 0, 0, 0, 1, x])/2 + (7*G[1, 0, 0, 1, 0, x])/2 - 
        (5*G[1, 0, 0, 1, 1, x])/2 - (5*G[1, 0, 1, 0, 0, x])/2 + 
        3*G[1, 0, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 0, x] - 
        G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 + G[1, 1, 1, 0, 0, x] + 
        G[1, 0, 0, 1, x]*(-5/4 - (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[1, 0, 1, 0, x]*(-5/4 - I*Pi - (3*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, x]*(-9/4 + (I/2)*Pi + Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-9/4 - (3*I)*Pi + Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(11 - (4*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(7/2 + (2*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(9/4 + I*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(9/4 + ((7*I)/2)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, 0, x]*(-9/4 + ((3*I)/4)*Pi - (3*Log[mu2/s])/2 - 
          (3*Log[mu2/s]^2)/4 - (49*zeta[2])/4) + G[1, 0, 1, x]*
         (((-5*I)/4)*Pi - ((3*I)/2)*Pi*Log[mu2/s] - 7*zeta[2]) + 
        G[0, 0, 1, x]*(43/8 + ((53*I)/4)*Pi + ((9*I)/2)*Pi*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (11*zeta[2])/4) + G[0, 1, 0, x]*
         (43/8 - ((13*I)/4)*Pi - (I/2)*Pi*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - 
          (9*zeta[2])/4) + G[1, 1, 0, x]*(I*Pi + (3*zeta[2])/2) + 
        G[0, 1, 1, x]*(((-9*I)/4)*Pi + I*Pi*Log[mu2/s] + 5*zeta[2]) + 
        G[0, 0, 0, x]*(5/4 + ((3*I)/4)*Pi + (1 + (4*I)*Pi)*Log[mu2/s] + 
          (27*zeta[2])/2) + zeta[2]*(((61*I)/8)*Pi - 31*zeta[3]) + 
        G[0, 1, x]*(((43*I)/8)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (-21/4 + ((11*I)/4)*Pi)*zeta[2] - (7*Log[mu2/s]*zeta[2])/2 - 
          8*zeta[3]) + G[0, 0, x]*(17/2 + ((61*I)/8)*Pi - 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(1 + I*Pi - 12*zeta[2]) + 
          (-6 - ((31*I)/4)*Pi)*zeta[2] - 3*zeta[3]) + (-61/8 + ((77*I)/4)*Pi)*
         zeta[3] + G[1, 1, x]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
        G[1, 0, x]*(((-9*I)/4)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (29/4 + ((27*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 
            (21*zeta[2])/2) + (7*zeta[3])/2) + Log[mu2/s]*
         (((3*I)/2)*Pi*zeta[2] + (-3/2 + ((3*I)/2)*Pi)*zeta[3] - 
          (181*zeta[4])/4) + G[1, x]*(((-9*I)/4)*Pi*zeta[2] + 
          (9/4 - (4*I)*Pi)*zeta[3] + Log[mu2/s]*(((-3*I)/2)*Pi*zeta[2] + 
            (3*zeta[3])/2) - (265*zeta[4])/8) + (-181/4 - ((209*I)/8)*Pi)*
         zeta[4] + G[0, x]*(((17*I)/2)*Pi + (-265/8 + ((5*I)/2)*Pi)*zeta[2] + 
          (9*Log[mu2/s]^2*zeta[2])/2 + (13/2 + (8*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(I*Pi + (-1/2 + ((13*I)/2)*Pi)*zeta[2] + 3*zeta[3]) + 
          (57*zeta[4])/8) - 8*zeta[5])/(1 - x) + 8*zeta[5])/Nc + 
    Nc*(((-887*I)/24)*Pi + (-55/2 + (7*I)*Pi)*G[0, 0, 0, 0, x] + 
      (-33 - (I/2)*Pi)*G[0, 1, 0, 0, x] + (17/4 + (I/2)*Pi)*
       G[1, 0, 1, 1, x] + (49 - (7*I)*Pi)*G[1, 1, 1, 1, x] + 
      7*G[0, 0, 0, 0, 1, x] + 7*G[0, 0, 0, 1, 0, x] + 
      42*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 0, x] + 
      2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
      (113*G[0, 0, 1, 1, 1, x])/2 - 3*G[0, 1, 0, 0, 0, x] + 
      (5*G[0, 1, 0, 0, 1, x])/2 + (5*G[0, 1, 0, 1, 0, x])/2 - 
      (93*G[0, 1, 0, 1, 1, x])/2 - 15*G[0, 1, 1, 0, 0, x] + 
      5*G[0, 1, 1, 0, 1, x] + 5*G[0, 1, 1, 1, 0, x] - 
      (9*G[0, 1, 1, 1, 1, x])/2 + (9*G[1, 0, 0, 0, 0, x])/2 - 
      5*G[1, 0, 0, 0, 1, x] - 5*G[1, 0, 0, 1, 0, x] + 
      15*G[1, 0, 0, 1, 1, x] + (93*G[1, 0, 1, 0, 0, x])/2 - 
      (5*G[1, 0, 1, 0, 1, x])/2 - (5*G[1, 0, 1, 1, 0, x])/2 + 
      3*G[1, 0, 1, 1, 1, x] + (113*G[1, 1, 0, 0, 0, x])/2 - 
      2*G[1, 1, 0, 0, 1, x] - 2*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 
      42*G[1, 1, 1, 0, 0, x] - 7*G[1, 1, 1, 0, 1, x] - 
      7*G[1, 1, 1, 1, 0, x] + G[1, 1, 0, 0, x]*(-1/4 + ((53*I)/2)*Pi - 
        28*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-265/12 - (4*I)*Pi - 
        4*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-265/12 + (45*I)*Pi - 
        4*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-36 - ((7*I)/2)*Pi - 
        3*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-125/6 - ((25*I)/2)*Pi - 
        (5*Log[mu2/s])/2) + G[0, 1, 0, 1, x]*(-125/6 - ((93*I)/2)*Pi - 
        (5*Log[mu2/s])/2) + ((7*I)/12)*Pi*Log[mu2/s]^3 + 
      G[1, 0, 0, 1, x]*(283/12 + ((25*I)/2)*Pi + (5*Log[mu2/s])/2) + 
      G[1, 0, 1, 0, x]*(283/12 + ((93*I)/2)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 1, 1, 1, x]*(3 + ((7*I)/2)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(185/6 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(185/6 - (45*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(73/4 - ((53*I)/2)*Pi + 28*Log[mu2/s]) + 
      G[0, 0, 1, x]*(1327/72 + ((25*I)/3)*Pi + (73/6 + ((51*I)/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (403*zeta[2])/4) + 
      G[1, 0, 0, x]*(895/12 + ((91*I)/12)*Pi + (20 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 - (111*zeta[2])/4) + G[0, 0, 0, x]*
       (179/12 - ((367*I)/12)*Pi + (19 - (4*I)*Pi)*Log[mu2/s] - 
        (27*zeta[2])/2) + G[1, 0, 1, x]*(-3415/72 + ((79*I)/6)*Pi + 
        (-44/3 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (41*zeta[2])/4) + 
      Log[mu2/s]^2*(((-3*I)/2)*Pi - (9*zeta[2])/2) + 
      G[0, 1, 0, x]*(1327/72 - ((125*I)/3)*Pi + (73/6 - I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (41*zeta[2])/4) + G[1, 1, 1, x]*
       (6 + ((275*I)/6)*Pi + (-34 + (4*I)*Pi)*Log[mu2/s] + (27*zeta[2])/2) + 
      G[0, 1, 1, x]*(-485/12 - ((58*I)/3)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (111*zeta[2])/4) + G[1, 1, 0, x]*
       (-3415/72 + ((191*I)/12)*Pi + (-44/3 - ((51*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (403*zeta[2])/4) + 
      zeta[2]*(-4079/72 - ((2909*I)/72)*Pi - 149*zeta[3]) + 
      G[1, 1, x]*(-829/9 - ((2899*I)/72)*Pi + (17/2 - ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(7/6 - ((95*I)/3)*Pi - 12*zeta[2]) + 
        (-115/2 + ((165*I)/4)*Pi)*zeta[2] - 52*zeta[3]) + 
      (-163/72 + ((601*I)/12)*Pi)*zeta[3] + G[0, 0, x]*
       (155/9 + ((1801*I)/72)*Pi + (-5 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
        (70 + ((31*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-25/3 + ((127*I)/6)*Pi + 
          12*zeta[2]) + 3*zeta[3]) + G[1, 0, x]*(2845/72 + ((2327*I)/72)*Pi - 
        Log[mu2/s]^2 + (-413/4 - ((45*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(31/6 + ((10*I)/3)*Pi + 16*zeta[2]) + 7*zeta[3]) + 
      G[0, 1, x]*(2845/72 - ((1211*I)/72)*Pi - Log[mu2/s]^2 + 
        Log[mu2/s]*(31/6 + ((26*I)/3)*Pi - 16*zeta[2]) + 
        (207/4 - ((23*I)/2)*Pi)*zeta[2] + 27*zeta[3]) + 
      G[1, x]*(-887/24 - ((4903*I)/72)*Pi + (7*Log[mu2/s]^3)/12 + 
        (17579/72 + ((129*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-3/2 + ((37*I)/4)*Pi + (9*zeta[2])/2) + 
        Log[mu2/s]*(-31/2 + ((10*I)/3)*Pi + (361/12 + (33*I)*Pi)*zeta[2] - 
          (47*zeta[3])/2) + (-15/2 + ((13*I)/2)*Pi)*zeta[3] - 
        (1671*zeta[4])/8) + x*(((887*I)/12)*Pi - (107*G[0, 0, 0, 0, x])/4 - 
        (35*G[0, 0, 0, 1, x])/6 - (35*G[0, 0, 1, 0, x])/6 - 
        (281*G[0, 0, 1, 1, x])/12 + (349*G[0, 1, 0, 0, x])/12 + 
        (5*G[0, 1, 0, 1, x])/12 + (5*G[0, 1, 1, 0, x])/12 + 
        (73*G[0, 1, 1, 1, x])/2 + (67*G[1, 0, 0, 0, x])/2 - 
        (47*G[1, 0, 0, 1, x])/12 - (47*G[1, 0, 1, 0, x])/12 + 
        (425*G[1, 0, 1, 1, x])/12 - (187*G[1, 1, 0, 0, x])/12 - 
        (35*G[1, 1, 0, 1, x])/3 - (35*G[1, 1, 1, 0, x])/3 - 
        (113*G[1, 1, 1, 1, x])/4 + G[0, 1, 1, x]*(-1297/36 + 
          ((187*I)/12)*Pi - (64*Log[mu2/s])/3) + G[1, 0, 0, x]*
         (-1595/36 + ((119*I)/12)*Pi - (59*Log[mu2/s])/3) + 
        G[0, 1, 0, x]*(785/36 + ((175*I)/6)*Pi - Log[mu2/s]/3) + 
        G[0, 0, 1, x]*(785/36 - ((355*I)/12)*Pi - Log[mu2/s]/3) - 
        ((7*I)/6)*Pi*Log[mu2/s]^3 + G[1, 1, 0, x]*(1243/36 - 
          ((287*I)/12)*Pi + (10*Log[mu2/s])/3) + G[1, 0, 1, x]*
         (1243/36 + ((209*I)/6)*Pi + (10*Log[mu2/s])/3) + 
        G[0, 0, 0, x]*(-109/9 - ((173*I)/12)*Pi + (109*Log[mu2/s])/6) + 
        G[1, 1, 1, x]*(-259/18 - ((241*I)/12)*Pi + (119*Log[mu2/s])/6) + 
        G[1, 1, x]*(3779/72 + ((629*I)/36)*Pi + (-8/3 + ((85*I)/6)*Pi)*
           Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (103*zeta[2])/6) + 
        G[0, 0, x]*(6179/72 + ((685*I)/36)*Pi + (28/3 + ((53*I)/6)*Pi)*
           Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (83*zeta[2])/6) + 
        (6919/72 + ((346*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
         ((3*I)*Pi + 6*zeta[2]) + G[1, 0, x]*(-1759/24 - ((293*I)/18)*Pi + 
          (-13/2 - ((31*I)/3)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
          (589*zeta[2])/12) + G[0, 1, x]*(-1759/24 - ((373*I)/18)*Pi + 
          (-13/2 - ((47*I)/3)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
          (647*zeta[2])/12) + G[1, x]*(887/8 + ((2999*I)/108)*Pi + 
          (37/6 - ((53*I)/12)*Pi)*Log[mu2/s]^2 - (35*Log[mu2/s]^3)/36 + 
          (-1039/9 + ((299*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
           (2623/54 + ((19*I)/6)*Pi + (211*zeta[2])/12) - 
          (1817*zeta[3])/36) + Log[mu2/s]*((31*I)*Pi + 
          (-47/6 + ((227*I)/6)*Pi)*zeta[2] - (28*zeta[3])/3) + 
        (1099/18 + ((112*I)/3)*Pi)*zeta[3] + 
        G[0, x]*(-887/24 - ((545*I)/108)*Pi + (-19/6 - ((25*I)/12)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/36 + (-913/18 - ((139*I)/6)*Pi)*
           zeta[2] + Log[mu2/s]*(-949/54 - ((7*I)/2)*Pi + (203*zeta[2])/12) + 
          (185*zeta[3])/9) - (4481*zeta[4])/48) + 
      Log[mu2/s]*(((-31*I)/2)*Pi + (-11/6 - ((193*I)/12)*Pi)*zeta[2] + 
        (23/6 + ((57*I)/2)*Pi)*zeta[3] - (149*zeta[4])/4) + 
      x^2*((69*G[0, 0, 0, 0, x])/4 - (35*G[0, 0, 0, 1, x])/12 - 
        (35*G[0, 0, 1, 0, x])/12 + (101*G[0, 0, 1, 1, x])/12 - 
        (22*G[0, 1, 0, 0, x])/3 - (31*G[0, 1, 0, 1, x])/6 - 
        (31*G[0, 1, 1, 0, x])/6 - (15*G[0, 1, 1, 1, x])/2 - 
        (9*G[1, 0, 0, 0, x])/2 - (5*G[1, 0, 0, 1, x])/6 - 
        (5*G[1, 0, 1, 0, x])/6 - (41*G[1, 0, 1, 1, x])/3 + 
        (7*G[1, 1, 0, 0, x])/12 + (35*G[1, 1, 0, 1, x])/12 + 
        (35*G[1, 1, 1, 0, x])/12 + (75*G[1, 1, 1, 1, x])/4 + 
        G[1, 1, 1, x]*(-787/36 + ((53*I)/6)*Pi - (77*Log[mu2/s])/6) + 
        G[0, 0, 0, x]*(-869/36 + ((19*I)/6)*Pi - (67*Log[mu2/s])/6) + 
        G[1, 1, 0, x]*(-139/36 + ((14*I)/3)*Pi + (7*Log[mu2/s])/6) + 
        G[1, 0, 1, x]*(-139/36 - ((40*I)/3)*Pi + (7*Log[mu2/s])/6) + 
        G[0, 1, 0, x]*(319/36 - ((23*I)/3)*Pi + (29*Log[mu2/s])/6) + 
        G[0, 0, 1, x]*(319/36 + ((31*I)/3)*Pi + (29*Log[mu2/s])/6) + 
        G[1, 0, 0, x]*(797/36 - (I/6)*Pi + (31*Log[mu2/s])/6) + 
        G[0, 1, 1, x]*(499/36 - ((35*I)/6)*Pi + (41*Log[mu2/s])/6) + 
        G[0, 1, x]*(-413/24 + ((101*I)/9)*Pi + (-23/2 + ((17*I)/3)*Pi)*
           Log[mu2/s] - 3*Log[mu2/s]^2 - (29*zeta[2])/12) + 
        (413/8 - ((223*I)/9)*Pi)*zeta[2] + 9*Log[mu2/s]^2*zeta[2] + 
        G[1, 0, x]*(-413/24 + ((61*I)/9)*Pi + (-23/2 + (I/3)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 + (29*zeta[2])/12) + G[0, 0, x]*
         (13/24 - ((88*I)/9)*Pi + (11/2 - (I/3)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + (22*zeta[2])/3) + G[1, 1, x]*
         (271/8 - ((74*I)/9)*Pi + (35/2 - ((17*I)/3)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + (32*zeta[2])/3) + 
        G[0, x]*(887/12 + ((443*I)/27)*Pi + (14/3 - ((7*I)/6)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/18 + Log[mu2/s]*
           (893/27 + ((10*I)/3)*Pi - (26*zeta[2])/3) + 
          (-1435/36 + ((49*I)/6)*Pi)*zeta[2] - (491*zeta[3])/36) + 
        Log[mu2/s]*((69/2 - ((19*I)/3)*Pi)*zeta[2] - (17*zeta[3])/3) + 
        (-319/18 - ((51*I)/2)*Pi)*zeta[3] + 
        G[1, x]*(-887/12 - ((443*I)/27)*Pi + (-14/3 + ((7*I)/6)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/18 + Log[mu2/s]*
           (-893/27 - ((10*I)/3)*Pi - (28*zeta[2])/3) + 
          (895/36 + ((5*I)/6)*Pi)*zeta[2] + (599*zeta[3])/36) - 
        (427*zeta[4])/48) + G[0, x]*(((4085*I)/72)*Pi + 
        Log[mu2/s]^2*((-6*I)*Pi - (9*zeta[2])/2) + (-11417/72 - (11*I)*Pi)*
         zeta[2] + Log[mu2/s]*(((-19*I)/6)*Pi + (-133/3 - ((13*I)/2)*Pi)*
           zeta[2] - 3*zeta[3]) + (-5/3 - (8*I)*Pi)*zeta[3] - 
        (57*zeta[4])/8) + (1945/8 + ((449*I)/8)*Pi)*zeta[4] + 
      x^3*(-12*G[0, 0, 0, 0, x] - 3*G[0, 0, 1, 1, x] + 7*G[0, 1, 0, 0, x] + 
        2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
        4*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
        7*G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 0, x] - 12*G[1, 1, 1, 1, x] + 
        G[0, 1, 1, x]*(-12 + (2*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 0, x]*(-12 + (2*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 1, x]*(-5/3 - (5*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-5/3 - (5*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 0, x]*(-5/3 + (7*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, x]*(-5/3 + (7*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 0, x]*(46/3 - (4*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 1, 1, x]*(46/3 - (4*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 1, x]*(413/36 - (6*I)*Pi + (23/3 - (2*I)*Pi)*Log[mu2/s] + 
          2*Log[mu2/s]^2) + G[1, 0, x]*(413/36 - (6*I)*Pi + 
          (23/3 - (2*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2) + 
        G[0, 0, x]*(-413/36 + (6*I)*Pi + (-23/3 + (2*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - 6*zeta[2]) + G[1, 1, x]*(-413/36 + (6*I)*Pi + 
          (-23/3 + (2*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 6*zeta[2]) + 
        (-413/12 + (18*I)*Pi)*zeta[2] - 6*Log[mu2/s]^2*zeta[2] + 
        G[1, x]*((5 + (3*I)*Pi)*zeta[2] + 6*Log[mu2/s]*zeta[2] - 7*zeta[3]) + 
        (31/3 + (17*I)*Pi)*zeta[3] + Log[mu2/s]*((-23 + (6*I)*Pi)*zeta[2] + 
          2*zeta[3]) + G[0, x]*((5 - (9*I)*Pi)*zeta[2] + 
          6*Log[mu2/s]*zeta[2] + 5*zeta[3]) + (39*zeta[4])/4) + 
      ((-I)*Pi*G[0, 0, 0, 1, x] + (I/2)*Pi*G[0, 0, 1, 0, x] + 
        (-11 + (I/2)*Pi)*G[0, 0, 1, 1, x] - (3*I)*Pi*G[0, 1, 0, 0, x] + 
        ((3*I)/2)*Pi*G[1, 0, 0, 0, x] + (23/2 - ((7*I)/2)*Pi)*
         G[1, 0, 1, 1, x] + (-55/2 + (7*I)*Pi)*G[1, 1, 1, 1, x] - 
        G[0, 0, 0, 1, 1, x] + G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - 
        3*G[0, 1, 0, 0, 1, x] - 3*G[0, 1, 0, 1, 0, x] + 
        (5*G[0, 1, 0, 1, 1, x])/2 + (35*G[0, 1, 1, 0, 0, x])/2 - 
        (7*G[0, 1, 1, 0, 1, x])/2 - (7*G[0, 1, 1, 1, 0, x])/2 + 
        (9*G[0, 1, 1, 1, 1, x])/2 + (3*G[1, 0, 0, 0, 1, x])/2 + 
        (3*G[1, 0, 0, 1, 0, x])/2 + (5*G[1, 0, 0, 1, 1, x])/2 - 
        44*G[1, 0, 1, 0, 0, x] - G[1, 0, 1, 0, 1, x]/2 - 
        G[1, 0, 1, 1, 0, x]/2 - 3*G[1, 0, 1, 1, 1, x] - 
        (113*G[1, 1, 0, 0, 0, x])/2 + (5*G[1, 1, 0, 0, 1, x])/2 + 
        (5*G[1, 1, 0, 1, 0, x])/2 - 2*G[1, 1, 0, 1, 1, x] + 
        41*G[1, 1, 1, 0, 0, x] + 7*G[1, 1, 1, 0, 1, x] + 
        7*G[1, 1, 1, 1, 0, x] + G[1, 1, 0, 1, x]*(-241/12 - ((7*I)/2)*Pi - 
          4*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-241/12 + (44*I)*Pi - 
          4*Log[mu2/s]) + G[0, 1, 1, 1, x]*(33/2 - (2*I)*Pi - 3*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-49/4 + (3*I)*Pi - Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-49/4 - ((91*I)/2)*Pi - Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(73/12 + I*Pi + (3*Log[mu2/s])/2) + 
        G[0, 1, 1, 0, x]*(73/12 + ((31*I)/2)*Pi + (3*Log[mu2/s])/2) + 
        G[1, 1, 0, 0, x]*(51/2 - (26*I)*Pi + 28*Log[mu2/s]) + 
        G[1, 1, 0, x]*(2029/72 + ((181*I)/12)*Pi + (29/3 + ((51*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (409*zeta[2])/4) + 
        G[1, 1, 1, x]*(179/12 - ((343*I)/12)*Pi + (19 - (4*I)*Pi)*
           Log[mu2/s] - (27*zeta[2])/2) + G[0, 1, 0, x]*
         (((73*I)/12)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - 8*zeta[2]) + 
        G[0, 0, 1, x]*((-11*I)*Pi - (3*zeta[2])/2) + 
        G[1, 0, 1, x]*(2029/72 + ((107*I)/12)*Pi + (29/3 + (I/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + 
        G[0, 1, 1, x]*(-127/12 + ((169*I)/12)*Pi - (17*Log[mu2/s])/2 + 
          (3*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + G[1, 0, 0, x]*
         (((-49*I)/4)*Pi - I*Pi*Log[mu2/s] + 40*zeta[2]) + 
        G[1, 0, x]*(((2029*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((29*I)/3)*Pi - (53*zeta[2])/2) + 
          (-5/12 + ((63*I)/4)*Pi)*zeta[2] - (21*zeta[3])/2) + 
        G[0, 1, x]*(((-127*I)/12)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-17*I)/2)*Pi - (21*zeta[2])/2) + 
          (-17/12 - ((85*I)/4)*Pi)*zeta[2] + 11*zeta[3]) + 
        G[1, 1, x]*(155/9 + ((2503*I)/72)*Pi + (-5 + ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + (30 - ((159*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-25/3 + ((56*I)/3)*Pi + 12*zeta[2]) + 
          (101*zeta[3])/2) + G[1, x]*(((155*I)/9)*Pi + Log[mu2/s]^2*
           ((-5*I)*Pi - (9*zeta[2])/2) + (-7931/72 - ((107*I)/3)*Pi)*
           zeta[2] + (15 + ((25*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
           (((-25*I)/3)*Pi + (-107/6 - ((63*I)/2)*Pi)*zeta[2] + 22*zeta[3]) + 
          (803*zeta[4])/4))/x + ((55/2 - (7*I)*Pi)*G[0, 0, 0, 0, x] + 
        (-23/2 + ((7*I)/2)*Pi)*G[0, 1, 0, 0, x] - ((3*I)/2)*Pi*
         G[0, 1, 1, 1, x] + (3*I)*Pi*G[1, 0, 1, 1, x] + 
        (11 - (I/2)*Pi)*G[1, 1, 0, 0, x] - (I/2)*Pi*G[1, 1, 0, 1, x] + 
        I*Pi*G[1, 1, 1, 0, x] - 7*G[0, 0, 0, 0, 1, x] - 
        7*G[0, 0, 0, 1, 0, x] - 41*G[0, 0, 0, 1, 1, x] + 
        2*G[0, 0, 1, 0, 0, x] - (5*G[0, 0, 1, 0, 1, x])/2 - 
        (5*G[0, 0, 1, 1, 0, x])/2 + (113*G[0, 0, 1, 1, 1, x])/2 + 
        3*G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x]/2 + 
        G[0, 1, 0, 1, 0, x]/2 + 44*G[0, 1, 0, 1, 1, x] - 
        (5*G[0, 1, 1, 0, 0, x])/2 - (3*G[0, 1, 1, 0, 1, x])/2 - 
        (3*G[0, 1, 1, 1, 0, x])/2 - (9*G[1, 0, 0, 0, 0, x])/2 + 
        (7*G[1, 0, 0, 0, 1, x])/2 + (7*G[1, 0, 0, 1, 0, x])/2 - 
        (35*G[1, 0, 0, 1, 1, x])/2 - (5*G[1, 0, 1, 0, 0, x])/2 + 
        3*G[1, 0, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 0, x] - 
        G[1, 1, 0, 0, 1, x]/2 - G[1, 1, 0, 1, 0, x]/2 + G[1, 1, 1, 0, 0, x] + 
        G[0, 0, 1, 1, x]*(-51/2 + (26*I)*Pi - 28*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-73/12 - I*Pi - (3*Log[mu2/s])/2) + 
        G[1, 0, 0, 1, x]*(-73/12 - ((31*I)/2)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 1, 1, 0, x]*(49/4 - (3*I)*Pi + Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(49/4 + ((91*I)/2)*Pi + Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(-33/2 + (2*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(241/12 + ((7*I)/2)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(241/12 - (44*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, x]*(((49*I)/4)*Pi + I*Pi*Log[mu2/s] - 40*zeta[2]) + 
        G[1, 0, 0, x]*(127/12 - ((169*I)/12)*Pi + (17*Log[mu2/s])/2 - 
          (3*Log[mu2/s]^2)/4 - (49*zeta[2])/4) + G[0, 1, 0, x]*
         (-2029/72 - ((107*I)/12)*Pi + (-29/3 - (I/2)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (9*zeta[2])/4) + G[1, 1, 0, x]*
         ((11*I)*Pi + (3*zeta[2])/2) + G[1, 0, 1, x]*(((-73*I)/12)*Pi - 
          ((3*I)/2)*Pi*Log[mu2/s] + 8*zeta[2]) + G[0, 0, 0, x]*
         (-179/12 + ((343*I)/12)*Pi + (-19 + (4*I)*Pi)*Log[mu2/s] + 
          (27*zeta[2])/2) + G[0, 0, 1, x]*(-2029/72 - ((181*I)/12)*Pi + 
          (-29/3 - ((51*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
          (409*zeta[2])/4) + G[0, 1, x]*(((-2029*I)/72)*Pi - 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + (5/12 + ((131*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-29*I)/3)*Pi + (53*zeta[2])/2) - 38*zeta[3]) + 
        G[0, 0, x]*(-155/9 - ((2503*I)/72)*Pi + (5 - ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(25/3 - ((56*I)/3)*Pi - 12*zeta[2]) + 
          (-30 - ((31*I)/4)*Pi)*zeta[2] - 3*zeta[3]) + 
        (2791/72 - ((187*I)/4)*Pi)*zeta[3] + G[1, 1, x]*
         (((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
        G[1, 0, x]*(((127*I)/12)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (17/12 + ((27*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((17*I)/2)*Pi + 
            (21*zeta[2])/2) + (7*zeta[3])/2) + 
        zeta[2]*(((-2791*I)/72)*Pi + 149*zeta[3]) + (-339/8 - ((449*I)/8)*Pi)*
         zeta[4] + G[0, x]*(((-155*I)/9)*Pi + (7931/72 + ((59*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]^2*((5*I)*Pi + (9*zeta[2])/2) + 
          (-53/6 + (8*I)*Pi)*zeta[3] + Log[mu2/s]*(((25*I)/3)*Pi + 
            (107/6 + ((13*I)/2)*Pi)*zeta[2] + 3*zeta[3]) + (57*zeta[4])/8) + 
        G[1, x]*(((-205*I)/12)*Pi*zeta[2] + (205/12 - (19*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
          (65*zeta[4])/8) + Log[mu2/s]*(((-109*I)/6)*Pi*zeta[2] + 
          (109/6 - ((57*I)/2)*Pi)*zeta[3] + (149*zeta[4])/4) - 38*zeta[5])/
       (1 - x) + 38*zeta[5]) + Nf*(((967*I)/36)*Pi + 12*G[0, 0, 0, 0, x] - 
      (6*I)*Pi*G[0, 0, 0, 1, x] + (8*G[0, 1, 0, 0, x])/3 + 
      (6*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 0, x] + 
      6*G[0, 1, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] - 
      (6*I)*Pi*G[1, 0, 1, 0, x] + (4*G[1, 0, 1, 1, x])/3 + 
      (6*I)*Pi*G[1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, x] - 
      6*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 1, 1, x] + 6*G[0, 1, 0, 1, 1, x] + 
      2*G[0, 1, 1, 0, 0, x] - 2*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] - 
      8*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(-50/3 + (4*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-7/3 + (4*I)*Pi - 4*Log[mu2/s]) + 
      (2*I)*Pi*Log[mu2/s]^2 + G[1, 1, 0, 0, x]*(-13/6 - (4*I)*Pi + 
        4*Log[mu2/s]) + G[1, 1, 1, x]*(21 - (6*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, x]*(1/3 - ((13*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] - 
        14*zeta[2]) + G[0, 1, 1, x]*(-2/3 + (3*I)*Pi - 3*Log[mu2/s] - 
        6*zeta[2]) + G[0, 1, 0, x]*(((8*I)/3)*Pi - 2*zeta[2]) + 
      G[1, 0, 1, x]*(1/3 + ((4*I)/3)*Pi + 2*zeta[2]) + 
      G[0, 0, x]*(559/36 - ((25*I)/3)*Pi + (25/3 - (4*I)*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 + (13*zeta[2])/3) + G[1, 0, 0, x]*
       (-13/6 + 6*zeta[2]) + G[0, 0, 1, x]*(((-7*I)/3)*Pi - 
        (4*I)*Pi*Log[mu2/s] + 14*zeta[2]) + 
      G[0, x]*(((559*I)/36)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((25*I)/3)*Pi - 8*zeta[2]) + (-91/6 - ((11*I)/3)*Pi)*
         zeta[2] - (10*zeta[3])/3) + G[1, 0, x]*(((-11*I)/6)*Pi + 
        (13/6 + (2*I)*Pi)*zeta[2] - 4*Log[mu2/s]*zeta[2] - 2*zeta[3]) + 
      G[0, 1, x]*(((-2*I)/3)*Pi + (25/3 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-3*I)*Pi + 4*zeta[2]) - 2*zeta[3]) + 
      (1/2 - ((25*I)/6)*Pi)*zeta[3] + G[1, 1, x]*(-899/36 + ((26*I)/3)*Pi + 
        (-38/3 + (6*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 
        (-71/6 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      zeta[2]*(-281/6 - ((15*I)/2)*Pi + 24*zeta[3]) + 
      ((4*I)*Pi*G[0, 0, 1, x] - ((10*I)/3)*Pi*G[1, 0, 1, x] + 
        4*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] + 
        (6*I)*Pi*G[1, 0, 1, 0, x] - (10*G[1, 0, 1, 1, x])/3 - 
        (6*I)*Pi*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] - 
        2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 1, 0, 0, x] + 
        8*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 1, x]*(-50/3 + (4*I)*Pi - 8*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-5/6 + (4*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 1, x]*(22/3 - (4*I)*Pi + 4*Log[mu2/s]) + 
        2*G[0, 1, 0, x]*zeta[2] - 6*G[1, 0, 0, x]*zeta[2] + 
        G[1, 1, 0, x]*(((-5*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + 14*zeta[2]) + 
        G[1, 1, x]*(559/36 - ((25*I)/3)*Pi + (25/3 - (4*I)*Pi)*Log[mu2/s] + 
          2*Log[mu2/s]^2 + (31/3 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
        G[0, 1, x]*(((22*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 
          (-12 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        G[1, 0, x]*((5/6 - (2*I)*Pi)*zeta[2] + 4*Log[mu2/s]*zeta[2] + 
          2*zeta[3]) + G[1, x]*(((559*I)/36)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
          (-24 - ((25*I)/6)*Pi)*zeta[2] + Log[mu2/s]*(((25*I)/3)*Pi + 
            (-12 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + (-17/6 - (2*I)*Pi)*
           zeta[3] - (53*zeta[4])/2))/x + x^2*((-63*G[0, 0, 0, 0, x])/2 + 
        (21*G[0, 0, 0, 1, x])/2 + (21*G[0, 0, 1, 0, x])/2 - 
        (5*G[0, 0, 1, 1, x])/6 - (7*G[0, 1, 0, 0, x])/3 + 
        12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 9*G[0, 1, 1, 1, x] - 
        15*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
        (7*G[1, 0, 1, 1, x])/3 + (5*G[1, 1, 0, 0, x])/6 + 
        (27*G[1, 1, 0, 1, x])/2 + (27*G[1, 1, 1, 0, x])/2 - 
        (81*G[1, 1, 1, 1, x])/2 + G[1, 0, 1, x]*(-53/2 + ((4*I)/3)*Pi - 
          13*Log[mu2/s]) + G[1, 1, 0, x]*(-53/2 + ((4*I)/3)*Pi - 
          13*Log[mu2/s]) + G[0, 0, 1, x]*(-47/2 - ((4*I)/3)*Pi - 
          11*Log[mu2/s]) + G[0, 1, 0, x]*(-47/2 - ((4*I)/3)*Pi - 
          11*Log[mu2/s]) + G[0, 1, 1, x]*(-59/18 + ((2*I)/3)*Pi - 
          (7*Log[mu2/s])/3) + G[1, 0, 0, x]*(59/18 - ((2*I)/3)*Pi + 
          (7*Log[mu2/s])/3) + G[0, 0, 0, x]*(697/18 + ((2*I)/3)*Pi + 
          (65*Log[mu2/s])/3) + G[1, 1, 1, x]*(1103/18 - ((2*I)/3)*Pi + 
          (79*Log[mu2/s])/3) + G[1, 0, x]*(523/12 + ((16*I)/9)*Pi + 
          (25 + ((4*I)/3)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 
          (269*zeta[2])/6) + G[1, 1, x]*(-273/4 + ((16*I)/9)*Pi + 
          (-33 + ((4*I)/3)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
          (121*zeta[2])/3) + G[0, 1, x]*(523/12 - ((16*I)/9)*Pi + 
          (25 - ((4*I)/3)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 
          (199*zeta[2])/6) + G[0, 0, x]*(-227/12 - ((16*I)/9)*Pi + 
          (-17 - ((4*I)/3)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
          (77*zeta[2])/3) + (-523/4 - ((16*I)/9)*Pi)*zeta[2] - 
        18*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*((-75 - ((4*I)/3)*Pi)*zeta[2] - 
          (32*zeta[3])/3) + (-209/9 + ((2*I)/3)*Pi)*zeta[3] + 
        G[0, x]*(-967/18 + ((85*I)/27)*Pi + (-13/6 + ((7*I)/6)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/18 + (575/9 - ((3*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(-581/27 + ((11*I)/3)*Pi + (55*zeta[2])/2) + 
          (187*zeta[3])/18) + G[1, x]*(967/18 - ((85*I)/27)*Pi + 
          (13/6 - ((7*I)/6)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/18 + 
          (775/9 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (581/27 - ((11*I)/3)*Pi + (89*zeta[2])/2) + (245*zeta[3])/18) + 
        (7*zeta[4])/24) + (115/24 - (4*I)*Pi)*zeta[4] + 
      x*(((-967*I)/18)*Pi + (27*G[0, 0, 0, 0, x])/2 - (5*G[0, 0, 0, 1, x])/
         2 - (5*G[0, 0, 1, 0, x])/2 + (16*G[0, 0, 1, 1, x])/3 - 
        (5*G[0, 1, 0, 0, x])/3 - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
        5*G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
        4*G[1, 0, 1, 0, x] - (19*G[1, 0, 1, 1, x])/3 + (11*G[1, 1, 0, 0, x])/
         3 - (11*G[1, 1, 0, 1, x])/2 - (11*G[1, 1, 1, 0, x])/2 + 
        (45*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(-581/18 + ((8*I)/3)*Pi - 
          (43*Log[mu2/s])/3) + G[0, 0, 0, x]*(-175/18 + ((4*I)/3)*Pi - 
          (29*Log[mu2/s])/3) + G[1, 0, 0, x]*(-4/9 - ((7*I)/3)*Pi + 
          (2*Log[mu2/s])/3) + G[0, 1, 0, x]*(13/2 - ((8*I)/3)*Pi + 
          3*Log[mu2/s]) + G[0, 0, 1, x]*(13/2 + ((35*I)/6)*Pi + 
          3*Log[mu2/s]) + G[1, 1, 0, x]*(19/2 + ((19*I)/6)*Pi + 
          5*Log[mu2/s]) + G[1, 0, 1, x]*(19/2 - ((16*I)/3)*Pi + 
          5*Log[mu2/s]) + G[0, 1, 1, x]*(55/9 - ((11*I)/3)*Pi + 
          (16*Log[mu2/s])/3) + G[0, 1, x]*(-523/36 + ((77*I)/18)*Pi + 
          (-25/3 + ((13*I)/3)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 
          (10*zeta[2])/3) + (549/4 + ((323*I)/18)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-4*I)*Pi + 6*zeta[2]) + G[1, 0, x]*
         (-523/36 + ((13*I)/18)*Pi + (-25/3 + ((5*I)/3)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 + (25*zeta[2])/3) + G[0, 0, x]*
         (-25/36 + ((13*I)/9)*Pi + (14/3 - ((2*I)/3)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + (67*zeta[2])/6) + G[1, 1, x]*
         (1751/36 - ((19*I)/9)*Pi + (62/3 - ((10*I)/3)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + (155*zeta[2])/6) + 
        G[0, x]*(967/36 - ((163*I)/27)*Pi + (1/6 - (I/6)*Pi)*Log[mu2/s]^2 - 
          (7*Log[mu2/s]^3)/18 + Log[mu2/s]*(248/27 - ((10*I)/3)*Pi - 
            (21*zeta[2])/2) + (-265/18 + (2*I)*Pi)*zeta[2] - 
          (35*zeta[3])/9) + (79/18 + ((11*I)/6)*Pi)*zeta[3] + 
        G[1, x]*(-967/12 + ((7*I)/27)*Pi + (-25/6 + ((13*I)/6)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/18 + Log[mu2/s]*
           (-914/27 + (4*I)*Pi - (55*zeta[2])/2) + (-665/18 - ((19*I)/2)*Pi)*
           zeta[2] + (25*zeta[3])/18) + Log[mu2/s]*(((-74*I)/3)*Pi + 
          (57 - ((5*I)/3)*Pi)*zeta[2] + (17*zeta[3])/3) + (79*zeta[4])/12) + 
      x^3*(24*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] - 
        8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 
        8*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 
        8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 
        G[0, 0, 0, x]*(-100/3 - 16*Log[mu2/s]) + G[1, 1, 1, x]*
         (-100/3 - 16*Log[mu2/s]) + G[0, 0, 1, x]*(50/3 + 8*Log[mu2/s]) + 
        G[0, 1, 0, x]*(50/3 + 8*Log[mu2/s]) + G[1, 0, 1, x]*
         (50/3 + 8*Log[mu2/s]) + G[1, 1, 0, x]*(50/3 + 8*Log[mu2/s]) + 
        (523*zeta[2])/6 + 12*Log[mu2/s]^2*zeta[2] + 
        G[0, 0, x]*(523/18 + (50*Log[mu2/s])/3 + 4*Log[mu2/s]^2 + 
          22*zeta[2]) + G[1, 1, x]*(523/18 + (50*Log[mu2/s])/3 + 
          4*Log[mu2/s]^2 + 22*zeta[2]) + G[0, 1, x]*
         (-523/18 - (50*Log[mu2/s])/3 - 4*Log[mu2/s]^2 + 26*zeta[2]) + 
        G[1, 0, x]*(-523/18 - (50*Log[mu2/s])/3 - 4*Log[mu2/s]^2 + 
          26*zeta[2]) + G[0, x]*(-50*zeta[2] - 24*Log[mu2/s]*zeta[2] - 
          8*zeta[3]) + G[1, x]*(-50*zeta[2] - 24*Log[mu2/s]*zeta[2] - 
          8*zeta[3]) + (50*zeta[3])/3 + Log[mu2/s]*(50*zeta[2] + 8*zeta[3]) + 
        9*zeta[4]) + Log[mu2/s]*(((37*I)/3)*Pi - 16*zeta[2] - 
        (4*I)*Pi*zeta[3] + 11*zeta[4]) + G[1, x]*(967/36 - ((455*I)/36)*Pi + 
        (2 - (3*I)*Pi)*Log[mu2/s]^2 + (16 + ((20*I)/3)*Pi)*zeta[2] + 
        (4*zeta[3])/3 + Log[mu2/s]*(37/3 - ((26*I)/3)*Pi + 
          (15 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 32*zeta[4]) - 4*zeta[5] + 
      (((10*I)/3)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 
        12*G[0, 0, 0, 0, x] + (6*I)*Pi*G[0, 0, 0, 1, x] + 
        (10*G[0, 1, 0, 0, x])/3 - (6*I)*Pi*G[0, 1, 0, 1, x] + 
        8*G[1, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 1, x] - 4*G[1, 1, 0, 0, x] + 
        6*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 1, 1, x] - 
        6*G[0, 1, 0, 1, 1, x] + 2*G[1, 0, 0, 1, 1, x] + 
        G[1, 0, 0, x]*(-22/3 + (4*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(5/6 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, x]*(50/3 - (4*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 0, 1, x]*(((5*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] - 14*zeta[2]) + 
        G[0, 0, x]*(-559/36 + ((25*I)/3)*Pi + (-25/3 + (4*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - (31*zeta[2])/3) + 6*G[0, 1, 1, x]*zeta[2] - 
        2*G[1, 0, 1, x]*zeta[2] + G[1, 0, x]*(((-22*I)/3)*Pi - 
          (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
        zeta[2]*(((22*I)/3)*Pi - 24*zeta[3]) + (-22/3 + ((13*I)/6)*Pi)*
         zeta[3] + G[0, 1, x]*((-5/6 - (4*I)*Pi)*zeta[2] - 
          4*Log[mu2/s]*zeta[2] + 4*zeta[3]) + G[0, x]*(((-559*I)/36)*Pi - 
          (2*I)*Pi*Log[mu2/s]^2 + (24 + ((5*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-25*I)/3)*Pi + 12*zeta[2]) + (16*zeta[3])/3) + 
        Log[mu2/s]*((4*I)*Pi*zeta[2] + (-4 + (4*I)*Pi)*zeta[3] - 
          11*zeta[4]) + G[1, x]*((4*I)*Pi*zeta[2] + (-4 + (2*I)*Pi)*zeta[3] - 
          (11*zeta[4])/2) + (-751/24 + (4*I)*Pi)*zeta[4] + 4*zeta[5])/
       (1 - x)) + (Nf*(((1583*I)/36)*Pi + 18*G[0, 0, 0, 0, x] + 
       (4/3 - (12*I)*Pi)*G[0, 0, 0, 1, x] + (4*G[0, 0, 1, 0, x])/3 + 
       (19*G[0, 1, 0, 0, x])/3 + (11/6 + (12*I)*Pi)*G[0, 1, 0, 1, x] + 
       (11/6 + (4*I)*Pi)*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
       4*G[1, 0, 0, 0, x] + (-17/6 - (4*I)*Pi)*G[1, 0, 0, 1, x] + 
       (-17/6 - (12*I)*Pi)*G[1, 0, 1, 0, x] + (31*G[1, 0, 1, 1, x])/6 - 
       (10*G[1, 1, 0, 1, x])/3 + (-10/3 + (12*I)*Pi)*G[1, 1, 1, 0, x] - 
       30*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 1, 1, x] + 
       16*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 1, 1, x] + 
       4*G[0, 1, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 1, x] - 
       12*G[1, 0, 1, 0, 0, x] - 16*G[1, 1, 0, 0, 0, x] + 
       12*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, x]*(-26 + ((22*I)/3)*Pi - 
         12*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-20/3 + (8*I)*Pi - 
         8*Log[mu2/s]) + (3*I)*Pi*Log[mu2/s]^2 + G[1, 1, 0, 0, x]*
        (-23/6 - (8*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 1, x]*
        (30 - ((40*I)/3)*Pi + 20*Log[mu2/s]) + G[1, 1, 0, x]*
        (191/36 - ((11*I)/2)*Pi + (5/3 + (8*I)*Pi)*Log[mu2/s] - 28*zeta[2]) + 
       G[0, 1, 1, x]*(-13/6 + ((47*I)/6)*Pi - 6*Log[mu2/s] - 12*zeta[2]) + 
       G[0, 1, 0, x]*(-23/36 + ((15*I)/2)*Pi - (2*Log[mu2/s])/3 - 
         4*zeta[2]) + G[0, 0, x]*(68/3 - ((491*I)/36)*Pi + 
         (13 - ((20*I)/3)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + zeta[2]/6) + 
       G[1, 0, 1, x]*(191/36 + (4*I)*Pi + (5*Log[mu2/s])/3 + 4*zeta[2]) + 
       G[1, 0, 0, x]*(-20/3 - ((5*I)/6)*Pi - 2*Log[mu2/s] + 12*zeta[2]) + 
       G[0, 0, 1, x]*(-23/36 - (6*I)*Pi + (-2/3 - (8*I)*Pi)*Log[mu2/s] + 
         28*zeta[2]) + G[1, 0, x]*(-107/36 - ((73*I)/36)*Pi + 
         Log[mu2/s]*(-2/3 - (I/3)*Pi - 8*zeta[2]) + (46/3 + (4*I)*Pi)*
          zeta[2] - 4*zeta[3]) + G[0, 1, x]*(-107/36 - ((125*I)/36)*Pi + 
         (73/6 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*(-2/3 - ((20*I)/3)*Pi + 
           8*zeta[2]) - 4*zeta[3]) + G[0, x]*(((709*I)/36)*Pi + 
         (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((37*I)/3)*Pi - 
           (20*zeta[2])/3) + (-485/36 - ((23*I)/6)*Pi)*zeta[2] - 3*zeta[3]) + 
       (71/36 - ((28*I)/3)*Pi)*zeta[3] + G[1, 1, x]*(-25 + ((623*I)/36)*Pi + 
         (-18 + ((35*I)/3)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 + 
         (-38/3 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
       zeta[2]*(-2393/36 - ((317*I)/36)*Pi + 48*zeta[3]) + 
       ((6*I)*Pi*G[0, 0, 1, x] + 6*G[0, 0, 1, 1, x] - G[0, 1, 0, 1, x]/3 + 
         (-1/3 - (4*I)*Pi)*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 1, x] + (1 + (12*I)*Pi)*G[1, 0, 1, 0, x] - 
         (17*G[1, 0, 1, 1, x])/3 + (4*G[1, 1, 0, 1, x])/3 + 
         (4/3 - (12*I)*Pi)*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 0, x] + 
         16*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 
         G[1, 1, 1, x]*(-26 + ((22*I)/3)*Pi - 12*Log[mu2/s]) + 
         G[1, 1, 0, 0, x]*(-8/3 + (8*I)*Pi - 8*Log[mu2/s]) + 
         G[1, 0, 1, x]*(-59/36 - ((16*I)/3)*Pi - (2*Log[mu2/s])/3) + 
         G[0, 1, 1, x]*(12 - ((19*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[1, 0, 0, x]*(I*Pi - 12*zeta[2]) + G[0, 1, 0, x]*
          ((-I/3)*Pi + 4*zeta[2]) + G[1, 1, 0, x]*(-59/36 - (2*I)*Pi + 
           (-2/3 - (8*I)*Pi)*Log[mu2/s] + 28*zeta[2]) + 
         G[1, 1, x]*(68/3 - ((527*I)/36)*Pi + (13 - ((20*I)/3)*Pi)*
            Log[mu2/s] + 3*Log[mu2/s]^2 + (73/6 + (12*I)*Pi)*zeta[2] - 
           12*zeta[3]) + G[0, 1, x]*((12*I)*Pi + (6*I)*Pi*Log[mu2/s] + 
           (-49/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
         G[1, 0, x]*(((-59*I)/36)*Pi + (1/3 - (4*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-2*I)/3)*Pi + 8*zeta[2]) + 4*zeta[3]) + 
         G[1, x]*(((68*I)/3)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
           (-1073/36 - ((19*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
            ((13*I)*Pi + (-44/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
           (-11/3 - (4*I)*Pi)*zeta[3] - 53*zeta[4]))/x + 
       x^2*(-18*G[0, 0, 0, 0, x] + (8*G[0, 0, 0, 1, x])/3 + 
         (8*G[0, 0, 1, 0, x])/3 - (47*G[0, 0, 1, 1, x])/6 + 
         (43*G[0, 1, 0, 0, x])/6 + (17*G[0, 1, 0, 1, x])/3 + 
         (17*G[0, 1, 1, 0, x])/3 + 6*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] + 
         G[1, 0, 0, 1, x]/3 + G[1, 0, 1, 0, x]/3 + (83*G[1, 0, 1, 1, x])/6 - 
         (7*G[1, 1, 0, 0, x])/6 - (8*G[1, 1, 0, 1, x])/3 - 
         (8*G[1, 1, 1, 0, x])/3 - 18*G[1, 1, 1, 1, x] + 
         G[1, 0, 0, x]*(-24 + (I/3)*Pi - 6*Log[mu2/s]) + 
         G[0, 1, 1, x]*(-18 + ((17*I)/3)*Pi - 6*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-113/18 + ((17*I)/2)*Pi - (13*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(-113/18 - ((19*I)/2)*Pi - (13*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(59/18 - ((11*I)/2)*Pi - (5*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(59/18 + ((25*I)/2)*Pi - (5*Log[mu2/s])/3) + 
         G[0, 0, 0, x]*(24 - ((10*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[1, 1, 1, x]*(24 - ((26*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[0, 0, x]*(3/4 + ((211*I)/18)*Pi + (-6 + ((5*I)/3)*Pi)*Log[mu2/s] - 
           3*Log[mu2/s]^2 - (41*zeta[2])/3) + G[0, 1, x]*
          (69/4 - ((221*I)/18)*Pi + (12 - ((13*I)/3)*Pi)*Log[mu2/s] + 
           3*Log[mu2/s]^2 - (14*zeta[2])/3) + G[1, 1, x]*
          (-141/4 + ((167*I)/18)*Pi + (-18 + ((13*I)/3)*Pi)*Log[mu2/s] - 
           3*Log[mu2/s]^2 - (13*zeta[2])/3) + (-207/4 + ((535*I)/18)*Pi)*
          zeta[2] - 9*Log[mu2/s]^2*zeta[2] + G[1, 0, x]*
          (69/4 - ((157*I)/18)*Pi + (12 - ((5*I)/3)*Pi)*Log[mu2/s] + 
           3*Log[mu2/s]^2 + (14*zeta[2])/3) + 
         G[1, x]*(1583/18 + ((64*I)/3)*Pi + 6*Log[mu2/s]^2 + 
           (-673/18 - ((17*I)/6)*Pi)*zeta[2] + Log[mu2/s]*(118/3 + (6*I)*Pi + 
             (7*zeta[2])/3) - (33*zeta[3])/2) + (383/18 + ((149*I)/6)*Pi)*
          zeta[3] + Log[mu2/s]*((-36 + ((23*I)/3)*Pi)*zeta[2] + 
           (13*zeta[3])/3) + G[0, x]*(-1583/18 - ((64*I)/3)*Pi - 
           6*Log[mu2/s]^2 + (835/18 - ((37*I)/6)*Pi)*zeta[2] + 
           Log[mu2/s]*(-118/3 - (6*I)*Pi + (47*zeta[2])/3) + 
           (27*zeta[3])/2) - (245*zeta[4])/24) + 
       x^3*(12*G[0, 0, 0, 0, x] + 3*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 0, x] - 
         2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
         4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
         7*G[1, 0, 1, 1, x] + 3*G[1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, x] + 
         G[0, 0, 0, x]*(-16 + (4*I)*Pi - 8*Log[mu2/s]) + 
         G[1, 1, 1, x]*(-16 + (4*I)*Pi - 8*Log[mu2/s]) + 
         G[0, 0, 1, x]*(1 + (5*I)*Pi + 2*Log[mu2/s]) + 
         G[1, 1, 0, x]*(1 + (5*I)*Pi + 2*Log[mu2/s]) + 
         G[0, 1, 0, x]*(1 - (7*I)*Pi + 2*Log[mu2/s]) + 
         G[1, 0, 1, x]*(1 - (7*I)*Pi + 2*Log[mu2/s]) + 
         G[0, 1, 1, x]*(14 - (2*I)*Pi + 4*Log[mu2/s]) + 
         G[1, 0, 0, x]*(14 - (2*I)*Pi + 4*Log[mu2/s]) + 
         G[0, 1, x]*(-23/2 + (7*I)*Pi + (-8 + (2*I)*Pi)*Log[mu2/s] - 
           2*Log[mu2/s]^2) + G[1, 0, x]*(-23/2 + (7*I)*Pi + 
           (-8 + (2*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2) + 
         (69/2 - (21*I)*Pi)*zeta[2] + 6*Log[mu2/s]^2*zeta[2] + 
         G[0, 0, x]*(23/2 - (7*I)*Pi + (8 - (2*I)*Pi)*Log[mu2/s] + 
           2*Log[mu2/s]^2 + 6*zeta[2]) + G[1, 1, x]*(23/2 - (7*I)*Pi + 
           (8 - (2*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + 6*zeta[2]) + 
         G[0, x]*((-3 + (9*I)*Pi)*zeta[2] - 6*Log[mu2/s]*zeta[2] - 
           5*zeta[3]) + Log[mu2/s]*((24 - (6*I)*Pi)*zeta[2] - 2*zeta[3]) + 
         (-13 - (17*I)*Pi)*zeta[3] + G[1, x]*((-3 - (3*I)*Pi)*zeta[2] - 
           6*Log[mu2/s]*zeta[2] + 7*zeta[3]) - (39*zeta[4])/4) + 
       (-97/6 - (8*I)*Pi)*zeta[4] + Log[mu2/s]*(((59*I)/3)*Pi + 
         (-68/3 + ((4*I)/3)*Pi)*zeta[2] + (-4/3 - (8*I)*Pi)*zeta[3] + 
         22*zeta[4]) + x*(((-1583*I)/18)*Pi + 18*G[0, 0, 0, 0, x] - 
         (2*G[0, 0, 0, 1, x])/3 - (2*G[0, 0, 1, 0, x])/3 + 
         (46*G[0, 0, 1, 1, x])/3 - (35*G[0, 1, 0, 0, x])/3 - 
         (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 - 
         18*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 0, x] + (8*G[1, 0, 0, 1, x])/3 + 
         (8*G[1, 0, 1, 0, x])/3 - (55*G[1, 0, 1, 1, x])/3 + 
         (26*G[1, 1, 0, 0, x])/3 + (14*G[1, 1, 0, 1, x])/3 + 
         (14*G[1, 1, 1, 0, x])/3 + 18*G[1, 1, 1, 1, x] + 
         G[0, 0, 0, x]*(-12 + ((16*I)/3)*Pi - 12*Log[mu2/s]) + 
         G[1, 1, 1, x]*(-12 + ((32*I)/3)*Pi - 12*Log[mu2/s]) + 
         G[1, 1, 0, x]*(-161/18 + (12*I)*Pi - (4*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(-161/18 - (17*I)*Pi - (4*Log[mu2/s])/3) + 
         G[0, 1, 0, x]*(11/18 - (13*I)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(11/18 + (16*I)*Pi + (4*Log[mu2/s])/3) + 
         G[1, 0, 0, x]*(113/6 - ((16*I)/3)*Pi + 10*Log[mu2/s]) + 
         G[0, 1, 1, x]*(77/6 - ((32*I)/3)*Pi + 10*Log[mu2/s]) + 
         G[1, 0, x]*(7/36 + ((65*I)/9)*Pi + (-8/3 + ((20*I)/3)*Pi)*
            Log[mu2/s] - Log[mu2/s]^2 - (193*zeta[2])/6) + 
         G[0, 1, x]*(7/36 + ((97*I)/9)*Pi + (-8/3 + ((28*I)/3)*Pi)*
            Log[mu2/s] - Log[mu2/s]^2 - (137*zeta[2])/6) + 
         (5407/36 + ((67*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
          ((-6*I)*Pi + 3*zeta[2]) + G[1, 1, x]*(313/12 - ((107*I)/18)*Pi + 
           (15 - ((22*I)/3)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
           (65*zeta[2])/6) + G[0, 0, x]*(-119/12 - ((151*I)/18)*Pi + 
           (3 - ((14*I)/3)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
           (121*zeta[2])/6) + G[0, x]*(1583/36 + ((179*I)/18)*Pi + 
           (3 + (2*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(59/3 + ((19*I)/3)*Pi - 
             (62*zeta[2])/3) + (-553/18 + ((8*I)/3)*Pi)*zeta[2] - 
           12*zeta[3]) + (-97/9 - ((16*I)/3)*Pi)*zeta[3] + 
         Log[mu2/s]*(((-118*I)/3)*Pi + (172/3 - ((32*I)/3)*Pi)*zeta[2] + 
           (20*zeta[3])/3) + G[1, x]*(-1583/12 - ((589*I)/18)*Pi + 
           (-9 + (2*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-59 - ((17*I)/3)*Pi - 
             (22*zeta[2])/3) + (955/18 - ((35*I)/3)*Pi)*zeta[2] + 
           29*zeta[3]) + (595*zeta[4])/12) + 
       G[1, x]*(1583/36 - ((299*I)/36)*Pi + (3 - (5*I)*Pi)*Log[mu2/s]^2 + 
         (29/36 + ((47*I)/6)*Pi)*zeta[2] - 3*zeta[3] + 
         Log[mu2/s]*(59/3 - ((38*I)/3)*Pi + (53/3 - (8*I)*Pi)*zeta[2] + 
           8*zeta[3]) + 64*zeta[4]) - 8*zeta[5] + 
       ((-6*I)*Pi*G[1, 1, 0, x] - 18*G[0, 0, 0, 0, x] + (-4/3 + (12*I)*Pi)*
          G[0, 0, 0, 1, x] - (4*G[0, 0, 1, 0, x])/3 + (17*G[0, 1, 0, 0, x])/
          3 + (-1 - (12*I)*Pi)*G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
         12*G[1, 0, 0, 0, x] + (1/3 + (4*I)*Pi)*G[1, 0, 0, 1, x] + 
         G[1, 0, 1, 0, x]/3 - 6*G[1, 1, 0, 0, x] + 12*G[0, 0, 0, 1, 1, x] - 
         16*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 1, 1, x] + 
         4*G[1, 0, 0, 1, 1, x] + G[1, 0, 0, x]*(-12 + ((19*I)/3)*Pi - 
           6*Log[mu2/s]) + G[0, 1, 0, x]*(59/36 + ((16*I)/3)*Pi + 
           (2*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(8/3 - (8*I)*Pi + 
           8*Log[mu2/s]) + G[0, 0, 0, x]*(26 - ((22*I)/3)*Pi + 
           12*Log[mu2/s]) + G[0, 0, 1, x]*(59/36 + (2*I)*Pi + 
           (2/3 + (8*I)*Pi)*Log[mu2/s] - 28*zeta[2]) + 
         G[0, 0, x]*(-68/3 + ((527*I)/36)*Pi + (-13 + ((20*I)/3)*Pi)*
            Log[mu2/s] - 3*Log[mu2/s]^2 - (73*zeta[2])/6) + 
         G[1, 0, 1, x]*((I/3)*Pi - 4*zeta[2]) + G[0, 1, 1, x]*
          ((-I)*Pi + 12*zeta[2]) + G[1, 0, x]*((-12*I)*Pi - 
           (6*I)*Pi*Log[mu2/s] + (49*zeta[2])/3) + 
         zeta[2]*(((491*I)/36)*Pi - 48*zeta[3]) + (-491/36 + ((16*I)/3)*Pi)*
          zeta[3] + G[0, x]*(((-68*I)/3)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
           (1073/36 - (I/6)*Pi)*zeta[2] + Log[mu2/s]*((-13*I)*Pi + 
             (44*zeta[2])/3) + 7*zeta[3]) + G[0, 1, x]*(((59*I)/36)*Pi + 
           Log[mu2/s]*(((2*I)/3)*Pi - 8*zeta[2]) + (-1/3 - (8*I)*Pi)*
            zeta[2] + 8*zeta[3]) + Log[mu2/s]*(((20*I)/3)*Pi*zeta[2] + 
           (-20/3 + (8*I)*Pi)*zeta[3] - 22*zeta[4]) + 
         G[1, x]*(((19*I)/3)*Pi*zeta[2] + (-19/3 + (4*I)*Pi)*zeta[3] - 
           11*zeta[4]) + (-221/6 + (8*I)*Pi)*zeta[4] + 8*zeta[5])/(1 - x)))/
     Nc^2)}


==> anc/qqbargg_-+++_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^3*(x*(100/243 + ((40*I)/81)*Pi + (40/81 + ((8*I)/27)*Pi)*Log[mu2/s] + 
      (4*Log[mu2/s]^2)/27 - (8*zeta[2])/9) + 
    x^2*(-100/243 - ((40*I)/81)*Pi + (-40/81 - ((8*I)/27)*Pi)*Log[mu2/s] - 
      (4*Log[mu2/s]^2)/27 + (8*zeta[2])/9)) + 
  Nc^2*Nf*(((242*I)/3)*Pi - ((97*I)/2)*Pi*G[0, 0, 1, x] + 
    (-35/6 - (10*I)*Pi)*G[0, 1, 1, x] - ((7*I)/2)*Pi*G[1, 0, 1, x] - 
    (97*G[0, 0, 1, 1, x])/2 - 10*G[0, 1, 1, 1, x] - (7*G[1, 0, 1, 1, x])/2 + 
    27*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(124/3 + (9*I)*Pi - 18*Log[mu2/s]) - 
    (3*I)*Pi*Log[mu2/s]^2 + (-493/6 + (3*I)*Pi)*zeta[2] + 
    Log[mu2/s]*(((55*I)/3)*Pi + 12*zeta[2]) + 
    G[1, 1, x]*(-749/9 + ((139*I)/6)*Pi + (-109/6 - (9*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/2 + 17*zeta[2]) + 
    G[0, 1, x]*(((-35*I)/6)*Pi + (137*zeta[2])/2) + 
    G[1, x]*(242/3 - ((584*I)/9)*Pi + (-3 + ((9*I)/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(55/3 - ((145*I)/6)*Pi - 18*zeta[2]) + 
      (355/6 - ((9*I)/2)*Pi)*zeta[2] - 9*zeta[3]) + (6 - (58*I)*Pi)*zeta[3] + 
    ((-6*I)*Pi*G[0, 0, 1, x] + (133/6 + (6*I)*Pi)*G[0, 1, 1, x] + 
      (2*I)*Pi*G[1, 0, 1, x] - 6*G[0, 0, 1, 1, x] + 6*G[0, 1, 1, 1, x] + 
      2*G[1, 0, 1, 1, x] - 15*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-28 - (3*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, x]*(129/2 - ((29*I)/3)*Pi + (55/3 + (6*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 17*zeta[2]) + G[0, 1, x]*(((133*I)/6)*Pi - 
        6*zeta[2]) + G[1, x]*(((129*I)/2)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
        (-457/6 + (3*I)*Pi)*zeta[2] + Log[mu2/s]*(((55*I)/3)*Pi + 
          12*zeta[2]) + 6*zeta[3]))/x + 
    ((58*I)*Pi*G[0, 0, 1, x] + 58*G[0, 0, 1, 1, x] - 58*G[0, 1, x]*zeta[2] + 
      (58*I)*Pi*zeta[3] - (319*zeta[4])/2)/(1 - x) + 
    x^3*((14*I)*Pi*G[0, 0, 1, x] - (14*I)*Pi*G[0, 1, 1, x] - 
      (14*I)*Pi*G[1, 0, 1, x] + (14*I)*Pi*G[1, 1, 1, x] + 
      14*G[0, 0, 1, 1, x] - 14*G[0, 1, 1, 1, x] - 14*G[1, 0, 1, 1, x] + 
      14*G[1, 1, 1, 1, x] + 14*G[0, 1, x]*zeta[2] - 14*G[1, 1, x]*zeta[2] - 
      (14*I)*Pi*zeta[3] - (77*zeta[4])/2) + 
    x*(419365/2592 - ((17137*I)/648)*Pi + ((35*I)/6)*Pi*G[0, 0, 1, x] + 
      (544/9 - ((17*I)/3)*Pi)*G[0, 1, 1, x] - ((89*I)/6)*Pi*G[1, 0, 1, x] + 
      (35*G[0, 0, 1, 1, x])/6 - (17*G[0, 1, 1, 1, x])/3 - 
      (89*G[1, 0, 1, 1, x])/6 - (4*G[1, 1, 1, 1, x])/3 + 
      (-53/36 + (I/2)*Pi)*Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + 
      G[1, 1, 1, x]*(-307/9 + ((14*I)/3)*Pi + 6*Log[mu2/s]) + 
      G[1, 1, x]*(323/18 - ((581*I)/18)*Pi + (11/6 + ((17*I)/3)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2/6 - 13*zeta[2]) + 
      Log[mu2/s]^2*(-709/72 + ((5*I)/12)*Pi - (9*zeta[2])/4) + 
      (4285/27 + ((5*I)/4)*Pi)*zeta[2] + G[0, 1, x]*(((544*I)/9)*Pi + 
        (11*zeta[2])/2) + (-7/2 - ((83*I)/3)*Pi)*zeta[3] + 
      G[1, x]*(-8557/162 + ((491*I)/27)*Pi + (29/6 - ((19*I)/6)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3 + (-265/6 + ((19*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(13/54 + ((23*I)/2)*Pi + (35*zeta[2])/3) + 
        (7*zeta[3])/3) + Log[mu2/s]*(211/8 - ((2101*I)/108)*Pi + 
        (67/36 - ((5*I)/6)*Pi)*zeta[2] + 3*zeta[3]) - (537*zeta[4])/16) + 
    (319*zeta[4])/2 + x^2*(-69935/288 - ((34799*I)/648)*Pi - 
      ((91*I)/3)*Pi*G[0, 0, 1, x] + (-178/9 + ((74*I)/3)*Pi)*G[0, 1, 1, x] + 
      ((91*I)/3)*Pi*G[1, 0, 1, x] + (178/9 - ((74*I)/3)*Pi)*G[1, 1, 1, x] - 
      (91*G[0, 0, 1, 1, x])/3 + (74*G[0, 1, 1, 1, x])/3 + 
      (91*G[1, 0, 1, 1, x])/3 - (74*G[1, 1, 1, 1, x])/3 + 
      (77/36 - (I/2)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + 
      G[0, 1, x]*(((-178*I)/9)*Pi - 19*zeta[2]) + (-778/27 - ((21*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]^2*(869/72 + ((37*I)/12)*Pi + (9*zeta[2])/4) + 
      G[1, 1, x]*(((178*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] - 
        (4*Log[mu2/s]^2)/3 + 27*zeta[2]) + Log[mu2/s]*
       (-10373/216 + ((403*I)/108)*Pi + (-601/36 + ((5*I)/6)*Pi)*zeta[2] - 
        3*zeta[3]) + G[1, x]*(-460/81 - ((551*I)/27)*Pi + 
        (-10/3 + ((5*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
        Log[mu2/s]*(-551/27 - ((20*I)/3)*Pi - (17*zeta[2])/3) + 
        (6 - ((5*I)/3)*Pi)*zeta[2] + (2*zeta[3])/3) + 
      (-4 + ((101*I)/3)*Pi)*zeta[3] + (1505*zeta[4])/16)) + 
  (Nf*(((-1165*I)/18)*Pi + 70*G[0, 0, 0, 0, x] - (71*G[0, 0, 0, 1, x])/2 - 
     (71*G[0, 0, 1, 0, x])/2 + 29*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] + 
     (55*G[0, 1, 0, 1, x])/2 + (55*G[0, 1, 1, 0, x])/2 - 
     55*G[0, 1, 1, 1, x] - 29*G[1, 0, 0, 0, x] + 3*G[1, 0, 0, 1, x] + 
     3*G[1, 0, 1, 0, x] - 15*G[1, 0, 1, 1, x] - 29*G[1, 1, 0, 0, x] - 
     2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 58*G[1, 1, 1, 1, x] + 
     G[1, 1, 1, x]*(-1 + (26*I)*Pi - 30*Log[mu2/s]) + 
     G[0, 0, 0, x]*(-43/2 + ((33*I)/2)*Pi - 18*Log[mu2/s]) - 
     ((3*I)/2)*Pi*Log[mu2/s]^2 + G[0, 0, 1, x]*(-8 - (I/2)*Pi + 
       6*Log[mu2/s]) + G[1, 0, 0, x]*(167/3 - (20*I)*Pi + 6*Log[mu2/s]) + 
     G[0, 1, 0, x]*(-8 + ((69*I)/2)*Pi + 6*Log[mu2/s]) + 
     G[1, 0, 1, x]*(-209/6 - (2*I)*Pi + 10*Log[mu2/s]) + 
     G[0, 1, 1, x]*(51/2 - ((35*I)/2)*Pi + 10*Log[mu2/s]) + 
     G[1, 1, 0, x]*(-209/6 - (21*I)*Pi + 10*Log[mu2/s]) + 
     G[0, 1, x]*(-4 + ((23*I)/2)*Pi + (-6 + (16*I)*Pi)*Log[mu2/s] - 
       (195*zeta[2])/2) + G[1, 0, x]*(-4 + ((89*I)/6)*Pi + 
       (-6 + (16*I)*Pi)*Log[mu2/s] - (121*zeta[2])/2) + 
     (-37/3 - ((53*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-35*I)/6)*Pi + 
       18*zeta[2]) + G[1, 1, x]*(1319/18 - ((41*I)/3)*Pi + 
       (133/6 - (15*I)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/2 + 
       (83*zeta[2])/2) + G[0, 0, x]*(70/9 - ((100*I)/3)*Pi + 
       (-23/6 - (15*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
       (177*zeta[2])/2) + ((-3*I)*Pi*G[0, 0, 1, x] - 
       (12*I)*Pi*G[0, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - 
       3*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
       27*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
       5*G[1, 0, 1, 1, x] + 44*G[1, 1, 0, 0, x] - (57*G[1, 1, 0, 1, x])/2 - 
       (57*G[1, 1, 1, 0, x])/2 + 4*G[1, 1, 1, 1, x] + 
       G[1, 0, 1, x]*(12 + (3*I)*Pi - 6*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-41/3 + (9*I)*Pi - 6*Log[mu2/s]) + 
       G[1, 1, 0, x]*(12 + ((19*I)/2)*Pi - 6*Log[mu2/s]) + 
       G[1, 1, 1, x]*(1/2 - ((13*I)/2)*Pi + 18*Log[mu2/s]) + 
       G[1, 1, x]*(-541/18 + ((20*I)/3)*Pi + (-35/6 + (9*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 + (57*zeta[2])/2) + 
       G[1, 0, x]*((12*I)*Pi - (6*I)*Pi*Log[mu2/s] + 45*zeta[2]) + 
       G[0, 1, x]*(((-41*I)/3)*Pi - (6*I)*Pi*Log[mu2/s] + 45*zeta[2]) + 
       G[1, x]*(((-541*I)/18)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
         (-37/3 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*(((-35*I)/6)*Pi + 
           18*zeta[2]) - 30*zeta[3]))/x + 
     G[0, x]*(((34*I)/9)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
       (472/3 - ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-59*I)/6)*Pi + 
         18*zeta[2]) - (79*zeta[3])/2) + (-13/3 + ((33*I)/2)*Pi)*zeta[3] + 
     G[1, x]*(-1165/18 + ((571*I)/9)*Pi + (-3/2 + ((5*I)/2)*Pi)*
        Log[mu2/s]^2 + Log[mu2/s]*(-35/6 + ((79*I)/6)*Pi - 30*zeta[2]) + 
       (86/3 + (8*I)*Pi)*zeta[2] + 33*zeta[3]) + 
     ((4*I)*Pi*G[0, 1, 1, x] - (12*I)*Pi*G[1, 0, 1, x] + 
       (3*I)*Pi*G[1, 1, 0, x] - 70*G[0, 0, 0, 0, x] + (71*G[0, 0, 0, 1, x])/
        2 + (71*G[0, 0, 1, 0, x])/2 - 20*G[0, 0, 1, 1, x] - 
       G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
       33*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] + 
       3*G[1, 1, 0, 0, x] + G[0, 1, 0, x]*(12 - (3*I)*Pi - 6*Log[mu2/s]) + 
       G[0, 0, 1, x]*(12 + ((19*I)/2)*Pi - 6*Log[mu2/s]) + 
       G[1, 0, 0, x]*(-41/3 + (15*I)*Pi - 6*Log[mu2/s]) + 
       G[0, 0, 0, x]*(43/2 - ((33*I)/2)*Pi + 18*Log[mu2/s]) + 
       G[0, 0, x]*(-70/9 + ((112*I)/3)*Pi + (23/6 + (15*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (177*zeta[2])/2) + 
       G[0, 1, x]*((12*I)*Pi - (6*I)*Pi*Log[mu2/s] - 19*zeta[2]) + 
       ((77*I)/3)*Pi*zeta[2] + G[1, 0, x]*(((-41*I)/3)*Pi - 
         (6*I)*Pi*Log[mu2/s] + 27*zeta[2]) + (-77/3 - (I/2)*Pi)*zeta[3] + 
       G[1, x]*((-15*I)*Pi*zeta[2] + 15*zeta[3]) + 
       G[0, x]*(((-70*I)/9)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(((23*I)/6)*Pi - 18*zeta[2]) + (-337/3 + ((3*I)/2)*Pi)*
          zeta[2] + (79*zeta[3])/2) - (833*zeta[4])/4)/(1 - x) + 
     x^3*(-58*G[0, 0, 0, 0, x] + 58*G[0, 0, 0, 1, x] + 58*G[0, 0, 1, 0, x] - 
       78*G[0, 0, 1, 1, x] + 86*G[0, 1, 0, 0, x] - 82*G[0, 1, 0, 1, x] - 
       82*G[0, 1, 1, 0, x] + 98*G[0, 1, 1, 1, x] + 58*G[1, 0, 0, 0, x] - 
       58*G[1, 0, 0, 1, x] - 58*G[1, 0, 1, 0, x] + 78*G[1, 0, 1, 1, x] - 
       86*G[1, 1, 0, 0, x] + 82*G[1, 1, 0, 1, x] + 82*G[1, 1, 1, 0, x] - 
       98*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-542/3 + (4*I)*Pi - 
         12*Log[mu2/s]) + G[1, 0, 1, x]*(-152/3 + (8*I)*Pi - 12*Log[mu2/s]) + 
       G[0, 0, 0, x]*(158/3 - (12*I)*Pi - 12*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-152/3 - (16*I)*Pi - 12*Log[mu2/s]) + 
       G[1, 1, 1, x]*(502/3 - (4*I)*Pi + 12*Log[mu2/s]) + 
       G[0, 0, 1, x]*(64 - (8*I)*Pi + 12*Log[mu2/s]) + 
       G[1, 0, 0, x]*(-66 + (12*I)*Pi + 12*Log[mu2/s]) + 
       G[0, 1, 0, x]*(64 + (16*I)*Pi + 12*Log[mu2/s]) + 
       G[1, 1, x]*(-155 + ((353*I)/3)*Pi + (1 - (2*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2 - 95*zeta[2]) + G[0, 0, x]*(-155 + ((353*I)/3)*Pi + 
         (1 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 39*zeta[2]) + 
       (-465 + (353*I)*Pi)*zeta[2] + (3 - (6*I)*Pi)*Log[mu2/s]*zeta[2] - 
       3*Log[mu2/s]^2*zeta[2] + G[1, 0, x]*(155 - ((353*I)/3)*Pi + 
         (-1 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 39*zeta[2]) + 
       G[0, 1, x]*(155 - ((353*I)/3)*Pi + (-1 + (2*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2 + 95*zeta[2]) + G[1, x]*((112/3 + (16*I)*Pi)*zeta[2] + 
         12*Log[mu2/s]*zeta[2] - 52*zeta[3]) + (130 + (28*I)*Pi)*zeta[3] + 
       G[0, x]*((-232/3 - (16*I)*Pi)*zeta[2] - 12*Log[mu2/s]*zeta[2] + 
         52*zeta[3]) - 82*zeta[4]) + (833*zeta[4])/4 + 
     x*(31979/2592 + ((16451*I)/216)*Pi + 70*G[0, 0, 0, 0, x] - 
       (65*G[0, 0, 0, 1, x])/2 - (65*G[0, 0, 1, 0, x])/2 + 
       28*G[0, 0, 1, 1, x] - (117*G[0, 1, 0, 1, x])/2 - 
       (117*G[0, 1, 1, 0, x])/2 + 84*G[0, 1, 1, 1, x] - 12*G[1, 0, 0, 0, x] - 
       (27*G[1, 0, 0, 1, x])/2 - (27*G[1, 0, 1, 0, x])/2 + 
       58*G[1, 0, 1, 1, x] - 42*G[1, 1, 0, 0, x] + (217*G[1, 1, 0, 1, x])/2 + 
       (217*G[1, 1, 1, 0, x])/2 - 178*G[1, 1, 1, 1, x] + 
       G[0, 0, 0, x]*(13/2 + ((39*I)/2)*Pi - 18*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-587/6 + ((31*I)/2)*Pi - 10*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-83/2 + ((69*I)/2)*Pi - 10*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-83/2 + ((113*I)/2)*Pi - 10*Log[mu2/s]) + 
       (1/36 + (I/6)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/24 + 
       G[0, 0, 1, x]*(61/6 + ((11*I)/2)*Pi + 10*Log[mu2/s]) + 
       G[1, 0, 0, x]*(41/6 - ((31*I)/2)*Pi + 10*Log[mu2/s]) + 
       G[0, 1, 0, x]*(61/6 - ((97*I)/2)*Pi + 10*Log[mu2/s]) + 
       G[1, 1, 1, x]*(731/6 - ((103*I)/2)*Pi + 18*Log[mu2/s]) + 
       G[1, 1, x]*(-2651/9 + ((77*I)/2)*Pi + (-251/6 + (5*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 - (357*zeta[2])/2) + 
       G[1, 0, x]*(1189/9 - ((17*I)/2)*Pi + (157/6 + I*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 - (125*zeta[2])/2) + Log[mu2/s]^2*
        (-19/72 + ((13*I)/4)*Pi - (37*zeta[2])/12) + 
       (-8977/36 + ((529*I)/12)*Pi)*zeta[2] + G[0, 0, x]*
        (52/9 + ((5*I)/6)*Pi + (-95/6 - (11*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 + (147*zeta[2])/2) + 
       G[0, 1, x]*(1189/9 - ((123*I)/2)*Pi + (157/6 + I*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 + (275*zeta[2])/2) + 
       G[1, x]*(2191/18 - ((1351*I)/9)*Pi + (14/3 - I*Pi)*Log[mu2/s]^2 + 
         (397/6 - ((95*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(37/3 - ((19*I)/3)*Pi + 
           18*zeta[2]) - (51*zeta[3])/2) + 
       G[0, x]*(-131/3 + ((2437*I)/18)*Pi + (-3/2 - I*Pi)*Log[mu2/s]^2 + 
         (11/3 + ((11*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-5/2 + ((22*I)/3)*Pi + 
           6*zeta[2]) - (37*zeta[3])/2) + Log[mu2/s]*
        (-409/216 + ((335*I)/36)*Pi + (-533/12 - ((25*I)/6)*Pi)*zeta[2] - 
         2*zeta[3]) + (1186/9 - (13*I)*Pi)*zeta[3] + (1645*zeta[4])/48) + 
     x^4*(24*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] + 
       24*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] + 24*G[0, 1, 0, 1, x] + 
       24*G[0, 1, 1, 0, x] - 24*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 0, x] + 
       24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] - 24*G[1, 0, 1, 1, x] + 
       24*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 
       24*G[1, 1, 1, 1, x] + 24*G[0, 0, x]*zeta[2] - 24*G[0, 1, x]*zeta[2] - 
       24*G[1, 0, x]*zeta[2] + 24*G[1, 1, x]*zeta[2] + 90*zeta[4]) + 
     x^2*(-185/32 - ((21*I)/8)*Pi - 10*G[0, 0, 0, 0, x] - 
       8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 56*G[0, 0, 1, 1, x] - 
       46*G[0, 1, 0, 0, x] + 80*G[0, 1, 0, 1, x] + 80*G[0, 1, 1, 0, x] - 
       132*G[0, 1, 1, 1, x] - 32*G[1, 0, 0, 0, x] + 52*G[1, 0, 0, 1, x] + 
       52*G[1, 0, 1, 0, x] - 102*G[1, 0, 1, 1, x] + 100*G[1, 1, 0, 0, x] - 
       136*G[1, 1, 0, 1, x] - 136*G[1, 1, 1, 0, x] + 190*G[1, 1, 1, 1, x] + 
       G[1, 0, 0, x]*(73/3 + (2*I)*Pi - 18*Log[mu2/s]) + 
       G[0, 1, 0, x]*(-217/3 + (16*I)*Pi - 18*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-217/3 + (30*I)*Pi - 18*Log[mu2/s]) + 
       G[1, 1, 1, x]*(-871/3 + (36*I)*Pi - 18*Log[mu2/s]) + 
       (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
       G[0, 0, 0, x]*(-75 + 18*Log[mu2/s]) + G[1, 1, 0, x]*
        (119 - (18*I)*Pi + 18*Log[mu2/s]) + G[1, 0, 1, x]*
        (119 - (32*I)*Pi + 18*Log[mu2/s]) + G[0, 1, 1, x]*
        (743/3 - (34*I)*Pi + 18*Log[mu2/s]) + G[0, 1, x]*
        (-2572/9 + ((901*I)/6)*Pi + (-151/6 - (3*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 - (223*zeta[2])/2) + 
       G[0, 0, x]*(1486/9 - ((733*I)/6)*Pi + (151/6 + (3*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (89*zeta[2])/2) + (8027/12 - ((1767*I)/4)*Pi)*
        zeta[2] + Log[mu2/s]^2*(-31/24 - ((3*I)/4)*Pi + (73*zeta[2])/12) + 
       G[1, 0, x]*(-2572/9 + ((709*I)/6)*Pi + (-151/6 - (3*I)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (25*zeta[2])/2) + 
       G[1, 1, x]*(3658/9 - ((877*I)/6)*Pi + (151/6 + (3*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (359*zeta[2])/2) + 
       G[0, x]*(53 - ((347*I)/3)*Pi + 3*Log[mu2/s]^2 + (50/3 - (14*I)*Pi)*
          zeta[2] + Log[mu2/s]*(5 + (6*I)*Pi + 18*zeta[2]) - 84*zeta[3]) + 
       (-1093/6 - (10*I)*Pi)*zeta[3] + Log[mu2/s]*(-21/8 - ((31*I)/12)*Pi + 
         (29/4 + ((61*I)/6)*Pi)*zeta[2] + 2*zeta[3]) + 
       G[1, x]*(-53 + ((347*I)/3)*Pi - 3*Log[mu2/s]^2 + 
         Log[mu2/s]*(-5 - (6*I)*Pi - 18*zeta[2]) + (-422/3 + (20*I)*Pi)*
          zeta[2] + 74*zeta[3]) + (5087*zeta[4])/48)))/Nc^2 + 
  Nc^3*(((-415*I)/3)*Pi + (64*I)*Pi*G[0, 0, 1, x] + 
    (21 + (18*I)*Pi)*G[0, 1, 1, x] + ((11*I)/2)*Pi*G[1, 0, 1, x] + 
    64*G[0, 0, 1, 1, x] + 18*G[0, 1, 1, 1, x] + (11*G[1, 0, 1, 1, x])/2 - 
    (93*G[1, 1, 1, 1, x])/2 + ((15*I)/2)*Pi*Log[mu2/s]^2 + 
    G[1, 1, 1, x]*(-395/6 - ((15*I)/2)*Pi + 39*Log[mu2/s]) + 
    G[0, 1, x]*((21*I)*Pi - 100*zeta[2]) + 
    G[1, 1, x]*(3493/24 - ((575*I)/12)*Pi + (215/12 + ((39*I)/2)*Pi)*
       Log[mu2/s] - (39*Log[mu2/s]^2)/4 - (235*zeta[2])/4) + 
    Log[mu2/s]*(((-175*I)/6)*Pi - 30*zeta[2]) + (419/3 - ((15*I)/2)*Pi)*
     zeta[2] + ((15*I)*Pi*G[0, 0, 1, x] + (-115/3 - (15*I)*Pi)*
       G[0, 1, 1, x] - (5*I)*Pi*G[1, 0, 1, x] + 15*G[0, 0, 1, 1, x] - 
      15*G[0, 1, 1, 1, x] - 5*G[1, 0, 1, 1, x] + 35*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(133/3 + (5*I)*Pi - 30*Log[mu2/s]) + 
      G[0, 1, x]*(((-115*I)/3)*Pi + 15*zeta[2]) + 
      G[1, 1, x]*(-115 + ((91*I)/6)*Pi + (-175/6 - (15*I)*Pi)*Log[mu2/s] + 
        (15*Log[mu2/s]^2)/2 + (95*zeta[2])/2) + 
      G[1, x]*((-115*I)*Pi + ((15*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-175*I)/6)*Pi - 30*zeta[2]) + (374/3 - ((15*I)/2)*Pi)*
         zeta[2] - 15*zeta[3]))/x + (-15 + (82*I)*Pi)*zeta[3] + 
    G[1, x]*(-415/3 + ((931*I)/8)*Pi + (15/2 - ((39*I)/4)*Pi)*Log[mu2/s]^2 + 
      (-193/3 + ((39*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
       (-175/6 + ((395*I)/12)*Pi + 39*zeta[2]) + (39*zeta[3])/2) + 
    x^2*(1496117/7776 + ((8363*I)/216)*Pi + ((232*I)/3)*Pi*G[0, 0, 1, x] + 
      (350/9 - ((218*I)/3)*Pi)*G[0, 1, 1, x] - ((232*I)/3)*Pi*G[1, 0, 1, x] + 
      (-350/9 + ((218*I)/3)*Pi)*G[1, 1, 1, x] + (232*G[0, 0, 1, 1, x])/3 - 
      (218*G[0, 1, 1, 1, x])/3 - (232*G[1, 0, 1, 1, x])/3 + 
      (218*G[1, 1, 1, 1, x])/3 + (-61/36 + (I/2)*Pi)*Log[mu2/s]^3 + 
      (3*Log[mu2/s]^4)/8 + G[1, 1, x]*(((-350*I)/9)*Pi + 
        ((8*I)/3)*Pi*Log[mu2/s] + (4*Log[mu2/s]^2)/3 - 76*zeta[2]) + 
      Log[mu2/s]^2*(-2449/216 - ((29*I)/12)*Pi - (9*zeta[2])/4) + 
      (5711/108 + ((17*I)/4)*Pi)*zeta[2] + G[0, 1, x]*
       (((350*I)/9)*Pi + 68*zeta[2]) + G[1, x]*(404/81 + ((484*I)/27)*Pi + 
        (8/3 - ((5*I)/3)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + 
        (18 + ((5*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(484/27 + ((16*I)/3)*Pi + 
          (17*zeta[2])/3) - (2*zeta[3])/3) + (7/3 - ((239*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(21857/648 - ((19*I)/4)*Pi + (485/36 - ((5*I)/6)*Pi)*
         zeta[2] + 3*zeta[3]) - (3529*zeta[4])/16) - (451*zeta[4])/2 + 
    x^3*((-34*I)*Pi*G[0, 0, 1, x] + (34*I)*Pi*G[0, 1, 1, x] + 
      (34*I)*Pi*G[1, 0, 1, x] - (34*I)*Pi*G[1, 1, 1, x] - 
      34*G[0, 0, 1, 1, x] + 34*G[0, 1, 1, 1, x] + 34*G[1, 0, 1, 1, x] - 
      34*G[1, 1, 1, 1, x] - 34*G[0, 1, x]*zeta[2] + 34*G[1, 1, x]*zeta[2] + 
      (34*I)*Pi*zeta[3] + (187*zeta[4])/2) + 
    x*(-744559/15552 + ((767*I)/8)*Pi - ((100*I)/3)*Pi*G[0, 0, 1, x] + 
      (-3557/36 + ((107*I)/3)*Pi)*G[0, 1, 1, x] + 
      ((130*I)/3)*Pi*G[1, 0, 1, x] - (100*G[0, 0, 1, 1, x])/3 + 
      (107*G[0, 1, 1, 1, x])/3 + (130*G[1, 0, 1, 1, x])/3 - 
      (77*G[1, 1, 1, 1, x])/3 + G[1, 1, 1, x]*(2291/36 - ((113*I)/3)*Pi - 
        12*Log[mu2/s]) + (-61/72 + (I/4)*Pi)*Log[mu2/s]^3 + 
      (3*Log[mu2/s]^4)/16 + G[0, 1, x]*(((-3557*I)/36)*Pi - 38*zeta[2]) + 
      Log[mu2/s]^2*(-53/54 - ((85*I)/12)*Pi - (9*zeta[2])/8) + 
      (-97073/432 + (8*I)*Pi)*zeta[2] + G[1, 1, x]*
       (-829/24 + ((2435*I)/36)*Pi + (4 - ((14*I)/3)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/3 + 49*zeta[2]) + 
      G[1, x]*(63011/648 - ((485*I)/54)*Pi + (-109/24 + ((13*I)/6)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + Log[mu2/s]*(5521/216 - 
          ((61*I)/12)*Pi - (55*zeta[2])/6) + (-241/24 - ((13*I)/6)*Pi)*
         zeta[2] - (19*zeta[3])/3) + (155/12 + ((337*I)/6)*Pi)*zeta[3] + 
      Log[mu2/s]*(-221/162 + ((1699*I)/72)*Pi + (2177/72 - ((5*I)/12)*Pi)*
         zeta[2] + (3*zeta[3])/2) + (3511*zeta[4])/32) + 
    ((-82*I)*Pi*G[0, 0, 1, x] - 82*G[0, 0, 1, 1, x] + 82*G[0, 1, x]*zeta[2] - 
      (82*I)*Pi*zeta[3] + (451*zeta[4])/2)/(1 - x)) + 
  Nf*(((-1471*I)/18)*Pi + 39*G[0, 0, 0, 0, x] - 27*G[0, 0, 0, 1, x] - 
    27*G[0, 0, 1, 0, x] + (245*G[0, 0, 1, 1, x])/2 - G[0, 1, 0, 0, x] + 
    22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 30*G[0, 1, 1, 1, x] + 
    3*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
    (51*G[1, 0, 1, 1, x])/2 - 147*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - 
    G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*
     (100/3 - 12*Log[mu2/s]) + G[1, 0, 0, x]*(77 + (7*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 0, x]*(7/3 + (19*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 1, x]*(7/3 + ((187*I)/2)*Pi - 2*Log[mu2/s]) + 
    ((11*I)/2)*Pi*Log[mu2/s]^2 + G[0, 1, 1, x]*(145/6 - (2*I)*Pi + 
      6*Log[mu2/s]) + G[1, 0, 1, x]*(22/3 - ((27*I)/2)*Pi + 6*Log[mu2/s]) + 
    G[1, 1, 0, x]*(22/3 - (142*I)*Pi + 6*Log[mu2/s]) + 
    G[1, 1, 1, x]*(-289/3 + (15*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 1, x]*(-34/3 + ((45*I)/2)*Pi + (-4 + (4*I)*Pi)*Log[mu2/s] - 
      (277*zeta[2])/2) + Log[mu2/s]*(((-71*I)/6)*Pi - 30*zeta[2]) + 
    G[1, 1, x]*(1577/18 - ((211*I)/3)*Pi + (56*Log[mu2/s])/3 - 
      9*Log[mu2/s]^2 - (11*zeta[2])/2) + (827/6 - ((171*I)/2)*Pi)*zeta[2] + 
    G[0, 0, x]*(-1375/18 + ((113*I)/6)*Pi + (-101/6 - (5*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/2 + (145*zeta[2])/2) + 
    G[1, 0, x]*(-34/3 + ((241*I)/3)*Pi + (-4 + (4*I)*Pi)*Log[mu2/s] + 
      77*zeta[2]) + G[1, x]*(-1471/18 + ((580*I)/9)*Pi + 
      (11/2 - (9*I)*Pi)*Log[mu2/s]^2 + (5/3 + (163*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-71/6 + ((77*I)/3)*Pi + 48*zeta[2]) - 59*zeta[3]) + 
    G[0, x]*(((-1579*I)/18)*Pi + ((9*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-125*I)/6)*Pi - 18*zeta[2]) + (-35 - ((3*I)/2)*Pi)*
       zeta[2] - 41*zeta[3]) + (157/3 + (93*I)*Pi)*zeta[3] + 
    ((11*I)*Pi*G[0, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, x] + 11*G[0, 0, 1, 1, x] - 
      8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 13*G[0, 1, 1, 1, x] + 
      7*G[1, 0, 1, 1, x] + 114*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 
      6*G[1, 1, 1, 0, x] - 10*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(54 - (10*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-223/6 + I*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-10/3 + (3*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-10/3 + (116*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, x]*(((-10*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] - 94*zeta[2]) + 
      G[1, 1, x]*(-500/9 + ((233*I)/6)*Pi + (-71/6 + I*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 - zeta[2]/2) + G[0, 1, x]*
       (((-223*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + 27*zeta[2]) + 
      G[1, x]*(((-500*I)/9)*Pi + ((11*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-71*I)/6)*Pi - 30*zeta[2]) + (101/6 - ((251*I)/2)*Pi)*
         zeta[2] + 91*zeta[3]))/x + x^3*(154*G[0, 0, 0, 0, x] - 
      94*G[0, 0, 0, 1, x] - 94*G[0, 0, 1, 0, x] + 88*G[0, 0, 1, 1, x] - 
      118*G[0, 1, 0, 0, x] + 62*G[0, 1, 0, 1, x] + 62*G[0, 1, 1, 0, x] - 
      60*G[0, 1, 1, 1, x] - 102*G[1, 0, 0, 0, x] + 38*G[1, 0, 0, 1, x] + 
      38*G[1, 0, 1, 0, x] - 28*G[1, 0, 1, 1, x] + 70*G[1, 1, 0, 0, x] - 
      10*G[1, 1, 0, 1, x] - 10*G[1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(-10 + (36*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-10 - (6*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-266/3 - (14*I)*Pi - 16*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-10 + (44*I)*Pi - 16*Log[mu2/s]) + 
      G[1, 1, 1, x]*(148/3 + (6*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, x]*(148/3 + (14*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 0, x]*(148/3 - (36*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-88/3 - (44*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, x]*(235/9 - ((95*I)/3)*Pi + (23/3 - (2*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 27*zeta[2]) + G[1, 1, x]*(-235/9 + ((95*I)/3)*Pi + 
        (-23/3 + (2*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 21*zeta[2]) + 
      (-235/3 + (95*I)*Pi)*zeta[2] + (-23 + (6*I)*Pi)*Log[mu2/s]*zeta[2] + 
      9*Log[mu2/s]^2*zeta[2] + G[1, 0, x]*(235/9 - ((95*I)/3)*Pi + 
        (23/3 - (2*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 3*zeta[2]) + 
      G[0, 0, x]*(-235/9 + ((95*I)/3)*Pi + (-23/3 + (2*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 57*zeta[2]) + 
      G[0, x]*((-266/3 + (28*I)*Pi)*zeta[2] - 24*Log[mu2/s]*zeta[2] - 
        56*zeta[3]) + (236/3 - (42*I)*Pi)*zeta[3] + 
      G[1, x]*((-88/3 - (52*I)*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] + 
        48*zeta[3]) - (279*zeta[4])/2) + 
    x*(10487/972 + ((32239*I)/162)*Pi + (185/3 - (7*I)*Pi)*G[1, 1, 1, x] + 
      (145*G[0, 0, 0, 0, x])/3 - 29*G[0, 0, 0, 1, x] - 29*G[0, 0, 1, 0, x] + 
      (275*G[0, 0, 1, 1, x])/6 - 26*G[0, 1, 0, 0, x] - 11*G[0, 1, 0, 1, x] - 
      11*G[0, 1, 1, 0, x] + 14*G[0, 1, 1, 1, x] - (31*G[1, 0, 0, 0, x])/3 - 
      22*G[1, 0, 0, 1, x] - 22*G[1, 0, 1, 0, x] + (247*G[1, 0, 1, 1, x])/6 + 
      56*G[1, 1, 0, 0, x] + 22*G[1, 1, 0, 1, x] + 22*G[1, 1, 1, 0, x] - 
      29*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(54 + ((4*I)/3)*Pi - 
        18*Log[mu2/s]) + G[0, 1, 1, x]*(-395/3 - (7*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 0, 1, x]*(13/3 + ((55*I)/6)*Pi - 10*Log[mu2/s]) + 
      G[1, 1, 0, x]*(13/3 + (68*I)*Pi - 10*Log[mu2/s]) + 
      (11/27 - ((2*I)/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/4 + 
      G[1, 0, 0, x]*(-151 - ((73*I)/3)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 1, x]*(80/3 + ((149*I)/6)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, x]*(80/3 - (29*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, x]*(-1322/9 + ((190*I)/3)*Pi + (-8/3 + ((8*I)/3)*Pi)*
         Log[mu2/s] + (19*Log[mu2/s]^2)/3 - (137*zeta[2])/2) + 
      (-54401/108 + ((1681*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
       (95/27 - ((82*I)/9)*Pi + (26*zeta[2])/3) + 
      G[0, 0, x]*(35/18 + ((335*I)/6)*Pi + (-149/6 + ((5*I)/3)*Pi)*
         Log[mu2/s] + (35*Log[mu2/s]^2)/6 + (57*zeta[2])/2) + 
      G[1, 0, x]*(487/6 - ((781*I)/6)*Pi + (33/2 - ((23*I)/3)*Pi)*
         Log[mu2/s] - (17*Log[mu2/s]^2)/6 + (143*zeta[2])/2) + 
      G[0, 1, x]*(487/6 - ((177*I)/2)*Pi + (33/2 - ((23*I)/3)*Pi)*
         Log[mu2/s] - (17*Log[mu2/s]^2)/6 + 91*zeta[2]) + 
      G[0, x]*(-707/6 + ((1217*I)/18)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-31/2 + ((2*I)/3)*Pi - 24*zeta[2]) + 
        (-163/6 + I*Pi)*zeta[2] - 41*zeta[3]) + 
      G[1, x]*(2795/9 - ((158*I)/9)*Pi + (-89/6 + ((9*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/3 + Log[mu2/s]*(289/6 - ((95*I)/6)*Pi - 
          (55*zeta[2])/3) + (-1/6 - ((605*I)/6)*Pi)*zeta[2] - 9*zeta[3]) + 
      Log[mu2/s]*(509/81 + ((1072*I)/27)*Pi + (170/9 + (5*I)*Pi)*zeta[2] - 
        zeta[3]/3) + (577/54 - (17*I)*Pi)*zeta[3] - (843*zeta[4])/8) + 
    x^4*(-24*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] - 
      24*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, x] - 
      24*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 0, x] - 
      24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 
      24*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 
      24*G[1, 1, 1, 1, x] - 24*G[0, 0, x]*zeta[2] + 24*G[0, 1, x]*zeta[2] + 
      24*G[1, 0, x]*zeta[2] - 24*G[1, 1, x]*zeta[2] - 90*zeta[4]) - 
    (723*zeta[4])/4 + ((4*I)*Pi*G[1, 0, 1, x] - (9*I)*Pi*G[1, 1, 0, x] - 
      39*G[0, 0, 0, 0, x] + 27*G[0, 0, 0, 1, x] + 27*G[0, 0, 1, 0, x] - 
      130*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - G[1, 0, 0, 0, x] + 
      4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 9*G[1, 1, 0, 0, x] + 
      G[0, 1, 0, x]*(-7/3 + (3*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(109/3 + (5*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-7/3 - (101*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-100/3 + 12*Log[mu2/s]) + 
      G[0, 0, x]*(1375/18 - ((113*I)/6)*Pi + (101/6 + (5*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 - (145*zeta[2])/2) + 
      G[1, 0, x]*(((109*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 21*zeta[2]) - 
      ((116*I)/3)*Pi*zeta[2] + G[0, 1, x]*(((-7*I)/3)*Pi + 
        (2*I)*Pi*Log[mu2/s] + 60*zeta[2]) + 
      G[1, x]*((13*I)*Pi*zeta[2] - 13*zeta[3]) + (116/3 - (85*I)*Pi)*
       zeta[3] + G[0, x]*(((1375*I)/18)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        (-59 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((101*I)/6)*Pi + 
          18*zeta[2]) + 41*zeta[3]) + (723*zeta[4])/4)/(1 - x) + 
    x^2*(-59555/972 - ((4339*I)/162)*Pi - (349*G[0, 0, 0, 0, x])/3 + 
      49*G[0, 0, 0, 1, x] + 49*G[0, 0, 1, 0, x] - (118*G[0, 0, 1, 1, x])/3 + 
      123*G[0, 1, 0, 0, x] - 39*G[0, 1, 0, 1, x] - 39*G[0, 1, 1, 0, x] + 
      39*G[0, 1, 1, 1, x] + (259*G[1, 0, 0, 0, x])/3 - 5*G[1, 0, 0, 1, x] - 
      5*G[1, 0, 1, 0, x] - (56*G[1, 0, 1, 1, x])/3 - 57*G[1, 1, 0, 0, x] - 
      41*G[1, 1, 0, 1, x] - 41*G[1, 1, 1, 0, x] + 55*G[1, 1, 1, 1, x] + 
      G[0, 0, 1, x]*(-29 - ((61*I)/3)*Pi - 30*Log[mu2/s]) + 
      G[1, 0, 0, x]*(310/3 + ((154*I)/3)*Pi - 30*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-29 + (54*I)*Pi - 30*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-214/3 - (4*I)*Pi - 18*Log[mu2/s]) + 
      (1/27 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
      G[1, 0, 1, x]*(5/3 + (I/3)*Pi + 24*Log[mu2/s]) + 
      G[0, 1, 1, x]*(308/3 + (24*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 0, x]*(5/3 - (74*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-80 - ((94*I)/3)*Pi + 36*Log[mu2/s]) + 
      G[1, 0, x]*(-1673/18 + ((521*I)/6)*Pi + (-109/6 + ((17*I)/3)*Pi)*
         Log[mu2/s] + (35*Log[mu2/s]^2)/6 - (73*zeta[2])/2) + 
      Log[mu2/s]^2*(-131/27 - ((8*I)/9)*Pi - (53*zeta[2])/3) + 
      G[0, 1, x]*(-1673/18 + ((111*I)/2)*Pi + (-109/6 + ((17*I)/3)*Pi)*
         Log[mu2/s] + (35*Log[mu2/s]^2)/6 - (7*zeta[2])/2) + 
      (32633/108 - ((1549*I)/9)*Pi)*zeta[2] + 
      G[0, 0, x]*(821/18 - ((473*I)/6)*Pi + (181/6 - ((17*I)/3)*Pi)*
         Log[mu2/s] - (35*Log[mu2/s]^2)/6 + (57*zeta[2])/2) + 
      G[1, 1, x]*(2525/18 - ((127*I)/2)*Pi + (37/6 - ((17*I)/3)*Pi)*
         Log[mu2/s] - (35*Log[mu2/s]^2)/6 + (239*zeta[2])/2) + 
      G[1, x]*(-625/3 + ((38*I)/3)*Pi + (8 - I*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/3 + Log[mu2/s]*(-104/3 + (4*I)*Pi - (35*zeta[2])/3) + 
        (72 + ((289*I)/3)*Pi)*zeta[2] - 52*zeta[3]) + 
      Log[mu2/s]*(-4339/162 - ((361*I)/27)*Pi + (460/9 - (11*I)*Pi)*zeta[2] + 
        zeta[3]/3) + (-6295/54 + (51*I)*Pi)*zeta[3] + 
      G[0, x]*(625/3 - ((49*I)/3)*Pi - 9*Log[mu2/s]^2 + 
        (82 - (34*I)*Pi)*zeta[2] + Log[mu2/s]*(31 - (6*I)*Pi + 36*zeta[2]) + 
        30*zeta[3]) + (3677*zeta[4])/8)) + 
  (((-281*I)/24)*Pi + (-7/2 + (9*I)*Pi)*G[0, 0, 0, x] + 
    (31/12 + (I/2)*Pi)*G[0, 0, 1, x] + (31/12 - I*Pi)*G[0, 1, 0, x] + 
    (-173/12 - (5*I)*Pi)*G[0, 1, 1, x] + (-155/12 + ((3*I)/2)*Pi)*
     G[1, 0, 0, x] + (205/12 - (3*I)*Pi)*G[1, 0, 1, x] + 
    (205/12 + I*Pi)*G[1, 1, 0, x] + (-6 + (9*I)*Pi)*G[1, 1, 1, x] + 
    (23*G[0, 0, 0, 0, x])/2 - (5*G[0, 0, 0, 1, x])/2 - 
    (5*G[0, 0, 1, 0, x])/2 + 3*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] + 
    G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] + 
    (3*G[1, 0, 0, 0, x])/2 - 3*G[1, 0, 1, 1, x] + 13*G[1, 1, 0, 0, x] - 
    12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 21*G[1, 1, 1, 1, x] + 
    (I/2)*Pi*Log[mu2/s]^2 + G[0, 0, x]*(-11/3 - ((5*I)/3)*Pi + 
      (-3/4 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 - (47*zeta[2])/4) + 
    Log[mu2/s]*(((3*I)/2)*Pi - 6*zeta[2]) + (12 + (I/2)*Pi)*zeta[2] + 
    G[1, 0, x]*(-15/2 + ((25*I)/6)*Pi + 8*zeta[2]) + 
    G[0, 1, x]*(-15/2 - ((71*I)/6)*Pi + 10*zeta[2]) + 
    G[1, 1, x]*(-347/24 + ((97*I)/12)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 + 14*zeta[2]) + ((3*I)*Pi*G[0, 0, 0, x] + 
      3*G[0, 0, 0, 0, x] - 6*G[0, 0, x]*zeta[2])/(1 - x)^2 + 
    G[1, x]*(-281/24 - ((491*I)/24)*Pi + (1/2 - I*Pi)*Log[mu2/s]^2 + 
      (-31 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*(3/2 - (2*I)*Pi + 12*zeta[2]) - 
      5*zeta[3]) + (19/2 + (6*I)*Pi)*zeta[3] + 
    G[0, x]*(((-67*I)/6)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
      (-27/2 + ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/4)*Pi + 
        3*zeta[2]) + 2*zeta[3]) + (I*Pi*G[0, 0, 1, x] + 
      (-4 + I*Pi)*G[0, 1, 1, x] - (15*G[1, 0, 1, x])/2 + 
      (-15/2 + (I/2)*Pi)*G[1, 1, 0, x] + (61/4 - ((5*I)/2)*Pi)*
       G[1, 1, 1, x] + G[0, 0, 1, 1, x] + G[0, 1, 1, 1, x] - 
      12*G[1, 1, 0, 0, x] + (25*G[1, 1, 0, 1, x])/2 + 
      (25*G[1, 1, 1, 0, x])/2 - 15*G[1, 1, 1, 1, x] + 
      G[1, 1, x]*(-389/24 + ((37*I)/4)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (45*zeta[2])/2) + G[1, 0, x]*
       (((-15*I)/2)*Pi - 13*zeta[2]) + G[0, 1, x]*((-4*I)*Pi - 3*zeta[2]) + 
      G[1, x]*(((-389*I)/24)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((3*I)/2)*Pi - 6*zeta[2]) + (2 - (3*I)*Pi)*zeta[2] + 
        13*zeta[3]))/x + x^3*((-29 + (32*I)*Pi)*G[0, 0, 0, x] + 
      (8 + (83*I)*Pi)*G[0, 0, 1, x] + (8 - (22*I)*Pi)*G[0, 1, 0, x] + 
      (13 - (93*I)*Pi)*G[0, 1, 1, x] + (21 - (20*I)*Pi)*G[1, 0, 0, x] - 
      (95*I)*Pi*G[1, 0, 1, x] + (10*I)*Pi*G[1, 1, 0, x] + 
      (-21 + (105*I)*Pi)*G[1, 1, 1, x] + 41*G[0, 0, 0, 0, x] - 
      9*G[0, 0, 0, 1, x] - 9*G[0, 0, 1, 0, x] + 92*G[0, 0, 1, 1, x] - 
      31*G[0, 1, 0, 0, x] + 9*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] - 
      102*G[0, 1, 1, 1, x] - 29*G[1, 0, 0, 0, x] + 9*G[1, 0, 0, 1, x] + 
      9*G[1, 0, 1, 0, x] - 104*G[1, 0, 1, 1, x] + 19*G[1, 1, 0, 0, x] - 
      9*G[1, 1, 0, 1, x] - 9*G[1, 1, 1, 0, x] + 114*G[1, 1, 1, 1, x] + 
      G[1, 1, x]*(73/12 - ((51*I)/2)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (155*zeta[2])/2) + 
      G[0, 0, x]*(73/12 - ((51*I)/2)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + (73/4 - ((153*I)/2)*Pi)*
       zeta[2] + (-27/2 - (9*I)*Pi)*Log[mu2/s]*zeta[2] - 
      (9*Log[mu2/s]^2*zeta[2])/2 + G[1, 0, x]*(-73/12 + ((51*I)/2)*Pi + 
        (9/2 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
      G[0, 1, x]*(-73/12 + ((51*I)/2)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (155*zeta[2])/2) + 
      G[0, x]*((-16 + (34*I)*Pi)*zeta[2] - 10*zeta[3]) + 
      (-13 - (107*I)*Pi)*zeta[3] + G[1, x]*((-8 + (2*I)*Pi)*zeta[2] + 
        22*zeta[3]) - (1475*zeta[4])/4) + 
    x*(1937/192 + ((157*I)/8)*Pi + (-7/2 + (6*I)*Pi)*G[0, 0, 0, x] + 
      (17/6 + ((127*I)/2)*Pi)*G[0, 0, 1, x] + (17/6 + ((3*I)/2)*Pi)*
       G[0, 1, 0, x] + (1369/12 - (67*I)*Pi)*G[0, 1, 1, x] + 
      (13/3 + (4*I)*Pi)*G[1, 0, 0, x] + (4/3 - (69*I)*Pi)*G[1, 0, 1, x] + 
      (4/3 - ((17*I)/2)*Pi)*G[1, 1, 0, x] + (-489/4 + ((141*I)/2)*Pi)*
       G[1, 1, 1, x] + (17*G[0, 0, 0, 0, x])/2 - (5*G[0, 0, 0, 1, x])/2 - 
      (5*G[0, 0, 1, 0, x])/2 + 66*G[0, 0, 1, 1, x] + (3*G[0, 1, 0, 0, x])/2 - 
      67*G[0, 1, 1, 1, x] + (7*G[1, 0, 0, 0, x])/2 + G[1, 0, 0, 1, x]/2 + 
      G[1, 0, 1, 0, x]/2 - (139*G[1, 0, 1, 1, x])/2 + 4*G[1, 1, 0, 0, x] - 
      (25*G[1, 1, 0, 1, x])/2 - (25*G[1, 1, 1, 0, x])/2 + 
      83*G[1, 1, 1, 1, x] + (3/8 + (I/4)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/16 + 
      G[1, 1, x]*(233/4 - ((1433*I)/12)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (93*zeta[2])/2) + G[0, 0, x]*
       (-143/12 - ((17*I)/12)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 - (15*zeta[2])/4) + Log[mu2/s]^2*
       (13/8 + I*Pi - (13*zeta[2])/8) + (893/16 + ((11*I)/4)*Pi)*zeta[2] + 
      G[1, 0, x]*(23/6 + ((59*I)/12)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 + (43*zeta[2])/4) + G[0, 1, x]*
       (23/6 + ((697*I)/6)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 + (287*zeta[2])/4) + 
      G[1, x]*(237/8 + ((1535*I)/24)*Pi + (5/8 + (I/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(15/8 + (2*I)*Pi - 3*zeta[2]) + (885/8 + ((33*I)/4)*Pi)*
         zeta[2] - 9*zeta[3]) + Log[mu2/s]*(3 + ((23*I)/8)*Pi + 
        (-15/8 - (I/4)*Pi)*zeta[2] - 3*zeta[3]) + (-51/2 - ((125*I)/2)*Pi)*
       zeta[3] + G[0, x]*(-13 - ((31*I)/3)*Pi + (-3/4 - (I/2)*Pi)*
         Log[mu2/s]^2 + (37/4 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-9/4 - (3*I)*Pi + 6*zeta[2]) + 3*zeta[3]) - 
      (5235*zeta[4])/32) - (17*zeta[4])/2 + 
    ((7/2 - (12*I)*Pi)*G[0, 0, 0, x] + (-31/12 - ((7*I)/2)*Pi)*
       G[0, 0, 1, x] + (-31/12 + I*Pi)*G[0, 1, 0, x] - I*Pi*G[0, 1, 1, x] + 
      (11/12 - ((3*I)/2)*Pi)*G[1, 0, 0, x] - (29*G[0, 0, 0, 0, x])/2 + 
      (5*G[0, 0, 0, 1, x])/2 + (5*G[0, 0, 1, 0, x])/2 - 6*G[0, 0, 1, 1, x] + 
      2*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 
      (3*G[1, 0, 0, 0, x])/2 - ((7*I)/2)*Pi*zeta[2] + 
      G[1, 0, x]*(((11*I)/12)*Pi + 3*zeta[2]) + 
      G[0, 1, x]*(((-31*I)/12)*Pi + 5*zeta[2]) + 
      G[0, 0, x]*(11/3 + ((5*I)/3)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/4 + (71*zeta[2])/4) + 
      G[0, x]*(((11*I)/3)*Pi + (I/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((3*I)/4)*Pi - 3*zeta[2]) + (1/2 - ((9*I)/4)*Pi)*
         zeta[2] - 2*zeta[3]) + (7/2 - (6*I)*Pi)*zeta[3] + (17*zeta[4])/2)/
     (1 - x) + x^2*((-5/2 - (15*I)*Pi)*G[0, 0, 0, x] + 
      (5/6 - ((321*I)/2)*Pi)*G[0, 0, 1, x] + (5/6 + ((11*I)/2)*Pi)*
       G[0, 1, 0, x] + (-685/6 + (170*I)*Pi)*G[0, 1, 1, x] + 
      (55/12 + ((9*I)/2)*Pi)*G[1, 0, 0, x] + (-155/12 + (171*I)*Pi)*
       G[1, 0, 1, x] + (-155/12 + (5*I)*Pi)*G[1, 1, 0, x] + 
      (545/4 - ((361*I)/2)*Pi)*G[1, 1, 1, x] - (3*G[0, 0, 0, 0, x])/2 - 
      (27*G[0, 0, 0, 1, x])/2 - (27*G[0, 0, 1, 0, x])/2 - 
      147*G[0, 0, 1, 1, x] + 7*G[0, 1, 0, 0, x] - (3*G[0, 1, 0, 1, x])/2 - 
      (3*G[0, 1, 1, 0, x])/2 + (343*G[0, 1, 1, 1, x])/2 + 
      (21*G[1, 0, 0, 0, x])/2 - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
      177*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] + 21*G[1, 1, 0, 1, x] + 
      21*G[1, 1, 1, 0, x] - (403*G[1, 1, 1, 1, x])/2 + 
      G[0, 1, x]*(35/3 - ((1405*I)/12)*Pi + (-15/4 - ((5*I)/2)*Pi)*
         Log[mu2/s] - (5*Log[mu2/s]^2)/4 - (603*zeta[2])/4) + 
      G[1, 0, x]*(35/3 - ((145*I)/12)*Pi + (-15/4 - ((5*I)/2)*Pi)*
         Log[mu2/s] - (5*Log[mu2/s]^2)/4 - (43*zeta[2])/4) + 
      (-116 + ((273*I)/4)*Pi)*zeta[2] + (45/4 + ((15*I)/2)*Pi)*Log[mu2/s]*
       zeta[2] + (15*Log[mu2/s]^2*zeta[2])/4 + 
      G[0, 0, x]*(34/3 + ((25*I)/12)*Pi + (15/4 + ((5*I)/2)*Pi)*Log[mu2/s] + 
        (5*Log[mu2/s]^2)/4 + (121*zeta[2])/4) + 
      G[1, 1, x]*(-104/3 + ((1525*I)/12)*Pi + (15/4 + ((5*I)/2)*Pi)*
         Log[mu2/s] + (5*Log[mu2/s]^2)/4 + (525*zeta[2])/4) + 
      G[1, x]*(-251/12 - ((55*I)/2)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (-123/2 - ((31*I)/2)*Pi)*zeta[2] - 16*zeta[3]) + 
      (113/4 + (167*I)*Pi)*zeta[3] + G[0, x]*(251/12 + ((55*I)/2)*Pi + 
        (9/2 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        (99/4 - (16*I)*Pi)*zeta[2] + (11*zeta[3])/2) + (4505*zeta[4])/8))/
   Nc^3 + (((-535*I)/36)*Pi + (27/2 + (2*I)*Pi)*G[0, 0, 0, x] + 
    6*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] - 
    (35*G[0, 0, 1, 1, x])/2 - 7*G[0, 1, 0, 0, x] - (17*G[0, 1, 0, 1, x])/2 - 
    (17*G[0, 1, 1, 0, x])/2 + (81*G[0, 1, 1, 1, x])/2 + 19*G[1, 0, 0, 0, x] - 
    14*G[1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, x] + (63*G[1, 0, 1, 1, x])/2 - 
    18*G[1, 1, 0, 0, x] + (79*G[1, 1, 0, 1, x])/2 + (79*G[1, 1, 1, 0, x])/2 - 
    (133*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(361/6 - (36*I)*Pi - 
      9*Log[mu2/s]) + G[1, 0, 1, x]*(-71/3 + ((25*I)/2)*Pi - 5*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-71/3 + ((33*I)/2)*Pi - 5*Log[mu2/s]) + 
    G[0, 1, 1, x]*(-89/2 + (27*I)*Pi - 5*Log[mu2/s]) - 
    ((5*I)/2)*Pi*Log[mu2/s]^2 + G[1, 0, 0, x]*(29/2 + (8*I)*Pi + 
      3*Log[mu2/s]) + G[0, 1, 0, x]*(5/6 - ((25*I)/2)*Pi + 3*Log[mu2/s]) + 
    G[0, 0, 1, x]*(5/6 - ((37*I)/2)*Pi + 3*Log[mu2/s]) + 
    G[1, 1, x]*(187/72 + ((469*I)/12)*Pi + (31/12 - ((5*I)/2)*Pi)*
       Log[mu2/s] + (23*Log[mu2/s]^2)/4 - (113*zeta[2])/4) + 
    G[0, 0, x]*(-607/36 + ((32*I)/3)*Pi + (-11/3 + (4*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - (49*zeta[2])/2) + (91/3 + ((47*I)/6)*Pi)*zeta[2] + 
    G[1, 0, x]*(-82/3 - ((79*I)/6)*Pi + (-4 - (4*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 + (13*zeta[2])/2) + 
    Log[mu2/s]*(((17*I)/6)*Pi + 18*zeta[2]) + 
    G[0, 1, x]*(-82/3 - ((143*I)/3)*Pi + (-4 - (4*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 + 28*zeta[2]) + ((12*I)*Pi*G[0, 0, 0, x] + 
      12*G[0, 0, 0, 0, x] - 24*G[0, 0, x]*zeta[2])/(1 - x)^2 + 
    ((6*I)*Pi*G[1, 1, 1, x] + 6*G[1, 1, 1, 1, x] - 12*G[1, 1, x]*zeta[2])/
     x^2 + ((-3*I)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] + 
      (5/3 - (6*I)*Pi)*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 0, x] + 
      (-34/3 - (8*I)*Pi)*G[1, 0, 1, x] + (-34/3 - (6*I)*Pi)*G[1, 1, 0, x] - 
      3*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 
      8*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
      6*G[1, 0, 1, 1, x] + 9*G[1, 1, 0, 0, x] - 15*G[1, 1, 0, 1, x] - 
      15*G[1, 1, 1, 0, x] + 13*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(77/6 + (4*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, x]*(((5*I)/3)*Pi + 9*zeta[2]) + 
      G[1, 1, x]*(-1003/36 + ((13*I)/3)*Pi + (17/6 + I*Pi)*Log[mu2/s] - 
        (5*Log[mu2/s]^2)/2 + (49*zeta[2])/2) + 
      G[1, 0, x]*(((-34*I)/3)*Pi + 27*zeta[2]) + 
      G[1, x]*(((-1003*I)/36)*Pi - ((5*I)/2)*Pi*Log[mu2/s]^2 + 
        (37/3 + ((17*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((17*I)/6)*Pi + 
          18*zeta[2])))/x + (14/3 - (22*I)*Pi)*zeta[3] + 
    G[1, x]*(-535/36 - ((1577*I)/72)*Pi + (-5/2 + ((19*I)/4)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(17/6 - ((77*I)/12)*Pi - 21*zeta[2]) + 
      (73/2 - ((127*I)/4)*Pi)*zeta[2] + (13*zeta[3])/2) + 
    G[0, x]*(((-1591*I)/36)*Pi - ((23*I)/3)*Pi*Log[mu2/s] - 
      (I/2)*Pi*Log[mu2/s]^2 + (145/3 + ((25*I)/2)*Pi)*zeta[2] + 7*zeta[3]) + 
    Nf^2*(((38*I)/3)*Pi - ((10*I)/3)*Pi*G[0, 1, x] + 
      ((8*I)/3)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] - (10*G[0, 1, 1, x])/3 + 
      2*G[1, 0, 0, x] + (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 + 
      (20*G[1, 1, 1, x])/3 + G[1, 1, x]*(-172/9 + ((2*I)/3)*Pi - 
        (20*Log[mu2/s])/3) + (4*I)*Pi*Log[mu2/s] + 
      G[0, 0, x]*(32/3 + 4*Log[mu2/s]) + 
      ((2*I)*Pi*G[0, 1, x] + 2*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + 
        G[1, 1, x]*(32/3 + 4*Log[mu2/s]) + G[1, x]*(((32*I)/3)*Pi + 
          (4*I)*Pi*Log[mu2/s] - 18*zeta[2]))/x + 
      G[0, x]*(((32*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 18*zeta[2]) + 
      (-18 - (2*I)*Pi)*zeta[2] + G[1, x]*(38/3 - ((136*I)/9)*Pi + 
        (4 - ((20*I)/3)*Pi)*Log[mu2/s] + (80*zeta[2])/3) + 
      x^3*((-8*G[0, 0, 0, x])/3 + (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 0, x])/3 - 
        (8*G[1, 1, 1, x])/3 + G[0, 1, x]*(-52/9 - (8*Log[mu2/s])/3) + 
        G[1, 0, x]*(-52/9 - (8*Log[mu2/s])/3) + G[0, 0, x]*
         (52/9 + (8*Log[mu2/s])/3) + G[1, 1, x]*(52/9 + (8*Log[mu2/s])/3) + 
        (52*zeta[2])/3 + 8*Log[mu2/s]*zeta[2] - (8*zeta[3])/3) + 
      x*(-4199/1944 - ((4601*I)/162)*Pi - 4*G[0, 0, 0, x] + 
        (2*G[0, 0, 1, x])/3 + (2*G[0, 1, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 
        (8*G[1, 0, 0, x])/3 - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - 
        4*G[1, 1, 1, x] + G[1, 0, x]*(-26/9 - ((2*I)/3)*Pi - 
          (4*Log[mu2/s])/3) + G[0, 1, x]*(-26/9 + (2*I)*Pi - 
          (4*Log[mu2/s])/3) + (-35/54 - ((4*I)/9)*Pi)*Log[mu2/s]^2 - 
        (4*Log[mu2/s]^3)/27 + G[0, 0, x]*(26/3 + ((2*I)/3)*Pi + 
          4*Log[mu2/s]) + G[1, 1, x]*(130/9 - (2*I)*Pi + 4*Log[mu2/s]) + 
        G[0, x]*(38/3 + ((88*I)/9)*Pi + (4 + ((8*I)/3)*Pi)*Log[mu2/s] - 
          (46*zeta[2])/3) + G[1, x]*(-1064/27 - ((8*I)/9)*Pi + 
          (-112/9 + ((8*I)/3)*Pi)*Log[mu2/s] - 2*zeta[2]) + 
        (2717/54 + (I/9)*Pi)*zeta[2] + Log[mu2/s]*(-269/162 - 
          ((263*I)/27)*Pi + (59*zeta[2])/9) - (55*zeta[3])/27) + 
      ((-2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 2*G[1, 0, 0, x] + 
        G[0, 0, x]*(-32/3 - 4*Log[mu2/s]) + (2*I)*Pi*zeta[2] + 
        G[0, x]*(((-32*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 18*zeta[2]) - 
        2*zeta[3])/(1 - x) + 2*zeta[3] + x^2*(9071/1944 + ((497*I)/162)*Pi + 
        4*G[0, 0, 0, x] - (4*G[0, 0, 1, x])/3 - (4*G[0, 1, 0, x])/3 - 
        4*G[0, 1, 1, x] - 4*G[1, 0, 0, x] + (4*G[1, 0, 1, x])/3 + 
        (4*G[1, 1, 0, x])/3 + 4*G[1, 1, 1, x] + G[0, 0, x]*
         (-6 - ((4*I)/3)*Pi - 4*Log[mu2/s]) + G[1, 1, x]*
         (-34/3 + ((4*I)/3)*Pi - 4*Log[mu2/s]) + (47/54 + ((4*I)/9)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/27 + G[0, 1, x]*
         (26/3 - ((4*I)/3)*Pi + 4*Log[mu2/s]) + G[1, 0, x]*
         (26/3 + ((4*I)/3)*Pi + 4*Log[mu2/s]) + Log[mu2/s]*
         (497/162 + ((47*I)/27)*Pi - (131*zeta[2])/9) + 
        G[1, x]*(76/3 + ((16*I)/3)*Pi + 8*Log[mu2/s] - (20*zeta[2])/3) + 
        (-1709/54 - ((19*I)/9)*Pi)*zeta[2] + G[0, x]*(-76/3 - ((16*I)/3)*Pi - 
          8*Log[mu2/s] + (20*zeta[2])/3) + (181*zeta[3])/27)) + 
    x^3*(182*G[0, 0, 0, 0, x] - 44*G[0, 0, 0, 1, x] - 44*G[0, 0, 1, 0, x] + 
      115*G[0, 0, 1, 1, x] - 132*G[0, 1, 0, 0, x] + 18*G[0, 1, 0, 1, x] + 
      18*G[0, 1, 1, 0, x] - 113*G[0, 1, 1, 1, x] - 134*G[1, 0, 0, 0, x] + 
      8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 91*G[1, 0, 1, 1, x] + 
      96*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] + 
      101*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(-113/3 + (114*I)*Pi - 
        24*Log[mu2/s]) + G[1, 1, 0, x]*(-365/6 + (90*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-365/6 - (95*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, x]*(12 - (107*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 1, x]*(36 + (113*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 1, x]*(77/6 + (89*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 1, 0, x]*(77/6 - (96*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 0, 0, x]*(257/3 - (108*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, x]*(-137/2 - ((281*I)/6)*Pi - 22*Log[mu2/s] + 3*Log[mu2/s]^2 - 
        106*zeta[2]) + G[0, 0, x]*(-137/2 - ((281*I)/6)*Pi - 22*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 47*zeta[2]) + (-411/2 - ((281*I)/2)*Pi)*zeta[2] - 
      66*Log[mu2/s]*zeta[2] + 9*Log[mu2/s]^2*zeta[2] + 
      G[0, 1, x]*(137/2 + ((281*I)/6)*Pi + 22*Log[mu2/s] - 3*Log[mu2/s]^2 + 
        94*zeta[2]) + G[1, 0, x]*(137/2 + ((281*I)/6)*Pi + 22*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 95*zeta[2]) + 
      G[0, x]*((211/6 + (102*I)*Pi)*zeta[2] - 24*Log[mu2/s]*zeta[2] - 
        98*zeta[3]) + (-437/6 - (173*I)*Pi)*zeta[3] + 
      G[1, x]*((653/6 - (84*I)*Pi)*zeta[2] + 6*Log[mu2/s]*zeta[2] + 
        98*zeta[3]) - (3547*zeta[4])/4) + 
    x*(274493/5184 + ((16591*I)/216)*Pi + 8*G[0, 0, 0, 0, x] - 
      9*G[0, 0, 0, 1, x] - 9*G[0, 0, 1, 0, x] + 98*G[0, 0, 1, 1, x] + 
      7*G[0, 1, 0, 0, x] + 26*G[0, 1, 0, 1, x] + 26*G[0, 1, 1, 0, x] - 
      135*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] + 17*G[1, 0, 0, 1, x] + 
      17*G[1, 0, 1, 0, x] - 115*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] - 
      50*G[1, 1, 0, 1, x] - 50*G[1, 1, 1, 0, x] + 161*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(93/2 - (10*I)*Pi - 9*Log[mu2/s]) + 
      G[1, 1, 0, x]*(21 - (49*I)*Pi - 5*Log[mu2/s]) + 
      G[1, 0, 1, x]*(21 - (103*I)*Pi - 5*Log[mu2/s]) + 
      G[0, 1, 1, x]*(563/4 - (114*I)*Pi - 5*Log[mu2/s]) + 
      (-11/72 - ((11*I)/12)*Pi)*Log[mu2/s]^3 - (17*Log[mu2/s]^4)/48 + 
      G[1, 0, 0, x]*(-307/6 + (27*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-29/6 + (35*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-29/6 + (91*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-2023/12 + (126*I)*Pi + 15*Log[mu2/s]) + 
      G[1, 1, x]*(553/72 - ((643*I)/4)*Pi + (-79/6 + (3*I)*Pi)*Log[mu2/s] - 
        (7*Log[mu2/s]^2)/2 - (69*zeta[2])/2) + 
      G[1, 0, x]*(1733/36 - ((125*I)/6)*Pi + (28/3 - (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (23*zeta[2])/2) + (-8777/144 - ((29*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]^2*(91/18 + ((9*I)/4)*Pi + (95*zeta[2])/24) + 
      G[0, 0, x]*(-607/36 + (30*I)*Pi + (-35/3 - (2*I)*Pi)*Log[mu2/s] + 
        (5*Log[mu2/s]^2)/2 + (35*zeta[2])/2) + 
      G[0, 1, x]*(1733/36 + ((581*I)/4)*Pi + (28/3 - (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (129*zeta[2])/2) + 
      G[1, x]*(8591/72 + ((649*I)/9)*Pi + (29/24 - ((3*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + (1609/24 + ((105*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(391/24 - ((17*I)/12)*Pi + (23*zeta[2])/2) - 11*zeta[3]) + 
      Log[mu2/s]*(722/27 + ((1109*I)/72)*Pi + (-275/24 + ((29*I)/12)*Pi)*
         zeta[2] - (3*zeta[3])/2) + (-2509/36 - ((89*I)/2)*Pi)*zeta[3] + 
      G[0, x]*(-277/4 + ((365*I)/18)*Pi + (3/2 + (3*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-11 + ((2*I)/3)*Pi - 12*zeta[2]) + (-63/2 - (34*I)*Pi)*
         zeta[2] + 4*zeta[3]) - (2333*zeta[4])/96) - (207*zeta[4])/4 + 
    ((-27/2 - (20*I)*Pi)*G[0, 0, 0, x] - (6*I)*Pi*G[0, 1, 1, x] + 
      (3*I)*Pi*G[1, 0, 1, x] + I*Pi*G[1, 1, 0, x] - 18*G[0, 0, 0, 0, x] - 
      2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 10*G[0, 0, 1, 1, x] + 
      G[0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 
      14*G[1, 0, 0, 0, x] + 3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] + 
      G[1, 1, 0, 0, x] + G[0, 1, 0, x]*(31/6 - (4*I)*Pi + Log[mu2/s]) + 
      G[0, 0, 1, x]*(31/6 + (9*I)*Pi + Log[mu2/s]) + 
      G[1, 0, 0, x]*(1/2 - (10*I)*Pi + Log[mu2/s]) + ((14*I)/3)*Pi*zeta[2] + 
      G[1, 0, x]*((I/2)*Pi + I*Pi*Log[mu2/s] + 6*zeta[2]) + 
      G[0, 1, x]*(((31*I)/6)*Pi + I*Pi*Log[mu2/s] + 9*zeta[2]) + 
      G[0, 0, x]*(607/36 - ((14*I)/3)*Pi + (11*Log[mu2/s])/3 - 
        Log[mu2/s]^2/2 + (97*zeta[2])/2) + 
      G[0, x]*(((607*I)/36)*Pi + ((11*I)/3)*Pi*Log[mu2/s] - 
        (I/2)*Pi*Log[mu2/s]^2 + (-64/3 - ((9*I)/2)*Pi)*zeta[2] - 7*zeta[3]) + 
      G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + (-14/3 + (18*I)*Pi)*zeta[3] + 
      (87*zeta[4])/4)/(1 - x) + x^2*(85/32 + ((15*I)/8)*Pi - 
      164*G[0, 0, 0, 0, x] + (73*G[0, 0, 0, 1, x])/2 + 
      (73*G[0, 0, 1, 0, x])/2 - 189*G[0, 0, 1, 1, x] + 117*G[0, 1, 0, 0, x] - 
      (53*G[0, 1, 0, 1, x])/2 - (53*G[0, 1, 1, 0, x])/2 + 
      216*G[0, 1, 1, 1, x] + 137*G[1, 0, 0, 0, x] - (33*G[1, 0, 0, 1, x])/2 - 
      (33*G[1, 0, 1, 0, x])/2 + 176*G[1, 0, 1, 1, x] - 97*G[1, 1, 0, 0, x] + 
      (27*G[1, 1, 0, 1, x])/2 + (27*G[1, 1, 1, 0, x])/2 - 
      210*G[1, 1, 1, 1, x] + G[0, 1, 0, x]*(-169/6 + ((119*I)/2)*Pi - 
        31*Log[mu2/s]) + G[1, 0, 0, x]*(-35/3 + ((179*I)/2)*Pi - 
        31*Log[mu2/s]) + G[0, 0, 1, x]*(-169/6 - ((367*I)/2)*Pi - 
        31*Log[mu2/s]) + G[1, 1, 1, x]*(71 - ((435*I)/2)*Pi - 
        21*Log[mu2/s]) + (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/24 + 
      G[1, 1, 0, x]*(449/6 - ((115*I)/2)*Pi + 26*Log[mu2/s]) + 
      G[1, 0, 1, x]*(449/6 + ((371*I)/2)*Pi + 26*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-281/3 + ((431*I)/2)*Pi + 26*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-59 - ((183*I)/2)*Pi + 36*Log[mu2/s]) + 
      G[0, 1, x]*(-3329/36 - ((901*I)/6)*Pi - (85*Log[mu2/s])/3 + 
        (5*Log[mu2/s]^2)/2 - (311*zeta[2])/2) + 
      G[1, 0, x]*(-3329/36 + ((209*I)/6)*Pi - (85*Log[mu2/s])/3 + 
        (5*Log[mu2/s]^2)/2 - (167*zeta[2])/2) + 
      Log[mu2/s]^2*(25/24 + ((3*I)/4)*Pi - (109*zeta[2])/12) + 
      (681/4 + ((323*I)/4)*Pi)*zeta[2] + G[0, 0, x]*
       (3791/36 - ((317*I)/6)*Pi + (103*Log[mu2/s])/3 - (5*Log[mu2/s]^2)/2 + 
        (113*zeta[2])/2) + G[1, 1, x]*(2867/36 + ((1009*I)/6)*Pi + 
        (67*Log[mu2/s])/3 - (5*Log[mu2/s]^2)/2 + (323*zeta[2])/2) + 
      G[1, x]*(-388/3 - ((209*I)/6)*Pi + 3*Log[mu2/s]^2 + 
        Log[mu2/s]*(-22 - 21*zeta[2]) + (-415/2 + ((111*I)/2)*Pi)*zeta[2] - 
        (181*zeta[3])/2) + Log[mu2/s]*(15/8 + ((25*I)/12)*Pi + 
        (205/4 - ((7*I)/6)*Pi)*zeta[2] - 2*zeta[3]) + 
      (167 + (211*I)*Pi)*zeta[3] + G[0, x]*(388/3 + ((209*I)/6)*Pi - 
        3*Log[mu2/s]^2 + (197/2 - ((123*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(22 + 36*zeta[2]) + (181*zeta[3])/2) + 
      (47245*zeta[4])/48))/Nc + 
  Nc*(((-3575*I)/72)*Pi - (55*G[0, 0, 0, 0, x])/2 + 14*G[0, 0, 0, 1, x] + 
    14*G[0, 0, 1, 0, x] + (95*G[0, 0, 1, 1, x])/2 - 5*G[0, 1, 0, 0, x] - 
    45*G[0, 1, 0, 1, x] - 45*G[0, 1, 1, 0, x] + (131*G[0, 1, 1, 1, x])/2 + 
    (123*G[1, 0, 0, 0, x])/2 + 9*G[1, 0, 0, 1, x] + 9*G[1, 0, 1, 0, x] - 
    94*G[1, 0, 1, 1, x] - 111*G[1, 1, 0, 0, x] + (205*G[1, 1, 0, 1, x])/2 + 
    (205*G[1, 1, 1, 0, x])/2 - 103*G[1, 1, 1, 1, x] + 
    G[0, 1, 1, x]*(-611/12 - (I/2)*Pi - 21*Log[mu2/s]) + 
    G[1, 1, 0, x]*(89/12 - ((59*I)/2)*Pi - 21*Log[mu2/s]) + 
    G[1, 0, 1, x]*(89/12 - (106*I)*Pi - 21*Log[mu2/s]) + 
    G[0, 0, 1, x]*(209/4 + ((109*I)/2)*Pi - 7*Log[mu2/s]) + 
    G[0, 1, 0, x]*(209/4 - (57*I)*Pi - 7*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-731/12 + ((127*I)/2)*Pi - 7*Log[mu2/s]) + 
    (I/2)*Pi*Log[mu2/s]^2 + G[0, 0, 0, x]*(-125/6 + ((33*I)/2)*Pi + 
      30*Log[mu2/s]) + G[1, 1, 1, x]*(11/3 + ((119*I)/2)*Pi + 
      60*Log[mu2/s]) + G[1, 1, x]*(757/24 + ((115*I)/12)*Pi + 
      (-3/2 + (45*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 410*zeta[2]) + 
    G[0, 0, x]*(1559/36 + ((57*I)/2)*Pi + (-35/12 + ((49*I)/2)*Pi)*
       Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (675*zeta[2])/4) + 
    (746/3 + (135*I)*Pi)*zeta[2] + Log[mu2/s]*(((-115*I)/6)*Pi + 
      18*zeta[2]) + G[1, 0, x]*(-265/6 - ((95*I)/2)*Pi + 
      (6 - (30*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 24*zeta[2]) + 
    G[0, 1, x]*(-265/6 + ((22*I)/3)*Pi + (6 - (30*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 + (501*zeta[2])/2) + 
    ((9*I)*Pi*G[0, 0, 0, x] + 9*G[0, 0, 0, 0, x] - 18*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((6*I)*Pi*G[1, 1, 1, x] + 6*G[1, 1, 1, 1, x] - 
      12*G[1, 1, x]*zeta[2])/x^2 + ((3*I)*Pi*G[0, 0, 1, x] + 
      (22*I)*Pi*G[0, 1, 0, x] - (18*I)*Pi*G[1, 0, 0, x] + 
      3*G[0, 0, 1, 1, x] + 22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 
      70*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] - 
      3*G[1, 0, 1, 1, x] - 57*G[1, 1, 0, 0, x] - 33*G[1, 1, 0, 1, x] - 
      33*G[1, 1, 1, 0, x] + 59*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(147/4 - (16*I)*Pi - 42*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-385/6 - (11*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 1, 1, x]*(11/3 - (38*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-385/6 - (80*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 1, x]*(((11*I)/3)*Pi + (10*I)*Pi*Log[mu2/s] - 33*zeta[2]) + 
      G[1, 0, x]*(((-385*I)/6)*Pi + (10*I)*Pi*Log[mu2/s] + 113*zeta[2]) + 
      G[1, 1, x]*(-8699/72 - ((559*I)/12)*Pi + (-115/6 - (31*I)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2/2 + (429*zeta[2])/2) + 
      G[1, x]*(((-8699*I)/72)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        (1076/3 + ((123*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-115*I)/6)*Pi + 
          18*zeta[2]) - 107*zeta[3]))/x + (-1091/6 - ((141*I)/2)*Pi)*
     zeta[3] + G[0, x]*(((-31*I)/36)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((37*I)/12)*Pi - 3*zeta[2]) + (-253/2 + ((113*I)/4)*Pi)*
       zeta[2] + (29*zeta[3])/2) + G[1, x]*(-3575/72 - ((763*I)/24)*Pi + 
      (1/2 + (2*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-115/6 + ((11*I)/2)*Pi - 
        30*zeta[2]) + (-220/3 + ((127*I)/2)*Pi)*zeta[2] + 201*zeta[3]) + 
    x^2*(53987/1944 + ((1678*I)/81)*Pi + (569*G[0, 0, 0, 0, x])/6 - 
      32*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] + (400*G[0, 0, 1, 1, x])/3 - 
      221*G[0, 1, 0, 0, x] + 108*G[0, 1, 0, 1, x] + 108*G[0, 1, 1, 0, x] - 
      (317*G[0, 1, 1, 1, x])/2 - (509*G[1, 0, 0, 0, x])/6 + 
      (99*G[1, 0, 0, 1, x])/2 + (99*G[1, 0, 1, 0, x])/2 - 
      (535*G[1, 0, 1, 1, x])/3 - 16*G[1, 1, 0, 0, x] + 
      (203*G[1, 1, 0, 1, x])/2 + (203*G[1, 1, 1, 0, x])/2 - 
      (47*G[1, 1, 1, 1, x])/2 + G[1, 1, 0, x]*(-2039/12 + ((115*I)/2)*Pi - 
        28*Log[mu2/s]) + G[0, 1, 1, x]*(253/6 - ((157*I)/2)*Pi - 
        28*Log[mu2/s]) + G[1, 0, 1, x]*(-2039/12 - ((941*I)/6)*Pi - 
        28*Log[mu2/s]) + G[0, 0, 0, x]*(-27/2 + ((269*I)/6)*Pi - 
        18*Log[mu2/s]) + (-5/27 - ((2*I)/3)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/4 + G[1, 0, 0, x]*(683/4 - ((37*I)/3)*Pi + 
        23*Log[mu2/s]) + G[0, 1, 0, x]*(-4/3 - (90*I)*Pi + 23*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-4/3 + ((373*I)/3)*Pi + 23*Log[mu2/s]) + 
      G[1, 1, 1, x]*(1717/12 + (111*I)*Pi + 33*Log[mu2/s]) + 
      G[1, 1, x]*(-7291/36 - ((193*I)/4)*Pi + (-257/12 + (I/6)*Pi)*
         Log[mu2/s] - (29*Log[mu2/s]^2)/12 - (1327*zeta[2])/4) + 
      G[1, 0, x]*(6517/36 + ((65*I)/4)*Pi + (185/12 - (I/6)*Pi)*Log[mu2/s] + 
        (29*Log[mu2/s]^2)/12 - (543*zeta[2])/4) + 
      G[0, 0, x]*(-5743/36 - ((97*I)/4)*Pi + (-113/12 + (I/6)*Pi)*
         Log[mu2/s] - (29*Log[mu2/s]^2)/12 - (435*zeta[2])/4) + 
      G[0, 1, x]*(6517/36 + ((225*I)/4)*Pi + (185/12 - (I/6)*Pi)*Log[mu2/s] + 
        (29*Log[mu2/s]^2)/12 - (419*zeta[2])/4) + 
      Log[mu2/s]^2*(121/27 + ((4*I)/9)*Pi - (85*zeta[2])/12) + 
      (-11563/27 + ((611*I)/36)*Pi)*zeta[2] + 
      Log[mu2/s]*(1678/81 + ((314*I)/27)*Pi + (1357/36 - ((11*I)/2)*Pi)*
         zeta[2] - zeta[3]/3) + (9085/108 - (293*I)*Pi)*zeta[3] + 
      G[0, x]*(1117/12 + (39*I)*Pi - (9*Log[mu2/s]^2)/2 + 
        Log[mu2/s]*(35/2 - (3*I)*Pi - 18*zeta[2]) + 
        (2077/12 + ((245*I)/2)*Pi)*zeta[2] + 7*zeta[3]) + 
      G[1, x]*(-1117/12 - ((109*I)/3)*Pi + (11/2 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + (1058/3 - ((82*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-89/6 + (5*I)*Pi + (80*zeta[2])/3) + (495*zeta[3])/2) - 
      (5639*zeta[4])/4) + x^3*(-116*G[0, 0, 0, 0, x] + 119*G[0, 0, 0, 1, x] + 
      119*G[0, 0, 1, 0, x] - 148*G[0, 0, 1, 1, x] + 120*G[0, 1, 0, 0, x] - 
      109*G[0, 1, 0, 1, x] - 109*G[0, 1, 1, 0, x] + 124*G[0, 1, 1, 1, x] + 
      68*G[1, 0, 0, 0, x] - 71*G[1, 0, 0, 1, x] - 71*G[1, 0, 1, 0, x] + 
      100*G[1, 0, 1, 1, x] - 60*G[1, 1, 0, 0, x] + 49*G[1, 1, 0, 1, x] + 
      49*G[1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-206/3 - (45*I)*Pi - 30*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-535/6 - (7*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 0, 0, x]*(7/3 - (21*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-535/6 - (47*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 0, 0, x]*(161/3 + (15*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, x]*(199/6 + (13*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 1, 1, x]*(374/3 + (39*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, 1, x]*(199/6 + (53*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, x]*(-331/12 - (53*I)*Pi + (-35/2 + (3*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (259*zeta[2])/2) + 
      G[1, 1, x]*(-331/12 - (53*I)*Pi + (-35/2 + (3*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (19*zeta[2])/2) + (-331/4 - (159*I)*Pi)*
       zeta[2] + (-105/2 + (9*I)*Pi)*Log[mu2/s]*zeta[2] + 
      (27*Log[mu2/s]^2*zeta[2])/2 + G[0, 1, x]*(331/12 + (53*I)*Pi + 
        (35/2 - (3*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 + 
        (163*zeta[2])/2) + G[1, 0, x]*(331/12 + (53*I)*Pi + 
        (35/2 - (3*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 + 
        (187*zeta[2])/2) + G[1, x]*((137/6 - (19*I)*Pi)*zeta[2] - 
        30*Log[mu2/s]*zeta[2] - 39*zeta[3]) + (-183/2 + (54*I)*Pi)*zeta[3] + 
      G[0, x]*((871/6 + I*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] + 27*zeta[3]) - 
      (615*zeta[4])/4) - (2231*zeta[4])/4 + 
    x^4*(48*G[0, 0, 0, 0, x] - 48*G[0, 0, 0, 1, x] - 48*G[0, 0, 1, 0, x] + 
      48*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] + 48*G[0, 1, 0, 1, x] + 
      48*G[0, 1, 1, 0, x] - 48*G[0, 1, 1, 1, x] - 48*G[1, 0, 0, 0, x] + 
      48*G[1, 0, 0, 1, x] + 48*G[1, 0, 1, 0, x] - 48*G[1, 0, 1, 1, x] + 
      48*G[1, 1, 0, 0, x] - 48*G[1, 1, 0, 1, x] - 48*G[1, 1, 1, 0, x] + 
      48*G[1, 1, 1, 1, x] + 48*G[0, 0, x]*zeta[2] - 48*G[0, 1, x]*zeta[2] - 
      48*G[1, 0, x]*zeta[2] + 48*G[1, 1, x]*zeta[2] + 180*zeta[4]) + 
    x*(1911959/15552 + ((56983*I)/648)*Pi - (191*G[0, 0, 0, 0, x])/6 + 
      12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - (478*G[0, 0, 1, 1, x])/3 + 
      (99*G[0, 1, 0, 0, x])/2 + (47*G[0, 1, 0, 1, x])/2 + 
      (47*G[0, 1, 1, 0, x])/2 + 87*G[0, 1, 1, 1, x] + 
      (305*G[1, 0, 0, 0, x])/6 - 79*G[1, 0, 0, 1, x] - 79*G[1, 0, 1, 0, x] + 
      (1313*G[1, 0, 1, 1, x])/6 + 159*G[1, 1, 0, 0, x] - 
      178*G[1, 1, 0, 1, x] - 178*G[1, 1, 1, 0, x] + 82*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-1229/12 - (123*I)*Pi - 27*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-526/3 - ((301*I)/6)*Pi - 22*Log[mu2/s]) + 
      G[0, 1, 0, x]*(131/2 + (51*I)*Pi - 22*Log[mu2/s]) + 
      G[0, 0, 1, x]*(131/2 - ((508*I)/3)*Pi - 22*Log[mu2/s]) + 
      (-569/216 + ((5*I)/12)*Pi)*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/16 + 
      G[1, 1, 0, x]*(359/2 + 19*Log[mu2/s]) + G[0, 1, 1, x]*
       (-2249/12 + ((259*I)/2)*Pi + 19*Log[mu2/s]) + 
      G[1, 0, 1, x]*(359/2 + ((953*I)/6)*Pi + 19*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-73/2 + ((43*I)/6)*Pi + 27*Log[mu2/s]) + 
      G[0, 1, x]*(-7327/36 - ((911*I)/6)*Pi + (-359/12 + ((7*I)/6)*Pi)*
         Log[mu2/s] + (25*Log[mu2/s]^2)/12 - (765*zeta[2])/4) + 
      Log[mu2/s]^2*(-2231/216 - ((71*I)/18)*Pi - (85*zeta[2])/24) + 
      (156061/432 + ((3433*I)/36)*Pi)*zeta[2] + 
      G[0, 0, x]*(470/9 + ((457*I)/12)*Pi + (109/12 + ((47*I)/6)*Pi)*
         Log[mu2/s] + (17*Log[mu2/s]^2)/12 + (17*zeta[2])/4) + 
      G[1, 0, x]*(-7327/36 - ((103*I)/4)*Pi + (-359/12 + ((7*I)/6)*Pi)*
         Log[mu2/s] + (25*Log[mu2/s]^2)/12 + (1411*zeta[2])/4) + 
      G[1, 1, x]*(5579/18 + ((491*I)/4)*Pi + (137/3 - ((38*I)/3)*Pi)*
         Log[mu2/s] - (7*Log[mu2/s]^2)/3 + 503*zeta[2]) + 
      G[1, x]*(19243/216 + ((10871*I)/72)*Pi + (41/24 - ((17*I)/4)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + (-13403/24 - ((1169*I)/12)*Pi)*
         zeta[2] + Log[mu2/s]*(3209/72 + ((115*I)/6)*Pi + (34*zeta[2])/3) - 
        (563*zeta[3])/2) + (3097/54 + ((369*I)/2)*Pi)*zeta[3] + 
      Log[mu2/s]*(5335/162 + ((3275*I)/216)*Pi + (895/72 - ((7*I)/4)*Pi)*
         zeta[2] + (13*zeta[3])/3) + G[0, x]*(-409/12 - ((2881*I)/18)*Pi + 
        (-35/4 - ((49*I)/3)*Pi)*Log[mu2/s] + (9/4 + ((7*I)/2)*Pi)*
         Log[mu2/s]^2 + (-677/4 + ((15*I)/2)*Pi)*zeta[2] + (119*zeta[3])/2) + 
      (14003*zeta[4])/32) + ((-21*I)*Pi*G[0, 1, 1, x] + 
      (23*I)*Pi*G[1, 0, 1, x] + I*Pi*G[1, 1, 0, x] + 
      (37*G[0, 0, 0, 0, x])/2 - 20*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] - 
      80*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 21*G[0, 1, 0, 1, x] - 
      21*G[0, 1, 1, 0, x] - (125*G[1, 0, 0, 0, x])/2 + 23*G[1, 0, 0, 1, x] + 
      23*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
       (125/6 - ((63*I)/2)*Pi - 30*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-249/4 - (11*I)*Pi + 11*Log[mu2/s]) + 
      G[1, 0, 0, x]*(151/12 - ((57*I)/2)*Pi + 11*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-249/4 - (89*I)*Pi + 11*Log[mu2/s]) + 
      G[1, 0, x]*(((151*I)/12)*Pi + (11*I)*Pi*Log[mu2/s] - 57*zeta[2]) - 
      ((449*I)/6)*Pi*zeta[2] + G[0, 1, x]*(((-249*I)/4)*Pi + 
        (11*I)*Pi*Log[mu2/s] + 115*zeta[2]) + 
      G[0, 0, x]*(-1559/36 - ((77*I)/2)*Pi + (35/12 - ((41*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (747*zeta[2])/4) + 
      G[1, x]*((22*I)*Pi*zeta[2] - 22*zeta[3]) + 
      G[0, x]*(((-1559*I)/36)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        (479/2 - ((81*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((35*I)/12)*Pi + 
          3*zeta[2]) - (29*zeta[3])/2) + (449/6 - ((59*I)/2)*Pi)*zeta[3] + 
      (2111*zeta[4])/4)/(1 - x) + Nf^2*(((-47*I)/6)*Pi + 
      ((10*I)/3)*Pi*G[0, 1, x] + (10*G[0, 1, 1, x])/3 - 6*G[1, 1, 1, x] - 
      ((8*I)/3)*Pi*Log[mu2/s] + G[1, 1, x]*(241/18 - (2*I)*Pi + 
        4*Log[mu2/s]) + G[1, x]*(-47/6 + ((193*I)/18)*Pi + 
        (-8/3 + (4*I)*Pi)*Log[mu2/s] - (46*zeta[2])/3) + 12*zeta[2] + 
      (((-4*I)/3)*Pi*G[0, 1, x] - (4*G[0, 1, 1, x])/3 + (8*G[1, 1, 1, x])/3 + 
        G[1, 1, x]*(-13/2 - (8*Log[mu2/s])/3) + 
        G[1, x]*(((-13*I)/2)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 12*zeta[2]))/x + 
      x^2*(22765/648 + ((2143*I)/162)*Pi + (8*I)*Pi*G[0, 0, 1, x] + 
        (44/9 - (8*I)*Pi)*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
        (-44/9 + (8*I)*Pi)*G[1, 1, 1, x] + 8*G[0, 0, 1, 1, x] - 
        8*G[0, 1, 1, 1, x] - 8*G[1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, x] + 
        (1/6 - ((2*I)/3)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + 
        G[1, x]*(56/81 + ((40*I)/27)*Pi + (40/27 + ((4*I)/3)*Pi)*Log[mu2/s] + 
          (2*Log[mu2/s]^2)/3) + G[1, 1, x]*(((-44*I)/9)*Pi - 8*zeta[2]) + 
        (-65/54 + I*Pi)*zeta[2] + Log[mu2/s]*(677/54 + ((49*I)/27)*Pi + 
          (29*zeta[2])/9) + G[0, 1, x]*(((44*I)/9)*Pi + 8*zeta[2]) + 
        (5/3 - (8*I)*Pi)*zeta[3] - 22*zeta[4]) + 
      x*(-671/24 - ((437*I)/81)*Pi - (4*I)*Pi*G[0, 0, 1, x] + 
        (-62/9 + (4*I)*Pi)*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] + 
        (74/9 - (4*I)*Pi)*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 
        4*G[0, 1, 1, 1, x] + 4*G[1, 0, 1, 1, x] - 4*G[1, 1, 1, 1, x] + 
        (1/18 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + 
        G[0, 1, x]*(((-62*I)/9)*Pi - 4*zeta[2]) + 
        Log[mu2/s]*(-529/54 + ((23*I)/27)*Pi - (29*zeta[2])/9) + 
        (-619/54 - I*Pi)*zeta[2] + G[1, x]*(713/162 - ((154*I)/27)*Pi + 
          (20/27 - ((8*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 
          (10*zeta[2])/3) + G[1, 1, x]*(-58/9 + ((62*I)/9)*Pi - 
          (4*Log[mu2/s])/3 + 4*zeta[2]) + (-5/3 + (4*I)*Pi)*zeta[3] + 
        11*zeta[4]) + x^3*((-4*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 1, x] + 
        (4*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 1, x] - 
        4*G[0, 0, 1, 1, x] + 4*G[0, 1, 1, 1, x] + 4*G[1, 0, 1, 1, x] - 
        4*G[1, 1, 1, 1, x] - 4*G[0, 1, x]*zeta[2] + 4*G[1, 1, x]*zeta[2] + 
        (4*I)*Pi*zeta[3] + 11*zeta[4]))), 
 Nf^3*(x^2*(100/243 + ((40*I)/81)*Pi + (40/81 + ((8*I)/27)*Pi)*Log[mu2/s] + 
      (4*Log[mu2/s]^2)/27 - (8*zeta[2])/9) + 
    x*(-100/243 - ((40*I)/81)*Pi + (-40/81 - ((8*I)/27)*Pi)*Log[mu2/s] - 
      (4*Log[mu2/s]^2)/27 + (8*zeta[2])/9)) + 
  (Nf*(-8497/1296 - ((238*I)/27)*Pi + 4*G[0, 0, 0, 0, x] - 
     (57*G[0, 0, 0, 1, x])/2 - (57*G[0, 0, 1, 0, x])/2 + 
     33*G[0, 0, 1, 1, x] + 5*G[0, 1, 0, 0, x] - (15*G[0, 1, 0, 1, x])/2 - 
     (15*G[0, 1, 1, 0, x])/2 + 39*G[0, 1, 1, 1, x] + 29*G[1, 0, 0, 0, x] + 
     9*G[1, 0, 0, 1, x] + 9*G[1, 0, 1, 0, x] - 17*G[1, 0, 1, 1, x] - 
     59*G[1, 1, 0, 0, x] + 42*G[1, 1, 0, 1, x] + 42*G[1, 1, 1, 0, x] - 
     96*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(37/6 - (18*I)*Pi - 10*Log[mu2/s]) + 
     G[0, 1, 1, x]*(-125/6 + ((43*I)/2)*Pi - 10*Log[mu2/s]) + 
     G[1, 1, 0, x]*(37/6 - (27*I)*Pi - 10*Log[mu2/s]) + 
     G[0, 0, 1, x]*(8 - ((3*I)/2)*Pi - 6*Log[mu2/s]) + 
     G[0, 1, 0, x]*(8 - ((17*I)/2)*Pi - 6*Log[mu2/s]) + 
     G[1, 0, 0, x]*(16/3 + (32*I)*Pi - 6*Log[mu2/s]) + 
     (14/9 - I*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/9 + 
     G[0, 0, 0, x]*(13/6 - ((13*I)/2)*Pi + 18*Log[mu2/s]) + 
     G[1, 1, 1, x]*(112/3 - (24*I)*Pi + 30*Log[mu2/s]) + 
     G[1, 1, x]*(-71/3 + (37*I)*Pi + (-13/2 + (25*I)*Pi)*Log[mu2/s] + 
       (5*Log[mu2/s]^2)/2 - (205*zeta[2])/2) + 
     G[1, 0, x]*(8/3 + ((35*I)/2)*Pi + (6 - (16*I)*Pi)*Log[mu2/s] + 
       zeta[2]/2) + (520/9 + (38*I)*Pi)*zeta[2] + 
     Log[mu2/s]*(122/27 - ((8*I)/9)*Pi + (97*zeta[2])/6) + 
     G[0, 0, x]*(-181/6 + ((11*I)/3)*Pi + (-13/2 + (9*I)*Pi)*Log[mu2/s] - 
       (3*Log[mu2/s]^2)/2 + (57*zeta[2])/2) + 
     G[0, 1, x]*(8/3 - ((41*I)/6)*Pi + (6 - (16*I)*Pi)*Log[mu2/s] + 
       (191*zeta[2])/2) + ((-3*I)*Pi*G[0, 0, 1, x] + 
       (12*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[1, 0, 0, x] - 
       3*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
       33*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 
       G[1, 0, 1, 1, x] + 20*G[1, 1, 0, 0, x] - (71*G[1, 1, 0, 1, x])/2 - 
       (71*G[1, 1, 1, 0, x])/2 + 70*G[1, 1, 1, 1, x] + 
       G[1, 1, 1, x]*(-43/2 + ((33*I)/2)*Pi - 18*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-12 + (3*I)*Pi + 6*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-12 - ((19*I)/2)*Pi + 6*Log[mu2/s]) + 
       G[0, 1, 1, x]*(41/3 - (15*I)*Pi + 6*Log[mu2/s]) + 
       G[0, 1, x]*(((41*I)/3)*Pi + (6*I)*Pi*Log[mu2/s] - 27*zeta[2]) + 
       G[1, 0, x]*((-12*I)*Pi + (6*I)*Pi*Log[mu2/s] + 19*zeta[2]) + 
       G[1, 1, x]*(70/9 - ((112*I)/3)*Pi + (-23/6 - (15*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 + (177*zeta[2])/2) + 
       G[1, x]*(((70*I)/9)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
         (337/3 + (11*I)*Pi)*zeta[2] + Log[mu2/s]*(((-23*I)/6)*Pi + 
           18*zeta[2]) - 52*zeta[3]))/x + 
     G[0, x]*(-4 - (29*I)*Pi + (-1/6 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
       (17/2 + ((21*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-3/2 - ((5*I)/6)*Pi + 
         18*zeta[2]) - (73*zeta[3])/2) + (-917/18 - ((9*I)/2)*Pi)*zeta[3] + 
     G[1, x]*(-28/3 - ((47*I)/2)*Pi + (-3/2 + ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
       Log[mu2/s]*(-5/2 - ((7*I)/2)*Pi - 30*zeta[2]) + 
       (-301/3 + (35*I)*Pi)*zeta[2] + 81*zeta[3]) + 
     x^2*(185/32 + ((21*I)/8)*Pi - 40*G[0, 0, 0, 0, x] + 
       34*G[0, 0, 0, 1, x] + 34*G[0, 0, 1, 0, x] + 14*G[0, 0, 1, 1, x] + 
       12*G[0, 1, 0, 0, x] - 22*G[0, 1, 0, 1, x] - 22*G[0, 1, 1, 0, x] + 
       2*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 0, x] + 22*G[1, 0, 0, 1, x] + 
       22*G[1, 0, 1, 0, x] - 68*G[1, 0, 1, 1, x] + 34*G[1, 1, 0, 0, x] - 
       22*G[1, 1, 0, 1, x] - 22*G[1, 1, 1, 0, x] + 40*G[1, 1, 1, 1, x] + 
       G[1, 1, 0, x]*(-359/3 - (6*I)*Pi - 18*Log[mu2/s]) + 
       G[0, 0, 0, x]*(-635/3 - (24*I)*Pi - 18*Log[mu2/s]) + 
       G[0, 1, 1, x]*(521/3 - (38*I)*Pi - 18*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-359/3 - (64*I)*Pi - 18*Log[mu2/s]) + 
       (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/24 + 
       G[0, 1, 0, x]*(33 + (8*I)*Pi + 18*Log[mu2/s]) + 
       G[1, 0, 0, x]*(883/3 + (22*I)*Pi + 18*Log[mu2/s]) + 
       G[1, 1, 1, x]*(-83 + (36*I)*Pi + 18*Log[mu2/s]) + 
       G[0, 0, 1, x]*(33 + (66*I)*Pi + 18*Log[mu2/s]) + 
       G[0, 0, x]*(527/9 - ((1241*I)/6)*Pi + (-169/6 + (3*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (77*zeta[2])/2) + 
       G[1, 0, x]*(-1613/9 + ((1217*I)/6)*Pi + (169/6 - (3*I)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (59*zeta[2])/2) + 
       (8713/12 - ((2341*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
        (31/24 + ((3*I)/4)*Pi + (35*zeta[2])/12) + 
       G[0, 1, x]*(-1613/9 + ((1409*I)/6)*Pi + (169/6 - (3*I)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (29*zeta[2])/2) + 
       G[1, 1, x]*(2699/9 - ((1385*I)/6)*Pi + (-169/6 + (3*I)*Pi)*
          Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (35*zeta[2])/2) + 
       G[1, x]*(-53 + ((347*I)/3)*Pi - 3*Log[mu2/s]^2 + (646/3 + (4*I)*Pi)*
          zeta[2] + Log[mu2/s]*(-5 - (6*I)*Pi + 18*zeta[2]) - 14*zeta[3]) + 
       Log[mu2/s]*(21/8 + ((31*I)/12)*Pi + (-65/4 + ((47*I)/6)*Pi)*zeta[2] - 
         2*zeta[3]) + (-1439/6 - (86*I)*Pi)*zeta[3] + 
       G[0, x]*(53 - ((347*I)/3)*Pi + 3*Log[mu2/s]^2 + 
         Log[mu2/s]*(5 + (6*I)*Pi - 18*zeta[2]) + (86/3 - (10*I)*Pi)*
          zeta[2] + 24*zeta[3]) - (7631*zeta[4])/48) + 
     x^4*(-24*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] - 
       24*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, x] - 
       24*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 0, x] - 
       24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 
       24*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 
       24*G[1, 1, 1, 1, x] - 24*G[0, 0, x]*zeta[2] + 24*G[0, 1, x]*zeta[2] + 
       24*G[1, 0, x]*zeta[2] - 24*G[1, 1, x]*zeta[2] - 90*zeta[4]) + 
     x*(2009/2592 + ((15317*I)/216)*Pi + 4*G[0, 0, 0, 0, x] - 
       (27*G[0, 0, 0, 1, x])/2 - (27*G[0, 0, 1, 0, x])/2 - 
       4*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] + (25*G[0, 1, 0, 1, x])/2 + 
       (25*G[0, 1, 1, 0, x])/2 + 2*G[0, 1, 1, 1, x] + 18*G[1, 0, 0, 0, x] - 
       (97*G[1, 0, 0, 1, x])/2 - (97*G[1, 0, 1, 0, x])/2 + 
       70*G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] + (59*G[1, 1, 0, 1, x])/2 + 
       (59*G[1, 1, 1, 0, x])/2 - 28*G[1, 1, 1, 1, x] + 
       G[1, 1, 1, x]*(29/2 - ((33*I)/2)*Pi - 18*Log[mu2/s]) + 
       G[0, 1, 0, x]*(89/2 - ((11*I)/2)*Pi - 10*Log[mu2/s]) + 
       G[0, 0, 1, x]*(89/2 - ((55*I)/2)*Pi - 10*Log[mu2/s]) + 
       G[1, 0, 0, x]*(-289/2 - ((81*I)/2)*Pi - 10*Log[mu2/s]) + 
       (-17/36 - (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
       G[0, 1, 1, x]*(-285/2 + ((49*I)/2)*Pi + 10*Log[mu2/s]) + 
       G[1, 0, 1, x]*(115/2 + ((63*I)/2)*Pi + 10*Log[mu2/s]) + 
       G[1, 1, 0, x]*(115/2 + ((83*I)/2)*Pi + 10*Log[mu2/s]) + 
       G[0, 0, 0, x]*(259/6 + ((17*I)/2)*Pi + 18*Log[mu2/s]) + 
       G[1, 1, x]*(-129 + ((219*I)/2)*Pi + (75/2 - (11*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 - (73*zeta[2])/2) + 
       G[0, 1, x]*(230/9 - ((751*I)/6)*Pi + (-163/6 + I*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 - (33*zeta[2])/2) + G[0, 0, x]*
        (160/3 + ((595*I)/6)*Pi + (23/2 + (5*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 - (17*zeta[2])/2) + Log[mu2/s]^2*
        (-205/72 + ((7*I)/4)*Pi + zeta[2]/12) + 
       (-11035/36 + ((2503*I)/12)*Pi)*zeta[2] + 
       G[1, 0, x]*(230/9 - ((685*I)/6)*Pi + (-163/6 + I*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 + (207*zeta[2])/2) + 
       G[1, x]*(187/3 - ((1727*I)/18)*Pi + (9/2 - I*Pi)*Log[mu2/s]^2 + 
         (-195 - ((161*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(15/2 + ((58*I)/3)*Pi + 
           6*zeta[2]) - (41*zeta[3])/2) + G[0, x]*(283/18 + ((731*I)/9)*Pi + 
         (-4/3 - I*Pi)*Log[mu2/s]^2 + (-619/6 + ((37*I)/2)*Pi)*zeta[2] + 
         Log[mu2/s]*(7/3 - ((55*I)/3)*Pi + 18*zeta[2]) - (23*zeta[3])/2) + 
       (1516/9 - (9*I)*Pi)*zeta[3] + Log[mu2/s]*(-1543/216 + 
         ((149*I)/36)*Pi + (-251/12 - ((11*I)/6)*Pi)*zeta[2] + 2*zeta[3]) - 
       (3445*zeta[4])/48) + ((-4*I)*Pi*G[0, 1, 1, x] + 
       (12*I)*Pi*G[1, 0, 1, x] + (3*I)*Pi*G[1, 1, 0, x] - 
       4*G[0, 0, 0, 0, x] + (57*G[0, 0, 0, 1, x])/2 + (57*G[0, 0, 1, 0, x])/
        2 - 44*G[0, 0, 1, 1, x] - 5*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
       4*G[0, 1, 1, 0, x] - 27*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
       12*G[1, 0, 1, 0, x] + 3*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
        (-1/2 + ((13*I)/2)*Pi - 18*Log[mu2/s]) + G[0, 1, 0, x]*
        (-12 - (3*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 0, x]*
        (41/3 - (9*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 1, x]*
        (-12 - ((19*I)/2)*Pi + 6*Log[mu2/s]) + 
       G[0, 1, x]*((-12*I)*Pi + (6*I)*Pi*Log[mu2/s] - 45*zeta[2]) + 
       G[1, 0, x]*(((41*I)/3)*Pi + (6*I)*Pi*Log[mu2/s] - 45*zeta[2]) + 
       G[0, 0, x]*(541/18 - ((20*I)/3)*Pi + (35/6 - (9*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (57*zeta[2])/2) - ((77*I)/3)*Pi*zeta[2] + 
       G[1, x]*((9*I)*Pi*zeta[2] - 9*zeta[3]) + (77/3 + ((25*I)/2)*Pi)*
        zeta[3] + G[0, x]*(((541*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(((35*I)/6)*Pi - 18*zeta[2]) + (37/3 - ((21*I)/2)*Pi)*
          zeta[2] + (73*zeta[3])/2) - (165*zeta[4])/4)/(1 - x) + 
     (267*zeta[4])/4 + x^3*(-2*G[0, 0, 0, 0, x] - 14*G[0, 0, 0, 1, x] - 
       14*G[0, 0, 1, 0, x] + 10*G[0, 0, 1, 1, x] - 18*G[0, 1, 0, 0, x] + 
       38*G[0, 1, 0, 1, x] + 38*G[0, 1, 1, 0, x] - 38*G[0, 1, 1, 1, x] + 
       2*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] + 14*G[1, 0, 1, 0, x] - 
       10*G[1, 0, 1, 1, x] + 18*G[1, 1, 0, 0, x] - 38*G[1, 1, 0, 1, x] - 
       38*G[1, 1, 1, 0, x] + 38*G[1, 1, 1, 1, x] + 
       G[1, 0, 0, x]*(-542/3 + (4*I)*Pi - 12*Log[mu2/s]) + 
       G[0, 1, 0, x]*(-152/3 + (8*I)*Pi - 12*Log[mu2/s]) + 
       G[1, 1, 1, x]*(158/3 - (12*I)*Pi - 12*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-152/3 - (16*I)*Pi - 12*Log[mu2/s]) + 
       G[0, 0, 0, x]*(502/3 - (4*I)*Pi + 12*Log[mu2/s]) + 
       G[1, 1, 0, x]*(64 - (8*I)*Pi + 12*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-66 + (12*I)*Pi + 12*Log[mu2/s]) + 
       G[1, 0, 1, x]*(64 + (16*I)*Pi + 12*Log[mu2/s]) + 
       G[0, 1, x]*(155 - ((353*I)/3)*Pi + (-1 + (2*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2 - 57*zeta[2]) + G[1, 0, x]*(155 - ((353*I)/3)*Pi + 
         (-1 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - zeta[2]) + 
       (-465 + (353*I)*Pi)*zeta[2] + (3 - (6*I)*Pi)*Log[mu2/s]*zeta[2] - 
       3*Log[mu2/s]^2*zeta[2] + G[0, 0, x]*(-155 + ((353*I)/3)*Pi + 
         (1 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + zeta[2]) + 
       G[1, 1, x]*(-155 + ((353*I)/3)*Pi + (1 - (2*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2 + 57*zeta[2]) + G[0, x]*((112/3 - (8*I)*Pi)*zeta[2] + 
         12*Log[mu2/s]*zeta[2] - 28*zeta[3]) + (130 + (28*I)*Pi)*zeta[3] + 
       G[1, x]*((-232/3 + (8*I)*Pi)*zeta[2] - 12*Log[mu2/s]*zeta[2] + 
         28*zeta[3]) + 40*zeta[4])))/Nc^2 + 
  Nc^2*Nf*(105025/1296 - ((14*I)/27)*Pi + (2*I)*Pi*G[0, 1, 0, x] + 
    (-209/6 + (5*I)*Pi)*G[1, 0, 0, x] + (59*I)*Pi*G[1, 1, 0, x] - 
    15*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 5*G[1, 0, 0, 0, x] + 
    59*G[1, 1, 0, 0, x] + (-20/9 - (I/2)*Pi)*Log[mu2/s]^2 - 
    (2*Log[mu2/s]^3)/3 + G[0, 0, 0, x]*(-27 - (3*I)*Pi + 12*Log[mu2/s]) + 
    G[1, 0, x]*(((-209*I)/6)*Pi - 69*zeta[2]) + 
    G[0, 0, x]*(1175/18 - ((32*I)/3)*Pi + (49/3 + (6*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 - 17*zeta[2]) + (-859/18 + ((215*I)/6)*Pi)*zeta[2] + 
    Log[mu2/s]*(1169/54 - ((47*I)/18)*Pi + (17*zeta[2])/6) + 
    ((-58*I)*Pi*G[1, 1, 0, x] - 58*G[1, 1, 0, 0, x] + 58*G[1, 0, x]*zeta[2] + 
      G[1, x]*((58*I)*Pi*zeta[2] - 58*zeta[3]))/x + 
    (-100/3 + (8*I)*Pi)*zeta[3] + G[0, x]*(-133/6 + ((604*I)/9)*Pi + 
      (3/2 - (3*I)*Pi)*Log[mu2/s]^2 + (-21 + I*Pi)*zeta[2] + 
      Log[mu2/s]*(11/6 + ((58*I)/3)*Pi + 12*zeta[2]) + 8*zeta[3]) + 
    G[1, x]*((-59*I)*Pi*zeta[2] + 59*zeta[3]) + 
    x^3*((14*I)*Pi*G[0, 0, 0, x] - (14*I)*Pi*G[0, 1, 0, x] - 
      (14*I)*Pi*G[1, 0, 0, x] + (14*I)*Pi*G[1, 1, 0, x] + 
      14*G[0, 0, 0, 0, x] - 14*G[0, 1, 0, 0, x] - 14*G[1, 0, 0, 0, x] + 
      14*G[1, 1, 0, 0, x] - 14*G[0, 0, x]*zeta[2] + 14*G[1, 0, x]*zeta[2] + 
      G[0, x]*((14*I)*Pi*zeta[2] - 14*zeta[3]) - (14*I)*Pi*zeta[3] + 
      G[1, x]*((-14*I)*Pi*zeta[2] + 14*zeta[3]) - 98*zeta[4]) + 
    ((-2*I)*Pi*G[0, 1, 0, x] + (-133/6 - (6*I)*Pi)*G[1, 0, 0, x] + 
      (6*I)*Pi*G[1, 1, 0, x] + 15*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
      6*G[1, 0, 0, 0, x] + 6*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
       (28 + (3*I)*Pi - 12*Log[mu2/s]) + ((133*I)/6)*Pi*zeta[2] + 
      G[1, 0, x]*(((-133*I)/6)*Pi + 6*zeta[2]) + 
      G[0, 0, x]*(-129/2 + ((29*I)/3)*Pi + (-55/3 - (6*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 17*zeta[2]) + G[0, x]*(((-129*I)/2)*Pi + 
        (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-55*I)/3)*Pi - 12*zeta[2]) + 
        (457/6 - I*Pi)*zeta[2] - 8*zeta[3]) + (-133/6 - (8*I)*Pi)*zeta[3] + 
      G[1, x]*((-6*I)*Pi*zeta[2] + 6*zeta[3]) - (27*zeta[4])/2)/(1 - x) + 
    (27*zeta[4])/4 + x*(-839465/2592 - ((86735*I)/648)*Pi + 
      ((23*I)/6)*Pi*G[0, 1, 0, x] + (188/9 + ((5*I)/3)*Pi)*G[1, 0, 0, x] - 
      ((77*I)/6)*Pi*G[1, 1, 0, x] - (26*G[0, 0, 0, 0, x])/3 + 
      (23*G[0, 1, 0, 0, x])/6 + (5*G[1, 0, 0, 0, x])/3 - 
      (77*G[1, 1, 0, 0, x])/6 + (101/36 - (I/2)*Pi)*Log[mu2/s]^3 - 
      (3*Log[mu2/s]^4)/8 + G[0, 0, 0, x]*(49/9 - ((8*I)/3)*Pi + 
        6*Log[mu2/s]) + G[0, 0, x]*(323/18 + ((131*I)/18)*Pi + 
        (11/6 + (I/3)*Pi)*Log[mu2/s] - (17*Log[mu2/s]^2)/6 - zeta[2]) + 
      (2729/27 - ((1085*I)/36)*Pi)*zeta[2] + Log[mu2/s]^2*
       (343/24 + ((79*I)/12)*Pi + (9*zeta[2])/4) + 
      G[1, 0, x]*(((188*I)/9)*Pi + (19*zeta[2])/2) + 
      G[1, x]*(((77*I)/6)*Pi*zeta[2] - (77*zeta[3])/6) + 
      Log[mu2/s]*(-15049/216 - ((1295*I)/108)*Pi + (-1135/36 + ((5*I)/6)*Pi)*
         zeta[2] - 3*zeta[3]) + (169/18 + ((9*I)/2)*Pi)*zeta[3] + 
      G[0, x]*(-10397/162 - ((611*I)/27)*Pi + (-11/6 + (I/6)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3 + Log[mu2/s]*(-2191/54 - ((11*I)/6)*Pi + 
          zeta[2]/3) + (-193/6 - (4*I)*Pi)*zeta[2] + (15*zeta[3])/2) + 
      (351*zeta[4])/16) + x^2*(69935/288 + ((34799*I)/648)*Pi + 
      (-178/9 - ((52*I)/3)*Pi)*G[0, 0, 0, x] + ((35*I)/3)*Pi*G[0, 1, 0, x] + 
      (178/9 + ((52*I)/3)*Pi)*G[1, 0, 0, x] - ((35*I)/3)*Pi*G[1, 1, 0, x] - 
      (52*G[0, 0, 0, 0, x])/3 + (35*G[0, 1, 0, 0, x])/3 + 
      (52*G[1, 0, 0, 0, x])/3 - (35*G[1, 1, 0, 0, x])/3 + 
      (-77/36 + (I/2)*Pi)*Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + 
      G[1, 0, x]*(((178*I)/9)*Pi - 23*zeta[2]) + 
      Log[mu2/s]^2*(-869/72 - ((37*I)/12)*Pi - (9*zeta[2])/4) + 
      (778/27 - ((523*I)/36)*Pi)*zeta[2] + G[0, 0, x]*
       (((-178*I)/9)*Pi + ((8*I)/3)*Pi*Log[mu2/s] + (4*Log[mu2/s]^2)/3 + 
        15*zeta[2]) + G[1, x]*(((35*I)/3)*Pi*zeta[2] - (35*zeta[3])/3) + 
      (214/9 + (14*I)*Pi)*zeta[3] + Log[mu2/s]*(10373/216 - 
        ((403*I)/108)*Pi + (601/36 - ((5*I)/6)*Pi)*zeta[2] + 3*zeta[3]) + 
      G[0, x]*(460/81 + ((551*I)/27)*Pi + (10/3 - ((5*I)/3)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3 + (-6 - (10*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(551/27 + ((20*I)/3)*Pi + (17*zeta[2])/3) + 11*zeta[3]) + 
      (1499*zeta[4])/16)) + Nc^3*(-749225/5184 + ((101*I)/27)*Pi - 
    ((11*I)/2)*Pi*G[0, 1, 0, x] + (467/12 - (15*I)*Pi)*G[1, 0, 0, x] - 
    (74*I)*Pi*G[1, 1, 0, x] + (67*G[0, 0, 0, 0, x])/2 - 
    (11*G[0, 1, 0, 0, x])/2 - 15*G[1, 0, 0, 0, x] - 74*G[1, 1, 0, 0, x] + 
    G[0, 0, 0, x]*(493/12 + ((13*I)/2)*Pi - 27*Log[mu2/s]) + 
    (61/24 - ((3*I)/4)*Pi)*Log[mu2/s]^3 - (9*Log[mu2/s]^4)/16 + 
    (4631/144 - ((131*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
     (887/72 + (2*I)*Pi + (27*zeta[2])/8) + 
    G[0, 0, x]*(-111 + ((115*I)/6)*Pi + (-263/12 - ((35*I)/2)*Pi)*
       Log[mu2/s] + (19*Log[mu2/s]^2)/4 + (207*zeta[2])/4) + 
    G[1, 0, x]*(((467*I)/12)*Pi + 104*zeta[2]) + 
    G[1, x]*((74*I)*Pi*zeta[2] - 74*zeta[3]) + 
    G[0, x]*(7799/216 - ((9023*I)/72)*Pi + (-45/8 + ((37*I)/4)*Pi)*
       Log[mu2/s]^2 + (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
       (-1031/72 - ((199*I)/6)*Pi - (71*zeta[2])/2) + 
      (451/8 - ((15*I)/4)*Pi)*zeta[2] - 18*zeta[3]) + 
    Log[mu2/s]*(-6991/216 + ((743*I)/72)*Pi + (-329/24 + ((5*I)/4)*Pi)*
       zeta[2] - (9*zeta[3])/2) + (116/3 - ((45*I)/2)*Pi)*zeta[3] + 
    ((82*I)*Pi*G[1, 1, 0, x] + 82*G[1, 1, 0, 0, x] - 82*G[1, 0, x]*zeta[2] + 
      G[1, x]*((-82*I)*Pi*zeta[2] + 82*zeta[3]))/x + 
    x^2*(-1496117/7776 - ((8363*I)/216)*Pi + (350/9 + ((88*I)/3)*Pi)*
       G[0, 0, 0, x] - ((74*I)/3)*Pi*G[0, 1, 0, x] + (-350/9 - ((88*I)/3)*Pi)*
       G[1, 0, 0, x] + ((74*I)/3)*Pi*G[1, 1, 0, x] + 
      (88*G[0, 0, 0, 0, x])/3 - (74*G[0, 1, 0, 0, x])/3 - 
      (88*G[1, 0, 0, 0, x])/3 + (74*G[1, 1, 0, 0, x])/3 + 
      (61/36 - (I/2)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + 
      G[0, 0, x]*(((350*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] - 
        (4*Log[mu2/s]^2)/3 - 26*zeta[2]) + (-5711/108 + ((1247*I)/36)*Pi)*
       zeta[2] + Log[mu2/s]^2*(2449/216 + ((29*I)/12)*Pi + (9*zeta[2])/4) + 
      G[1, 0, x]*(((-350*I)/9)*Pi + 34*zeta[2]) + 
      G[0, x]*(-404/81 - ((484*I)/27)*Pi + (-8/3 + ((5*I)/3)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3 + Log[mu2/s]*(-484/27 - ((16*I)/3)*Pi - 
          (17*zeta[2])/3) + (-18 + (23*I)*Pi)*zeta[2] - 24*zeta[3]) + 
      Log[mu2/s]*(-21857/648 + ((19*I)/4)*Pi + (-485/36 + ((5*I)/6)*Pi)*
         zeta[2] - 3*zeta[3]) + (-371/9 - (27*I)*Pi)*zeta[3] + 
      G[1, x]*(((-74*I)/3)*Pi*zeta[2] + (74*zeta[3])/3) - 
      (2935*zeta[4])/16) + x*(5239909/15552 + ((37435*I)/216)*Pi - 
      ((28*I)/3)*Pi*G[0, 1, 0, x] + (-757/36 - ((23*I)/3)*Pi)*G[1, 0, 0, x] + 
      ((58*I)/3)*Pi*G[1, 1, 0, x] + (53*G[0, 0, 0, 0, x])/3 - 
      (28*G[0, 1, 0, 0, x])/3 - (23*G[1, 0, 0, 0, x])/3 + 
      (58*G[1, 1, 0, 0, x])/3 + G[0, 0, 0, x]*(-509/36 + ((17*I)/3)*Pi - 
        12*Log[mu2/s]) + (-305/72 + ((5*I)/4)*Pi)*Log[mu2/s]^3 + 
      (15*Log[mu2/s]^4)/16 + Log[mu2/s]^2*(-2555/108 - ((143*I)/12)*Pi - 
        (45*zeta[2])/8) + G[1, 0, x]*(((-757*I)/36)*Pi - 4*zeta[2]) + 
      G[0, 0, x]*(-829/24 - ((365*I)/36)*Pi + (4 + ((2*I)/3)*Pi)*Log[mu2/s] + 
        (19*Log[mu2/s]^2)/3 - zeta[2]) + (-51385/432 + ((1351*I)/36)*Pi)*
       zeta[2] + G[0, x]*(69475/648 + ((1451*I)/54)*Pi + 
        (19/24 - ((7*I)/6)*Pi)*Log[mu2/s]^2 - (5*Log[mu2/s]^3)/2 + 
        (623/24 + ((21*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (13265/216 + ((67*I)/12)*Pi + (13*zeta[2])/6) - 17*zeta[3]) + 
      (-31/9 - ((19*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
       (21415/324 + ((1015*I)/72)*Pi + (4117/72 - ((25*I)/12)*Pi)*zeta[2] + 
        (15*zeta[3])/2) + G[1, x]*(((-58*I)/3)*Pi*zeta[2] + (58*zeta[3])/3) - 
      (1805*zeta[4])/32) - (1189*zeta[4])/32 + 
    ((5*I)*Pi*G[0, 1, 0, x] + (115/3 + (15*I)*Pi)*G[1, 0, 0, x] - 
      (15*I)*Pi*G[1, 1, 0, x] - 35*G[0, 0, 0, 0, x] + 5*G[0, 1, 0, 0, x] + 
      15*G[1, 0, 0, 0, x] - 15*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(-133/3 - (5*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 0, x]*(115 - ((91*I)/6)*Pi + (175/6 + (15*I)*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/2 - (95*zeta[2])/2) + 
      G[1, 0, x]*(((115*I)/3)*Pi - 15*zeta[2]) - ((115*I)/3)*Pi*zeta[2] + 
      G[1, x]*((15*I)*Pi*zeta[2] - 15*zeta[3]) + (115/3 + (20*I)*Pi)*
       zeta[3] + G[0, x]*((115*I)*Pi - ((15*I)/2)*Pi*Log[mu2/s]^2 + 
        (-374/3 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((175*I)/6)*Pi + 
          30*zeta[2]) + 20*zeta[3]) + (135*zeta[4])/4)/(1 - x) + 
    x^3*((-34*I)*Pi*G[0, 0, 0, x] + (34*I)*Pi*G[0, 1, 0, x] + 
      (34*I)*Pi*G[1, 0, 0, x] - (34*I)*Pi*G[1, 1, 0, x] - 
      34*G[0, 0, 0, 0, x] + 34*G[0, 1, 0, 0, x] + 34*G[1, 0, 0, 0, x] - 
      34*G[1, 1, 0, 0, x] + 34*G[0, 0, x]*zeta[2] - 34*G[1, 0, x]*zeta[2] + 
      G[1, x]*((34*I)*Pi*zeta[2] - 34*zeta[3]) + (34*I)*Pi*zeta[3] + 
      G[0, x]*((-34*I)*Pi*zeta[2] + 34*zeta[3]) + 238*zeta[4])) + 
  Nf*(1363/27 - ((181*I)/2)*Pi - 10*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 
    6*G[0, 0, 1, 0, x] + 102*G[0, 0, 1, 1, x] + 7*G[0, 1, 0, 0, x] + 
    7*G[0, 1, 0, 1, x] + 7*G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] + 
    13*G[1, 0, 0, 0, x] - 10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] - 
    2*G[1, 0, 1, 1, x] - 193*G[1, 1, 0, 0, x] + 77*G[1, 1, 0, 1, x] + 
    77*G[1, 1, 1, 0, x] - 101*G[1, 1, 1, 1, x] + 
    G[0, 0, 0, x]*(170/3 - (10*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 0, x]*(187/2 - I*Pi - 4*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-10/3 + (10*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-10/3 + (104*I)*Pi - 4*Log[mu2/s]) + 
    (4/3 + ((9*I)/2)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + 
    G[1, 0, 1, x]*(-148/3 - (8*I)*Pi + 4*Log[mu2/s]) + 
    G[0, 1, 1, x]*((10*I)*Pi + 4*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-148/3 - (112*I)*Pi + 4*Log[mu2/s]) + 
    G[1, 1, 1, x]*(8/3 - (6*I)*Pi + 18*Log[mu2/s]) + 
    G[1, 1, x]*(989/18 - ((55*I)/2)*Pi + (115/6 + (7*I)*Pi)*Log[mu2/s] - 
      (15*Log[mu2/s]^2)/2 - (325*zeta[2])/2) + 
    G[0, 1, x]*(-3 - ((16*I)/3)*Pi - 2*Log[mu2/s] - 139*zeta[2]) + 
    Log[mu2/s]*(41/2 - ((29*I)/2)*Pi - 17*zeta[2]) + 
    G[0, 0, x]*(-494/9 + ((233*I)/6)*Pi + (-29/2 + I*Pi)*Log[mu2/s] + 
      (11*Log[mu2/s]^2)/2 - zeta[2]/2) + (2557/18 - ((215*I)/3)*Pi)*zeta[2] + 
    G[1, 0, x]*(-3 + ((253*I)/6)*Pi - 2*Log[mu2/s] + 54*zeta[2]) + 
    G[0, x]*(-41/2 - ((536*I)/9)*Pi + (4/3 + ((11*I)/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-5/3 - ((83*I)/6)*Pi - 30*zeta[2]) + 
      (-265/6 - ((25*I)/2)*Pi)*zeta[2] - 22*zeta[3]) + 
    (403/18 + (84*I)*Pi)*zeta[3] + G[1, x]*(-181/2 + ((328*I)/9)*Pi + 
      (9/2 - ((15*I)/2)*Pi)*Log[mu2/s]^2 + (413/6 + ((221*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-31/2 + ((157*I)/6)*Pi + 30*zeta[2]) + 4*zeta[3]) + 
    ((9*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] + 9*G[0, 0, 1, 1, x] - 
      4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] - 
      G[1, 0, 1, 1, x] + 130*G[1, 1, 0, 0, x] - 27*G[1, 1, 0, 1, x] - 
      27*G[1, 1, 1, 0, x] + 39*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(100/3 - 12*Log[mu2/s]) + G[1, 0, 1, x]*
       (7/3 - (3*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 1, x]*
       (-109/3 - (5*I)*Pi - 2*Log[mu2/s]) + G[1, 1, 0, x]*
       (7/3 + (101*I)*Pi - 2*Log[mu2/s]) + G[1, 0, x]*
       (((7*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] - 60*zeta[2]) + 
      G[0, 1, x]*(((-109*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 21*zeta[2]) + 
      G[1, 1, x]*(-1375/18 + ((113*I)/6)*Pi + (-101/6 - (5*I)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/2 + (145*zeta[2])/2) + 
      G[1, x]*(((-1375*I)/18)*Pi + ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-101*I)/6)*Pi - 18*zeta[2]) + (59 - ((211*I)/2)*Pi)*
         zeta[2] + 63*zeta[3]))/x + x^3*(-92*G[0, 0, 0, 0, x] + 
      86*G[0, 0, 0, 1, x] + 86*G[0, 0, 1, 0, x] - 26*G[0, 0, 1, 1, x] + 
      68*G[0, 1, 0, 0, x] - 58*G[0, 1, 0, 1, x] - 58*G[0, 1, 1, 0, x] - 
      6*G[0, 1, 1, 1, x] + 36*G[1, 0, 0, 0, x] - 34*G[1, 0, 0, 1, x] - 
      34*G[1, 0, 1, 0, x] - 22*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
      2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] + 58*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-10 + (36*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-10 - (6*I)*Pi - 16*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-266/3 - (14*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-10 + (44*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 0, 0, x]*(148/3 + (6*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, x]*(148/3 + (14*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 0, 1, x]*(148/3 - (36*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-88/3 - (44*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, x]*(-235/9 + ((95*I)/3)*Pi + (-23/3 + (2*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 117*zeta[2]) + G[1, 1, x]*(-235/9 + ((95*I)/3)*Pi + 
        (-23/3 + (2*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 39*zeta[2]) + 
      (-235/3 + (95*I)*Pi)*zeta[2] + (-23 + (6*I)*Pi)*Log[mu2/s]*zeta[2] + 
      9*Log[mu2/s]^2*zeta[2] + G[1, 0, x]*(235/9 - ((95*I)/3)*Pi + 
        (23/3 - (2*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 69*zeta[2]) + 
      G[0, 1, x]*(235/9 - ((95*I)/3)*Pi + (23/3 - (2*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 99*zeta[2]) + 
      G[1, x]*((-266/3 - (22*I)*Pi)*zeta[2] - 24*Log[mu2/s]*zeta[2] - 
        6*zeta[3]) + G[0, x]*((-88/3 - (2*I)*Pi)*zeta[2] + 
        12*Log[mu2/s]*zeta[2] - 2*zeta[3]) + (236/3 - (42*I)*Pi)*zeta[3] - 
      372*zeta[4]) + x*(-108623/972 + ((23561*I)/162)*Pi + 
      (67 + (3*I)*Pi)*G[0, 0, 0, x] - 3*G[0, 0, 0, 0, x] + 
      6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] + 56*G[0, 0, 1, 1, x] + 
      (95*G[0, 1, 0, 0, x])/6 - 14*G[0, 1, 0, 1, x] - 14*G[0, 1, 1, 0, x] - 
      (143*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
      G[1, 0, 1, 0, x] - 38*G[1, 0, 1, 1, x] + (811*G[1, 1, 0, 0, x])/6 - 
      117*G[1, 1, 0, 1, x] - 117*G[1, 1, 1, 0, x] + (545*G[1, 1, 1, 1, x])/
       3 + G[1, 1, 1, x]*(-136 + ((140*I)/3)*Pi - 18*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-577/3 - I*Pi - 10*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-67/3 - ((49*I)/6)*Pi - 10*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-67/3 + (52*I)*Pi - 10*Log[mu2/s]) + 
      (13/27 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
      G[1, 1, 0, x]*(350/3 + ((157*I)/6)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 1, x]*(350/3 - (29*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-97/3 - ((161*I)/3)*Pi + 8*Log[mu2/s]) + 
      Log[mu2/s]^2*(-167/27 - ((98*I)/9)*Pi + zeta[2]/3) + 
      (-14515/108 + ((1337*I)/9)*Pi)*zeta[2] + 
      G[0, 0, x]*(166/3 + ((94*I)/3)*Pi + (-40/3 - ((8*I)/3)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/3 + (23*zeta[2])/2) + 
      G[1, 0, x]*(-475/18 - ((145*I)/2)*Pi + (19/6 - ((7*I)/3)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2/6 + 99*zeta[2]) + 
      G[0, 1, x]*(-475/18 - ((103*I)/2)*Pi + (19/6 - ((7*I)/3)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2/6 + (207*zeta[2])/2) + 
      G[1, 1, x]*(89/6 - ((41*I)/6)*Pi + (25/2 - ((11*I)/3)*Pi)*Log[mu2/s] + 
        (19*Log[mu2/s]^2)/6 + (321*zeta[2])/2) + 
      G[1, x]*(1793/6 + ((629*I)/18)*Pi + (-27/2 + (3*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(93/2 - ((34*I)/3)*Pi - 24*zeta[2]) + 
        (-775/6 - ((229*I)/6)*Pi)*zeta[2] - (563*zeta[3])/6) + 
      G[0, x]*(-955/9 + ((70*I)/9)*Pi + (7/6 + ((5*I)/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/3 + Log[mu2/s]*(-127/6 - ((47*I)/6)*Pi - 
          (17*zeta[2])/3) + (335/6 - (4*I)*Pi)*zeta[2] - (175*zeta[3])/6) + 
      Log[mu2/s]*(-3830/81 + ((350*I)/27)*Pi + (469/9 + I*Pi)*zeta[2] + 
        zeta[3]/3) + (-403/54 - ((25*I)/6)*Pi)*zeta[3] - (325*zeta[4])/4) - 
    (1347*zeta[4])/4 + x^4*(24*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
      24*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] + 
      24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 24*G[0, 1, 1, 1, x] - 
      24*G[1, 0, 0, 0, x] + 24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] - 
      24*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 
      24*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 24*G[0, 0, x]*zeta[2] - 
      24*G[0, 1, x]*zeta[2] - 24*G[1, 0, x]*zeta[2] + 24*G[1, 1, x]*zeta[2] + 
      90*zeta[4]) + ((8*I)*Pi*G[1, 0, 1, x] - (11*I)*Pi*G[1, 1, 0, x] + 
      10*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 
      114*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 0, x] - 13*G[1, 0, 0, 0, x] + 
      8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 11*G[1, 1, 0, 0, x] + 
      G[1, 0, 0, x]*(223/6 - I*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, x]*(10/3 - (3*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(10/3 - (116*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-54 + (10*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, x]*(((223*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] - 27*zeta[2]) + 
      G[0, 0, x]*(500/9 - ((233*I)/6)*Pi + (71/6 - I*Pi)*Log[mu2/s] - 
        (11*Log[mu2/s]^2)/2 + zeta[2]/2) - ((203*I)/6)*Pi*zeta[2] + 
      G[0, 1, x]*(((10*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 94*zeta[2]) + 
      G[1, x]*((19*I)*Pi*zeta[2] - 19*zeta[3]) + (203/6 - (84*I)*Pi)*
       zeta[3] + G[0, x]*(((500*I)/9)*Pi - ((11*I)/2)*Pi*Log[mu2/s]^2 + 
        (-101/6 + ((25*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((71*I)/6)*Pi + 
          30*zeta[2]) + 22*zeta[3]) + (1313*zeta[4])/4)/(1 - x) + 
    x^2*(59555/972 + ((4339*I)/162)*Pi + 77*G[0, 0, 0, 0, x] - 
      73*G[0, 0, 0, 1, x] - 73*G[0, 0, 1, 0, x] - 9*G[0, 0, 1, 1, x] - 
      (124*G[0, 1, 0, 0, x])/3 + 35*G[0, 1, 0, 1, x] + 35*G[0, 1, 1, 0, x] + 
      (227*G[0, 1, 1, 1, x])/3 - 3*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 
      3*G[1, 0, 1, 0, x] + 87*G[1, 0, 1, 1, x] - (242*G[1, 1, 0, 0, x])/3 + 
      89*G[1, 1, 0, 1, x] + 89*G[1, 1, 1, 0, x] - (605*G[1, 1, 1, 1, x])/3 + 
      G[1, 1, 0, x]*(-119 - ((65*I)/3)*Pi - 30*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-119 + (54*I)*Pi - 30*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-46/3 + ((242*I)/3)*Pi - 30*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-230/3 - (14*I)*Pi - 18*Log[mu2/s]) + 
      (-1/27 - ((2*I)/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/4 + 
      G[0, 1, 0, x]*(85/3 + ((53*I)/3)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, 0, x]*(490/3 + (18*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 1, x]*(85/3 - (58*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 1, x]*(110 - ((230*I)/3)*Pi + 36*Log[mu2/s]) + 
      G[0, 1, x]*(263/18 + ((49*I)/6)*Pi + (-29/6 + (I/3)*Pi)*Log[mu2/s] + 
        (19*Log[mu2/s]^2)/6 - (233*zeta[2])/2) + 
      G[1, 0, x]*(263/18 + ((79*I)/2)*Pi + (-29/6 + (I/3)*Pi)*Log[mu2/s] + 
        (19*Log[mu2/s]^2)/6 - (119*zeta[2])/2) + 
      G[1, 1, x]*(589/18 - ((97*I)/6)*Pi + (-43/6 - (I/3)*Pi)*Log[mu2/s] - 
        (19*Log[mu2/s]^2)/6 - (111*zeta[2])/2) + 
      Log[mu2/s]^2*(131/27 + ((8*I)/9)*Pi - (28*zeta[2])/3) + 
      (-7253/108 - ((1298*I)/9)*Pi)*zeta[2] + 
      G[0, 0, x]*(-1115/18 - ((63*I)/2)*Pi + (101/6 - (I/3)*Pi)*Log[mu2/s] - 
        (19*Log[mu2/s]^2)/6 + (175*zeta[2])/2) + 
      G[0, x]*(625/3 - ((38*I)/3)*Pi + (-8 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + Log[mu2/s]*(104/3 - (4*I)*Pi - (73*zeta[2])/3) + 
        (16 - (16*I)*Pi)*zeta[2] - (49*zeta[3])/3) + 
      Log[mu2/s]*(4339/162 + ((361*I)/27)*Pi + (161/9 - (7*I)*Pi)*zeta[2] - 
        zeta[3]/3) + (-4757/54 + ((146*I)/3)*Pi)*zeta[3] + 
      G[1, x]*(-625/3 + ((49*I)/3)*Pi + 9*Log[mu2/s]^2 + 
        (184 + ((77*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-31 + (6*I)*Pi + 
          36*zeta[2]) + (187*zeta[3])/3) + (3001*zeta[4])/8)) + 
  (-1937/192 - ((95*I)/12)*Pi + (13 - (4*I)*Pi)*G[0, 0, 0, x] + 
    (-11/2 - ((15*I)/2)*Pi)*G[0, 0, 1, x] + (-11/2 - (4*I)*Pi)*
     G[0, 1, 0, x] + (-17 + (10*I)*Pi)*G[0, 1, 1, x] + 
    (3/2 - (5*I)*Pi)*G[1, 0, 0, x] + (-57/4 + (16*I)*Pi)*G[1, 0, 1, x] + 
    (-57/4 + ((27*I)/2)*Pi)*G[1, 1, 0, x] + (77/2 - (32*I)*Pi)*
     G[1, 1, 1, x] - (33*G[0, 0, 0, 0, x])/2 + (25*G[0, 0, 0, 1, x])/2 + 
    (25*G[0, 0, 1, 0, x])/2 - 20*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/2 - 
    (7*G[0, 1, 0, 1, x])/2 - (7*G[0, 1, 1, 0, x])/2 + 
    (27*G[0, 1, 1, 1, x])/2 + (7*G[1, 0, 0, 0, x])/2 - 
    (17*G[1, 0, 0, 1, x])/2 - (17*G[1, 0, 1, 0, x])/2 + 
    (49*G[1, 0, 1, 1, x])/2 - 14*G[1, 1, 0, 0, x] + (55*G[1, 1, 0, 1, x])/2 + 
    (55*G[1, 1, 1, 0, x])/2 - (119*G[1, 1, 1, 1, x])/2 + 
    (-3/8 - (I/4)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/16 + 
    G[0, 0, x]*(-365/24 + ((39*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/4 - (85*zeta[2])/4) + 
    G[0, 1, x]*(-23/12 - ((45*I)/2)*Pi - (25*zeta[2])/2) + 
    G[1, 1, x]*(-11/6 + ((53*I)/2)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/4 - (41*zeta[2])/4) + 
    G[1, 0, x]*(-23/12 - ((51*I)/4)*Pi - (17*zeta[2])/2) + 
    (479/16 - ((19*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
     (-13/8 - ((3*I)/2)*Pi + (19*zeta[2])/8) + 
    ((-3*I)*Pi*G[1, 1, 1, x] - 3*G[1, 1, 1, 1, x] + 6*G[1, 1, x]*zeta[2])/
     x^2 + G[1, x]*(-95/12 - (6*I)*Pi + (-3/4 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-9/4 + ((3*I)/4)*Pi - 9*zeta[2]) + 
      (-9/2 - ((79*I)/4)*Pi)*zeta[2] - 3*zeta[3]) + 
    (21/2 + (I/2)*Pi)*zeta[3] + Log[mu2/s]*(-3 - ((35*I)/8)*Pi + 
      (81/8 + ((7*I)/4)*Pi)*zeta[2] + 3*zeta[3]) + 
    G[0, x]*(3 - (16*I)*Pi + (3/8 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(9/8 + (3*I)*Pi - 9*zeta[2]) + (-81/8 - ((9*I)/4)*Pi)*
       zeta[2] + (23*zeta[3])/2) + ((-11/12 + ((3*I)/2)*Pi)*G[0, 1, 1, x] + 
      I*Pi*G[1, 0, 0, x] + (31/12 - I*Pi)*G[1, 0, 1, x] + 
      (31/12 + ((7*I)/2)*Pi)*G[1, 1, 0, x] + (-7/2 + (12*I)*Pi)*
       G[1, 1, 1, x] + (3*G[0, 1, 1, 1, x])/2 + G[1, 0, 0, 1, x] + 
      G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] - 
      (5*G[1, 1, 0, 1, x])/2 - (5*G[1, 1, 1, 0, x])/2 + 
      (29*G[1, 1, 1, 1, x])/2 + G[1, 1, x]*(-11/3 - ((5*I)/3)*Pi + 
        (-3/4 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 - (71*zeta[2])/4) + 
      G[1, 0, x]*(((31*I)/12)*Pi - 5*zeta[2]) + 
      G[0, 1, x]*(((-11*I)/12)*Pi - 3*zeta[2]) + 
      G[1, x]*(((-11*I)/3)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
        (-1/2 - ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/4)*Pi + 
          3*zeta[2]) + (13*zeta[3])/2))/x + 
    x^3*((-21 + (105*I)*Pi)*G[0, 0, 0, x] + (10*I)*Pi*G[0, 0, 1, x] - 
      (95*I)*Pi*G[0, 1, 0, x] + (21 - (20*I)*Pi)*G[0, 1, 1, x] + 
      (13 - (93*I)*Pi)*G[1, 0, 0, x] + (8 - (22*I)*Pi)*G[1, 0, 1, x] + 
      (8 + (83*I)*Pi)*G[1, 1, 0, x] + (-29 + (32*I)*Pi)*G[1, 1, 1, x] + 
      114*G[0, 0, 0, 0, x] - 9*G[0, 0, 0, 1, x] - 9*G[0, 0, 1, 0, x] + 
      19*G[0, 0, 1, 1, x] - 104*G[0, 1, 0, 0, x] + 9*G[0, 1, 0, 1, x] + 
      9*G[0, 1, 1, 0, x] - 29*G[0, 1, 1, 1, x] - 102*G[1, 0, 0, 0, x] + 
      9*G[1, 0, 0, 1, x] + 9*G[1, 0, 1, 0, x] - 31*G[1, 0, 1, 1, x] + 
      92*G[1, 1, 0, 0, x] - 9*G[1, 1, 0, 1, x] - 9*G[1, 1, 1, 0, x] + 
      41*G[1, 1, 1, 1, x] + G[0, 0, x]*(73/12 - ((51*I)/2)*Pi + 
        (-9/2 - (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
        (155*zeta[2])/2) + G[1, 1, x]*(73/12 - ((51*I)/2)*Pi + 
        (-9/2 - (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
      (73/4 - ((153*I)/2)*Pi)*zeta[2] + (-27/2 - (9*I)*Pi)*Log[mu2/s]*
       zeta[2] - (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 1, x]*(-73/12 + ((51*I)/2)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
      G[1, 0, x]*(-73/12 + ((51*I)/2)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (155*zeta[2])/2) + 
      G[0, x]*((-8 + (107*I)*Pi)*zeta[2] - 83*zeta[3]) + 
      (-13 - (107*I)*Pi)*zeta[3] + G[1, x]*((-16 - (71*I)*Pi)*zeta[2] + 
        95*zeta[3]) - 679*zeta[4]) + x*(1937/192 + ((157*I)/8)*Pi + 
      (349/4 + ((49*I)/2)*Pi)*G[0, 0, 0, x] + (-49/2 + ((63*I)/2)*Pi)*
       G[0, 0, 1, x] + (-49/2 - (12*I)*Pi)*G[0, 1, 0, x] + 
      (153/2 - (47*I)*Pi)*G[0, 1, 1, x] + (-301/4 - (6*I)*Pi)*G[1, 0, 0, x] + 
      (57/2 - ((107*I)/2)*Pi)*G[1, 0, 1, x] + (57/2 - ((17*I)/2)*Pi)*
       G[1, 1, 0, x] + (-191/2 + (72*I)*Pi)*G[1, 1, 1, x] + 
      22*G[0, 0, 0, 0, x] + (5*G[0, 0, 0, 1, x])/2 + (5*G[0, 0, 1, 0, x])/2 + 
      29*G[0, 0, 1, 1, x] - (55*G[0, 1, 0, 0, x])/2 + 
      (31*G[0, 1, 0, 1, x])/2 + (31*G[0, 1, 1, 0, x])/2 - 
      (125*G[0, 1, 1, 1, x])/2 - 30*G[1, 0, 0, 0, x] + 24*G[1, 0, 0, 1, x] + 
      24*G[1, 0, 1, 0, x] - (155*G[1, 0, 1, 1, x])/2 + 48*G[1, 1, 0, 0, x] - 
      (113*G[1, 1, 0, 1, x])/2 - (113*G[1, 1, 1, 0, x])/2 + 
      (257*G[1, 1, 1, 1, x])/2 + (3/8 + (I/4)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/16 + G[0, 0, x]*(43/6 + ((233*I)/4)*Pi + 
        (-9/2 - (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (33*zeta[2])/2) + 
      Log[mu2/s]^2*(13/8 + I*Pi - (61*zeta[2])/8) + 
      (-1943/16 + ((17*I)/2)*Pi)*zeta[2] + G[1, 0, x]*
       (107/12 - ((83*I)/2)*Pi + (21/4 + ((7*I)/2)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/4 + (11*zeta[2])/4) + 
      G[0, 1, x]*(107/12 + ((229*I)/4)*Pi + (21/4 + ((7*I)/2)*Pi)*
         Log[mu2/s] + (7*Log[mu2/s]^2)/4 + (11*zeta[2])/4) + 
      G[1, 1, x]*(29 - ((295*I)/4)*Pi + (-27/4 - ((9*I)/2)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 + (173*zeta[2])/4) + 
      G[0, x]*(-293/24 + ((215*I)/24)*Pi + (-19/8 + (I/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-57/8 - (4*I)*Pi - 3*zeta[2]) + (-291/8 + ((107*I)/4)*Pi)*
         zeta[2] - (37*zeta[3])/2) + Log[mu2/s]*(3 + ((23*I)/8)*Pi + 
        (-159/8 - ((49*I)/4)*Pi)*zeta[2] - 3*zeta[3]) + 
      (-427/4 - ((103*I)/2)*Pi)*zeta[3] + G[1, x]*(173/6 + ((134*I)/3)*Pi + 
        (9/4 - (I/2)*Pi)*Log[mu2/s]^2 + (43/4 + (27*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(27/4 + (3*I)*Pi + 6*zeta[2]) + 29*zeta[3]) - 
      (4595*zeta[4])/32) - (2025*zeta[4])/32 + 
    ((-61/4 + ((5*I)/2)*Pi)*G[0, 0, 0, x] + (15/2 - (I/2)*Pi)*G[0, 0, 1, x] + 
      (15*G[0, 1, 0, x])/2 + (4 - I*Pi)*G[1, 0, 0, x] - I*Pi*G[1, 1, 0, x] + 
      15*G[0, 0, 0, 0, x] - (25*G[0, 0, 0, 1, x])/2 - 
      (25*G[0, 0, 1, 0, x])/2 + 12*G[0, 0, 1, 1, x] - G[1, 0, 0, 0, x] - 
      G[1, 1, 0, 0, x] + ((7*I)/2)*Pi*zeta[2] + 
      G[1, 0, x]*((4*I)*Pi + 3*zeta[2]) + G[0, 1, x]*
       (((15*I)/2)*Pi + 13*zeta[2]) + G[0, 0, x]*(389/24 - ((37*I)/4)*Pi + 
        (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (45*zeta[2])/2) + 
      G[0, x]*(((389*I)/24)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (-2 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 
          6*zeta[2]) - (25*zeta[3])/2) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      (-7/2 - (I/2)*Pi)*zeta[3] + (191*zeta[4])/4)/(1 - x) + 
    x^2*((-293/4 - ((269*I)/2)*Pi)*G[0, 0, 0, x] + (155/12 - (35*I)*Pi)*
       G[0, 0, 1, x] + (155/12 + (114*I)*Pi)*G[0, 1, 0, x] + 
      (-811/12 + ((111*I)/2)*Pi)*G[0, 1, 1, x] + (451/6 + (109*I)*Pi)*
       G[1, 0, 0, x] + (-149/6 + ((121*I)/2)*Pi)*G[1, 0, 1, x] + 
      (-149/6 - ((177*I)/2)*Pi)*G[1, 1, 0, x] + (179/2 - (81*I)*Pi)*
       G[1, 1, 1, x] - (281*G[0, 0, 0, 0, x])/2 + 6*G[0, 0, 0, 1, x] + 
      6*G[0, 0, 1, 0, x] - 41*G[0, 0, 1, 1, x] + 135*G[0, 1, 0, 0, x] - 
      21*G[0, 1, 0, 1, x] - 21*G[0, 1, 1, 0, x] + (153*G[0, 1, 1, 1, x])/2 + 
      (269*G[1, 0, 0, 0, x])/2 - (51*G[1, 0, 0, 1, x])/2 - 
      (51*G[1, 0, 1, 0, x])/2 + 86*G[1, 0, 1, 1, x] - 129*G[1, 1, 0, 0, x] + 
      (81*G[1, 1, 0, 1, x])/2 + (81*G[1, 1, 1, 0, x])/2 - 
      (243*G[1, 1, 1, 1, x])/2 + G[1, 0, x]*(79/12 + ((487*I)/12)*Pi + 
        (-39/4 - ((13*I)/2)*Pi)*Log[mu2/s] - (13*Log[mu2/s]^2)/4 - 
        (327*zeta[2])/4) + G[1, 1, x]*(-355/12 + ((893*I)/12)*Pi + 
        (39/4 + ((13*I)/2)*Pi)*Log[mu2/s] + (13*Log[mu2/s]^2)/4 - 
        (67*zeta[2])/4) + G[0, 1, x]*(79/12 - ((773*I)/12)*Pi + 
        (-39/4 - ((13*I)/2)*Pi)*Log[mu2/s] - (13*Log[mu2/s]^2)/4 - 
        (11*zeta[2])/4) + (245/4 + ((225*I)/4)*Pi)*zeta[2] + 
      (117/4 + ((39*I)/2)*Pi)*Log[mu2/s]*zeta[2] + (39*Log[mu2/s]^2*zeta[2])/
       4 + G[0, 0, x]*(197/12 - ((607*I)/12)*Pi + (39/4 + ((13*I)/2)*Pi)*
         Log[mu2/s] + (13*Log[mu2/s]^2)/4 + (405*zeta[2])/4) + 
      G[1, x]*(-251/12 - ((55*I)/2)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (93/4 + (63*I)*Pi)*zeta[2] - (249*zeta[3])/2) + 
      (463/4 + (154*I)*Pi)*zeta[3] + G[0, x]*(251/12 + ((55*I)/2)*Pi + 
        (9/2 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        (171/2 - ((279*I)/2)*Pi)*zeta[2] + 99*zeta[3]) + (7031*zeta[4])/8))/
   Nc^3 + (-288263/5184 - ((6893*I)/108)*Pi + (29*G[0, 0, 0, 0, x])/2 - 
    9*G[0, 0, 0, 1, x] - 9*G[0, 0, 1, 0, x] + 13*G[0, 0, 1, 1, x] - 
    (3*G[0, 1, 0, 0, x])/2 + (11*G[0, 1, 0, 1, x])/2 + 
    (11*G[0, 1, 1, 0, x])/2 - 30*G[0, 1, 1, 1, x] - (17*G[1, 0, 0, 0, x])/2 - 
    9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] + 15*G[1, 0, 1, 1, x] - 
    (13*G[1, 1, 0, 0, x])/2 + (41*G[1, 1, 0, 1, x])/2 + 
    (41*G[1, 1, 1, 0, x])/2 - 32*G[1, 1, 1, 1, x] + 
    G[0, 0, 1, x]*(-34/3 - 4*Log[mu2/s]) + G[0, 1, 0, x]*
     (-34/3 - 4*Log[mu2/s]) + G[1, 0, 0, x]*(-175/12 - ((43*I)/2)*Pi - 
      4*Log[mu2/s]) + G[1, 1, 1, x]*(110/3 - ((29*I)/2)*Pi - 3*Log[mu2/s]) + 
    (-7/72 + ((3*I)/4)*Pi)*Log[mu2/s]^3 + (5*Log[mu2/s]^4)/16 + 
    G[1, 0, 1, x]*(58/3 + (14*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 1, 1, x]*(-112/3 - ((33*I)/2)*Pi + 8*Log[mu2/s]) + 
    G[1, 1, 0, x]*(58/3 + (22*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 0, x]*(17/12 + ((29*I)/2)*Pi + 9*Log[mu2/s]) + 
    G[1, 0, x]*(19/6 + ((23*I)/4)*Pi + (1 + (6*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - 31*zeta[2]) + G[0, 1, x]*(19/6 - ((143*I)/3)*Pi + 
      (1 + (6*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - (13*zeta[2])/2) + 
    Log[mu2/s]^2*(-439/72 - (I/2)*Pi - (31*zeta[2])/8) + 
    G[1, 1, x]*(-37/12 + (59*I)*Pi + (3 - (2*I)*Pi)*Log[mu2/s] - 
      (7*Log[mu2/s]^2)/2 - (5*zeta[2])/2) + (9485/144 + ((49*I)/6)*Pi)*
     zeta[2] + G[0, 0, x]*(-257/12 + (I/3)*Pi + (41/4 - (I/2)*Pi)*
       Log[mu2/s] - (11*Log[mu2/s]^2)/4 + (29*zeta[2])/4) + 
    ((-6*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 0, 0, x] + 12*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((-12*I)*Pi*G[1, 1, 1, x] - 12*G[1, 1, 1, 1, x] + 
      24*G[1, 1, x]*zeta[2])/x^2 + ((-I)*Pi*G[0, 0, 1, x] - 
      (3*I)*Pi*G[0, 1, 0, x] + (6*I)*Pi*G[1, 0, 0, x] + 
      (27/2 + (20*I)*Pi)*G[1, 1, 1, x] - G[0, 0, 1, 1, x] - 
      3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 14*G[0, 1, 1, 1, x] + 
      6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x] - 
      10*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] + 
      18*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(-31/6 + (4*I)*Pi - Log[mu2/s]) + 
      G[1, 1, 0, x]*(-31/6 - (9*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 1, x]*(-1/2 + (10*I)*Pi - Log[mu2/s]) + 
      G[1, 1, x]*(-607/36 + ((14*I)/3)*Pi - (11*Log[mu2/s])/3 + 
        Log[mu2/s]^2/2 - (97*zeta[2])/2) + G[1, 0, x]*
       (((-31*I)/6)*Pi - I*Pi*Log[mu2/s] - 9*zeta[2]) + 
      G[0, 1, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] - 6*zeta[2]) + 
      G[1, x]*(((-607*I)/36)*Pi - ((11*I)/3)*Pi*Log[mu2/s] + 
        (I/2)*Pi*Log[mu2/s]^2 + (64/3 + ((35*I)/2)*Pi)*zeta[2] - 6*zeta[3]))/
     x + G[0, x]*(199/8 - ((123*I)/8)*Pi + (-41/24 - ((13*I)/4)*Pi)*
       Log[mu2/s]^2 - Log[mu2/s]^3/2 + (-39/8 + ((31*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(23/8 + ((47*I)/6)*Pi + (49*zeta[2])/2) - 3*zeta[3]) + 
    (437/18 + ((59*I)/2)*Pi)*zeta[3] + 
    Log[mu2/s]*(-6181/216 - ((1463*I)/72)*Pi + (197/24 - ((5*I)/4)*Pi)*
       zeta[2] + (7*zeta[3])/2) + G[1, x]*(-721/12 - ((131*I)/12)*Pi + 
      (-11 + (7*I)*Pi)*Log[mu2/s] + (3/2 - ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
      (-301/2 - (27*I)*Pi)*zeta[2] + (9*zeta[3])/2) + 
    Nf^2*(-203/81 + ((38*I)/3)*Pi - ((10*I)/3)*Pi*G[0, 1, x] + 
      ((8*I)/3)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] - (10*G[0, 1, 1, x])/3 + 
      2*G[1, 0, 0, x] + (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 + 
      (20*G[1, 1, 1, x])/3 + G[1, 1, x]*(-172/9 + ((2*I)/3)*Pi - 
        (20*Log[mu2/s])/3) + (-38/27 + (4*I)*Pi)*Log[mu2/s] - 
      (2*Log[mu2/s]^2)/9 + G[0, 0, x]*(92/9 + 4*Log[mu2/s]) + 
      ((2*I)*Pi*G[0, 1, x] + 2*G[0, 1, 1, x] - 4*G[1, 1, 1, x] + 
        G[1, 1, x]*(32/3 + 4*Log[mu2/s]) + G[1, x]*(((32*I)/3)*Pi + 
          (4*I)*Pi*Log[mu2/s] - 18*zeta[2]))/x + 
      G[0, x]*(38/27 + ((32*I)/3)*Pi + (4/9 + (4*I)*Pi)*Log[mu2/s] - 
        18*zeta[2]) + (-18 - (2*I)*Pi)*zeta[2] + 
      G[1, x]*(38/3 - ((136*I)/9)*Pi + (4 - ((20*I)/3)*Pi)*Log[mu2/s] + 
        (80*zeta[2])/3) + x^3*((-8*G[0, 0, 0, x])/3 + (8*G[0, 1, 1, x])/3 + 
        (8*G[1, 0, 0, x])/3 - (8*G[1, 1, 1, x])/3 + 
        G[0, 1, x]*(-52/9 - (8*Log[mu2/s])/3) + G[1, 0, x]*
         (-52/9 - (8*Log[mu2/s])/3) + G[0, 0, x]*(52/9 + (8*Log[mu2/s])/3) + 
        G[1, 1, x]*(52/9 + (8*Log[mu2/s])/3) + (52*zeta[2])/3 + 
        8*Log[mu2/s]*zeta[2] - (8*zeta[3])/3) + 
      ((-2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 2*G[1, 0, 0, x] + 
        G[0, 0, x]*(-32/3 - 4*Log[mu2/s]) + (2*I)*Pi*zeta[2] + 
        G[0, x]*(((-32*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 18*zeta[2]) - 
        2*zeta[3])/(1 - x) + x*(13943/1944 - ((3607*I)/162)*Pi - 
        4*G[0, 0, 0, x] + (2*G[0, 0, 1, x])/3 + (2*G[0, 1, 0, x])/3 + 
        (8*G[0, 1, 1, x])/3 + (8*G[1, 0, 0, x])/3 - 2*G[1, 0, 1, x] - 
        2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + G[1, 0, x]*
         (-26/9 - ((2*I)/3)*Pi - (4*Log[mu2/s])/3) + 
        G[0, 1, x]*(-26/9 + (2*I)*Pi - (4*Log[mu2/s])/3) + 
        (59/54 + ((4*I)/9)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/27 + 
        G[0, 0, x]*(82/9 + ((2*I)/3)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, x]*(14 - (2*I)*Pi + 4*Log[mu2/s]) + 
        G[0, x]*(304/27 + ((88*I)/9)*Pi + (32/9 + ((8*I)/3)*Pi)*Log[mu2/s] - 
          (46*zeta[2])/3) + G[1, x]*(-38 - ((8*I)/9)*Pi + 
          (-12 + ((8*I)/3)*Pi)*Log[mu2/s] - 2*zeta[2]) + 
        (2107/54 - ((13*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
         (725/162 - ((169*I)/27)*Pi + (13*zeta[2])/9) + (19*zeta[3])/27) + 
      2*zeta[3] + x^2*(-9071/1944 - ((497*I)/162)*Pi + 4*G[0, 0, 0, x] - 
        (4*G[0, 0, 1, x])/3 - (4*G[0, 1, 0, x])/3 - 4*G[0, 1, 1, x] - 
        4*G[1, 0, 0, x] + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 + 
        4*G[1, 1, 1, x] + G[0, 0, x]*(-6 - ((4*I)/3)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, x]*(-34/3 + ((4*I)/3)*Pi - 4*Log[mu2/s]) + 
        (-47/54 - ((4*I)/9)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/27 + 
        G[0, 1, x]*(26/3 - ((4*I)/3)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, x]*(26/3 + ((4*I)/3)*Pi + 4*Log[mu2/s]) + 
        Log[mu2/s]*(-497/162 - ((47*I)/27)*Pi - (85*zeta[2])/9) + 
        G[1, x]*(76/3 + ((16*I)/3)*Pi + 8*Log[mu2/s] - (20*zeta[2])/3) + 
        (-1099/54 - ((5*I)/9)*Pi)*zeta[2] + G[0, x]*(-76/3 - ((16*I)/3)*Pi - 
          8*Log[mu2/s] + (20*zeta[2])/3) + (107*zeta[3])/27)) + 
    x^3*(101*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] + 
      96*G[0, 0, 1, 1, x] - 91*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
      8*G[0, 1, 1, 0, x] - 134*G[0, 1, 1, 1, x] - 113*G[1, 0, 0, 0, x] + 
      18*G[1, 0, 0, 1, x] + 18*G[1, 0, 1, 0, x] - 132*G[1, 0, 1, 1, x] + 
      115*G[1, 1, 0, 0, x] - 44*G[1, 1, 0, 1, x] - 44*G[1, 1, 1, 0, x] + 
      182*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-113/3 + (114*I)*Pi - 
        24*Log[mu2/s]) + G[0, 0, 1, x]*(-365/6 + (90*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-365/6 - (95*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 0, x]*(12 - (107*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 0, x]*(36 + (113*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 1, 0, x]*(77/6 + (89*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 0, 1, x]*(77/6 - (96*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 1, 1, x]*(257/3 - (108*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 0, x]*(-137/2 - ((281*I)/6)*Pi - 22*Log[mu2/s] + 3*Log[mu2/s]^2 - 
        106*zeta[2]) + G[1, 1, x]*(-137/2 - ((281*I)/6)*Pi - 22*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 47*zeta[2]) + (-411/2 - ((281*I)/2)*Pi)*zeta[2] - 
      66*Log[mu2/s]*zeta[2] + 9*Log[mu2/s]^2*zeta[2] + 
      G[1, 0, x]*(137/2 + ((281*I)/6)*Pi + 22*Log[mu2/s] - 3*Log[mu2/s]^2 + 
        94*zeta[2]) + G[0, 1, x]*(137/2 + ((281*I)/6)*Pi + 22*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 95*zeta[2]) + 
      G[0, x]*((653/6 + (101*I)*Pi)*zeta[2] + 6*Log[mu2/s]*zeta[2] - 
        87*zeta[3]) + (-437/6 - (173*I)*Pi)*zeta[3] + 
      G[1, x]*((211/6 - (83*I)*Pi)*zeta[2] - 24*Log[mu2/s]*zeta[2] + 
        87*zeta[3]) - (1765*zeta[4])/2) + 
    x*(302033/5184 + ((17401*I)/216)*Pi + 44*G[0, 0, 0, 0, x] - 
      5*G[0, 0, 0, 1, x] - 5*G[0, 0, 1, 0, x] + 100*G[0, 0, 1, 1, x] - 
      36*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
      120*G[0, 1, 1, 1, x] - 42*G[1, 0, 0, 0, x] + 27*G[1, 0, 0, 1, x] + 
      27*G[1, 0, 1, 0, x] - 155*G[1, 0, 1, 1, x] + 65*G[1, 1, 0, 0, x] - 
      68*G[1, 1, 0, 1, x] - 68*G[1, 1, 1, 0, x] + 226*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(977/12 + (30*I)*Pi - 9*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-369/2 + (149*I)*Pi - 9*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-68/3 - (9*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 1, x]*(365/2 - (118*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-68/3 - (134*I)*Pi - 6*Log[mu2/s]) + 
      (25/72 - ((7*I)/12)*Pi)*Log[mu2/s]^3 - (13*Log[mu2/s]^4)/48 + 
      G[1, 0, 0, x]*(-127/12 - (4*I)*Pi + 11*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-71/6 - (17*I)*Pi + 11*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-71/6 + (106*I)*Pi + 11*Log[mu2/s]) + 
      G[0, 0, x]*(-925/24 + ((421*I)/12)*Pi + (-69/2 + (3*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (59*zeta[2])/2) + G[1, 1, x]*
       (-47/4 - ((1297*I)/6)*Pi + (-9 - (2*I)*Pi)*Log[mu2/s] + 
        (13*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + (-48521/144 - ((263*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]^2*(257/36 + ((15*I)/4)*Pi + (307*zeta[2])/24) + 
      G[1, 0, x]*(2473/36 - ((175*I)/12)*Pi + (56/3 - (2*I)*Pi)*Log[mu2/s] - 
        (7*Log[mu2/s]^2)/2 + (71*zeta[2])/2) + 
      G[0, 1, x]*(2473/36 + ((568*I)/3)*Pi + (56/3 - (2*I)*Pi)*Log[mu2/s] - 
        (7*Log[mu2/s]^2)/2 + (213*zeta[2])/2) + 
      G[0, x]*(-10033/72 + ((22*I)/9)*Pi + (173/24 - ((3*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + Log[mu2/s]*
         (-665/24 - ((17*I)/12)*Pi - (25*zeta[2])/2) + 
        (-515/24 + ((69*I)/2)*Pi)*zeta[2] - 21*zeta[3]) + 
      Log[mu2/s]*(3293/108 + ((1409*I)/72)*Pi + (-2567/24 + (I/12)*Pi)*
         zeta[2] - (11*zeta[3])/2) + (-1423/9 - ((293*I)/2)*Pi)*zeta[3] + 
      G[1, x]*(2273/12 + ((1619*I)/18)*Pi + (-9/2 + (3*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(33 + ((2*I)/3)*Pi - 12*zeta[2]) + (271 + (24*I)*Pi)*
         zeta[2] + 16*zeta[3]) - (38761*zeta[4])/96) + 
    ((34/3 + (6*I)*Pi)*G[0, 0, 1, x] + (34/3 + (8*I)*Pi)*G[0, 1, 0, x] + 
      (2*I)*Pi*G[0, 1, 1, x] + (-5/3 + (6*I)*Pi)*G[1, 0, 0, x] - 
      (2*I)*Pi*G[1, 0, 1, x] + (3*I)*Pi*G[1, 1, 0, x] - 13*G[0, 0, 0, 0, x] + 
      15*G[0, 0, 0, 1, x] + 15*G[0, 0, 1, 0, x] - 9*G[0, 0, 1, 1, x] + 
      6*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 
      8*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] + 
      3*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(-77/6 - (4*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, x]*(((34*I)/3)*Pi - 27*zeta[2]) + 
      G[0, 0, x]*(1003/36 - ((13*I)/3)*Pi + (-17/6 - I*Pi)*Log[mu2/s] + 
        (5*Log[mu2/s]^2)/2 - (49*zeta[2])/2) + 
      G[1, 0, x]*(((-5*I)/3)*Pi - 9*zeta[2]) + (13*I)*Pi*zeta[2] + 
      (-13 - (13*I)*Pi)*zeta[3] + G[0, x]*(((1003*I)/36)*Pi + 
        ((5*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-17*I)/6)*Pi - 
          18*zeta[2]) + (-37/3 - ((21*I)/2)*Pi)*zeta[2] + 2*zeta[3]) + 
      G[1, x]*((-5*I)*Pi*zeta[2] + 5*zeta[3]) - 60*zeta[4])/(1 - x) + 
    (965*zeta[4])/32 + x^2*(-85/32 - ((15*I)/8)*Pi - 93*G[0, 0, 0, 0, x] - 
      (63*G[0, 0, 0, 1, x])/2 - (63*G[0, 0, 1, 0, x])/2 - 
      191*G[0, 0, 1, 1, x] + 97*G[0, 1, 0, 0, x] - (15*G[0, 1, 0, 1, x])/2 - 
      (15*G[0, 1, 1, 0, x])/2 + 265*G[0, 1, 1, 1, x] + 123*G[1, 0, 0, 0, x] - 
      (55*G[1, 0, 0, 1, x])/2 - (55*G[1, 0, 1, 0, x])/2 + 
      279*G[1, 0, 1, 1, x] - 156*G[1, 1, 0, 0, x] + (191*G[1, 1, 0, 1, x])/
       2 + (191*G[1, 1, 1, 0, x])/2 - 382*G[1, 1, 1, 1, x] + 
      G[1, 1, 0, x]*(-31/3 - ((167*I)/2)*Pi - 23*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-31/3 + ((457*I)/2)*Pi - 23*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-736/3 + ((469*I)/2)*Pi - 23*Log[mu2/s]) + 
      (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
      G[0, 0, 0, x]*(-179 - ((243*I)/2)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 0, x]*(323/3 + ((199*I)/2)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, 0, x]*(173/3 + ((211*I)/2)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 1, x]*(323/3 - ((425*I)/2)*Pi + 10*Log[mu2/s]) + 
      G[1, 1, 1, x]*(172 - ((501*I)/2)*Pi + 36*Log[mu2/s]) + 
      G[0, 1, x]*(-4069/36 - ((526*I)/3)*Pi - (113*Log[mu2/s])/3 + 
        (13*Log[mu2/s]^2)/2 - (403*zeta[2])/2) + 
      G[1, 0, x]*(-4069/36 + ((29*I)/3)*Pi - (113*Log[mu2/s])/3 + 
        (13*Log[mu2/s]^2)/2 - (253*zeta[2])/2) + 
      Log[mu2/s]^2*(-25/24 - ((3*I)/4)*Pi - (215*zeta[2])/12) + 
      (1785/4 + ((623*I)/4)*Pi)*zeta[2] + G[1, 1, x]*
       (3607/36 + ((580*I)/3)*Pi + (95*Log[mu2/s])/3 - (13*Log[mu2/s]^2)/2 + 
        (169*zeta[2])/2) + G[0, 0, x]*(4531/36 - ((83*I)/3)*Pi + 
        (131*Log[mu2/s])/3 - (13*Log[mu2/s]^2)/2 + (313*zeta[2])/2) + 
      G[1, x]*(-388/3 - ((209*I)/6)*Pi + 3*Log[mu2/s]^2 + 
        (-204 + ((135*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-22 + 36*zeta[2]) - 
        (217*zeta[3])/2) + (473/2 + (308*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-15/8 - ((25*I)/12)*Pi + (587/4 + ((7*I)/6)*Pi)*zeta[2] + 
        2*zeta[3]) + G[0, x]*(388/3 + ((209*I)/6)*Pi - 3*Log[mu2/s]^2 + 
        (-119 - ((231*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(22 + 3*zeta[2]) + 
        (217*zeta[3])/2) + (65147*zeta[4])/48))/Nc + 
  Nc*(-781285/5184 - (59*I)*Pi + (121*G[0, 0, 0, 0, x])/2 - 
    27*G[0, 0, 0, 1, x] - 27*G[0, 0, 1, 0, x] - 20*G[0, 0, 1, 1, x] + 
    (3*G[0, 1, 0, 0, x])/2 + (87*G[0, 1, 0, 1, x])/2 + 
    (87*G[0, 1, 1, 0, x])/2 - (95*G[0, 1, 1, 1, x])/2 - 70*G[1, 0, 0, 0, x] - 
    (51*G[1, 0, 0, 1, x])/2 - (51*G[1, 0, 1, 0, x])/2 + 
    (209*G[1, 0, 1, 1, x])/2 + (157*G[1, 1, 0, 0, x])/2 - 
    65*G[1, 1, 0, 1, x] - 65*G[1, 1, 1, 0, x] + (65*G[1, 1, 1, 1, x])/2 + 
    G[1, 1, 1, x]*(103/6 - ((167*I)/2)*Pi - 51*Log[mu2/s]) + 
    G[0, 0, 0, x]*(73/3 - ((5*I)/2)*Pi - 36*Log[mu2/s]) + 
    (203/72 + (I/4)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/16 + 
    G[0, 0, 1, x]*(-301/6 - (41*I)*Pi + 6*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-301/6 + (51*I)*Pi + 6*Log[mu2/s]) + 
    G[1, 0, 0, x]*(143/2 - ((179*I)/2)*Pi + 6*Log[mu2/s]) + 
    G[0, 1, 1, x]*(379/6 + (20*I)*Pi + 24*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-109/4 + ((75*I)/2)*Pi + 24*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-109/4 + (103*I)*Pi + 24*Log[mu2/s]) + 
    G[0, 1, x]*(469/12 + (4*I)*Pi + (-9 + (32*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - (573*zeta[2])/2) + Log[mu2/s]^2*
     (421/72 + (3*I)*Pi - (23*zeta[2])/8) + (-14243/144 - ((1435*I)/12)*Pi)*
     zeta[2] + G[1, 0, x]*(469/12 + ((141*I)/4)*Pi + 
      (-9 + (32*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 12*zeta[2]) + 
    G[0, 0, x]*(-891/8 - ((373*I)/12)*Pi + (-21/4 - ((71*I)/2)*Pi)*
       Log[mu2/s] - (11*Log[mu2/s]^2)/4 + (801*zeta[2])/4) + 
    G[1, 1, x]*(1099/12 + ((32*I)/3)*Pi + (83/4 - ((71*I)/2)*Pi)*Log[mu2/s] - 
      (17*Log[mu2/s]^2)/4 + (1419*zeta[2])/4) + 
    ((-6*I)*Pi*G[0, 0, 0, x] - 6*G[0, 0, 0, 0, x] + 12*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((-9*I)*Pi*G[1, 1, 1, x] - 9*G[1, 1, 1, 1, x] + 
      18*G[1, 1, x]*zeta[2])/x^2 + G[1, x]*(-59 + ((1463*I)/12)*Pi + 
      (9/4 - ((13*I)/4)*Pi)*Log[mu2/s]^2 + (-45/2 - ((375*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(-35/4 + ((65*I)/4)*Pi + 9*zeta[2]) - (347*zeta[3])/2) + 
    G[0, x]*(2897/54 - ((2983*I)/36)*Pi + (-185/24 + ((5*I)/4)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]^3 + (6151/24 - ((47*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(-761/72 - ((89*I)/3)*Pi + 22*zeta[2]) - 36*zeta[3]) + 
    Log[mu2/s]*(-2897/54 - ((61*I)/8)*Pi + (-125/8 - ((7*I)/4)*Pi)*zeta[2] - 
      4*zeta[3]) + (1468/9 + (41*I)*Pi)*zeta[3] + 
    ((-I)*Pi*G[0, 0, 1, x] - (23*I)*Pi*G[0, 1, 0, x] + 
      (21*I)*Pi*G[1, 0, 0, x] - G[0, 0, 1, 1, x] - 23*G[0, 1, 0, 1, x] - 
      23*G[0, 1, 1, 0, x] + (125*G[0, 1, 1, 1, x])/2 + 21*G[1, 0, 0, 1, x] + 
      21*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] + 80*G[1, 1, 0, 0, x] + 
      20*G[1, 1, 0, 1, x] + 20*G[1, 1, 1, 0, x] - (37*G[1, 1, 1, 1, x])/2 + 
      G[1, 0, 1, x]*(249/4 + (11*I)*Pi - 11*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-151/12 + ((57*I)/2)*Pi - 11*Log[mu2/s]) + 
      G[1, 1, 0, x]*(249/4 + (89*I)*Pi - 11*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-125/6 + ((63*I)/2)*Pi + 30*Log[mu2/s]) + 
      G[1, 1, x]*(1559/36 + ((77*I)/2)*Pi + (-35/12 + ((41*I)/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (747*zeta[2])/4) + 
      G[1, 0, x]*(((249*I)/4)*Pi - (11*I)*Pi*Log[mu2/s] - 115*zeta[2]) + 
      G[0, 1, x]*(((-151*I)/12)*Pi - (11*I)*Pi*Log[mu2/s] + 57*zeta[2]) + 
      G[1, x]*(((1559*I)/36)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-35*I)/12)*Pi - 3*zeta[2]) + (-479/2 - ((231*I)/4)*Pi)*
         zeta[2] + (185*zeta[3])/2))/x + 
    ((18*I)*Pi*G[0, 1, 1, x] - (22*I)*Pi*G[1, 0, 1, x] - 
      (3*I)*Pi*G[1, 1, 0, x] - 59*G[0, 0, 0, 0, x] + 33*G[0, 0, 0, 1, x] + 
      33*G[0, 0, 1, 0, x] + 57*G[0, 0, 1, 1, x] + 3*G[0, 1, 0, 0, x] + 
      18*G[0, 1, 0, 1, x] + 18*G[0, 1, 1, 0, x] + 70*G[1, 0, 0, 0, x] - 
      22*G[1, 0, 0, 1, x] - 22*G[1, 0, 1, 0, x] - 3*G[1, 1, 0, 0, x] + 
      G[0, 1, 0, x]*(385/6 + (11*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-11/3 + (38*I)*Pi - 10*Log[mu2/s]) + 
      G[0, 0, 1, x]*(385/6 + (80*I)*Pi - 10*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-147/4 + (16*I)*Pi + 42*Log[mu2/s]) + 
      G[0, 0, x]*(8699/72 + ((559*I)/12)*Pi + (115/6 + (31*I)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2/2 - (429*zeta[2])/2) + 
      G[0, 1, x]*(((385*I)/6)*Pi - (10*I)*Pi*Log[mu2/s] - 113*zeta[2]) + 
      ((407*I)/6)*Pi*zeta[2] + G[1, 0, x]*(((-11*I)/3)*Pi - 
        (10*I)*Pi*Log[mu2/s] + 33*zeta[2]) + (-407/6 + (37*I)*Pi)*zeta[3] + 
      G[1, x]*((-19*I)*Pi*zeta[2] + 19*zeta[3]) + 
      G[0, x]*(((8699*I)/72)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((115*I)/6)*Pi - 18*zeta[2]) + (-1076/3 + ((15*I)/2)*Pi)*
         zeta[2] + 38*zeta[3]) - 487*zeta[4])/(1 - x) + 
    x^4*(-48*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] + 48*G[0, 0, 1, 0, x] - 
      48*G[0, 0, 1, 1, x] + 48*G[0, 1, 0, 0, x] - 48*G[0, 1, 0, 1, x] - 
      48*G[0, 1, 1, 0, x] + 48*G[0, 1, 1, 1, x] + 48*G[1, 0, 0, 0, x] - 
      48*G[1, 0, 0, 1, x] - 48*G[1, 0, 1, 0, x] + 48*G[1, 0, 1, 1, x] - 
      48*G[1, 1, 0, 0, x] + 48*G[1, 1, 0, 1, x] + 48*G[1, 1, 1, 0, x] - 
      48*G[1, 1, 1, 1, x] - 48*G[0, 0, x]*zeta[2] + 48*G[0, 1, x]*zeta[2] + 
      48*G[1, 0, x]*zeta[2] - 48*G[1, 1, x]*zeta[2] - 180*zeta[4]) + 
    x*(2775751/15552 + ((83831*I)/648)*Pi + 35*G[0, 0, 0, 0, x] - 
      20*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] + 139*G[0, 0, 1, 1, x] - 
      (179*G[0, 1, 0, 0, x])/6 - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 
      (641*G[0, 1, 1, 1, x])/6 - 50*G[1, 0, 0, 0, x] + 
      (209*G[1, 0, 0, 1, x])/2 + (209*G[1, 0, 1, 0, x])/2 - 
      (449*G[1, 0, 1, 1, x])/2 - (434*G[1, 1, 0, 0, x])/3 + 
      113*G[1, 1, 0, 1, x] + 113*G[1, 1, 1, 0, x] + (11*G[1, 1, 1, 1, x])/6 + 
      G[0, 0, 0, x]*(-89/4 - (36*I)*Pi - 51*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-614/3 - ((185*I)/3)*Pi - 30*Log[mu2/s]) + 
      G[0, 1, 1, x]*(1039/6 - ((827*I)/6)*Pi - 30*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-614/3 - (150*I)*Pi - 30*Log[mu2/s]) + 
      (-649/216 - ((11*I)/12)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/16 + 
      G[1, 1, 1, x]*(195/2 + ((851*I)/6)*Pi + 27*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-365/6 + ((25*I)/6)*Pi + 35*Log[mu2/s]) + 
      G[1, 0, 0, x]*(3251/12 + ((179*I)/2)*Pi + 35*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-365/6 + (154*I)*Pi + 35*Log[mu2/s]) + 
      G[1, 1, x]*(-4195/12 - ((2033*I)/12)*Pi + (-249/4 + ((103*I)/6)*Pi)*
         Log[mu2/s] + (121*Log[mu2/s]^2)/12 - (1639*zeta[2])/4) + 
      G[1, 0, x]*(4343/18 + ((359*I)/3)*Pi + (641/12 - ((49*I)/6)*Pi)*
         Log[mu2/s] - (79*Log[mu2/s]^2)/12 - (1393*zeta[2])/4) + 
      (-321199/432 - ((5429*I)/18)*Pi)*zeta[2] + 
      G[0, 0, x]*(-6403/36 - ((531*I)/4)*Pi + (-149/3 - ((10*I)/3)*Pi)*
         Log[mu2/s] + (19*Log[mu2/s]^2)/3 + 3*zeta[2]) + 
      Log[mu2/s]^2*(-295/216 - ((55*I)/18)*Pi + (547*zeta[2])/24) + 
      G[0, 1, x]*(4343/18 + ((663*I)/4)*Pi + (641/12 - ((49*I)/6)*Pi)*
         Log[mu2/s] - (79*Log[mu2/s]^2)/12 + (679*zeta[2])/4) + 
      G[0, x]*(-20969/216 + ((5639*I)/72)*Pi + (305/24 - ((9*I)/4)*Pi)*
         Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (1073/72 + ((175*I)/6)*Pi - (76*zeta[2])/3) + 
        (1723/8 - ((237*I)/4)*Pi)*zeta[2] - (160*zeta[3])/3) + 
      (-10259/108 - ((629*I)/6)*Pi)*zeta[3] + 
      Log[mu2/s]*(12047/162 + ((8299*I)/216)*Pi + (-5017/72 + ((57*I)/4)*Pi)*
         zeta[2] + (11*zeta[3])/3) + G[1, x]*(1825/12 - ((1477*I)/18)*Pi + 
        (105/4 - ((67*I)/3)*Pi)*Log[mu2/s] + (-27/4 + ((7*I)/2)*Pi)*
         Log[mu2/s]^2 + (7349/12 + ((1003*I)/6)*Pi)*zeta[2] + 
        (1457*zeta[3])/6) - (5077*zeta[4])/32) + (14529*zeta[4])/32 + 
    x^3*(128*G[0, 0, 0, 0, x] - 143*G[0, 0, 0, 1, x] - 143*G[0, 0, 1, 0, x] + 
      132*G[0, 0, 1, 1, x] - 92*G[0, 1, 0, 0, x] + 121*G[0, 1, 0, 1, x] + 
      121*G[0, 1, 1, 0, x] - 124*G[0, 1, 1, 1, x] - 68*G[1, 0, 0, 0, x] + 
      83*G[1, 0, 0, 1, x] + 83*G[1, 0, 1, 0, x] - 72*G[1, 0, 1, 1, x] + 
      44*G[1, 1, 0, 0, x] - 73*G[1, 1, 0, 1, x] - 73*G[1, 1, 1, 0, x] + 
      76*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(-206/3 - (45*I)*Pi - 
        30*Log[mu2/s]) + G[1, 0, 1, x]*(-535/6 - (7*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 1, 1, x]*(7/3 - (21*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-535/6 - (47*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 1, 1, x]*(161/3 + (15*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, x]*(199/6 + (13*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, 0, x]*(374/3 + (39*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 1, 0, x]*(199/6 + (53*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, x]*(331/12 + (53*I)*Pi + (35/2 - (3*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 - (221*zeta[2])/2) + 
      G[0, 1, x]*(331/12 + (53*I)*Pi + (35/2 - (3*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 - (197*zeta[2])/2) + (-331/4 - (159*I)*Pi)*
       zeta[2] + (-105/2 + (9*I)*Pi)*Log[mu2/s]*zeta[2] + 
      (27*Log[mu2/s]^2*zeta[2])/2 + G[1, 1, x]*(-331/12 - (53*I)*Pi + 
        (-35/2 + (3*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + 
        (125*zeta[2])/2) + G[0, 0, x]*(-331/12 - (53*I)*Pi + 
        (-35/2 + (3*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + 
        (365*zeta[2])/2) + G[1, x]*((871/6 + (41*I)*Pi)*zeta[2] + 
        12*Log[mu2/s]*zeta[2] - 13*zeta[3]) + (-183/2 + (54*I)*Pi)*zeta[3] + 
      G[0, x]*((137/6 - (59*I)*Pi)*zeta[2] - 30*Log[mu2/s]*zeta[2] + 
        zeta[3]) + (2469*zeta[4])/4) + x^2*(-53987/1944 - ((1678*I)/81)*Pi - 
      (145*G[0, 0, 0, 0, x])/2 + (79*G[0, 0, 0, 1, x])/2 + 
      (79*G[0, 0, 1, 0, x])/2 - 92*G[0, 0, 1, 1, x] + 
      (499*G[0, 1, 0, 0, x])/3 - (249*G[0, 1, 0, 1, x])/2 - 
      (249*G[0, 1, 1, 0, x])/2 + (1013*G[0, 1, 1, 1, x])/6 + 
      (149*G[1, 0, 0, 0, x])/2 - 69*G[1, 0, 0, 1, x] - 69*G[1, 0, 1, 0, x] + 
      149*G[1, 0, 1, 1, x] + (68*G[1, 1, 0, 0, x])/3 - 37*G[1, 1, 0, 1, x] - 
      37*G[1, 1, 1, 0, x] - (209*G[1, 1, 1, 1, x])/6 + 
      G[0, 1, 0, x]*(845/12 - ((13*I)/6)*Pi - 44*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-2497/6 - ((77*I)/2)*Pi - 44*Log[mu2/s]) + 
      G[0, 0, 1, x]*(845/12 - ((193*I)/2)*Pi - 44*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-295/2 - ((539*I)/6)*Pi - 18*Log[mu2/s]) + 
      (5/27 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
      G[1, 1, 0, x]*(1613/6 + ((50*I)/3)*Pi + 31*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-711/4 + ((226*I)/3)*Pi + 31*Log[mu2/s]) + 
      G[1, 0, 1, x]*(1613/6 + (111*I)*Pi + 31*Log[mu2/s]) + 
      G[0, 0, 0, x]*(755/12 + (24*I)*Pi + 57*Log[mu2/s]) + 
      Log[mu2/s]^2*(-121/27 - ((4*I)/9)*Pi - (401*zeta[2])/12) + 
      (73063/108 + ((18001*I)/36)*Pi)*zeta[2] + 
      G[0, 0, x]*(5135/18 + ((829*I)/4)*Pi + (887/12 - ((55*I)/6)*Pi)*
         Log[mu2/s] - (133*Log[mu2/s]^2)/12 + (289*zeta[2])/4) + 
      G[0, 1, x]*(-2374/9 - ((701*I)/4)*Pi + (-815/12 + ((55*I)/6)*Pi)*
         Log[mu2/s] + (133*Log[mu2/s]^2)/12 + (573*zeta[2])/4) + 
      G[1, 0, x]*(-2374/9 - ((861*I)/4)*Pi + (-815/12 + ((55*I)/6)*Pi)*
         Log[mu2/s] + (133*Log[mu2/s]^2)/12 + (593*zeta[2])/4) + 
      G[1, 1, x]*(4361/18 + ((733*I)/4)*Pi + (743/12 - ((55*I)/6)*Pi)*
         Log[mu2/s] - (133*Log[mu2/s]^2)/12 + (837*zeta[2])/4) + 
      G[1, x]*(-1117/12 - (39*I)*Pi + (9*Log[mu2/s]^2)/2 + 
        Log[mu2/s]*(-35/2 + (3*I)*Pi - 18*zeta[2]) + 
        (-7303/12 - ((187*I)/6)*Pi)*zeta[2] - (547*zeta[3])/3) + 
      G[0, x]*(1117/12 + ((109*I)/3)*Pi + (-11/2 - I*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/3 + (-2527/6 - (10*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(89/6 - (5*I)*Pi + (190*zeta[2])/3) - (217*zeta[3])/6) + 
      Log[mu2/s]*(-1678/81 - ((314*I)/27)*Pi + (4313/36 - ((43*I)/2)*Pi)*
         zeta[2] + zeta[3]/3) + (16241/108 + ((391*I)/3)*Pi)*zeta[3] + 
      (3091*zeta[4])/4) + Nf^2*(-581/81 - ((4*I)/3)*Pi*G[1, 0, x] + 
      (8*G[0, 0, 0, x])/3 - (4*G[1, 0, 0, x])/3 + 
      G[0, 0, x]*(-125/18 - (8*Log[mu2/s])/3) - (74*Log[mu2/s])/27 - 
      (2*Log[mu2/s]^2)/9 + (2/3 + ((4*I)/3)*Pi)*zeta[2] + 
      G[0, x]*(74/27 - ((13*I)/2)*Pi + (4/9 - ((8*I)/3)*Pi)*Log[mu2/s] + 
        12*zeta[2]) - (4*zeta[3])/3 + (((4*I)/3)*Pi*G[1, 0, x] - 
        (8*G[0, 0, 0, x])/3 + (4*G[1, 0, 0, x])/3 + 
        G[0, 0, x]*(13/2 + (8*Log[mu2/s])/3) + 
        G[0, x]*(((13*I)/2)*Pi + ((8*I)/3)*Pi*Log[mu2/s] - 12*zeta[2]) - 
        ((4*I)/3)*Pi*zeta[2] + (4*zeta[3])/3)/(1 - x) + 
      x*(27413/648 + ((1706*I)/81)*Pi + ((26*I)/9)*Pi*G[1, 0, x] - 
        (14*G[0, 0, 0, x])/9 + (26*G[1, 0, 0, x])/9 + 
        G[0, 0, x]*(-58/9 - ((26*I)/9)*Pi - (4*Log[mu2/s])/3) + 
        (7/18 - ((2*I)/3)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + 
        (-749/54 - ((17*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
         (275/18 + ((121*I)/27)*Pi + (29*zeta[2])/9) + 
        G[0, x]*(937/162 - ((74*I)/27)*Pi + (100*Log[mu2/s])/27 + 
          (2*Log[mu2/s]^2)/3 + (10*zeta[2])/3) + (41*zeta[3])/9) + 
      x^2*(-22765/648 - ((2143*I)/162)*Pi + (44/9 + (4*I)*Pi)*G[0, 0, 0, x] - 
        (4*I)*Pi*G[0, 1, 0, x] + (-44/9 - (4*I)*Pi)*G[1, 0, 0, x] + 
        (4*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, x] - 
        4*G[1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, x] + (-1/6 + ((2*I)/3)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + G[0, 0, x]*
         (((44*I)/9)*Pi - 4*zeta[2]) + Log[mu2/s]*(-677/54 - ((49*I)/27)*Pi - 
          (29*zeta[2])/9) + (65/54 + ((35*I)/9)*Pi)*zeta[2] + 
        G[1, 0, x]*(((-44*I)/9)*Pi + 4*zeta[2]) + 
        G[0, x]*(-56/81 - ((40*I)/27)*Pi + (-40/27 - ((4*I)/3)*Pi)*
           Log[mu2/s] - (2*Log[mu2/s]^2)/3 + (4*I)*Pi*zeta[2] - 4*zeta[3]) + 
        (-59/9 - (4*I)*Pi)*zeta[3] + G[1, x]*((-4*I)*Pi*zeta[2] + 
          4*zeta[3]) - 28*zeta[4]) + x^3*((-4*I)*Pi*G[0, 0, 0, x] + 
        (4*I)*Pi*G[0, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - 
        (4*I)*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] + 
        4*G[1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, x] + 4*G[0, 0, x]*zeta[2] - 
        4*G[1, 0, x]*zeta[2] + G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
        (4*I)*Pi*zeta[3] + G[0, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) + 
        28*zeta[4]))), ((7939*I)/216)*Pi - 5*G[0, 0, 0, 0, x] - 
  (3*G[0, 0, 0, 1, x])/4 - (3*G[0, 0, 1, 0, x])/4 + (17*G[0, 0, 1, 1, x])/4 + 
  G[0, 1, 0, 0, x]/2 - G[0, 1, 0, 1, x]/4 - G[0, 1, 1, 0, x]/4 + 
  (23*G[0, 1, 1, 1, x])/4 - (9*G[1, 0, 0, 0, x])/2 + 
  (13*G[1, 0, 0, 1, x])/4 + (13*G[1, 0, 1, 0, x])/4 - 
  (27*G[1, 0, 1, 1, x])/4 - (9*G[1, 1, 0, 0, x])/4 - 6*G[1, 1, 0, 1, x] - 
  6*G[1, 1, 1, 0, x] + (37*G[1, 1, 1, 1, x])/2 + 
  G[1, 1, 1, x]*(-271/12 + (8*I)*Pi - (9*Log[mu2/s])/2) + 
  G[0, 1, 1, x]*(19/2 + (4*I)*Pi - (3*Log[mu2/s])/2) + 
  G[1, 0, 1, x]*(-37/3 - (5*I)*Pi - (3*Log[mu2/s])/2) + 
  G[1, 1, 0, x]*(-37/3 - ((39*I)/4)*Pi - (3*Log[mu2/s])/2) - 
  (I/2)*Pi*Log[mu2/s]^3 + G[1, 0, 0, x]*(43/12 - (I/4)*Pi + Log[mu2/s]) + 
  G[0, 1, 0, x]*(119/6 + ((5*I)/4)*Pi + Log[mu2/s]) + 
  G[0, 0, 1, x]*(119/6 + ((9*I)/2)*Pi + Log[mu2/s]) + 
  G[0, 0, 0, x]*(-31/6 - ((17*I)/4)*Pi + (3*Log[mu2/s])/2) + 
  G[0, 1, x]*(-94/9 + ((155*I)/6)*Pi + (-7/2 + ((3*I)/2)*Pi)*Log[mu2/s] + 
    Log[mu2/s]^2 - 16*zeta[2]) + (-65/12 + ((73*I)/12)*Pi)*zeta[2] + 
  Log[mu2/s]^2*((I/2)*Pi + 3*zeta[2]) + 
  G[1, 0, x]*(-94/9 - ((49*I)/4)*Pi + (-7/2 + ((3*I)/2)*Pi)*Log[mu2/s] + 
    Log[mu2/s]^2 + (15*zeta[2])/2) + 
  G[0, 0, x]*(19/8 + ((131*I)/12)*Pi - (15*Log[mu2/s])/4 - 
    (5*Log[mu2/s]^2)/4 + (43*zeta[2])/4) + 
  G[1, 1, x]*(1171/72 - ((289*I)/12)*Pi + (65/6 - ((5*I)/2)*Pi)*Log[mu2/s] + 
    (7*Log[mu2/s]^2)/4 + 11*zeta[2]) + 
  Log[mu2/s]*(((541*I)/36)*Pi + (6 - (I/2)*Pi)*zeta[2]) + 
  (((-3*I)/2)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
    ((3*I)/2)*Pi*G[1, 0, 0, x] - (3*G[0, 0, 1, 1, x])/2 + 
    4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - (11*G[0, 1, 1, 1, x])/2 + 
    (3*G[1, 0, 0, 1, x])/2 + (3*G[1, 0, 1, 0, x])/2 + 
    (3*G[1, 0, 1, 1, x])/2 + 2*G[1, 1, 0, 0, x] - (3*G[1, 1, 0, 1, x])/4 - 
    (3*G[1, 1, 1, 0, x])/4 - 5*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(-31/6 - ((17*I)/4)*Pi + (3*Log[mu2/s])/2) + 
    G[0, 1, 1, x]*(25/12 + (I/2)*Pi + 2*Log[mu2/s]) + 
    G[1, 1, 0, x]*(65/6 + ((13*I)/4)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 1, x]*(65/6 + (5*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, x]*(((65*I)/6)*Pi + (2*I)*Pi*Log[mu2/s] - (45*zeta[2])/2) + 
    G[0, 1, x]*(((25*I)/12)*Pi + (2*I)*Pi*Log[mu2/s] - (39*zeta[2])/2) + 
    G[1, 1, x]*(19/8 + ((23*I)/12)*Pi + (-15/4 + I*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/4 + (19*zeta[2])/4) + 
    G[1, x]*(((19*I)/8)*Pi - ((15*I)/4)*Pi*Log[mu2/s] - 
      ((5*I)/4)*Pi*Log[mu2/s]^2 + (-281/12 - (3*I)*Pi)*zeta[2] - 3*zeta[3]))/
   x + G[0, x]*(((-581*I)/72)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
    Log[mu2/s]*(((-29*I)/4)*Pi - 6*zeta[2]) + (-623/12 - ((9*I)/4)*Pi)*
     zeta[2] - (5*zeta[3])/4) + G[1, x]*(7939/216 + ((1501*I)/72)*Pi + 
    (1/2 + ((5*I)/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
    Log[mu2/s]*(541/36 + ((25*I)/3)*Pi - (7*zeta[2])/2) + 
    (205/6 + ((55*I)/4)*Pi)*zeta[2] - zeta[3]) + 
  (-47/4 - ((11*I)/4)*Pi)*zeta[3] + 
  x^2*((65*G[0, 0, 0, 0, x])/6 + 12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] + 
    (25*G[0, 0, 1, 1, x])/2 + G[0, 1, 0, 0, x]/2 - 12*G[0, 1, 0, 1, x] - 
    12*G[0, 1, 1, 0, x] - (115*G[0, 1, 1, 1, x])/6 + (7*G[1, 0, 0, 0, x])/6 - 
    12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - (49*G[1, 0, 1, 1, x])/2 + 
    (11*G[1, 1, 0, 0, x])/2 - 6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 
    (295*G[1, 1, 1, 1, x])/6 + G[1, 1, 1, x]*(97/3 + ((71*I)/3)*Pi - 
      (39*Log[mu2/s])/2) + G[0, 0, 0, x]*(433/6 + ((46*I)/3)*Pi - 
      (15*Log[mu2/s])/2) + G[1, 0, 0, x]*(-121/6 - ((37*I)/3)*Pi - 
      (3*Log[mu2/s])/2) + G[0, 1, 0, x]*(-275/12 - (13*I)*Pi - 
      (3*Log[mu2/s])/2) + G[0, 0, 1, x]*(-275/12 + (23*I)*Pi - 
      (3*Log[mu2/s])/2) + G[1, 1, 0, x]*(-277/12 + (10*I)*Pi + 
      (21*Log[mu2/s])/2) + G[0, 1, 1, x]*(23/3 - ((62*I)/3)*Pi + 
      (21*Log[mu2/s])/2) + G[1, 0, 1, x]*(-277/12 - (26*I)*Pi + 
      (21*Log[mu2/s])/2) + G[0, 0, x]*(-1831/24 + (28*I)*Pi + 
      (-85/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (21*Log[mu2/s]^2)/4 - 
      (203*zeta[2])/12) + (-2251/8 + (56*I)*Pi)*zeta[2] + 
    (-183/4 + ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] + (63*Log[mu2/s]^2*zeta[2])/
     4 + G[1, 1, x]*(-2671/24 + (-37/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
      (21*Log[mu2/s]^2)/4 + (41*zeta[2])/12) + 
    G[0, 1, x]*(2251/24 + (61/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
      (21*Log[mu2/s]^2)/4 + (391*zeta[2])/12) + 
    G[1, 0, x]*(2251/24 - (28*I)*Pi + (61/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
      (21*Log[mu2/s]^2)/4 + (419*zeta[2])/12) + 
    G[0, x]*(-2293/36 + (9*I)*Pi + (4 - (I/2)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/6 + Log[mu2/s]*(-17/2 + (2*I)*Pi - (13*zeta[2])/3) + 
      (677/12 + ((103*I)/6)*Pi)*zeta[2] - (35*zeta[3])/2) + 
    (-123/4 - ((124*I)/3)*Pi)*zeta[3] + 
    G[1, x]*(2293/36 - (9*I)*Pi + (-4 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/6 + Log[mu2/s]*(17/2 - (2*I)*Pi - (68*zeta[2])/3) + 
      (979/12 - ((49*I)/6)*Pi)*zeta[2] + (23*zeta[3])/2) - (466*zeta[4])/3) + 
  (((-3*I)/2)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 1, x] + 
    ((3*I)/2)*Pi*G[1, 1, 0, x] + 5*G[0, 0, 0, 0, x] + 
    (3*G[0, 0, 0, 1, x])/4 + (3*G[0, 0, 1, 0, x])/4 - 2*G[0, 0, 1, 1, x] - 
    (3*G[0, 1, 0, 0, x])/2 - (3*G[0, 1, 0, 1, x])/2 - 
    (3*G[0, 1, 1, 0, x])/2 + (11*G[1, 0, 0, 0, x])/2 - 4*G[1, 0, 0, 1, x] - 
    4*G[1, 0, 1, 0, x] + (3*G[1, 1, 0, 0, x])/2 + 
    G[1, 0, 0, x]*(-25/12 - (I/2)*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-65/6 - ((13*I)/4)*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-65/6 - (5*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 0, x]*(31/6 + ((17*I)/4)*Pi - (3*Log[mu2/s])/2) + 
    G[0, 0, x]*(-19/8 - ((23*I)/12)*Pi + (15/4 - I*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/4 - (19*zeta[2])/4) - ((35*I)/4)*Pi*zeta[2] + 
    G[1, 0, x]*(((-25*I)/12)*Pi - (2*I)*Pi*Log[mu2/s] + (39*zeta[2])/2) + 
    G[0, 1, x]*(((-65*I)/6)*Pi - (2*I)*Pi*Log[mu2/s] + (45*zeta[2])/2) + 
    (35/4 - ((7*I)/4)*Pi)*zeta[3] + G[0, x]*(((-19*I)/8)*Pi + 
      ((15*I)/4)*Pi*Log[mu2/s] + ((5*I)/4)*Pi*Log[mu2/s]^2 + 
      (281/12 + ((19*I)/4)*Pi)*zeta[2] + (5*zeta[3])/4) + 
    G[1, x]*(((-11*I)/2)*Pi*zeta[2] + (11*zeta[3])/2) - (15*zeta[4])/8)/
   (1 - x) - (105*zeta[4])/8 + 
  x*(((-7939*I)/108)*Pi - (13*G[0, 0, 0, 0, x])/3 - (13*G[0, 0, 0, 1, x])/4 - 
    (13*G[0, 0, 1, 0, x])/4 - (17*G[0, 0, 1, 1, x])/2 - 
    (9*G[0, 1, 0, 0, x])/4 + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] + 
    (143*G[0, 1, 1, 1, x])/12 - (101*G[1, 0, 0, 0, x])/12 + 
    G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + (91*G[1, 0, 1, 1, x])/4 - 
    (3*G[1, 1, 0, 0, x])/2 + (59*G[1, 1, 0, 1, x])/4 + 
    (59*G[1, 1, 1, 0, x])/4 - (128*G[1, 1, 1, 1, x])/3 + 
    G[0, 1, 1, x]*(-299/12 + ((71*I)/12)*Pi - 7*Log[mu2/s]) + 
    G[1, 1, 0, x]*(1/4 + ((25*I)/4)*Pi - 7*Log[mu2/s]) + 
    G[1, 0, 1, x]*(1/4 + ((67*I)/4)*Pi - 7*Log[mu2/s]) + I*Pi*Log[mu2/s]^3 + 
    G[0, 0, 0, x]*(-115/12 - ((73*I)/12)*Pi + (3*Log[mu2/s])/2) + 
    G[1, 0, 0, x]*(35/12 - ((29*I)/12)*Pi + 5*Log[mu2/s]) + 
    G[0, 1, 0, x]*(1/12 + ((15*I)/4)*Pi + 5*Log[mu2/s]) + 
    G[0, 0, 1, x]*(1/12 - ((27*I)/4)*Pi + 5*Log[mu2/s]) + 
    G[1, 1, 1, x]*(121/4 - ((173*I)/12)*Pi + (27*Log[mu2/s])/2) + 
    G[1, 1, x]*(241/8 + ((45*I)/2)*Pi + (-8 + (2*I)*Pi)*Log[mu2/s] - 
      (9*Log[mu2/s]^2)/4 - (89*zeta[2])/3) + 
    Log[mu2/s]^2*((-I)*Pi - (45*zeta[2])/4) + 
    G[0, 0, x]*(-39/8 - ((11*I)/2)*Pi + (4 + (2*I)*Pi)*Log[mu2/s] - 
      (9*Log[mu2/s]^2)/4 - (28*zeta[2])/3) + 
    G[1, 0, x]*(-83/8 + ((61*I)/12)*Pi + (23/12 - ((5*I)/2)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/4 - (47*zeta[2])/12) + 
    G[0, 1, x]*(-83/8 - ((275*I)/12)*Pi + (23/12 - ((5*I)/2)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/4 - (19*zeta[2])/12) + (837/8 - ((25*I)/12)*Pi)*zeta[2] + 
    Log[mu2/s]*(((-541*I)/18)*Pi + (13/4 - (I/2)*Pi)*zeta[2]) + 
    G[1, x]*(-21697/216 - ((34*I)/9)*Pi + (7/2 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/3 + (-107/6 - ((109*I)/12)*Pi)*zeta[2] + 
      Log[mu2/s]*(-847/36 + ((11*I)/12)*Pi + (139*zeta[2])/6) - 
      (5*zeta[3])/2) + (5 + ((55*I)/3)*Pi)*zeta[3] + 
    G[0, x]*(5819/216 - ((196*I)/9)*Pi + (-9/2 - (I/2)*Pi)*Log[mu2/s]^2 + 
      (2*Log[mu2/s]^3)/3 + (22/3 - ((107*I)/12)*Pi)*zeta[2] + 
      Log[mu2/s]*(-235/36 - ((37*I)/12)*Pi + (29*zeta[2])/6) + zeta[3]) + 
    (809*zeta[4])/24) + x^3*(-20*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 
    2*G[0, 0, 1, 0, x] - 6*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] + 
    8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 
    6*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
    8*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 
    2*G[1, 1, 1, 0, x] - 20*G[1, 1, 1, 1, x] + 
    G[0, 0, 1, x]*(46/3 - (11*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 1, 0, x]*(46/3 - (11*I)*Pi - 3*Log[mu2/s]) + 
    G[0, 1, 1, x]*(25/6 + (11*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 0, x]*(25/6 + (11*I)*Pi - 3*Log[mu2/s]) + 
    G[0, 1, 0, x]*(46/3 + (13*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 1, x]*(46/3 + (13*I)*Pi - 3*Log[mu2/s]) + 
    G[0, 0, 0, x]*(-209/6 - (13*I)*Pi + 9*Log[mu2/s]) + 
    G[1, 1, 1, x]*(-209/6 - (13*I)*Pi + 9*Log[mu2/s]) + 
    G[0, 1, x]*(-2251/36 + ((28*I)/3)*Pi + (-61/6 + I*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 - (45*zeta[2])/2) + 
    G[1, 0, x]*(-2251/36 + ((28*I)/3)*Pi + (-61/6 + I*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 - (45*zeta[2])/2) + (2251/12 - (28*I)*Pi)*zeta[2] + 
    (61/2 - (3*I)*Pi)*Log[mu2/s]*zeta[2] - (21*Log[mu2/s]^2*zeta[2])/2 + 
    G[0, 0, x]*(2251/36 - ((28*I)/3)*Pi + (61/6 - I*Pi)*Log[mu2/s] - 
      (7*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
    G[1, 1, x]*(2251/36 - ((28*I)/3)*Pi + (61/6 - I*Pi)*Log[mu2/s] - 
      (7*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
    G[1, x]*((-46 + (9*I)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] - 10*zeta[3]) + 
    (67/6 + (26*I)*Pi)*zeta[3] + G[0, x]*((-46 - (15*I)*Pi)*zeta[2] + 
      9*Log[mu2/s]*zeta[2] + 14*zeta[3]) + (429*zeta[4])/4) + 
  (Nf*(((5419*I)/108)*Pi - (53*G[0, 0, 0, 0, x])/2 + 
     (39*G[0, 0, 0, 1, x])/4 + (39*G[0, 0, 1, 0, x])/4 - 
     (163*G[0, 0, 1, 1, x])/4 - (7*G[0, 1, 0, 0, x])/2 - 
     (41*G[0, 1, 0, 1, x])/4 - (41*G[0, 1, 1, 0, x])/4 + 
     (15*G[0, 1, 1, 1, x])/2 - (5*G[1, 0, 0, 0, x])/2 - 3*G[1, 0, 0, 1, x] - 
     3*G[1, 0, 1, 0, x] + (69*G[1, 0, 1, 1, x])/4 + 80*G[1, 1, 0, 0, x] - 
     (51*G[1, 1, 0, 1, x])/2 - (51*G[1, 1, 1, 0, x])/2 + 
     (105*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(109/6 + (12*I)*Pi - 
       15*Log[mu2/s]) + G[0, 1, 1, x]*(-149/6 - ((31*I)/4)*Pi - 
       5*Log[mu2/s]) + G[1, 0, 1, x]*(-49/4 + ((37*I)/4)*Pi - 5*Log[mu2/s]) + 
     G[1, 1, 0, x]*(-49/4 + ((99*I)/2)*Pi - 5*Log[mu2/s]) - 
     ((9*I)/4)*Pi*Log[mu2/s]^2 + G[1, 0, 0, x]*(-289/12 - ((5*I)/2)*Pi + 
       3*Log[mu2/s]) + G[0, 1, 0, x]*(97/6 - ((43*I)/4)*Pi + 3*Log[mu2/s]) + 
     G[0, 0, 1, x]*(97/6 - (28*I)*Pi + 3*Log[mu2/s]) + 
     G[0, 0, 0, x]*(-223/12 - ((31*I)/4)*Pi + 9*Log[mu2/s]) + 
     G[0, 0, x]*(140/3 + ((47*I)/6)*Pi + (41/4 + ((17*I)/2)*Pi)*Log[mu2/s] - 
       (7*Log[mu2/s]^2)/4 - (103*zeta[2])/4) + 
     Log[mu2/s]*(((263*I)/36)*Pi - 15*zeta[2]) + (-1909/12 + ((239*I)/12)*Pi)*
      zeta[2] + G[1, 0, x]*(199/9 - ((97*I)/3)*Pi + 
       (4 - (2*I)*Pi)*Log[mu2/s] + (25*zeta[2])/4) + 
     G[1, 1, x]*(-2701/36 - ((21*I)/4)*Pi + (-67/6 - (14*I)*Pi)*Log[mu2/s] + 
       3*Log[mu2/s]^2 + (205*zeta[2])/4) + 
     G[0, 1, x]*(199/9 - ((14*I)/3)*Pi + (4 - (2*I)*Pi)*Log[mu2/s] + 
       (131*zeta[2])/2) + (((-7*I)/2)*Pi*G[0, 0, 1, x] + 
       (6*I)*Pi*G[0, 1, 0, x] + (2*I)*Pi*G[1, 0, 0, x] - 
       (7*G[0, 0, 1, 1, x])/2 + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 
       G[0, 1, 1, 1, x]/2 + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 
       (7*G[1, 0, 1, 1, x])/2 - 46*G[1, 1, 0, 0, x] + (39*G[1, 1, 0, 1, x])/
        4 + (39*G[1, 1, 1, 0, x])/4 - (53*G[1, 1, 1, 1, x])/2 + 
       G[1, 0, 1, x]*(91/6 + ((3*I)/2)*Pi + 3*Log[mu2/s]) + 
       G[0, 1, 1, x]*(251/12 + ((17*I)/2)*Pi + 3*Log[mu2/s]) + 
       G[1, 1, 0, x]*(91/6 - ((133*I)/4)*Pi + 3*Log[mu2/s]) + 
       G[1, 1, 1, x]*(-223/12 - ((31*I)/4)*Pi + 9*Log[mu2/s]) + 
       G[0, 1, x]*(((251*I)/12)*Pi + (3*I)*Pi*Log[mu2/s] - (87*zeta[2])/2) + 
       G[1, 1, x]*(140/3 + ((41*I)/6)*Pi + (41/4 + ((17*I)/2)*Pi)*
          Log[mu2/s] - (7*Log[mu2/s]^2)/4 - (103*zeta[2])/4) + 
       G[1, 0, x]*(((91*I)/6)*Pi + (3*I)*Pi*Log[mu2/s] - (11*zeta[2])/2) + 
       G[1, x]*(((140*I)/3)*Pi - ((7*I)/4)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(((41*I)/4)*Pi - 15*zeta[2]) + (-1453/12 + (27*I)*Pi)*
          zeta[2] - 5*zeta[3]))/x + G[1, x]*(5419/108 - ((821*I)/18)*Pi + 
       (-9/4 + (3*I)*Pi)*Log[mu2/s]^2 + (1631/12 - ((171*I)/4)*Pi)*zeta[2] + 
       Log[mu2/s]*(263/36 - ((35*I)/3)*Pi + 24*zeta[2]) - 41*zeta[3]) + 
     (3/4 - ((89*I)/4)*Pi)*zeta[3] + G[0, x]*(((619*I)/9)*Pi - 
       ((7*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((57*I)/4)*Pi - 15*zeta[2]) + 
       (-1519/12 - ((31*I)/4)*Pi)*zeta[2] + (119*zeta[3])/4) + 
     x^2*((14*G[0, 0, 0, 0, x])/3 + (25*G[0, 0, 0, 1, x])/2 + 
       (25*G[0, 0, 1, 0, x])/2 - (85*G[0, 0, 1, 1, x])/2 - 
       (17*G[0, 1, 0, 0, x])/2 - (9*G[0, 1, 0, 1, x])/2 - 
       (9*G[0, 1, 1, 0, x])/2 + (44*G[0, 1, 1, 1, x])/3 + 
       (46*G[1, 0, 0, 0, x])/3 - (33*G[1, 0, 0, 1, x])/2 - 
       (33*G[1, 0, 1, 0, x])/2 + (53*G[1, 0, 1, 1, x])/2 - 
       (11*G[1, 1, 0, 0, x])/2 + (5*G[1, 1, 0, 1, x])/2 + 
       (5*G[1, 1, 1, 0, x])/2 + (22*G[1, 1, 1, 1, x])/3 + 
       G[1, 1, 1, x]*(86/3 + ((5*I)/6)*Pi - 9*Log[mu2/s]) + 
       G[0, 0, 0, x]*(193/3 + ((49*I)/6)*Pi - 9*Log[mu2/s]) + 
       G[1, 1, 0, x]*(47 + 3*Log[mu2/s]) + G[1, 0, 0, x]*
        (-364/3 + ((11*I)/6)*Pi + 3*Log[mu2/s]) + G[0, 1, 0, x]*
        (18 - (10*I)*Pi + 3*Log[mu2/s]) + G[1, 0, 1, x]*
        (47 + (13*I)*Pi + 3*Log[mu2/s]) + G[0, 1, 1, x]*
        (-305/3 + ((79*I)/6)*Pi + 3*Log[mu2/s]) + G[0, 0, 1, x]*
        (18 - (27*I)*Pi + 3*Log[mu2/s]) + G[0, 1, x]*
        (355/6 - ((893*I)/12)*Pi + (37/4 + ((9*I)/2)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/4 - (151*zeta[2])/12) + 
       G[0, 0, x]*(-61/2 + ((733*I)/12)*Pi + (-85/4 - ((9*I)/2)*Pi)*
          Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (11*zeta[2])/12) + 
       (-355/2 + ((2455*I)/12)*Pi)*zeta[2] + (-111/4 - ((27*I)/2)*Pi)*
        Log[mu2/s]*zeta[2] + (9*Log[mu2/s]^2*zeta[2])/4 + 
       G[1, 1, x]*(-527/6 + ((941*I)/12)*Pi + (11/4 - ((9*I)/2)*Pi)*
          Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (151*zeta[2])/12) + 
       G[1, 0, x]*(355/6 - ((781*I)/12)*Pi + (37/4 + ((9*I)/2)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (205*zeta[2])/12) + 
       G[1, x]*(1115/9 - ((38*I)/3)*Pi + (-4 - (I/2)*Pi)*Log[mu2/s]^2 - 
         Log[mu2/s]^3/6 + Log[mu2/s]*(16 + (4*I)*Pi - (35*zeta[2])/6) + 
         (-853/6 + ((43*I)/6)*Pi)*zeta[2] - 23*zeta[3]) + 
       (446/3 + ((77*I)/6)*Pi)*zeta[3] + G[0, x]*(-1115/9 + ((38*I)/3)*Pi + 
         (4 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
         Log[mu2/s]*(-16 - (4*I)*Pi - (73*zeta[2])/6) + 
         (-317/6 + ((161*I)/6)*Pi)*zeta[2] + 37*zeta[3]) - 
       (1283*zeta[4])/12) + ((-2*I)*Pi*G[0, 1, 1, x] - 
       (6*I)*Pi*G[1, 0, 1, x] + ((7*I)/2)*Pi*G[1, 1, 0, x] + 
       (53*G[0, 0, 0, 0, x])/2 - (39*G[0, 0, 0, 1, x])/4 - 
       (39*G[0, 0, 1, 0, x])/4 + 46*G[0, 0, 1, 1, x] + 
       (7*G[0, 1, 0, 0, x])/2 - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
       G[1, 0, 0, 0, x]/2 - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
       (7*G[1, 1, 0, 0, x])/2 + G[0, 0, 0, x]*(223/12 + ((31*I)/4)*Pi - 
         9*Log[mu2/s]) + G[0, 1, 0, x]*(-91/6 - ((3*I)/2)*Pi - 
         3*Log[mu2/s]) + G[1, 0, 0, x]*(-251/12 - ((17*I)/2)*Pi - 
         3*Log[mu2/s]) + G[0, 0, 1, x]*(-91/6 + ((133*I)/4)*Pi - 
         3*Log[mu2/s]) + ((23*I)/4)*Pi*zeta[2] + 
       G[0, 1, x]*(((-91*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + (11*zeta[2])/2) + 
       G[0, 0, x]*(-140/3 - ((41*I)/6)*Pi + (-41/4 - ((17*I)/2)*Pi)*
          Log[mu2/s] + (7*Log[mu2/s]^2)/4 + (103*zeta[2])/4) + 
       G[1, 0, x]*(((-251*I)/12)*Pi - (3*I)*Pi*Log[mu2/s] + (87*zeta[2])/2) + 
       G[0, x]*(((-140*I)/3)*Pi + ((7*I)/4)*Pi*Log[mu2/s]^2 + 
         (1453/12 + ((31*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-41*I)/4)*Pi + 
           15*zeta[2]) - (119*zeta[3])/4) + (-23/4 + ((57*I)/4)*Pi)*zeta[3] + 
       G[1, x]*(((-19*I)/2)*Pi*zeta[2] + (19*zeta[3])/2) - (593*zeta[4])/8)/
      (1 - x) + x*(((-5419*I)/54)*Pi - (80*G[0, 0, 0, 0, x])/3 + 
       (33*G[0, 0, 0, 1, x])/4 + (33*G[0, 0, 1, 0, x])/4 - 
       (51*G[0, 0, 1, 1, x])/4 + (3*G[0, 1, 0, 0, x])/4 + 
       (43*G[0, 1, 0, 1, x])/4 + (43*G[0, 1, 1, 0, x])/4 - 
       (29*G[0, 1, 1, 1, x])/3 - (31*G[1, 0, 0, 0, x])/3 + 
       (91*G[1, 0, 0, 1, x])/4 + (91*G[1, 0, 1, 0, x])/4 - 
       (137*G[1, 0, 1, 1, x])/4 - (199*G[1, 1, 0, 0, x])/4 + 
       (73*G[1, 1, 0, 1, x])/4 + (73*G[1, 1, 1, 0, x])/4 - 
       (88*G[1, 1, 1, 1, x])/3 + G[0, 1, 1, x]*(305/4 + ((25*I)/12)*Pi + 
         Log[mu2/s]) + G[0, 0, 1, x]*(-1/4 - ((7*I)/2)*Pi + Log[mu2/s]) + 
       G[1, 0, 1, x]*(-117/4 - ((21*I)/2)*Pi + Log[mu2/s]) + 
       G[0, 1, 0, x]*(-1/4 + ((25*I)/2)*Pi + Log[mu2/s]) + 
       G[1, 0, 0, x]*(1151/12 + ((161*I)/12)*Pi + Log[mu2/s]) + 
       G[1, 1, 0, x]*(-117/4 - ((61*I)/2)*Pi + Log[mu2/s]) + 
       G[1, 1, 1, x]*(11/4 - ((25*I)/12)*Pi + 9*Log[mu2/s]) + 
       G[0, 0, 0, x]*(-395/12 - ((113*I)/12)*Pi + 9*Log[mu2/s]) + 
       G[1, 0, x]*(-1151/18 + ((667*I)/12)*Pi + (-133/12 + ((5*I)/2)*Pi)*
          Log[mu2/s] + Log[mu2/s]^2/4 - (262*zeta[2])/3) + 
       G[0, 1, x]*(-1151/18 + ((779*I)/12)*Pi + (-133/12 + ((5*I)/2)*Pi)*
          Log[mu2/s] + Log[mu2/s]^2/4 - (173*zeta[2])/3) + 
       G[1, 1, x]*(307/4 - ((69*I)/2)*Pi + (-8 + (7*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 - (403*zeta[2])/12) + 
       G[0, 0, x]*(233/12 - ((103*I)/6)*Pi + (16 + (7*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 - (263*zeta[2])/12) + 
       Log[mu2/s]^2*(((9*I)/2)*Pi - (3*zeta[2])/4) + 
       (1132/3 - ((309*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-263*I)/18)*Pi + 
         (157/4 + ((9*I)/2)*Pi)*zeta[2]) + (-491/6 + ((65*I)/12)*Pi)*
        zeta[3] + G[0, x]*(7961/108 - ((215*I)/6)*Pi + (-7/4 - ((7*I)/4)*Pi)*
          Log[mu2/s]^2 - Log[mu2/s]^3/6 + Log[mu2/s]*
          (313/36 + ((17*I)/12)*Pi - (17*zeta[2])/6) + 
         (-43/2 - ((115*I)/12)*Pi)*zeta[2] + (47*zeta[3])/2) + 
       G[1, x]*(-18799/108 - ((21*I)/2)*Pi + (25/4 - ((3*I)/4)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]^3/6 + Log[mu2/s]*(-839/36 - 
           ((79*I)/12)*Pi - (55*zeta[2])/6) + (407/6 + ((517*I)/12)*Pi)*
          zeta[2] + (101*zeta[3])/2) + (41*zeta[4])/48) + (593*zeta[4])/8 + 
     x^3*(-4*G[0, 0, 0, 0, x] - 5*G[0, 0, 0, 1, x] - 5*G[0, 0, 1, 0, x] + 
       16*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 7*G[0, 1, 0, 1, x] + 
       7*G[0, 1, 1, 0, x] - 10*G[0, 1, 1, 1, x] - 10*G[1, 0, 0, 0, x] + 
       7*G[1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] + 
       16*G[1, 1, 0, 0, x] - 5*G[1, 1, 0, 1, x] - 5*G[1, 1, 1, 0, x] - 
       4*G[1, 1, 1, 1, x] + G[0, 1, 0, x]*(-65/3 - I*Pi - 2*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-65/3 - I*Pi - 2*Log[mu2/s]) + 
       G[0, 1, 1, x]*(223/3 - (5*I)*Pi - 2*Log[mu2/s]) + 
       G[1, 0, 0, x]*(223/3 - (5*I)*Pi - 2*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-65/3 + (9*I)*Pi - 2*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-65/3 + (9*I)*Pi - 2*Log[mu2/s]) + 
       G[0, 0, 0, x]*(-31 - (3*I)*Pi + 6*Log[mu2/s]) + 
       G[1, 1, 1, x]*(-31 - (3*I)*Pi + 6*Log[mu2/s]) + 
       G[0, 0, x]*(355/9 - ((93*I)/2)*Pi + (37/6 + (3*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 - (9*zeta[2])/2) + G[1, 1, x]*
        (355/9 - ((93*I)/2)*Pi + (37/6 + (3*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 - (9*zeta[2])/2) + G[0, 1, x]*
        (-355/9 + ((93*I)/2)*Pi + (-37/6 - (3*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 - (3*zeta[2])/2) + G[1, 0, x]*
        (-355/9 + ((93*I)/2)*Pi + (-37/6 - (3*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 - (3*zeta[2])/2) + (355/3 - ((279*I)/2)*Pi)*zeta[2] + 
       (37/2 + (9*I)*Pi)*Log[mu2/s]*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/2 + 
       G[0, x]*((65 - (7*I)*Pi)*zeta[2] + 6*Log[mu2/s]*zeta[2] - 9*zeta[3]) + 
       (-96 - (6*I)*Pi)*zeta[3] + G[1, x]*((65 - (17*I)*Pi)*zeta[2] + 
         6*Log[mu2/s]*zeta[2] + zeta[3]) + (39*zeta[4])/4)))/Nc + 
  Nf^2*(((-47*I)/12)*Pi + ((5*I)/3)*Pi*G[0, 1, x] - ((2*I)/3)*Pi*G[1, 0, x] + 
    (4*G[0, 0, 0, x])/3 + (5*G[0, 1, 1, x])/3 - (2*G[1, 0, 0, x])/3 - 
    3*G[1, 1, 1, x] + G[0, 0, x]*(-13/4 - (4*Log[mu2/s])/3) - 
    ((4*I)/3)*Pi*Log[mu2/s] + G[1, 1, x]*(241/36 - I*Pi + 2*Log[mu2/s]) + 
    G[1, x]*(-47/12 + ((193*I)/36)*Pi + (-4/3 + (2*I)*Pi)*Log[mu2/s] - 
      (23*zeta[2])/3) + (6 + ((2*I)/3)*Pi)*zeta[2] + 
    G[0, x]*(((-13*I)/4)*Pi - ((4*I)/3)*Pi*Log[mu2/s] + 6*zeta[2]) + 
    (((-2*I)/3)*Pi*G[0, 1, x] - (2*G[0, 1, 1, x])/3 + (4*G[1, 1, 1, x])/3 + 
      G[1, 1, x]*(-13/4 - (4*Log[mu2/s])/3) + 
      G[1, x]*(((-13*I)/4)*Pi - ((4*I)/3)*Pi*Log[mu2/s] + 6*zeta[2]))/x + 
    (((2*I)/3)*Pi*G[1, 0, x] - (4*G[0, 0, 0, x])/3 + (2*G[1, 0, 0, x])/3 + 
      G[0, 0, x]*(13/4 + (4*Log[mu2/s])/3) + 
      G[0, x]*(((13*I)/4)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - 6*zeta[2]) - 
      ((2*I)/3)*Pi*zeta[2] + (2*zeta[3])/3)/(1 - x) - (2*zeta[3])/3 + 
    x^2*((-47/9 + (2*I)*Pi)*G[0, 0, 0, x] + (11/3 + (4*I)*Pi)*G[0, 0, 1, x] + 
      (11/3 - (2*I)*Pi)*G[0, 1, 0, x] + (25/9 - (4*I)*Pi)*G[0, 1, 1, x] + 
      (-25/9 - (2*I)*Pi)*G[1, 0, 0, x] + (13/3 - (4*I)*Pi)*G[1, 0, 1, x] + 
      (13/3 + (2*I)*Pi)*G[1, 1, 0, x] + (-97/9 + (4*I)*Pi)*G[1, 1, 1, x] + 
      2*G[0, 0, 0, 0, x] + 4*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 
      4*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] - 4*G[1, 0, 1, 1, x] + 
      2*G[1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, x] + 
      G[1, 1, x]*(32/3 - ((22*I)/9)*Pi + 4*Log[mu2/s] - 4*zeta[2]) + 
      G[0, 0, x]*(16/3 + ((22*I)/9)*Pi + 4*Log[mu2/s] - 2*zeta[2]) + 
      (24 + ((22*I)/9)*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] + 
      G[1, 0, x]*(-8 - ((22*I)/9)*Pi - 4*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 1, x]*(-8 + ((22*I)/9)*Pi - 4*Log[mu2/s] + 4*zeta[2]) + 
      G[0, x]*(620/81 - ((20*I)/27)*Pi + (52/27 - ((2*I)/3)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/3 + (-35/3 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (14/9 - (6*I)*Pi)*zeta[3] + G[1, x]*(-620/81 + ((20*I)/27)*Pi + 
        (-52/27 + ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 + 
        (-37/3 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) - 25*zeta[4]) + 
    x*(((47*I)/6)*Pi + (14*G[0, 0, 0, x])/9 + (-1 - (2*I)*Pi)*G[0, 0, 1, x] - 
      G[0, 1, 0, x] + (-34/9 + (2*I)*Pi)*G[0, 1, 1, x] + 
      (16*G[1, 0, 0, x])/9 + (-5/3 + (2*I)*Pi)*G[1, 0, 1, x] - 
      (5*G[1, 1, 0, x])/3 + (64/9 - (2*I)*Pi)*G[1, 1, 1, x] - 
      2*G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + 2*G[1, 0, 1, 1, x] - 
      2*G[1, 1, 1, 1, x] + G[0, 0, x]*(-31/9 - ((13*I)/9)*Pi - 
        2*Log[mu2/s]) + G[1, 0, x]*(8/3 + ((13*I)/9)*Pi + (4*Log[mu2/s])/3) + 
      Log[mu2/s]*(((8*I)/3)*Pi - 4*zeta[2]) + 
      G[0, 1, x]*(8/3 - ((31*I)/9)*Pi + (4*Log[mu2/s])/3 - 2*zeta[2]) + 
      (-20 - ((13*I)/9)*Pi)*zeta[2] + G[1, 1, x]*(-79/9 + ((31*I)/9)*Pi - 
        2*Log[mu2/s] + 2*zeta[2]) + G[0, x]*(-1211/324 - ((37*I)/27)*Pi - 
        (16*Log[mu2/s])/27 + Log[mu2/s]^2/3 + (16*zeta[2])/3) + 
      G[1, x]*(3749/324 - ((77*I)/27)*Pi + (88/27 - ((4*I)/3)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2/3 + 6*zeta[2]) + 
      (1/9 + (2*I)*Pi)*zeta[3] + (11*zeta[4])/2) + 
    x^3*((16/3 - (2*I)*Pi)*G[0, 0, 0, x] + (-8/3 - (2*I)*Pi)*G[0, 0, 1, x] + 
      (-8/3 + (2*I)*Pi)*G[0, 1, 0, x] + (2*I)*Pi*G[0, 1, 1, x] + 
      (2*I)*Pi*G[1, 0, 0, x] + (-8/3 + (2*I)*Pi)*G[1, 0, 1, x] + 
      (-8/3 - (2*I)*Pi)*G[1, 1, 0, x] + (16/3 - (2*I)*Pi)*G[1, 1, 1, x] - 
      2*G[0, 0, 0, 0, x] - 2*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 
      2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 2*G[1, 0, 1, 1, x] - 
      2*G[1, 1, 0, 0, x] - 2*G[1, 1, 1, 1, x] + 
      G[0, 1, x]*(16/3 + (8*Log[mu2/s])/3 - 2*zeta[2]) + 
      G[1, 0, x]*(16/3 + (8*Log[mu2/s])/3 - 2*zeta[2]) - 16*zeta[2] - 
      8*Log[mu2/s]*zeta[2] + G[0, 0, x]*(-16/3 - (8*Log[mu2/s])/3 + 
        2*zeta[2]) + G[1, 1, x]*(-16/3 - (8*Log[mu2/s])/3 + 2*zeta[2]) + 
      G[1, x]*((8 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (-8/3 + (4*I)*Pi)*zeta[3] + G[0, x]*((8 - (2*I)*Pi)*zeta[2] + 
        2*zeta[3]) + (39*zeta[4])/2)) + 
  Nc*Nf*(((1985*I)/54)*Pi + (-22 + (12*I)*Pi)*G[0, 0, 0, x] + 
    (103/3 - (17*I)*Pi)*G[1, 1, 1, x] + (15*G[0, 0, 0, 0, x])/2 + 
    (9*G[0, 0, 0, 1, x])/2 + (9*G[0, 0, 1, 0, x])/2 - 
    (219*G[0, 0, 1, 1, x])/4 - 3*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
    4*G[0, 1, 1, 0, x] - (5*G[0, 1, 1, 1, x])/2 + G[1, 0, 0, 0, x] - 
    6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + (25*G[1, 0, 1, 1, x])/4 + 
    63*G[1, 1, 0, 0, x] - (11*G[1, 1, 0, 1, x])/2 - (11*G[1, 1, 1, 0, x])/2 - 
    (23*G[1, 1, 1, 1, x])/2 + G[0, 1, 0, x]*(-149/12 - I*Pi - 2*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-595/12 - (7*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-149/12 - ((209*I)/4)*Pi - 2*Log[mu2/s]) - 
    (2*I)*Pi*Log[mu2/s]^2 + G[1, 0, 1, x]*(105/4 + ((13*I)/4)*Pi + 
      3*Log[mu2/s]) + G[0, 1, 1, x]*(39/4 + ((9*I)/2)*Pi + 3*Log[mu2/s]) + 
    G[1, 1, 0, x]*(105/4 + ((121*I)/2)*Pi + 3*Log[mu2/s]) + 
    G[1, 0, x]*(-413/36 - ((73*I)/3)*Pi + (-1 + I*Pi)*Log[mu2/s] - 
      36*zeta[2]) + G[0, 0, x]*(27 - ((101*I)/4)*Pi + 
      (55/6 - (5*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (37*zeta[2])/2) + 
    (16/3 + ((301*I)/6)*Pi)*zeta[2] + G[1, 1, x]*(-197/12 + ((277*I)/6)*Pi + 
      (-173/12 + ((15*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + 
      (43*zeta[2])/2) + G[0, 1, x]*(-413/36 - ((11*I)/3)*Pi + 
      (-1 + I*Pi)*Log[mu2/s] + (115*zeta[2])/4) + 
    Log[mu2/s]*(((47*I)/9)*Pi + 30*zeta[2]) + 
    ((-3*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] + 
      (-22 + (12*I)*Pi)*G[1, 1, 1, x] - 3*G[0, 0, 1, 1, x] - 
      4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] - 
      3*G[1, 0, 1, 1, x] - 58*G[1, 1, 0, 0, x] + (9*G[1, 1, 0, 1, x])/2 + 
      (9*G[1, 1, 1, 0, x])/2 + (15*G[1, 1, 1, 1, x])/2 + 
      G[1, 0, 1, x]*(-137/12 - (5*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(35/4 - (5*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-137/12 - ((111*I)/2)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, x]*(27 - ((97*I)/4)*Pi + (55/6 - (5*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (37*zeta[2])/2) + 
      G[0, 1, x]*(((35*I)/4)*Pi - (2*I)*Pi*Log[mu2/s] + 33*zeta[2]) + 
      G[1, 0, x]*(((-137*I)/12)*Pi - (2*I)*Pi*Log[mu2/s] + 65*zeta[2]) + 
      G[1, x]*((27*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + (112/3 + (69*I)*Pi)*
         zeta[2] + Log[mu2/s]*(((55*I)/6)*Pi + 30*zeta[2]) - 44*zeta[3]))/x + 
    (-143/6 - ((103*I)/2)*Pi)*zeta[3] + 
    G[0, x]*(((559*I)/36)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      (307/3 + ((37*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((49*I)/6)*Pi + 
        30*zeta[2]) + (13*zeta[3])/2) + 
    G[1, x]*(1985/54 - ((68*I)/3)*Pi + (-2 + ((9*I)/4)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(47/9 - ((233*I)/12)*Pi - 45*zeta[2]) + 
      (-635/6 - ((347*I)/4)*Pi)*zeta[2] + (95*zeta[3])/2) + 
    ((22 - (12*I)*Pi)*G[0, 0, 0, x] + (4*I)*Pi*G[1, 0, 1, x] + 
      (3*I)*Pi*G[1, 1, 0, x] - (15*G[0, 0, 0, 0, x])/2 - 
      (9*G[0, 0, 0, 1, x])/2 - (9*G[0, 0, 1, 0, x])/2 + 58*G[0, 0, 1, 1, x] + 
      3*G[0, 1, 0, 0, x] - G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
      4*G[1, 0, 1, 0, x] + 3*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*
       (-35/4 + (5*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 0, x]*
       (137/12 + (5*I)*Pi + 2*Log[mu2/s]) + G[0, 0, 1, x]*
       (137/12 + ((111*I)/2)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, x]*(((137*I)/12)*Pi + (2*I)*Pi*Log[mu2/s] - 65*zeta[2]) + 
      G[1, 0, x]*(((-35*I)/4)*Pi + (2*I)*Pi*Log[mu2/s] - 33*zeta[2]) + 
      ((121*I)/6)*Pi*zeta[2] + G[0, 0, x]*(-27 + ((97*I)/4)*Pi + 
        (-55/6 + (5*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        (37*zeta[2])/2) + G[0, x]*((-27*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-55*I)/6)*Pi - 30*zeta[2]) + (-112/3 - ((37*I)/2)*Pi)*
         zeta[2] - (13*zeta[3])/2) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      (-121/6 + ((111*I)/2)*Pi)*zeta[3] - (307*zeta[4])/4)/(1 - x) + 
    x^2*((749/18 - ((55*I)/6)*Pi)*G[0, 0, 0, x] + (-209/6 + ((58*I)/3)*Pi)*
       G[0, 0, 1, x] + (-209/6 + (3*I)*Pi)*G[0, 1, 0, x] + 
      (389/18 - ((27*I)/2)*Pi)*G[0, 1, 1, x] + (475/18 - ((27*I)/2)*Pi)*
       G[1, 0, 0, x] + (-223/6 + (6*I)*Pi)*G[1, 0, 1, x] + 
      (-223/6 + ((59*I)/3)*Pi)*G[1, 1, 0, x] + (979/18 - ((71*I)/6)*Pi)*
       G[1, 1, 1, x] - 13*G[0, 0, 0, 0, x] + (23*G[0, 0, 0, 1, x])/6 + 
      (23*G[0, 0, 1, 0, x])/6 + (31*G[0, 0, 1, 1, x])/2 + 
      (31*G[0, 1, 0, 0, x])/6 - (13*G[0, 1, 0, 1, x])/6 - 
      (13*G[0, 1, 1, 0, x])/6 - (34*G[0, 1, 1, 1, x])/3 - 
      (29*G[1, 0, 0, 0, x])/3 - (23*G[1, 0, 0, 1, x])/6 - 
      (23*G[1, 0, 1, 0, x])/6 + (59*G[1, 0, 1, 1, x])/6 + 
      (35*G[1, 1, 0, 0, x])/2 + (13*G[1, 1, 0, 1, x])/6 + 
      (13*G[1, 1, 1, 0, x])/6 - 14*G[1, 1, 1, 1, x] + 
      G[0, 0, x]*(-343/6 - ((229*I)/18)*Pi + (-39/2 + (9*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (97*zeta[2])/3) + 
      G[1, 1, x]*(-583/6 - ((41*I)/18)*Pi + (-39/2 + (9*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (83*zeta[2])/3) + (-463/2 - ((427*I)/18)*Pi)*
       zeta[2] + (-117/2 + (27*I)*Pi)*Log[mu2/s]*zeta[2] + 
      (27*Log[mu2/s]^2*zeta[2])/2 + G[0, 1, x]*(463/6 + ((113*I)/18)*Pi + 
        (39/2 - (9*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 + (83*zeta[2])/3) + 
      G[1, 0, x]*(463/6 + ((157*I)/18)*Pi + (39/2 - (9*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (97*zeta[2])/3) + 
      G[0, x]*(-6187/81 + ((785*I)/54)*Pi + (14/3 - ((3*I)/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + (553/6 - ((125*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(-295/54 + ((28*I)/3)*Pi + (65*zeta[2])/6) - 
        (58*zeta[3])/3) + G[1, x]*(6187/81 - ((785*I)/54)*Pi + 
        (-14/3 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(295/54 - ((28*I)/3)*Pi - (65*zeta[2])/6) + 
        (743/6 - ((299*I)/6)*Pi)*zeta[2] - 6*zeta[3]) + 
      (-529/9 + ((35*I)/6)*Pi)*zeta[3] - (1783*zeta[4])/24) + 
    (307*zeta[4])/4 + x*(((-1985*I)/27)*Pi + (-395/18 + ((43*I)/6)*Pi)*
       G[0, 0, 0, x] + (-625/18 + ((59*I)/6)*Pi)*G[1, 1, 1, x] + 
      8*G[0, 0, 0, 0, x] - (5*G[0, 0, 0, 1, x])/6 - (5*G[0, 0, 1, 0, x])/6 - 
      (51*G[0, 0, 1, 1, x])/4 - (41*G[0, 1, 0, 0, x])/12 + 
      (13*G[0, 1, 0, 1, x])/6 + (13*G[0, 1, 1, 0, x])/6 + 
      (35*G[0, 1, 1, 1, x])/6 + (25*G[1, 0, 0, 0, x])/6 + 
      (23*G[1, 0, 0, 1, x])/6 + (23*G[1, 0, 1, 0, x])/6 - 
      (97*G[1, 0, 1, 1, x])/12 - (59*G[1, 1, 0, 0, x])/4 + 
      (5*G[1, 1, 0, 1, x])/6 + (5*G[1, 1, 1, 0, x])/6 + 9*G[1, 1, 1, 1, x] + 
      G[0, 1, 0, x]*(-3 - ((9*I)/4)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, x]*(-2/3 - ((21*I)/4)*Pi - Log[mu2/s]) + 
      G[1, 0, 0, x]*(265/9 + (7*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 1, x]*(308/9 + (7*I)*Pi - Log[mu2/s]) + 
      G[0, 0, 1, x]*(-3 - ((175*I)/12)*Pi - Log[mu2/s]) + 
      G[1, 1, 0, x]*(-2/3 - ((179*I)/12)*Pi - Log[mu2/s]) + 
      G[1, 0, x]*(-25/9 + ((437*I)/18)*Pi + (-9/2 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (61*zeta[2])/12) + 
      Log[mu2/s]^2*((4*I)*Pi - (9*zeta[2])/2) + 
      G[0, 1, x]*(-25/9 + ((481*I)/18)*Pi + (-9/2 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (5*zeta[2])/12) + (133/2 - ((1277*I)/18)*Pi)*
       zeta[2] + G[1, 1, x]*(1265/36 - ((851*I)/36)*Pi + 
        (47/4 - ((11*I)/2)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/4 + 
        (14*zeta[2])/3) + G[0, 0, x]*(-175/36 - ((475*I)/36)*Pi + 
        (47/4 - ((11*I)/2)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/4 + 
        (28*zeta[2])/3) + Log[mu2/s]*(((-94*I)/9)*Pi + 
        (-81/2 - (9*I)*Pi)*zeta[2]) + G[1, x]*(-18329/162 + 
        ((2341*I)/108)*Pi + (20/3 - ((9*I)/4)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/2 + (-145/3 + ((227*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(-577/54 + ((247*I)/12)*Pi + (155*zeta[2])/6) + 
        zeta[3]/4) + (412/9 - ((199*I)/12)*Pi)*zeta[3] + 
      G[0, x]*(6419/162 - ((799*I)/108)*Pi + (-8/3 + ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + (-50/3 + ((77*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(13/54 + ((23*I)/12)*Pi + (25*zeta[2])/6) + 
        (115*zeta[3])/12) + (1253*zeta[4])/48) + 
    x^3*((-32 + (7*I)*Pi)*G[0, 0, 0, x] + (24 - (13*I)*Pi)*G[0, 0, 1, x] + 
      (24 - (3*I)*Pi)*G[0, 1, 0, x] + (-16 + (9*I)*Pi)*G[0, 1, 1, x] + 
      (-16 + (9*I)*Pi)*G[1, 0, 0, x] + (24 - (3*I)*Pi)*G[1, 0, 1, x] + 
      (24 - (13*I)*Pi)*G[1, 1, 0, x] + (-32 + (7*I)*Pi)*G[1, 1, 1, x] + 
      9*G[0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] - 
      11*G[0, 0, 1, 1, x] - 5*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
      2*G[0, 1, 1, 0, x] + 7*G[0, 1, 1, 1, x] + 7*G[1, 0, 0, 0, x] + 
      2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 5*G[1, 0, 1, 1, x] - 
      11*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
      9*G[1, 1, 1, 1, x] + G[0, 1, x]*(-463/9 - (5*I)*Pi + 
        (-13 + (6*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 20*zeta[2]) + 
      G[1, 0, x]*(-463/9 - (5*I)*Pi + (-13 + (6*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 20*zeta[2]) + (463/3 + (15*I)*Pi)*zeta[2] + 
      (39 - (18*I)*Pi)*Log[mu2/s]*zeta[2] - 9*Log[mu2/s]^2*zeta[2] + 
      G[0, 0, x]*(463/9 + (5*I)*Pi + (13 - (6*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 20*zeta[2]) + G[1, 1, x]*(463/9 + (5*I)*Pi + 
        (13 - (6*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 20*zeta[2]) + 
      (40 - (2*I)*Pi)*zeta[3] + G[1, x]*((-72 + (29*I)*Pi)*zeta[2] + 
        3*zeta[3]) + G[0, x]*((-72 + (19*I)*Pi)*zeta[2] + 13*zeta[3]) + 
      (159*zeta[4])/4)) + 
  (Nf*(((13*I)/3)*Pi + (8 - ((5*I)/2)*Pi)*G[0, 0, 0, x] + 
     (-3/4 - I*Pi)*G[0, 0, 1, x] + (-3/4 - (2*I)*Pi)*G[0, 1, 0, x] + 
     (-25/6 - (4*I)*Pi)*G[0, 1, 1, x] + (-5 + ((3*I)/2)*Pi)*G[1, 0, 0, x] + 
     (49/12 + (2*I)*Pi)*G[1, 0, 1, x] + (49/12 + (3*I)*Pi)*G[1, 1, 0, x] + 
     (-23/2 + (7*I)*Pi)*G[1, 1, 1, x] - (13*G[0, 0, 0, 0, x])/2 + 
     4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 5*G[0, 0, 1, 1, x] - 
     (3*G[0, 1, 0, 0, x])/2 - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 - 
     (7*G[0, 1, 1, 1, x])/2 + (3*G[1, 0, 0, 0, x])/2 + 2*G[1, 0, 1, 1, x] + 
     (23*G[1, 1, 0, 0, x])/2 - (17*G[1, 1, 0, 1, x])/2 - 
     (17*G[1, 1, 1, 0, x])/2 + (31*G[1, 1, 1, 1, x])/2 + 
     ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((9*I)/4)*Pi - 9*zeta[2]) + 
     G[0, 0, x]*(37/12 + ((19*I)/2)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
       (3*Log[mu2/s]^2)/4 - (21*zeta[2])/4) + (-101/4 - ((7*I)/2)*Pi)*
      zeta[2] + G[1, 0, x]*(-3/4 - ((11*I)/12)*Pi + 3*zeta[2]) + 
     G[1, 1, x]*(-97/12 - ((67*I)/6)*Pi + (-15/4 - ((5*I)/2)*Pi)*Log[mu2/s] - 
       (5*Log[mu2/s]^2)/4 + (25*zeta[2])/4) + 
     G[0, 1, x]*(-3/4 - ((59*I)/12)*Pi + (13*zeta[2])/2) + 
     G[1, x]*(13/3 - ((79*I)/12)*Pi + (3/4 - ((5*I)/4)*Pi)*Log[mu2/s]^2 + 
       (59/2 + ((11*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(9/4 - ((9*I)/4)*Pi + 
         15*zeta[2]) - 15*zeta[3]) + (33/4 + (3*I)*Pi)*zeta[3] + 
     G[0, x]*(((7*I)/3)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
       Log[mu2/s]*(((9*I)/4)*Pi - 9*zeta[2]) + (-115/4 - ((9*I)/4)*Pi)*
        zeta[2] + 7*zeta[3]) + (((3*I)/2)*Pi*G[0, 0, 1, x] + 
       (-1 + ((3*I)/2)*Pi)*G[0, 1, 1, x] + (-3/4 - ((3*I)/2)*Pi)*
        G[1, 0, 1, x] - (3*G[1, 1, 0, x])/4 + (8 - ((5*I)/2)*Pi)*
        G[1, 1, 1, x] + (3*G[0, 0, 1, 1, x])/2 + (3*G[0, 1, 1, 1, x])/2 - 
       (3*G[1, 0, 1, 1, x])/2 - 4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
       4*G[1, 1, 1, 0, x] - (13*G[1, 1, 1, 1, x])/2 + 
       G[1, 1, x]*(37/12 + ((19*I)/2)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/4 - (21*zeta[2])/4) + 
       G[0, 1, x]*((-I)*Pi - (9*zeta[2])/2) + G[1, 0, x]*
        (((-3*I)/4)*Pi - 4*zeta[2]) + G[1, x]*(((37*I)/12)*Pi + 
         ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((9*I)/4)*Pi - 9*zeta[2]) + 
         (-99/4 - ((15*I)/4)*Pi)*zeta[2] + (17*zeta[3])/2))/x + 
     x^3*((1 + (4*I)*Pi)*G[0, 0, 0, x] + (-4/3 + (6*I)*Pi)*G[0, 0, 1, x] + 
       (-4/3 - (6*I)*Pi)*G[0, 1, 0, x] + (5/3 - (4*I)*Pi)*G[0, 1, 1, x] + 
       (5/3 - (4*I)*Pi)*G[1, 0, 0, x] + (-4/3 - (6*I)*Pi)*G[1, 0, 1, x] + 
       (-4/3 + (6*I)*Pi)*G[1, 1, 0, x] + (1 + (4*I)*Pi)*G[1, 1, 1, x] + 
       3*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
       5*G[0, 0, 1, 1, x] - 5*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - 
       G[0, 1, 1, 0, x] - 3*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] - 
       G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 5*G[1, 0, 1, 1, x] + 
       5*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] + 
       3*G[1, 1, 1, 1, x] + G[0, 0, x]*(13/3 + ((7*I)/6)*Pi + 
         (3/2 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
       G[1, 1, x]*(13/3 + ((7*I)/6)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 - (5*zeta[2])/2) + (13 + ((7*I)/2)*Pi)*zeta[2] + 
       (9/2 + (3*I)*Pi)*Log[mu2/s]*zeta[2] + (3*Log[mu2/s]^2*zeta[2])/2 + 
       G[0, 1, x]*(-13/3 - ((7*I)/6)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[1, 0, x]*(-13/3 - ((7*I)/6)*Pi + 
         (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
       G[0, x]*((4 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
       (-3 - (14*I)*Pi)*zeta[3] + G[1, x]*((4 - (6*I)*Pi)*zeta[2] + 
         6*zeta[3]) - (69*zeta[4])/2) + 
     x*(((-26*I)/3)*Pi + (8 - ((5*I)/2)*Pi)*G[0, 0, 0, x] + 
       (-2 + (4*I)*Pi)*G[0, 0, 1, x] - 2*G[0, 1, 0, x] + 
       (16 + (I/2)*Pi)*G[0, 1, 1, x] + (4 + (I/2)*Pi)*G[1, 0, 0, x] + 
       (-6 - (6*I)*Pi)*G[1, 0, 1, x] + (-6 - (2*I)*Pi)*G[1, 1, 0, x] - 
       ((5*I)/2)*Pi*G[1, 1, 1, x] - (13*G[0, 0, 0, 0, x])/2 + 
       4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x] + 
       G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x]/2 + 
       (3*G[1, 0, 0, 0, x])/2 - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
       5*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 
       6*G[1, 1, 1, 0, x] - (17*G[1, 1, 1, 1, x])/2 + 
       G[0, 1, x]*(-2/3 + ((53*I)/4)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/4 - (49*zeta[2])/4) + G[1, 0, x]*
        (-2/3 - ((11*I)/4)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/4 - (17*zeta[2])/4) + G[0, 0, x]*
        (29/6 + ((33*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/4 - (17*zeta[2])/4) + 
       G[1, 1, x]*(19/2 - ((15*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/4 - zeta[2]/4) + Log[mu2/s]^2*
        (((-3*I)/2)*Pi + (3*zeta[2])/4) + (57 + ((51*I)/4)*Pi)*zeta[2] + 
       Log[mu2/s]*(((-9*I)/2)*Pi + (81/4 + ((3*I)/2)*Pi)*zeta[2]) + 
       (-22 - ((13*I)/2)*Pi)*zeta[3] + G[0, x]*(11 + ((77*I)/12)*Pi + 
         (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(9/4 + (3*I)*Pi - 
           6*zeta[2]) + (-37/4 - ((3*I)/2)*Pi)*zeta[2] + 3*zeta[3]) + 
       G[1, x]*(-59/3 + ((25*I)/12)*Pi + (-9/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-27/4 - (3*I)*Pi - 6*zeta[2]) + (47/4 + (I/2)*Pi)*
          zeta[2] + 13*zeta[3]) - (207*zeta[4])/8) - (91*zeta[4])/8 + 
     ((-8 + ((5*I)/2)*Pi)*G[0, 0, 0, x] + (3*G[0, 0, 1, x])/4 + 
       (3/4 + ((3*I)/2)*Pi)*G[0, 1, 0, x] + (1 - ((3*I)/2)*Pi)*
        G[1, 0, 0, x] - ((3*I)/2)*Pi*G[1, 1, 0, x] + (13*G[0, 0, 0, 0, x])/
        2 - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 4*G[0, 0, 1, 1, x] + 
       (3*G[0, 1, 0, 0, x])/2 - (3*G[1, 0, 0, 0, x])/2 - 
       (3*G[1, 1, 0, 0, x])/2 - (I/4)*Pi*zeta[2] + 
       G[0, 1, x]*(((3*I)/4)*Pi + 4*zeta[2]) + 
       G[1, 0, x]*(I*Pi + (9*zeta[2])/2) + G[0, 0, x]*
        (-37/12 - ((19*I)/2)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/4 + (21*zeta[2])/4) + 
       G[0, x]*(((-37*I)/12)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
         (99/4 + ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-9*I)/4)*Pi + 
           9*zeta[2]) - 7*zeta[3]) + G[1, x]*(((3*I)/2)*Pi*zeta[2] - 
         (3*zeta[3])/2) + (1/4 - (3*I)*Pi)*zeta[3] + (91*zeta[4])/8)/
      (1 - x) + x^2*((-11/2 - (6*I)*Pi)*G[0, 0, 0, x] - 
       (12*I)*Pi*G[0, 0, 1, x] + (6*I)*Pi*G[0, 1, 0, x] + 
       (-17/2 + (6*I)*Pi)*G[0, 1, 1, x] + (7/2 + (6*I)*Pi)*G[1, 0, 0, x] + 
       (4 + (12*I)*Pi)*G[1, 0, 1, x] + (4 - (6*I)*Pi)*G[1, 1, 0, x] + 
       (5/2 - (6*I)*Pi)*G[1, 1, 1, x] - (11*G[0, 0, 0, 0, x])/2 - 
       G[0, 0, 0, 1, x]/2 - G[0, 0, 1, 0, x]/2 - (23*G[0, 0, 1, 1, x])/2 + 
       (11*G[0, 1, 0, 0, x])/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 + 
       (11*G[0, 1, 1, 1, x])/2 + (7*G[1, 0, 0, 0, x])/2 + 
       (5*G[1, 0, 0, 1, x])/2 + (5*G[1, 0, 1, 0, x])/2 + 
       (19*G[1, 0, 1, 1, x])/2 - (7*G[1, 1, 0, 0, x])/2 - 
       (5*G[1, 1, 0, 1, x])/2 - (5*G[1, 1, 1, 0, x])/2 - 
       (7*G[1, 1, 1, 1, x])/2 + G[1, 0, x]*(13/2 + ((39*I)/4)*Pi + 
         (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - 
         (31*zeta[2])/4) + G[0, 1, x]*(13/2 - ((25*I)/4)*Pi + 
         (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + zeta[2]/4) + 
       (-39/2 - ((53*I)/4)*Pi)*zeta[2] + (-27/4 - ((9*I)/2)*Pi)*Log[mu2/s]*
        zeta[2] - (9*Log[mu2/s]^2*zeta[2])/4 + 
       G[1, 1, x]*(-53/6 + ((17*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/4 + (7*zeta[2])/4) + 
       G[0, 0, x]*(-25/6 - ((31*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/4 + (23*zeta[2])/4) + 
       G[1, x]*(46/3 + ((13*I)/6)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (-33/2 + (6*I)*Pi)*zeta[2] - 12*zeta[3]) + 
       (25/2 + (24*I)*Pi)*zeta[3] + G[0, x]*(-46/3 - ((13*I)/6)*Pi + 
         (-9/2 - (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
         (9/2 - (6*I)*Pi)*zeta[2] + 12*zeta[3]) + (221*zeta[4])/4)))/Nc^3 + 
  Nc^2*(((-4765*I)/108)*Pi + (539/12 - ((99*I)/4)*Pi)*G[0, 0, 0, x] + 
    (-232/3 + (42*I)*Pi)*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] - 
    (67*G[0, 0, 0, 1, x])/4 - (67*G[0, 0, 1, 0, x])/4 + 
    (585*G[0, 0, 1, 1, x])/4 + 3*G[0, 1, 0, 0, x] + (3*G[0, 1, 0, 1, x])/4 + 
    (3*G[0, 1, 1, 0, x])/4 - (15*G[0, 1, 1, 1, x])/2 + 
    (11*G[1, 0, 0, 0, x])/4 + (9*G[1, 0, 0, 1, x])/2 + 
    (9*G[1, 0, 1, 0, x])/2 - (47*G[1, 0, 1, 1, x])/4 - 
    (335*G[1, 1, 0, 0, x])/2 + (85*G[1, 1, 0, 1, x])/4 + 
    (85*G[1, 1, 1, 0, x])/4 + (83*G[1, 1, 1, 1, x])/4 + 
    G[0, 1, 1, x]*(-247/12 - ((53*I)/4)*Pi - (13*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(-2071/24 - ((55*I)/4)*Pi - (13*Log[mu2/s])/2) + 
    G[1, 1, 0, x]*(-2071/24 - ((611*I)/4)*Pi - (13*Log[mu2/s])/2) - 
    ((3*I)/4)*Pi*Log[mu2/s]^3 + G[0, 1, 0, x]*(1207/24 + ((33*I)/4)*Pi + 
      (9*Log[mu2/s])/2) + G[1, 0, 0, x]*(539/4 + ((47*I)/4)*Pi + 
      (9*Log[mu2/s])/2) + G[0, 0, 1, x]*(1207/24 + (134*I)*Pi + 
      (9*Log[mu2/s])/2) + G[0, 1, x]*(797/36 + ((737*I)/24)*Pi + 
      (1 + (I/2)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/4 - 100*zeta[2]) + 
    G[1, 1, x]*(2237/144 - ((833*I)/6)*Pi + (595/24 - ((77*I)/4)*Pi)*
       Log[mu2/s] - (51*Log[mu2/s]^2)/8 - (455*zeta[2])/8) + 
    (-1217/24 - ((2795*I)/24)*Pi)*zeta[2] + 
    Log[mu2/s]^2*(((17*I)/4)*Pi + 6*zeta[2]) + 
    G[0, 0, x]*(-943/24 + ((645*I)/8)*Pi + (-175/12 + (12*I)*Pi)*Log[mu2/s] + 
      (15*Log[mu2/s]^2)/4 + (209*zeta[2])/4) + 
    G[1, 0, x]*(797/36 + ((1187*I)/24)*Pi + (1 + (I/2)*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/4 + (409*zeta[2])/4) + 
    Log[mu2/s]*(((113*I)/72)*Pi + (-57 + ((5*I)/4)*Pi)*zeta[2]) + 
    (((9*I)/2)*Pi*G[0, 0, 0, x] + (9*G[0, 0, 0, 0, x])/2 - 
      9*G[0, 0, x]*zeta[2])/(1 - x)^2 + 
    (((-9*I)/2)*Pi*G[1, 1, 1, x] - (9*G[1, 1, 1, 1, x])/2 + 
      9*G[1, 1, x]*zeta[2])/x^2 + G[1, x]*(-4765/108 + ((5651*I)/144)*Pi + 
      (17/4 - ((59*I)/8)*Pi)*Log[mu2/s]^2 - (3*Log[mu2/s]^3)/4 + 
      (3269/8 + ((1673*I)/8)*Pi)*zeta[2] + Log[mu2/s]*
       (113/72 + ((823*I)/24)*Pi + (467*zeta[2])/4) - (455*zeta[3])/4) + 
    G[0, x]*(((-1235*I)/72)*Pi + (5*I)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-163*I)/12)*Pi - 87*zeta[2]) + 
      (-9053/24 - ((165*I)/4)*Pi)*zeta[2] - (67*zeta[3])/4) + 
    (435/8 + ((241*I)/2)*Pi)*zeta[3] + 
    ((9*I)*Pi*G[0, 0, 1, x] + (10*I)*Pi*G[0, 1, 0, x] + 
      ((15*I)/4)*Pi*G[1, 0, 0, x] + (539/12 - ((75*I)/4)*Pi)*G[1, 1, 1, x] + 
      9*G[0, 0, 1, 1, x] + 10*G[0, 1, 0, 1, x] + 10*G[0, 1, 1, 0, x] + 
      (5*G[0, 1, 1, 1, x])/4 + (15*G[1, 0, 0, 1, x])/4 + 
      (15*G[1, 0, 1, 0, x])/4 + 5*G[1, 0, 1, 1, x] + 
      (621*G[1, 1, 0, 0, x])/4 - (61*G[1, 1, 0, 1, x])/4 - 
      (61*G[1, 1, 1, 0, x])/4 - (7*G[1, 1, 1, 1, x])/2 + 
      G[1, 0, 1, x]*(949/24 + ((55*I)/4)*Pi + 5*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-247/12 + ((65*I)/4)*Pi + 5*Log[mu2/s]) + 
      G[1, 1, 0, x]*(949/24 + (145*I)*Pi + 5*Log[mu2/s]) + 
      G[1, 0, x]*(((949*I)/24)*Pi + (5*I)*Pi*Log[mu2/s] - (719*zeta[2])/4) + 
      G[0, 1, x]*(((-247*I)/12)*Pi + (5*I)*Pi*Log[mu2/s] - (183*zeta[2])/2) + 
      G[1, 1, x]*(-943/24 + ((559*I)/8)*Pi + (-175/12 + ((25*I)/2)*Pi)*
         Log[mu2/s] + (15*Log[mu2/s]^2)/4 + (125*zeta[2])/4) + 
      G[1, x]*(((-943*I)/24)*Pi + ((15*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-175*I)/12)*Pi - 75*zeta[2]) + 
        (-4307/24 - ((697*I)/4)*Pi)*zeta[2] + (229*zeta[3])/2))/x + 
    x^3*((59*G[0, 0, 0, x])/3 + (-2/3 + (8*I)*Pi)*G[0, 0, 1, x] - 
      (2*G[0, 1, 0, x])/3 + (-55/3 - (8*I)*Pi)*G[0, 1, 1, x] + 
      (-55/3 - (8*I)*Pi)*G[1, 0, 0, x] - (2*G[1, 0, 1, x])/3 + 
      (-2/3 + (8*I)*Pi)*G[1, 1, 0, x] + (59*G[1, 1, 1, x])/3 + 
      G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + 
      9*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + 
      G[0, 1, 1, 0, x] - 9*G[0, 1, 1, 1, x] - 9*G[1, 0, 0, 0, x] + 
      G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x] + 
      9*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] + 
      G[1, 1, 1, 1, x] + G[0, 0, x]*(-569/18 + ((79*I)/6)*Pi + 
        (-35/6 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (27*zeta[2])/2) + G[1, 1, x]*(-569/18 + ((79*I)/6)*Pi + 
        (-35/6 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (27*zeta[2])/2) + (-569/6 + ((79*I)/2)*Pi)*zeta[2] + 
      (2 - (16*I)*Pi)*G[1, x]*zeta[2] + (-35/2 + (9*I)*Pi)*Log[mu2/s]*
       zeta[2] + (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 1, x]*(569/18 - ((79*I)/6)*Pi + (35/6 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (27*zeta[2])/2) + 
      G[1, 0, x]*(569/18 - ((79*I)/6)*Pi + (35/6 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (27*zeta[2])/2) + 
      G[0, x]*((2 - (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (53*zeta[3])/3 - 
      51*zeta[4]) - (4177*zeta[4])/16 + 
    x*(((4765*I)/54)*Pi + (440/9 - ((47*I)/3)*Pi)*G[0, 0, 0, x] + 
      (641/18 - ((113*I)/6)*Pi)*G[1, 1, 1, x] - (49*G[0, 0, 0, 0, x])/4 - 
      (41*G[0, 0, 0, 1, x])/12 - (41*G[0, 0, 1, 0, x])/12 + 
      (81*G[0, 0, 1, 1, x])/4 + (65*G[0, 1, 0, 0, x])/12 - 
      (55*G[0, 1, 0, 1, x])/6 - (55*G[0, 1, 1, 0, x])/6 + 
      (35*G[0, 1, 1, 1, x])/12 - (29*G[1, 0, 0, 0, x])/12 - 
      G[1, 0, 0, 1, x]/3 - G[1, 0, 1, 0, x]/3 + (133*G[1, 0, 1, 1, x])/12 + 
      (125*G[1, 1, 0, 0, x])/4 - (79*G[1, 1, 0, 1, x])/12 - 
      (79*G[1, 1, 1, 0, x])/12 - (49*G[1, 1, 1, 1, x])/4 + 
      ((3*I)/2)*Pi*Log[mu2/s]^3 + G[1, 0, 0, x]*(-4679/36 - ((3*I)/4)*Pi + 
        2*Log[mu2/s]) + G[0, 1, 0, x]*(73/4 - ((7*I)/4)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-4201/36 - ((17*I)/4)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, x]*(637/12 + ((51*I)/4)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(73/4 + ((113*I)/6)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(637/12 + ((80*I)/3)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, x]*(-1025/36 - ((2735*I)/36)*Pi + (11/12 - ((5*I)/2)*Pi)*
         Log[mu2/s] - (13*Log[mu2/s]^2)/4 - (61*zeta[2])/6) + 
      Log[mu2/s]^2*(((-17*I)/2)*Pi - (39*zeta[2])/4) + 
      G[1, 1, x]*(-5623/144 + ((5441*I)/72)*Pi + (-105/8 + ((35*I)/4)*Pi)*
         Log[mu2/s] + (27*Log[mu2/s]^2)/8 - (67*zeta[2])/24) + 
      G[0, 0, x]*(7913/144 + ((3889*I)/72)*Pi + (-105/8 + ((35*I)/4)*Pi)*
         Log[mu2/s] + (27*Log[mu2/s]^2)/8 - (35*zeta[2])/24) + 
      (54 + ((8033*I)/36)*Pi)*zeta[2] + G[0, 1, x]*
       (-1025/36 - ((3511*I)/36)*Pi + (11/12 - ((5*I)/2)*Pi)*Log[mu2/s] - 
        (13*Log[mu2/s]^2)/4 + (115*zeta[2])/6) + 
      Log[mu2/s]*(((-113*I)/36)*Pi + (421/4 + (2*I)*Pi)*zeta[2]) + 
      G[0, x]*(-18287/324 + ((7073*I)/432)*Pi + (19/12 + ((7*I)/8)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/4 + Log[mu2/s]*(-2183/216 - 
          ((217*I)/24)*Pi - (227*zeta[2])/12) + (-43/6 - ((611*I)/24)*Pi)*
         zeta[2] - (109*zeta[3])/12) + G[1, x]*(46877/324 - 
        ((26159*I)/432)*Pi + (-121/12 + ((31*I)/8)*Pi)*Log[mu2/s]^2 + 
        (5*Log[mu2/s]^3)/4 + Log[mu2/s]*(1505/216 - ((259*I)/8)*Pi - 
          (487*zeta[2])/12) + (-161/3 - ((1301*I)/24)*Pi)*zeta[2] - 
        2*zeta[3]) + (-1267/18 + ((469*I)/12)*Pi)*zeta[3] + 
      (2281*zeta[4])/48) + x^2*((-1301/36 - ((19*I)/12)*Pi)*G[0, 0, 0, x] + 
      (221/12 - ((97*I)/12)*Pi)*G[0, 0, 1, x] + (221/12 + ((29*I)/4)*Pi)*
       G[0, 1, 0, x] + (751/36 + ((55*I)/4)*Pi)*G[0, 1, 1, x] + 
      (1229/36 + ((41*I)/4)*Pi)*G[1, 0, 0, x] + (-197/12 - ((29*I)/4)*Pi)*
       G[1, 0, 1, x] + (-197/12 - ((191*I)/12)*Pi)*G[1, 1, 0, x] + 
      (-823/36 + ((19*I)/12)*Pi)*G[1, 1, 1, x] - (3*G[0, 0, 0, 0, x])/2 - 
      G[0, 0, 0, 1, x]/12 - G[0, 0, 1, 0, x]/12 - 8*G[0, 0, 1, 1, x] + 
      (13*G[0, 1, 0, 0, x])/3 + (35*G[0, 1, 0, 1, x])/12 + 
      (35*G[0, 1, 1, 0, x])/12 + (65*G[0, 1, 1, 1, x])/6 + 
      (97*G[1, 0, 0, 0, x])/6 - (71*G[1, 0, 0, 1, x])/12 - 
      (71*G[1, 0, 1, 0, x])/12 - (4*G[1, 0, 1, 1, x])/3 - 
      19*G[1, 1, 0, 0, x] + (37*G[1, 1, 0, 1, x])/12 + 
      (37*G[1, 1, 1, 0, x])/12 - (3*G[1, 1, 1, 1, x])/2 + 
      G[0, 1, x]*(-569/12 + ((1099*I)/36)*Pi + (-35/4 + ((9*I)/2)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/4 - (419*zeta[2])/12) + 
      G[1, 0, x]*(-569/12 + ((323*I)/36)*Pi + (-35/4 + ((9*I)/2)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/4 - (67*zeta[2])/12) + 
      (569/4 - ((1745*I)/36)*Pi)*zeta[2] + (105/4 - ((27*I)/2)*Pi)*Log[mu2/s]*
       zeta[2] - (27*Log[mu2/s]^2*zeta[2])/4 + 
      G[0, 0, x]*(5/12 - ((323*I)/36)*Pi + (35/4 - ((9*I)/2)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 + (235*zeta[2])/12) + 
      G[1, 1, x]*(1133/12 - ((1099*I)/36)*Pi + (35/4 - ((9*I)/2)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/4 + (251*zeta[2])/12) + 
      (-671/18 - ((37*I)/3)*Pi)*zeta[3] + 
      G[1, x]*(-16291/162 + ((2077*I)/54)*Pi + (35/6 - ((3*I)/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + (81/4 + ((337*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]*(-461/54 + ((35*I)/3)*Pi + (65*zeta[2])/6) + 
        (27*zeta[3])/4) + G[0, x]*(16291/162 - ((2077*I)/54)*Pi + 
        (-35/6 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(461/54 - ((35*I)/3)*Pi - (65*zeta[2])/6) + 
        (-105/4 + ((55*I)/12)*Pi)*zeta[2] + (103*zeta[3])/12) + 
      (149*zeta[4])/3) + ((-539/12 + ((75*I)/4)*Pi)*G[0, 0, 0, x] - 
      ((15*I)/4)*Pi*G[0, 1, 1, x] - (10*I)*Pi*G[1, 0, 1, x] - 
      (9*I)*Pi*G[1, 1, 0, x] + (7*G[0, 0, 0, 0, x])/2 + 
      (61*G[0, 0, 0, 1, x])/4 + (61*G[0, 0, 1, 0, x])/4 - 
      (621*G[0, 0, 1, 1, x])/4 - 5*G[0, 1, 0, 0, x] - 
      (15*G[0, 1, 0, 1, x])/4 - (15*G[0, 1, 1, 0, x])/4 - 
      (5*G[1, 0, 0, 0, x])/4 - 10*G[1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, x] - 
      9*G[1, 1, 0, 0, x] + G[0, 1, 0, x]*(-949/24 - ((55*I)/4)*Pi - 
        5*Log[mu2/s]) + G[1, 0, 0, x]*(247/12 - ((65*I)/4)*Pi - 
        5*Log[mu2/s]) + G[0, 0, 1, x]*(-949/24 - (145*I)*Pi - 5*Log[mu2/s]) + 
      G[0, 0, x]*(943/24 - ((559*I)/8)*Pi + (175/12 - ((25*I)/2)*Pi)*
         Log[mu2/s] - (15*Log[mu2/s]^2)/4 - (125*zeta[2])/4) - 
      ((481*I)/8)*Pi*zeta[2] + G[1, 0, x]*(((247*I)/12)*Pi - 
        (5*I)*Pi*Log[mu2/s] + (183*zeta[2])/2) + 
      G[0, 1, x]*(((-949*I)/24)*Pi - (5*I)*Pi*Log[mu2/s] + (719*zeta[2])/4) + 
      (481/8 - (141*I)*Pi)*zeta[3] + G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[0, x]*(((943*I)/24)*Pi - ((15*I)/4)*Pi*Log[mu2/s]^2 + 
        (4307/24 + (43*I)*Pi)*zeta[2] + Log[mu2/s]*(((175*I)/12)*Pi + 
          75*zeta[2]) + (67*zeta[3])/4) + (3457*zeta[4])/16)/(1 - x)) + 
  (((173*I)/24)*Pi - (25*G[0, 0, 0, 0, x])/2 + (15*G[0, 0, 0, 1, x])/4 + 
    (15*G[0, 0, 1, 0, x])/4 - 7*G[0, 0, 1, 1, x] + (3*G[0, 1, 0, 0, x])/2 + 
    (17*G[0, 1, 0, 1, x])/4 + (17*G[0, 1, 1, 0, x])/4 - 
    (9*G[0, 1, 1, 1, x])/4 - (5*G[1, 0, 0, 0, x])/4 + 
    (11*G[1, 0, 0, 1, x])/4 + (11*G[1, 0, 1, 0, x])/4 - 12*G[1, 0, 1, 1, x] + 
    (51*G[1, 1, 0, 0, x])/4 - (77*G[1, 1, 0, 1, x])/4 - 
    (77*G[1, 1, 1, 0, x])/4 + (165*G[1, 1, 1, 1, x])/4 + 
    G[1, 1, 1, x]*(-241/12 + ((35*I)/2)*Pi - (9*Log[mu2/s])/2) + 
    G[1, 0, 0, x]*(-11 - (3*Log[mu2/s])/2) + 
    G[0, 1, 0, x]*(17/24 + ((17*I)/4)*Pi - (3*Log[mu2/s])/2) + 
    G[0, 0, 1, x]*(17/24 - ((19*I)/4)*Pi - (3*Log[mu2/s])/2) + 
    (I/4)*Pi*Log[mu2/s]^3 + G[0, 0, 0, x]*(-31/6 - ((29*I)/4)*Pi + 
      (3*Log[mu2/s])/2) + G[0, 1, 1, x]*(47/3 + (4*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 1, 0, x]*(209/24 - ((9*I)/2)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 1, x]*(209/24 - ((29*I)/4)*Pi + 2*Log[mu2/s]) + 
    G[0, 1, x]*(-29/12 + ((111*I)/8)*Pi - (5*Log[mu2/s])/2 - Log[mu2/s]^2/4 - 
      (71*zeta[2])/4) + Log[mu2/s]^2*(((5*I)/4)*Pi - 3*zeta[2]) + 
    (-329/24 + ((323*I)/24)*Pi)*zeta[2] + 
    G[0, 0, x]*(20/3 - ((107*I)/24)*Pi + (9*zeta[2])/2) + 
    G[1, 0, x]*(-29/12 - ((115*I)/24)*Pi - (5*Log[mu2/s])/2 - 
      Log[mu2/s]^2/4 + (25*zeta[2])/2) + 
    G[1, 1, x]*(419/48 - (8*I)*Pi + (27/8 - ((9*I)/4)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/8 + (147*zeta[2])/8) + 
    Log[mu2/s]*(((29*I)/8)*Pi + (-9 - ((7*I)/4)*Pi)*zeta[2]) + 
    (((-9*I)/2)*Pi*G[0, 0, 0, x] - (9*G[0, 0, 0, 0, x])/2 + 
      9*G[0, 0, x]*zeta[2])/(1 - x)^2 + 
    (((9*I)/2)*Pi*G[1, 1, 1, x] + (9*G[1, 1, 1, 1, x])/2 - 
      9*G[1, 1, x]*zeta[2])/x^2 + ((-I/2)*Pi*G[0, 0, 1, x] - 
      (2*I)*Pi*G[0, 1, 0, x] - (I/4)*Pi*G[1, 0, 0, x] - G[0, 0, 1, 1, x]/2 - 
      2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - (3*G[0, 1, 1, 1, x])/4 - 
      G[1, 0, 0, 1, x]/4 - G[1, 0, 1, 0, x]/4 + G[1, 0, 1, 1, x]/2 - 
      (41*G[1, 1, 0, 0, x])/4 + (9*G[1, 1, 0, 1, x])/4 + 
      (9*G[1, 1, 1, 0, x])/4 - 17*G[1, 1, 1, 1, x] + 
      G[1, 0, 1, x]*(11/24 - ((3*I)/4)*Pi - Log[mu2/s]) + 
      G[0, 1, 1, x]*(-1/2 - ((15*I)/4)*Pi - Log[mu2/s]) + 
      G[1, 1, 0, x]*(11/24 - (9*I)*Pi - Log[mu2/s]) + 
      G[1, 1, 1, x]*(-31/6 - ((53*I)/4)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 0, x]*(((11*I)/24)*Pi - I*Pi*Log[mu2/s] + (59*zeta[2])/4) + 
      G[0, 1, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 18*zeta[2]) + 
      G[1, 1, x]*(20/3 - ((113*I)/24)*Pi + (I/2)*Pi*Log[mu2/s] + 
        (39*zeta[2])/2) + G[1, x]*(((20*I)/3)*Pi + (205/24 + ((21*I)/2)*Pi)*
         zeta[2] + 3*Log[mu2/s]*zeta[2] - 11*zeta[3]))/x + 
    G[0, x]*(((17*I)/4)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
      (847/24 + (3*I)*Pi)*zeta[2] + Log[mu2/s]*(((-5*I)/2)*Pi + 9*zeta[2]) - 
      (11*zeta[3])/4) + (-287/24 - ((29*I)/2)*Pi)*zeta[3] + 
    G[1, x]*(173/24 + ((159*I)/16)*Pi + (5/4 + ((5*I)/8)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/4 + Log[mu2/s]*(29/8 + ((27*I)/8)*Pi - (25*zeta[2])/4) + 
      (-745/24 + ((19*I)/8)*Pi)*zeta[2] + (25*zeta[3])/4) + 
    Nf^2*(((-19*I)/3)*Pi + ((5*I)/3)*Pi*G[0, 1, x] - 
      ((4*I)/3)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] + (5*G[0, 1, 1, x])/3 - 
      G[1, 0, 0, x] - G[1, 0, 1, x]/3 - G[1, 1, 0, x]/3 - 
      (10*G[1, 1, 1, x])/3 + G[0, 0, x]*(-16/3 - 2*Log[mu2/s]) - 
      (2*I)*Pi*Log[mu2/s] + G[1, 1, x]*(86/9 - (I/3)*Pi + 
        (10*Log[mu2/s])/3) + G[1, x]*(-19/3 + ((68*I)/9)*Pi + 
        (-2 + ((10*I)/3)*Pi)*Log[mu2/s] - (40*zeta[2])/3) + 
      (9 + I*Pi)*zeta[2] + G[0, x]*(((-16*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 
        9*zeta[2]) + ((-I)*Pi*G[0, 1, x] - G[0, 1, 1, x] + 2*G[1, 1, 1, x] + 
        G[1, 1, x]*(-16/3 - 2*Log[mu2/s]) + G[1, x]*(((-16*I)/3)*Pi - 
          (2*I)*Pi*Log[mu2/s] + 9*zeta[2]))/x + 
      x^2*(-2*G[0, 0, 0, x] + (2*G[0, 0, 1, x])/3 + (2*G[0, 1, 0, x])/3 + 
        2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - (2*G[1, 0, 1, x])/3 - 
        (2*G[1, 1, 0, x])/3 - 2*G[1, 1, 1, x] + G[1, 0, x]*
         (-13/3 - ((2*I)/3)*Pi - 2*Log[mu2/s]) + G[0, 1, x]*
         (-13/3 + ((2*I)/3)*Pi - 2*Log[mu2/s]) + G[1, 1, x]*
         (17/3 - ((2*I)/3)*Pi + 2*Log[mu2/s]) + G[0, 0, x]*
         (3 + ((2*I)/3)*Pi + 2*Log[mu2/s]) + G[0, x]*(38/3 + ((8*I)/3)*Pi + 
          4*Log[mu2/s] - (10*zeta[2])/3) + (13 + ((2*I)/3)*Pi)*zeta[2] + 
        6*Log[mu2/s]*zeta[2] + G[1, x]*(-38/3 - ((8*I)/3)*Pi - 4*Log[mu2/s] + 
          (10*zeta[2])/3) - (8*zeta[3])/3) + 
      x*(((38*I)/3)*Pi + 2*G[0, 0, 0, x] - G[0, 0, 1, x]/3 - 
        G[0, 1, 0, x]/3 - (4*G[0, 1, 1, x])/3 - (4*G[1, 0, 0, x])/3 + 
        G[1, 0, 1, x] + G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 
        G[0, 0, x]*(-13/3 - (I/3)*Pi - 2*Log[mu2/s]) + 
        G[1, 1, x]*(-7 + I*Pi - 2*Log[mu2/s]) + G[1, 0, x]*
         (13/9 + (I/3)*Pi + (2*Log[mu2/s])/3) + G[0, 1, x]*
         (13/9 - I*Pi + (2*Log[mu2/s])/3) + Log[mu2/s]*
         ((4*I)*Pi - 2*zeta[2]) + (-67/3 + (I/3)*Pi)*zeta[2] + 
        G[1, x]*(19 + ((4*I)/9)*Pi + (6 - ((4*I)/3)*Pi)*Log[mu2/s] + 
          zeta[2]) + G[0, x]*(-19/3 - ((44*I)/9)*Pi + (-2 - ((4*I)/3)*Pi)*
           Log[mu2/s] + (23*zeta[2])/3) + zeta[3]/3) - zeta[3] + 
      (I*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] + G[1, 0, 0, x] + 
        G[0, 0, x]*(16/3 + 2*Log[mu2/s]) + G[0, x]*(((16*I)/3)*Pi + 
          (2*I)*Pi*Log[mu2/s] - 9*zeta[2]) - I*Pi*zeta[2] + zeta[3])/
       (1 - x) + x^3*((4*G[0, 0, 0, x])/3 - (4*G[0, 1, 1, x])/3 - 
        (4*G[1, 0, 0, x])/3 + (4*G[1, 1, 1, x])/3 + 
        G[0, 0, x]*(-26/9 - (4*Log[mu2/s])/3) + G[1, 1, x]*
         (-26/9 - (4*Log[mu2/s])/3) + G[0, 1, x]*(26/9 + (4*Log[mu2/s])/3) + 
        G[1, 0, x]*(26/9 + (4*Log[mu2/s])/3) - (26*zeta[2])/3 - 
        4*Log[mu2/s]*zeta[2] + (4*zeta[3])/3)) + 
    x^2*((79*G[0, 0, 0, 0, x])/2 + (55*G[0, 0, 0, 1, x])/4 + 
      (55*G[0, 0, 1, 0, x])/4 + 20*G[0, 0, 1, 1, x] - 28*G[0, 1, 0, 0, x] - 
      (5*G[0, 1, 0, 1, x])/4 - (5*G[0, 1, 1, 0, x])/4 - 
      (113*G[0, 1, 1, 1, x])/2 - (19*G[1, 0, 0, 0, x])/2 + 
      (17*G[1, 0, 0, 1, x])/4 + (17*G[1, 0, 1, 0, x])/4 - 
      86*G[1, 0, 1, 1, x] + 16*G[1, 1, 0, 0, x] - (139*G[1, 1, 0, 1, x])/4 - 
      (139*G[1, 1, 1, 0, x])/4 + (281*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, 1, x]*(-877/12 + ((345*I)/4)*Pi - (39*Log[mu2/s])/2) + 
      G[0, 0, 0, x]*(271/12 + ((183*I)/4)*Pi - (15*Log[mu2/s])/2) + 
      G[1, 0, 0, x]*(-535/12 - ((27*I)/4)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 1, 0, x]*(49/6 - ((123*I)/4)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 0, 1, x]*(49/6 + ((129*I)/4)*Pi - (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*(179/6 - ((33*I)/4)*Pi + (21*Log[mu2/s])/2) + 
      G[0, 1, 1, x]*(229/12 - ((189*I)/4)*Pi + (21*Log[mu2/s])/2) + 
      G[1, 0, 1, x]*(179/6 - ((285*I)/4)*Pi + (21*Log[mu2/s])/2) + 
      G[0, 0, x]*(-553/24 + ((81*I)/4)*Pi + (-21/2 - (12*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - 9*zeta[2]) + (-69/8 - ((45*I)/4)*Pi)*zeta[2] + 
      (-27/2 - (36*I)*Pi)*Log[mu2/s]*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 0, x]*(23/8 - ((41*I)/4)*Pi + (9/2 + (12*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + 9*zeta[2]) + G[0, 1, x]*(23/8 + ((127*I)/4)*Pi + 
        (9/2 + (12*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 24*zeta[2]) + 
      G[1, 1, x]*(415/24 - ((167*I)/4)*Pi + (3/2 - (12*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + 30*zeta[2]) + G[0, x]*(-67/4 - ((139*I)/6)*Pi - 
        Log[mu2/s]^2 + Log[mu2/s]*(-3 - (8*I)*Pi - (15*zeta[2])/2) + 
        (-313/6 + ((279*I)/4)*Pi)*zeta[2] - (25*zeta[3])/4) + 
      (43/4 - (87*I)*Pi)*zeta[3] + G[1, x]*(67/4 + ((139*I)/6)*Pi + 
        Log[mu2/s]^2 + Log[mu2/s]*(3 + (8*I)*Pi - (39*zeta[2])/2) + 
        (-371/6 + ((189*I)/4)*Pi)*zeta[2] + (145*zeta[3])/4) - 
      (2553*zeta[4])/8) + x*(((-173*I)/12)*Pi - (33*G[0, 0, 0, 0, x])/4 - 
      (21*G[0, 0, 0, 1, x])/4 - (21*G[0, 0, 1, 0, x])/4 - 
      (55*G[0, 0, 1, 1, x])/4 + G[0, 1, 0, 0, x]/2 - 
      (19*G[0, 1, 0, 1, x])/4 - (19*G[0, 1, 1, 0, x])/4 + 
      38*G[0, 1, 1, 1, x] - 9*G[1, 0, 0, 0, x] - (41*G[1, 0, 0, 1, x])/4 - 
      (41*G[1, 0, 1, 0, x])/4 + (117*G[1, 0, 1, 1, x])/2 - 
      (39*G[1, 1, 0, 0, x])/4 + (173*G[1, 1, 0, 1, x])/4 + 
      (173*G[1, 1, 1, 0, x])/4 - (437*G[1, 1, 1, 1, x])/4 + 
      G[0, 1, 1, x]*(-129/4 + ((101*I)/4)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-319/12 + ((51*I)/2)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-319/12 + ((161*I)/4)*Pi - 8*Log[mu2/s]) - 
      (I/2)*Pi*Log[mu2/s]^3 + G[0, 0, 0, x]*(-85/6 - (12*I)*Pi + 
        (3*Log[mu2/s])/2) + G[0, 1, 0, x]*(-59/12 - (I/4)*Pi + 
        4*Log[mu2/s]) + G[0, 0, 1, x]*(-59/12 - (15*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, x]*(377/12 - ((61*I)/4)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, x]*(163/2 - ((105*I)/2)*Pi + (27*Log[mu2/s])/2) + 
      G[1, 1, x]*(-1661/48 + ((1129*I)/24)*Pi + (-63/8 + ((25*I)/4)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/8 - (367*zeta[2])/8) + 
      G[0, 1, x]*(31/8 - ((101*I)/3)*Pi + (7/2 - (4*I)*Pi)*Log[mu2/s] - 
        (31*zeta[2])/4) + G[0, 0, x]*(275/48 - ((359*I)/24)*Pi + 
        (33/8 + ((25*I)/4)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/8 - 
        (55*zeta[2])/8) + (727/24 - ((37*I)/2)*Pi)*zeta[2] + 
      G[1, 0, x]*(31/8 + ((25*I)/3)*Pi + (7/2 - (4*I)*Pi)*Log[mu2/s] + 
        (29*zeta[2])/4) + Log[mu2/s]^2*(((-5*I)/2)*Pi + (15*zeta[2])/2) + 
      Log[mu2/s]*(((-29*I)/4)*Pi + (45/2 + ((31*I)/2)*Pi)*zeta[2]) + 
      G[0, x]*(229/24 + ((431*I)/48)*Pi + (-1/4 - ((3*I)/8)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/4 + Log[mu2/s]*(-5/8 + ((57*I)/8)*Pi - 
          (17*zeta[2])/4) + (119/12 - ((143*I)/8)*Pi)*zeta[2] - 
        (11*zeta[3])/2) + G[1, x]*(-575/24 - ((1793*I)/48)*Pi + 
        (-9/4 - ((3*I)/8)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/4 + 
        (235/12 - ((349*I)/8)*Pi)*zeta[2] + Log[mu2/s]*
         (-53/8 - ((71*I)/8)*Pi + (31*zeta[2])/4) + zeta[3]/4) + 
      (47/3 + ((123*I)/4)*Pi)*zeta[3] - (595*zeta[4])/16) + 
    (367*zeta[4])/16 + ((I/4)*Pi*G[0, 1, 1, x] + (2*I)*Pi*G[1, 0, 1, x] + 
      (I/2)*Pi*G[1, 1, 0, x] + 17*G[0, 0, 0, 0, x] - (9*G[0, 0, 0, 1, x])/4 - 
      (9*G[0, 0, 1, 0, x])/4 + (41*G[0, 0, 1, 1, x])/4 - G[0, 1, 0, 0, x]/2 + 
      G[0, 1, 0, 1, x]/4 + G[0, 1, 1, 0, x]/4 + (3*G[1, 0, 0, 0, x])/4 + 
      2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + G[1, 1, 0, 0, x]/2 + 
      G[0, 0, 0, x]*(31/6 + ((53*I)/4)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 1, 0, x]*(-11/24 + ((3*I)/4)*Pi + Log[mu2/s]) + 
      G[1, 0, 0, x]*(1/2 + ((15*I)/4)*Pi + Log[mu2/s]) + 
      G[0, 0, 1, x]*(-11/24 + (9*I)*Pi + Log[mu2/s]) + 
      G[0, 0, x]*(-20/3 + ((113*I)/24)*Pi - (I/2)*Pi*Log[mu2/s] - 
        (39*zeta[2])/2) + G[1, 0, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 
        18*zeta[2]) + G[0, 1, x]*(((-11*I)/24)*Pi + I*Pi*Log[mu2/s] - 
        (59*zeta[2])/4) - ((23*I)/24)*Pi*zeta[2] + 
      G[1, x]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
      (23/24 + ((29*I)/2)*Pi)*zeta[3] + G[0, x]*(((-20*I)/3)*Pi + 
        (-205/24 - ((9*I)/4)*Pi)*zeta[2] - 3*Log[mu2/s]*zeta[2] + 
        (11*zeta[3])/4) + (113*zeta[4])/16)/(1 - x) + 
    x^3*(-60*G[0, 0, 0, 0, x] + 7*G[0, 0, 0, 1, x] + 7*G[0, 0, 1, 0, x] - 
      12*G[0, 0, 1, 1, x] + 38*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - 
      G[0, 1, 1, 0, x] + 22*G[0, 1, 1, 1, x] + 22*G[1, 0, 0, 0, x] - 
      G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + 38*G[1, 0, 1, 1, x] - 
      12*G[1, 1, 0, 0, x] + 7*G[1, 1, 0, 1, x] + 7*G[1, 1, 1, 0, x] - 
      60*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*(-38/3 - (8*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-38/3 - (8*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 1, x]*(17/2 + (18*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 0, x]*(17/2 + (18*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-38/3 + (34*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-38/3 + (34*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 0, 0, x]*(101/6 - (44*I)*Pi + 9*Log[mu2/s]) + 
      G[1, 1, 1, x]*(101/6 - (44*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 1, x]*(-23/12 - ((43*I)/6)*Pi + (-3 - (8*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 11*zeta[2]) + G[1, 0, x]*(-23/12 - ((43*I)/6)*Pi + 
        (-3 - (8*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 11*zeta[2]) + 
      G[0, 0, x]*(23/12 + ((43*I)/6)*Pi + (3 + (8*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 7*zeta[2]) + G[1, 1, x]*(23/12 + ((43*I)/6)*Pi + 
        (3 + (8*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 7*zeta[2]) + 
      (23/4 + ((43*I)/2)*Pi)*zeta[2] + (9 + (24*I)*Pi)*Log[mu2/s]*zeta[2] + 
      3*Log[mu2/s]^2*zeta[2] + G[1, x]*((38 - (18*I)*Pi)*zeta[2] + 
        9*Log[mu2/s]*zeta[2] - 31*zeta[3]) + (-127/6 + (58*I)*Pi)*zeta[3] + 
      G[0, x]*((38 - (60*I)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] + 
        11*zeta[3]) + 234*zeta[4]))/Nc^2}


==> anc/qqbargg_-++-_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{x, 1 - x, 0}


==> anc/qqbargg_-++-_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{((-I)*Pi*G[1, x] - G[1, 1, x] + x*(4 + ((3*I)/2)*Pi + 
      (3/2 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2))/Nc + 
  Nc*((-I)*Pi*G[1, x] - G[1, 1, x] + 
    x*(-3 - ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
      G[1, x]*((2*I)*Pi + 2*Log[mu2/s]) + (9*zeta[2])/2)) + 
  e*(((-I/2)*Pi - I*Pi*G[0, 1, x] + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)/x - 
      G[0, 1, 1, x] + 2*G[1, 1, 1, x] + G[1, 1, x]*(-1 + I*Pi - Log[mu2/s]) + 
      G[1, x]*(-1/2 - I*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      x*(8 + (4*I)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
        Log[mu2/s]*(4 + ((3*I)/2)*Pi - (7*zeta[2])/2) + 
        (-21/4 - ((3*I)/2)*Pi)*zeta[2] - (7*zeta[3])/3))/Nc + 
    Nc*((-I/2)*Pi - I*Pi*G[0, 1, x] + ((-I/2)*Pi*G[1, x] - G[1, 1, x]/2)/x - 
      G[0, 1, 1, x] + 2*G[1, 1, 1, x] + G[1, 1, x]*(2 + I*Pi - Log[mu2/s]) + 
      G[1, x]*(-1/2 + (2*I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      x*(-6 - (3*I)*Pi + (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 1, x] + 
        2*G[0, 1, 1, x] - 2*G[1, 1, 1, x] + (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/2 + G[1, x]*((2*I)*Pi*Log[mu2/s] + Log[mu2/s]^2 - 
          7*zeta[2]) + (21/4 + ((3*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 - ((3*I)/2)*Pi + (9*zeta[2])/2) + 7*zeta[3]))) + 
  e^2*(Nc*((-I)*Pi - I*Pi*G[0, 0, 1, x] + I*Pi*G[1, 0, 1, x] - 
      G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
      3*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(2 + I*Pi - Log[mu2/s]) - 
      (I/2)*Pi*Log[mu2/s] + G[1, 1, 1, x]*(-4 - I*Pi + 2*Log[mu2/s]) + 
      G[1, 1, x]*(9/2 - (2*I)*Pi + (2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + (3*zeta[2])/2 + G[0, 1, x]*
       ((2*I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      ((-I/2)*Pi*G[0, 1, x] - G[0, 1, 1, x]/2 + G[1, 1, 1, x] + 
        G[1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2))/x + 
      G[1, x]*(-1 + (4*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + (-6 + ((3*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(-1/2 + (2*I)*Pi + 3*zeta[2])) + 
      x*(-12 - (6*I)*Pi + (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 
        2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
        4*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*((2*I)*Pi - 2*Log[mu2/s]) + 
        (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/8 + 
        G[0, 1, 1, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + (21/2 + ((9*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-3/2 - ((3*I)/4)*Pi + (9*zeta[2])/4) + 
        G[1, 1, x]*((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        G[1, x]*(I*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/3 - (3*I)*Pi*zeta[2] - 
          7*Log[mu2/s]*zeta[2] - (14*zeta[3])/3) + (7/2 + ((7*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]*(-6 - (3*I)*Pi + (21/4 + ((3*I)/2)*Pi)*
           zeta[2] + 7*zeta[3]) + (21*zeta[4])/16)) + 
    ((-I)*Pi - I*Pi*G[0, 0, 1, x] + I*Pi*G[1, 0, 1, x] - G[0, 0, 1, 1, x] + 
      2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 3*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(-1 + I*Pi - Log[mu2/s]) - (I/2)*Pi*Log[mu2/s] + 
      G[1, 1, 1, x]*(2 - I*Pi + 2*Log[mu2/s]) + 
      G[1, 1, x]*(-5/2 + I*Pi + (-1 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + (3*zeta[2])/2 + G[0, 1, x]*
       ((-I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      ((-I/2)*Pi*G[0, 1, x] - G[0, 1, 1, x]/2 + G[1, 1, 1, x] + 
        G[1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2))/x + 
      G[1, x]*(-1 - (3*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (3 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-1/2 - I*Pi + 3*zeta[2])) + 
      x*(16 + (8*I)*Pi + (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/24 + 
        Log[mu2/s]^2*(2 + ((3*I)/4)*Pi - (7*zeta[2])/4) + 
        (-14 - ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(8 + (4*I)*Pi + 
          (-21/4 - ((3*I)/2)*Pi)*zeta[2] - (7*zeta[3])/3) + 
        (-7/2 - ((7*I)/3)*Pi)*zeta[3] + (73*zeta[4])/16))/Nc) + 
  e^3*(((-2*I)*Pi - I*Pi*G[0, 0, 0, 1, x] + I*Pi*G[0, 1, 0, 1, x] + 
      I*Pi*G[1, 0, 0, 1, x] - I*Pi*G[1, 1, 0, 1, x] - G[0, 0, 0, 1, 1, x] + 
      2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 3*G[0, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
      4*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-3 + I*Pi - 3*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-1 + I*Pi - Log[mu2/s]) - (I/4)*Pi*Log[mu2/s]^2 + 
      G[1, 0, 1, 1, x]*(1 - I*Pi + Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (2 - I*Pi + 2*Log[mu2/s]) + G[1, 0, 1, x]*(I*Pi + I*Pi*Log[mu2/s] - 
        3*zeta[2]) + G[0, 1, 1, x]*(-3 + I*Pi + (-1 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + (3 + ((3*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*((-I)*Pi + (3*zeta[2])/2) + G[1, 1, 1, x]*
       (11/2 - I*Pi + (2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
      G[0, 0, 1, x]*((-I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 1, x]*((-3*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + (3 + ((3*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*((-I)*Pi + 3*zeta[2])) + 
      ((-I/2)*Pi*G[0, 0, 1, x] + (I/2)*Pi*G[1, 0, 1, x] - 
        G[0, 0, 1, 1, x]/2 + G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x]/2 - 
        (3*G[1, 1, 1, 1, x])/2 + G[0, 1, 1, x]*(-1/2 + (I/2)*Pi - 
          Log[mu2/s]/2) + G[1, 1, 1, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 1, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[0, 1, x]*
         ((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[1, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + (3/2 + ((3*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2)))/x + 
      G[1, 1, x]*(-5 + (3*I)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/6 + Log[mu2/s]*(-5/2 + I*Pi - (5*zeta[2])/2) + 
        (-5/2 - ((3*I)/2)*Pi)*zeta[2] + (7*zeta[3])/3) + 
      G[1, x]*(-2 - (6*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + (37/4 + ((3*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-1/4 - (I/2)*Pi + (3*zeta[2])/2) + 
        Log[mu2/s]*(-1 - (3*I)*Pi + (3 + ((3*I)/2)*Pi)*zeta[2]) + 
        ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2) + 
      x*(32 + (16*I)*Pi + (1/16 + (I/24)*Pi)*Log[mu2/s]^4 + 
        Log[mu2/s]^5/120 + Log[mu2/s]^3*(2/3 + (I/4)*Pi - (7*zeta[2])/12) + 
        Log[mu2/s]^2*(4 + (2*I)*Pi + (-21/8 - ((3*I)/4)*Pi)*zeta[2] - 
          (7*zeta[3])/6) + (-28/3 - ((7*I)/2)*Pi)*zeta[3] + 
        zeta[2]*(-28 - (6*I)*Pi + (49*zeta[3])/6) + (219/32 - ((15*I)/16)*Pi)*
         zeta[4] + Log[mu2/s]*(16 + (8*I)*Pi + (-14 - ((9*I)/4)*Pi)*zeta[2] + 
          (-7/2 - ((7*I)/3)*Pi)*zeta[3] + (73*zeta[4])/16) - (31*zeta[5])/5))/
     Nc + Nc*((-2*I)*Pi - I*Pi*G[0, 0, 0, 1, x] + I*Pi*G[0, 1, 0, 1, x] + 
      I*Pi*G[1, 0, 0, 1, x] - I*Pi*G[1, 1, 0, 1, x] - G[0, 0, 0, 1, 1, x] + 
      2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 3*G[0, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
      4*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(6 + I*Pi - 3*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(2 + I*Pi - Log[mu2/s]) - (I/4)*Pi*Log[mu2/s]^2 + 
      G[1, 0, 1, 1, x]*(-2 - I*Pi + Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (-4 - I*Pi + 2*Log[mu2/s]) + G[1, 0, 1, x]*
       ((-2*I)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[0, 1, 1, x]*(4 - (2*I)*Pi + (2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + (3 + ((3*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*((-I)*Pi + (3*zeta[2])/2) + G[1, 1, 1, x]*
       (-17/2 + (2*I)*Pi + (-4 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
        2*zeta[2]) + G[0, 0, 1, x]*((2*I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 1, x]*((4*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + (-6 + ((3*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*((2*I)*Pi + 3*zeta[2])) + 
      ((-I/2)*Pi*G[0, 0, 1, x] + (I/2)*Pi*G[1, 0, 1, x] - 
        G[0, 0, 1, 1, x]/2 + G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x]/2 - 
        (3*G[1, 1, 1, 1, x])/2 + G[0, 1, 1, x]*(-1/2 + (I/2)*Pi - 
          Log[mu2/s]/2) + G[1, 1, 1, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 1, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[0, 1, x]*
         ((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[1, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + (3/2 + ((3*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2)))/x + 
      G[1, 1, x]*(9 - (4*I)*Pi + (1 + (I/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/6 + Log[mu2/s]*(9/2 - (2*I)*Pi - (5*zeta[2])/2) + 
        (5 - ((3*I)/2)*Pi)*zeta[2] + (7*zeta[3])/3) + 
      G[1, x]*(-2 + (8*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + 
        (-47/4 - (3*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-1/4 + I*Pi + 
          (3*zeta[2])/2) + Log[mu2/s]*(-1 + (4*I)*Pi + (-6 + ((3*I)/2)*Pi)*
           zeta[2]) + ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2) + 
      x*(-24 - (12*I)*Pi + (2*I)*Pi*G[0, 0, 0, 1, x] - 
        (2*I)*Pi*G[0, 1, 0, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] + 
        (2*I)*Pi*G[1, 1, 0, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
        4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 
        6*G[0, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
        4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
        6*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*((2*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*((2*I)*Pi - 2*Log[mu2/s]) + (-1/16 - (I/24)*Pi)*
         Log[mu2/s]^4 - Log[mu2/s]^5/40 + G[0, 0, 1, 1, x]*
         ((-2*I)*Pi + 2*Log[mu2/s]) + G[1, 1, 1, 1, x]*
         ((-2*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, x]*((2*I)*Pi*Log[mu2/s] - 
          6*zeta[2]) + G[1, 1, 1, x]*((2*I)*Pi*Log[mu2/s] - Log[mu2/s]^2 - 
          5*zeta[2]) + Log[mu2/s]^3*(-1/2 - (I/4)*Pi + (3*zeta[2])/4) + 
        G[0, 1, 1, x]*((-2*I)*Pi*Log[mu2/s] + Log[mu2/s]^2 + 5*zeta[2]) + 
        G[1, 0, 1, x]*((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        G[0, 1, x]*(I*Pi*Log[mu2/s]^2 - (3*I)*Pi*zeta[2] - 
          6*Log[mu2/s]*zeta[2]) + G[1, 1, x]*((-I)*Pi*Log[mu2/s]^2 + 
          (3*I)*Pi*zeta[2] + 6*Log[mu2/s]*zeta[2]) + 
        zeta[2]*(21 + ((9*I)/2)*Pi - (21*zeta[3])/2) + 
        (7 + ((7*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*(-3 - ((3*I)/2)*Pi + 
          (21/8 + ((3*I)/4)*Pi)*zeta[2] + (7*zeta[3])/2) + 
        (-219/32 + ((15*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (-12 - (6*I)*Pi + (21/2 + ((9*I)/4)*Pi)*zeta[2] + 
          (7/2 + ((7*I)/3)*Pi)*zeta[3] + (21*zeta[4])/16) + 
        G[1, x]*((I/3)*Pi*Log[mu2/s]^3 + Log[mu2/s]^4/12 - 
          (7*Log[mu2/s]^2*zeta[2])/2 + Log[mu2/s]*((-3*I)*Pi*zeta[2] - 
            (14*zeta[3])/3) - ((14*I)/3)*Pi*zeta[3] + (73*zeta[4])/8) + 
        (93*zeta[5])/5))) + 
  e^4*(((-4*I)*Pi - I*Pi*G[0, 0, 0, 0, 1, x] + I*Pi*G[0, 0, 1, 0, 1, x] + 
      I*Pi*G[0, 1, 0, 0, 1, x] - I*Pi*G[0, 1, 1, 0, 1, x] + 
      I*Pi*G[1, 0, 0, 0, 1, x] - I*Pi*G[1, 0, 1, 0, 1, x] - 
      I*Pi*G[1, 1, 0, 0, 1, x] + I*Pi*G[1, 1, 1, 0, 1, x] - 
      G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
      G[0, 0, 1, 0, 1, 1, x] - 3*G[0, 0, 1, 1, 1, 1, x] + 
      G[0, 1, 0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
      G[0, 1, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
      G[1, 0, 1, 0, 1, 1, x] + 3*G[1, 0, 1, 1, 1, 1, x] - 
      G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
      G[1, 1, 1, 0, 1, 1, x] - 5*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, 1, x]*(-3 + I*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-2 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-1 + I*Pi - Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-1 + I*Pi - Log[mu2/s]) - (I/12)*Pi*Log[mu2/s]^3 + 
      G[0, 1, 0, 1, 1, x]*(1 - I*Pi + Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (1 - I*Pi + Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (2 - I*Pi + 2*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (4 - I*Pi + 4*Log[mu2/s]) + G[0, 1, 0, 1, x]*(I*Pi + I*Pi*Log[mu2/s] - 
        3*zeta[2]) + G[1, 0, 0, 1, x]*(I*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-3 + I*Pi + (-1 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + G[1, 1, 1, 1, x]*(-17/2 + I*Pi + 
        (-3 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (3*zeta[2])/2) + 
      Log[mu2/s]^2*((-I/2)*Pi + (3*zeta[2])/4) + (6 + ((3*I)/2)*Pi)*zeta[2] + 
      G[0, 1, 1, 1, x]*(6 - I*Pi + (2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
        2*zeta[2]) + G[1, 0, 1, 1, x]*(3 - I*Pi + (1 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 0, 1, x]*
       ((-I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + G[1, 1, 0, 1, x]*
       ((-I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      Log[mu2/s]*((-2*I)*Pi + (3 + ((3*I)/4)*Pi)*zeta[2]) + 
      G[1, 0, 1, x]*((3*I)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(I*Pi - 3*zeta[2]) + (-3 - ((3*I)/2)*Pi)*zeta[2]) + 
      G[0, 0, 1, x]*((-3*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (3 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*((-I)*Pi + 3*zeta[2])) + 
      G[1, 1, 1, x]*(11 - (3*I)*Pi + (1 - (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + (2 + ((3*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(11/2 - I*Pi + 2*zeta[2]) - (14*zeta[3])/3) + 
      ((7*I)/6)*Pi*zeta[3] + G[0, 1, 1, x]*(-6 + (3*I)*Pi + 
        (-1/2 + (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        Log[mu2/s]*(-3 + I*Pi - (5*zeta[2])/2) + (-5/2 - ((3*I)/2)*Pi)*
         zeta[2] + (7*zeta[3])/3) + ((-I/2)*Pi*G[0, 0, 0, 1, x] + 
        (I/2)*Pi*G[0, 1, 0, 1, x] + (I/2)*Pi*G[1, 0, 0, 1, x] - 
        (I/2)*Pi*G[1, 1, 0, 1, x] - G[0, 0, 0, 1, 1, x]/2 + 
        G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x]/2 - (3*G[0, 1, 1, 1, 1, x])/
         2 + G[1, 0, 0, 1, 1, x]/2 - G[1, 0, 1, 1, 1, x] - 
        G[1, 1, 0, 1, 1, x]/2 + 2*G[1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, x]*(-3/2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 0, 1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, 1, 1, 1, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[0, 1, 1, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[1, 1, 1, x]*
         (2 - (I/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
          zeta[2]) + G[0, 0, 1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) + G[0, 1, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
          (3/2 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + 
            (3*zeta[2])/2)) + G[1, 1, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(-1 + (I/2)*Pi - 
            (5*zeta[2])/4) + (-5/4 - ((3*I)/4)*Pi)*zeta[2] + (7*zeta[3])/6) + 
        G[1, x]*((-2*I)*Pi - (I/12)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           ((-I/4)*Pi + (3*zeta[2])/4) + (3 + ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi + (3/2 + ((3*I)/4)*Pi)*zeta[2]) + 
          ((7*I)/6)*Pi*zeta[3] - (15*zeta[4])/4))/x + 
      G[0, 1, x]*((-6*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + (9 + ((3*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]^2*((-I/2)*Pi + (3*zeta[2])/2) + 
        Log[mu2/s]*((-3*I)*Pi + (3 + ((3*I)/2)*Pi)*zeta[2]) + 
        ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2) - (15*zeta[4])/4 + 
      G[1, 1, x]*(-10 + (6*I)*Pi + (-1/6 + (I/6)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/24 + Log[mu2/s]^2*(-5/4 + (I/2)*Pi - (5*zeta[2])/4) + 
        (-31/4 - ((3*I)/2)*Pi)*zeta[2] + (7/3 - ((7*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-5 + (3*I)*Pi + (-5/2 - ((3*I)/2)*Pi)*zeta[2] + 
          (7*zeta[3])/3) + (167*zeta[4])/16) + 
      G[1, x]*(-4 - (12*I)*Pi - (I/24)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(-1/12 - (I/6)*Pi + zeta[2]/2) + 
        Log[mu2/s]^2*(-1/2 - ((3*I)/2)*Pi + (3/2 + ((3*I)/4)*Pi)*zeta[2]) + 
        zeta[2]*(37/2 + ((9*I)/2)*Pi - 7*zeta[3]) + (7/6 + ((7*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]*(-2 - (6*I)*Pi + (37/4 + ((3*I)/2)*Pi)*
           zeta[2] + ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2) + 
        (-15/2 + ((15*I)/16)*Pi)*zeta[4]) + 
      x*(64 + (32*I)*Pi + (1/80 + (I/120)*Pi)*Log[mu2/s]^5 + 
        Log[mu2/s]^6/720 + Log[mu2/s]^4*(1/6 + (I/16)*Pi - (7*zeta[2])/48) + 
        Log[mu2/s]^3*(4/3 + ((2*I)/3)*Pi + (-7/8 - (I/4)*Pi)*zeta[2] - 
          (7*zeta[3])/18) + (-56/3 - ((28*I)/3)*Pi)*zeta[3] + 
        (49*zeta[3]^2)/18 + zeta[2]*(-56 - (12*I)*Pi + (49/4 + ((7*I)/2)*Pi)*
           zeta[3]) + (73/4 - ((45*I)/32)*Pi)*zeta[4] + 
        Log[mu2/s]^2*(8 + (4*I)*Pi + (-7 - ((9*I)/8)*Pi)*zeta[2] + 
          (-7/4 - ((7*I)/6)*Pi)*zeta[3] + (73*zeta[4])/32) + 
        Log[mu2/s]*(32 + (16*I)*Pi + (-28/3 - ((7*I)/2)*Pi)*zeta[3] + 
          zeta[2]*(-28 - (6*I)*Pi + (49*zeta[3])/6) + 
          (219/32 - ((15*I)/16)*Pi)*zeta[4] - (31*zeta[5])/5) + 
        (-93/10 - ((31*I)/5)*Pi)*zeta[5] + (437*zeta[6])/128))/Nc + 
    Nc*((-4*I)*Pi - I*Pi*G[0, 0, 0, 0, 1, x] + I*Pi*G[0, 0, 1, 0, 1, x] + 
      I*Pi*G[0, 1, 0, 0, 1, x] - I*Pi*G[0, 1, 1, 0, 1, x] + 
      I*Pi*G[1, 0, 0, 0, 1, x] - I*Pi*G[1, 0, 1, 0, 1, x] - 
      I*Pi*G[1, 1, 0, 0, 1, x] + I*Pi*G[1, 1, 1, 0, 1, x] - 
      G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
      G[0, 0, 1, 0, 1, 1, x] - 3*G[0, 0, 1, 1, 1, 1, x] + 
      G[0, 1, 0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
      G[0, 1, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
      G[1, 0, 1, 0, 1, 1, x] + 3*G[1, 0, 1, 1, 1, 1, x] - 
      G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
      G[1, 1, 1, 0, 1, 1, x] - 5*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, 1, x]*(6 + I*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(4 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(2 + I*Pi - Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (2 + I*Pi - Log[mu2/s]) - (I/12)*Pi*Log[mu2/s]^3 + 
      G[0, 1, 0, 1, 1, x]*(-2 - I*Pi + Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-2 - I*Pi + Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-4 - I*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(-8 - I*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*((-2*I)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 0, 0, 1, x]*((-2*I)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[0, 0, 1, 1, x]*(4 - (2*I)*Pi + (2 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[1, 1, 1, 1, x]*
       (25/2 - (2*I)*Pi + (6 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
        (3*zeta[2])/2) + Log[mu2/s]^2*((-I/2)*Pi + (3*zeta[2])/4) + 
      (6 + ((3*I)/2)*Pi)*zeta[2] + G[0, 1, 1, 1, x]*(-8 + (2*I)*Pi + 
        (-4 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-4 + (2*I)*Pi + (-2 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 0, 1, x]*
       ((2*I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + G[1, 1, 0, 1, x]*
       ((2*I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      Log[mu2/s]*((-2*I)*Pi + (3 + ((3*I)/4)*Pi)*zeta[2]) + 
      G[1, 0, 1, x]*((-4*I)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((-2*I)*Pi - 3*zeta[2]) + (6 - ((3*I)/2)*Pi)*zeta[2]) + 
      G[0, 0, 1, x]*((4*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (-6 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*((2*I)*Pi + 3*zeta[2])) + 
      G[1, 1, 1, x]*(-17 + (4*I)*Pi + (-2 - (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + (-4 + ((3*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-17/2 + (2*I)*Pi + 2*zeta[2]) - (14*zeta[3])/3) + 
      ((7*I)/6)*Pi*zeta[3] + G[0, 1, 1, x]*(8 - (4*I)*Pi + 
        (1 + (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        Log[mu2/s]*(4 - (2*I)*Pi - (5*zeta[2])/2) + (5 - ((3*I)/2)*Pi)*
         zeta[2] + (7*zeta[3])/3) + ((-I/2)*Pi*G[0, 0, 0, 1, x] + 
        (I/2)*Pi*G[0, 1, 0, 1, x] + (I/2)*Pi*G[1, 0, 0, 1, x] - 
        (I/2)*Pi*G[1, 1, 0, 1, x] - G[0, 0, 0, 1, 1, x]/2 + 
        G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x]/2 - (3*G[0, 1, 1, 1, 1, x])/
         2 + G[1, 0, 0, 1, 1, x]/2 - G[1, 0, 1, 1, 1, x] - 
        G[1, 1, 0, 1, 1, x]/2 + 2*G[1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, x]*(-3/2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 0, 1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, 1, 1, 1, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[0, 1, 1, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[1, 1, 1, x]*
         (2 - (I/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
          zeta[2]) + G[0, 0, 1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) + G[0, 1, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
          (3/2 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + 
            (3*zeta[2])/2)) + G[1, 1, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(-1 + (I/2)*Pi - 
            (5*zeta[2])/4) + (-5/4 - ((3*I)/4)*Pi)*zeta[2] + (7*zeta[3])/6) + 
        G[1, x]*((-2*I)*Pi - (I/12)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           ((-I/4)*Pi + (3*zeta[2])/4) + (3 + ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi + (3/2 + ((3*I)/4)*Pi)*zeta[2]) + 
          ((7*I)/6)*Pi*zeta[3] - (15*zeta[4])/4))/x + 
      G[0, 1, x]*((8*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + (-12 - (3*I)*Pi)*
         zeta[2] + Log[mu2/s]^2*(I*Pi + (3*zeta[2])/2) + 
        Log[mu2/s]*((4*I)*Pi + (-6 + ((3*I)/2)*Pi)*zeta[2]) + 
        ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2) - (15*zeta[4])/4 + 
      G[1, 1, x]*(18 - (8*I)*Pi + (1/3 + (I/6)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/24 + Log[mu2/s]^2*(9/4 - I*Pi - (5*zeta[2])/4) + 
        (39/4 + (3*I)*Pi)*zeta[2] + (-14/3 - ((7*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(9 - (4*I)*Pi + (5 - ((3*I)/2)*Pi)*zeta[2] + 
          (7*zeta[3])/3) + (167*zeta[4])/16) + 
      G[1, x]*(-4 + (16*I)*Pi - (I/24)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(-1/12 + (I/3)*Pi + zeta[2]/2) + 
        Log[mu2/s]^2*(-1/2 + (2*I)*Pi + (-3 + ((3*I)/4)*Pi)*zeta[2]) + 
        zeta[2]*(-47/2 - (6*I)*Pi - 7*zeta[3]) + (7/6 - ((14*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]*(-2 + (8*I)*Pi + (-47/4 - (3*I)*Pi)*zeta[2] + 
          ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2) + (15 + ((15*I)/16)*Pi)*
         zeta[4]) + x*(-48 - (24*I)*Pi + (2*I)*Pi*G[0, 0, 0, 0, 1, x] - 
        (2*I)*Pi*G[0, 0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 0, 1, x] + 
        (2*I)*Pi*G[0, 1, 1, 0, 1, x] - (2*I)*Pi*G[1, 0, 0, 0, 1, x] + 
        (2*I)*Pi*G[1, 0, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 0, 1, x] - 
        (2*I)*Pi*G[1, 1, 1, 0, 1, x] + 2*G[0, 0, 0, 0, 1, 1, x] - 
        4*G[0, 0, 0, 1, 1, 1, x] - 2*G[0, 0, 1, 0, 1, 1, x] + 
        6*G[0, 0, 1, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 1, 1, x] + 
        4*G[0, 1, 0, 1, 1, 1, x] + 2*G[0, 1, 1, 0, 1, 1, x] - 
        8*G[0, 1, 1, 1, 1, 1, x] - 2*G[1, 0, 0, 0, 1, 1, x] + 
        4*G[1, 0, 0, 1, 1, 1, x] + 2*G[1, 0, 1, 0, 1, 1, x] - 
        6*G[1, 0, 1, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 1, 1, x] - 
        4*G[1, 1, 0, 1, 1, 1, x] - 2*G[1, 1, 1, 0, 1, 1, x] + 
        8*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
         ((2*I)*Pi - 6*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         ((2*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + (-1/80 - (I/120)*Pi)*Log[mu2/s]^5 - 
        Log[mu2/s]^6/240 + G[0, 0, 0, 1, 1, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, 1, 1, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*((-2*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*((-2*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 1, 0, 1, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 0, 1, 1, x]*((2*I)*Pi*Log[mu2/s] - Log[mu2/s]^2 - 5*zeta[2]) + 
        G[0, 1, 1, 1, x]*((2*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 - 4*zeta[2]) + 
        Log[mu2/s]^4*(-1/8 - (I/16)*Pi + (3*zeta[2])/16) + 
        G[1, 1, 1, 1, x]*((-2*I)*Pi*Log[mu2/s] + 2*Log[mu2/s]^2 + 
          4*zeta[2]) + G[0, 0, 1, 1, x]*((-2*I)*Pi*Log[mu2/s] + 
          Log[mu2/s]^2 + 5*zeta[2]) + G[0, 1, 0, 1, x]*
         ((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + G[1, 0, 0, 1, x]*
         ((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + G[0, 0, 1, x]*
         (I*Pi*Log[mu2/s]^2 - (3*I)*Pi*zeta[2] - 6*Log[mu2/s]*zeta[2]) + 
        G[1, 0, 1, x]*((-I)*Pi*Log[mu2/s]^2 + (3*I)*Pi*zeta[2] + 
          6*Log[mu2/s]*zeta[2]) + G[0, 1, 1, x]*((-I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]^3/3 + (3*I)*Pi*zeta[2] + 5*Log[mu2/s]*zeta[2] - 
          (14*zeta[3])/3) + (14 + (7*I)*Pi)*zeta[3] - (49*zeta[3]^2)/6 + 
        Log[mu2/s]^3*(-1 - (I/2)*Pi + (7/8 + (I/4)*Pi)*zeta[2] + 
          (7*zeta[3])/6) + G[1, 1, 1, x]*(I*Pi*Log[mu2/s]^2 - 
          Log[mu2/s]^3/3 - (3*I)*Pi*zeta[2] - 5*Log[mu2/s]*zeta[2] + 
          (14*zeta[3])/3) + zeta[2]*(42 + (9*I)*Pi + (-49/4 - ((7*I)/2)*Pi)*
           zeta[3]) + G[1, 1, x]*((-I/3)*Pi*Log[mu2/s]^3 + 
          (3*I)*Pi*Log[mu2/s]*zeta[2] + 3*Log[mu2/s]^2*zeta[2] + 
          ((14*I)/3)*Pi*zeta[3] - 15*zeta[4]) + Log[mu2/s]^2*
         (-6 - (3*I)*Pi + (21/4 + ((9*I)/8)*Pi)*zeta[2] + 
          (7/4 + ((7*I)/6)*Pi)*zeta[3] + (21*zeta[4])/32) + 
        (-219/16 + ((45*I)/32)*Pi)*zeta[4] + G[0, 1, x]*
         ((I/3)*Pi*Log[mu2/s]^3 - (3*I)*Pi*Log[mu2/s]*zeta[2] - 
          3*Log[mu2/s]^2*zeta[2] - ((14*I)/3)*Pi*zeta[3] + 15*zeta[4]) + 
        G[1, x]*((I/12)*Pi*Log[mu2/s]^4 + Log[mu2/s]^5/60 - 
          (7*Log[mu2/s]^3*zeta[2])/6 + Log[mu2/s]^2*(((-3*I)/2)*Pi*zeta[2] - 
            (7*zeta[3])/3) + (49*zeta[2]*zeta[3])/3 - ((15*I)/8)*Pi*zeta[4] + 
          Log[mu2/s]*(((-14*I)/3)*Pi*zeta[3] + (73*zeta[4])/8) - 
          (62*zeta[5])/5) + (93/10 + ((31*I)/5)*Pi)*zeta[5] + 
        Log[mu2/s]*(-24 - (12*I)*Pi + zeta[2]*(21 + ((9*I)/2)*Pi - 
            (21*zeta[3])/2) + (7 + ((7*I)/2)*Pi)*zeta[3] + 
          (-219/32 + ((15*I)/16)*Pi)*zeta[4] + (93*zeta[5])/5) + 
        (1461*zeta[6])/128))), 
 Nc*(-7/2 + I*Pi + ((-I)*Pi*G[0, x] - G[0, 0, x])/(1 - x)^2 - 3*G[0, 0, x] + 
    ((-I)*Pi + (-1 + (3*I)*Pi)*G[0, x] + 3*G[0, 0, x])/(1 - x) + 
    (-3/2 - I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
    G[0, x]*(5/2 - I*Pi + 2*Log[mu2/s]) + 
    x*(3 + ((3*I)/2)*Pi + G[0, x]*((-2*I)*Pi - 2*Log[mu2/s]) + 
      (3/2 + I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
    (9*zeta[2])/2) + (7/2 + I*Pi + ((-I)*Pi - G[0, x])/(1 - x) - G[0, x]/2 + 
    ((-I)*Pi*G[0, x] - G[0, 0, x])/(1 - x)^2 + (3/2 + I*Pi)*Log[mu2/s] + 
    Log[mu2/s]^2/2 - (7*zeta[2])/2 + 
    x*(-4 - ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
      (7*zeta[2])/2))/Nc + 
  e*((7 + ((3*I)/2)*Pi + (5*G[0, 0, x])/2 + 
      G[0, x]*(-2 + (2*I)*Pi - Log[mu2/s]/2) + (3/4 + (I/2)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]^3/6 + Log[mu2/s]*(7/2 + I*Pi - 
        (7*zeta[2])/2) + (-15/4 - ((3*I)/2)*Pi)*zeta[2] + 
      (((-3*I)/2)*Pi - G[0, 0, x]/2 + G[0, x]*(-3/2 - ((3*I)/2)*Pi - 
          Log[mu2/s]) - I*Pi*Log[mu2/s] + 3*zeta[2])/(1 - x) + 
      ((-I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] + 
        G[0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + I*Pi*zeta[2] + 
        G[0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) - zeta[3])/
       (1 - x)^2 - (7*zeta[3])/3 + x*(-8 - (4*I)*Pi + (-3/4 - (I/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/6 + (21/4 + ((3*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-4 - ((3*I)/2)*Pi + (7*zeta[2])/2) + (7*zeta[3])/3))/Nc + 
    Nc*(-7 + ((3*I)/2)*Pi - I*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 
      G[1, 0, 0, x] + G[0, 0, x]*(-9/2 + I*Pi - 3*Log[mu2/s]) + 
      (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
      (-9/4 + ((5*I)/2)*Pi)*zeta[2] + G[0, x]*(5 - (2*I)*Pi + 
        (5/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
      Log[mu2/s]*(-7/2 + I*Pi + (9*zeta[2])/2) + 
      x*(6 + (3*I)*Pi + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
        2*G[0, 0, 0, x] - 2*G[1, 0, 0, x] + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + Log[mu2/s]*(3 + ((3*I)/2)*Pi - (9*zeta[2])/2) + 
        (-21/4 + (I/2)*Pi)*zeta[2] + G[0, x]*((-2*I)*Pi*Log[mu2/s] - 
          Log[mu2/s]^2 + 7*zeta[2]) - 9*zeta[3]) + 
      ((-I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] + 
        G[0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + I*Pi*zeta[2] + 
        G[0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) - zeta[3])/
       (1 - x)^2 + 6*zeta[3] + (((-3*I)/2)*Pi + (3*I)*Pi*G[1, 0, x] - 
        6*G[0, 0, 0, x] + 3*G[1, 0, 0, x] - I*Pi*Log[mu2/s] + 
        G[0, 0, x]*(7/2 - (3*I)*Pi + 3*Log[mu2/s]) + 
        G[0, x]*(-3/2 + ((5*I)/2)*Pi + (-1 + (3*I)*Pi)*Log[mu2/s] - 
          9*zeta[2]) + (3 - (3*I)*Pi)*zeta[2] + 3*zeta[3])/(1 - x))) + 
  e^2*((14 + (3*I)*Pi + (2*I)*Pi*G[1, 0, x] - (9*G[0, 0, 0, x])/2 + 
      2*G[1, 0, 0, x] + (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/24 + 
      G[0, 0, x]*(5 - (2*I)*Pi + (5*Log[mu2/s])/2) + 
      G[0, x]*(-4 + (3*I)*Pi + (-2 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 - 
        (23*zeta[2])/4) + Log[mu2/s]^2*(7/4 + (I/2)*Pi - (7*zeta[2])/4) + 
      (-25/4 - ((7*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(7 + ((3*I)/2)*Pi + 
        (-15/4 - ((3*I)/2)*Pi)*zeta[2] - (7*zeta[3])/3) + 
      ((-3*I)*Pi - ((3*I)/2)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - 
        (3*G[1, 0, 0, x])/2 + G[0, 0, x]*(((3*I)/2)*Pi - Log[mu2/s]/2) - 
        (I/2)*Pi*Log[mu2/s]^2 + (9/2 + (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-3*I)/2)*Pi + 3*zeta[2]) + 
        G[0, x]*(-3 - ((3*I)/2)*Pi + (-3/2 - ((3*I)/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 + 5*zeta[2]) - (3*zeta[3])/2)/(1 - x) + 
      (-3/2 - ((7*I)/3)*Pi)*zeta[3] + (I*Pi*G[0, 1, 0, x] - 
        I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
        2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + G[1, 0, 0, x]*
         (-1/2 + I*Pi - Log[mu2/s]) + G[0, 0, 0, x]*(1 - I*Pi + 
          2*Log[mu2/s]) + G[0, 0, x]*(-3/2 + (I/2)*Pi + 
          (-1/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        (I/2)*Pi*zeta[2] + G[1, 0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - zeta[3]/2 + 
        G[0, x]*(((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
          (3/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + 3*zeta[2]) + 
          zeta[3]) - (27*zeta[4])/4)/(1 - x)^2 + 
      x*(-16 - (8*I)*Pi + (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
        (14 + ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(-2 - ((3*I)/4)*Pi + 
          (7*zeta[2])/4) + (7/2 + ((7*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-8 - (4*I)*Pi + (21/4 + ((3*I)/2)*Pi)*zeta[2] + 
          (7*zeta[3])/3) - (73*zeta[4])/16) + (73*zeta[4])/16)/Nc + 
    Nc*(-14 + (3*I)*Pi + I*Pi*G[0, 1, 0, x] - I*Pi*G[1, 1, 0, x] - 
      5*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
      G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(-2 + I*Pi - Log[mu2/s]) + 
      (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/8 + 
      G[0, 0, 0, x]*(13/2 - I*Pi + 4*Log[mu2/s]) + 
      G[0, 0, x]*(-9 + (2*I)*Pi + (-9/2 + I*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (3*zeta[2])/2) + (-11/4 + (I/2)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-7/4 + (I/2)*Pi + (9*zeta[2])/4) + 
      G[1, 0, x]*((-2*I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[0, x]*(10 - (4*I)*Pi + (5/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + (19/4 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(5 - (2*I)*Pi + 2*zeta[2]) - (11*zeta[3])/3) + 
      G[1, x]*(I*Pi*zeta[2] - zeta[3]) + (3/2 + ((7*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(-7 + ((3*I)/2)*Pi + (-9/4 + ((5*I)/2)*Pi)*zeta[2] + 
        6*zeta[3]) + x*(12 + (6*I)*Pi + (2*I)*Pi*G[0, 1, 0, x] - 
        (2*I)*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
        4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/8 + G[0, 0, 0, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        Log[mu2/s]^2*(3/2 + ((3*I)/4)*Pi - (9*zeta[2])/4) + 
        (-21/2 - ((9*I)/4)*Pi)*zeta[2] + G[1, 0, x]*((-2*I)*Pi*Log[mu2/s] + 
          6*zeta[2]) + Log[mu2/s]*(6 + (3*I)*Pi + (-21/4 + (I/2)*Pi)*
           zeta[2] - 9*zeta[3]) + G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        (-7/2 - ((7*I)/3)*Pi)*zeta[3] + G[0, x]*((-I)*Pi*Log[mu2/s]^2 - 
          Log[mu2/s]^3/3 + I*Pi*zeta[2] + 7*Log[mu2/s]*zeta[2] + 
          (20*zeta[3])/3) - (237*zeta[4])/16) + 
      (I*Pi*G[0, 1, 0, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] + 
        G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + 
        G[1, 0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + G[0, 0, 0, x]*
         (1 - I*Pi + 2*Log[mu2/s]) + G[0, 0, x]*(-3/2 + (I/2)*Pi + 
          (-1/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        (I/2)*Pi*zeta[2] + G[1, 0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - zeta[3]/2 + 
        G[0, x]*(((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
          (3/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + 3*zeta[2]) + 
          zeta[3]) - (27*zeta[4])/4)/(1 - x)^2 - (87*zeta[4])/16 + 
      ((-3*I)*Pi - (3*I)*Pi*G[0, 1, 0, x] + (3*I)*Pi*G[1, 1, 0, x] + 
        9*G[0, 0, 0, 0, x] - 3*G[0, 1, 0, 0, x] - 6*G[1, 0, 0, 0, x] + 
        3*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(-6 + (3*I)*Pi - 6*Log[mu2/s]) - 
        (I/2)*Pi*Log[mu2/s]^2 + G[1, 0, 0, x]*(5/2 - (3*I)*Pi + 
          3*Log[mu2/s]) + G[1, 0, x]*(((5*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 
          9*zeta[2]) + (9/2 - I*Pi)*zeta[2] + G[0, 0, x]*
         (7 - ((5*I)/2)*Pi + (7/2 - (3*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + 
        G[0, x]*(-3 + ((11*I)/2)*Pi + (-1/2 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(-3/2 + ((5*I)/2)*Pi - 9*zeta[2]) + (-7 - ((3*I)/2)*Pi)*
           zeta[2] - 3*zeta[3]) + (5*zeta[3])/2 + 
        Log[mu2/s]*(((-3*I)/2)*Pi + (3 - (3*I)*Pi)*zeta[2] + 3*zeta[3]) + 
        G[1, x]*((-3*I)*Pi*zeta[2] + 3*zeta[3]) + (81*zeta[4])/4)/(1 - x))) + 
  e^3*(Nc*(-28 + (6*I)*Pi - I*Pi*G[0, 0, 1, 0, x] + I*Pi*G[0, 1, 1, 0, x] + 
      I*Pi*G[1, 0, 1, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 6*G[0, 0, 0, 0, 0, x] - 
      G[0, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
      3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - 
      G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*(-17/2 + I*Pi - 5*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-2 + I*Pi - Log[mu2/s]) + (-1/16 - (I/24)*Pi)*
       Log[mu2/s]^4 - Log[mu2/s]^5/40 + G[0, 1, 0, 0, x]*
       (2 - I*Pi + Log[mu2/s]) + G[1, 0, 0, 0, x]*(4 - I*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*((2*I)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 0, 0, x]*(-4 + (2*I)*Pi + (-2 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + Log[mu2/s]^3*
       (-7/12 + (I/6)*Pi + (3*zeta[2])/4) + G[0, 0, 0, x]*
       (13 - (2*I)*Pi + (13/2 - I*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + 
        zeta[2]) + G[1, 1, 0, x]*((-2*I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      zeta[2]*(-11/2 + ((7*I)/4)*Pi - 10*zeta[3]) + 
      G[1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + (25/6 - ((7*I)/3)*Pi)*zeta[3] + 
      G[0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 0, x]*((-4*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (6 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*((-2*I)*Pi + 3*zeta[2]) + 
        zeta[3]) + Log[mu2/s]^2*(-7/2 + ((3*I)/4)*Pi + (-9/8 + ((5*I)/4)*Pi)*
         zeta[2] + 3*zeta[3]) + G[0, 0, x]*(-18 + (4*I)*Pi + 
        (-9/4 + (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-9 + (2*I)*Pi - (3*zeta[2])/2) + (-15/4 - (I/2)*Pi)*
         zeta[2] + 6*zeta[3]) + G[1, x]*((2*I)*Pi*zeta[2] + 
        Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - 2*zeta[3] - (27*zeta[4])/4) + 
      G[0, x]*(20 - (8*I)*Pi + (5/12 - (I/6)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/12 + (19/2 + I*Pi)*zeta[2] + Log[mu2/s]^2*
         (5/2 - I*Pi + zeta[2]) + Log[mu2/s]*(10 - (4*I)*Pi + 
          (19/4 + (I/2)*Pi)*zeta[2] - (11*zeta[3])/3) + 
        (-23/6 + ((7*I)/3)*Pi)*zeta[3] - (53*zeta[4])/8) + 
      Log[mu2/s]*(-14 + (3*I)*Pi + (-11/4 + (I/2)*Pi)*zeta[2] + 
        (3/2 + ((7*I)/3)*Pi)*zeta[3] - (87*zeta[4])/16) + 
      (-51/32 - ((17*I)/16)*Pi)*zeta[4] + 
      x*(24 + (12*I)*Pi - (2*I)*Pi*G[0, 0, 1, 0, x] + 
        (2*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] - 
        (2*I)*Pi*G[1, 1, 1, 0, x] + 6*G[0, 0, 0, 0, 0, x] - 
        2*G[0, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 0, 0, x] + 
        2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 0, 0, 0, x] + 
        2*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
        2*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*((2*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*((2*I)*Pi - 2*Log[mu2/s]) + (1/16 + (I/24)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^5/40 + G[0, 1, 0, 0, x]*
         ((-2*I)*Pi + 2*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         ((-2*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, x]*((2*I)*Pi*Log[mu2/s] - 
          6*zeta[2]) + G[1, 0, 0, x]*((2*I)*Pi*Log[mu2/s] - Log[mu2/s]^2 - 
          5*zeta[2]) + Log[mu2/s]^3*(1/2 + (I/4)*Pi - (3*zeta[2])/4) + 
        G[0, 0, 0, x]*((-2*I)*Pi*Log[mu2/s] + Log[mu2/s]^2 + 5*zeta[2]) + 
        G[1, 1, 0, x]*((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        Log[mu2/s]^2*(3 + ((3*I)/2)*Pi + (-21/8 + (I/4)*Pi)*zeta[2] - 
          (9*zeta[3])/2) + G[1, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        G[0, 0, x]*(I*Pi*Log[mu2/s]^2 - I*Pi*zeta[2] - 6*Log[mu2/s]*zeta[2] - 
          2*zeta[3]) + (-7 - ((7*I)/2)*Pi)*zeta[3] + 
        G[0, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[1, 0, x]*((-I)*Pi*Log[mu2/s]^2 + I*Pi*zeta[2] + 
          6*Log[mu2/s]*zeta[2] + 2*zeta[3]) + zeta[2]*(-21 - ((9*I)/2)*Pi + 
          (23*zeta[3])/2) + Log[mu2/s]*(12 + (6*I)*Pi + 
          (-21/2 - ((9*I)/4)*Pi)*zeta[2] + (-7/2 - ((7*I)/3)*Pi)*zeta[3] - 
          (237*zeta[4])/16) + G[1, x]*(Log[mu2/s]*((2*I)*Pi*zeta[2] - 
            2*zeta[3]) - (27*zeta[4])/2) + (219/32 - ((79*I)/16)*Pi)*
         zeta[4] + G[0, x]*((-I/3)*Pi*Log[mu2/s]^3 - Log[mu2/s]^4/12 + 
          (7*Log[mu2/s]^2*zeta[2])/2 + ((14*I)/3)*Pi*zeta[3] + 
          Log[mu2/s]*(I*Pi*zeta[2] + (20*zeta[3])/3) + (35*zeta[4])/8) - 
        (103*zeta[5])/5) + ((-I)*Pi*G[0, 0, 1, 0, x] + 
        I*Pi*G[0, 1, 1, 0, x] + I*Pi*G[1, 0, 1, 0, x] - 
        I*Pi*G[1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 
        2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 0, 0, 0, x] + 
        G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 0, x]*(-3/2 + I*Pi - 3*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (1/2 - I*Pi + Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (1 - I*Pi + 2*Log[mu2/s]) + G[0, 1, 0, x]*((I/2)*Pi + 
          I*Pi*Log[mu2/s] - 3*zeta[2]) + G[1, 0, 0, x]*(-3/2 + (I/2)*Pi + 
          (-1/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        G[0, 0, 0, x]*(3 - (I/2)*Pi + (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
          2*zeta[2]) + G[1, 1, 0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        zeta[2]*(((3*I)/2)*Pi + zeta[3]/2) - (3*zeta[3])/2 + 
        G[0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + G[1, 0, x]*
         (((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + (3/2 + (I/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + 3*zeta[2]) + zeta[3]) + 
        G[0, 0, x]*(-3 + ((3*I)/2)*Pi + (-1/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + Log[mu2/s]*(-3/2 + (I/2)*Pi - (5*zeta[2])/2) + 
          (-5/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
        Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - (27*zeta[4])/4) + 
        G[1, x]*((I/2)*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - 
          zeta[3]/2 - (27*zeta[4])/4) + G[0, x]*((-3*I)*Pi - 
          (I/6)*Pi*Log[mu2/s]^3 + (9/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/2) + (1/2 + ((7*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(((-3*I)/2)*Pi + (3/2 + (I/2)*Pi)*zeta[2] + 
            zeta[3]) - (3*zeta[4])/4) + (-27/8 - (2*I)*Pi)*zeta[4] - zeta[5])/
       (1 - x)^2 + (88*zeta[5])/5 + ((-6*I)*Pi + (3*I)*Pi*G[0, 0, 1, 0, x] - 
        (3*I)*Pi*G[0, 1, 1, 0, x] - (3*I)*Pi*G[1, 0, 1, 0, x] + 
        (3*I)*Pi*G[1, 1, 1, 0, x] - 12*G[0, 0, 0, 0, 0, x] + 
        3*G[0, 0, 1, 0, 0, x] + 6*G[0, 1, 0, 0, 0, x] - 
        3*G[0, 1, 1, 0, 0, x] + 9*G[1, 0, 0, 0, 0, x] - 
        3*G[1, 0, 1, 0, 0, x] - 6*G[1, 1, 0, 0, 0, x] + 
        3*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-5 + (3*I)*Pi - 
          6*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-5/2 + (3*I)*Pi - 3*Log[mu2/s]) - 
        (I/6)*Pi*Log[mu2/s]^3 + G[1, 1, 0, 0, x]*(5/2 - (3*I)*Pi + 
          3*Log[mu2/s]) + G[0, 0, 0, 0, x]*(17/2 - (3*I)*Pi + 9*Log[mu2/s]) + 
        G[1, 1, 0, x]*(((5*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]) + 
        G[0, 0, 0, x]*(-25/2 + ((5*I)/2)*Pi + (-6 + (3*I)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 - 6*zeta[2]) + G[1, 0, 0, x]*(11/2 - ((5*I)/2)*Pi + 
          (5/2 - (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (15*zeta[2])/2) + G[0, 1, 0, x]*(((-5*I)/2)*Pi - 
          (3*I)*Pi*Log[mu2/s] + 9*zeta[2]) + G[0, 0, x]*(14 - ((11*I)/2)*Pi + 
          (7/4 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
          (23/4 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(7 - ((5*I)/2)*Pi + 
            (15*zeta[2])/2) - 4*zeta[3]) + G[1, 0, x]*(((11*I)/2)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((5*I)/2)*Pi - 9*zeta[2]) + 
          (-15/2 - ((3*I)/2)*Pi)*zeta[2] - 3*zeta[3]) + 
        G[0, 1, x]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + 
        zeta[2]*(9 - ((13*I)/4)*Pi - (3*zeta[3])/2) + (11/2 + ((7*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]^2*(((-3*I)/4)*Pi + (3/2 - ((3*I)/2)*Pi)*
           zeta[2] + (3*zeta[3])/2) + G[1, 1, x]*((-3*I)*Pi*zeta[2] + 
          3*zeta[3]) + (75/8 + (6*I)*Pi)*zeta[4] + 
        G[0, x]*(-6 + (11*I)*Pi + (-1/6 + (I/2)*Pi)*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(-3/4 + ((5*I)/4)*Pi - (9*zeta[2])/2) + 
          (-63/4 - ((5*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-3 + ((11*I)/2)*Pi + 
            (-7 - ((3*I)/2)*Pi)*zeta[2] - 3*zeta[3]) + (-1/6 - (7*I)*Pi)*
           zeta[3] + (9*zeta[4])/4) + Log[mu2/s]*((-3*I)*Pi + 
          (9/2 - I*Pi)*zeta[2] + (5*zeta[3])/2 + (81*zeta[4])/4) + 
        G[1, x]*(((-5*I)/2)*Pi*zeta[2] + (5*zeta[3])/2 + 
          Log[mu2/s]*((-3*I)*Pi*zeta[2] + 3*zeta[3]) + (81*zeta[4])/4) + 
        3*zeta[5])/(1 - x)) + (28 + (6*I)*Pi - (2*I)*Pi*G[0, 1, 0, x] + 
      (2*I)*Pi*G[1, 1, 0, x] + (13*G[0, 0, 0, 0, x])/2 - 2*G[0, 1, 0, 0, x] - 
      4*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
       (-8 + (2*I)*Pi - (9*Log[mu2/s])/2) + (1/16 + (I/24)*Pi)*Log[mu2/s]^4 + 
      Log[mu2/s]^5/120 + G[1, 0, 0, x]*(3 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, x]*((3*I)*Pi + (2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
      Log[mu2/s]^3*(7/12 + (I/6)*Pi - (7*zeta[2])/12) + 
      G[0, 0, x]*(10 - (3*I)*Pi + (5 - (2*I)*Pi)*Log[mu2/s] + 
        (5*Log[mu2/s]^2)/4 + (19*zeta[2])/4) + Log[mu2/s]^2*
       (7/2 + ((3*I)/4)*Pi + (-15/8 - ((3*I)/4)*Pi)*zeta[2] - 
        (7*zeta[3])/6) + G[0, x]*(-8 + (6*I)*Pi + (-1 + I*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/12 + Log[mu2/s]*(-4 + (3*I)*Pi - (23*zeta[2])/4) + 
        (-8 - I*Pi)*zeta[2] - (5*zeta[3])/6) + (-31/6 - ((7*I)/3)*Pi)*
       zeta[3] + G[1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
      zeta[2]*(-25/2 - ((21*I)/4)*Pi + (49*zeta[3])/6) + 
      ((-6*I)*Pi + ((3*I)/2)*Pi*G[0, 1, 0, x] - ((3*I)/2)*Pi*G[1, 1, 0, x] - 
        (7*G[0, 0, 0, 0, x])/2 + (3*G[0, 1, 0, 0, x])/2 + 
        3*G[1, 0, 0, 0, x] - (3*G[1, 1, 0, 0, x])/2 + 
        G[1, 0, 0, x]*(-3/2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) - 
        (I/6)*Pi*Log[mu2/s]^3 + G[0, 0, 0, x]*(3/2 - ((3*I)/2)*Pi + 
          2*Log[mu2/s]) + G[0, 0, x]*(((3*I)/2)*Pi + ((3*I)/2)*Pi*
           Log[mu2/s] - Log[mu2/s]^2/4 - (17*zeta[2])/4) + 
        (9 + ((15*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(((-3*I)/4)*Pi + 
          (3*zeta[2])/2) + G[1, 0, x]*(((-3*I)/2)*Pi - ((3*I)/2)*Pi*
           Log[mu2/s] + (9*zeta[2])/2) + Log[mu2/s]*((-3*I)*Pi + 
          (9/2 + (3*I)*Pi)*zeta[2] - (3*zeta[3])/2) + 
        G[1, x]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
        (-3/2 + ((7*I)/3)*Pi)*zeta[3] + G[0, x]*(-6 - (3*I)*Pi + 
          (-3/4 - ((3*I)/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
          (21/4 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-3 - ((3*I)/2)*Pi + 
            5*zeta[2]) + (23*zeta[3])/6) - (141*zeta[4])/8)/(1 - x) + 
      (531/32 - ((15*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
       (14 + (3*I)*Pi + (-25/4 - ((7*I)/2)*Pi)*zeta[2] + 
        (-3/2 - ((7*I)/3)*Pi)*zeta[3] + (73*zeta[4])/16) + 
      ((-I)*Pi*G[0, 0, 1, 0, x] + I*Pi*G[0, 1, 1, 0, x] + 
        I*Pi*G[1, 0, 1, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 
        4*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, x] + 
        G[0, 1, 1, 0, 0, x] - 3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 
        2*G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*
         (-3/2 + I*Pi - 3*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (-1/2 + I*Pi - Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (1/2 - I*Pi + Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (1 - I*Pi + 2*Log[mu2/s]) + G[0, 1, 0, x]*((I/2)*Pi + 
          I*Pi*Log[mu2/s] - 3*zeta[2]) + G[1, 0, 0, x]*(-3/2 + (I/2)*Pi + 
          (-1/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        G[0, 0, 0, x]*(3 - (I/2)*Pi + (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
          2*zeta[2]) + G[1, 1, 0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        zeta[2]*(((3*I)/2)*Pi + zeta[3]/2) - (3*zeta[3])/2 + 
        G[0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + G[1, 0, x]*
         (((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + (3/2 + (I/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + 3*zeta[2]) + zeta[3]) + 
        G[0, 0, x]*(-3 + ((3*I)/2)*Pi + (-1/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + Log[mu2/s]*(-3/2 + (I/2)*Pi - (5*zeta[2])/2) + 
          (-5/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
        Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - (27*zeta[4])/4) + 
        G[1, x]*((I/2)*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - 
          zeta[3]/2 - (27*zeta[4])/4) + G[0, x]*((-3*I)*Pi - 
          (I/6)*Pi*Log[mu2/s]^3 + (9/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/2) + (1/2 + ((7*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(((-3*I)/2)*Pi + (3/2 + (I/2)*Pi)*zeta[2] + 
            zeta[3]) - (3*zeta[4])/4) + (-27/8 - (2*I)*Pi)*zeta[4] - zeta[5])/
       (1 - x)^2 - (31*zeta[5])/5 + x*(-32 - (16*I)*Pi + 
        (-1/16 - (I/24)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/120 + 
        Log[mu2/s]^3*(-2/3 - (I/4)*Pi + (7*zeta[2])/12) + 
        zeta[2]*(28 + (6*I)*Pi - (49*zeta[3])/6) + (28/3 + ((7*I)/2)*Pi)*
         zeta[3] + Log[mu2/s]^2*(-4 - (2*I)*Pi + (21/8 + ((3*I)/4)*Pi)*
           zeta[2] + (7*zeta[3])/6) + Log[mu2/s]*(-16 - (8*I)*Pi + 
          (14 + ((9*I)/4)*Pi)*zeta[2] + (7/2 + ((7*I)/3)*Pi)*zeta[3] - 
          (73*zeta[4])/16) + (-219/32 + ((15*I)/16)*Pi)*zeta[4] + 
        (31*zeta[5])/5))/Nc) + 
  e^4*((56 + (12*I)*Pi + (2*I)*Pi*G[0, 0, 1, 0, x] - 
      (2*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
      (2*I)*Pi*G[1, 1, 1, 0, x] - (17*G[0, 0, 0, 0, 0, x])/2 + 
      2*G[0, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, x] + 
      6*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
      2*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-6 + (2*I)*Pi - 
        4*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-3 + (2*I)*Pi - 2*Log[mu2/s]) + 
      (1/80 + (I/120)*Pi)*Log[mu2/s]^5 + Log[mu2/s]^6/720 + 
      G[1, 1, 0, 0, x]*(3 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(11 - (2*I)*Pi + (13*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*((3*I)*Pi + (2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
      G[0, 0, 0, x]*(-16 + (3*I)*Pi + (-8 + (2*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + Log[mu2/s]^4*
       (7/48 + (I/24)*Pi - (7*zeta[2])/48) + G[1, 0, 0, x]*
       (6 - (3*I)*Pi + (3 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
        5*zeta[2]) + G[0, 1, 0, x]*((-3*I)*Pi - (2*I)*Pi*Log[mu2/s] + 
        6*zeta[2]) + G[0, 0, x]*(20 - (6*I)*Pi + (5/2 - I*Pi)*Log[mu2/s]^2 + 
        (5*Log[mu2/s]^3)/12 + (13/2 + I*Pi)*zeta[2] + 
        Log[mu2/s]*(10 - (3*I)*Pi + (19*zeta[2])/4) - (23*zeta[3])/6) + 
      G[1, 0, x]*((6*I)*Pi + I*Pi*Log[mu2/s]^2 + Log[mu2/s]*
         ((3*I)*Pi - 6*zeta[2]) + (-9 - I*Pi)*zeta[2] - 2*zeta[3]) + 
      G[0, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
      Log[mu2/s]^3*(7/6 + (I/4)*Pi + (-5/8 - (I/4)*Pi)*zeta[2] - 
        (7*zeta[3])/18) + (-31/3 - ((7*I)/2)*Pi)*zeta[3] + 
      (49*zeta[3]^2)/18 + G[1, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
      zeta[2]*(-25 - ((21*I)/2)*Pi + (31/4 + ((7*I)/2)*Pi)*zeta[3]) + 
      (679/32 + ((49*I)/16)*Pi)*zeta[4] + Log[mu2/s]^2*
       (7 + ((3*I)/2)*Pi + (-25/8 - ((7*I)/4)*Pi)*zeta[2] + 
        (-3/4 - ((7*I)/6)*Pi)*zeta[3] + (73*zeta[4])/32) + 
      G[0, x]*(-16 + (12*I)*Pi + (-1/3 + (I/3)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/48 + Log[mu2/s]^2*(-2 + ((3*I)/2)*Pi - (23*zeta[2])/8) + 
        (-16 - ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-8 + (6*I)*Pi + 
          (-8 - I*Pi)*zeta[2] - (5*zeta[3])/6) + (5/3 - ((14*I)/3)*Pi)*
         zeta[3] + (95*zeta[4])/32) + G[1, x]*((-3*I)*Pi*zeta[2] + 
        3*zeta[3] + Log[mu2/s]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        (27*zeta[4])/2) + Log[mu2/s]*(28 + (6*I)*Pi + (-31/6 - ((7*I)/3)*Pi)*
         zeta[3] + zeta[2]*(-25/2 - ((21*I)/4)*Pi + (49*zeta[3])/6) + 
        (531/32 - ((15*I)/16)*Pi)*zeta[4] - (31*zeta[5])/5) + 
      ((-12*I)*Pi - ((3*I)/2)*Pi*G[0, 0, 1, 0, x] + 
        ((3*I)/2)*Pi*G[0, 1, 1, 0, x] + ((3*I)/2)*Pi*G[1, 0, 1, 0, x] - 
        ((3*I)/2)*Pi*G[1, 1, 1, 0, x] + 5*G[0, 0, 0, 0, 0, x] - 
        (3*G[0, 0, 1, 0, 0, x])/2 - 3*G[0, 1, 0, 0, 0, x] + 
        (3*G[0, 1, 1, 0, 0, x])/2 - (9*G[1, 0, 0, 0, 0, x])/2 + 
        (3*G[1, 0, 1, 0, 0, x])/2 + 3*G[1, 1, 0, 0, 0, x] - 
        (3*G[1, 1, 1, 0, 0, x])/2 + G[0, 0, 0, 0, x]*(-3 + ((3*I)/2)*Pi - 
          (7*Log[mu2/s])/2) + G[1, 1, 0, 0, x]*(-3/2 + ((3*I)/2)*Pi - 
          (3*Log[mu2/s])/2) - (I/24)*Pi*Log[mu2/s]^4 + 
        G[0, 1, 0, 0, x]*(3/2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
        G[1, 0, 0, 0, x]*(3 - ((3*I)/2)*Pi + 3*Log[mu2/s]) + 
        G[0, 1, 0, x]*(((3*I)/2)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - 
          (9*zeta[2])/2) + G[1, 0, 0, x]*(-3 + ((3*I)/2)*Pi + 
          (-3/2 + ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - 
          (15*zeta[2])/4) + Log[mu2/s]^3*((-I/4)*Pi + zeta[2]/2) + 
        G[0, 0, 0, x]*(3 - ((3*I)/2)*Pi + (3/2 - ((3*I)/2)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + (7*zeta[2])/2) + G[1, 1, 0, x]*
         (((-3*I)/2)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + (9*zeta[2])/2) + 
        zeta[2]*(18 + ((15*I)/2)*Pi - (25*zeta[3])/4) + 
        G[1, 1, x]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
        Log[mu2/s]^2*(((-3*I)/2)*Pi + (9/4 + ((3*I)/2)*Pi)*zeta[2] - 
          (3*zeta[3])/4) + G[0, 0, x]*((3*I)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 - 
          Log[mu2/s]^3/12 + Log[mu2/s]*(((3*I)/2)*Pi - (17*zeta[2])/4) + 
          (-9/2 - ((3*I)/4)*Pi)*zeta[2] - zeta[3]/3) + (-3 + ((7*I)/2)*Pi)*
         zeta[3] + G[0, 1, x]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
        G[1, 0, x]*((-3*I)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (9/2 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 
            (9*zeta[2])/2) + (3*zeta[3])/2) + Log[mu2/s]*
         ((-6*I)*Pi + (9 + ((15*I)/4)*Pi)*zeta[2] + (-3/2 + ((7*I)/3)*Pi)*
           zeta[3] - (141*zeta[4])/8) + G[1, x]*(((3*I)/2)*Pi*zeta[2] + 
          Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) - (3*zeta[3])/2 - 
          (81*zeta[4])/8) + (-171/8 - ((33*I)/16)*Pi)*zeta[4] + 
        G[0, x]*(-12 - (6*I)*Pi + (-1/4 - (I/4)*Pi)*Log[mu2/s]^3 - 
          Log[mu2/s]^4/24 + (21/2 + ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-3/2 - ((3*I)/4)*Pi + (5*zeta[2])/2) + 
          (5 + ((7*I)/2)*Pi)*zeta[3] + Log[mu2/s]*(-6 - (3*I)*Pi + 
            (21/4 + ((3*I)/4)*Pi)*zeta[2] + (23*zeta[3])/6) + 
          (29*zeta[4])/16) - (3*zeta[5])/2)/(1 - x) + 
      (-73/10 - ((31*I)/5)*Pi)*zeta[5] + 
      x*(-64 - (32*I)*Pi + (-1/80 - (I/120)*Pi)*Log[mu2/s]^5 - 
        Log[mu2/s]^6/720 + Log[mu2/s]^4*(-1/6 - (I/16)*Pi + (7*zeta[2])/48) + 
        Log[mu2/s]^3*(-4/3 - ((2*I)/3)*Pi + (7/8 + (I/4)*Pi)*zeta[2] + 
          (7*zeta[3])/18) + (56/3 + ((28*I)/3)*Pi)*zeta[3] - 
        (49*zeta[3]^2)/18 + zeta[2]*(56 + (12*I)*Pi + (-49/4 - ((7*I)/2)*Pi)*
           zeta[3]) + Log[mu2/s]^2*(-8 - (4*I)*Pi + (7 + ((9*I)/8)*Pi)*
           zeta[2] + (7/4 + ((7*I)/6)*Pi)*zeta[3] - (73*zeta[4])/32) + 
        (-73/4 + ((45*I)/32)*Pi)*zeta[4] + (93/10 + ((31*I)/5)*Pi)*zeta[5] + 
        Log[mu2/s]*(-32 - (16*I)*Pi + zeta[2]*(28 + (6*I)*Pi - 
            (49*zeta[3])/6) + (28/3 + ((7*I)/2)*Pi)*zeta[3] + 
          (-219/32 + ((15*I)/16)*Pi)*zeta[4] + (31*zeta[5])/5) - 
        (437*zeta[6])/128) + (437*zeta[6])/128 + 
      (I*Pi*G[0, 0, 0, 1, 0, x] - I*Pi*G[0, 0, 1, 1, 0, x] - 
        I*Pi*G[0, 1, 0, 1, 0, x] + I*Pi*G[0, 1, 1, 1, 0, x] - 
        I*Pi*G[1, 0, 0, 1, 0, x] + I*Pi*G[1, 0, 1, 1, 0, x] + 
        I*Pi*G[1, 1, 0, 1, 0, x] - I*Pi*G[1, 1, 1, 1, 0, x] - 
        5*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 1, 0, 0, x] + 
        2*G[0, 0, 1, 0, 0, 0, x] - G[0, 0, 1, 1, 0, 0, x] + 
        3*G[0, 1, 0, 0, 0, 0, x] - G[0, 1, 0, 1, 0, 0, x] - 
        2*G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 1, 0, 0, x] + 
        4*G[1, 0, 0, 0, 0, 0, x] - G[1, 0, 0, 1, 0, 0, x] - 
        2*G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 1, 0, 0, x] - 
        3*G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 1, 0, 0, x] + 
        2*G[1, 1, 1, 0, 0, 0, x] - G[1, 1, 1, 1, 0, 0, x] + 
        G[1, 0, 0, 0, 0, x]*(-3/2 + I*Pi - 3*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(-1 + I*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(1/2 - I*Pi + Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(1/2 - I*Pi + Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(1 - I*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(2 - I*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 0, 1, 0, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-3/2 + (I/2)*Pi + (-1/2 + I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[0, 0, 0, 0, x]*
         (-9/2 + (I/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
          (3*zeta[2])/2) + G[1, 0, 0, 0, x]*(3 - (I/2)*Pi + 
          (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
        G[0, 1, 0, 0, x]*(3/2 - (I/2)*Pi + (1/2 - I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 1, 0, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + G[1, 1, 1, 0, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
        G[0, 0, 0, x]*(6 - ((3*I)/2)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/3 + (1 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*
           (3 - (I/2)*Pi + 2*zeta[2]) - (11*zeta[3])/3) + 
        G[0, 1, 0, x]*(((3*I)/2)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((I/2)*Pi - 3*zeta[2]) + (-3/2 - (I/2)*Pi)*zeta[2] - 
          zeta[3]) + G[0, 0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        G[1, 1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + Log[mu2/s]^3*
         ((I/6)*Pi*zeta[2] - zeta[3]/6) - 3*zeta[3] + (7*zeta[3]^2)/3 + 
        G[0, 1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + G[1, 0, 1, x]*
         ((-I)*Pi*zeta[2] + zeta[3]) + G[1, 1, 0, x]*(((-3*I)/2)*Pi - 
          (I/2)*Pi*Log[mu2/s]^2 + (3/2 + (I/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + 3*zeta[2]) + zeta[3]) + 
        G[1, 0, 0, x]*(-3 + ((3*I)/2)*Pi + (-1/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + Log[mu2/s]*(-3/2 + (I/2)*Pi - (5*zeta[2])/2) + 
          (-5/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
        zeta[2]*((3*I)*Pi + (1/4 - ((7*I)/3)*Pi)*zeta[3]) + 
        G[1, 1, x]*((I/2)*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - 
          zeta[3]/2 - (27*zeta[4])/4) + Log[mu2/s]^2*((I/4)*Pi*zeta[2] - 
          zeta[3]/4 - (27*zeta[4])/8) + G[1, 0, x]*((-3*I)*Pi - 
          (I/6)*Pi*Log[mu2/s]^3 + (9/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/2) + (1/2 + ((7*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(((-3*I)/2)*Pi + (3/2 + (I/2)*Pi)*zeta[2] + 
            zeta[3]) - (3*zeta[4])/4) + (-81/8 - I*Pi)*zeta[4] + 
        G[0, 0, x]*(-6 + (3*I)*Pi + (-1/12 + (I/6)*Pi)*Log[mu2/s]^3 - 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(-3/4 + (I/4)*Pi - (5*zeta[2])/4) + 
          (-15/4 - (I/4)*Pi)*zeta[2] + (2/3 - ((7*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(-3 + ((3*I)/2)*Pi + (-5/4 - (I/2)*Pi)*zeta[2] + 
            (4*zeta[3])/3) + (59*zeta[4])/16) + G[0, 1, x]*
         ((-I/2)*Pi*zeta[2] + zeta[3]/2 + Log[mu2/s]*((-I)*Pi*zeta[2] + 
            zeta[3]) + (27*zeta[4])/4) + Log[mu2/s]*
         (zeta[2]*(((3*I)/2)*Pi + zeta[3]/2) - (3*zeta[3])/2 + 
          (-27/8 - (2*I)*Pi)*zeta[4] - zeta[5]) + 
        G[1, x]*(Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
          zeta[2]*(((3*I)/2)*Pi + zeta[3]/2) - (3*zeta[3])/2 + 
          Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - (27*zeta[4])/4) + 
          (-27/8 - (2*I)*Pi)*zeta[4] - zeta[5]) - zeta[5]/2 + 
        G[0, x]*((-6*I)*Pi - (I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*
           ((-I/12)*Pi + zeta[2]/2) + zeta[2]*(9 + ((3*I)/4)*Pi - 
            (15*zeta[3])/2) + Log[mu2/s]^2*(((-3*I)/4)*Pi + 
            (3/4 + (I/4)*Pi)*zeta[2] + zeta[3]/2) + (3/2 + ((7*I)/6)*Pi)*
           zeta[3] + Log[mu2/s]*((-3*I)*Pi + (9/2 + (I/4)*Pi)*zeta[2] + 
            (1/2 + ((7*I)/3)*Pi)*zeta[3] - (3*zeta[4])/4) + 
          (-3/8 + ((47*I)/16)*Pi)*zeta[4] + zeta[5]) + (135*zeta[6])/32)/
       (1 - x)^2)/Nc + Nc*(-56 + (12*I)*Pi + I*Pi*G[0, 0, 0, 1, 0, x] - 
      I*Pi*G[0, 0, 1, 1, 0, x] - I*Pi*G[0, 1, 0, 1, 0, x] + 
      I*Pi*G[0, 1, 1, 1, 0, x] - I*Pi*G[1, 0, 0, 1, 0, x] + 
      I*Pi*G[1, 0, 1, 1, 0, x] + I*Pi*G[1, 1, 0, 1, 0, x] - 
      I*Pi*G[1, 1, 1, 1, 0, x] - 7*G[0, 0, 0, 0, 0, 0, x] + 
      G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
      G[0, 0, 1, 1, 0, 0, x] + 3*G[0, 1, 0, 0, 0, 0, x] - 
      G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
      G[0, 1, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 0, x] - 
      G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
      G[1, 0, 1, 1, 0, 0, x] - 3*G[1, 1, 0, 0, 0, 0, x] + 
      G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
      G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
       (-6 + I*Pi - 3*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-4 + I*Pi - 2*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-2 + I*Pi - Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-2 + I*Pi - Log[mu2/s]) + (-1/80 - (I/120)*Pi)*Log[mu2/s]^5 - 
      Log[mu2/s]^6/240 + G[0, 1, 1, 0, 0, x]*(2 - I*Pi + Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(2 - I*Pi + Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (4 - I*Pi + 2*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (21/2 - I*Pi + 6*Log[mu2/s]) + G[0, 1, 1, 0, x]*
       ((2*I)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + G[1, 0, 1, 0, x]*
       ((2*I)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + G[1, 1, 0, 0, x]*
       (-4 + (2*I)*Pi + (-2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + G[0, 0, 0, 0, x]*(-17 + (2*I)*Pi + 
        (-17/2 + I*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/2 - zeta[2]/2) + 
      Log[mu2/s]^4*(-7/48 + (I/24)*Pi + (3*zeta[2])/16) + 
      G[1, 0, 0, 0, x]*(8 - (2*I)*Pi + (4 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
        2*zeta[2]) + G[0, 1, 0, 0, x]*(4 - (2*I)*Pi + (2 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 1, 0, x]*
       ((-2*I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + G[1, 1, 1, 0, x]*
       ((-2*I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 0, 0, x]*(26 - (4*I)*Pi + (13/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        (2*Log[mu2/s]^3)/3 + (11/4 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(13 - (2*I)*Pi + zeta[2]) - (25*zeta[3])/3) + 
      G[0, 1, 0, x]*((4*I)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((2*I)*Pi - 3*zeta[2]) + (-6 - (I/2)*Pi)*zeta[2] - 
        zeta[3]) + G[0, 0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      G[1, 1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + (25/3 - ((7*I)/2)*Pi)*
       zeta[3] - (35*zeta[3]^2)/6 + Log[mu2/s]^3*(-7/6 + (I/4)*Pi + 
        (-3/8 + ((5*I)/12)*Pi)*zeta[2] + zeta[3]) + 
      G[0, 1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 1, 0, x]*((-4*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (6 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*((-2*I)*Pi + 3*zeta[2]) + 
        zeta[3]) + G[1, 0, 0, x]*(-8 + (4*I)*Pi + (-1 + (I/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/6 + Log[mu2/s]*(-4 + (2*I)*Pi - 
          (5*zeta[2])/2) + (-5 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
      zeta[2]*(-11 + ((7*I)/2)*Pi + (25/4 - ((35*I)/6)*Pi)*zeta[3]) + 
      G[1, 1, x]*((2*I)*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - 
        2*zeta[3] - (27*zeta[4])/4) + Log[mu2/s]^2*(-7 + ((3*I)/2)*Pi + 
        (-11/8 + (I/4)*Pi)*zeta[2] + (3/4 + ((7*I)/6)*Pi)*zeta[3] - 
        (87*zeta[4])/32) + G[1, 0, x]*((-8*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + 
        (12 + I*Pi)*zeta[2] + Log[mu2/s]^2*((-I)*Pi + (3*zeta[2])/2) + 
        (2 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*((-4*I)*Pi + 
          (6 + (I/2)*Pi)*zeta[2] + zeta[3]) - (3*zeta[4])/4) + 
      (-175/32 - ((79*I)/16)*Pi)*zeta[4] + G[0, 1, x]*
       ((-2*I)*Pi*zeta[2] + 2*zeta[3] + Log[mu2/s]*((-I)*Pi*zeta[2] + 
          zeta[3]) + (27*zeta[4])/4) + G[0, 0, x]*(-36 + (8*I)*Pi + 
        (-3/4 + (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/8 + 
        Log[mu2/s]^2*(-9/2 + I*Pi - (3*zeta[2])/4) + (-15/2 - I*Pi)*zeta[2] + 
        (17/2 - ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-18 + (4*I)*Pi + 
          (-15/4 - (I/2)*Pi)*zeta[2] + 6*zeta[3]) + (153*zeta[4])/16) + 
      G[0, x]*(40 - (16*I)*Pi + (5/48 - (I/24)*Pi)*Log[mu2/s]^4 + 
        Log[mu2/s]^5/60 + Log[mu2/s]^3*(5/6 - (I/3)*Pi + zeta[2]/3) + 
        zeta[2]*(19 + (2*I)*Pi - (31*zeta[3])/6) + Log[mu2/s]^2*
         (5 - (2*I)*Pi + (19/8 + (I/4)*Pi)*zeta[2] - (11*zeta[3])/6) + 
        (-23/3 + ((14*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(20 - (8*I)*Pi + 
          (19/2 + I*Pi)*zeta[2] + (-23/6 + ((7*I)/3)*Pi)*zeta[3] - 
          (53*zeta[4])/8) + (-283/32 + ((47*I)/16)*Pi)*zeta[4] - 
        (57*zeta[5])/5) + G[1, x]*(Log[mu2/s]^2*((I/2)*Pi*zeta[2] - 
          zeta[3]/2) + zeta[2]*((4*I)*Pi + zeta[3]/2) - 4*zeta[3] + 
        Log[mu2/s]*((2*I)*Pi*zeta[2] - 2*zeta[3] - (27*zeta[4])/4) + 
        (-27/2 - (2*I)*Pi)*zeta[4] - zeta[5]) + (73/10 + ((31*I)/5)*Pi)*
       zeta[5] + Log[mu2/s]*(-28 + (6*I)*Pi + zeta[2]*(-11/2 + ((7*I)/4)*Pi - 
          10*zeta[3]) + (25/6 - ((7*I)/3)*Pi)*zeta[3] + 
        (-51/32 - ((17*I)/16)*Pi)*zeta[4] + (88*zeta[5])/5) + 
      ((-12*I)*Pi - (3*I)*Pi*G[0, 0, 0, 1, 0, x] + 
        (3*I)*Pi*G[0, 0, 1, 1, 0, x] + (3*I)*Pi*G[0, 1, 0, 1, 0, x] - 
        (3*I)*Pi*G[0, 1, 1, 1, 0, x] + (3*I)*Pi*G[1, 0, 0, 1, 0, x] - 
        (3*I)*Pi*G[1, 0, 1, 1, 0, x] - (3*I)*Pi*G[1, 1, 0, 1, 0, x] + 
        (3*I)*Pi*G[1, 1, 1, 1, 0, x] + 15*G[0, 0, 0, 0, 0, 0, x] - 
        3*G[0, 0, 0, 1, 0, 0, x] - 6*G[0, 0, 1, 0, 0, 0, x] + 
        3*G[0, 0, 1, 1, 0, 0, x] - 9*G[0, 1, 0, 0, 0, 0, x] + 
        3*G[0, 1, 0, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 0, 0, x] - 
        3*G[0, 1, 1, 1, 0, 0, x] - 12*G[1, 0, 0, 0, 0, 0, x] + 
        3*G[1, 0, 0, 1, 0, 0, x] + 6*G[1, 0, 1, 0, 0, 0, x] - 
        3*G[1, 0, 1, 1, 0, 0, x] + 9*G[1, 1, 0, 0, 0, 0, x] - 
        3*G[1, 1, 0, 1, 0, 0, x] - 6*G[1, 1, 1, 0, 0, 0, x] + 
        3*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(-11 + (3*I)*Pi - 
          12*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-5 + (3*I)*Pi - 
          6*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(-5/2 + (3*I)*Pi - 
          3*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-5/2 + (3*I)*Pi - 
          3*Log[mu2/s]) - (I/24)*Pi*Log[mu2/s]^4 + G[0, 0, 1, 0, 0, x]*
         (5/2 - (3*I)*Pi + 3*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (5/2 - (3*I)*Pi + 3*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (5 - (3*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (15/2 - (3*I)*Pi + 9*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (((5*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]) + 
        G[1, 1, 1, 0, x]*(((5*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]) + 
        G[0, 1, 0, 0, x]*(-11/2 + ((5*I)/2)*Pi + (-5/2 + (3*I)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (15*zeta[2])/2) + 
        G[1, 0, 0, 0, x]*(-11 + ((5*I)/2)*Pi + (-5 + (3*I)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 - 6*zeta[2]) + G[0, 0, 0, 0, x]*
         (18 - ((5*I)/2)*Pi + (17/2 - (3*I)*Pi)*Log[mu2/s] + 
          (9*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + G[1, 1, 0, 0, x]*
         (11/2 - ((5*I)/2)*Pi + (5/2 - (3*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + G[0, 1, 1, 0, x]*
         (((-5*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] + 9*zeta[2]) + 
        G[1, 0, 1, 0, x]*(((-5*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] + 9*zeta[2]) + 
        G[1, 0, 0, x]*(11 - ((11*I)/2)*Pi + (5/4 - ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3/2 + (25/4 + ((3*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(11/2 - ((5*I)/2)*Pi + (15*zeta[2])/2) - 4*zeta[3]) + 
        G[1, 1, 0, x]*(((11*I)/2)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((5*I)/2)*Pi - 9*zeta[2]) + (-15/2 - ((3*I)/2)*Pi)*
           zeta[2] - 3*zeta[3]) + G[0, 1, 1, x]*((3*I)*Pi*zeta[2] - 
          3*zeta[3]) + G[1, 0, 1, x]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + 
        Log[mu2/s]^3*((-I/4)*Pi + (1/2 - (I/2)*Pi)*zeta[2] + zeta[3]/2) + 
        (11 + ((7*I)/2)*Pi)*zeta[3] - 7*zeta[3]^2 + G[0, 0, 1, x]*
         ((-3*I)*Pi*zeta[2] + 3*zeta[3]) + G[1, 1, 1, x]*
         ((-3*I)*Pi*zeta[2] + 3*zeta[3]) + G[0, 1, 0, x]*
         (((-11*I)/2)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + (15/2 + ((3*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(((-5*I)/2)*Pi + 9*zeta[2]) + 3*zeta[3]) + 
        G[0, 0, 0, x]*(-25 + ((11*I)/2)*Pi + (-3 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(-25/2 + ((5*I)/2)*Pi - 
            6*zeta[2]) + (-9/2 - ((3*I)/2)*Pi)*zeta[2] + 11*zeta[3]) + 
        zeta[2]*(18 - ((13*I)/2)*Pi + (-33/4 + (7*I)*Pi)*zeta[3]) + 
        G[0, 1, x]*(((5*I)/2)*Pi*zeta[2] + Log[mu2/s]*((3*I)*Pi*zeta[2] - 
            3*zeta[3]) - (5*zeta[3])/2 - (81*zeta[4])/4) + 
        G[0, 0, x]*(28 - (11*I)*Pi + (7/12 - (I/2)*Pi)*Log[mu2/s]^3 + 
          Log[mu2/s]^4/8 + (13 + ((5*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(7/2 - ((5*I)/4)*Pi + (15*zeta[2])/4) + 
          Log[mu2/s]*(14 - ((11*I)/2)*Pi + (23/4 + ((3*I)/2)*Pi)*zeta[2] - 
            4*zeta[3]) + (-17/3 + (7*I)*Pi)*zeta[3] - (177*zeta[4])/16) + 
        (207/8 + ((95*I)/16)*Pi)*zeta[4] + G[1, 0, x]*
         ((11*I)*Pi + (I/2)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           (((5*I)/4)*Pi - (9*zeta[2])/2) + (-33/2 - ((5*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((11*I)/2)*Pi + (-15/2 - ((3*I)/2)*Pi)*zeta[2] - 
            3*zeta[3]) + (-5/2 - (7*I)*Pi)*zeta[3] + (9*zeta[4])/4) + 
        Log[mu2/s]^2*(((-3*I)/2)*Pi + (9/4 - (I/2)*Pi)*zeta[2] + 
          (5*zeta[3])/4 + (81*zeta[4])/8) + G[1, 1, x]*
         (((-5*I)/2)*Pi*zeta[2] + (5*zeta[3])/2 + Log[mu2/s]*
           ((-3*I)*Pi*zeta[2] + 3*zeta[3]) + (81*zeta[4])/4) + 
        G[0, x]*(-12 + (22*I)*Pi + (-1/24 + (I/8)*Pi)*Log[mu2/s]^4 + 
          Log[mu2/s]^3*(-1/4 + ((5*I)/12)*Pi - (3*zeta[2])/2) + 
          Log[mu2/s]^2*(-3/2 + ((11*I)/4)*Pi + (-7/2 - ((3*I)/4)*Pi)*
             zeta[2] - (3*zeta[3])/2) + (-2 - ((35*I)/6)*Pi)*zeta[3] + 
          zeta[2]*(-63/2 - ((11*I)/4)*Pi + (45*zeta[3])/2) + 
          (77/16 - ((141*I)/16)*Pi)*zeta[4] + Log[mu2/s]*(-6 + (11*I)*Pi + 
            (-63/4 - ((5*I)/4)*Pi)*zeta[2] + (-1/6 - (7*I)*Pi)*zeta[3] + 
            (9*zeta[4])/4) - 3*zeta[5]) + (5*zeta[5])/2 + 
        Log[mu2/s]*((-6*I)*Pi + zeta[2]*(9 - ((13*I)/4)*Pi - (3*zeta[3])/2) + 
          (11/2 + ((7*I)/3)*Pi)*zeta[3] + (75/8 + (6*I)*Pi)*zeta[4] + 
          3*zeta[5]) + G[1, x]*(zeta[2]*(((-11*I)/2)*Pi - (3*zeta[3])/2) + 
          (11*zeta[3])/2 + Log[mu2/s]^2*(((-3*I)/2)*Pi*zeta[2] + 
            (3*zeta[3])/2) + (135/8 + (6*I)*Pi)*zeta[4] + 
          Log[mu2/s]*(((-5*I)/2)*Pi*zeta[2] + (5*zeta[3])/2 + 
            (81*zeta[4])/4) + 3*zeta[5]) - (405*zeta[6])/32)/(1 - x) + 
      x*(48 + (24*I)*Pi + (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 
        (2*I)*Pi*G[0, 0, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, 0, x] + 
        (2*I)*Pi*G[0, 1, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, 0, x] + 
        (2*I)*Pi*G[1, 0, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, 0, x] - 
        (2*I)*Pi*G[1, 1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, 0, x] + 
        2*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
        2*G[0, 0, 1, 1, 0, 0, x] + 6*G[0, 1, 0, 0, 0, 0, x] - 
        2*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 0, x] + 
        2*G[0, 1, 1, 1, 0, 0, x] + 8*G[1, 0, 0, 0, 0, 0, x] - 
        2*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
        2*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 1, 0, 0, 0, 0, x] + 
        2*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
        2*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
         ((2*I)*Pi - 6*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         ((2*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + (1/80 + (I/120)*Pi)*Log[mu2/s]^5 + 
        Log[mu2/s]^6/240 + G[0, 1, 1, 0, 0, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*((-2*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*((-2*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 0, 1, 0, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 1, 0, 0, x]*((2*I)*Pi*Log[mu2/s] - Log[mu2/s]^2 - 5*zeta[2]) + 
        G[0, 0, 0, 0, x]*((2*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 - 4*zeta[2]) + 
        Log[mu2/s]^4*(1/8 + (I/16)*Pi - (3*zeta[2])/16) + 
        G[1, 0, 0, 0, x]*((-2*I)*Pi*Log[mu2/s] + 2*Log[mu2/s]^2 + 
          4*zeta[2]) + G[0, 1, 0, 0, x]*((-2*I)*Pi*Log[mu2/s] + 
          Log[mu2/s]^2 + 5*zeta[2]) + G[0, 0, 1, 0, x]*
         ((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + G[1, 1, 1, 0, x]*
         ((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + G[0, 0, 0, x]*
         ((-I)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/3 + I*Pi*zeta[2] + 
          5*Log[mu2/s]*zeta[2] - (8*zeta[3])/3) + G[0, 0, 1, x]*
         ((2*I)*Pi*zeta[2] - 2*zeta[3]) + G[1, 1, 1, x]*((2*I)*Pi*zeta[2] - 
          2*zeta[3]) + G[0, 1, 0, x]*(I*Pi*Log[mu2/s]^2 - I*Pi*zeta[2] - 
          6*Log[mu2/s]*zeta[2] - 2*zeta[3]) + Log[mu2/s]^3*
         (1 + (I/2)*Pi + (-7/8 + (I/12)*Pi)*zeta[2] - (3*zeta[3])/2) + 
        (-14 - (7*I)*Pi)*zeta[3] + (77*zeta[3]^2)/6 + 
        G[0, 1, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[1, 0, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[1, 1, 0, x]*((-I)*Pi*Log[mu2/s]^2 + I*Pi*zeta[2] + 
          6*Log[mu2/s]*zeta[2] + 2*zeta[3]) + G[1, 0, 0, x]*
         (I*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/3 - I*Pi*zeta[2] - 
          5*Log[mu2/s]*zeta[2] + (8*zeta[3])/3) + 
        zeta[2]*(-42 - (9*I)*Pi + (49/4 - ((7*I)/6)*Pi)*zeta[3]) + 
        G[1, 1, x]*(Log[mu2/s]*((2*I)*Pi*zeta[2] - 2*zeta[3]) - 
          (27*zeta[4])/2) + Log[mu2/s]^2*(6 + (3*I)*Pi + 
          (-21/4 - ((9*I)/8)*Pi)*zeta[2] + (-7/4 - ((7*I)/6)*Pi)*zeta[3] - 
          (237*zeta[4])/32) + G[1, 0, x]*((-I/3)*Pi*Log[mu2/s]^3 + 
          3*Log[mu2/s]^2*zeta[2] + ((14*I)/3)*Pi*zeta[3] + 
          Log[mu2/s]*(I*Pi*zeta[2] + 2*zeta[3]) - (3*zeta[4])/2) + 
        (219/16 - ((45*I)/32)*Pi)*zeta[4] + G[0, 0, x]*
         ((I/3)*Pi*Log[mu2/s]^3 - 3*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((-I)*Pi*zeta[2] - 2*zeta[3]) - ((14*I)/3)*Pi*zeta[3] + 
          (3*zeta[4])/2) + G[0, 1, x]*(Log[mu2/s]*((-2*I)*Pi*zeta[2] + 
            2*zeta[3]) + (27*zeta[4])/2) + Log[mu2/s]*(24 + (12*I)*Pi + 
          (-7 - ((7*I)/2)*Pi)*zeta[3] + zeta[2]*(-21 - ((9*I)/2)*Pi + 
            (23*zeta[3])/2) + (219/32 - ((79*I)/16)*Pi)*zeta[4] - 
          (103*zeta[5])/5) + G[1, x]*(Log[mu2/s]^2*(I*Pi*zeta[2] - zeta[3]) + 
          zeta[2]*zeta[3] - (4*I)*Pi*zeta[4] - (27*Log[mu2/s]*zeta[4])/2 - 
          2*zeta[5]) + (-93/10 - ((31*I)/5)*Pi)*zeta[5] + 
        G[0, x]*((-I/12)*Pi*Log[mu2/s]^4 - Log[mu2/s]^5/60 + 
          (7*Log[mu2/s]^3*zeta[2])/6 - (52*zeta[2]*zeta[3])/3 + 
          Log[mu2/s]^2*((I/2)*Pi*zeta[2] + (10*zeta[3])/3) + 
          ((47*I)/8)*Pi*zeta[4] + Log[mu2/s]*(((14*I)/3)*Pi*zeta[3] + 
            (35*zeta[4])/8) + (72*zeta[5])/5) - (381*zeta[6])/128) + 
      (2001*zeta[6])/128 + (I*Pi*G[0, 0, 0, 1, 0, x] - 
        I*Pi*G[0, 0, 1, 1, 0, x] - I*Pi*G[0, 1, 0, 1, 0, x] + 
        I*Pi*G[0, 1, 1, 1, 0, x] - I*Pi*G[1, 0, 0, 1, 0, x] + 
        I*Pi*G[1, 0, 1, 1, 0, x] + I*Pi*G[1, 1, 0, 1, 0, x] - 
        I*Pi*G[1, 1, 1, 1, 0, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
        G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
        G[0, 0, 1, 1, 0, 0, x] + 3*G[0, 1, 0, 0, 0, 0, x] - 
        G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
        G[0, 1, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 0, x] - 
        G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
        G[1, 0, 1, 1, 0, 0, x] - 3*G[1, 1, 0, 0, 0, 0, x] + 
        G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
        G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*(-3/2 + I*Pi - 
          3*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-1 + I*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(1/2 - I*Pi + Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(1/2 - I*Pi + Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(1 - I*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(2 - I*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 0, 1, 0, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-3/2 + (I/2)*Pi + (-1/2 + I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[0, 0, 0, 0, x]*
         (-9/2 + (I/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
          (3*zeta[2])/2) + G[1, 0, 0, 0, x]*(3 - (I/2)*Pi + 
          (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
        G[0, 1, 0, 0, x]*(3/2 - (I/2)*Pi + (1/2 - I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 1, 0, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + G[1, 1, 1, 0, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
        G[0, 0, 0, x]*(6 - ((3*I)/2)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/3 + (1 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*
           (3 - (I/2)*Pi + 2*zeta[2]) - (11*zeta[3])/3) + 
        G[0, 1, 0, x]*(((3*I)/2)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((I/2)*Pi - 3*zeta[2]) + (-3/2 - (I/2)*Pi)*zeta[2] - 
          zeta[3]) + G[0, 0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        G[1, 1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + Log[mu2/s]^3*
         ((I/6)*Pi*zeta[2] - zeta[3]/6) - 3*zeta[3] + (7*zeta[3]^2)/3 + 
        G[0, 1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + G[1, 0, 1, x]*
         ((-I)*Pi*zeta[2] + zeta[3]) + G[1, 1, 0, x]*(((-3*I)/2)*Pi - 
          (I/2)*Pi*Log[mu2/s]^2 + (3/2 + (I/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + 3*zeta[2]) + zeta[3]) + 
        G[1, 0, 0, x]*(-3 + ((3*I)/2)*Pi + (-1/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + Log[mu2/s]*(-3/2 + (I/2)*Pi - (5*zeta[2])/2) + 
          (-5/4 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
        zeta[2]*((3*I)*Pi + (1/4 - ((7*I)/3)*Pi)*zeta[3]) + 
        G[1, 1, x]*((I/2)*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - 
          zeta[3]/2 - (27*zeta[4])/4) + Log[mu2/s]^2*((I/4)*Pi*zeta[2] - 
          zeta[3]/4 - (27*zeta[4])/8) + G[1, 0, x]*((-3*I)*Pi - 
          (I/6)*Pi*Log[mu2/s]^3 + (9/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/2) + (1/2 + ((7*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(((-3*I)/2)*Pi + (3/2 + (I/2)*Pi)*zeta[2] + 
            zeta[3]) - (3*zeta[4])/4) + (-81/8 - I*Pi)*zeta[4] + 
        G[0, 0, x]*(-6 + (3*I)*Pi + (-1/12 + (I/6)*Pi)*Log[mu2/s]^3 - 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(-3/4 + (I/4)*Pi - (5*zeta[2])/4) + 
          (-15/4 - (I/4)*Pi)*zeta[2] + (2/3 - ((7*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(-3 + ((3*I)/2)*Pi + (-5/4 - (I/2)*Pi)*zeta[2] + 
            (4*zeta[3])/3) + (59*zeta[4])/16) + G[0, 1, x]*
         ((-I/2)*Pi*zeta[2] + zeta[3]/2 + Log[mu2/s]*((-I)*Pi*zeta[2] + 
            zeta[3]) + (27*zeta[4])/4) + Log[mu2/s]*
         (zeta[2]*(((3*I)/2)*Pi + zeta[3]/2) - (3*zeta[3])/2 + 
          (-27/8 - (2*I)*Pi)*zeta[4] - zeta[5]) + 
        G[1, x]*(Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
          zeta[2]*(((3*I)/2)*Pi + zeta[3]/2) - (3*zeta[3])/2 + 
          Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - (27*zeta[4])/4) + 
          (-27/8 - (2*I)*Pi)*zeta[4] - zeta[5]) - zeta[5]/2 + 
        G[0, x]*((-6*I)*Pi - (I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*
           ((-I/12)*Pi + zeta[2]/2) + zeta[2]*(9 + ((3*I)/4)*Pi - 
            (15*zeta[3])/2) + Log[mu2/s]^2*(((-3*I)/4)*Pi + 
            (3/4 + (I/4)*Pi)*zeta[2] + zeta[3]/2) + (3/2 + ((7*I)/6)*Pi)*
           zeta[3] + Log[mu2/s]*((-3*I)*Pi + (9/2 + (I/4)*Pi)*zeta[2] + 
            (1/2 + ((7*I)/3)*Pi)*zeta[3] - (3*zeta[4])/4) + 
          (-3/8 + ((47*I)/16)*Pi)*zeta[4] + zeta[5]) + (135*zeta[6])/32)/
       (1 - x)^2)), (-I/2)*Pi*G[0, x] - (3*G[0, 0, x])/2 + 
  (((3*I)/2)*Pi*G[0, x] + (3*G[0, 0, x])/2)/(1 - x) + G[0, 1, x] + 
  G[1, 0, x] - I*Pi*Log[mu2/s] - G[1, x]*Log[mu2/s] + 
  x*(G[0, x]*((-I)*Pi - Log[mu2/s]) + G[1, x]*(I*Pi + Log[mu2/s])) + 
  e*((3*G[1, 1, x])/2 + 3*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
    G[1, 0, 0, x]/2 - G[1, 0, 1, x] - G[1, 1, 0, x] + G[1, 1, 1, x] + 
    G[0, 0, x]*(-2 + (I/2)*Pi - (3*Log[mu2/s])/2) + G[0, 1, x]*Log[mu2/s] - 
    (I/2)*Pi*Log[mu2/s]^2 + G[1, 0, x]*((-I/2)*Pi + Log[mu2/s]) + 
    (2*I)*Pi*zeta[2] + G[1, x]*(((3*I)/2)*Pi - Log[mu2/s]^2/2 + 
      (7*zeta[2])/2) + G[0, x]*((-2*I)*Pi - (I/2)*Pi*Log[mu2/s] + 
      (9*zeta[2])/2) + x*((-3/2 + I*Pi)*G[0, 0, x] + 
      (3/2 + I*Pi)*G[0, 1, x] + (3/2 - I*Pi)*G[1, 0, x] + 
      (-3/2 - I*Pi)*G[1, 1, x] + G[0, 0, 0, x] + G[0, 1, 1, x] - 
      G[1, 0, 0, x] - G[1, 1, 1, x] + G[1, x]*(I*Pi*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (7*zeta[2])/2) + (-9/2 + I*Pi)*zeta[2] + 
      G[0, x]*((-I)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2) - 
      zeta[3]) - (3*zeta[3])/2 + (((3*I)/2)*Pi*G[1, 0, x] - 3*G[0, 0, 0, x] + 
      (3*G[1, 0, 0, x])/2 + G[0, 0, x]*(2 - ((3*I)/2)*Pi + 
        (3*Log[mu2/s])/2) + G[0, x]*((2*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - 
        (9*zeta[2])/2) - ((3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2)/(1 - x)) + 
  e^2*((3*G[0, 1, 1, x])/2 - (9*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x] + 
    G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x]/2 + G[0, 1, 0, 1, x] + 
    G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] + G[1, 0, 0, 1, x] + 
    G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 + G[1, 1, 0, 1, x] + 
    G[1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, x] + G[1, 1, 0, x]*
     ((-I/2)*Pi - Log[mu2/s]) + G[0, 1, 0, x]*((I/2)*Pi - Log[mu2/s]) + 
    G[1, 0, 0, x]*(-2 + (I/2)*Pi - Log[mu2/s]/2) + 
    G[1, 1, 1, x]*(-3 + Log[mu2/s]) - G[0, 0, 1, x]*Log[mu2/s] - 
    G[1, 0, 1, x]*Log[mu2/s] - (I/6)*Pi*Log[mu2/s]^3 + 
    G[0, 0, 0, x]*(4 - (I/2)*Pi + 3*Log[mu2/s]) + 
    G[0, 0, x]*(-7/2 + (2*I)*Pi + (-2 + (I/2)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + 
    G[0, 1, x]*(((3*I)/2)*Pi + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
    G[1, 1, x]*(7/2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2 - 3*zeta[2]) + 
    G[1, 0, x]*((-2*I)*Pi - (I/2)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 - 
      2*zeta[2]) + (2*I)*Pi*zeta[2] + Log[mu2/s]*((2*I)*Pi*zeta[2] - 
      (3*zeta[3])/2) + (-2 + ((7*I)/3)*Pi)*zeta[3] + 
    G[0, x]*(((-7*I)/2)*Pi - (I/4)*Pi*Log[mu2/s]^2 + (6 + (I/4)*Pi)*zeta[2] + 
      Log[mu2/s]*((-2*I)*Pi + (9*zeta[2])/2) + (3*zeta[3])/2) + 
    G[1, x]*(((7*I)/2)*Pi - Log[mu2/s]^3/6 + (-9/2 + (I/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(((3*I)/2)*Pi + (7*zeta[2])/2) + (17*zeta[3])/6) + 
    x*((-3/2 + I*Pi)*G[0, 0, 1, x] + (-3/2 + I*Pi)*G[0, 1, 0, x] + 
      (-3/2 - I*Pi)*G[1, 0, 1, x] + (-3/2 - I*Pi)*G[1, 1, 0, x] - 
      2*G[0, 0, 0, 0, x] + G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
      2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - G[1, 0, 1, 1, x] - 
      G[1, 1, 0, 0, x] + 2*G[1, 1, 1, 1, x] + G[1, 0, 0, x]*
       (I*Pi - Log[mu2/s]) + G[1, 1, 1, x]*(3 + I*Pi - Log[mu2/s]) + 
      G[0, 1, 1, x]*((-I)*Pi + Log[mu2/s]) + G[0, 0, 0, x]*
       (3 - I*Pi + Log[mu2/s]) + G[0, 0, x]*
       (-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[0, 1, x]*(7/2 + (3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) - 
      (21*zeta[2])/2 + G[1, 1, x]*(-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 
        3*zeta[2]) + G[1, 0, x]*(7/2 + (3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[1, x]*((I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
        (9/2 - (I/2)*Pi)*zeta[2] - (7*Log[mu2/s]*zeta[2])/2 - 
        (10*zeta[3])/3) + Log[mu2/s]*((-9/2 + I*Pi)*zeta[2] - zeta[3]) - 
      (3*zeta[3])/2 + G[0, x]*((-I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        (9/2 + (I/2)*Pi)*zeta[2] + (7*Log[mu2/s]*zeta[2])/2 + 
        (10*zeta[3])/3) - (27*zeta[4])/4) - (81*zeta[4])/8 + 
    (((-3*I)/2)*Pi*G[0, 1, 0, x] + ((3*I)/2)*Pi*G[1, 1, 0, x] + 
      (9*G[0, 0, 0, 0, x])/2 - (3*G[0, 1, 0, 0, x])/2 - 3*G[1, 0, 0, 0, x] + 
      (3*G[1, 1, 0, 0, x])/2 + G[0, 0, 0, x]*(-4 + ((3*I)/2)*Pi - 
        3*Log[mu2/s]) + G[1, 0, 0, x]*(2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 0, x]*((2*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (9*zeta[2])/2) - 
      (2*I)*Pi*zeta[2] + G[0, 0, x]*(7/2 - (2*I)*Pi + (2 - ((3*I)/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + 
      G[0, x]*(((7*I)/2)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((2*I)*Pi - (9*zeta[2])/2) + (-6 - ((3*I)/4)*Pi)*zeta[2] - 
        (3*zeta[3])/2) + 2*zeta[3] + G[1, x]*(((-3*I)/2)*Pi*zeta[2] + 
        (3*zeta[3])/2) + Log[mu2/s]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
      (81*zeta[4])/8)/(1 - x)) + e^3*((3*G[0, 0, 1, 1, x])/2 + 
    (4 - (I/2)*Pi)*G[1, 0, 0, 0, x] - (3*G[1, 0, 1, 1, x])/2 + 
    6*G[0, 0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
    G[0, 0, 1, 0, 0, x]/2 - G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + 
    G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] + 
    G[0, 1, 1, 0, 0, x]/2 - G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] + 
    2*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x]/2 - G[1, 0, 0, 0, 1, x] - 
    G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 0, x]/2 - G[1, 0, 1, 0, 1, x] - 
    G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 0, 0, x] - 
    G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 0, x]/2 - 
    G[1, 1, 1, 0, 1, x] - G[1, 1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, 1, x] + 
    G[0, 0, 0, 0, x]*(-6 + (I/2)*Pi - (9*Log[mu2/s])/2) + 
    G[1, 1, 1, 1, x]*(9/2 - 2*Log[mu2/s]) + G[0, 1, 1, 1, x]*
     (-3 - Log[mu2/s]) + G[1, 1, 0, 0, x]*(-2 + (I/2)*Pi - Log[mu2/s]/2) + 
    G[0, 1, 0, 0, x]*(2 - (I/2)*Pi + Log[mu2/s]/2) + 
    G[0, 0, 0, 1, x]*Log[mu2/s] + G[0, 1, 0, 1, x]*Log[mu2/s] + 
    G[1, 0, 0, 1, x]*Log[mu2/s] + G[1, 1, 0, 1, x]*Log[mu2/s] - 
    (I/24)*Pi*Log[mu2/s]^4 + G[0, 0, 1, 0, x]*((-I/2)*Pi + Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*((-I/2)*Pi + Log[mu2/s]) + 
    G[0, 1, 1, 0, x]*((I/2)*Pi + Log[mu2/s]) + G[1, 0, 1, 0, x]*
     ((I/2)*Pi + Log[mu2/s]) + G[1, 0, 0, x]*(-7/2 + (2*I)*Pi + 
      (-2 + (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + (7*zeta[2])/4) + 
    G[0, 1, 0, x]*((2*I)*Pi + (I/2)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + 
      2*zeta[2]) + G[1, 1, 1, x]*(-7 + ((3*I)/2)*Pi - 3*Log[mu2/s] + 
      Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 1, 1, x]*
     (7/2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2 + 3*zeta[2]) + 
    G[0, 0, 0, x]*(7 - (2*I)*Pi + (4 - (I/2)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + 3*zeta[2]) + G[1, 0, 1, x]*
     (((-3*I)/2)*Pi - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
    G[0, 0, 1, x]*(((3*I)/2)*Pi - Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
    G[1, 1, 0, x]*((-2*I)*Pi - (I/2)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + 
      5*zeta[2]) + G[1, 0, x]*(((-7*I)/2)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]^3/6 + Log[mu2/s]*((-2*I)*Pi - 2*zeta[2]) + 
      (6 + (I/4)*Pi)*zeta[2] - (17*zeta[3])/6) + 
    G[0, 1, x]*(((7*I)/2)*Pi + Log[mu2/s]^3/6 + 
      Log[mu2/s]*(((3*I)/2)*Pi - (7*zeta[2])/2) + (-9/2 - (I/2)*Pi)*zeta[2] - 
      (17*zeta[3])/6) + G[1, 1, x]*(7 - ((7*I)/2)*Pi + (3*Log[mu2/s]^2)/4 + 
      Log[mu2/s]*(7/2 - ((3*I)/2)*Pi - 3*zeta[2]) + 
      (15/4 + (I/2)*Pi)*zeta[2] - (3*zeta[3])/2) + 
    Log[mu2/s]^2*(I*Pi*zeta[2] - (3*zeta[3])/4) + 
    zeta[2]*(((7*I)/2)*Pi + (3*zeta[3])/4) - (7*zeta[3])/2 + 
    G[0, 0, x]*(-7 + ((7*I)/2)*Pi + (-1 + (I/4)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/4 + Log[mu2/s]*(-7/2 + (2*I)*Pi - (15*zeta[2])/4) + 
      (-5 - (I/4)*Pi)*zeta[2] + 2*zeta[3]) + 
    Log[mu2/s]*((2*I)*Pi*zeta[2] + (-2 + ((7*I)/3)*Pi)*zeta[3] - 
      (81*zeta[4])/8) + G[1, x]*((7*I)*Pi - Log[mu2/s]^4/24 + 
      (-21/2 - (I/4)*Pi)*zeta[2] + Log[mu2/s]^2*(((3*I)/4)*Pi + 
        (7*zeta[2])/4) - 2*zeta[3] + Log[mu2/s]*(((7*I)/2)*Pi + 
        (-9/2 + (I/2)*Pi)*zeta[2] + (17*zeta[3])/6) - (19*zeta[4])/16) + 
    G[0, x]*((-7*I)*Pi - (I/12)*Pi*Log[mu2/s]^3 + (21/2 + I*Pi)*zeta[2] + 
      Log[mu2/s]^2*((-I)*Pi + (9*zeta[2])/4) + (2 + ((7*I)/6)*Pi)*zeta[3] + 
      Log[mu2/s]*(((-7*I)/2)*Pi + (6 + (I/4)*Pi)*zeta[2] + (3*zeta[3])/2) - 
      (9*zeta[4])/8) + (-27/2 - (I/16)*Pi)*zeta[4] + 
    x*((3/2 + I*Pi)*G[0, 0, 0, 1, x] + (3/2 - I*Pi)*G[0, 0, 1, 0, x] + 
      (3/2 - I*Pi)*G[0, 1, 0, 1, x] + (3/2 + I*Pi)*G[0, 1, 1, 0, x] + 
      (3/2 - I*Pi)*G[1, 0, 0, 1, x] + (3/2 + I*Pi)*G[1, 0, 1, 0, x] + 
      (3/2 + I*Pi)*G[1, 1, 0, 1, x] + (3/2 - I*Pi)*G[1, 1, 1, 0, x] + 
      3*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 1, 1, x] - G[0, 0, 1, 0, 0, x] - 
      2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 1, 1, x] + 
      G[0, 1, 1, 0, 0, x] + 3*G[0, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, x] - 
      G[1, 0, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
      2*G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 1, 1, x] - G[1, 1, 1, 0, 0, x] - 
      3*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*(-9/2 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-3/2 + I*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(I*Pi - Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (I*Pi - Log[mu2/s]) + G[0, 0, 1, 1, x]*((-I)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (-9/2 - I*Pi + 2*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (-3/2 - I*Pi + 2*Log[mu2/s]) + G[0, 0, 1, x]*
       (-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[0, 1, 0, x]*(-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 1, 1, x]*(7 + (3 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + G[1, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + G[0, 0, 0, x]*(7 + (3 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 1, 1, x]*
       ((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[1, 0, 1, x]*(-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 1, 0, x]*(-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 0, x]*(-7 + (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-7/2 - 3*zeta[2]) + (-15/4 - (I/2)*Pi)*zeta[2] - 
        zeta[3]) + G[1, 1, x]*(-7 + (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        (-15/4 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-7/2 + 3*zeta[2]) - 
        zeta[3]) + Log[mu2/s]^2*((-9/4 + (I/2)*Pi)*zeta[2] - zeta[3]/2) + 
      zeta[2]*(-21 + zeta[3]/2) - (7*zeta[3])/2 + 
      G[0, 1, x]*(7 + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(7/2 - 3*zeta[2]) + (-21/4 - ((5*I)/2)*Pi)*zeta[2] + 
        zeta[3]) + G[1, 0, x]*(7 + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        (-21/4 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(7/2 + 3*zeta[2]) + 
        zeta[3]) + Log[mu2/s]*((-21*zeta[2])/2 - (3*zeta[3])/2 - 
        (27*zeta[4])/4) + G[1, x]*((I/6)*Pi*Log[mu2/s]^3 + Log[mu2/s]^4/24 + 
        (21*zeta[2])/2 - (7*Log[mu2/s]^2*zeta[2])/4 + 
        Log[mu2/s]*((9/2 - (I/2)*Pi)*zeta[2] - (10*zeta[3])/3) + 
        (3/2 - ((7*I)/3)*Pi)*zeta[3] - (35*zeta[4])/16) + 
      (9/8 - (2*I)*Pi)*zeta[4] + G[0, x]*((-I/6)*Pi*Log[mu2/s]^3 - 
        Log[mu2/s]^4/24 + (21*zeta[2])/2 + (7*Log[mu2/s]^2*zeta[2])/4 + 
        (3/2 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*((9/2 + (I/2)*Pi)*zeta[2] + 
          (10*zeta[3])/3) + (35*zeta[4])/16) - zeta[5]) - (3*zeta[5])/2 + 
    (((3*I)/2)*Pi*G[0, 0, 1, 0, x] - ((3*I)/2)*Pi*G[0, 1, 1, 0, x] - 
      ((3*I)/2)*Pi*G[1, 0, 1, 0, x] + ((3*I)/2)*Pi*G[1, 1, 1, 0, x] - 
      6*G[0, 0, 0, 0, 0, x] + (3*G[0, 0, 1, 0, 0, x])/2 + 
      3*G[0, 1, 0, 0, 0, x] - (3*G[0, 1, 1, 0, 0, x])/2 + 
      (9*G[1, 0, 0, 0, 0, x])/2 - (3*G[1, 0, 1, 0, 0, x])/2 - 
      3*G[1, 1, 0, 0, 0, x] + (3*G[1, 1, 1, 0, 0, x])/2 + 
      G[1, 0, 0, 0, x]*(-4 + ((3*I)/2)*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) + 
      G[1, 1, 0, 0, x]*(2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[0, 0, 0, 0, x]*(6 - ((3*I)/2)*Pi + (9*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*((2*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (9*zeta[2])/2) + 
      G[0, 0, 0, x]*(-7 + (2*I)*Pi + (-4 + ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - 3*zeta[2]) + G[1, 0, 0, x]*
       (7/2 - (2*I)*Pi + (2 - ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
        (15*zeta[2])/4) + G[0, 1, 0, x]*((-2*I)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s] + (9*zeta[2])/2) + 
      G[0, 0, x]*(7 - ((7*I)/2)*Pi + (1 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/4 + (5 + ((3*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(7/2 - (2*I)*Pi + (15*zeta[2])/4) - 2*zeta[3]) + 
      G[1, 0, x]*(((7*I)/2)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((2*I)*Pi - (9*zeta[2])/2) + (-6 - ((3*I)/4)*Pi)*zeta[2] - 
        (3*zeta[3])/2) + G[0, 1, x]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
      zeta[2]*(((-7*I)/2)*Pi - (3*zeta[3])/4) + 
      Log[mu2/s]^2*(((-3*I)/4)*Pi*zeta[2] + (3*zeta[3])/4) + (7*zeta[3])/2 + 
      G[1, 1, x]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
      (27/2 + (3*I)*Pi)*zeta[4] + G[0, x]*((7*I)*Pi + (I/4)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(I*Pi - (9*zeta[2])/4) + (-21/2 - I*Pi)*zeta[2] + 
        Log[mu2/s]*(((7*I)/2)*Pi + (-6 - ((3*I)/4)*Pi)*zeta[2] - 
          (3*zeta[3])/2) + (-2 - ((7*I)/2)*Pi)*zeta[3] + (9*zeta[4])/8) + 
      Log[mu2/s]*((-2*I)*Pi*zeta[2] + 2*zeta[3] + (81*zeta[4])/8) + 
      G[1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3] + Log[mu2/s]*
         (((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + (81*zeta[4])/8) + 
      (3*zeta[5])/2)/(1 - x)) + e^4*((3*G[0, 0, 0, 1, 1, x])/2 + 
    (-4 + (I/2)*Pi)*G[0, 1, 0, 0, 0, x] - (3*G[0, 1, 0, 1, 1, x])/2 - 
    (3*G[1, 0, 0, 1, 1, x])/2 + (3*G[1, 1, 0, 1, 1, x])/2 - 
    (15*G[0, 0, 0, 0, 0, 0, x])/2 + G[0, 0, 0, 0, 0, 1, x] + 
    G[0, 0, 0, 0, 1, 0, x] + G[0, 0, 0, 1, 0, 0, x]/2 + 
    G[0, 0, 0, 1, 0, 1, x] + G[0, 0, 0, 1, 1, 0, x] - 
    G[0, 0, 0, 1, 1, 1, x] + G[0, 0, 1, 0, 0, 1, x] + 
    G[0, 0, 1, 0, 1, 0, x] - G[0, 0, 1, 1, 0, 0, x]/2 + 
    G[0, 0, 1, 1, 0, 1, x] + G[0, 0, 1, 1, 1, 0, x] - 
    2*G[0, 0, 1, 1, 1, 1, x] - G[0, 1, 0, 0, 0, 0, x]/2 + 
    G[0, 1, 0, 0, 0, 1, x] + G[0, 1, 0, 0, 1, 0, x] - 
    G[0, 1, 0, 1, 0, 0, x]/2 + G[0, 1, 0, 1, 0, 1, x] + 
    G[0, 1, 0, 1, 1, 0, x] - G[0, 1, 0, 1, 1, 1, x] - 
    2*G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, 1, x] + 
    G[0, 1, 1, 0, 1, 0, x] + G[0, 1, 1, 1, 0, 0, x]/2 + 
    G[0, 1, 1, 1, 0, 1, x] + G[0, 1, 1, 1, 1, 0, x] - 
    3*G[0, 1, 1, 1, 1, 1, x] - G[1, 0, 0, 0, 0, 0, x] + 
    G[1, 0, 0, 0, 0, 1, x] + G[1, 0, 0, 0, 1, 0, x] - 
    G[1, 0, 0, 1, 0, 0, x]/2 + G[1, 0, 0, 1, 0, 1, x] + 
    G[1, 0, 0, 1, 1, 0, x] - G[1, 0, 0, 1, 1, 1, x] - 
    2*G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 0, 0, 1, x] + 
    G[1, 0, 1, 0, 1, 0, x] + G[1, 0, 1, 1, 0, 0, x]/2 + 
    G[1, 0, 1, 1, 0, 1, x] + G[1, 0, 1, 1, 1, 0, x] - 
    2*G[1, 0, 1, 1, 1, 1, x] - (7*G[1, 1, 0, 0, 0, 0, x])/2 + 
    G[1, 1, 0, 0, 0, 1, x] + G[1, 1, 0, 0, 1, 0, x] + 
    G[1, 1, 0, 1, 0, 0, x]/2 + G[1, 1, 0, 1, 0, 1, x] + 
    G[1, 1, 0, 1, 1, 0, x] - G[1, 1, 0, 1, 1, 1, x] + 
    G[1, 1, 1, 0, 0, 1, x] + G[1, 1, 1, 0, 1, 0, x] - 
    G[1, 1, 1, 1, 0, 0, x]/2 + G[1, 1, 1, 1, 0, 1, x] + 
    G[1, 1, 1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, 1, 1, x] + 
    G[0, 0, 1, 1, 0, x]*((-I/2)*Pi - Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*((-I/2)*Pi - Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*((-I/2)*Pi - Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*((-I/2)*Pi - Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*((I/2)*Pi - Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*((I/2)*Pi - Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*((I/2)*Pi - Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*((I/2)*Pi - Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-2 + (I/2)*Pi - Log[mu2/s]/2) + 
    G[1, 1, 1, 0, 0, x]*(-2 + (I/2)*Pi - Log[mu2/s]/2) + 
    G[0, 1, 1, 0, 0, x]*(2 - (I/2)*Pi + Log[mu2/s]/2) + 
    G[1, 0, 1, 0, 0, x]*(2 - (I/2)*Pi + Log[mu2/s]/2) + 
    G[1, 0, 0, 0, 0, x]*(-6 + (I/2)*Pi + Log[mu2/s]/2) + 
    G[0, 0, 1, 1, 1, x]*(-3 + Log[mu2/s]) - G[0, 0, 0, 0, 1, x]*Log[mu2/s] - 
    G[0, 0, 1, 0, 1, x]*Log[mu2/s] - G[0, 1, 0, 0, 1, x]*Log[mu2/s] - 
    G[0, 1, 1, 0, 1, x]*Log[mu2/s] - G[1, 0, 0, 0, 1, x]*Log[mu2/s] - 
    G[1, 0, 1, 0, 1, x]*Log[mu2/s] - G[1, 1, 0, 0, 1, x]*Log[mu2/s] - 
    G[1, 1, 1, 0, 1, x]*Log[mu2/s] - (I/120)*Pi*Log[mu2/s]^5 + 
    G[1, 0, 1, 1, 1, x]*(3 + Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (9/2 + 2*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(4 - (I/2)*Pi + 
      2*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*(-6 + 3*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(8 - (I/2)*Pi + 6*Log[mu2/s]) + 
    G[0, 1, 1, 0, x]*((2*I)*Pi + (I/2)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 - 
      5*zeta[2]) + G[1, 0, 1, 0, x]*((2*I)*Pi + (I/2)*Pi*Log[mu2/s] + 
      Log[mu2/s]^2/2 - 5*zeta[2]) + G[1, 1, 0, 0, x]*
     (-7/2 + (2*I)*Pi + (-2 + (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 - 
      (17*zeta[2])/4) + G[0, 1, 0, 1, x]*(((-3*I)/2)*Pi + Log[mu2/s]^2/2 - 
      (7*zeta[2])/2) + G[1, 0, 0, 1, x]*(((-3*I)/2)*Pi + Log[mu2/s]^2/2 - 
      (7*zeta[2])/2) + G[0, 0, 0, 1, x]*(((3*I)/2)*Pi + Log[mu2/s]^2/2 - 
      (7*zeta[2])/2) + G[1, 1, 0, 1, x]*(((3*I)/2)*Pi + Log[mu2/s]^2/2 - 
      (7*zeta[2])/2) + G[1, 0, 1, 1, x]*(-7/2 + ((3*I)/2)*Pi - 
      (3*Log[mu2/s])/2 - 3*zeta[2]) + G[0, 0, 1, 1, x]*
     (7/2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2 - 3*zeta[2]) + 
    G[0, 1, 1, 1, x]*(-7 + ((3*I)/2)*Pi - 3*Log[mu2/s] - Log[mu2/s]^2/2 - 
      (5*zeta[2])/2) + G[0, 0, 0, 0, x]*(-21/2 + (2*I)*Pi + 
      (-6 + (I/2)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/4 - (9*zeta[2])/4) + 
    G[1, 1, 1, 1, x]*(21/2 - ((3*I)/2)*Pi + (9*Log[mu2/s])/2 - Log[mu2/s]^2 - 
      2*zeta[2]) + G[0, 0, 1, 0, x]*((-2*I)*Pi - (I/2)*Pi*Log[mu2/s] + 
      Log[mu2/s]^2/2 - 2*zeta[2]) + G[1, 1, 1, 0, x]*
     ((-2*I)*Pi - (I/2)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 - 2*zeta[2]) + 
    G[0, 1, 0, 0, x]*(7/2 - (2*I)*Pi + (2 - (I/2)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/4 - (7*zeta[2])/4) + G[1, 0, 0, 0, x]*
     (7 - (2*I)*Pi + (4 - (I/2)*Pi)*Log[mu2/s] - (3*zeta[2])/2) + 
    G[0, 0, 0, x]*(14 - ((7*I)/2)*Pi + (2 - (I/4)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/2 + (4 + (I/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(7 - (2*I)*Pi + 3*zeta[2]) - (11*zeta[3])/2) + 
    G[1, 1, 1, x]*(-14 + ((7*I)/2)*Pi - (3*Log[mu2/s]^2)/2 + Log[mu2/s]^3/6 + 
      (-3 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-7 + ((3*I)/2)*Pi + 
        (5*zeta[2])/2) - (11*zeta[3])/6) + 
    Log[mu2/s]^3*((I/3)*Pi*zeta[2] - zeta[3]/4) - 7*zeta[3] + 
    (7*zeta[3]^2)/2 + G[0, 1, 1, x]*(7 - ((7*I)/2)*Pi + (3*Log[mu2/s]^2)/4 + 
      (15/4 - (I/2)*Pi)*zeta[2] + Log[mu2/s]*(7/2 - ((3*I)/2)*Pi + 
        3*zeta[2]) + (3*zeta[3])/2) + G[1, 0, 0, x]*
     (-7 + ((7*I)/2)*Pi + (-1 + (I/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/12 + 
      (-5 - (I/4)*Pi)*zeta[2] + Log[mu2/s]*(-7/2 + (2*I)*Pi + 
        (7*zeta[2])/4) + (5*zeta[3])/3) + G[0, 1, 0, x]*
     (((7*I)/2)*Pi + (I/4)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
      (-6 - (I/4)*Pi)*zeta[2] + Log[mu2/s]*((2*I)*Pi + 2*zeta[2]) + 
      (17*zeta[3])/6) + G[0, 0, 1, x]*(((7*I)/2)*Pi - Log[mu2/s]^3/6 + 
      (-9/2 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((3*I)/2)*Pi + (7*zeta[2])/2) + 
      (17*zeta[3])/6) + G[1, 0, 1, x]*(((-7*I)/2)*Pi - Log[mu2/s]^3/6 + 
      (9/2 - (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + (7*zeta[2])/2) + 
      (23*zeta[3])/6) + G[1, 1, 0, x]*(((-7*I)/2)*Pi - 
      (I/4)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 + (6 + (I/4)*Pi)*zeta[2] + 
      Log[mu2/s]*((-2*I)*Pi + 5*zeta[2]) + (23*zeta[3])/6) + 
    zeta[2]*((7*I)*Pi + (1 - ((14*I)/3)*Pi)*zeta[3]) + 
    Log[mu2/s]^2*(I*Pi*zeta[2] + (-1 + ((7*I)/6)*Pi)*zeta[3] - 
      (81*zeta[4])/16) + G[1, 1, x]*(14 - (7*I)*Pi + Log[mu2/s]^3/4 + 
      Log[mu2/s]^2*(7/4 - ((3*I)/4)*Pi - (3*zeta[2])/2) + 
      (35/4 + ((17*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(7 - ((7*I)/2)*Pi + 
        (15/4 + (I/2)*Pi)*zeta[2] - (3*zeta[3])/2) - (11*zeta[3])/2 - 
      (21*zeta[4])/8) + G[1, 0, x]*((-7*I)*Pi - (I/12)*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^4/24 + Log[mu2/s]^2*((-I)*Pi - zeta[2]) + 
      (21/2 + I*Pi)*zeta[2] + Log[mu2/s]*(((-7*I)/2)*Pi + 
        (6 + (I/4)*Pi)*zeta[2] - (17*zeta[3])/6) + (2 + ((7*I)/6)*Pi)*
       zeta[3] - (41*zeta[4])/16) + (-189/8 - (4*I)*Pi)*zeta[4] + 
    G[0, 1, x]*((7*I)*Pi + Log[mu2/s]^4/24 + Log[mu2/s]^2*
       (((3*I)/4)*Pi - (7*zeta[2])/4) + (-21/2 - ((17*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(((7*I)/2)*Pi + (-9/2 - (I/2)*Pi)*zeta[2] - 
        (17*zeta[3])/6) + 2*zeta[3] + (19*zeta[4])/16) + 
    G[0, 0, x]*(-14 + (7*I)*Pi + (-1/3 + (I/12)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/16 + Log[mu2/s]^2*(-7/4 + I*Pi - (15*zeta[2])/8) + 
      (-35/4 - I*Pi)*zeta[2] + (8/3 - ((7*I)/6)*Pi)*zeta[3] + 
      Log[mu2/s]*(-7 + ((7*I)/2)*Pi + (-5 - (I/4)*Pi)*zeta[2] + 2*zeta[3]) + 
      (177*zeta[4])/32) + Log[mu2/s]*
     (zeta[2]*(((7*I)/2)*Pi + (3*zeta[3])/4) - (7*zeta[3])/2 + 
      (-27/2 - (I/16)*Pi)*zeta[4] - (3*zeta[5])/2) + 
    (-2 + ((31*I)/5)*Pi)*zeta[5] + 
    G[0, x]*((-14*I)*Pi - (I/48)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*((-I/3)*Pi + (3*zeta[2])/4) + 
      zeta[2]*(21 + ((7*I)/4)*Pi - (45*zeta[3])/4) + 
      Log[mu2/s]^2*(((-7*I)/4)*Pi + (3 + (I/8)*Pi)*zeta[2] + (3*zeta[3])/4) + 
      (7/2 + ((14*I)/3)*Pi)*zeta[3] + Log[mu2/s]*((-7*I)*Pi + 
        (21/2 + I*Pi)*zeta[2] + (2 + ((7*I)/6)*Pi)*zeta[3] - (9*zeta[4])/8) + 
      (-3/2 + ((47*I)/32)*Pi)*zeta[4] + (3*zeta[5])/2) + 
    G[1, x]*((14*I)*Pi - Log[mu2/s]^5/120 + Log[mu2/s]^3*
       ((I/4)*Pi + (7*zeta[2])/12) + zeta[2]*(-21 - ((7*I)/4)*Pi - 
        (101*zeta[3])/12) + (-7/2 - ((7*I)/2)*Pi)*zeta[3] + 
      Log[mu2/s]^2*(((7*I)/4)*Pi + (-9/4 + (I/4)*Pi)*zeta[2] + 
        (17*zeta[3])/12) + Log[mu2/s]*((7*I)*Pi + (-21/2 - (I/4)*Pi)*
         zeta[2] - 2*zeta[3] - (19*zeta[4])/16) + (-9/4 - I*Pi)*zeta[4] + 
      (67*zeta[5])/10) + (((-3*I)/2)*Pi*G[0, 0, 0, 1, 0, x] + 
      ((3*I)/2)*Pi*G[0, 0, 1, 1, 0, x] + ((3*I)/2)*Pi*G[0, 1, 0, 1, 0, x] - 
      ((3*I)/2)*Pi*G[0, 1, 1, 1, 0, x] + ((3*I)/2)*Pi*G[1, 0, 0, 1, 0, x] - 
      ((3*I)/2)*Pi*G[1, 0, 1, 1, 0, x] - ((3*I)/2)*Pi*G[1, 1, 0, 1, 0, x] + 
      ((3*I)/2)*Pi*G[1, 1, 1, 1, 0, x] + (15*G[0, 0, 0, 0, 0, 0, x])/2 - 
      (3*G[0, 0, 0, 1, 0, 0, x])/2 - 3*G[0, 0, 1, 0, 0, 0, x] + 
      (3*G[0, 0, 1, 1, 0, 0, x])/2 - (9*G[0, 1, 0, 0, 0, 0, x])/2 + 
      (3*G[0, 1, 0, 1, 0, 0, x])/2 + 3*G[0, 1, 1, 0, 0, 0, x] - 
      (3*G[0, 1, 1, 1, 0, 0, x])/2 - 6*G[1, 0, 0, 0, 0, 0, x] + 
      (3*G[1, 0, 0, 1, 0, 0, x])/2 + 3*G[1, 0, 1, 0, 0, 0, x] - 
      (3*G[1, 0, 1, 1, 0, 0, x])/2 + (9*G[1, 1, 0, 0, 0, 0, x])/2 - 
      (3*G[1, 1, 0, 1, 0, 0, x])/2 - 3*G[1, 1, 1, 0, 0, 0, x] + 
      (3*G[1, 1, 1, 1, 0, 0, x])/2 + G[0, 0, 0, 0, 0, x]*
       (-8 + ((3*I)/2)*Pi - 6*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-4 + ((3*I)/2)*Pi - 3*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) + G[1, 0, 1, 0, 0, x]*
       (-2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) + G[0, 0, 1, 0, 0, x]*
       (2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + G[1, 1, 1, 0, 0, x]*
       (2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + G[0, 1, 0, 0, 0, x]*
       (4 - ((3*I)/2)*Pi + 3*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (6 - ((3*I)/2)*Pi + (9*Log[mu2/s])/2) + G[0, 0, 1, 0, x]*
       ((2*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (9*zeta[2])/2) + 
      G[1, 1, 1, 0, x]*((2*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (9*zeta[2])/2) + 
      G[0, 1, 0, 0, x]*(-7/2 + (2*I)*Pi + (-2 + ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + G[1, 0, 0, 0, x]*
       (-7 + (2*I)*Pi + (-4 + ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
        3*zeta[2]) + G[0, 0, 0, 0, x]*(21/2 - (2*I)*Pi + 
        (6 - ((3*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + 
      G[1, 1, 0, 0, x]*(7/2 - (2*I)*Pi + (2 - ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + G[0, 1, 1, 0, x]*
       ((-2*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + (9*zeta[2])/2) + 
      G[1, 0, 1, 0, x]*((-2*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + 
        (9*zeta[2])/2) + G[1, 0, 0, x]*(7 - ((7*I)/2)*Pi + 
        (1 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/4 + 
        (5 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(7/2 - (2*I)*Pi + 
          (15*zeta[2])/4) - 2*zeta[3]) + G[1, 1, 0, x]*
       (((7*I)/2)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((2*I)*Pi - (9*zeta[2])/2) + (-6 - ((3*I)/4)*Pi)*zeta[2] - 
        (3*zeta[3])/2) + G[0, 1, 1, x]*(((3*I)/2)*Pi*zeta[2] - 
        (3*zeta[3])/2) + G[1, 0, 1, x]*(((3*I)/2)*Pi*zeta[2] - 
        (3*zeta[3])/2) + Log[mu2/s]^3*((-I/4)*Pi*zeta[2] + zeta[3]/4) + 
      7*zeta[3] - (7*zeta[3]^2)/2 + G[0, 0, 1, x]*(((-3*I)/2)*Pi*zeta[2] + 
        (3*zeta[3])/2) + G[1, 1, 1, x]*(((-3*I)/2)*Pi*zeta[2] + 
        (3*zeta[3])/2) + G[0, 1, 0, x]*(((-7*I)/2)*Pi - 
        ((3*I)/4)*Pi*Log[mu2/s]^2 + (6 + ((3*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*((-2*I)*Pi + (9*zeta[2])/2) + (3*zeta[3])/2) + 
      G[0, 0, 0, x]*(-14 + ((7*I)/2)*Pi + (-2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/2 + Log[mu2/s]*(-7 + (2*I)*Pi - 3*zeta[2]) + 
        (-4 - ((3*I)/4)*Pi)*zeta[2] + (11*zeta[3])/2) + 
      zeta[2]*((-7*I)*Pi + (-1 + ((7*I)/2)*Pi)*zeta[3]) + 
      G[0, 1, x]*((2*I)*Pi*zeta[2] + Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - 
          (3*zeta[3])/2) - 2*zeta[3] - (81*zeta[4])/8) + 
      G[0, 0, x]*(14 - (7*I)*Pi + (1/3 - (I/4)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/16 + (35/4 + I*Pi)*zeta[2] + Log[mu2/s]^2*
         (7/4 - I*Pi + (15*zeta[2])/8) + Log[mu2/s]*(7 - ((7*I)/2)*Pi + 
          (5 + ((3*I)/4)*Pi)*zeta[2] - 2*zeta[3]) + (-8/3 + ((7*I)/2)*Pi)*
         zeta[3] - (177*zeta[4])/32) + (189/8 + (4*I)*Pi)*zeta[4] + 
      G[1, 0, x]*((7*I)*Pi + (I/4)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(I*Pi - (9*zeta[2])/4) + (-21/2 - I*Pi)*zeta[2] + 
        Log[mu2/s]*(((7*I)/2)*Pi + (-6 - ((3*I)/4)*Pi)*zeta[2] - 
          (3*zeta[3])/2) + (-2 - ((7*I)/2)*Pi)*zeta[3] + (9*zeta[4])/8) + 
      Log[mu2/s]^2*((-I)*Pi*zeta[2] + zeta[3] + (81*zeta[4])/16) + 
      G[1, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3] + 
        Log[mu2/s]*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
        (81*zeta[4])/8) + G[0, x]*((14*I)*Pi + (I/16)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*((I/3)*Pi - (3*zeta[2])/4) + Log[mu2/s]^2*
         (((7*I)/4)*Pi + (-3 - ((3*I)/8)*Pi)*zeta[2] - (3*zeta[3])/4) + 
        (-7/2 - ((14*I)/3)*Pi)*zeta[3] + zeta[2]*(-21 - ((7*I)/4)*Pi + 
          (45*zeta[3])/4) + (3/2 - ((141*I)/32)*Pi)*zeta[4] + 
        Log[mu2/s]*((7*I)*Pi + (-21/2 - I*Pi)*zeta[2] + (-2 - ((7*I)/2)*Pi)*
           zeta[3] + (9*zeta[4])/8) - (3*zeta[5])/2) + 2*zeta[5] + 
      Log[mu2/s]*(zeta[2]*(((-7*I)/2)*Pi - (3*zeta[3])/4) + (7*zeta[3])/2 + 
        (27/2 + (3*I)*Pi)*zeta[4] + (3*zeta[5])/2) + 
      G[1, x]*(zeta[2]*(((-7*I)/2)*Pi - (3*zeta[3])/4) + 
        Log[mu2/s]^2*(((-3*I)/4)*Pi*zeta[2] + (3*zeta[3])/4) + 
        (7*zeta[3])/2 + (27/2 + (3*I)*Pi)*zeta[4] + 
        Log[mu2/s]*((-2*I)*Pi*zeta[2] + 2*zeta[3] + (81*zeta[4])/8) + 
        (3*zeta[5])/2) - (405*zeta[6])/64)/(1 - x) + (405*zeta[6])/64 + 
    x*((-3/2 + I*Pi)*G[0, 0, 0, 0, 1, x] + (-3/2 + I*Pi)*
       G[0, 0, 0, 1, 0, x] + (-3/2 - I*Pi)*G[0, 0, 1, 0, 1, x] + 
      (-3/2 - I*Pi)*G[0, 0, 1, 1, 0, x] + (-3/2 - I*Pi)*G[0, 1, 0, 0, 1, x] + 
      (-3/2 - I*Pi)*G[0, 1, 0, 1, 0, x] + (-3/2 + I*Pi)*G[0, 1, 1, 0, 1, x] + 
      (-3/2 + I*Pi)*G[0, 1, 1, 1, 0, x] + (-3/2 - I*Pi)*G[1, 0, 0, 0, 1, x] + 
      (-3/2 - I*Pi)*G[1, 0, 0, 1, 0, x] + (-3/2 + I*Pi)*G[1, 0, 1, 0, 1, x] + 
      (-3/2 + I*Pi)*G[1, 0, 1, 1, 0, x] + (-3/2 + I*Pi)*G[1, 1, 0, 0, 1, x] + 
      (-3/2 + I*Pi)*G[1, 1, 0, 1, 0, x] + (-3/2 - I*Pi)*G[1, 1, 1, 0, 1, x] + 
      (-3/2 - I*Pi)*G[1, 1, 1, 1, 0, x] - 4*G[0, 0, 0, 0, 0, 0, x] + 
      G[0, 0, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 0, 0, x] - 
      2*G[0, 0, 0, 1, 1, 1, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
      G[0, 0, 1, 0, 1, 1, x] - G[0, 0, 1, 1, 0, 0, x] + 
      3*G[0, 0, 1, 1, 1, 1, x] + 3*G[0, 1, 0, 0, 0, 0, x] - 
      G[0, 1, 0, 0, 1, 1, x] - G[0, 1, 0, 1, 0, 0, x] + 
      2*G[0, 1, 0, 1, 1, 1, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
      G[0, 1, 1, 0, 1, 1, x] + G[0, 1, 1, 1, 0, 0, x] - 
      4*G[0, 1, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, 0, x] - 
      G[1, 0, 0, 0, 1, 1, x] - G[1, 0, 0, 1, 0, 0, x] + 
      2*G[1, 0, 0, 1, 1, 1, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
      G[1, 0, 1, 0, 1, 1, x] + G[1, 0, 1, 1, 0, 0, x] - 
      3*G[1, 0, 1, 1, 1, 1, x] - 3*G[1, 1, 0, 0, 0, 0, x] + 
      G[1, 1, 0, 0, 1, 1, x] + G[1, 1, 0, 1, 0, 0, x] - 
      2*G[1, 1, 0, 1, 1, 1, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
      G[1, 1, 1, 0, 1, 1, x] - G[1, 1, 1, 1, 0, 0, x] + 
      4*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x]*
       (3 + I*Pi - 3*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (6 + I*Pi - 3*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (3/2 + I*Pi - 2*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (3/2 + I*Pi - 2*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (I*Pi - Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(I*Pi - Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(I*Pi - Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (I*Pi - Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*((-I)*Pi + Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       ((-I)*Pi + Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*((-I)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(3/2 - I*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(3/2 - I*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(3 - I*Pi + 3*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(6 - I*Pi + 3*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(7/2 + (3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[0, 1, 1, 0, x]*(7/2 + (3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 0, 1, 0, x]*(7/2 + (3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 1, 0, 1, x]*(7/2 + (3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 0, 1, 1, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[1, 1, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[0, 0, 0, 0, x]*(-21/2 + (-9/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 
        2*zeta[2]) + G[0, 1, 1, 1, x]*(-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 2*zeta[2]) + G[1, 1, 1, 1, x]*
       (-21/2 + (-9/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
        2*zeta[2]) + G[0, 0, 1, 1, x]*((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (5*zeta[2])/2) + G[0, 1, 0, 0, x]*((-I)*Pi*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 1, 0, x]*
       (7/2 + (3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 1, 0, 1, x]*(7/2 + (3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 0, 0, 1, x]*(7/2 + (3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 1, 1, 0, x]*(7/2 + (3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 1, 1, x]*((-I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
        (9/2 + (I/2)*Pi)*zeta[2] + (5*Log[mu2/s]*zeta[2])/2 - 
        (4*zeta[3])/3) + G[0, 0, 0, x]*(14 + (3/2 - (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/6 + (3 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(7 + (5*zeta[2])/2) - (4*zeta[3])/3) + 
      G[0, 0, 1, x]*(-7 + (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-7/2 - 3*zeta[2]) + (21/4 - (I/2)*Pi)*zeta[2] - 
        zeta[3]) + G[0, 1, 0, x]*(-7 + (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-7/2 - 3*zeta[2]) + (21/4 - (I/2)*Pi)*zeta[2] - 
        zeta[3]) + Log[mu2/s]^3*((-3/4 + (I/6)*Pi)*zeta[2] - zeta[3]/6) - 
      7*zeta[3] + (7*zeta[3]^2)/3 + G[1, 0, 1, x]*
       (-7 + (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 + (21/4 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-7/2 + 3*zeta[2]) + zeta[3]) + 
      G[1, 1, 0, x]*(-7 + (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        (21/4 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-7/2 + 3*zeta[2]) + 
        zeta[3]) + G[1, 1, 1, x]*(14 + (3/2 + (I/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/6 + Log[mu2/s]*(7 - (5*zeta[2])/2) + 
        (3 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
      G[1, 0, 0, x]*((I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        (9/2 - (I/2)*Pi)*zeta[2] - (5*Log[mu2/s]*zeta[2])/2 + 
        (4*zeta[3])/3) + zeta[2]*(-42 + (45/4 - ((7*I)/3)*Pi)*zeta[3]) + 
      G[1, 1, x]*(-14 + (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 - (35*zeta[2])/4 + 
        Log[mu2/s]^2*(-7/4 + (3*zeta[2])/2) + Log[mu2/s]*
         (-7 + (-15/4 + ((5*I)/2)*Pi)*zeta[2] - zeta[3]) + 
        (2 + ((7*I)/3)*Pi)*zeta[3] - (57*zeta[4])/4) + 
      Log[mu2/s]^2*((-21*zeta[2])/4 - (3*zeta[3])/4 - (27*zeta[4])/8) + 
      G[1, 0, x]*(14 + (1/4 - (I/6)*Pi)*Log[mu2/s]^3 - (49*zeta[2])/4 + 
        Log[mu2/s]^2*(7/4 + (3*zeta[2])/2) + (-5 + ((7*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(7 + (-21/4 + (I/2)*Pi)*zeta[2] + zeta[3]) - 
        (3*zeta[4])/4) + G[0, 0, x]*(-14 + (-1/4 + (I/6)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-7/4 - (3*zeta[2])/2) - (35*zeta[2])/4 + 
        Log[mu2/s]*(-7 + (-15/4 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
        (2 - ((7*I)/3)*Pi)*zeta[3] + (3*zeta[4])/4) + (21*zeta[4])/8 + 
      G[0, 1, x]*(14 + (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(7/4 - (3*zeta[2])/2) - (49*zeta[2])/4 + 
        (-5 - ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (7 + (-21/4 - ((5*I)/2)*Pi)*zeta[2] + zeta[3]) + (57*zeta[4])/4) + 
      G[1, x]*((I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^5/120 - 
        (7*Log[mu2/s]^3*zeta[2])/12 + Log[mu2/s]^2*
         ((9/4 - (I/4)*Pi)*zeta[2] - (5*zeta[3])/3) + (7*zeta[3])/2 + 
        zeta[2]*(21 + (26*zeta[3])/3) + Log[mu2/s]*((21*zeta[2])/2 + 
          (3/2 - ((7*I)/3)*Pi)*zeta[3] - (35*zeta[4])/16) + 
        (-9/8 - ((47*I)/16)*Pi)*zeta[4] - (36*zeta[5])/5) + 
      Log[mu2/s]*(zeta[2]*(-21 + zeta[3]/2) - (7*zeta[3])/2 + 
        (9/8 - (2*I)*Pi)*zeta[4] - zeta[5]) - (3*zeta[5])/2 + 
      G[0, x]*((-I/24)*Pi*Log[mu2/s]^4 - Log[mu2/s]^5/120 + 
        (7*Log[mu2/s]^3*zeta[2])/12 + zeta[2]*(21 - (26*zeta[3])/3) + 
        (7*zeta[3])/2 + Log[mu2/s]^2*((9/4 + (I/4)*Pi)*zeta[2] + 
          (5*zeta[3])/3) + (-9/8 + ((47*I)/16)*Pi)*zeta[4] + 
        Log[mu2/s]*((21*zeta[2])/2 + (3/2 + ((7*I)/3)*Pi)*zeta[3] + 
          (35*zeta[4])/16) + (36*zeta[5])/5) + (135*zeta[6])/32))}


==> anc/qqbargg_-++-_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1/2 - ((5*I)/2)*Pi + ((-4*I)*Pi*G[1, x] - 4*G[1, 1, x])/x - 
  24*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 
  4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
  2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 
  2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 
  16*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
  16*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*(6 - (6*I)*Pi - 14*Log[mu2/s]) + 
  G[1, 0, 0, x]*(-15 - (8*I)*Pi - 14*Log[mu2/s]) + 
  G[0, 1, 0, x]*(6 - (8*I)*Pi - 14*Log[mu2/s]) + 
  G[1, 1, 1, x]*(22/3 - (2*I)*Pi - 6*Log[mu2/s]) + 
  G[1, 0, 1, x]*(6 + (2*I)*Pi + 8*Log[mu2/s]) + 
  G[0, 1, 1, x]*(-14 + (6*I)*Pi + 8*Log[mu2/s]) + 
  G[1, 1, 0, x]*(6 + (12*I)*Pi + 8*Log[mu2/s]) + 
  G[0, 0, 0, x]*((6*I)*Pi + 18*Log[mu2/s]) + 
  G[0, 0, x]*(9/2 + (6*I)*Pi + (4*I)*Pi*Log[mu2/s] - 30*zeta[2]) + 
  (15 + (21*I)*Pi)*zeta[2] + G[0, 1, x]*(-6 - (8*I)*Pi - 
    (2*I)*Pi*Log[mu2/s] + 2*Log[mu2/s]^2 + 2*zeta[2]) + 
  x^2*((3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
    (3*G[1, 1, x])/2 + (9*zeta[2])/2) + 
  G[1, 0, x]*(-6 - (9*I)*Pi - (2*I)*Pi*Log[mu2/s] + 2*Log[mu2/s]^2 + 
    22*zeta[2]) + G[1, 1, x]*(1/18 + ((29*I)/3)*Pi + 
    (-11/3 - (4*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 33*zeta[2]) + 
  G[0, x]*(3/2 - ((3*I)/2)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
    (-15 + (6*I)*Pi)*zeta[2] - 12*zeta[3]) + (15 - (14*I)*Pi)*zeta[3] + 
  G[1, x]*(-4 - ((107*I)/18)*Pi - ((11*I)/3)*Pi*Log[mu2/s] - 
    I*Pi*Log[mu2/s]^2 + (-26/3 - (9*I)*Pi)*zeta[2] + 10*zeta[3]) + 
  x*(19139/648 + ((373*I)/27)*Pi - (3*G[0, x])/2 - (8*I)*Pi*G[0, 0, 0, x] + 
    (10*I)*Pi*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, x] - 
    (10*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 10*G[0, 1, 1, 1, x] + 
    8*G[1, 0, 0, 0, x] - 10*G[1, 1, 1, 1, x] + (-43/18 - (2*I)*Pi)*
     Log[mu2/s]^3 - (3*Log[mu2/s]^4)/4 + 
    G[0, 0, x]*(-3 + (8*I)*Pi*Log[mu2/s] + 4*Log[mu2/s]^2 - 24*zeta[2]) + 
    G[1, 1, x]*(-3 + (8*I)*Pi*Log[mu2/s] + 4*Log[mu2/s]^2 - 20*zeta[2]) + 
    (-359/36 + (6*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-59/18 - ((25*I)/6)*Pi + 
      (25*zeta[2])/2) + G[0, 1, x]*(3 - (8*I)*Pi*Log[mu2/s] - 
      4*Log[mu2/s]^2 + 20*zeta[2]) + G[1, 0, x]*(3 - (8*I)*Pi*Log[mu2/s] - 
      4*Log[mu2/s]^2 + 24*zeta[2]) + G[1, x]*(3/2 + (8*I)*Pi + 
      (3 + (3*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
      Log[mu2/s]*(8 + (6*I)*Pi - 19*zeta[2]) + (-18 - (7*I)*Pi)*zeta[2]) + 
    Log[mu2/s]*(373/27 + ((13*I)/9)*Pi + (50/3 + (6*I)*Pi)*zeta[2] - 
      zeta[3]) + (-205/18 - (11*I)*Pi)*zeta[3] - (335*zeta[4])/8) - 
  (121*zeta[4])/2 + (-1/2 - ((3*I)/2)*Pi + (14 - (6*I)*Pi)*G[0, 1, 1, x] + 
    (6*I)*Pi*G[1, 0, 1, x] - (6*I)*Pi*G[1, 1, 0, x] + 12*G[0, 0, 0, 0, x] + 
    12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 18*G[0, 0, 1, 1, x] - 
    6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] - 12*G[1, 0, 0, 0, x] + 
    6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 6*G[1, 1, 0, 0, x] + 
    G[0, 0, 0, x]*(12 + (6*I)*Pi - 18*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-12 + 6*Log[mu2/s]) + G[0, 1, 0, x]*(-12 + 6*Log[mu2/s]) + 
    G[1, 0, 0, x]*(4 + 6*Log[mu2/s]) + 
    G[1, 0, x]*(6 + (4*I)*Pi + (6*I)*Pi*Log[mu2/s] - 36*zeta[2]) + 
    G[0, 1, x]*(6 + (2*I)*Pi + (6*I)*Pi*Log[mu2/s] - 24*zeta[2]) + 
    (-15 - (4*I)*Pi)*zeta[2] + G[0, 0, x]*(-10 - (12*I)*Pi*Log[mu2/s] + 
      6*zeta[2]) + G[1, x]*((6*I)*Pi + (10 + (12*I)*Pi)*zeta[2] - 
      12*zeta[3]) + (-8 + (24*I)*Pi)*zeta[3] + 
    G[0, x]*(-3/2 - (4*I)*Pi + (20 - (6*I)*Pi)*zeta[2] + 24*zeta[3]) + 
    15*zeta[4])/(1 - x) + ((-I)*Pi*G[1, 0, x] - 12*G[0, 0, 0, x] + 
    (6 + (2*I)*Pi)*G[0, 0, 1, x] + 6*G[0, 1, 0, x] - G[1, 0, 0, x] + 
    12*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 
    14*G[0, 0, 1, 1, x] + (7*I)*Pi*zeta[2] + 
    G[0, 1, x]*((6*I)*Pi + 10*zeta[2]) + 
    G[0, 0, x]*(11/2 - (6*I)*Pi + 24*zeta[2]) + 
    G[0, x]*(((11*I)/2)*Pi - 5*zeta[2] - 12*zeta[3]) + 
    (-7 + (2*I)*Pi)*zeta[3] + (91*zeta[4])/2)/(1 - x)^2 + 
  (1/4 + ((7*I)/2)*Pi - (3*G[0, 0, x])/2 + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])/
     x - (2*I)*Pi*G[0, 0, 1, x] + 4*G[0, 1, 1, x] - 3*G[1, 0, 0, x] - 
    I*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, x] + (3*I)*Pi*G[1, 1, 1, x] - 
    2*G[0, 0, 1, 1, x] - G[1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, x] + 
    3*G[1, 1, 1, 1, x] + G[1, 1, x]*(-15/4 - ((3*I)/2)*Pi + 
      (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
    G[1, 0, x]*((-3*I)*Pi - 2*zeta[2]) + (-3 + (3*I)*Pi)*zeta[2] + 
    G[0, 1, x]*((4*I)*Pi + 2*zeta[2]) + 
    G[0, x]*(3/2 - ((3*I)/2)*Pi + 3*zeta[2]) + 
    x^2*((3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
      (3*G[1, 1, x])/2 + (9*zeta[2])/2) + (-3 - (2*I)*Pi)*zeta[3] + 
    (-1/4 - ((3*I)/2)*Pi + 2*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] + 
      (4*I)*Pi*G[1, 0, x] + 2*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 
      G[0, x]*(-3/2 + (2*I)*Pi - 4*zeta[2]) + (3 - (4*I)*Pi)*zeta[2] - 
      2*G[1, x]*zeta[2] + 4*zeta[3])/(1 - x) + 
    G[1, x]*(2 - ((15*I)/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
      (5 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) + 
      5*zeta[3]) + (-G[0, 0, x]/2 - I*Pi*G[1, 0, x] + 
      (2*I)*Pi*G[0, 0, 1, x] - G[1, 0, 0, x] + 2*G[0, 0, 1, 1, x] + 
      I*Pi*zeta[2] - 2*G[0, 1, x]*zeta[2] + G[0, x]*((-I/2)*Pi + zeta[2]) + 
      (-1 + (2*I)*Pi)*zeta[3] - (11*zeta[4])/2)/(1 - x)^2 + (11*zeta[4])/2 + 
    x*(255/32 + ((45*I)/8)*Pi - (3*G[0, x])/2 + (3*G[1, x])/2 - 
      3*G[0, 0, x] + 3*G[0, 1, x] + 3*G[1, 0, x] - 3*G[1, 1, x] + 
      (3/4 + (I/2)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/8 + 
      Log[mu2/s]^2*(25/8 + ((9*I)/4)*Pi - (19*zeta[2])/4) + 
      (-45/2 - ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(45/8 + ((25*I)/4)*Pi + 
        (-45/4 - ((7*I)/2)*Pi)*zeta[2] - 6*zeta[3]) + 
      (-15/2 - (6*I)*Pi)*zeta[3] + (157*zeta[4])/16))/Nc^2 + 
  Nc*Nf*((4*I)*Pi + ((4*I)*Pi*G[1, x] + 4*G[1, 1, x])/x - 
    (4*I)*Pi*G[0, 0, 1, x] + 8*G[0, 1, 1, x] - (4*G[1, 1, 1, x])/3 - 
    4*G[0, 0, 1, 1, x] + G[1, 1, x]*(-71/9 - ((2*I)/3)*Pi + 
      (2*Log[mu2/s])/3) + G[1, x]*(4 - ((71*I)/9)*Pi + 
      ((2*I)/3)*Pi*Log[mu2/s] - (28*zeta[2])/3) + 8*zeta[2] + 
    G[0, 1, x]*((8*I)*Pi + 4*zeta[2]) + 
    x*(863/216 + ((137*I)/54)*Pi - ((4*I)/3)*Pi*G[0, 1, x] + 
      ((4*I)/3)*Pi*G[1, 1, x] - (4*G[0, 1, 1, x])/3 + (4*G[1, 1, 1, x])/3 + 
      (13/6 + (I/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
      Log[mu2/s]*(83/18 + ((19*I)/9)*Pi - (8*zeta[2])/3) + 
      (-121/18 - ((4*I)/3)*Pi)*zeta[2] + G[1, x]*(-56/27 - ((20*I)/9)*Pi + 
        (-20/9 - ((4*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 4*zeta[2]) - 
      zeta[3]) - (4*I)*Pi*zeta[3] + ((12*I)*Pi*G[0, 0, 1, x] - 
      8*G[0, 1, 1, x] + 12*G[0, 0, 1, 1, x] + 
      G[0, 1, x]*((-8*I)*Pi - 12*zeta[2]) - 8*zeta[2] + 8*G[1, x]*zeta[2] + 
      (12*I)*Pi*zeta[3] - 33*zeta[4])/(1 - x) + 11*zeta[4] + 
    ((-8*I)*Pi*G[0, 0, 1, x] - 8*G[0, 0, 1, 1, x] + 8*G[0, 1, x]*zeta[2] - 
      (8*I)*Pi*zeta[3] + 22*zeta[4])/(1 - x)^2) + 
  (Nf*(((-8*I)/3)*Pi + (4 + ((8*I)/3)*Pi)*G[0, 0, x] + 
     (-4/3 + ((4*I)/3)*Pi)*G[1, 0, x] + ((-6*I)*Pi*G[1, x] - 6*G[1, 1, x])/
      x + (8/3 + (8*I)*Pi)*G[0, 0, 1, x] + (8*G[0, 1, 0, x])/3 - 
     16*G[0, 1, 1, x] + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 - 
     (4*G[1, 1, 1, x])/3 + 8*G[0, 0, 1, 1, x] + 
     G[1, 1, x]*(127/9 + ((2*I)/3)*Pi + (2*Log[mu2/s])/3) + 
     G[0, x]*(10/3 + ((8*I)/3)*Pi - (40*zeta[2])/3) + 
     G[0, 1, x]*(-4/3 - ((40*I)/3)*Pi - 8*zeta[2]) + 
     (-28/3 + ((8*I)/3)*Pi)*zeta[2] + G[1, x]*(-6 + ((115*I)/9)*Pi + 
       ((2*I)/3)*Pi*Log[mu2/s] + 8*zeta[2]) + 
     x*(-4085/648 - ((209*I)/54)*Pi + (2 + ((4*I)/3)*Pi)*G[0, 0, x] + 
       (-2 + ((4*I)/3)*Pi)*G[0, 1, x] + (-2 - ((4*I)/3)*Pi)*G[1, 0, x] + 
       (2 - ((4*I)/3)*Pi)*G[1, 1, x] + (4*G[0, 0, 1, x])/3 + 
       (4*G[0, 1, 0, x])/3 - (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + 
       (-19/18 - (I/3)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/9 + 
       G[0, x]*(-8/3 - (20*zeta[2])/3) + (199/18 + ((4*I)/3)*Pi)*zeta[2] + 
       Log[mu2/s]*(-209/54 - ((19*I)/9)*Pi + (4*zeta[2])/3) + 
       G[1, x]*(8/3 + (20*zeta[2])/3) - (13*zeta[3])/9) + 
     (-8/3 + (8*I)*Pi)*zeta[3] + ((-2 + ((4*I)/3)*Pi)*G[0, 0, x] + 
       (4/3 + (16*I)*Pi)*G[0, 0, 1, x] + (4*G[0, 1, 0, x])/3 + 
       16*G[0, 0, 1, 1, x] + G[0, 1, x]*(((4*I)/3)*Pi - 16*zeta[2]) + 
       G[0, x]*((-2*I)*Pi - (20*zeta[2])/3) + ((4*I)/3)*Pi*zeta[2] + 
       (-4/3 + (16*I)*Pi)*zeta[3] - 44*zeta[4])/(1 - x)^2 - 22*zeta[4] + 
     (((-10*I)/3)*Pi + (-2 - (4*I)*Pi)*G[0, 0, x] + (4*G[1, 0, x])/3 + 
       (-4 - (24*I)*Pi)*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + 16*G[0, 1, 1, x] - 
       24*G[0, 0, 1, 1, x] + G[1, x]*(((4*I)/3)*Pi - 16*zeta[2]) + 
       (28/3 - (4*I)*Pi)*zeta[2] + G[0, x]*(-10/3 - ((2*I)/3)*Pi + 
         20*zeta[2]) + G[0, 1, x]*(4/3 + (12*I)*Pi + 24*zeta[2]) + 
       (4 - (24*I)*Pi)*zeta[3] + 66*zeta[4])/(1 - x)))/Nc + 
  Nc^2*(1/4 - (10*I)*Pi + ((-10*I)*Pi*G[1, x] - 10*G[1, 1, x])/x + 
    (16*I)*Pi*G[0, 0, 1, x] - 26*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] + 
    16*G[0, 0, 1, 1, x] + G[1, 0, 1, 1, x] + 5*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(22/3 - I*Pi - 6*Log[mu2/s]) + 
    G[0, 1, x]*((-26*I)*Pi - 16*zeta[2]) - 20*zeta[2] + 
    G[1, 1, x]*(713/36 + ((31*I)/6)*Pi + (-13/6 - (3*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + (23*zeta[2])/2) + 
    G[1, x]*(-10 + ((713*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-13*I)/6)*Pi - 6*zeta[2]) + (73/3 - ((3*I)/2)*Pi)*
       zeta[2] - 3*zeta[3]) + (16*I)*Pi*zeta[3] + 
    ((20*I)*Pi*G[0, 0, 1, x] + 20*G[0, 0, 1, 1, x] - 20*G[0, 1, x]*zeta[2] + 
      (20*I)*Pi*zeta[3] - 55*zeta[4])/(1 - x)^2 - 44*zeta[4] + 
    x*(-30377/864 - ((3263*I)/216)*Pi + (22/3 + (2*I)*Pi)*G[0, 1, 1, x] + 
      (-22/3 - (2*I)*Pi)*G[1, 1, 1, x] + 2*G[0, 1, 1, 1, x] - 
      2*G[1, 1, 1, 1, x] + (5/12 + ((3*I)/2)*Pi)*Log[mu2/s]^3 + 
      (9*Log[mu2/s]^4)/8 + G[1, 1, x]*(((-22*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 20*zeta[2]) + Log[mu2/s]^2*
       (-199/24 + ((23*I)/12)*Pi - (27*zeta[2])/4) + 
      G[0, 1, x]*(((22*I)/3)*Pi - 4*zeta[2]) + (959/36 + ((43*I)/12)*Pi)*
       zeta[2] + G[1, x]*(404/27 + ((80*I)/9)*Pi + (2/3 - (5*I)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + (-4 + (5*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(80/9 + ((4*I)/3)*Pi + 17*zeta[2]) - 2*zeta[3]) + 
      (7 + (5*I)*Pi)*zeta[3] + Log[mu2/s]*(-2165/72 - ((277*I)/36)*Pi + 
        (23/12 - ((5*I)/2)*Pi)*zeta[2] + 9*zeta[3]) + (149*zeta[4])/16) + 
    (-1/4 - (36*I)*Pi*G[0, 0, 1, x] + 20*G[0, 1, 1, x] - 
      36*G[0, 0, 1, 1, x] + 20*zeta[2] - 20*G[1, x]*zeta[2] + 
      G[0, 1, x]*((20*I)*Pi + 36*zeta[2]) - (36*I)*Pi*zeta[3] + 99*zeta[4])/
     (1 - x)) + e*(2 - ((881*I)/36)*Pi + (-22 + (10*I)*Pi)*G[0, 1, 0, 1, x] + 
    (-22 - (30*I)*Pi)*G[0, 1, 1, 0, x] + 90*G[0, 0, 0, 0, 0, x] - 
    42*G[0, 0, 0, 0, 1, x] - 42*G[0, 0, 0, 1, 0, x] + 
    12*G[0, 0, 0, 1, 1, x] + 6*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] - 
    12*G[0, 0, 1, 1, 0, x] + 14*G[0, 0, 1, 1, 1, x] + 
    22*G[0, 1, 0, 0, 0, x] - 14*G[0, 1, 0, 0, 1, x] - 
    14*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] - 
    40*G[0, 1, 1, 0, 0, x] + 10*G[0, 1, 1, 0, 1, x] + 
    10*G[0, 1, 1, 1, 0, x] - 22*G[1, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 1, 1, x] - 
    46*G[1, 0, 1, 0, 0, x] + 42*G[1, 0, 1, 0, 1, x] + 
    42*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] - 
    56*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 1, x] + 
    16*G[1, 1, 0, 1, 0, x] - 10*G[1, 1, 1, 0, 0, x] + 
    44*G[1, 1, 1, 0, 1, x] + 44*G[1, 1, 1, 1, 0, x] - 
    80*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*(22 - (48*I)*Pi - 
      96*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-19 - (6*I)*Pi - 40*Log[mu2/s]) + 
    G[1, 1, 0, 1, x]*(-19 - (24*I)*Pi - 40*Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(83/3 - (4*I)*Pi - 22*Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(226/3 - (8*I)*Pi - 18*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(37 - (14*I)*Pi - 16*Log[mu2/s]) + 
    G[1, 0, 0, 1, x]*(-17 - (6*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 0, 1, 0, x]*(-17 - (6*I)*Pi - 2*Log[mu2/s]) + 
    (I/2)*Pi*Log[mu2/s]^2 + G[0, 1, 0, 0, x]*(12 + (38*I)*Pi + 
      30*Log[mu2/s]) + G[1, 0, 0, 0, x]*(40 + (12*I)*Pi + 34*Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*(41 - (4*I)*Pi + 36*Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(-48 + (18*I)*Pi + 48*Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(-48 + (42*I)*Pi + 48*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(-54 + (28*I)*Pi + 64*Log[mu2/s]) + 
    G[1, 1, 0, x]*(31 + (28*I)*Pi + (6 + (20*I)*Pi)*Log[mu2/s] + 
      12*Log[mu2/s]^2 - 126*zeta[2]) + G[1, 1, 1, x]*
     (109/9 - (39*I)*Pi + (34 + (2*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 - 
      101*zeta[2]) + G[1, 0, 1, x]*(31 + ((50*I)/3)*Pi + 6*Log[mu2/s] + 
      12*Log[mu2/s]^2 - 92*zeta[2]) + G[0, 1, 1, x]*
     (-1349/18 + ((47*I)/3)*Pi + (-113/3 + (8*I)*Pi)*Log[mu2/s] + 
      13*Log[mu2/s]^2 - 39*zeta[2]) + G[1, 0, 0, x]*
     (-123/2 - (15*I)*Pi + (-38 - (10*I)*Pi)*Log[mu2/s] - 21*Log[mu2/s]^2 - 
      5*zeta[2]) + G[0, 1, 0, x]*(76 - (6*I)*Pi + (4 - (12*I)*Pi)*
       Log[mu2/s] - 21*Log[mu2/s]^2 + 33*zeta[2]) + 
    G[0, 0, 0, x]*(-54 - (2*I)*Pi + (24 + (6*I)*Pi)*Log[mu2/s] + 
      27*Log[mu2/s]^2 + 57*zeta[2]) + G[0, 0, 1, x]*
     (76 - (7*I)*Pi + (4 - (10*I)*Pi)*Log[mu2/s] - 21*Log[mu2/s]^2 + 
      81*zeta[2]) + G[0, 1, x]*(-139/2 - ((197*I)/18)*Pi - 
      (2*I)*Pi*Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (628/3 + (36*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-12 - ((101*I)/3)*Pi + 8*zeta[2]) - 50*zeta[3]) + 
    zeta[2]*(1435/6 + (70*I)*Pi - 6*zeta[3]) + 
    G[1, 0, x]*(-139/2 - ((85*I)/2)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
      2*Log[mu2/s]^3 + (188 + (29*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-12 - (32*I)*Pi + 48*zeta[2]) - 2*zeta[3]) + 
    (147/2 + (15*I)*Pi)*zeta[3] + x^2*(-6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 
      3*G[0, 1, 0, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
      G[0, 1, x]*(-15/4 - 3*Log[mu2/s]) + G[1, 0, x]*(-15/4 - 3*Log[mu2/s]) + 
      G[0, 0, x]*(15/4 + 3*Log[mu2/s]) + G[1, 1, x]*(15/4 + 3*Log[mu2/s]) + 
      (45*zeta[2])/4 - 9*G[0, x]*zeta[2] - 9*G[1, x]*zeta[2] + 
      9*Log[mu2/s]*zeta[2] + 3*zeta[3]) + 
    G[0, 0, x]*(219/4 + (31*I)*Pi + (6*I)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(9 + (28*I)*Pi - 96*zeta[2]) + (14 - (74*I)*Pi)*zeta[2] + 
      24*zeta[3]) + G[1, 1, x]*(6679/108 + ((757*I)/18)*Pi + 
      (-3 - (7*I)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + 
      (-79/3 + (23*I)*Pi)*zeta[2] + Log[mu2/s]*(-19/18 + (34*I)*Pi + 
        106*zeta[2]) + (208*zeta[3])/3) + 
    ((-8*I)*Pi*G[0, 1, x] - 8*G[0, 1, 1, x] - (3*G[1, 0, 1, x])/2 + 
      (-3/2 + I*Pi)*G[1, 1, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] + 
      3*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(109/6 + I*Pi - 3*Log[mu2/s]) + 
      G[1, 0, x]*(((-3*I)/2)*Pi - 2*zeta[2]) + 
      G[1, 1, x]*(-935/36 + ((41*I)/6)*Pi + (-59/6 - (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[1, x]*(((-935*I)/36)*Pi - 
        ((59*I)/6)*Pi*Log[mu2/s] + (I/2)*Pi*Log[mu2/s]^2 + 
        (229/6 - (I/2)*Pi)*zeta[2] + 2*zeta[3]))/x + 
    G[1, x]*(-1205/36 - ((1889*I)/108)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(1/2 - (3*I)*Pi - 3*zeta[2]) + (-1345/9 - (48*I)*Pi)*
       zeta[2] + (1/3 - ((86*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(-59/6 - ((217*I)/18)*Pi + (-73/3 - (10*I)*Pi)*zeta[2] + 
        14*zeta[3]) - (245*zeta[4])/2) + 
    Log[mu2/s]*(1 - ((41*I)/6)*Pi + (30 + (42*I)*Pi)*zeta[2] + 
      (30 - (28*I)*Pi)*zeta[3] - 121*zeta[4]) + (-181/2 - (120*I)*Pi)*
     zeta[4] + G[0, x]*(8 - ((47*I)/4)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
      (-345/2 - (7*I)*Pi)*zeta[2] + Log[mu2/s]*(3 - (3*I)*Pi + 
        (-30 + (4*I)*Pi)*zeta[2] - 18*zeta[3]) + (-67 + (42*I)*Pi)*zeta[3] + 
      204*zeta[4]) + (-2 - (8*I)*Pi + (-56 + (18*I)*Pi)*G[0, 1, 1, 1, x] + 
      (-42 - (36*I)*Pi)*G[1, 0, 1, 1, x] + (-4 + (6*I)*Pi)*G[1, 1, 0, 0, x] + 
      (6*I)*Pi*G[1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
      6*G[0, 0, 0, 0, 0, x] - 66*G[0, 0, 0, 0, 1, x] - 
      66*G[0, 0, 0, 1, 0, x] + 42*G[0, 0, 0, 1, 1, x] - 
      6*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] - 
      12*G[0, 0, 1, 1, 0, x] + 66*G[0, 0, 1, 1, 1, x] + 
      54*G[0, 1, 0, 0, 0, x] - 42*G[0, 1, 0, 0, 1, x] - 
      42*G[0, 1, 0, 1, 0, x] + 30*G[0, 1, 0, 1, 1, x] + 
      6*G[0, 1, 1, 0, 0, x] + 18*G[0, 1, 1, 0, 1, x] + 
      18*G[0, 1, 1, 1, 0, x] + 66*G[1, 0, 0, 0, 0, x] - 
      12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
      24*G[1, 0, 0, 1, 1, x] + 24*G[1, 0, 1, 0, 0, x] - 
      36*G[1, 0, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 0, x] + 
      6*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] - 
      12*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-68 - 54*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-69 + (18*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(4 - (6*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(24 + (12*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(24 - (24*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(100 - (6*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(100 - (12*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(48 + (6*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(48 + (30*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-104 + 72*Log[mu2/s]) + G[1, 1, 0, x]*
       (-20 - (4*I)*Pi - 18*zeta[2]) + G[0, 1, 1, x]*
       (94 - (4*I)*Pi + (28 - (12*I)*Pi)*Log[mu2/s] + 30*zeta[2]) + 
      G[1, 0, 1, x]*(-20 + (6*I)*Pi + (18*I)*Pi*Log[mu2/s] + 30*zeta[2]) + 
      G[0, 0, 0, x]*(152 - (4*I)*Pi + (30*I)*Pi*Log[mu2/s] - 
        27*Log[mu2/s]^2 + 63*zeta[2]) + G[1, 0, 0, x]*
       (69/2 - (4*I)*Pi + (16 - (18*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 
        99*zeta[2]) + G[0, 0, 1, x]*(-119 + (15*I)*Pi + 
        (-16 - (6*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 117*zeta[2]) + 
      G[0, 1, 0, x]*(-119 + (12*I)*Pi + (-16 - (12*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 + 165*zeta[2]) + G[0, 1, x]*(68 - (13*I)*Pi + 
        (9*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(12 + (12*I)*Pi - 66*zeta[2]) + 
        (-223 - (39*I)*Pi)*zeta[2]) + G[1, 0, x]*(68 + ((53*I)/2)*Pi + 
        (9*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(12 + (16*I)*Pi - 90*zeta[2]) + 
        (-184 - (57*I)*Pi)*zeta[2]) + G[0, 0, x]*(-487/4 + (13*I)*Pi - 
        (18*I)*Pi*Log[mu2/s]^2 + (-148 + (78*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-20 - (16*I)*Pi + 48*zeta[2]) - 108*zeta[3]) + 
      zeta[2]*(-199 - ((117*I)/2)*Pi - 66*zeta[3]) + 
      G[1, 1, x]*((-20*I)*Pi + (-30 + (18*I)*Pi)*zeta[2] - 18*zeta[3]) + 
      (-55/2 + (9*I)*Pi)*zeta[3] + G[0, x]*(-8 - ((227*I)/4)*Pi + 
        (509/2 - (24*I)*Pi)*zeta[2] + (112 - (102*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-3 - (8*I)*Pi + (40 - (6*I)*Pi)*zeta[2] + 42*zeta[3]) - 
        84*zeta[4]) + (-743/4 + (246*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(-1 - (3*I)*Pi + (-30 - (8*I)*Pi)*zeta[2] + 
        (-16 + (48*I)*Pi)*zeta[3] + 30*zeta[4]) + 
      G[1, x]*(1 + (68*I)*Pi + (109 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((12*I)*Pi + (20 + (18*I)*Pi)*zeta[2] - 18*zeta[3]) + 
        (84*I)*Pi*zeta[3] + 186*zeta[4]) - 30*zeta[5])/(1 - x) - 46*zeta[5] + 
    ((-I)*Pi*G[1, 1, 0, x] + 8*G[0, 1, 0, 0, x] + (-20 - (6*I)*Pi)*
       G[0, 1, 0, 1, x] - 20*G[0, 1, 1, 0, x] - 8*G[1, 0, 0, 0, x] + 
      (5 + (2*I)*Pi)*G[1, 0, 0, 1, x] + 5*G[1, 0, 1, 0, x] - 
      G[1, 1, 0, 0, x] - 84*G[0, 0, 0, 0, 0, x] + 60*G[0, 0, 0, 0, 1, x] + 
      60*G[0, 0, 0, 1, 0, x] - 30*G[0, 0, 0, 1, 1, x] + 
      24*G[0, 0, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 0, x] - 
      56*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] + 
      36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] - 
      42*G[0, 1, 0, 1, 1, x] + 12*G[1, 0, 0, 0, 0, x] - 
      12*G[1, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 1, 0, x] + 
      14*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 0, x]*(-52 - 24*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-52 + (6*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(82 + 24*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (38 - (4*I)*Pi + 28*Log[mu2/s]) + G[0, 0, 1, x]*
       (43 - (2*I)*Pi + (12 + (4*I)*Pi)*Log[mu2/s] - 122*zeta[2]) + 
      G[0, 0, 0, x]*(-98 + (6*I)*Pi - 24*Log[mu2/s] - 120*zeta[2]) + 
      G[0, 1, 0, x]*(43 + 12*Log[mu2/s] - 96*zeta[2]) + 
      G[0, 1, 1, x]*((-20*I)*Pi - 30*zeta[2]) + G[1, 0, 1, x]*
       ((5*I)*Pi + 10*zeta[2]) + G[1, 0, 0, x]*(-1 - (5*I)*Pi - 
        2*Log[mu2/s] + 24*zeta[2]) + G[1, 0, x]*
       ((-I)*Pi - (2*I)*Pi*Log[mu2/s] + 4*zeta[2] - 12*zeta[3]) + 
      (-44 + (24*I)*Pi)*zeta[3] + G[0, 1, x]*((43*I)*Pi + 
        (69 - (4*I)*Pi)*zeta[2] + Log[mu2/s]*((12*I)*Pi + 20*zeta[2]) + 
        16*zeta[3]) + G[0, 0, x]*(67 - (44*I)*Pi + 134*zeta[2] + 
        Log[mu2/s]*(11 - (12*I)*Pi + 48*zeta[2]) + 84*zeta[3]) + 
      zeta[2]*((44*I)*Pi + 144*zeta[3]) + 
      G[0, x]*((67*I)*Pi + (-84 - (17*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((11*I)*Pi - 10*zeta[2] - 24*zeta[3]) - 45*zeta[3] - 
        120*zeta[4]) + (1105/4 + (4*I)*Pi)*zeta[4] + 
      G[1, x]*((6*I)*Pi*zeta[2] + (-6 + (2*I)*Pi)*zeta[3] + (91*zeta[4])/2) + 
      Log[mu2/s]*((14*I)*Pi*zeta[2] + (-14 + (4*I)*Pi)*zeta[3] + 
        91*zeta[4]) + 76*zeta[5])/(1 - x)^2 + 
    x*(514415/3888 + ((21839*I)/324)*Pi + 48*G[0, 0, 0, 0, 0, x] + 
      4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] - 
      4*G[0, 0, 1, 0, 0, x] - 20*G[0, 0, 1, 0, 1, x] - 
      20*G[0, 0, 1, 1, 0, x] + 26*G[0, 0, 1, 1, 1, x] - 
      24*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
      20*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 0, 0, x] - 
      4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] - 
      60*G[0, 1, 1, 1, 1, x] - 48*G[1, 0, 0, 0, 0, x] - 
      4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
      4*G[1, 0, 1, 0, 0, x] + 20*G[1, 0, 1, 0, 1, x] + 
      20*G[1, 0, 1, 1, 0, x] - 26*G[1, 0, 1, 1, 1, x] + 
      24*G[1, 1, 0, 0, 0, x] - 20*G[1, 1, 0, 0, 1, x] - 
      20*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 0, x] + 
      4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] + 
      60*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(18 + (28*I)*Pi - 
        36*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-30 + (20*I)*Pi - 32*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-15 - (2*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(6 - (4*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*((-4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*((-4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*((16*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*((20*I)*Pi - 4*Log[mu2/s]) + (-49/24 - ((5*I)/3)*Pi)*
       Log[mu2/s]^4 - Log[mu2/s]^5/2 + G[1, 1, 1, 0, x]*
       (-18 + (4*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (18 + (4*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, 1, x]*
       (-18 - (16*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (18 - (20*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 1, x]*
       (-3 + (2*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 0, 0, x]*
       (12 + (4*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (12 - (20*I)*Pi + 32*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       ((-28*I)*Pi + 36*Log[mu2/s]) + G[1, 0, 0, x]*(-23/2 - (6*I)*Pi + 
        (-18 + (28*I)*Pi)*Log[mu2/s] - 72*zeta[2]) + 
      G[0, 1, 1, x]*(20 + (21*I)*Pi + (21 + (34*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 69*zeta[2]) + G[0, 1, 0, x]*(-18 - (6*I)*Pi + 
        (-18 + (4*I)*Pi)*Log[mu2/s] - 52*zeta[2]) + 
      G[1, 0, 1, x]*(11/2 + (15*I)*Pi + (18 + (4*I)*Pi)*Log[mu2/s] - 
        48*zeta[2]) + Log[mu2/s]^3*(-379/54 - ((31*I)/6)*Pi + 
        (46*zeta[2])/3) + G[0, 0, 1, x]*(-18 - (15*I)*Pi + 
        (-18 - (4*I)*Pi)*Log[mu2/s] + 48*zeta[2]) + 
      G[1, 1, 0, x]*(11/2 + (6*I)*Pi + (18 - (4*I)*Pi)*Log[mu2/s] + 
        52*zeta[2]) + G[1, 1, 1, x]*(-15/2 - (21*I)*Pi + 
        (-21 - (34*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 69*zeta[2]) + 
      G[0, 0, 0, x]*(24 + (6*I)*Pi + (18 - (28*I)*Pi)*Log[mu2/s] + 
        72*zeta[2]) + zeta[2]*(-9781/108 + ((37*I)/3)*Pi - (553*zeta[3])/6) + 
      G[0, 0, x]*(-49/4 + (12*I)*Pi*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
        Log[mu2/s]*(-6 - 76*zeta[2]) + (-24 - (32*I)*Pi)*zeta[2] - 
        44*zeta[3]) + G[1, 1, x]*(-73/4 - (8*I)*Pi + (11*I)*Pi*Log[mu2/s]^2 + 
        4*Log[mu2/s]^3 + Log[mu2/s]*(-6 - (3*I)*Pi - 56*zeta[2]) + 
        (57 - (47*I)*Pi)*zeta[2] - 34*zeta[3]) + (-4597/54 - ((34*I)/3)*Pi)*
       zeta[3] + Log[mu2/s]^2*(97/108 - ((163*I)/18)*Pi + 
        (143/4 + (13*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      G[0, 1, x]*(61/4 + (8*I)*Pi - (11*I)*Pi*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
        (-39 + (47*I)*Pi)*zeta[2] + Log[mu2/s]*(6 + (3*I)*Pi + 56*zeta[2]) + 
        34*zeta[3]) + G[1, 0, x]*(61/4 - (12*I)*Pi*Log[mu2/s]^2 - 
        4*Log[mu2/s]^3 + (6 + (32*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(6 + 76*zeta[2]) + 44*zeta[3]) + 
      Log[mu2/s]*(21839/324 + ((961*I)/54)*Pi + (167/9 + ((43*I)/2)*Pi)*
         zeta[2] + (-52/3 - ((38*I)/3)*Pi)*zeta[3] - (515*zeta[4])/4) + 
      G[1, x]*(27/4 + (16*I)*Pi + (3 + ((10*I)/3)*Pi)*Log[mu2/s]^3 + 
        (5*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(12 + (9*I)*Pi - 32*zeta[2]) + 
        (-69 - (27*I)*Pi)*zeta[2] + Log[mu2/s]*(19 + (24*I)*Pi + 
          (-75 - (20*I)*Pi)*zeta[2] - (26*zeta[3])/3) + 
        (6 - ((158*I)/3)*Pi)*zeta[3] - (75*zeta[4])/4) + 
      (-733/8 - ((245*I)/2)*Pi)*zeta[4] + 
      G[0, x]*(-27/4 + (61/2 + (6*I)*Pi)*zeta[2] + (-6 + (48*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-3 + (18 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
        125*zeta[4]) + (193*zeta[5])/2) + 
    (1 + ((153*I)/8)*Pi + 6*G[0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, 1, x] + 
      6*G[0, 1, 0, 0, x] + (-6 + (5*I)*Pi)*G[0, 1, 0, 1, x] + 
      (-6 + (2*I)*Pi)*G[0, 1, 1, 0, x] + (-16 + (3*I)*Pi)*G[0, 1, 1, 1, x] + 
      12*G[1, 0, 0, 0, x] + (-3 - (7*I)*Pi)*G[1, 0, 0, 1, x] - 
      3*G[1, 0, 1, 0, x] + (5 + (7*I)*Pi)*G[1, 1, 0, 1, x] + 
      (5 - (2*I)*Pi)*G[1, 1, 1, 0, x] - 6*G[0, 0, 0, 1, 1, x] + 
      8*G[0, 0, 1, 1, 1, x] + 5*G[0, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 0, 0, x] + 
      3*G[0, 1, 1, 1, 1, x] - 7*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] + 
      6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] - 
      8*G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] + 
      5*G[1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 0, 0, x] - 
      20*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, x]*(19 + (4*I)*Pi - 
        4*Log[mu2/s]) + G[0, 0, x]*(-53/4 + (5*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-23/2 + (8*I)*Pi - 2*Log[mu2/s]) - 
      (I/4)*Pi*Log[mu2/s]^2 + G[1, 1, 0, 0, x]*(-3 - (2*I)*Pi + 
        4*Log[mu2/s]) + G[1, 1, 1, 1, x]*(5/2 - (14*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-1 + (2*I)*Pi + (4*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
      G[1, 0, 1, x]*(-1 - ((29*I)/2)*Pi - (2*I)*Pi*Log[mu2/s] - 15*zeta[2]) + 
      G[0, 1, 1, x]*(15/4 - ((31*I)/2)*Pi + (13/2 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (17*zeta[2])/2) + G[0, 1, 0, x]*(2 - 2*zeta[2]) + 
      G[1, 0, 0, x]*(-31/2 + (3*I)*Pi - 6*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 1, 1, x]*(25/2 + ((21*I)/2)*Pi + (3 + (8*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 2*zeta[2]) + G[0, 0, 1, x]*(2 + (19*I)*Pi - 
        (4*I)*Pi*Log[mu2/s] + 14*zeta[2]) + 
      ((4*I)*Pi*G[0, 1, x] + 4*G[0, 1, 1, x] + (3/2 - (I/2)*Pi)*
         G[1, 0, 1, x] + (3/2 + I*Pi)*G[1, 1, 0, x] + (-8 + ((3*I)/2)*Pi)*
         G[1, 1, 1, x] - G[1, 0, 1, 1, x]/2 + 6*G[1, 1, 0, 0, x] - 
        5*G[1, 1, 0, 1, x] - 5*G[1, 1, 1, 0, x] + (13*G[1, 1, 1, 1, x])/2 + 
        G[1, 0, x]*(((3*I)/2)*Pi + 4*zeta[2]) + G[1, 1, x]*
         (69/8 - ((13*I)/4)*Pi + (13/4 - (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 + (35*zeta[2])/4) + G[1, x]*(((69*I)/8)*Pi - 
          (I/4)*Pi*Log[mu2/s]^2 + (-15 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((13*I)/4)*Pi + 3*zeta[2]) - (5*zeta[3])/2))/x + 
      G[1, 0, x]*(-3/2 - ((33*I)/2)*Pi + Log[mu2/s]*((-6*I)*Pi - 4*zeta[2]) + 
        (20 - (2*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      G[1, 1, x]*(-67/8 + ((5*I)/2)*Pi + (-11/4 - I*Pi)*Log[mu2/s]^2 - 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(-9 - ((5*I)/2)*Pi - 11*zeta[2]) - 
        (65*zeta[2])/4 - (5*zeta[3])/3) + (-21 + (13*I)*Pi)*zeta[3] + 
      G[0, 1, x]*(-3/2 + ((23*I)/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (1 + ((9*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((13*I)/2)*Pi + 
          10*zeta[2]) + zeta[3]) + x^2*(-6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 
        3*G[0, 1, 0, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 
        6*G[1, 1, 1, x] + G[0, 1, x]*(-15/4 - 3*Log[mu2/s]) + 
        G[1, 0, x]*(-15/4 - 3*Log[mu2/s]) + G[0, 0, x]*
         (15/4 + 3*Log[mu2/s]) + G[1, 1, x]*(15/4 + 3*Log[mu2/s]) + 
        (45*zeta[2])/4 - 9*G[0, x]*zeta[2] - 9*G[1, x]*zeta[2] + 
        9*Log[mu2/s]*zeta[2] + 3*zeta[3]) + 
      G[0, x]*(8 - ((47*I)/4)*Pi + (39/2 + (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(3 - (3*I)*Pi + 6*zeta[2]) + 3*zeta[3]) + 
      zeta[2]*(-35 + ((67*I)/4)*Pi + 24*zeta[3]) + 
      G[1, x]*(85/8 - ((53*I)/8)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        (55/2 - ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(-1/4 - ((11*I)/4)*Pi + 
          (21*zeta[2])/2) + (33/2 + (I/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(13/4 - ((19*I)/2)*Pi + (41/2 + (4*I)*Pi)*zeta[2] + 
          10*zeta[3]) - 27*zeta[4]) + (-23 - (4*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(1/2 + ((25*I)/4)*Pi + (-3 + (6*I)*Pi)*zeta[2] + 
        (-6 - (4*I)*Pi)*zeta[3] + 11*zeta[4]) + 
      (-1 - (8*I)*Pi - 8*G[0, 0, 0, x] + (-4 - (7*I)*Pi)*G[0, 0, 1, x] - 
        4*G[0, 1, 0, x] + (-2 - (2*I)*Pi)*G[1, 0, 1, x] + 
        (-2 + (4*I)*Pi)*G[1, 1, 0, x] - 7*G[0, 0, 1, 1, x] - 
        8*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
        8*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
        4*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 
        G[0, 1, 1, x]*(14 + (4*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, x]*(45/4 - (8*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, 0, x]*(57/2 - (4*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 0, x]*(3 + ((53*I)/2)*Pi + (8*I)*Pi*Log[mu2/s] - 40*zeta[2]) + 
        G[0, 1, x]*(3 + (10*I)*Pi + (4*I)*Pi*Log[mu2/s] - 37*zeta[2]) + 
        (16 - ((51*I)/2)*Pi)*zeta[2] + G[1, 1, x]*((-2*I)*Pi + 6*zeta[2]) + 
        G[0, x]*(-8 + ((45*I)/4)*Pi + Log[mu2/s]*(-3 + (4*I)*Pi - 
            8*zeta[2]) + (-29/2 - (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
        (55/2 - (21*I)*Pi)*zeta[3] + G[1, x]*(1/2 + (3*I)*Pi + 
          (-5 - (4*I)*Pi)*zeta[2] - 4*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
        Log[mu2/s]*(-1/2 - (3*I)*Pi + (6 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
        (163*zeta[4])/4)/(1 - x) + x*(2157/64 + ((447*I)/16)*Pi + 
        12*G[0, 0, 0, x] - 6*G[0, 0, 1, x] - 6*G[0, 1, 0, x] + 
        G[1, 0, 0, x]/2 - (13*G[1, 0, 1, x])/2 - (13*G[1, 1, 0, x])/2 + 
        (25*G[1, 1, 1, x])/2 + G[1, 1, x]*(-73/4 - 6*Log[mu2/s]) + 
        G[0, 0, x]*(-49/4 - 6*Log[mu2/s]) + (5/8 + ((5*I)/12)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^5/12 + G[0, 1, x]*(61/4 + 6*Log[mu2/s]) + 
        G[1, 0, x]*(61/4 + 6*Log[mu2/s]) + Log[mu2/s]^3*
         (91/24 + ((5*I)/2)*Pi - (16*zeta[2])/3) + 
        G[0, x]*(-27/4 - 3*Log[mu2/s] + (37*zeta[2])/2) + 
        G[1, x]*(27/4 + 3*Log[mu2/s] + 19*zeta[2]) + 
        Log[mu2/s]^2*(101/8 + ((91*I)/8)*Pi + (-21 - (6*I)*Pi)*zeta[2] - 
          (43*zeta[3])/6) + (-371/6 - ((37*I)/2)*Pi)*zeta[3] + 
        zeta[2]*(-1619/16 - ((107*I)/8)*Pi + (307*zeta[3])/6) + 
        (339/16 + ((17*I)/8)*Pi)*zeta[4] + Log[mu2/s]*
         (447/16 + ((101*I)/4)*Pi + (-615/8 - (12*I)*Pi)*zeta[2] + 
          (-37/2 - ((43*I)/3)*Pi)*zeta[3] + (337*zeta[4])/8) - 3*zeta[5]) - 
      4*zeta[5] + (2*G[0, 0, 0, x] + 2*G[0, 1, 0, x] - I*Pi*G[1, 1, 0, x] + 
        (6*I)*Pi*G[0, 0, 0, 1, x] + 2*G[0, 1, 0, 0, x] + 
        (-2 - (6*I)*Pi)*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 
        4*G[1, 0, 0, 0, x] + (-1 + (2*I)*Pi)*G[1, 0, 0, 1, x] - 
        G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] + 6*G[0, 0, 0, 1, 1, x] - 
        8*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 1, 1, x] + 
        2*G[1, 0, 0, 1, 1, x] + G[1, 0, 0, x]*(-7 + I*Pi - 2*Log[mu2/s]) + 
        G[0, 0, x]*(2 + (3*I)*Pi - Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (6 - (4*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, x]*(2 + (6*I)*Pi + 
          (4*I)*Pi*Log[mu2/s] - 14*zeta[2]) + G[1, 0, 1, x]*
         ((-I)*Pi - 2*zeta[2]) + G[0, 1, 1, x]*((-2*I)*Pi + 6*zeta[2]) + 
        G[1, 0, x]*((-7*I)*Pi - (2*I)*Pi*Log[mu2/s] + 10*zeta[2]) + 
        zeta[2]*((9*I)*Pi - 24*zeta[3]) + (-9 + (8*I)*Pi)*zeta[3] + 
        G[0, x]*((2*I)*Pi + (-1 + I*Pi)*zeta[2] + Log[mu2/s]*
           ((-I)*Pi + 2*zeta[2]) + zeta[3]) + G[0, 1, x]*
         ((2*I)*Pi + (3 - (4*I)*Pi)*zeta[2] - 4*Log[mu2/s]*zeta[2] + 
          4*zeta[3]) + Log[mu2/s]*((2*I)*Pi*zeta[2] + (-2 + (4*I)*Pi)*
           zeta[3] - 11*zeta[4]) + G[1, x]*((2*I)*Pi*zeta[3] - 
          (11*zeta[4])/2) + (-71/4 + (4*I)*Pi)*zeta[4] + 4*zeta[5])/
       (1 - x)^2)/Nc^2 + Nc*Nf*(((463*I)/18)*Pi - 
      (12*I)*Pi*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, 1, x] - 
      (100*G[0, 1, 1, 1, x])/3 - (4*I)*Pi*G[1, 0, 0, 1, x] - 
      22*G[1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, x] - 12*G[0, 0, 0, 1, 1, x] + 
      16*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 1, 1, x] - 
      4*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(82/3 + (8*I)*Pi - 
        8*Log[mu2/s]) + G[1, 1, 1, x]*(308/9 + (2*I)*Pi - 4*Log[mu2/s]) + 
      ((8*I)*Pi*G[0, 1, x] + 8*G[0, 1, 1, x] - (50*G[1, 1, 1, x])/3 + 
        G[1, 1, x]*(319/18 - ((25*I)/3)*Pi + (25*Log[mu2/s])/3) + 
        G[1, x]*(((319*I)/18)*Pi + ((25*I)/3)*Pi*Log[mu2/s] - 
          (74*zeta[2])/3))/x + G[0, 1, 1, x]*(112/9 - ((50*I)/3)*Pi + 
        (50*Log[mu2/s])/3 - 12*zeta[2]) + G[1, 0, 1, x]*
       ((-22*I)*Pi + 4*zeta[2]) + G[1, 1, x]*(-2933/54 + ((154*I)/9)*Pi + 
        (-154/9 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + (77*zeta[2])/3) + 
      G[0, 0, 1, x]*(((82*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
      G[0, 1, x]*(((112*I)/9)*Pi + (-182/3 + (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((50*I)/3)*Pi + 8*zeta[2]) - 8*zeta[3]) + 
      (-16 + ((10*I)/3)*Pi)*zeta[3] + zeta[2]*(44/3 + (16*I)*Pi + 
        48*zeta[3]) + (-55/6 - (8*I)*Pi)*zeta[4] + 
      x*(14063/1296 + ((2573*I)/324)*Pi - ((4*I)/3)*Pi*G[0, 0, 1, x] + 
        ((4*I)/3)*Pi*G[1, 0, 1, x] - (4*G[0, 0, 1, 1, x])/3 + 
        8*G[0, 1, 1, 1, x] + (4*G[1, 0, 1, 1, x])/3 - 8*G[1, 1, 1, 1, x] + 
        G[0, 1, 1, x]*(-40/9 + (4*I)*Pi - 4*Log[mu2/s]) + 
        (29/18 + (I/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
        G[1, 1, 1, x]*(40/9 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, x]*(((40*I)/9)*Pi + (4*I)*Pi*Log[mu2/s] - (28*zeta[2])/3) + 
        Log[mu2/s]^2*(101/18 + ((47*I)/18)*Pi - (25*zeta[2])/6) + 
        (-2203/108 - ((97*I)/18)*Pi)*zeta[2] + G[0, 1, x]*
         (((-40*I)/9)*Pi - (4*I)*Pi*Log[mu2/s] + (28*zeta[2])/3) + 
        Log[mu2/s]*(1295/108 + ((191*I)/27)*Pi + (-305/18 - ((11*I)/3)*Pi)*
           zeta[2] - (20*zeta[3])/3) - (157*zeta[3])/9 + 
        G[1, x]*(-328/81 - ((112*I)/27)*Pi + (-20/9 - (2*I)*Pi)*
           Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + (130/9 + ((14*I)/3)*Pi)*
           zeta[2] + Log[mu2/s]*(-112/27 - ((40*I)/9)*Pi + (38*zeta[2])/3) + 
          12*zeta[3]) + (43*zeta[4])/4) + 
      G[1, x]*(463/18 - ((2483*I)/54)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(25/3 - ((154*I)/9)*Pi - (62*zeta[2])/3) + 
        (196/9 - (17*I)*Pi)*zeta[2] + (26/3 - (4*I)*Pi)*zeta[3] + 
        11*zeta[4]) + Log[mu2/s]*(((25*I)/3)*Pi + 16*zeta[2] - 
        (8*I)*Pi*zeta[3] + 22*zeta[4]) + ((-24*I)*Pi*G[0, 0, 0, 1, x] + 
        (24*I)*Pi*G[0, 1, 0, 1, x] - (8*I)*Pi*G[1, 0, 0, 1, x] - 
        24*G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 1, x] + 
        24*G[0, 1, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 1, x]*(2/3 + (16*I)*Pi - 16*Log[mu2/s]) - 
        24*G[0, 1, 1, x]*zeta[2] + 8*G[1, 0, 1, x]*zeta[2] + 
        G[0, 0, 1, x]*(((2*I)/3)*Pi - (16*I)*Pi*Log[mu2/s] + 56*zeta[2]) + 
        G[0, 1, x]*((-2/3 + (16*I)*Pi)*zeta[2] + 16*Log[mu2/s]*zeta[2] - 
          16*zeta[3]) + ((2*I)/3)*Pi*zeta[3] + 96*zeta[2]*zeta[3] + 
        (-11/6 - (16*I)*Pi)*zeta[4] + G[1, x]*((-8*I)*Pi*zeta[3] + 
          22*zeta[4]) + Log[mu2/s]*((-16*I)*Pi*zeta[3] + 44*zeta[4]) - 
        16*zeta[5])/(1 - x)^2 - 8*zeta[5] + 
      ((36*I)*Pi*G[0, 0, 0, 1, x] - (36*I)*Pi*G[0, 1, 0, 1, x] + 
        32*G[0, 1, 1, 1, x] + (12*I)*Pi*G[1, 0, 0, 1, x] + 
        24*G[1, 0, 1, 1, x] + 36*G[0, 0, 0, 1, 1, x] - 
        48*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 1, 1, x] + 
        12*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(-28 - (24*I)*Pi + 
          24*Log[mu2/s]) + G[0, 0, 1, x]*((-28*I)*Pi + (24*I)*Pi*Log[mu2/s] - 
          84*zeta[2]) + G[1, 0, 1, x]*((24*I)*Pi - 12*zeta[2]) - 
        24*G[1, 1, x]*zeta[2] + G[0, 1, 1, x]*(-94/3 + (16*I)*Pi - 
          16*Log[mu2/s] + 36*zeta[2]) + zeta[2]*(-118/3 - (16*I)*Pi - 
          144*zeta[3]) + (16 - (4*I)*Pi)*zeta[3] + 
        G[0, 1, x]*(((-94*I)/3)*Pi + Log[mu2/s]*((-16*I)*Pi - 24*zeta[2]) + 
          (60 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
        Log[mu2/s]*(-16*zeta[2] + (24*I)*Pi*zeta[3] - 66*zeta[4]) + 
        G[1, x]*((94/3 + (16*I)*Pi)*zeta[2] + 16*Log[mu2/s]*zeta[2] + 
          (-16 + (12*I)*Pi)*zeta[3] - 33*zeta[4]) + (11 + (24*I)*Pi)*
         zeta[4] + 24*zeta[5])/(1 - x)) + 
    (Nf*(((-259*I)/18)*Pi + (-16 - ((32*I)/3)*Pi)*G[0, 0, 0, x] + 
       (64/3 - ((4*I)/3)*Pi)*G[1, 0, 0, x] + (-32/3 + (24*I)*Pi)*
        G[0, 0, 0, 1, x] - (32*G[0, 0, 1, 0, x])/3 + (4*G[0, 1, 0, 0, x])/3 + 
       (-20/3 - (24*I)*Pi)*G[0, 1, 0, 1, x] - (20*G[0, 1, 1, 0, x])/3 + 
       (188*G[0, 1, 1, 1, x])/3 + (-4/3 + (8*I)*Pi)*G[1, 0, 0, 1, x] - 
       (4*G[1, 0, 1, 0, x])/3 + 46*G[1, 0, 1, 1, x] - (28*G[1, 1, 0, 0, x])/
        3 - (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/3 + 
       6*G[1, 1, 1, 1, x] + 24*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 1, x] - 
       24*G[0, 1, 0, 1, 1, x] + 8*G[1, 0, 0, 1, 1, x] + 
       G[1, 1, 1, x]*(-520/9 - ((10*I)/3)*Pi - 4*Log[mu2/s]) + 
       G[1, 1, 0, x]*(50/9 - (12*I)*Pi + (8*Log[mu2/s])/3) + 
       G[0, 1, 0, x]*(136/9 + (16*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*
        (-140/3 - (16*I)*Pi + 16*Log[mu2/s]) + G[0, 0, 1, x]*
        (136/9 - (52*I)*Pi + (16/3 + (16*I)*Pi)*Log[mu2/s] - 56*zeta[2]) + 
       G[1, 1, x]*(3727/54 - ((70*I)/3)*Pi + (260/9 + ((2*I)/3)*Pi)*
          Log[mu2/s] + Log[mu2/s]^2 - (79*zeta[2])/3) + 
       x^2*(-5*G[0, 0, x] + 5*G[0, 1, x] + 5*G[1, 0, x] - 5*G[1, 1, x] - 
         15*zeta[2]) + G[1, 0, 1, x]*(50/9 + ((142*I)/3)*Pi + 
         (8*Log[mu2/s])/3 - 8*zeta[2]) + G[1, 0, x]*(-95/9 + ((218*I)/9)*Pi + 
         (-8/3 + ((8*I)/3)*Pi)*Log[mu2/s] + (16*zeta[2])/3) + 
       G[0, 1, 1, x]*(-365/9 + ((74*I)/3)*Pi - (94*Log[mu2/s])/3 + 
         24*zeta[2]) + G[0, 0, x]*(49/3 + ((64*I)/9)*Pi + 
         (8 + ((16*I)/3)*Pi)*Log[mu2/s] + (92*zeta[2])/3) + 
       G[0, x]*(209/9 + ((112*I)/9)*Pi + Log[mu2/s]*(20/3 + ((16*I)/3)*Pi - 
           (80*zeta[2])/3) + (-920/9 - ((52*I)/3)*Pi)*zeta[2]) + 
       zeta[2]*(-47/9 - ((320*I)/9)*Pi - 96*zeta[3]) + 
       (344/9 + ((44*I)/3)*Pi)*zeta[3] + G[0, 1, x]*(-95/9 - ((253*I)/9)*Pi + 
         Log[mu2/s]*(-8/3 - (26*I)*Pi - 16*zeta[2]) + (364/3 - (16*I)*Pi)*
          zeta[2] + 16*zeta[3]) + ((-12*I)*Pi*G[0, 1, x] - 12*G[0, 1, 1, x] + 
         (2*G[1, 0, 1, x])/3 + (2/3 + (8*I)*Pi)*G[1, 1, 0, x] + 
         (70*G[1, 1, 1, x])/3 + 8*G[1, 1, 0, 0, x] + 
         G[1, 1, x]*(-449/18 + ((37*I)/3)*Pi - (35*Log[mu2/s])/3) + 
         G[1, 0, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
         G[1, x]*(((-449*I)/18)*Pi - ((35*I)/3)*Pi*Log[mu2/s] + 
           (32 - (8*I)*Pi)*zeta[2] + 8*zeta[3]))/x + 
       Log[mu2/s]*((-5*I)*Pi + (-56/3 + ((16*I)/3)*Pi)*zeta[2] + 
         (-16/3 + (16*I)*Pi)*zeta[3] - 44*zeta[4]) + 
       G[1, x]*(-677/18 + ((2527*I)/54)*Pi + I*Pi*Log[mu2/s]^2 + 
         (-103/3 + ((109*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          (-35/3 + ((236*I)/9)*Pi + 14*zeta[2]) + (-118/3 + (8*I)*Pi)*
          zeta[3] - 22*zeta[4]) + (289/3 + (16*I)*Pi)*zeta[4] + 
       x*(-108653/3888 - ((5813*I)/324)*Pi + (-8 - ((16*I)/3)*Pi)*
          G[0, 0, 0, x] + (-4 - ((16*I)/3)*Pi)*G[0, 1, 1, x] + 
         (-4 + ((16*I)/3)*Pi)*G[1, 0, 0, x] + (-8 + ((16*I)/3)*Pi)*
          G[1, 1, 1, x] - (16*G[0, 0, 0, 1, x])/3 - (16*G[0, 0, 1, 0, x])/3 - 
         (4*G[0, 0, 1, 1, x])/3 - (4*G[0, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
         (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
         (4*G[1, 0, 1, 1, x])/3 + (4*G[1, 1, 0, 0, x])/3 + 
         (16*G[1, 1, 0, 1, x])/3 + (16*G[1, 1, 1, 0, x])/3 + 
         G[1, 0, 1, x]*(34/9 + (4*I)*Pi - (8*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(34/9 + (4*I)*Pi - (8*Log[mu2/s])/3) + 
         (-47/54 - (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/12 + 
         G[0, 0, 1, x]*(74/9 - (4*I)*Pi + (8*Log[mu2/s])/3) + 
         G[0, 1, 0, x]*(74/9 - (4*I)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 0, x]*(-24 - ((38*I)/9)*Pi + (-4 - ((8*I)/3)*Pi)*Log[mu2/s] - 
           (52*zeta[2])/3) + G[1, 1, x]*(24 - ((2*I)/9)*Pi + 
           (4 - ((8*I)/3)*Pi)*Log[mu2/s] - (52*zeta[2])/3) + 
         (10651/108 + ((205*I)/18)*Pi)*zeta[2] + Log[mu2/s]^2*
          (-281/54 - ((47*I)/18)*Pi + (5*zeta[2])/2) + 
         G[0, 1, x]*(-24 + ((2*I)/9)*Pi + (-4 + ((8*I)/3)*Pi)*Log[mu2/s] + 
           (52*zeta[2])/3) + G[0, 0, x]*(24 + ((38*I)/9)*Pi + 
           (4 + ((8*I)/3)*Pi)*Log[mu2/s] + (52*zeta[2])/3) + 
         G[1, x]*(139/9 + ((16*I)/3)*Pi + (-62/9 + ((20*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(16/3 + (40*zeta[2])/3) - 4*zeta[3]) + 
         Log[mu2/s]*(-5813/324 - ((281*I)/27)*Pi + (461/18 + ((11*I)/3)*Pi)*
            zeta[2] - (4*zeta[3])/3) + (329/27 + ((32*I)/3)*Pi)*zeta[3] + 
         G[0, x]*(-139/9 - ((16*I)/3)*Pi + Log[mu2/s]*
            (-16/3 - (40*zeta[2])/3) + (-262/9 - ((20*I)/3)*Pi)*zeta[2] + 
           4*zeta[3]) + (569*zeta[4])/12) + 
       (((-209*I)/9)*Pi + (8 + (16*I)*Pi)*G[0, 0, 0, x] + 
         (-40/3 - (4*I)*Pi)*G[1, 0, 0, x] - 4*G[1, 1, 0, x] + 
         (16 - (72*I)*Pi)*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] + 
         (12 + (72*I)*Pi)*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
         64*G[0, 1, 1, 1, x] + (-4 - (24*I)*Pi)*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] - 48*G[1, 0, 1, 1, x] - 72*G[0, 0, 0, 1, 1, x] + 
         96*G[0, 0, 1, 1, 1, x] + 72*G[0, 1, 0, 1, 1, x] - 
         24*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(44 + (48*I)*Pi - 
           48*Log[mu2/s]) + G[0, 1, 0, x]*(-21 + (4*I)*Pi - 8*Log[mu2/s]) + 
         G[0, 1, 1, x]*(200/3 - (20*I)*Pi + 32*Log[mu2/s] - 72*zeta[2]) + 
         G[0, 0, x]*(-17/3 - (17*I)*Pi + (-4 - (8*I)*Pi)*Log[mu2/s] - 
           48*zeta[2]) + G[1, 0, x]*(101/9 - ((44*I)/3)*Pi + 
           (8*Log[mu2/s])/3 + 20*zeta[2]) + G[1, 0, 1, x]*
          (-4 - (52*I)*Pi + 24*zeta[2]) + G[1, 1, x]*((-4*I)*Pi + 
           48*zeta[2]) + G[0, 0, 1, x]*(-21 + (52*I)*Pi + (-8 - (48*I)*Pi)*
            Log[mu2/s] + 168*zeta[2]) + G[0, 1, x]*(101/9 + ((145*I)/3)*Pi + 
           (-136 + (48*I)*Pi)*zeta[2] + Log[mu2/s]*(8/3 + (24*I)*Pi + 
             48*zeta[2]) - 48*zeta[3]) + G[0, x]*(-209/9 - ((10*I)/9)*Pi + 
           (347/3 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*(-20/3 - ((4*I)/3)*Pi + 
             40*zeta[2]) - 4*zeta[3]) + (-73/3 - (28*I)*Pi)*zeta[3] + 
         zeta[2]*(407/9 + ((65*I)/3)*Pi + 288*zeta[3]) + 
         (-133 - (48*I)*Pi)*zeta[4] + G[1, x]*(((101*I)/9)*Pi + 
           Log[mu2/s]*(((8*I)/3)*Pi - 32*zeta[2]) + (-172/3 - (36*I)*Pi)*
            zeta[2] + (36 - (24*I)*Pi)*zeta[3] + 66*zeta[4]) + 
         Log[mu2/s]*(((-20*I)/3)*Pi + (56/3 - (8*I)*Pi)*zeta[2] + 
           (8 - (48*I)*Pi)*zeta[3] + 132*zeta[4]) - 48*zeta[5])/(1 - x) + 
       16*zeta[5] + ((8 - ((16*I)/3)*Pi)*G[0, 0, 0, x] + 
         ((4*I)/3)*Pi*G[1, 0, 0, x] + (-16/3 + (48*I)*Pi)*G[0, 0, 0, 1, x] - 
         (16*G[0, 0, 1, 0, x])/3 - (4*G[0, 1, 0, 0, x])/3 + 
         (-4 - (48*I)*Pi)*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
         (4/3 + (16*I)*Pi)*G[1, 0, 0, 1, x] + (4*G[1, 0, 1, 0, x])/3 + 
         48*G[0, 0, 0, 1, 1, x] - 64*G[0, 0, 1, 1, 1, x] - 
         48*G[0, 1, 0, 1, 1, x] + 16*G[1, 0, 0, 1, 1, x] + 
         G[0, 1, 0, x]*(53/9 - ((8*I)/3)*Pi + (8*Log[mu2/s])/3) + 
         G[0, 0, 1, 1, x]*(8/3 - (32*I)*Pi + 32*Log[mu2/s]) + 
         G[0, 0, 1, x]*(53/9 + (8/3 + (32*I)*Pi)*Log[mu2/s] - 112*zeta[2]) + 
         G[1, 0, 1, x]*(((4*I)/3)*Pi - 16*zeta[2]) - (20*G[1, 0, x]*zeta[2])/
          3 + G[0, 0, x]*(-32/3 + ((89*I)/9)*Pi + (-4 + ((8*I)/3)*Pi)*
            Log[mu2/s] + (52*zeta[2])/3) + G[0, 1, 1, x]*
          ((-4*I)*Pi + 48*zeta[2]) + zeta[2]*(((53*I)/9)*Pi - 192*zeta[3]) + 
         (-53/9 + ((40*I)/3)*Pi)*zeta[3] + G[0, x]*(((-32*I)/3)*Pi + 
           Log[mu2/s]*((-4*I)*Pi - (40*zeta[2])/3) + (-193/9 - ((20*I)/3)*Pi)*
            zeta[2] + 4*zeta[3]) + G[0, 1, x]*(((53*I)/9)*Pi + 
           Log[mu2/s]*(((8*I)/3)*Pi - 32*zeta[2]) + (20/3 - (32*I)*Pi)*
            zeta[2] + 32*zeta[3]) + Log[mu2/s]*(((8*I)/3)*Pi*zeta[2] + 
           (-8/3 + (32*I)*Pi)*zeta[3] - 88*zeta[4]) + 
         G[1, x]*(((4*I)/3)*Pi*zeta[2] + (-4/3 + (16*I)*Pi)*zeta[3] - 
           44*zeta[4]) + (110/3 + (32*I)*Pi)*zeta[4] + 32*zeta[5])/
        (1 - x)^2))/Nc + Nc^2*(1 - ((4411*I)/72)*Pi + 
      (48*I)*Pi*G[0, 0, 0, 1, x] - (47*I)*Pi*G[0, 1, 0, 1, x] + 
      (23*I)*Pi*G[1, 0, 0, 1, x] + (133/2 - (12*I)*Pi)*G[1, 0, 1, 1, x] - 
      (9*I)*Pi*G[1, 1, 0, 1, x] + 48*G[0, 0, 0, 1, 1, x] - 
      64*G[0, 0, 1, 1, 1, x] - 47*G[0, 1, 0, 1, 1, x] + 
      5*G[0, 1, 1, 1, 1, x] + 23*G[1, 0, 0, 1, 1, x] - 
      12*G[1, 0, 1, 1, 1, x] - 9*G[1, 1, 0, 1, 1, x] - 
      12*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(334/3 - I*Pi - 
        6*Log[mu2/s]) + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
      G[1, 1, 1, 1, x]*(-89/2 + (14*I)*Pi + 26*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-268/3 - (32*I)*Pi + 32*Log[mu2/s]) + 
      G[0, 0, 1, x]*(((-268*I)/3)*Pi + (32*I)*Pi*Log[mu2/s] - 112*zeta[2]) + 
      G[1, 1, 1, x]*(-1447/18 - ((27*I)/2)*Pi + (31 + (2*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 - 31*zeta[2]) + G[1, 0, 1, x]*
       (((133*I)/2)*Pi + zeta[2]) + G[0, 1, 1, x]*
       (-1729/36 + ((343*I)/6)*Pi + (-325/6 - (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (119*zeta[2])/2) + 
      ((-20*I)*Pi*G[0, 1, x] - 20*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] + 
        G[1, 0, 1, 1, x]/2 + (5*G[1, 1, 1, 1, x])/2 + 
        G[1, 1, 1, x]*(253/6 - (I/2)*Pi - 3*Log[mu2/s]) + 
        G[1, 1, x]*(-2971/72 + ((253*I)/12)*Pi + (-253/12 - ((3*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (23*zeta[2])/4) + 
        G[1, x]*(((-2971*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-253*I)/12)*Pi - 3*zeta[2]) + (373/6 - ((3*I)/4)*Pi)*
           zeta[2] - (3*zeta[3])/2))/x + zeta[2]*(-223/6 - ((163*I)/4)*Pi - 
        192*zeta[3]) + (77/2 - ((34*I)/3)*Pi)*zeta[3] + 
      G[1, 1, x]*(31799/216 - ((346*I)/9)*Pi + (-25/4 - (6*I)*Pi)*
         Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (-1241/12 + (13*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(755/18 + ((37*I)/2)*Pi + 41*zeta[2]) + 9*zeta[3]) + 
      G[0, 1, x]*(((-1729*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-325*I)/6)*Pi - 38*zeta[2]) + (575/3 - ((67*I)/2)*Pi)*
         zeta[2] + 29*zeta[3]) + Log[mu2/s]*(1/2 - ((253*I)/12)*Pi - 
        43*zeta[2] + (32*I)*Pi*zeta[3] - 88*zeta[4]) + 
      G[1, x]*(-4447/72 + ((27245*I)/216)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(3/4 - ((25*I)/4)*Pi - (27*zeta[2])/2) + 
        (-893/18 + ((209*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
         (-253/12 + ((391*I)/9)*Pi + (403/6 - (6*I)*Pi)*zeta[2] - 
          6*zeta[3]) + (-61/6 + (11*I)*Pi)*zeta[3] - (105*zeta[4])/2) + 
      (187/6 + (32*I)*Pi)*zeta[4] + (-1 - (108*I)*Pi*G[0, 0, 0, 1, x] + 
        (108*I)*Pi*G[0, 1, 0, 1, x] - 80*G[0, 1, 1, 1, x] - 
        (36*I)*Pi*G[1, 0, 0, 1, x] - 60*G[1, 0, 1, 1, x] - 
        108*G[0, 0, 0, 1, 1, x] + 144*G[0, 0, 1, 1, 1, x] + 
        108*G[0, 1, 0, 1, 1, x] - 36*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 1, x]*(72 + (72*I)*Pi - 72*Log[mu2/s]) + 
        G[0, 1, 1, x]*(238/3 - (40*I)*Pi + 40*Log[mu2/s] - 108*zeta[2]) + 
        60*G[1, 1, x]*zeta[2] + G[1, 0, 1, x]*((-60*I)*Pi + 36*zeta[2]) + 
        G[0, 0, 1, x]*((72*I)*Pi - (72*I)*Pi*Log[mu2/s] + 252*zeta[2]) + 
        G[0, 1, x]*(((238*I)/3)*Pi + (-152 + (72*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((40*I)*Pi + 72*zeta[2]) - 72*zeta[3]) + 
        (-40 + (12*I)*Pi)*zeta[3] + zeta[2]*(298/3 + (40*I)*Pi + 
          432*zeta[3]) + (-33 - (72*I)*Pi)*zeta[4] + 
        G[1, x]*(1/2 + (-238/3 - (40*I)*Pi)*zeta[2] - 40*Log[mu2/s]*zeta[2] + 
          (40 - (36*I)*Pi)*zeta[3] + 99*zeta[4]) + 
        Log[mu2/s]*(-1/2 + 40*zeta[2] - (72*I)*Pi*zeta[3] + 198*zeta[4]) - 
        72*zeta[5])/(1 - x) + x*(-542033/5184 - ((69131*I)/1296)*Pi + 
        (13/3 + (2*I)*Pi)*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 1, 0, 1, x] + 
        (4*I)*Pi*G[1, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 1, x] - 
        4*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 1, 1, x] + 
        2*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 1, 1, x] + 
        12*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(44 - (8*I)*Pi - 
          20*Log[mu2/s]) + (1/2 + ((5*I)/4)*Pi)*Log[mu2/s]^4 + 
        (3*Log[mu2/s]^5)/4 + G[1, 0, 1, 1, x]*(-13/3 + (6*I)*Pi + 
          4*Log[mu2/s]) + G[0, 1, 1, 1, x]*(-44 + 16*Log[mu2/s]) + 
        G[0, 1, 1, x]*(214/9 - (25*I)*Pi + (19 + (10*I)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 - 29*zeta[2]) + G[1, 0, 1, x]*(((-13*I)/3)*Pi + 
          (4*I)*Pi*Log[mu2/s] - 28*zeta[2]) + Log[mu2/s]^3*
         (-221/72 + ((8*I)/3)*Pi - 10*zeta[2]) + G[0, 0, 1, x]*
         (((13*I)/3)*Pi - 4*zeta[2]) + G[1, 1, 1, x]*(-214/9 + (25*I)*Pi + 
          (-19 - (14*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 61*zeta[2]) + 
        zeta[2]*(39685/432 + ((1219*I)/72)*Pi - 16*zeta[3]) + 
        G[1, 1, x]*(((-214*I)/9)*Pi + (15*I)*Pi*Log[mu2/s]^2 + 
          4*Log[mu2/s]^3 + Log[mu2/s]*((-19*I)*Pi - 80*zeta[2]) + 
          (91/3 - (27*I)*Pi)*zeta[2] - 14*zeta[3]) + 
        Log[mu2/s]^2*(-1751/72 - ((239*I)/72)*Pi + (-67/12 - (7*I)*Pi)*
           zeta[2] - (3*zeta[3])/2) + (943/9 - ((3*I)/2)*Pi)*zeta[3] + 
        G[0, 1, x]*(((214*I)/9)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
          (-91/3 - I*Pi)*zeta[2] + Log[mu2/s]*((19*I)*Pi + 4*zeta[2]) + 
          14*zeta[3]) + G[1, x]*(2428/81 + ((484*I)/27)*Pi + 
          (2/3 - (6*I)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/2 + 
          (-358/9 - ((14*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*(53/9 + (2*I)*Pi + 
            38*zeta[2]) + (-66 + (6*I)*Pi)*zeta[3] + Log[mu2/s]*
           (484/27 + ((106*I)/9)*Pi + (-38/3 + (20*I)*Pi)*zeta[2] + 
            10*zeta[3]) - (203*zeta[4])/4) + (-205/16 + ((155*I)/8)*Pi)*
         zeta[4] + Log[mu2/s]*(-35993/432 - ((3317*I)/108)*Pi + 
          (3359/72 + ((31*I)/6)*Pi)*zeta[2] + (175/6 + (3*I)*Pi)*zeta[3] + 
          (329*zeta[4])/8) - (13*zeta[5])/2) + 32*zeta[5] + 
      ((60*I)*Pi*G[0, 0, 0, 1, x] - (60*I)*Pi*G[0, 1, 0, 1, x] + 
        (20*I)*Pi*G[1, 0, 0, 1, x] + 60*G[0, 0, 0, 1, 1, x] - 
        80*G[0, 0, 1, 1, 1, x] - 60*G[0, 1, 0, 1, 1, x] + 
        20*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(-2/3 - (40*I)*Pi + 
          40*Log[mu2/s]) + G[0, 0, 1, x]*(((-2*I)/3)*Pi + 
          (40*I)*Pi*Log[mu2/s] - 140*zeta[2]) + 60*G[0, 1, 1, x]*zeta[2] - 
        20*G[1, 0, 1, x]*zeta[2] - ((2*I)/3)*Pi*zeta[3] - 
        240*zeta[2]*zeta[3] + G[0, 1, x]*((2/3 - (40*I)*Pi)*zeta[2] - 
          40*Log[mu2/s]*zeta[2] + 40*zeta[3]) + Log[mu2/s]*
         ((40*I)*Pi*zeta[3] - 110*zeta[4]) + G[1, x]*((20*I)*Pi*zeta[3] - 
          55*zeta[4]) + (11/6 + (40*I)*Pi)*zeta[4] + 40*zeta[5])/
       (1 - x)^2)) + e^2*(6 - ((26309*I)/216)*Pi - 
    180*G[0, 0, 0, 0, 0, 0, x] + 104*G[0, 0, 0, 0, 0, 1, x] + 
    104*G[0, 0, 0, 0, 1, 0, x] + 20*G[0, 0, 0, 0, 1, 1, x] - 
    70*G[0, 0, 0, 1, 0, 0, x] - 8*G[0, 0, 0, 1, 0, 1, x] - 
    8*G[0, 0, 0, 1, 1, 0, x] - 30*G[0, 0, 0, 1, 1, 1, x] - 
    174*G[0, 0, 1, 0, 0, 0, x] + 34*G[0, 0, 1, 0, 0, 1, x] + 
    34*G[0, 0, 1, 0, 1, 0, x] - 48*G[0, 0, 1, 0, 1, 1, x] + 
    190*G[0, 0, 1, 1, 0, 0, x] - 4*G[0, 0, 1, 1, 0, 1, x] - 
    4*G[0, 0, 1, 1, 1, 0, x] + 18*G[0, 0, 1, 1, 1, 1, x] - 
    132*G[0, 1, 0, 0, 0, 0, x] + 40*G[0, 1, 0, 0, 0, 1, x] + 
    40*G[0, 1, 0, 0, 1, 0, x] + 32*G[0, 1, 0, 0, 1, 1, x] + 
    110*G[0, 1, 0, 1, 0, 0, x] - 14*G[0, 1, 0, 1, 0, 1, x] - 
    14*G[0, 1, 0, 1, 1, 0, x] - 66*G[0, 1, 0, 1, 1, 1, x] + 
    144*G[0, 1, 1, 0, 0, 0, x] + 8*G[0, 1, 1, 0, 0, 1, x] + 
    8*G[0, 1, 1, 0, 1, 0, x] - 78*G[0, 1, 1, 0, 1, 1, x] - 
    78*G[0, 1, 1, 1, 0, 0, x] - 18*G[0, 1, 1, 1, 0, 1, x] - 
    18*G[0, 1, 1, 1, 1, 0, x] + 20*G[0, 1, 1, 1, 1, 1, x] + 
    62*G[1, 0, 0, 0, 0, 0, x] - 6*G[1, 0, 0, 0, 0, 1, x] - 
    6*G[1, 0, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 0, 1, 1, x] + 
    104*G[1, 0, 0, 1, 0, 0, x] - 70*G[1, 0, 0, 1, 0, 1, x] - 
    70*G[1, 0, 0, 1, 1, 0, x] + 80*G[1, 0, 0, 1, 1, 1, x] + 
    142*G[1, 0, 1, 0, 0, 0, x] - 60*G[1, 0, 1, 0, 0, 1, x] - 
    60*G[1, 0, 1, 0, 1, 0, x] + 22*G[1, 0, 1, 1, 0, 0, x] - 
    124*G[1, 0, 1, 1, 0, 1, x] - 124*G[1, 0, 1, 1, 1, 0, x] + 
    150*G[1, 0, 1, 1, 1, 1, x] + 120*G[1, 1, 0, 0, 0, 0, x] - 
    16*G[1, 1, 0, 0, 0, 1, x] - 16*G[1, 1, 0, 0, 1, 0, x] - 
    96*G[1, 1, 0, 0, 1, 1, x] + 40*G[1, 1, 0, 1, 0, 0, x] - 
    78*G[1, 1, 0, 1, 0, 1, x] - 78*G[1, 1, 0, 1, 1, 0, x] + 
    148*G[1, 1, 0, 1, 1, 1, x] + 48*G[1, 1, 1, 0, 0, 0, x] - 
    32*G[1, 1, 1, 0, 0, 1, x] - 32*G[1, 1, 1, 0, 1, 0, x] + 
    38*G[1, 1, 1, 0, 1, 1, x] + 40*G[1, 1, 1, 1, 0, 0, x] - 
    116*G[1, 1, 1, 1, 0, 1, x] - 116*G[1, 1, 1, 1, 1, 0, x] + 
    220*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
     (578/3 - (126*I)*Pi - 230*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (200 + (6*I)*Pi - 118*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (200 - (196*I)*Pi - 118*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (-144 - (2*I)*Pi - 106*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (-101 - (14*I)*Pi - 96*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-167 + (70*I)*Pi - 82*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (-122 - (6*I)*Pi - 62*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (-153 - (8*I)*Pi - 34*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (35 - (18*I)*Pi - 34*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (161 + (38*I)*Pi - 34*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (161 + (62*I)*Pi - 34*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (101 - (38*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (101 + (162*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (50 - (158*I)*Pi - 18*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (44 - (26*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (44 + (26*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (-124/3 + (8*I)*Pi - 2*Log[mu2/s]) + ((2*I)/3)*Pi*Log[mu2/s]^3 + 
    G[0, 1, 1, 1, 1, x]*(-276 + (10*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-48 - (72*I)*Pi + 20*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-43 + (90*I)*Pi + 20*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(14 - (8*I)*Pi + 30*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(-425/3 + (44*I)*Pi + 30*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(14 - (82*I)*Pi + 30*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(-139 - (6*I)*Pi + 32*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(68 - (38*I)*Pi + 32*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(68 - (64*I)*Pi + 32*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(-256/3 - (22*I)*Pi + 58*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(93 - (10*I)*Pi + 92*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(93 + (32*I)*Pi + 92*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(53 + (36*I)*Pi + 112*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(53 + (118*I)*Pi + 112*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(-258 + (194*I)*Pi + 270*Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(-282 + (71*I)*Pi + (-80 + (78*I)*Pi)*Log[mu2/s] + 
      60*Log[mu2/s]^2 - 204*zeta[2]) + G[0, 1, 0, 0, x]*
     (87 + (161*I)*Pi + (48 + (68*I)*Pi)*Log[mu2/s] + 41*Log[mu2/s]^2 - 
      199*zeta[2]) + G[0, 0, 0, 1, x]*(-282 - (19*I)*Pi + 
      (-80 + (34*I)*Pi)*Log[mu2/s] + 60*Log[mu2/s]^2 - 106*zeta[2]) + 
    G[0, 1, 0, 1, x]*(-209 + ((77*I)/3)*Pi + (-50 + (20*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 - 40*zeta[2]) + G[0, 1, 1, 1, x]*
     (3268/9 - (26*I)*Pi + (182 - (10*I)*Pi)*Log[mu2/s] - 25*Log[mu2/s]^2 + 
      31*zeta[2]) + G[0, 0, 1, 1, x]*(4501/18 + ((53*I)/3)*Pi + 
      (175/3 - (32*I)*Pi)*Log[mu2/s] - 19*Log[mu2/s]^2 + 37*zeta[2]) + 
    G[0, 0, 0, 0, x]*(310 - (78*I)*Pi + (-20 - (88*I)*Pi)*Log[mu2/s] - 
      120*Log[mu2/s]^2 + 48*zeta[2]) + G[1, 0, 0, 0, x]*
     (376 + (42*I)*Pi + (120 + (16*I)*Pi)*Log[mu2/s] + 43*Log[mu2/s]^2 + 
      51*zeta[2]) + G[1, 1, 0, 0, x]*(215/2 - (64*I)*Pi + 66*Log[mu2/s] + 
      38*Log[mu2/s]^2 + 100*zeta[2]) + G[0, 1, 1, 0, x]*
     (-209 - (149*I)*Pi + (-50 - (54*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 
      122*zeta[2]) + G[1, 1, 1, 1, x]*(-275/6 + ((284*I)/3)*Pi + 
      (-151 + (48*I)*Pi)*Log[mu2/s] + 83*Log[mu2/s]^2 + 133*zeta[2]) + 
    G[1, 1, 1, 0, x]*(-123 + (62*I)*Pi + (-26 - (18*I)*Pi)*Log[mu2/s] - 
      48*Log[mu2/s]^2 + 204*zeta[2]) + G[1, 0, 0, 1, x]*
     (-230 - ((118*I)/3)*Pi + (-42 - (12*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 
      233*zeta[2]) + G[1, 0, 1, 0, x]*(-230 - (50*I)*Pi + 
      (-42 - (6*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 235*zeta[2]) + 
    G[1, 0, 1, 1, x]*(2683/18 + (15*I)*Pi + (75 - (2*I)*Pi)*Log[mu2/s] - 
      30*Log[mu2/s]^2 + 266*zeta[2]) + G[1, 1, 0, 1, x]*
     (-123 - (55*I)*Pi + (-26 - (46*I)*Pi)*Log[mu2/s] - 48*Log[mu2/s]^2 + 
      292*zeta[2]) + G[0, 0, 0, x]*(-441 - (38*I)*Pi + 
      (36 + (3*I)*Pi)*Log[mu2/s]^2 + 21*Log[mu2/s]^3 + 
      (-278 + (213*I)*Pi)*zeta[2] + Log[mu2/s]*(-66 - (28*I)*Pi + 
        159*zeta[2]) - 300*zeta[3]) + G[1, 0, 1, x]*
     (485/2 - ((593*I)/18)*Pi + (3 - (3*I)*Pi)*Log[mu2/s]^2 + 
      (28*Log[mu2/s]^3)/3 + Log[mu2/s]*(48 + (39*I)*Pi - 188*zeta[2]) + 
      (-1037/3 - (19*I)*Pi)*zeta[2] - (500*zeta[3])/3) + 
    G[1, 1, 0, x]*(485/2 + ((65*I)/2)*Pi + (3 + (18*I)*Pi)*Log[mu2/s]^2 + 
      (28*Log[mu2/s]^3)/3 + Log[mu2/s]*(48 + (46*I)*Pi - 256*zeta[2]) + 
      (-184 - (74*I)*Pi)*zeta[2] - (362*zeta[3])/3) + 
    G[0, 1, 1, x]*(-39797/108 - ((161*I)/18)*Pi + (-40 + (5*I)*Pi)*
       Log[mu2/s]^2 + (32*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (-2935/18 + (52*I)*Pi - 82*zeta[2]) + (-1255/3 + (23*I)*Pi)*zeta[2] - 
      (358*zeta[3])/3) + G[1, 1, 1, x]*(-4969/27 - ((2147*I)/18)*Pi + 
      (116/3 + (6*I)*Pi)*Log[mu2/s]^2 - (29*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(446/9 - ((299*I)/3)*Pi - 253*zeta[2]) + 
      (175/3 - (50*I)*Pi)*zeta[2] - (320*zeta[3])/3) + 
    (3137/12 + ((1273*I)/6)*Pi)*zeta[3] - 126*zeta[3]^2 + 
    G[1, 0, 0, x]*(-1169/4 + (9*I)*Pi + (-42 - (7*I)*Pi)*Log[mu2/s]^2 - 
      (49*Log[mu2/s]^3)/3 + Log[mu2/s]*(-137 - (6*I)*Pi - 9*zeta[2]) + 
      (-190 - (11*I)*Pi)*zeta[2] + (332*zeta[3])/3) + 
    G[0, 1, 0, x]*(477 + (16*I)*Pi - (10*I)*Pi*Log[mu2/s]^2 - 
      (49*Log[mu2/s]^3)/3 + (-594 - (28*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(138 - (2*I)*Pi + 73*zeta[2]) + (608*zeta[3])/3) + 
    G[0, 0, 1, x]*(477 + ((1909*I)/18)*Pi - (8*I)*Pi*Log[mu2/s]^2 - 
      (49*Log[mu2/s]^3)/3 + (-1022/3 - (88*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(138 - ((65*I)/3)*Pi + 175*zeta[2]) + (764*zeta[3])/3) + 
    zeta[2]*(30941/18 + (385*I)*Pi + (197 - (42*I)*Pi)*zeta[3]) + 
    ((-16*I)*Pi*G[0, 0, 1, x] - 16*G[0, 0, 1, 1, x] - 
      (3*G[0, 1, 0, 1, x])/2 + (-3/2 + I*Pi)*G[0, 1, 1, 0, x] + 
      (9/2 + I*Pi)*G[1, 0, 0, 1, x] + (9*G[1, 0, 1, 0, x])/2 + 
      (-39/2 - I*Pi)*G[1, 1, 0, 0, x] + G[0, 1, 1, 0, 1, x] + 
      G[0, 1, 1, 1, 0, x] + 3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
      G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
      2*G[1, 1, 0, 1, 1, x] + 2*G[1, 1, 1, 0, 0, x] - 5*G[1, 1, 1, 0, 1, x] - 
      5*G[1, 1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, x]*(205/6 + I*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(49/3 - (2*I)*Pi - Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(22 - I*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(22 - I*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-72 + 14*Log[mu2/s]) + G[1, 1, 1, x]*
       (941/9 - (13*I)*Pi + (37 + (5*I)*Pi)*Log[mu2/s] - 
        (11*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + G[0, 1, 0, x]*
       (((-3*I)/2)*Pi - 2*zeta[2]) + G[1, 1, 0, x]*(-49/4 - (I/2)*Pi + 
        (-3 + (2*I)*Pi)*Log[mu2/s] + zeta[2]) + G[1, 0, 0, x]*
       (((9*I)/2)*Pi + 2*zeta[2]) + G[0, 1, 1, x]*(-1475/36 + ((89*I)/6)*Pi + 
        (-107/6 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[1, 0, 1, x]*(-49/4 + ((107*I)/6)*Pi + (-3 - I*Pi)*Log[mu2/s] + 
        8*zeta[2]) + G[1, 0, x]*(((-49*I)/4)*Pi + 
        Log[mu2/s]*((-3*I)*Pi - 4*zeta[2]) + (-23 - I*Pi)*zeta[2] - 
        4*zeta[3]) + G[1, 1, x]*(-24911/216 + ((1387*I)/36)*Pi + 
        (-41/4 - ((7*I)/2)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
        (-1127/12 + ((13*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (-484/9 + ((27*I)/2)*Pi + 11*zeta[2]) - (10*zeta[3])/3) + 
      G[0, 1, x]*(((-1475*I)/36)*Pi - ((107*I)/6)*Pi*Log[mu2/s] + 
        (I/2)*Pi*Log[mu2/s]^2 + (373/6 - (I/2)*Pi)*zeta[2] + 2*zeta[3]) + 
      G[1, x]*(((-24911*I)/216)*Pi + ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((-41*I)/4)*Pi - (3*zeta[2])/2) + 
        (1942/9 + ((149*I)/4)*Pi)*zeta[2] + (41/3 - ((4*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-484*I)/9)*Pi + (491/6 - I*Pi)*zeta[2] + 4*zeta[3]) - 
        (59*zeta[4])/4))/x + G[0, 1, x]*(-1945/4 - ((3293*I)/108)*Pi - 
      I*Pi*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/6 + (14977/18 + (314*I)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-12 - (40*I)*Pi + 7*zeta[2]) + 
      Log[mu2/s]*(-139 - ((883*I)/18)*Pi + (1361/3 + (71*I)*Pi)*zeta[2] - 
        (316*zeta[3])/3) + (70*zeta[3])/3 - (1721*zeta[4])/4) + 
    Log[mu2/s]^2*(1 - ((27*I)/4)*Pi + (57/2 + (42*I)*Pi)*zeta[2] + 
      (30 - (28*I)*Pi)*zeta[3] - 121*zeta[4]) + (-2159/8 - ((729*I)/4)*Pi)*
     zeta[4] + x^2*(18*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
      6*G[0, 0, 1, 0, x] - 6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
      6*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 
      6*G[1, 0, 1, 0, x] - 6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 
      18*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(-15 - 12*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-15 - 12*Log[mu2/s]) + G[0, 0, 1, x]*
       (15/2 + 6*Log[mu2/s]) + G[0, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + 
      G[1, 0, 1, x]*(15/2 + 6*Log[mu2/s]) + G[1, 1, 0, x]*
       (15/2 + 6*Log[mu2/s]) + (255*zeta[2])/8 + 9*Log[mu2/s]^2*zeta[2] + 
      G[0, 0, x]*(85/8 + (15*Log[mu2/s])/2 + 3*Log[mu2/s]^2 + 
        (33*zeta[2])/2) + G[1, 1, x]*(85/8 + (15*Log[mu2/s])/2 + 
        3*Log[mu2/s]^2 + (33*zeta[2])/2) + G[0, 1, x]*
       (-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + (39*zeta[2])/2) + 
      G[1, 0, x]*(-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + 
        (39*zeta[2])/2) + G[0, x]*((-45*zeta[2])/2 - 18*Log[mu2/s]*zeta[2] - 
        6*zeta[3]) + G[1, x]*((-45*zeta[2])/2 - 18*Log[mu2/s]*zeta[2] - 
        6*zeta[3]) + (15*zeta[3])/2 + Log[mu2/s]*((45*zeta[2])/2 + 
        6*zeta[3]) + (27*zeta[4])/4) + G[1, 0, x]*(-1945/4 - ((755*I)/4)*Pi - 
      ((7*I)/3)*Pi*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/6 + 
      (2197/2 + (218*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-12 - (39*I)*Pi + 
        50*zeta[2]) + Log[mu2/s]*(-139 - (113*I)*Pi + (418 + (57*I)*Pi)*
         zeta[2] - (28*zeta[3])/3) + (-4 + ((266*I)/3)*Pi)*zeta[3] + 
      (183*zeta[4])/4) + G[0, 0, x]*(3211/8 + ((291*I)/2)*Pi + 
      ((14*I)/3)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(9 + (36*I)*Pi - 
        114*zeta[2]) + (713/2 - (170*I)*Pi)*zeta[2] + 
      (350 - ((604*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(219/2 + (90*I)*Pi + 
        (-20 - (150*I)*Pi)*zeta[2] + 36*zeta[3]) + 132*zeta[4]) + 
    G[1, 1, x]*(320377/648 + ((4846*I)/27)*Pi + (-17/18 - (6*I)*Pi)*
       Log[mu2/s]^3 - (17*Log[mu2/s]^4)/12 + (3683/12 - ((247*I)/2)*Pi)*
       zeta[2] + Log[mu2/s]^2*(157/36 + ((233*I)/6)*Pi + (257*zeta[2])/2) + 
      (1379/9 + (88*I)*Pi)*zeta[3] + Log[mu2/s]*(6535/54 + ((1913*I)/18)*Pi + 
        (-407/6 + (56*I)*Pi)*zeta[2] + (484*zeta[3])/3) + (1687*zeta[4])/8) + 
    G[1, x]*(-33815/216 - ((40469*I)/648)*Pi - (I/4)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(2/3 - ((17*I)/18)*Pi - 4*zeta[2]) + 
      zeta[2]*(-28826/27 - ((1835*I)/12)*Pi - 55*zeta[3]) + 
      (-1097/18 - ((1570*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
       (-39/4 - ((203*I)/36)*Pi + (-106/3 - ((15*I)/2)*Pi)*zeta[2] + 
        11*zeta[3]) + Log[mu2/s]*(-1271/18 - ((1012*I)/27)*Pi + 
        (-6127/18 - ((183*I)/2)*Pi)*zeta[2] + (-22/3 - (48*I)*Pi)*zeta[3] - 
        (571*zeta[4])/2) + (-893/6 - ((1827*I)/8)*Pi)*zeta[4] - 
      108*zeta[5]) + Log[mu2/s]*(4 - ((947*I)/18)*Pi + 
      zeta[2]*(2903/6 + (140*I)*Pi - 12*zeta[3]) + (147 + (30*I)*Pi)*
       zeta[3] + (-181 - (240*I)*Pi)*zeta[4] - 92*zeta[5]) + 
    (215 - (501*I)*Pi)*zeta[5] + G[0, x]*(123/4 - ((551*I)/8)*Pi + 
      ((7*I)/6)*Pi*Log[mu2/s]^4 + zeta[2]*(-4485/4 - ((103*I)/2)*Pi - 
        117*zeta[3]) + Log[mu2/s]^2*(3 - (3*I)*Pi - 30*zeta[2] - 
        15*zeta[3]) + (-609/2 + (145*I)*Pi)*zeta[3] + 
      (349/2 + ((1497*I)/4)*Pi)*zeta[4] + Log[mu2/s]*(16 - ((47*I)/2)*Pi + 
        (-345 - (22*I)*Pi)*zeta[2] + (-126 + ((224*I)/3)*Pi)*zeta[3] + 
        (897*zeta[4])/2) + 69*zeta[5]) + 
    x*(11930183/23328 + ((546815*I)/1944)*Pi + (-54 + (16*I)*Pi)*
       G[0, 0, 0, 0, 1, x] + (-54 + (8*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
      (30 + (12*I)*Pi)*G[0, 1, 1, 0, 1, x] + (30 - (16*I)*Pi)*
       G[0, 1, 1, 1, 0, x] + (-30 - (16*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (-30 - (8*I)*Pi)*G[1, 0, 0, 1, 0, x] + (54 - (12*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (54 + (16*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
      144*G[0, 0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 0, 1, x] - 
      24*G[0, 0, 0, 0, 1, 0, x] + 40*G[0, 0, 0, 0, 1, 1, x] + 
      12*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 0, 1, 0, 1, x] - 
      4*G[0, 0, 0, 1, 1, 0, x] + 34*G[0, 0, 0, 1, 1, 1, x] + 
      60*G[0, 0, 1, 0, 0, 0, x] + 28*G[0, 0, 1, 0, 0, 1, x] + 
      28*G[0, 0, 1, 0, 1, 0, x] - 36*G[0, 0, 1, 0, 1, 1, x] - 
      68*G[0, 0, 1, 1, 0, 0, x] + 72*G[0, 0, 1, 1, 0, 1, x] + 
      72*G[0, 0, 1, 1, 1, 0, x] - 136*G[0, 0, 1, 1, 1, 1, x] + 
      124*G[0, 1, 0, 0, 0, 0, x] - 72*G[0, 1, 0, 0, 0, 1, x] - 
      72*G[0, 1, 0, 0, 1, 0, x] + 40*G[0, 1, 0, 0, 1, 1, x] + 
      32*G[0, 1, 0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, 0, 1, x] - 
      28*G[0, 1, 0, 1, 1, 0, x] - 46*G[0, 1, 0, 1, 1, 1, x] - 
      32*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 1, x] + 
      4*G[0, 1, 1, 0, 1, 0, x] + 8*G[0, 1, 1, 0, 1, 1, x] - 
      40*G[0, 1, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 1, 0, 1, x] + 
      24*G[0, 1, 1, 1, 1, 0, x] + 190*G[0, 1, 1, 1, 1, 1, x] + 
      144*G[1, 0, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 0, 1, x] + 
      24*G[1, 0, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 0, 1, 1, x] - 
      12*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
      4*G[1, 0, 0, 1, 1, 0, x] - 34*G[1, 0, 0, 1, 1, 1, x] - 
      60*G[1, 0, 1, 0, 0, 0, x] - 28*G[1, 0, 1, 0, 0, 1, x] - 
      28*G[1, 0, 1, 0, 1, 0, x] + 36*G[1, 0, 1, 0, 1, 1, x] + 
      68*G[1, 0, 1, 1, 0, 0, x] - 72*G[1, 0, 1, 1, 0, 1, x] - 
      72*G[1, 0, 1, 1, 1, 0, x] + 136*G[1, 0, 1, 1, 1, 1, x] - 
      124*G[1, 1, 0, 0, 0, 0, x] + 72*G[1, 1, 0, 0, 0, 1, x] + 
      72*G[1, 1, 0, 0, 1, 0, x] - 40*G[1, 1, 0, 0, 1, 1, x] - 
      32*G[1, 1, 0, 1, 0, 0, x] + 28*G[1, 1, 0, 1, 0, 1, x] + 
      28*G[1, 1, 0, 1, 1, 0, x] + 46*G[1, 1, 0, 1, 1, 1, x] + 
      32*G[1, 1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 1, x] - 
      4*G[1, 1, 1, 0, 1, 0, x] - 8*G[1, 1, 1, 0, 1, 1, x] + 
      40*G[1, 1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 1, 0, 1, x] - 
      24*G[1, 1, 1, 1, 1, 0, x] - 190*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, 1, x]*(-60 + (54*I)*Pi - 160*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(6 + (32*I)*Pi - 136*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-45 - (16*I)*Pi - 80*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-30 - (24*I)*Pi - 76*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(12 - (12*I)*Pi - 44*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-12 - (40*I)*Pi - 44*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(12 - (48*I)*Pi - 44*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-12 - (52*I)*Pi - 44*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-36 + (64*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-18 + (8*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-9 + (10*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-3 + (58*I)*Pi - 16*Log[mu2/s]) + 
      (-373/360 - ((5*I)/6)*Pi)*Log[mu2/s]^5 - (5*Log[mu2/s]^6)/24 + 
      G[0, 1, 0, 1, 1, x]*(36 - (58*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-12 - (8*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(66 - (10*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-24 - (64*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-18 + (12*I)*Pi + 44*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(18 + (40*I)*Pi + 44*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-18 + (48*I)*Pi + 44*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(18 + (52*I)*Pi + 44*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-18 + (24*I)*Pi + 76*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(66 + (16*I)*Pi + 80*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(132 - (32*I)*Pi + 136*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(-51 - (54*I)*Pi + 160*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(105/2 + (18*I)*Pi + (24 + (8*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 - 208*zeta[2]) + G[0, 0, 1, 1, x]*
       (-44 + (15*I)*Pi + (-39 + (14*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 - 
        205*zeta[2]) + G[1, 0, 1, 0, x]*(28 + (6 + (56*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 98*zeta[2]) + G[0, 0, 0, 0, x]*
       (-112 - (30*I)*Pi + (-108 + (56*I)*Pi)*Log[mu2/s] - 40*Log[mu2/s]^2 - 
        92*zeta[2]) + G[1, 1, 1, 1, x]*(93/2 + (93*I)*Pi + 
        (90 + (76*I)*Pi)*Log[mu2/s] - 42*Log[mu2/s]^2 - 80*zeta[2]) + 
      G[0, 1, 1, 0, x]*(1 + (12*I)*Pi + (-6 + (8*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 78*zeta[2]) + G[1, 0, 0, 1, x]*
       (28 + (42*I)*Pi + (6 + (8*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
        74*zeta[2]) + G[0, 1, 0, 1, x]*(1 + (12*I)*Pi + 
        (-6 + (48*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 50*zeta[2]) + 
      Log[mu2/s]^4*(-577/108 - ((247*I)/72)*Pi + (241*zeta[2])/24) + 
      G[1, 1, 0, 1, x]*(-105/2 - (57*I)*Pi + (-66 - (48*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 50*zeta[2]) + G[0, 0, 0, 1, x]*
       (75 + (3*I)*Pi + (66 - (8*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        74*zeta[2]) + G[1, 1, 1, 0, x]*(-105/2 - (30*I)*Pi + 
        (-66 - (8*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 78*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-20 - (48*I)*Pi + (-18 - (76*I)*Pi)*Log[mu2/s] + 
        42*Log[mu2/s]^2 + 80*zeta[2]) + G[1, 0, 0, 0, x]*
       (-16 + (12*I)*Pi + (36 - (56*I)*Pi)*Log[mu2/s] + 40*Log[mu2/s]^2 + 
        92*zeta[2]) + G[0, 0, 1, 0, x]*(75 + (18*I)*Pi + 
        (66 - (56*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 98*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-34 - (60*I)*Pi + (-33 - (14*I)*Pi)*Log[mu2/s] + 
        11*Log[mu2/s]^2 + 205*zeta[2]) + G[0, 1, 0, 0, x]*
       (24 + (48 - (8*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 208*zeta[2]) + 
      G[0, 1, 1, x]*(101/2 + (63*I)*Pi + (63/2 + (40*I)*Pi)*Log[mu2/s]^2 + 
        (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(82 + (39*I)*Pi - 162*zeta[2]) + 
        (-189/2 - (84*I)*Pi)*zeta[2] - (224*zeta[3])/3) + 
      G[1, 1, 0, x]*(39/4 + (53*I)*Pi + (27 - (6*I)*Pi)*Log[mu2/s]^2 + 
        (-93 + (94*I)*Pi)*zeta[2] + Log[mu2/s]*(53 + (12*I)*Pi + 
          116*zeta[2]) - 40*zeta[3]) + G[1, 0, 0, x]*(-89/2 - (53*I)*Pi + 
        (-27 + (34*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-65 - (12*I)*Pi - 
          180*zeta[2]) + (81 - (106*I)*Pi)*zeta[2] - 36*zeta[3]) + 
      G[0, 0, 1, x]*(-277/4 - (47*I)*Pi + (-27 - (5*I)*Pi)*Log[mu2/s]^2 + 
        (114 + (77*I)*Pi)*zeta[2] + Log[mu2/s]*(-78 - (27*I)*Pi + 
          96*zeta[2]) - 18*zeta[3]) + (-154045/324 - ((4975*I)/27)*Pi)*
       zeta[3] + (273*zeta[3]^2)/2 + Log[mu2/s]^3*
       (-2821/324 - ((325*I)/27)*Pi + (1213/36 + (12*I)*Pi)*zeta[2] + 
        (26*zeta[3])/3) + G[1, 0, 1, x]*(39/4 + (47*I)*Pi + 
        (27 + (5*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(53 + (27*I)*Pi - 
          96*zeta[2]) + (-69 - (77*I)*Pi)*zeta[2] + 18*zeta[3]) + 
      G[0, 0, 0, x]*(98 + (53*I)*Pi + (27 - (34*I)*Pi)*Log[mu2/s]^2 + 
        (27 + (106*I)*Pi)*zeta[2] + Log[mu2/s]*(90 + (12*I)*Pi + 
          180*zeta[2]) + 36*zeta[3]) + G[0, 1, 0, x]*(-277/4 - (53*I)*Pi + 
        (-27 + (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-78 - (12*I)*Pi - 
          116*zeta[2]) + (75 - (94*I)*Pi)*zeta[2] + 40*zeta[3]) + 
      G[1, 1, 1, x]*(15 - (63*I)*Pi + (-63/2 - (40*I)*Pi)*Log[mu2/s]^2 - 
        (4*Log[mu2/s]^3)/3 + (-81/2 + (84*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-57 - (39*I)*Pi + 162*zeta[2]) + (224*zeta[3])/3) + 
      zeta[2]*(-46880/81 + ((145*I)/18)*Pi + (1570/9 - (193*I)*Pi)*zeta[3]) + 
      G[1, 1, x]*(-761/8 - ((47*I)/4)*Pi + (8*I)*Pi*Log[mu2/s]^3 + 
        (7*Log[mu2/s]^4)/3 + Log[mu2/s]^2*(-6 - ((9*I)/2)*Pi - 61*zeta[2]) + 
        (158 + ((129*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-73/2 - (16*I)*Pi + 
          (159 - (92*I)*Pi)*zeta[2] - (284*zeta[3])/3) + 
        (-33 - (226*I)*Pi)*zeta[3] - (851*zeta[4])/2) + 
      Log[mu2/s]^2*(13469/324 - ((229*I)/108)*Pi + (1153/18 + ((123*I)/4)*Pi)*
         zeta[2] + (-137/18 - ((10*I)/3)*Pi)*zeta[3] - (2519*zeta[4])/16) + 
      G[0, 0, x]*(-545/8 + ((17*I)/4)*Pi + ((28*I)/3)*Pi*Log[mu2/s]^3 + 
        (7*Log[mu2/s]^4)/3 + Log[mu2/s]^2*(-6 - 90*zeta[2]) + 
        (-135 - (30*I)*Pi)*zeta[2] + Log[mu2/s]*
         (-49/2 + (-84 - (68*I)*Pi)*zeta[2] - (344*zeta[3])/3) + 
        (-18 - ((632*I)/3)*Pi)*zeta[3] - (69*zeta[4])/2) + 
      (-57185/144 - ((1075*I)/16)*Pi)*zeta[4] + 
      G[1, 0, x]*(653/8 - ((17*I)/4)*Pi - ((28*I)/3)*Pi*Log[mu2/s]^3 - 
        (7*Log[mu2/s]^4)/3 + (-39/2 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(6 + 90*zeta[2]) + (30 + ((632*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(61/2 + (12 + (68*I)*Pi)*zeta[2] + (344*zeta[3])/3) + 
        (69*zeta[4])/2) + G[0, 1, x]*(653/8 + ((47*I)/4)*Pi - 
        (8*I)*Pi*Log[mu2/s]^3 - (7*Log[mu2/s]^4)/3 + (-158 - ((93*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]^2*(6 + ((9*I)/2)*Pi + 61*zeta[2]) + 
        (21 + (226*I)*Pi)*zeta[3] + Log[mu2/s]*(61/2 + (16*I)*Pi + 
          (-87 + (92*I)*Pi)*zeta[2] + (284*zeta[3])/3) + (851*zeta[4])/2) + 
      G[1, x]*(193/8 + (32*I)*Pi + (7/4 + ((25*I)/12)*Pi)*Log[mu2/s]^4 + 
        (5*Log[mu2/s]^5)/12 + Log[mu2/s]^3*(28/3 + (7*I)*Pi - 
          (161*zeta[2])/6) + zeta[2]*(-415/4 - (121*I)*Pi - (88*zeta[3])/3) + 
        Log[mu2/s]^2*(27 + (28*I)*Pi + (-189/2 - ((49*I)/2)*Pi)*zeta[2] - 
          (46*zeta[3])/3) + (16/3 - (11*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(91/2 + (48*I)*Pi + (-208 - (63*I)*Pi)*zeta[2] + 
          (-8 - ((344*I)/3)*Pi)*zeta[3] - (83*zeta[4])/8) + 
        (2421/8 - ((2763*I)/8)*Pi)*zeta[4] - 56*zeta[5]) + 
      (431/30 - (321*I)*Pi)*zeta[5] + 
      G[0, x]*(-193/8 + (5/2 - (30*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-3 + (27 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
        zeta[2]*(521/4 + (53*I)*Pi + 90*zeta[3]) + (-147/2 + (407*I)*Pi)*
         zeta[4] + Log[mu2/s]*(-27/2 + (103 + (12*I)*Pi)*zeta[2] + 
          (-6 + (96*I)*Pi)*zeta[3] + 277*zeta[4]) + 56*zeta[5]) + 
      Log[mu2/s]*(546815/1944 + ((18653*I)/162)*Pi + 
        zeta[2]*(-12065/108 + ((143*I)/3)*Pi - (637*zeta[3])/3) + 
        (-4660/27 - ((155*I)/9)*Pi)*zeta[3] + (-11467/48 - ((993*I)/4)*Pi)*
         zeta[4] + 193*zeta[5]) - (30433*zeta[6])/64) - (10423*zeta[6])/12 + 
    ((-I)*Pi*G[1, 1, 1, 0, x] - 46*G[0, 0, 1, 0, 0, x] - 
      5*G[0, 1, 1, 0, 0, x] + (53 + (16*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      53*G[0, 1, 1, 1, 0, x] + 5*G[1, 0, 1, 0, 0, x] + 
      (-15 - (6*I)*Pi)*G[1, 0, 1, 0, 1, x] - 15*G[1, 0, 1, 1, 0, x] - 
      8*G[1, 1, 0, 0, 0, x] + (5 + (2*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
      5*G[1, 1, 0, 1, 0, x] - G[1, 1, 1, 0, 0, x] + 
      372*G[0, 0, 0, 0, 0, 0, x] - 204*G[0, 0, 0, 0, 0, 1, x] - 
      204*G[0, 0, 0, 0, 1, 0, x] + 98*G[0, 0, 0, 0, 1, 1, x] - 
      120*G[0, 0, 0, 1, 0, 1, x] - 120*G[0, 0, 0, 1, 1, 0, x] + 
      168*G[0, 0, 0, 1, 1, 1, x] + 168*G[0, 0, 1, 0, 0, 0, x] - 
      168*G[0, 0, 1, 0, 0, 1, x] - 168*G[0, 0, 1, 0, 1, 0, x] + 
      106*G[0, 0, 1, 0, 1, 1, x] - 48*G[0, 0, 1, 1, 0, 1, x] - 
      48*G[0, 0, 1, 1, 1, 0, x] + 168*G[0, 0, 1, 1, 1, 1, x] + 
      132*G[0, 1, 0, 0, 0, 0, x] - 60*G[0, 1, 0, 0, 0, 1, x] - 
      60*G[0, 1, 0, 0, 1, 0, x] - 32*G[0, 1, 0, 0, 1, 1, x] - 
      72*G[0, 1, 0, 1, 0, 1, x] - 72*G[0, 1, 0, 1, 1, 0, x] + 
      168*G[0, 1, 0, 1, 1, 1, x] + 96*G[0, 1, 1, 0, 0, 0, x] - 
      96*G[0, 1, 1, 0, 0, 1, x] - 96*G[0, 1, 1, 0, 1, 0, x] + 
      112*G[0, 1, 1, 0, 1, 1, x] - 84*G[1, 0, 0, 0, 0, 0, x] + 
      60*G[1, 0, 0, 0, 0, 1, x] + 60*G[1, 0, 0, 0, 1, 0, x] - 
      30*G[1, 0, 0, 0, 1, 1, x] + 24*G[1, 0, 0, 1, 0, 1, x] + 
      24*G[1, 0, 0, 1, 1, 0, x] - 56*G[1, 0, 0, 1, 1, 1, x] - 
      36*G[1, 0, 1, 0, 0, 0, x] + 36*G[1, 0, 1, 0, 0, 1, x] + 
      36*G[1, 0, 1, 0, 1, 0, x] - 42*G[1, 0, 1, 0, 1, 1, x] + 
      12*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 1, x] - 
      12*G[1, 1, 0, 0, 1, 0, x] + 14*G[1, 1, 0, 0, 1, 1, x] + 
      G[0, 0, 0, 0, 0, x]*(-358 - 168*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-179 + (8*I)*Pi - 112*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-110 + (12*I)*Pi - 84*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-152 - 72*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-134 - (12*I)*Pi - 
        60*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(-48 - 24*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-48 + (6*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(70 + 24*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (31 - (4*I)*Pi + 28*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (121 + 48*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(121 - (14*I)*Pi + 
        48*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(139 + 72*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(139 - (20*I)*Pi + 72*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(212 + 120*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (212 + (14*I)*Pi + 120*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       (77/2 - (7*I)*Pi + (10 + (4*I)*Pi)*Log[mu2/s] - 122*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-72 + (6*I)*Pi - 16*Log[mu2/s] - 120*zeta[2]) + 
      G[1, 0, 1, 0, x]*(77/2 + 10*Log[mu2/s] - 96*zeta[2]) + 
      G[1, 0, 1, 1, x]*((-15*I)*Pi - 30*zeta[2]) + G[1, 1, 0, 1, x]*
       ((5*I)*Pi + 10*zeta[2]) + G[1, 1, 0, 0, x]*(-5 - (5*I)*Pi - 
        2*Log[mu2/s] + 24*zeta[2]) + G[0, 1, 1, 1, x]*
       ((53*I)*Pi + 80*zeta[2]) + G[0, 1, 0, 0, x]*(43 + (3*I)*Pi + 
        16*Log[mu2/s] + 168*zeta[2]) + G[0, 1, 0, 1, x]*
       (-138 - (11*I)*Pi + (-40 - (12*I)*Pi)*Log[mu2/s] + 248*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-138 + (8*I)*Pi - 40*Log[mu2/s] + 264*zeta[2]) + 
      G[0, 0, 1, 1, x]*(359/2 + (18*I)*Pi + (76 - (8*I)*Pi)*Log[mu2/s] + 
        28*Log[mu2/s]^2 + 280*zeta[2]) + G[0, 0, 0, 0, x]*
       (428 + (18*I)*Pi + 164*Log[mu2/s] + 24*Log[mu2/s]^2 + 396*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-183 - (26*I)*Pi + (-104 + (12*I)*Pi)*Log[mu2/s] - 
        24*Log[mu2/s]^2 + 418*zeta[2]) + G[0, 0, 1, 0, x]*
       (-183 - (29*I)*Pi - 104*Log[mu2/s] - 24*Log[mu2/s]^2 + 468*zeta[2]) + 
      G[0, 0, 0, x]*(-583 + (49*I)*Pi - 24*Log[mu2/s]^2 + 
        Log[mu2/s]*(-196 + (12*I)*Pi - 240*zeta[2]) - 470*zeta[2] - 
        360*zeta[3]) + G[0, 1, 1, x]*((-138*I)*Pi + 
        Log[mu2/s]*((-40*I)*Pi - 60*zeta[2]) + (-188 + (12*I)*Pi)*zeta[2] - 
        66*zeta[3]) + G[0, 0, 1, x]*(407/2 + ((165*I)/2)*Pi + 
        (12 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(86 - (4*I)*Pi - 
          244*zeta[2]) + (-421 - (14*I)*Pi)*zeta[2] - 56*zeta[3]) + 
      G[0, 1, 0, x]*(407/2 - (9*I)*Pi + 12*Log[mu2/s]^2 + 
        Log[mu2/s]*(86 - 192*zeta[2]) - 382*zeta[2] - 48*zeta[3]) + 
      G[1, 1, 0, x]*((-5*I)*Pi - (2*I)*Pi*Log[mu2/s] + 4*zeta[2] - 
        12*zeta[3]) + (-166 + (285*I)*Pi)*zeta[3] + 117*zeta[3]^2 + 
      G[1, 0, 1, x]*(((77*I)/2)*Pi + (60 - (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((10*I)*Pi + 20*zeta[2]) + 16*zeta[3]) + 
      G[1, 0, 0, x]*(75/2 - ((71*I)/2)*Pi - 2*Log[mu2/s]^2 + 116*zeta[2] + 
        Log[mu2/s]*(-2 - (10*I)*Pi + 48*zeta[2]) + 84*zeta[3]) + 
      zeta[2]*((166*I)*Pi + (763 - (34*I)*Pi)*zeta[3]) + 
      G[1, 0, x]*(((75*I)/2)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
        (-63/2 - (8*I)*Pi)*zeta[2] + Log[mu2/s]*((-2*I)*Pi + 8*zeta[2] - 
          24*zeta[3]) - 40*zeta[3] - 120*zeta[4]) + 
      G[0, 1, x]*(((407*I)/2)*Pi + (184 + (13*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((12*I)*Pi + 20*zeta[2]) + (57 + (6*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((86*I)*Pi + (138 - (8*I)*Pi)*zeta[2] + 32*zeta[3]) - 
        (123*zeta[4])/2) + (7771/8 + ((937*I)/4)*Pi)*zeta[4] + 
      G[1, 1, x]*((6*I)*Pi*zeta[2] + (-6 + (2*I)*Pi)*zeta[3] + 
        (91*zeta[4])/2) + Log[mu2/s]^2*((14*I)*Pi*zeta[2] + 
        (-14 + (4*I)*Pi)*zeta[3] + 91*zeta[4]) + 
      G[0, 0, x]*(1877/4 - ((491*I)/2)*Pi + (1201/2 + (94*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(11 - (12*I)*Pi + 48*zeta[2]) + 278*zeta[3] + 
        Log[mu2/s]*(134 - (88*I)*Pi + 268*zeta[2] + 168*zeta[3]) + 
        294*zeta[4]) + G[0, x]*(((1877*I)/4)*Pi + 
        zeta[2]*(-693 - (148*I)*Pi - 468*zeta[3]) + 
        Log[mu2/s]^2*((11*I)*Pi - 10*zeta[2] - 24*zeta[3]) + 
        (-121 - (105*I)*Pi)*zeta[3] + Log[mu2/s]*((134*I)*Pi + 
          (-168 - (34*I)*Pi)*zeta[2] - 90*zeta[3] - 240*zeta[4]) - 
        (1235*zeta[4])/2 - 282*zeta[5]) + (151 + (80*I)*Pi)*zeta[5] + 
      G[1, x]*((-87/2 + (14*I)*Pi)*zeta[3] + zeta[2]*(((87*I)/2)*Pi + 
          144*zeta[3]) + (241 + (4*I)*Pi)*zeta[4] + 
        Log[mu2/s]*((12*I)*Pi*zeta[2] + (-12 + (4*I)*Pi)*zeta[3] + 
          91*zeta[4]) + 76*zeta[5]) + Log[mu2/s]*((-88 + (48*I)*Pi)*zeta[3] + 
        zeta[2]*((88*I)*Pi + 288*zeta[3]) + (1105/2 + (8*I)*Pi)*zeta[4] + 
        152*zeta[5]) + (227*zeta[6])/24)/(1 - x)^2 + 
    (-6 - ((123*I)/4)*Pi + (168 - (66*I)*Pi)*G[0, 1, 1, 1, 1, x] + 
      (168 + (96*I)*Pi)*G[1, 0, 1, 1, 1, x] + (112 - (36*I)*Pi)*
       G[1, 1, 0, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, 0, 1, x] - 
      (18*I)*Pi*G[1, 1, 1, 1, 0, x] - 192*G[0, 0, 0, 0, 0, 0, x] + 
      240*G[0, 0, 0, 0, 0, 1, x] + 240*G[0, 0, 0, 0, 1, 0, x] - 
      174*G[0, 0, 0, 0, 1, 1, x] + 42*G[0, 0, 0, 1, 0, 0, x] + 
      156*G[0, 0, 0, 1, 0, 1, x] + 156*G[0, 0, 0, 1, 1, 0, x] - 
      222*G[0, 0, 0, 1, 1, 1, x] - 150*G[0, 0, 1, 0, 0, 0, x] + 
      198*G[0, 0, 1, 0, 0, 1, x] + 198*G[0, 0, 1, 0, 1, 0, x] - 
      78*G[0, 0, 1, 0, 1, 1, x] - 84*G[0, 0, 1, 1, 0, 0, x] + 
      12*G[0, 0, 1, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 1, 0, x] - 
      210*G[0, 0, 1, 1, 1, 1, x] - 252*G[0, 1, 0, 0, 0, 0, x] + 
      108*G[0, 1, 0, 0, 0, 1, x] + 108*G[0, 1, 0, 0, 1, 0, x] - 
      78*G[0, 1, 0, 0, 1, 1, x] - 36*G[0, 1, 0, 1, 0, 0, x] + 
      96*G[0, 1, 0, 1, 0, 1, x] + 96*G[0, 1, 0, 1, 1, 0, x] - 
      78*G[0, 1, 0, 1, 1, 1, x] - 96*G[0, 1, 1, 0, 0, 0, x] + 
      42*G[0, 1, 1, 0, 0, 1, x] + 42*G[0, 1, 1, 0, 1, 0, x] - 
      30*G[0, 1, 1, 0, 1, 1, x] + 108*G[0, 1, 1, 1, 0, 0, x] - 
      66*G[0, 1, 1, 1, 0, 1, x] - 66*G[0, 1, 1, 1, 1, 0, x] - 
      174*G[1, 0, 0, 0, 0, 0, x] + 6*G[1, 0, 0, 0, 0, 1, x] + 
      6*G[1, 0, 0, 0, 1, 0, x] + 72*G[1, 0, 0, 0, 1, 1, x] - 
      84*G[1, 0, 0, 1, 0, 0, x] + 72*G[1, 0, 0, 1, 0, 1, x] + 
      72*G[1, 0, 0, 1, 1, 0, x] - 144*G[1, 0, 0, 1, 1, 1, x] - 
      54*G[1, 0, 1, 0, 0, 0, x] + 30*G[1, 0, 1, 0, 0, 1, x] + 
      30*G[1, 0, 1, 0, 1, 0, x] - 72*G[1, 0, 1, 0, 1, 1, x] - 
      6*G[1, 0, 1, 1, 0, 0, x] + 96*G[1, 0, 1, 1, 0, 1, x] + 
      96*G[1, 0, 1, 1, 1, 0, x] + 48*G[1, 1, 0, 0, 0, 0, x] - 
      12*G[1, 1, 0, 0, 0, 1, x] - 12*G[1, 1, 0, 0, 1, 0, x] + 
      24*G[1, 1, 0, 0, 1, 1, x] + 30*G[1, 1, 0, 1, 0, 0, x] - 
      36*G[1, 1, 0, 1, 0, 1, x] - 36*G[1, 1, 0, 1, 1, 0, x] + 
      12*G[1, 1, 1, 0, 0, 0, x] + 6*G[1, 1, 1, 0, 0, 1, x] + 
      6*G[1, 1, 1, 0, 1, 0, x] - 18*G[1, 1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, 0, 1, x]*(-412 - (48*I)*Pi - 114*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-412 + (84*I)*Pi - 114*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(616 - (54*I)*Pi - 102*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-324 - (30*I)*Pi - 90*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-324 - (60*I)*Pi - 90*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-132 + (18*I)*Pi - 72*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-132 - (114*I)*Pi - 72*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(80 - (6*I)*Pi - 42*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-68 + (42*I)*Pi - 36*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-68 - (48*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-204 - (96*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-204 + (96*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-12 + (12*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(76 - (60*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-84 + (12*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-84 + (30*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-52 + (66*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(48 + 24*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-44 + (48*I)*Pi + 36*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-44 + (78*I)*Pi + 36*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (13 - (24*I)*Pi + 48*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (175 + (78*I)*Pi + 60*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (285 + (18*I)*Pi + 84*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (328 - (66*I)*Pi + 132*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (272 + (12*I)*Pi + 156*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (232 + (30*I)*Pi + 198*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (53 - (12*I)*Pi - (6*I)*Pi*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (465 - (72*I)*Pi + (184 + (6*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 
        672*zeta[2]) + G[0, 0, 0, 1, x]*(465 + (57*I)*Pi + 
        (184 - (18*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 582*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-738 + (60*I)*Pi + (-144 - (24*I)*Pi)*Log[mu2/s] + 
        96*Log[mu2/s]^2 - 444*zeta[2]) + G[0, 1, 0, 0, x]*
       (-74 - (68*I)*Pi + (-16 + (12*I)*Pi)*Log[mu2/s] - 27*Log[mu2/s]^2 - 
        369*zeta[2]) + G[1, 0, 0, 1, x]*(573/2 + (49*I)*Pi + 
        (104 + (54*I)*Pi)*Log[mu2/s] + 21*Log[mu2/s]^2 - 315*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-715/2 - (14*I)*Pi + (-138 + (36*I)*Pi)*Log[mu2/s] - 
        36*Log[mu2/s]^2 - 264*zeta[2]) + G[1, 0, 0, 0, x]*
       (-388 - (12*I)*Pi + (-176 + (24*I)*Pi)*Log[mu2/s] - 69*Log[mu2/s]^2 - 
        141*zeta[2]) + G[0, 1, 0, 1, x]*(301 - (101*I)*Pi + 
        (48 - (54*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 126*zeta[2]) + 
      G[0, 1, 1, 0, x]*(301 + (80*I)*Pi + (48 + (6*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 - 72*zeta[2]) + G[1, 0, 1, 0, x]*
       (573/2 + (20*I)*Pi + (104 - (6*I)*Pi)*Log[mu2/s] + 21*Log[mu2/s]^2 - 
        69*zeta[2]) + G[1, 0, 1, 1, x]*(-264 - (48*I)*Pi + 
        (-84 - (72*I)*Pi)*Log[mu2/s] - 24*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-403 + (12*I)*Pi + (-112 + (36*I)*Pi)*Log[mu2/s] - 
        6*zeta[2]) + G[1, 1, 0, 1, x]*(53 + (28*I)*Pi + 
        (18*I)*Pi*Log[mu2/s] + 30*zeta[2]) + G[1, 1, 0, 0, x]*
       (31/2 + (4*I)*Pi + (8 - (12*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        84*zeta[2]) + G[1, 0, 0, x]*(717/4 - ((37*I)/2)*Pi + 
        (20 - (27*I)*Pi)*Log[mu2/s]^2 + 7*Log[mu2/s]^3 + 
        (336 + (177*I)*Pi)*zeta[2] + Log[mu2/s]*(83 - (32*I)*Pi + 
          249*zeta[2]) - 86*zeta[3]) + G[0, 1, 0, x]*(-676 + (3*I)*Pi + 
        (-12 - (18*I)*Pi)*Log[mu2/s]^2 + 7*Log[mu2/s]^3 + 
        (912 + (90*I)*Pi)*zeta[2] + Log[mu2/s]*(-224 + (8*I)*Pi + 
          363*zeta[2]) - 86*zeta[3]) + G[1, 1, 1, x]*
       ((53*I)*Pi + (80 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
      G[0, 0, 1, x]*(-676 - ((233*I)/2)*Pi + (-12 - (9*I)*Pi)*Log[mu2/s]^2 + 
        7*Log[mu2/s]^3 + (763 + (99*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-224 + (22*I)*Pi + 249*zeta[2]) - 2*zeta[3]) + 
      (-303/4 - ((773*I)/2)*Pi)*zeta[3] + 9*zeta[3]^2 + 
      G[1, 1, 0, x]*(-206 + ((57*I)/2)*Pi + (6*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-40 + (8*I)*Pi - 72*zeta[2]) + (200 - (54*I)*Pi)*
         zeta[2] + 6*zeta[3]) + G[1, 0, 1, x]*(-206 - ((35*I)/2)*Pi + 
        (21*I)*Pi*Log[mu2/s]^2 + (255 - (39*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-40 + (20*I)*Pi + 42*zeta[2]) + 96*zeta[3]) + 
      G[0, 1, 1, x]*(1061/2 + (86*I)*Pi + (28 - (12*I)*Pi)*Log[mu2/s]^2 + 
        (475 - (66*I)*Pi)*zeta[2] + Log[mu2/s]*(188 - (8*I)*Pi + 
          60*zeta[2]) + 102*zeta[3]) + G[0, 0, 0, x]*(1024 - (11*I)*Pi + 
        (-12 + (39*I)*Pi)*Log[mu2/s]^2 - 21*Log[mu2/s]^3 + 
        (748 - (231*I)*Pi)*zeta[2] + Log[mu2/s]*(262 + (16*I)*Pi + 
          81*zeta[2]) + 660*zeta[3]) + zeta[2]*(-1412 - ((1605*I)/4)*Pi + 
        (-960 + (288*I)*Pi)*zeta[3]) + G[0, 0, x]*(-6965/8 + ((209*I)/2)*Pi - 
        (14*I)*Pi*Log[mu2/s]^3 + (-955 + (172*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-20 - (24*I)*Pi + 66*zeta[2]) + 
        Log[mu2/s]*(-487/2 - (2*I)*Pi + (-248 + (162*I)*Pi)*zeta[2] - 
          204*zeta[3]) + (-628 + (412*I)*Pi)*zeta[3] - 426*zeta[4]) + 
      G[1, 0, x]*(468 + ((437*I)/4)*Pi + (7*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(12 + (20*I)*Pi - 99*zeta[2]) + (-1034 - (128*I)*Pi)*
         zeta[2] + Log[mu2/s]*(136 + (67*I)*Pi + (-392 - (111*I)*Pi)*
           zeta[2] - 12*zeta[3]) + (-72 - (272*I)*Pi)*zeta[3] - 
        174*zeta[4]) + G[0, 1, x]*(468 - ((19*I)/2)*Pi + 
        (7*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(12 + (16*I)*Pi - 75*zeta[2]) + 
        (-1039 - (192*I)*Pi)*zeta[2] + Log[mu2/s]*(136 - (12*I)*Pi + 
          (-470 - (75*I)*Pi)*zeta[2] - 12*zeta[3]) + (22 - (170*I)*Pi)*
         zeta[3] - 96*zeta[4]) + (-2865/4 + (392*I)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(-1 - (3*I)*Pi + (-30 - (8*I)*Pi)*zeta[2] + 
        (-16 + (48*I)*Pi)*zeta[3] + 30*zeta[4]) + 
      G[1, 1, x]*(-2 - (206*I)*Pi + (-298 + (36*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-40*I)*Pi + (-60 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
        (-90 + (84*I)*Pi)*zeta[3] + (291*zeta[4])/2) + 
      G[1, x]*(4 + (468*I)*Pi + Log[mu2/s]^2*((12*I)*Pi + 
          (20 + (15*I)*Pi)*zeta[2] - 15*zeta[3]) + 
        zeta[2]*(582 - (8*I)*Pi - 9*zeta[3]) + (144 + (135*I)*Pi)*zeta[3] + 
        (967/4 + (603*I)*Pi)*zeta[4] + Log[mu2/s]*(2 + (136*I)*Pi + 
          (218 + (16*I)*Pi)*zeta[2] + (8 + (168*I)*Pi)*zeta[3] + 
          (825*zeta[4])/2) - 75*zeta[5]) + Log[mu2/s]*
       (-4 - (16*I)*Pi + zeta[2]*(-398 - (117*I)*Pi - 132*zeta[3]) + 
        (-55 + (18*I)*Pi)*zeta[3] + (-743/2 + (492*I)*Pi)*zeta[4] - 
        60*zeta[5]) + (-366 + (1029*I)*Pi)*zeta[5] + 
      G[0, x]*(-123/4 - ((3349*I)/8)*Pi + (843/2 - (136*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-3 - (8*I)*Pi + (40 - (3*I)*Pi)*zeta[2] + 39*zeta[3]) + 
        zeta[2]*(7149/4 + ((173*I)/2)*Pi + 441*zeta[3]) + 
        Log[mu2/s]*(-16 - ((227*I)/2)*Pi + (509 - (40*I)*Pi)*zeta[2] + 
          (216 - (204*I)*Pi)*zeta[3] - (417*zeta[4])/2) + 
        (443 - (687*I)*Pi)*zeta[4] + 213*zeta[5]) + (8385*zeta[6])/8)/
     (1 - x) + (3 + ((1295*I)/16)*Pi - 18*G[0, 0, 0, 0, x] - 
      (14*I)*Pi*G[0, 0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, 0, x] + 
      (15 + (13*I)*Pi)*G[0, 0, 1, 0, 1, x] + (15 + (2*I)*Pi)*
       G[0, 0, 1, 1, 0, x] - 24*G[0, 1, 0, 0, 0, x] + 
      (21 + (15*I)*Pi)*G[0, 1, 0, 0, 1, x] + 21*G[0, 1, 0, 1, 0, x] + 
      (20 - (9*I)*Pi)*G[0, 1, 1, 0, 1, x] + (20 - (2*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - 36*G[1, 0, 0, 0, 0, x] + 
      (12 - (3*I)*Pi)*G[1, 0, 0, 0, 1, x] + (12 - (2*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (-25 - (19*I)*Pi)*G[1, 1, 1, 0, 1, x] + 
      (-25 + (6*I)*Pi)*G[1, 1, 1, 1, 0, x] - 14*G[0, 0, 0, 0, 1, 1, x] + 
      24*G[0, 0, 0, 1, 1, 1, x] + 13*G[0, 0, 1, 0, 1, 1, x] + 
      2*G[0, 0, 1, 1, 0, 0, x] - 21*G[0, 0, 1, 1, 1, 1, x] + 
      15*G[0, 1, 0, 0, 1, 1, x] - 6*G[0, 1, 0, 1, 0, 0, x] + 
      6*G[0, 1, 0, 1, 0, 1, x] + 6*G[0, 1, 0, 1, 1, 0, x] - 
      20*G[0, 1, 0, 1, 1, 1, x] - 8*G[0, 1, 1, 0, 0, 0, x] + 
      2*G[0, 1, 1, 0, 0, 1, x] + 2*G[0, 1, 1, 0, 1, 0, x] - 
      11*G[0, 1, 1, 0, 1, 1, x] - 2*G[0, 1, 1, 1, 0, 0, x] - 
      20*G[0, 1, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 1, 1, x] + 
      16*G[1, 0, 0, 1, 0, 0, x] - 18*G[1, 0, 0, 1, 0, 1, x] - 
      18*G[1, 0, 0, 1, 1, 0, x] + 44*G[1, 0, 0, 1, 1, 1, x] + 
      24*G[1, 0, 1, 0, 0, 0, x] - 18*G[1, 0, 1, 0, 0, 1, x] - 
      18*G[1, 0, 1, 0, 1, 0, x] + 15*G[1, 0, 1, 0, 1, 1, x] + 
      4*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 1, 0, 1, x] - 
      12*G[1, 0, 1, 1, 1, 0, x] - 21*G[1, 0, 1, 1, 1, 1, x] + 
      24*G[1, 1, 0, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 0, 1, x] - 
      8*G[1, 1, 0, 0, 1, 0, x] + 21*G[1, 1, 0, 0, 1, 1, x] + 
      18*G[1, 1, 0, 1, 0, 0, x] - 22*G[1, 1, 0, 1, 0, 1, x] - 
      22*G[1, 1, 0, 1, 1, 0, x] - 18*G[1, 1, 0, 1, 1, 1, x] + 
      8*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
      2*G[1, 1, 1, 0, 1, 0, x] - 17*G[1, 1, 1, 0, 1, 1, x] + 
      6*G[1, 1, 1, 1, 0, 0, x] + 85*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, 1, x]*(-15 + (45*I)*Pi - 40*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(12 - 16*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-109/2 + (12*I)*Pi - 14*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-3 - (6*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (25 + (12*I)*Pi - 12*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (7 + (2*I)*Pi - 4*Log[mu2/s]) - (I/3)*Pi*Log[mu2/s]^3 + 
      G[1, 1, 0, 1, 0, x]*(-8 + 4*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-15 - (2*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-8 + (17*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (101/2 - (14*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (61 - (25*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-73/2 - (4*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (65/2 - (30*I)*Pi + 10*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (9 + (4*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (9 + (9*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-85 - (5*I)*Pi + 16*Log[mu2/s]) + G[0, 1, 0, 1, x]*
       (-23 - ((55*I)/2)*Pi + (-12 + (10*I)*Pi)*Log[mu2/s] - 61*zeta[2]) + 
      G[0, 0, 1, 1, x]*(335/4 - ((67*I)/2)*Pi + (73/2 + (7*I)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (61*zeta[2])/2) + 
      G[0, 1, 1, 0, x]*(-23 - (7*I)*Pi + (-12 + (4*I)*Pi)*Log[mu2/s] - 
        16*zeta[2]) + G[0, 0, 0, x]*(47 - (14*I)*Pi + 12*Log[mu2/s] - 
        12*zeta[2]) + G[0, 0, 1, 0, x]*(-8 + (3*I)*Pi - 2*zeta[2]) + 
      G[0, 1, 0, 0, x]*(31 + (9*I)*Pi + 12*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-26 - ((79*I)/2)*Pi + (1/2 - (31*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (-28 + ((97*I)/2)*Pi + (-43/2 + (17*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (19*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (23 - (8*I)*Pi + (10 - (4*I)*Pi)*Log[mu2/s] + 12*zeta[2]) + 
      G[1, 0, 0, 0, x]*(62 + 24*Log[mu2/s] + 16*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-36 + ((83*I)/2)*Pi + (-29 + (8*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 18*zeta[2]) + G[1, 1, 0, 1, x]*(23 + ((69*I)/2)*Pi + 
        (10 + (14*I)*Pi)*Log[mu2/s] + 37*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-8 + (25*I)*Pi - (12*I)*Pi*Log[mu2/s] + 38*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-29/2 - (2*I)*Pi + (-6 - (4*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 44*zeta[2]) + G[1, 0, 1, 0, x]*
       (-16 - 6*Log[mu2/s] + 54*zeta[2]) + G[1, 0, 0, 1, x]*
       (-16 - ((97*I)/2)*Pi + (-6 - (14*I)*Pi)*Log[mu2/s] + 81*zeta[2]) + 
      G[1, 1, 1, x]*(95/4 + (25*I)*Pi + (11/2 + ((17*I)/2)*Pi)*Log[mu2/s]^2 + 
        (4*Log[mu2/s]^3)/3 + (44 - ((15*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(28 + ((43*I)/2)*Pi + 10*zeta[2]) - (26*zeta[3])/3) + 
      G[0, 1, 0, x]*(15 + (12*I)*Pi + Log[mu2/s]*(4 - 4*zeta[2]) + 
        (-70 - (2*I)*Pi)*zeta[2] - 6*zeta[3]) + G[1, 0, 0, x]*
       (-297/4 + (15*I)*Pi - 6*Log[mu2/s]^2 + Log[mu2/s]*
         (-31 + (6*I)*Pi - 4*zeta[2]) + (-44 + (4*I)*Pi)*zeta[2] - 
        6*zeta[3]) + G[1, 0, 1, x]*(-3/2 - (46*I)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-2 - ((55*I)/2)*Pi - 
          36*zeta[2]) + (91/2 - ((35*I)/2)*Pi)*zeta[2] - 6*zeta[3]) + 
      (-151/2 + ((290*I)/3)*Pi)*zeta[3] - 9*zeta[3]^2 + 
      G[0, 0, 1, x]*(15 + ((319*I)/4)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        (-143 + ((29*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(4 + ((73*I)/2)*Pi + 
          34*zeta[2]) + zeta[3]) + G[0, 1, 1, x]*(3/8 - (53*I)*Pi + 
        (21/4 - I*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(6 - ((61*I)/2)*Pi - 23*zeta[2]) + (27/4 - (12*I)*Pi)*
         zeta[2] + (13*zeta[3])/3) + G[1, 1, 0, x]*(-3/2 + ((13*I)/2)*Pi + 
        (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-2 + (4*I)*Pi - 32*zeta[2]) + 
        (35 - (16*I)*Pi)*zeta[2] + 8*zeta[3]) + 
      G[0, 0, x]*(-565/8 + ((71*I)/2)*Pi + (-53/2 + (10*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + (-23/2 - (6*I)*Pi)*zeta[2] + 12*zeta[3]) + 
      zeta[2]*(-1577/8 + ((471*I)/8)*Pi + (-33 + (34*I)*Pi)*zeta[3]) + 
      ((8*I)*Pi*G[0, 0, 1, x] + 8*G[0, 0, 1, 1, x] + (3/2 - (I/2)*Pi)*
         G[0, 1, 0, 1, x] + (3/2 + I*Pi)*G[0, 1, 1, 0, x] + 
        (-16 + ((3*I)/2)*Pi)*G[0, 1, 1, 1, x] + (-9/2 - ((5*I)/2)*Pi)*
         G[1, 0, 0, 1, x] - (9*G[1, 0, 1, 0, x])/2 - G[0, 1, 0, 1, 1, x]/2 + 
        6*G[0, 1, 1, 0, 0, x] - 5*G[0, 1, 1, 0, 1, x] - 
        5*G[0, 1, 1, 1, 0, x] + (13*G[0, 1, 1, 1, 1, x])/2 - 
        (5*G[1, 0, 0, 1, 1, x])/2 - 18*G[1, 0, 1, 0, 0, x] + 
        18*G[1, 0, 1, 0, 1, x] + 18*G[1, 0, 1, 1, 0, x] - 
        13*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, x] + 
        11*G[1, 1, 0, 0, 1, x] + 11*G[1, 1, 0, 1, 0, x] + 
        (5*G[1, 1, 0, 1, 1, x])/2 - 16*G[1, 1, 1, 0, 0, x] + 
        25*G[1, 1, 1, 0, 1, x] + 25*G[1, 1, 1, 1, 0, x] - 
        45*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 0, x]*(-7 - I*Pi - 
          10*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-7 + ((7*I)/2)*Pi - 
          10*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-37/4 + (4*I)*Pi - Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(19/2 - I*Pi + 12*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(121/4 - (7*I)*Pi + 13*Log[mu2/s]) + 
        G[1, 1, 0, x]*(39/4 + ((11*I)/2)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] - 
          53*zeta[2]) + G[1, 1, 1, x]*(-38 + ((35*I)/4)*Pi + 
          (-29/2 + (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 49*zeta[2]) + 
        G[1, 0, 1, x]*(39/4 - ((43*I)/4)*Pi + (3 - I*Pi)*Log[mu2/s] - 
          (97*zeta[2])/2) + G[1, 0, 0, x]*(((-9*I)/2)*Pi - 16*zeta[2]) + 
        G[0, 1, 0, x]*(((3*I)/2)*Pi + 4*zeta[2]) + G[0, 1, 1, x]*
         (141/8 - ((29*I)/4)*Pi + (29/4 - (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 + (35*zeta[2])/4) + G[0, 1, x]*
         (((141*I)/8)*Pi - (I/4)*Pi*Log[mu2/s]^2 + (-27 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((29*I)/4)*Pi + 3*zeta[2]) - (5*zeta[3])/2) + 
        G[1, 0, x]*(((39*I)/4)*Pi + (3 - I*Pi)*zeta[2] + 
          Log[mu2/s]*((3*I)*Pi + 8*zeta[2]) + 2*zeta[3]) + 
        G[1, 1, x]*(669/16 - ((47*I)/4)*Pi + (21/8 - (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/3 + (251*zeta[2])/8 + Log[mu2/s]*
           (33/2 - ((25*I)/4)*Pi + (29*zeta[2])/2) + (205*zeta[3])/6) + 
        G[1, x]*(((669*I)/16)*Pi - (I/3)*Pi*Log[mu2/s]^3 + 
          (-715/8 - ((165*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*
           (((21*I)/8)*Pi + (21*zeta[2])/4) + Log[mu2/s]*(((33*I)/2)*Pi + 
            (-99/4 + (2*I)*Pi)*zeta[2] - 5*zeta[3]) + (45/4 + ((7*I)/6)*Pi)*
           zeta[3] - 45*zeta[4]))/x + G[0, 1, x]*(-33/4 + ((99*I)/8)*Pi - 
        ((2*I)/3)*Pi*Log[mu2/s]^3 + (161/4 + ((35*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((21*I)/4)*Pi + (29*zeta[2])/2) + 
        (7/2 - ((11*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-3 + (10*I)*Pi + 
          (25/2 + (12*I)*Pi)*zeta[2] + 2*zeta[3]) - 103*zeta[4]) + 
      G[0, x]*(123/4 - ((503*I)/8)*Pi + (359/4 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(3 - (3*I)*Pi + 6*zeta[2]) + (23/2 + (9*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(16 - ((47*I)/2)*Pi + (39 + (6*I)*Pi)*zeta[2] + 
          6*zeta[3]) - 63*zeta[4]) + (-777/8 - ((91*I)/4)*Pi)*zeta[4] + 
      x^2*(18*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 
        6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 
        6*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
        6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + 
        G[0, 0, 0, x]*(-15 - 12*Log[mu2/s]) + G[1, 1, 1, x]*
         (-15 - 12*Log[mu2/s]) + G[0, 0, 1, x]*(15/2 + 6*Log[mu2/s]) + 
        G[0, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + G[1, 0, 1, x]*
         (15/2 + 6*Log[mu2/s]) + G[1, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + 
        (255*zeta[2])/8 + 9*Log[mu2/s]^2*zeta[2] + 
        G[0, 0, x]*(85/8 + (15*Log[mu2/s])/2 + 3*Log[mu2/s]^2 + 
          (33*zeta[2])/2) + G[1, 1, x]*(85/8 + (15*Log[mu2/s])/2 + 
          3*Log[mu2/s]^2 + (33*zeta[2])/2) + G[0, 1, x]*
         (-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + (39*zeta[2])/2) + 
        G[1, 0, x]*(-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + 
          (39*zeta[2])/2) + G[0, x]*((-45*zeta[2])/2 - 18*Log[mu2/s]*
           zeta[2] - 6*zeta[3]) + G[1, x]*((-45*zeta[2])/2 - 
          18*Log[mu2/s]*zeta[2] - 6*zeta[3]) + (15*zeta[3])/2 + 
        Log[mu2/s]*((45*zeta[2])/2 + 6*zeta[3]) + (27*zeta[4])/4) + 
      Log[mu2/s]^2*(1/2 + ((43*I)/8)*Pi + (-3/4 + (6*I)*Pi)*zeta[2] + 
        (-6 - (4*I)*Pi)*zeta[3] + 11*zeta[4]) + 
      G[1, 0, x]*(-33/4 - ((315*I)/4)*Pi + Log[mu2/s]^2*
         ((-6*I)*Pi - 4*zeta[2]) + (221/2 + (25*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 - (33*I)*Pi + (40 - (4*I)*Pi)*zeta[2] - 12*zeta[3]) + 
        (-2 - (6*I)*Pi)*zeta[3] + (107*zeta[4])/2) + 
      G[1, 1, x]*(77/16 + ((7*I)/4)*Pi + (-29/12 - (I/2)*Pi)*Log[mu2/s]^3 - 
        (11*Log[mu2/s]^4)/24 + Log[mu2/s]^2*(-11 - ((7*I)/4)*Pi - 
          (61*zeta[2])/4) + (-357/4 + ((57*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-41/2 + (4*I)*Pi + (-169/4 - ((5*I)/2)*Pi)*zeta[2] - 
          (10*zeta[3])/3) + (-217/6 + (18*I)*Pi)*zeta[3] + 
        (2893*zeta[4])/16) + Log[mu2/s]*(2 + ((147*I)/4)*Pi + 
        (-42 + (26*I)*Pi)*zeta[3] + zeta[2]*(-247/4 + (35*I)*Pi + 
          48*zeta[3]) + (-46 - (8*I)*Pi)*zeta[4] - 8*zeta[5]) + 
      G[1, x]*(771/16 + ((261*I)/16)*Pi - ((11*I)/24)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(-1/3 - ((29*I)/12)*Pi + 9*zeta[2]) + 
        zeta[2]*(60 - ((65*I)/4)*Pi - 66*zeta[3]) + (1307/12 - ((85*I)/6)*Pi)*
         zeta[3] + Log[mu2/s]^2*(19/8 - (12*I)*Pi + (109/4 + ((25*I)/4)*Pi)*
           zeta[2] + 10*zeta[3]) + Log[mu2/s]*(79/4 - ((75*I)/4)*Pi + 
          (155/2 + ((3*I)/4)*Pi)*zeta[2] + (33 + ((2*I)/3)*Pi)*zeta[3] - 
          (153*zeta[4])/2) + (-383/4 - ((11*I)/16)*Pi)*zeta[4] - 2*zeta[5]) + 
      (-43 - (80*I)*Pi)*zeta[5] + (-3 - ((123*I)/4)*Pi + 
        24*G[0, 0, 0, 0, x] + (16 + (7*I)*Pi)*G[0, 0, 0, 1, x] + 
        (16 - (4*I)*Pi)*G[0, 0, 1, 0, x] + (5 + (20*I)*Pi)*G[1, 1, 0, 1, x] + 
        (5 + (4*I)*Pi)*G[1, 1, 1, 0, x] + 7*G[0, 0, 0, 1, 1, x] + 
        16*G[0, 0, 1, 0, 0, x] - 20*G[0, 0, 1, 0, 1, x] - 
        20*G[0, 0, 1, 1, 0, x] + 40*G[0, 0, 1, 1, 1, x] + 
        32*G[0, 1, 0, 0, 0, x] - 28*G[0, 1, 0, 0, 1, x] - 
        28*G[0, 1, 0, 1, 0, x] + 9*G[0, 1, 0, 1, 1, x] + 
        20*G[0, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 0, 1, x] - 
        20*G[0, 1, 1, 1, 0, x] + 24*G[0, 1, 1, 1, 1, x] + 
        48*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
        16*G[1, 0, 0, 1, 0, x] - 5*G[1, 0, 0, 1, 1, x] + 
        4*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
        12*G[1, 0, 1, 1, 0, x] + 24*G[1, 0, 1, 1, 1, x] - 
        16*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
        4*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] + 
        4*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-114 - 32*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-69 - (12*I)*Pi - 16*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-59 - (12*I)*Pi - 16*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-125/2 + (6*I)*Pi - 14*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-36 - 12*Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (47/2 + 8*Log[mu2/s]) + G[1, 1, 0, 0, x]*(59/2 - (4*I)*Pi + 
          8*Log[mu2/s]) + G[1, 0, 0, 1, x]*(47/2 - (13*I)*Pi + 
          8*Log[mu2/s]) + G[0, 1, 0, 1, x]*(58 - (3*I)*Pi + 16*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(58 + (16*I)*Pi + 16*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-17 + ((61*I)/2)*Pi + (-4 + (8*I)*Pi)*Log[mu2/s] - 
          40*zeta[2]) + G[1, 1, 1, x]*((5*I)*Pi - 16*zeta[2]) + 
        G[0, 0, 0, x]*(-39 + (24*I)*Pi - 16*Log[mu2/s] + 16*zeta[2]) + 
        G[0, 1, 1, x]*(163/2 + (27*I)*Pi + (28 + (8*I)*Pi)*Log[mu2/s] + 
          4*Log[mu2/s]^2 + 45*zeta[2]) + G[1, 0, 1, x]*(-17 - ((33*I)/2)*Pi + 
          (-4 - (4*I)*Pi)*Log[mu2/s] + 57*zeta[2]) + 
        G[1, 0, 0, x]*(541/4 - ((67*I)/2)*Pi + (57 - (8*I)*Pi)*Log[mu2/s] + 
          8*Log[mu2/s]^2 + 72*zeta[2]) + G[0, 1, 0, x]*(-33 - (19*I)*Pi - 
          8*Log[mu2/s] + 80*zeta[2]) + G[0, 0, 1, x]*(-33 - ((109*I)/2)*Pi + 
          (-8 - (14*I)*Pi)*Log[mu2/s] + 89*zeta[2]) + 
        G[1, 0, x]*(24 + ((497*I)/4)*Pi + (8*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(6 + (53*I)*Pi - 80*zeta[2]) + (-243 - (40*I)*Pi)*
           zeta[2] - 24*zeta[3]) + G[0, 0, x]*(363/8 - ((99*I)/2)*Pi + 
          (45/2 - (16*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
          (-14 + (8*I)*Pi)*zeta[2] - 16*zeta[3]) + 
        G[1, 1, x]*(-1 - (17*I)*Pi + (26 + (12*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((-4*I)*Pi + 12*zeta[2]) - 6*zeta[3]) + 
        (493/4 - ((289*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*(-1/2 - (3*I)*Pi + 
          (6 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + G[0, 1, x]*
         (24 + ((109*I)/2)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(6 + (20*I)*Pi - 74*zeta[2]) + (-223 - (48*I)*Pi)*
           zeta[2] + 14*zeta[3]) + zeta[2]*(215/4 - ((477*I)/4)*Pi + 
          88*zeta[3]) + (223/2 + (23*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(-2 - (16*I)*Pi + (32 - (51*I)*Pi)*zeta[2] + 
          (55 - (42*I)*Pi)*zeta[3] + (163*zeta[4])/2) + 
        G[0, x]*(-123/4 + ((427*I)/8)*Pi + Log[mu2/s]^2*(-3 + (4*I)*Pi - 
            8*zeta[2]) + (-75/4 + ((23*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-16 + ((45*I)/2)*Pi + (-29 - (8*I)*Pi)*zeta[2] - 
            8*zeta[3]) + (-21/2 - (12*I)*Pi)*zeta[3] + 84*zeta[4]) + 
        G[1, x]*(2 + (24*I)*Pi + (-24 - (31*I)*Pi)*zeta[2] - 
          4*Log[mu2/s]^2*zeta[2] + (31 + (25*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(1 + (6*I)*Pi + (-10 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
          (1009*zeta[4])/4) + 50*zeta[5])/(1 - x) + 
      (-6*G[0, 0, 0, 0, x] + (-8 + I*Pi)*G[0, 0, 1, 0, x] - 
        I*Pi*G[1, 1, 1, 0, x] + (14*I)*Pi*G[0, 0, 0, 0, 1, x] - 
        4*G[0, 0, 1, 0, 0, x] + (5 - (14*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
        5*G[0, 0, 1, 1, 0, x] - 8*G[0, 1, 0, 0, 0, x] + 
        (7 - (20*I)*Pi)*G[0, 1, 0, 0, 1, x] + 7*G[0, 1, 0, 1, 0, x] - 
        5*G[0, 1, 1, 0, 0, x] + (5 + (16*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
        5*G[0, 1, 1, 1, 0, x] - 12*G[1, 0, 0, 0, 0, x] + 
        (4 + (6*I)*Pi)*G[1, 0, 0, 0, 1, x] + 4*G[1, 0, 0, 1, 0, x] - 
        G[1, 0, 1, 0, 0, x] + (3 - (6*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
        3*G[1, 0, 1, 1, 0, x] + 4*G[1, 1, 0, 0, 0, x] + 
        (-1 + (2*I)*Pi)*G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
        G[1, 1, 1, 0, 0, x] + 14*G[0, 0, 0, 0, 1, 1, x] - 
        24*G[0, 0, 0, 1, 1, 1, x] - 14*G[0, 0, 1, 0, 1, 1, x] + 
        24*G[0, 0, 1, 1, 1, 1, x] - 20*G[0, 1, 0, 0, 1, 1, x] + 
        24*G[0, 1, 0, 1, 1, 1, x] + 16*G[0, 1, 1, 0, 1, 1, x] + 
        6*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 1, 1, x] - 
        6*G[1, 0, 1, 0, 1, 1, x] + 2*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 1, 1, x]*(-27 + (8*I)*Pi - 16*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(-14 + (12*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-15 - (4*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-5/2 - 2*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (-11 + I*Pi - 2*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (20 + (3*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-1 - (4*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (28 + 8*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(10 - (12*I)*Pi + 
          12*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-8 + (10*I)*Pi + 
          (12*I)*Pi*Log[mu2/s] - 38*zeta[2]) + G[0, 1, 0, x]*
         (27/2 + (9*I)*Pi + 4*Log[mu2/s] - 20*zeta[2]) + 
        G[1, 0, 0, x]*(-55/2 + ((23*I)/2)*Pi + (-14 + (2*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - 18*zeta[2]) + G[0, 1, 1, 1, x]*
         ((5*I)*Pi - 16*zeta[2]) + G[1, 0, 0, 1, x]*(-5/2 + I*Pi + 
          (-2 + (4*I)*Pi)*Log[mu2/s] - 14*zeta[2]) + 
        G[0, 0, 0, x]*(-8 - (10*I)*Pi + 4*Log[mu2/s] - 4*zeta[2]) + 
        G[1, 1, 0, 1, x]*((-I)*Pi - 2*zeta[2]) + G[1, 0, 1, 1, x]*
         ((3*I)*Pi + 6*zeta[2]) + G[1, 1, 0, x]*((-11*I)*Pi - 
          (2*I)*Pi*Log[mu2/s] + 10*zeta[2]) + G[0, 0, 1, 1, x]*
         (77/2 - (10*I)*Pi + (12 - (8*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
          28*zeta[2]) + G[0, 1, 0, 1, x]*(-15 - (11*I)*Pi + 
          (-4 - (12*I)*Pi)*Log[mu2/s] + 44*zeta[2]) + 
        G[0, 1, 1, x]*((-15*I)*Pi + (4 + (12*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((-4*I)*Pi + 12*zeta[2]) - 6*zeta[3]) + 
        (-41 + (49*I)*Pi)*zeta[3] + 9*zeta[3]^2 + 
        G[0, 0, x]*(101/4 + ((19*I)/2)*Pi + (4 + (6*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 + (19/2 - (2*I)*Pi)*zeta[2] + 4*zeta[3]) + 
        G[1, 0, 1, x]*(((-5*I)/2)*Pi + Log[mu2/s]*((-2*I)*Pi - 4*zeta[2]) + 
          (-6 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + G[0, 0, 1, x]*
         (27/2 + ((69*I)/2)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(4 + (12*I)*Pi - 28*zeta[2]) + (-51 - (14*I)*Pi)*
           zeta[2] + 4*zeta[3]) + G[1, 0, x]*(((-55*I)/2)*Pi - 
          (2*I)*Pi*Log[mu2/s]^2 + (103/2 + (10*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((-14*I)*Pi + 20*zeta[2]) + 6*zeta[3]) + 
        zeta[2]*((41*I)*Pi + (-55 - (34*I)*Pi)*zeta[3]) + 
        G[0, x]*(((101*I)/4)*Pi + (-48 - (13*I)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((-I)*Pi + 2*zeta[2]) + (1 + (3*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((4*I)*Pi + (-2 + (2*I)*Pi)*zeta[2] + 2*zeta[3]) - 
          21*zeta[4]) + Log[mu2/s]^2*((2*I)*Pi*zeta[2] + 
          (-2 + (4*I)*Pi)*zeta[3] - 11*zeta[4]) + 
        G[1, 1, x]*((2*I)*Pi*zeta[3] - (11*zeta[4])/2) + 
        (-475/8 - (I/4)*Pi)*zeta[4] + G[0, 1, x]*(((27*I)/2)*Pi + 
          (16 + (3*I)*Pi)*zeta[2] - 4*Log[mu2/s]^2*zeta[2] + 
          (3 + (6*I)*Pi)*zeta[3] + Log[mu2/s]*((4*I)*Pi + (6 - (8*I)*Pi)*
             zeta[2] + 8*zeta[3]) + (141*zeta[4])/2) + 
        (-7 + (80*I)*Pi)*zeta[5] + G[1, x]*
         (zeta[2]*(((17*I)/2)*Pi - 24*zeta[3]) + (-17/2 - (2*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((4*I)*Pi*zeta[3] - 11*zeta[4]) + (-53 + (4*I)*Pi)*
           zeta[4] + 4*zeta[5]) + Log[mu2/s]*
         (zeta[2]*((18*I)*Pi - 48*zeta[3]) + (-18 + (16*I)*Pi)*zeta[3] + 
          (-71/2 + (8*I)*Pi)*zeta[4] + 8*zeta[5]) - (2851*zeta[6])/24)/
       (1 - x)^2 + (2851*zeta[6])/24 + x*(13575/128 + ((2925*I)/32)*Pi + 
        (7*G[0, 1, 1, x])/2 - 36*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
        12*G[0, 0, 1, 0, x] - 4*G[0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, x] + 
        16*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 14*G[1, 0, 0, 0, x] + 
        13*G[1, 0, 0, 1, x] + 13*G[1, 0, 1, 0, x] + (5*G[1, 1, 0, 0, x])/2 + 
        (21*G[1, 1, 0, 1, x])/2 + (21*G[1, 1, 1, 0, x])/2 - 
        (71*G[1, 1, 1, 1, x])/2 + G[1, 0, 1, x]*(-109/4 - 13*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-109/4 - 13*Log[mu2/s]) + G[0, 0, 1, x]*
         (-129/4 - 12*Log[mu2/s]) + G[0, 1, 0, x]*(-129/4 - 12*Log[mu2/s]) + 
        G[1, 0, 0, x]*(-3/2 + Log[mu2/s]) + (5/16 + ((5*I)/24)*Pi)*
         Log[mu2/s]^5 + (5*Log[mu2/s]^6)/144 + G[0, 0, 0, x]*
         (55 + 24*Log[mu2/s]) + G[1, 1, 1, x]*(62 + 25*Log[mu2/s]) + 
        G[0, 1, x]*(605/8 + ((7*I)/4)*Pi + (61*Log[mu2/s])/2 + 
          6*Log[mu2/s]^2 - 48*zeta[2]) + G[1, 0, x]*(605/8 + ((7*I)/4)*Pi + 
          (61*Log[mu2/s])/2 + 6*Log[mu2/s]^2 - (79*zeta[2])/2) + 
        G[0, 0, x]*(-497/8 - ((7*I)/4)*Pi - (49*Log[mu2/s])/2 - 
          6*Log[mu2/s]^2 - 37*zeta[2]) + G[1, 1, x]*(-713/8 - ((7*I)/4)*Pi - 
          (73*Log[mu2/s])/2 - 6*Log[mu2/s]^2 - 30*zeta[2]) + 
        Log[mu2/s]^4*(239/96 + ((25*I)/16)*Pi - (161*zeta[2])/48) + 
        Log[mu2/s]^3*(145/12 + ((239*I)/24)*Pi + (-145/8 - ((61*I)/12)*Pi)*
           zeta[2] - (50*zeta[3])/9) + (-6943/24 - ((1391*I)/12)*Pi)*
         zeta[3] + (1255*zeta[3]^2)/18 + G[0, x]*(-193/8 - 3*Log[mu2/s]^2 + 
          (373*zeta[2])/4 + Log[mu2/s]*(-27/2 + 37*zeta[2]) + 
          (15*zeta[3])/2) + G[1, x]*(193/8 + 3*Log[mu2/s]^2 + 
          (341*zeta[2])/4 + Log[mu2/s]*(27/2 + 38*zeta[2]) + 19*zeta[3]) + 
        zeta[2]*(-13025/32 - ((321*I)/8)*Pi + (142 + ((149*I)/3)*Pi)*
           zeta[3]) + (-555/64 - ((345*I)/32)*Pi)*zeta[4] + 
        Log[mu2/s]^2*(671/16 + ((145*I)/4)*Pi + (-1597/16 - ((135*I)/8)*Pi)*
           zeta[2] + (-22 - ((50*I)/3)*Pi)*zeta[3] + (1781*zeta[4])/32) + 
        Log[mu2/s]*(2925/32 + ((671*I)/8)*Pi + (-1547/12 - (44*I)*Pi)*
           zeta[3] + zeta[2]*(-2171/8 - ((353*I)/8)*Pi + (349*zeta[3])/3) + 
          (2655/32 + ((141*I)/16)*Pi)*zeta[4] - 6*zeta[5]) + 
        (-9/2 - (6*I)*Pi)*zeta[5] + (14291*zeta[6])/128))/Nc^2 + 
    Nc*Nf*(((12169*I)/108)*Pi - (28*I)*Pi*G[0, 0, 0, 0, 1, x] + 
      (28*I)*Pi*G[0, 0, 1, 0, 1, x] + (40*I)*Pi*G[0, 1, 0, 0, 1, x] - 
      (32*I)*Pi*G[0, 1, 1, 0, 1, x] + 102*G[0, 1, 1, 1, 1, x] - 
      (12*I)*Pi*G[1, 0, 0, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, 0, 1, x] + 
      (268*G[1, 0, 1, 1, 1, x])/3 - (4*I)*Pi*G[1, 1, 0, 0, 1, x] + 
      (166*G[1, 1, 0, 1, 1, x])/3 - (56*G[1, 1, 1, 1, 1, x])/3 - 
      28*G[0, 0, 0, 0, 1, 1, x] + 48*G[0, 0, 0, 1, 1, 1, x] + 
      28*G[0, 0, 1, 0, 1, 1, x] - 48*G[0, 0, 1, 1, 1, 1, x] + 
      40*G[0, 1, 0, 0, 1, 1, x] - 48*G[0, 1, 0, 1, 1, 1, x] - 
      32*G[0, 1, 1, 0, 1, 1, x] - 12*G[1, 0, 0, 0, 1, 1, x] + 
      16*G[1, 0, 0, 1, 1, 1, x] + 12*G[1, 0, 1, 0, 1, 1, x] - 
      4*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 1, x]*(66 + (24*I)*Pi - 
        24*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-200/3 + (8*I)*Pi - 
        8*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-320/3 - ((14*I)/3)*Pi + 
        14*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-64 - (24*I)*Pi + 
        24*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-332/3 - (16*I)*Pi + 
        32*Log[mu2/s]) + G[0, 1, 0, 1, x]*((-64*I)*Pi + 
        (24*I)*Pi*Log[mu2/s] - 88*zeta[2]) + G[1, 1, 1, x]*
       (5533/27 - ((320*I)/9)*Pi + (640/9 + ((14*I)/3)*Pi)*Log[mu2/s] - 
        (14*Log[mu2/s]^2)/3 - (188*zeta[2])/3) + G[0, 0, 1, 1, x]*
       (185/3 - ((166*I)/3)*Pi + (166/3 + (16*I)*Pi)*Log[mu2/s] - 
        8*Log[mu2/s]^2 - 56*zeta[2]) + G[1, 0, 1, 1, x]*
       (-385/9 + ((134*I)/3)*Pi - (134*Log[mu2/s])/3 - 12*zeta[2]) + 
      G[1, 1, 0, 1, x]*(((166*I)/3)*Pi + 4*zeta[2]) + 
      G[1, 0, 0, 1, x]*(((-200*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-424/9 + (34*I)*Pi - 68*Log[mu2/s] + 32*zeta[2]) + 
      G[0, 0, 0, 1, x]*((66*I)*Pi - (24*I)*Pi*Log[mu2/s] + 76*zeta[2]) + 
      ((16*I)*Pi*G[0, 0, 1, x] - (15*I)*Pi*G[1, 0, 1, x] + 
        16*G[0, 0, 1, 1, x] - (98*G[0, 1, 1, 1, x])/3 - 15*G[1, 0, 1, 1, x] + 
        51*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-644/9 + (17*I)*Pi - 
          34*Log[mu2/s]) + G[0, 1, 1, x]*(583/18 - ((49*I)/3)*Pi + 
          (49*Log[mu2/s])/3) + G[0, 1, x]*(((583*I)/18)*Pi + 
          ((49*I)/3)*Pi*Log[mu2/s] - (146*zeta[2])/3) + 
        G[1, 1, x]*(6943/108 - ((322*I)/9)*Pi + (322/9 - (17*I)*Pi)*
           Log[mu2/s] + (17*Log[mu2/s]^2)/2 + (269*zeta[2])/6) + 
        G[1, x]*(((6943*I)/108)*Pi + ((17*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((322*I)/9)*Pi - (151*zeta[2])/3) + 
          (-1871/18 - ((41*I)/2)*Pi)*zeta[2] - (11*zeta[3])/3))/x + 
      G[1, 0, 1, x]*(((-385*I)/9)*Pi + (156 + (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-134*I)/3)*Pi + 8*zeta[2]) - 8*zeta[3]) + 
      G[0, 0, 1, x]*(((185*I)/3)*Pi - (8*I)*Pi*Log[mu2/s]^2 + 
        (-530/3 + (28*I)*Pi)*zeta[2] + Log[mu2/s]*(((166*I)/3)*Pi + 
          56*zeta[2]) - 8*zeta[3]) + (-175/3 - ((211*I)/9)*Pi)*zeta[3] - 
      18*zeta[3]^2 + G[0, 1, 1, x]*(949/54 - ((212*I)/9)*Pi + 
        17*Log[mu2/s]^2 + Log[mu2/s]*(212/9 - (34*I)*Pi - 24*zeta[2]) + 
        (371/3 - (24*I)*Pi)*zeta[2] + 12*zeta[3]) + 
      zeta[2]*(-13/18 + ((349*I)/6)*Pi + (-40 + (68*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((949*I)/54)*Pi + (-979/9 - ((191*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((17*I)*Pi + 8*zeta[2]) + Log[mu2/s]*
         (((212*I)/9)*Pi + (-370/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
        (46/3 - (12*I)*Pi)*zeta[3] - 141*zeta[4]) + 
      (-10207/36 + ((20*I)/3)*Pi)*zeta[4] + G[1, 1, x]*
       (-78071/324 + ((2519*I)/27)*Pi + (-160/9 - ((7*I)/3)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + (-178/9 + ((137*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(-3014/27 + ((320*I)/9)*Pi + 53*zeta[2]) + 
        (-158/9 - (4*I)*Pi)*zeta[3] + 11*zeta[4]) + 
      Log[mu2/s]^2*(((17*I)/2)*Pi + 16*zeta[2] - (8*I)*Pi*zeta[3] + 
        22*zeta[4]) + Log[mu2/s]*(((469*I)/9)*Pi + (-32 + ((20*I)/3)*Pi)*
         zeta[3] + zeta[2]*(85/3 + (32*I)*Pi + 96*zeta[3]) + 
        (-55/3 - (16*I)*Pi)*zeta[4] - 16*zeta[5]) + 
      x*(211367/7776 + ((42125*I)/1944)*Pi - ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
        ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + 
        ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - (4*G[0, 0, 0, 1, 1, x])/3 + 
        8*G[0, 0, 1, 1, 1, x] - (4*G[0, 1, 0, 1, 1, x])/3 - 
        28*G[0, 1, 1, 1, 1, x] + (4*G[1, 0, 0, 1, 1, x])/3 - 
        8*G[1, 0, 1, 1, 1, x] + (4*G[1, 1, 0, 1, 1, x])/3 + 
        28*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-160/9 + ((28*I)/3)*Pi - 
          (56*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(-40/9 + (4*I)*Pi - 
          4*Log[mu2/s]) + (61/72 + ((7*I)/36)*Pi)*Log[mu2/s]^4 + 
        (7*Log[mu2/s]^5)/60 + G[1, 0, 1, 1, x]*(40/9 - (4*I)*Pi + 
          4*Log[mu2/s]) + G[0, 1, 1, 1, x]*(160/9 - ((28*I)/3)*Pi + 
          (56*Log[mu2/s])/3) + G[0, 1, 1, x]*(-242/27 + ((80*I)/9)*Pi + 
          (-80/9 + ((28*I)/3)*Pi)*Log[mu2/s] - (14*Log[mu2/s]^2)/3 - 
          (46*zeta[2])/3) + G[1, 0, 1, x]*(((40*I)/9)*Pi + 
          (4*I)*Pi*Log[mu2/s] - (28*zeta[2])/3) + Log[mu2/s]^3*
         (110/27 + ((103*I)/54)*Pi - (59*zeta[2])/18) + 
        G[0, 0, 1, x]*(((-40*I)/9)*Pi - (4*I)*Pi*Log[mu2/s] + 
          (28*zeta[2])/3) + G[1, 1, 1, x]*(242/27 - ((80*I)/9)*Pi + 
          (80/9 - ((28*I)/3)*Pi)*Log[mu2/s] + (14*Log[mu2/s]^2)/3 + 
          (46*zeta[2])/3) + G[1, 1, x]*(((242*I)/27)*Pi + 
          ((14*I)/3)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((80*I)/9)*Pi - 
            (68*zeta[2])/3) + (-200/9 - (6*I)*Pi)*zeta[2] - (40*zeta[3])/3) + 
        Log[mu2/s]^2*(1511/108 + ((218*I)/27)*Pi + (-673/36 - ((25*I)/6)*Pi)*
           zeta[2] - 9*zeta[3]) + zeta[2]*(-32815/648 - ((689*I)/54)*Pi - 
          (46*zeta[3])/9) + (-2455/54 - ((565*I)/27)*Pi)*zeta[3] + 
        G[0, 1, x]*(((-242*I)/27)*Pi - ((14*I)/3)*Pi*Log[mu2/s]^2 + 
          (200/9 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*(((-80*I)/9)*Pi + 
            (68*zeta[2])/3) + (40*zeta[3])/3) + 
        G[1, x]*(-1952/243 - ((656*I)/81)*Pi + (-40/27 - ((14*I)/9)*Pi)*
           Log[mu2/s]^3 - (7*Log[mu2/s]^4)/18 + (728/27 + ((100*I)/9)*Pi)*
           zeta[2] + Log[mu2/s]^2*(-112/27 - ((40*I)/9)*Pi + 15*zeta[2]) + 
          (680/27 + ((244*I)/9)*Pi)*zeta[3] + Log[mu2/s]*
           (-656/81 - ((224*I)/27)*Pi + (260/9 + ((34*I)/3)*Pi)*zeta[2] + 
            (244*zeta[3])/9) - (389*zeta[4])/12) + (613/48 + ((111*I)/8)*Pi)*
         zeta[4] + Log[mu2/s]*(19247/648 + ((3221*I)/162)*Pi + 
          (-2581/54 - ((221*I)/18)*Pi)*zeta[2] + (-335/9 - ((14*I)/9)*Pi)*
           zeta[3] + (165*zeta[4])/8) - (157*zeta[5])/15) + 
      G[1, x]*(12169/108 - ((61187*I)/324)*Pi + ((7*I)/9)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(17/2 - ((160*I)/9)*Pi - (65*zeta[2])/3) + 
        (253/9 + ((88*I)/9)*Pi)*zeta[3] + zeta[2]*(4595/27 - (15*I)*Pi + 
          48*zeta[3]) + (1559/6 - (8*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(469/9 - ((2555*I)/27)*Pi + (428/9 - (35*I)*Pi)*zeta[2] + 
          (52/3 - (8*I)*Pi)*zeta[3] + 22*zeta[4]) - 8*zeta[5]) + 
      (20/3 - (160*I)*Pi)*zeta[5] + ((84*I)*Pi*G[0, 0, 0, 0, 1, x] - 
        (84*I)*Pi*G[0, 0, 1, 0, 1, x] - (120*I)*Pi*G[0, 1, 0, 0, 1, x] + 
        (96*I)*Pi*G[0, 1, 1, 0, 1, x] - 96*G[0, 1, 1, 1, 1, x] + 
        (36*I)*Pi*G[1, 0, 0, 0, 1, x] - (36*I)*Pi*G[1, 0, 1, 0, 1, x] - 
        96*G[1, 0, 1, 1, 1, x] + (12*I)*Pi*G[1, 1, 0, 0, 1, x] - 
        64*G[1, 1, 0, 1, 1, x] + 84*G[0, 0, 0, 0, 1, 1, x] - 
        144*G[0, 0, 0, 1, 1, 1, x] - 84*G[0, 0, 1, 0, 1, 1, x] + 
        144*G[0, 0, 1, 1, 1, 1, x] - 120*G[0, 1, 0, 0, 1, 1, x] + 
        144*G[0, 1, 0, 1, 1, 1, x] + 96*G[0, 1, 1, 0, 1, 1, x] + 
        36*G[1, 0, 0, 0, 1, 1, x] - 48*G[1, 0, 0, 1, 1, 1, x] - 
        36*G[1, 0, 1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 1, 1, x]*(112 + (48*I)*Pi - 96*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(68 + (72*I)*Pi - 72*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(76 - (24*I)*Pi + 24*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(-68 - (72*I)*Pi + 72*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*((-68*I)*Pi + (72*I)*Pi*Log[mu2/s] - 228*zeta[2]) + 
        G[0, 1, 1, 1, x]*(376/3 - (32*I)*Pi + 64*Log[mu2/s] - 96*zeta[2]) + 
        G[1, 0, 0, 1, x]*((76*I)*Pi + (24*I)*Pi*Log[mu2/s] - 84*zeta[2]) + 
        G[1, 1, 0, 1, x]*((-64*I)*Pi - 12*zeta[2]) + 64*G[1, 1, 1, x]*
         zeta[2] + G[1, 0, 1, 1, x]*(86 - (48*I)*Pi + 48*Log[mu2/s] + 
          36*zeta[2]) + G[0, 0, 1, 1, x]*(-322/3 + (56*I)*Pi + 
          (-56 - (48*I)*Pi)*Log[mu2/s] + 24*Log[mu2/s]^2 + 168*zeta[2]) + 
        G[0, 1, 0, 1, x]*((68*I)*Pi - (72*I)*Pi*Log[mu2/s] + 264*zeta[2]) + 
        G[0, 1, 1, x]*(-1013/9 + ((188*I)/3)*Pi - 16*Log[mu2/s]^2 + 
          (-124 + (72*I)*Pi)*zeta[2] + Log[mu2/s]*(-188/3 + (32*I)*Pi + 
            72*zeta[2]) - 36*zeta[3]) + (164/3 + ((56*I)/3)*Pi)*zeta[3] + 
        54*zeta[3]^2 + G[1, 0, 1, x]*((86*I)*Pi + Log[mu2/s]*
           ((48*I)*Pi - 24*zeta[2]) + (-172 - (24*I)*Pi)*zeta[2] + 
          24*zeta[3]) + G[0, 0, 1, x]*(((-322*I)/3)*Pi + 
          (24*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-56*I)*Pi - 168*zeta[2]) + 
          (180 - (84*I)*Pi)*zeta[2] + 24*zeta[3]) + 
        zeta[2]*(-1367/9 - ((236*I)/3)*Pi + (48 - (204*I)*Pi)*zeta[3]) + 
        Log[mu2/s]^2*(-16*zeta[2] + (24*I)*Pi*zeta[3] - 66*zeta[4]) + 
        G[1, 1, x]*((-86 - (48*I)*Pi)*zeta[2] - 48*Log[mu2/s]*zeta[2] + 
          (24 + (12*I)*Pi)*zeta[3] - 33*zeta[4]) + (890/3 - (8*I)*Pi)*
         zeta[4] + G[0, 1, x]*(((-1013*I)/9)*Pi + Log[mu2/s]^2*
           ((-16*I)*Pi - 24*zeta[2]) + (698/3 + (64*I)*Pi)*zeta[2] + 
          (-24 + (36*I)*Pi)*zeta[3] + Log[mu2/s]*(((-188*I)/3)*Pi + 
            (120 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + 423*zeta[4]) + 
        (-8 + (480*I)*Pi)*zeta[5] + G[1, x]*(16*Log[mu2/s]^2*zeta[2] + 
          zeta[2]*(1013/9 + ((188*I)/3)*Pi - 144*zeta[3]) + 
          (-116/3 - (28*I)*Pi)*zeta[3] + Log[mu2/s]*
           ((188/3 + (32*I)*Pi)*zeta[2] + (-32 + (24*I)*Pi)*zeta[3] - 
            66*zeta[4]) + (-271 + (24*I)*Pi)*zeta[4] + 24*zeta[5]) + 
        Log[mu2/s]*(zeta[2]*(-236/3 - (32*I)*Pi - 288*zeta[3]) + 
          (32 - (8*I)*Pi)*zeta[3] + (22 + (48*I)*Pi)*zeta[4] + 48*zeta[5]) - 
        (2851*zeta[6])/4)/(1 - x) + (2851*zeta[6])/12 + 
      ((-56*I)*Pi*G[0, 0, 0, 0, 1, x] + (56*I)*Pi*G[0, 0, 1, 0, 1, x] + 
        (80*I)*Pi*G[0, 1, 0, 0, 1, x] - (64*I)*Pi*G[0, 1, 1, 0, 1, x] - 
        (24*I)*Pi*G[1, 0, 0, 0, 1, x] + (24*I)*Pi*G[1, 0, 1, 0, 1, x] - 
        (8*I)*Pi*G[1, 1, 0, 0, 1, x] - 56*G[0, 0, 0, 0, 1, 1, x] + 
        96*G[0, 0, 0, 1, 1, 1, x] + 56*G[0, 0, 1, 0, 1, 1, x] - 
        96*G[0, 0, 1, 1, 1, 1, x] + 80*G[0, 1, 0, 0, 1, 1, x] - 
        96*G[0, 1, 0, 1, 1, 1, x] - 64*G[0, 1, 1, 0, 1, 1, x] - 
        24*G[1, 0, 0, 0, 1, 1, x] + 32*G[1, 0, 0, 1, 1, 1, x] + 
        24*G[1, 0, 1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 1, 1, x]*(2 + (48*I)*Pi - 48*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(2/3 + (16*I)*Pi - 16*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(-2 - (48*I)*Pi + 48*Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(-8/3 - (32*I)*Pi + 64*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*((-2*I)*Pi + (48*I)*Pi*Log[mu2/s] - 176*zeta[2]) + 
        G[0, 0, 1, 1, x]*(43/9 - ((4*I)/3)*Pi + (4/3 + (32*I)*Pi)*
           Log[mu2/s] - 16*Log[mu2/s]^2 - 112*zeta[2]) + 
        64*G[0, 1, 1, 1, x]*zeta[2] - 24*G[1, 0, 1, 1, x]*zeta[2] + 
        8*G[1, 1, 0, 1, x]*zeta[2] + G[1, 0, 0, 1, x]*(((2*I)/3)*Pi - 
          (16*I)*Pi*Log[mu2/s] + 56*zeta[2]) + G[0, 0, 0, 1, x]*
         ((2*I)*Pi - (48*I)*Pi*Log[mu2/s] + 152*zeta[2]) + 
        G[1, 0, 1, x]*((-2/3 + (16*I)*Pi)*zeta[2] + 16*Log[mu2/s]*zeta[2] - 
          16*zeta[3]) + G[0, 0, 1, x]*(((43*I)/9)*Pi - 
          (16*I)*Pi*Log[mu2/s]^2 + (-14/3 + (56*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((4*I)/3)*Pi + 112*zeta[2]) - 16*zeta[3]) + 
        ((43*I)/9)*Pi*zeta[3] + (-8 + (136*I)*Pi)*zeta[2]*zeta[3] - 
        36*zeta[3]^2 + G[0, 1, 1, x]*((2 - (48*I)*Pi)*zeta[2] - 
          48*Log[mu2/s]*zeta[2] + 24*zeta[3]) + G[0, 1, x]*
         ((-43/9 - ((4*I)/3)*Pi)*zeta[2] + 16*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((-4/3 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + 
          (4/3 - (24*I)*Pi)*zeta[3] - 282*zeta[4]) + (-473/36 + ((4*I)/3)*Pi)*
         zeta[4] + G[1, 1, x]*((-8*I)*Pi*zeta[3] + 22*zeta[4]) + 
        Log[mu2/s]^2*((-16*I)*Pi*zeta[3] + 44*zeta[4]) + 
        Log[mu2/s]*(((4*I)/3)*Pi*zeta[3] + 192*zeta[2]*zeta[3] + 
          (-11/3 - (32*I)*Pi)*zeta[4] - 32*zeta[5]) + 
        G[1, x]*(((2*I)/3)*Pi*zeta[3] + 96*zeta[2]*zeta[3] + 
          (-11/6 - (16*I)*Pi)*zeta[4] + Log[mu2/s]*((-16*I)*Pi*zeta[3] + 
            44*zeta[4]) - 16*zeta[5]) + (4/3 - (320*I)*Pi)*zeta[5] + 
        (2851*zeta[6])/6)/(1 - x)^2) + 
    (Nf*(((-6199*I)/108)*Pi + (48 + (32*I)*Pi)*G[0, 0, 0, 0, x] - 
       80*G[1, 0, 0, 0, x] + (32 + (56*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
       32*G[0, 0, 0, 1, 0, x] - (16*G[0, 0, 1, 0, 0, x])/3 + 
       (76/3 - (56*I)*Pi)*G[0, 0, 1, 0, 1, x] + (76*G[0, 0, 1, 1, 0, x])/3 - 
       16*G[0, 1, 0, 0, 0, x] + (28/3 - (80*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
       (28*G[0, 1, 0, 1, 0, x])/3 - (76*G[0, 1, 1, 0, 0, x])/3 + 
       (16 + (64*I)*Pi)*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
       186*G[0, 1, 1, 1, 1, x] + (24*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       (88*G[1, 0, 1, 0, 0, x])/3 + (-4/3 - (24*I)*Pi)*G[1, 0, 1, 0, 1, x] - 
       (4*G[1, 0, 1, 1, 0, x])/3 - 188*G[1, 0, 1, 1, 1, x] + 
       32*G[1, 1, 0, 0, 0, x] + (44/3 + (8*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
       (44*G[1, 1, 0, 1, 0, x])/3 - (362*G[1, 1, 0, 1, 1, x])/3 - 
       (116*G[1, 1, 1, 0, 0, x])/3 + 16*G[1, 1, 1, 0, 1, x] + 
       16*G[1, 1, 1, 1, 0, x] - (56*G[1, 1, 1, 1, 1, x])/3 + 
       56*G[0, 0, 0, 0, 1, 1, x] - 96*G[0, 0, 0, 1, 1, 1, x] - 
       56*G[0, 0, 1, 0, 1, 1, x] + 96*G[0, 0, 1, 1, 1, 1, x] - 
       80*G[0, 1, 0, 0, 1, 1, x] + 96*G[0, 1, 0, 1, 1, 1, x] + 
       64*G[0, 1, 1, 0, 1, 1, x] + 24*G[1, 0, 0, 0, 1, 1, x] - 
       32*G[1, 0, 0, 1, 1, 1, x] - 24*G[1, 0, 1, 0, 1, 1, x] + 
       8*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, 1, x]*(524/3 + (32*I)*Pi - 
         64*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(106 + (48*I)*Pi - 
         48*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-496/9 - ((4*I)/3)*Pi - 
         (64*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(580/9 + (28*I)*Pi - 
         (56*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(-358/9 - ((68*I)/3)*Pi - 
         (40*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*(-152/9 - ((100*I)/3)*Pi - 
         (32*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(-14/9 + ((76*I)/3)*Pi - 
         (8*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(-406/9 - (4*I)*Pi + 
         (8*Log[mu2/s])/3) + G[1, 1, 1, 1, x]*(526/3 + ((34*I)/3)*Pi + 
         14*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(434/3 - (16*I)*Pi + 
         16*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-388/3 - (48*I)*Pi + 
         48*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-496/9 - ((356*I)/3)*Pi + 
         (-64/3 + (48*I)*Pi)*Log[mu2/s] - 152*zeta[2]) + 
       G[0, 0, 0, x]*(-236/3 - ((352*I)/9)*Pi + (-32 - ((64*I)/3)*Pi)*
          Log[mu2/s] - (208*zeta[2])/3) + G[0, 1, 1, 1, x]*
        (1496/9 - (46*I)*Pi + 124*Log[mu2/s] - 64*zeta[2]) + 
       G[1, 0, 0, 1, x]*(-14/9 + (142*I)*Pi + (-8/3 + (16*I)*Pi)*Log[mu2/s] - 
         56*zeta[2]) + G[1, 0, 0, x]*(812/9 - ((350*I)/9)*Pi + 
         (128/3 - ((8*I)/3)*Pi)*Log[mu2/s] - (56*zeta[2])/3) + 
       G[1, 1, 0, 1, x]*(-152/9 - ((350*I)/3)*Pi - (32*Log[mu2/s])/3 - 
         8*zeta[2]) + G[0, 1, 0, x]*(1910/27 - ((164*I)/3)*Pi + 
         (272*Log[mu2/s])/9 + (16*Log[mu2/s]^2)/3 + (8*zeta[2])/3) + 
       G[1, 0, 1, 1, x]*(1148/9 - (98*I)*Pi + (274*Log[mu2/s])/3 + 
         24*zeta[2]) + G[1, 1, 0, x]*(910/27 + ((176*I)/3)*Pi + 
         (100/9 - (24*I)*Pi)*Log[mu2/s] + (8*Log[mu2/s]^2)/3 + 
         (100*zeta[2])/3) + G[1, 1, 1, x]*(-6923/27 + ((374*I)/9)*Pi + 
         (-1052/9 - (6*I)*Pi)*Log[mu2/s] - (14*Log[mu2/s]^2)/3 + 
         76*zeta[2]) + G[0, 0, 1, 1, x]*(-127 + ((322*I)/3)*Pi + 
         (-278/3 - (32*I)*Pi)*Log[mu2/s] + 16*Log[mu2/s]^2 + 112*zeta[2]) + 
       G[0, 1, 0, 1, x]*(-358/9 + (102*I)*Pi + (-40/3 - (48*I)*Pi)*
          Log[mu2/s] + 176*zeta[2]) + G[0, 1, 1, x]*(-8537/54 + (46*I)*Pi - 
         31*Log[mu2/s]^2 + (-241 + (48*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-724/9 + ((146*I)/3)*Pi + 48*zeta[2]) - 24*zeta[3]) + 
       x^2*(20*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 
         4*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 
         8*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + G[0, 0, x]*(-75/2 + (2*I)*Pi - 
           10*Log[mu2/s]) + G[1, 1, x]*(-75/2 + (2*I)*Pi - 10*Log[mu2/s]) + 
         G[0, 1, x]*(75/2 - (2*I)*Pi + 10*Log[mu2/s]) + 
         G[1, 0, x]*(75/2 - (2*I)*Pi + 10*Log[mu2/s]) + (-225/2 + (6*I)*Pi)*
          zeta[2] + 24*G[0, x]*zeta[2] + 24*G[1, x]*zeta[2] - 
         30*Log[mu2/s]*zeta[2] - 4*zeta[3]) + (3847/27 + ((1234*I)/9)*Pi)*
        zeta[3] + 36*zeta[3]^2 + G[0, 0, x]*(1573/18 + ((668*I)/27)*Pi + 
         (8 + ((16*I)/3)*Pi)*Log[mu2/s]^2 + (2050/9 + (32*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(98/3 + ((128*I)/9)*Pi + (184*zeta[2])/3) + 12*zeta[3]) + 
       G[1, 0, 1, x]*(910/27 + ((1234*I)/9)*Pi + (8*Log[mu2/s]^2)/3 + 
         Log[mu2/s]*(100/9 + (94*I)*Pi - 16*zeta[2]) + (-322 - (16*I)*Pi)*
          zeta[2] + 16*zeta[3]) + G[0, 0, 1, x]*(1910/27 - ((1367*I)/9)*Pi + 
         (16/3 + (16*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
          (272/9 - ((310*I)/3)*Pi - 112*zeta[2]) + (748/3 - (56*I)*Pi)*
          zeta[2] + 16*zeta[3]) + G[1, 0, x]*(-1675/27 + ((2776*I)/27)*Pi + 
         (-8/3 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + (-1570/9 - (20*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-190/9 + ((436*I)/9)*Pi + (32*zeta[2])/3) + 
         16*zeta[3]) + zeta[2]*(5239/54 - ((7139*I)/54)*Pi + 
         (308/3 - (136*I)*Pi)*zeta[3]) + Log[mu2/s]^2*(((-29*I)/6)*Pi + 
         (-56/3 + ((16*I)/3)*Pi)*zeta[2] + (-16/3 + (16*I)*Pi)*zeta[3] - 
         44*zeta[4]) + G[1, 1, x]*(79285/324 - (83*I)*Pi + 
         (263/9 + (I/3)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + 
         Log[mu2/s]*(3772/27 - ((142*I)/3)*Pi - 51*zeta[2]) + 
         (134/9 - ((115*I)/3)*Pi)*zeta[2] + (22/9 + (8*I)*Pi)*zeta[3] - 
         22*zeta[4]) + G[0, x]*(2920/27 + ((3877*I)/54)*Pi + 
         Log[mu2/s]^2*(20/3 + ((16*I)/3)*Pi - (80*zeta[2])/3) + 
         (-12280/27 - ((674*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
          (418/9 + ((224*I)/9)*Pi + (-1840/9 - ((104*I)/3)*Pi)*zeta[2]) + 
         (-140/3 - ((124*I)/3)*Pi)*zeta[3] - (25*zeta[4])/3) + 
       (20839/18 + ((427*I)/3)*Pi)*zeta[4] + G[0, 1, x]*
        (-1675/27 - ((5857*I)/54)*Pi + Log[mu2/s]^2*(-8/3 - ((77*I)/3)*Pi - 
           16*zeta[2]) + (3401/9 + ((397*I)/3)*Pi)*zeta[2] + 
         (-86/3 + (24*I)*Pi)*zeta[3] + Log[mu2/s]*(-190/9 - ((500*I)/9)*Pi + 
           (722/3 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 282*zeta[4]) + 
       ((-24*I)*Pi*G[0, 0, 1, x] - 24*G[0, 0, 1, 1, x] + 
         (2*G[0, 1, 0, 1, x])/3 + (2/3 + (8*I)*Pi)*G[0, 1, 1, 0, x] + 
         (142*G[0, 1, 1, 1, x])/3 - 2*G[1, 0, 0, 1, x] + 
         (-2 - (24*I)*Pi)*G[1, 0, 1, 0, x] + 23*G[1, 0, 1, 1, x] - 
         (8*G[1, 1, 0, 1, x])/3 + (-8/3 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 
         69*G[1, 1, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] - 
         24*G[1, 0, 1, 0, 0, x] - 32*G[1, 1, 0, 0, 0, x] + 
         24*G[1, 1, 1, 0, 0, x] + G[0, 1, 1, x]*(-881/18 + ((73*I)/3)*Pi - 
           (71*Log[mu2/s])/3) + G[1, 0, 1, x]*(59/18 + ((67*I)/3)*Pi + 
           (4*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(16/3 - (16*I)*Pi + 
           16*Log[mu2/s]) + G[1, 1, 1, x]*(892/9 - ((77*I)/3)*Pi + 
           46*Log[mu2/s]) + G[1, 1, 0, x]*(59/18 + (4*I)*Pi + 
           (4/3 + (16*I)*Pi)*Log[mu2/s] - 56*zeta[2]) + 
         G[0, 1, 0, x]*(((2*I)/3)*Pi - 8*zeta[2]) + G[1, 0, 0, x]*
          ((-2*I)*Pi + 24*zeta[2]) + G[1, 0, x]*(((59*I)/18)*Pi + 
           Log[mu2/s]*(((4*I)/3)*Pi - 16*zeta[2]) + (-2/3 + (8*I)*Pi)*
            zeta[2] - 8*zeta[3]) + G[0, 1, x]*(((-881*I)/18)*Pi - 
           ((71*I)/3)*Pi*Log[mu2/s] + (68 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
         G[1, 1, x]*(-9287/108 + ((317*I)/6)*Pi + (-446/9 + ((73*I)/3)*Pi)*
            Log[mu2/s] - (23*Log[mu2/s]^2)/2 + (-331/6 - (24*I)*Pi)*zeta[2] + 
           24*zeta[3]) + G[1, x]*(((-9287*I)/108)*Pi - ((23*I)/2)*Pi*
            Log[mu2/s]^2 + (395/3 + ((125*I)/6)*Pi)*zeta[2] + 
           (23/3 + (8*I)*Pi)*zeta[3] + Log[mu2/s]*(((-446*I)/9)*Pi + 
             (63 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 106*zeta[4]))/x + 
       x*(-2379989/23328 - ((129389*I)/1944)*Pi + (24 + (16*I)*Pi)*
          G[0, 0, 0, 0, x] + (24 + (16*I)*Pi)*G[0, 1, 1, 1, x] + 
         (24 - (16*I)*Pi)*G[1, 0, 0, 0, x] + (24 - (16*I)*Pi)*
          G[1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 1, x] + 
         16*G[0, 0, 0, 1, 0, x] - (44*G[0, 0, 0, 1, 1, x])/3 + 
         (16*G[0, 0, 1, 0, 0, x])/3 + (32*G[0, 0, 1, 0, 1, x])/3 + 
         (32*G[0, 0, 1, 1, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
         (32*G[0, 1, 0, 1, 0, x])/3 + (16*G[0, 1, 0, 1, 1, x])/3 - 
         (44*G[0, 1, 1, 0, 0, x])/3 + 16*G[0, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
         16*G[1, 0, 0, 1, 0, x] + (44*G[1, 0, 0, 1, 1, x])/3 - 
         (16*G[1, 0, 1, 0, 0, x])/3 - (32*G[1, 0, 1, 0, 1, x])/3 - 
         (32*G[1, 0, 1, 1, 0, x])/3 - (32*G[1, 1, 0, 0, 1, x])/3 - 
         (32*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 1, 1, x])/3 + 
         (44*G[1, 1, 1, 0, 0, x])/3 - 16*G[1, 1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 1, 0, x] + G[0, 0, 1, 0, x]*(-224/9 + ((16*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*(-188/9 + ((16*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*(-224/9 - ((28*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(-188/9 - ((28*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(-74/9 + (8*I)*Pi - 
           (8*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(106/9 + (8*I)*Pi - 
           (8*Log[mu2/s])/3) + (-103/216 - ((7*I)/36)*Pi)*Log[mu2/s]^4 - 
         (7*Log[mu2/s]^5)/180 + G[1, 1, 0, 0, x]*(-34/9 - (8*I)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*(146/9 - (8*I)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*(-64/9 - ((16*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(-28/9 - ((16*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*(-64/9 + ((28*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(-28/9 + ((28*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[0, 0, 0, x]*(-256/3 - ((152*I)/9)*Pi + 
           (-16 - ((32*I)/3)*Pi)*Log[mu2/s] - (128*zeta[2])/3) + 
         G[0, 1, 1, x]*(-34/3 - ((44*I)/9)*Pi + (-8 - ((32*I)/3)*Pi)*
            Log[mu2/s] - (128*zeta[2])/3) + G[0, 1, 0, x]*
          (1741/27 + ((22*I)/3)*Pi + (148/9 - (8*I)*Pi)*Log[mu2/s] + 
           (8*Log[mu2/s]^2)/3 - (8*zeta[2])/3) + G[0, 0, 1, x]*
          (1741/27 - ((50*I)/3)*Pi + (148/9 - (8*I)*Pi)*Log[mu2/s] + 
           (8*Log[mu2/s]^2)/3 - (8*zeta[2])/3) + Log[mu2/s]^3*
          (-317/81 - ((103*I)/54)*Pi + (37*zeta[2])/18) + 
         G[1, 1, 0, x]*(1445/27 - ((10*I)/3)*Pi + (68/9 + (8*I)*Pi)*
            Log[mu2/s] - (8*Log[mu2/s]^2)/3 + (8*zeta[2])/3) + 
         G[1, 0, 1, x]*(1445/27 + ((62*I)/3)*Pi + (68/9 + (8*I)*Pi)*
            Log[mu2/s] - (8*Log[mu2/s]^2)/3 + (8*zeta[2])/3) + 
         G[1, 1, 1, x]*(-320/3 + ((8*I)/9)*Pi + (-16 + ((32*I)/3)*Pi)*
            Log[mu2/s] + (128*zeta[2])/3) + G[1, 0, 0, x]*
          (-98/3 + ((116*I)/9)*Pi + (-8 + ((32*I)/3)*Pi)*Log[mu2/s] + 
           (128*zeta[2])/3) + G[0, 1, x]*(-321/2 + ((139*I)/27)*Pi + 
           (-4 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + (728/9 + ((80*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*(-48 + ((4*I)/9)*Pi + (104*zeta[2])/3) - 
           (32*zeta[3])/3) + G[1, 0, x]*(-321/2 - ((733*I)/27)*Pi + 
           (-4 - ((8*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
            (-48 - ((76*I)/9)*Pi - (104*zeta[2])/3) + (208/9 - (12*I)*Pi)*
            zeta[2] - 4*zeta[3]) + Log[mu2/s]^2*(-6677/324 - 
           ((317*I)/27)*Pi + (985/36 + ((25*I)/6)*Pi)*zeta[2] - 
           (5*zeta[3])/9) + (14087/162 + ((1639*I)/27)*Pi)*zeta[3] + 
         G[0, 0, x]*(297/2 + ((733*I)/27)*Pi + (4 + ((8*I)/3)*Pi)*
            Log[mu2/s]^2 + (548/9 + (12*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(48 + ((76*I)/9)*Pi + (104*zeta[2])/3) + 4*zeta[3]) + 
         G[1, 1, x]*(345/2 - ((139*I)/27)*Pi + (4 - ((8*I)/3)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(48 - ((4*I)/9)*Pi - (104*zeta[2])/3) + 
           (28/9 - ((80*I)/3)*Pi)*zeta[2] + (32*zeta[3])/3) + 
         zeta[2]*(382867/648 + ((3497*I)/54)*Pi + (314*zeta[3])/9) + 
         G[0, x]*(-3391/54 - ((386*I)/9)*Pi + Log[mu2/s]^2*
            (-16/3 - (40*zeta[2])/3) + (-4583/27 - ((262*I)/9)*Pi)*zeta[2] + 
           (2/3 - ((44*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-278/9 - 
             ((32*I)/3)*Pi + (-524/9 - ((40*I)/3)*Pi)*zeta[2] + 8*zeta[3]) - 
           (47*zeta[4])/3) + (5095/48 + ((1579*I)/24)*Pi)*zeta[4] + 
         G[1, x]*(3391/54 + ((386*I)/9)*Pi + (-4975/27 + ((154*I)/9)*Pi)*
            zeta[2] + Log[mu2/s]^2*(16/3 + (40*zeta[2])/3) + 
           Log[mu2/s]*(278/9 + ((32*I)/3)*Pi + (-124/9 + ((40*I)/3)*Pi)*
              zeta[2] - 8*zeta[3]) + (-110/3 + ((44*I)/3)*Pi)*zeta[3] + 
           (47*zeta[4])/3) + Log[mu2/s]*(-129389/1944 - ((6677*I)/162)*Pi + 
           (11155/54 + ((437*I)/18)*Pi)*zeta[2] + (721/27 + ((206*I)/9)*Pi)*
            zeta[3] + (2203*zeta[4])/24) - (11*zeta[5])/15) + 
       (-10/3 + (320*I)*Pi)*zeta[5] + G[1, x]*(-17879/108 + 
         ((35029*I)/324)*Pi + ((7*I)/9)*Pi*Log[mu2/s]^3 + 
         Log[mu2/s]^2*(-23/2 + ((239*I)/9)*Pi + 13*zeta[2]) + 
         zeta[2]*(-1382/9 + ((8*I)/9)*Pi - 96*zeta[3]) + 
         (-251/9 - ((458*I)/9)*Pi)*zeta[3] + Log[mu2/s]*
          (-671/9 + ((2581*I)/27)*Pi + (-212/3 + ((215*I)/3)*Pi)*zeta[2] + 
           (-236/3 + (16*I)*Pi)*zeta[3] - 44*zeta[4]) + (-1606/3 + (16*I)*Pi)*
          zeta[4] + 16*zeta[5]) + Log[mu2/s]*(((-253*I)/9)*Pi + 
         zeta[2]*(-103/9 - ((640*I)/9)*Pi - 192*zeta[3]) + 
         (688/9 + ((88*I)/3)*Pi)*zeta[3] + (578/3 + (32*I)*Pi)*zeta[4] + 
         32*zeta[5]) + ((-24 + (16*I)*Pi)*G[0, 0, 0, 0, x] - 
         ((16*I)/3)*Pi*G[1, 0, 0, 0, x] + (4 + ((4*I)/3)*Pi)*
          G[1, 1, 0, 0, x] + (16 + (112*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
         16*G[0, 0, 0, 1, 0, x] + (16*G[0, 0, 1, 0, 0, x])/3 + 
         (12 - (112*I)*Pi)*G[0, 0, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 0, x] + 
         (20/3 - (160*I)*Pi)*G[0, 1, 0, 0, 1, x] + (20*G[0, 1, 0, 1, 0, x])/
          3 - 16*G[0, 1, 1, 0, 0, x] + (32/3 + (128*I)*Pi)*
          G[0, 1, 1, 0, 1, x] + (32*G[0, 1, 1, 1, 0, x])/3 + 
         (-16/3 + (48*I)*Pi)*G[1, 0, 0, 0, 1, x] - (16*G[1, 0, 0, 1, 0, x])/
          3 - (4*G[1, 0, 1, 0, 0, x])/3 + (-4 - (48*I)*Pi)*
          G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
         (4/3 + (16*I)*Pi)*G[1, 1, 0, 0, 1, x] + (4*G[1, 1, 0, 1, 0, x])/3 + 
         112*G[0, 0, 0, 0, 1, 1, x] - 192*G[0, 0, 0, 1, 1, 1, x] - 
         112*G[0, 0, 1, 0, 1, 1, x] + 192*G[0, 0, 1, 1, 1, 1, x] - 
         160*G[0, 1, 0, 0, 1, 1, x] + 192*G[0, 1, 0, 1, 1, 1, x] + 
         128*G[0, 1, 1, 0, 1, 1, x] + 48*G[1, 0, 0, 0, 1, 1, x] - 
         64*G[1, 0, 0, 1, 1, 1, x] - 48*G[1, 0, 1, 0, 1, 1, x] + 
         16*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, 1, x]*(-16 + (64*I)*Pi - 
           128*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-8 + (96*I)*Pi - 
           96*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-212/9 + ((20*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(-53/3 - ((40*I)/3)*Pi - 
           8*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-53/9 + (4*I)*Pi - 
           (8*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(53/9 - ((8*I)/3)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 0, 0, 1, 1, x]*(8/3 - (32*I)*Pi + 
           32*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-8/3 - (96*I)*Pi + 
           96*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-212/9 + ((8*I)/3)*Pi + 
           (-32/3 + (96*I)*Pi)*Log[mu2/s] - 304*zeta[2]) + 
         G[0, 1, 1, 1, x]*(((32*I)/3)*Pi - 128*zeta[2]) + 
         G[1, 0, 0, 1, x]*(53/9 + (8/3 + (32*I)*Pi)*Log[mu2/s] - 
           112*zeta[2]) + G[0, 0, 0, x]*(128/3 - ((284*I)/9)*Pi + 
           (16 - ((32*I)/3)*Pi)*Log[mu2/s] - (128*zeta[2])/3) + 
         G[1, 1, 0, 1, x]*(((4*I)/3)*Pi - 16*zeta[2]) + 
         G[1, 1, 0, x]*((4*I)*Pi - (20*zeta[2])/3) + G[0, 1, 0, x]*
          (1319/54 - ((106*I)/9)*Pi + (106/9 - ((16*I)/3)*Pi)*Log[mu2/s] + 
           (8*Log[mu2/s]^2)/3 + 8*zeta[2]) + G[1, 0, 0, x]*
          (-8/3 + ((53*I)/9)*Pi + ((8*I)/3)*Pi*Log[mu2/s] + (52*zeta[2])/3) + 
         G[1, 0, 1, 1, x]*((-4*I)*Pi + 48*zeta[2]) + G[0, 0, 1, 1, x]*
          (73/9 + ((4*I)/3)*Pi + (16/3 - (64*I)*Pi)*Log[mu2/s] + 
           32*Log[mu2/s]^2 + 224*zeta[2]) + G[0, 1, 0, 1, x]*
          (-53/3 - ((28*I)/3)*Pi + (-8 - (96*I)*Pi)*Log[mu2/s] + 
           352*zeta[2]) + G[0, 1, 1, x]*(((-53*I)/3)*Pi + (-40/3 + (96*I)*Pi)*
            zeta[2] + Log[mu2/s]*((-8*I)*Pi + 96*zeta[2]) - 48*zeta[3]) + 
         (-1463/54 + ((461*I)/9)*Pi)*zeta[3] + 72*zeta[3]^2 + 
         G[1, 0, x]*(((-8*I)/3)*Pi + (-301/9 - ((20*I)/3)*Pi)*zeta[2] - 
           (40*Log[mu2/s]*zeta[2])/3 + 4*zeta[3]) + 
         G[0, 0, x]*(-521/18 + ((2471*I)/54)*Pi + (-4 + ((8*I)/3)*Pi)*
            Log[mu2/s]^2 + (563/9 + (12*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-64/3 + ((178*I)/9)*Pi + (104*zeta[2])/3) + 
           4*zeta[3]) + G[1, 0, 1, x]*(((53*I)/9)*Pi + 
           Log[mu2/s]*(((8*I)/3)*Pi - 32*zeta[2]) + (20/3 - (32*I)*Pi)*
            zeta[2] + 32*zeta[3]) + G[0, 0, 1, x]*(1319/54 - ((11*I)/3)*Pi + 
           (8/3 + (32*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
            (106/9 - 224*zeta[2]) + (-112/3 - (112*I)*Pi)*zeta[2] + 
           32*zeta[3]) + zeta[2]*(((1463*I)/54)*Pi + (-8/3 - (272*I)*Pi)*
            zeta[3]) + Log[mu2/s]^2*(((8*I)/3)*Pi*zeta[2] + 
           (-8/3 + (32*I)*Pi)*zeta[3] - 88*zeta[4]) + 
         G[1, 1, x]*(((4*I)/3)*Pi*zeta[2] + (-4/3 + (16*I)*Pi)*zeta[3] - 
           44*zeta[4]) + G[0, x]*(((-521*I)/18)*Pi + Log[mu2/s]^2*
            ((-4*I)*Pi - (40*zeta[2])/3) + (-4147/54 - ((247*I)/9)*Pi)*
            zeta[2] + (41/3 - ((44*I)/3)*Pi)*zeta[3] + 
           Log[mu2/s]*(((-64*I)/3)*Pi + (-386/9 - ((40*I)/3)*Pi)*zeta[2] + 
             8*zeta[3]) - (47*zeta[4])/3) + (6589/36 + ((215*I)/3)*Pi)*
          zeta[4] + G[0, 1, x]*(((1319*I)/54)*Pi + Log[mu2/s]^2*
            (((8*I)/3)*Pi - 32*zeta[2]) + (298/9 + ((40*I)/3)*Pi)*zeta[2] + 
           (48*I)*Pi*zeta[3] + Log[mu2/s]*(((106*I)/9)*Pi + 
             (40/3 - (64*I)*Pi)*zeta[2] + 64*zeta[3]) + 564*zeta[4]) + 
         (10/3 + (640*I)*Pi)*zeta[5] + G[1, x]*
          (zeta[2]*(((17*I)/9)*Pi - 192*zeta[3]) + (-17/9 + ((40*I)/3)*Pi)*
            zeta[3] + Log[mu2/s]*(((8*I)/3)*Pi*zeta[2] + (-8/3 + (32*I)*Pi)*
              zeta[3] - 88*zeta[4]) + (110/3 + (32*I)*Pi)*zeta[4] + 
           32*zeta[5]) + Log[mu2/s]*(zeta[2]*(((106*I)/9)*Pi - 384*zeta[3]) + 
           (-106/9 + ((80*I)/3)*Pi)*zeta[3] + (220/3 + (64*I)*Pi)*zeta[4] + 
           64*zeta[5]) - (2851*zeta[6])/3)/(1 - x)^2 - (2851*zeta[6])/6 + 
       (((-2920*I)/27)*Pi + (-24 - (48*I)*Pi)*G[0, 0, 0, 0, x] + 
         (27 - (4*I)*Pi)*G[0, 1, 0, 0, x] + (48 + (16*I)*Pi)*
          G[1, 0, 0, 0, x] + (-48 - (4*I)*Pi)*G[1, 1, 0, 0, x] + 
         (32*G[1, 1, 1, 0, x])/3 + (-48 - (168*I)*Pi)*G[0, 0, 0, 0, 1, x] - 
         48*G[0, 0, 0, 1, 0, x] + (-36 + (168*I)*Pi)*G[0, 0, 1, 0, 1, x] - 
         36*G[0, 0, 1, 1, 0, x] + 16*G[0, 1, 0, 0, 0, x] + 
         (-20 + (240*I)*Pi)*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] + 
         32*G[0, 1, 1, 0, 0, x] + (-32 - (192*I)*Pi)*G[0, 1, 1, 0, 1, x] - 
         32*G[0, 1, 1, 1, 0, x] + 192*G[0, 1, 1, 1, 1, x] + 
         (16 - (72*I)*Pi)*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] + 
         (12 + (72*I)*Pi)*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] + 
         192*G[1, 0, 1, 1, 1, x] + (-4 - (24*I)*Pi)*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] + 128*G[1, 1, 0, 1, 1, x] - 
         168*G[0, 0, 0, 0, 1, 1, x] + 288*G[0, 0, 0, 1, 1, 1, x] + 
         168*G[0, 0, 1, 0, 1, 1, x] - 288*G[0, 0, 1, 1, 1, 1, x] + 
         240*G[0, 1, 0, 0, 1, 1, x] - 288*G[0, 1, 0, 1, 1, 1, x] - 
         192*G[0, 1, 1, 0, 1, 1, x] - 72*G[1, 0, 0, 0, 1, 1, x] + 
         96*G[1, 0, 0, 1, 1, 1, x] + 72*G[1, 0, 1, 0, 1, 1, x] - 
         24*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 1, x]*(132 + (144*I)*Pi - 
           144*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-164 + (48*I)*Pi - 
           48*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-9 + (4*I)*Pi - 8*Log[mu2/s]) + 
         G[0, 1, 1, 0, x]*(59 + (24*I)*Pi + 24*Log[mu2/s]) + 
         G[0, 0, 1, 0, x]*(236/3 - (4*I)*Pi + 32*Log[mu2/s]) + 
         G[0, 1, 0, 1, 1, x]*(-100 - (144*I)*Pi + 144*Log[mu2/s]) + 
         G[0, 0, 1, 1, 1, x]*(-160 - (96*I)*Pi + 192*Log[mu2/s]) + 
         G[0, 1, 0, 1, x]*(59 - (96*I)*Pi + (24 + (144*I)*Pi)*Log[mu2/s] - 
           528*zeta[2]) + G[0, 0, 1, 1, x]*(169 - (108*I)*Pi + 
           (88 + (96*I)*Pi)*Log[mu2/s] - 48*Log[mu2/s]^2 - 336*zeta[2]) + 
         G[1, 1, 1, x]*(((32*I)/3)*Pi - 128*zeta[2]) + G[1, 0, 1, 1, x]*
          (-184 + (108*I)*Pi - 96*Log[mu2/s] - 72*zeta[2]) + 
         G[1, 0, 0, x]*(-452/9 + ((37*I)/3)*Pi + (-80/3 - (8*I)*Pi)*
            Log[mu2/s] - 48*zeta[2]) + G[0, 1, 0, x]*(-583/6 + (44*I)*Pi + 
           (-42 + (8*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 + 8*zeta[2]) + 
         G[1, 1, 0, x]*(-97/3 - ((136*I)/3)*Pi - 8*Log[mu2/s] + 20*zeta[2]) + 
         G[1, 1, 0, 1, x]*(32/3 + (124*I)*Pi + 24*zeta[2]) + 
         G[0, 0, 0, x]*(36 + ((212*I)/3)*Pi + (16 + (32*I)*Pi)*Log[mu2/s] + 
           112*zeta[2]) + G[1, 0, 0, 1, x]*(-9 - (156*I)*Pi + 
           (-8 - (48*I)*Pi)*Log[mu2/s] + 168*zeta[2]) + 
         G[0, 1, 1, 1, x]*(-272 + (32*I)*Pi - 128*Log[mu2/s] + 192*zeta[2]) + 
         G[0, 0, 0, 1, x]*(236/3 + (116*I)*Pi + (32 - (144*I)*Pi)*
            Log[mu2/s] + 456*zeta[2]) + G[1, 0, 1, x]*(-97/3 - (201*I)*Pi + 
           (328 + (48*I)*Pi)*zeta[2] + Log[mu2/s]*(-8 - (104*I)*Pi + 
             48*zeta[2]) - 48*zeta[3]) + G[0, 0, 1, x]*
          (-583/6 + ((617*I)/3)*Pi + (-8 - (48*I)*Pi)*Log[mu2/s]^2 + 
           (-220 + (168*I)*Pi)*zeta[2] + Log[mu2/s]*(-42 + (104*I)*Pi + 
             336*zeta[2]) - 48*zeta[3]) + G[0, 0, x]*
          (-526/9 - ((145*I)/2)*Pi + (-4 - (8*I)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(-34/3 - (34*I)*Pi - 96*zeta[2]) + (-799/3 - (44*I)*Pi)*
            zeta[2] - 16*zeta[3]) + G[1, 0, x]*(3671/54 - ((541*I)/9)*Pi + 
           (8*Log[mu2/s]^2)/3 + (499/3 + (24*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(202/9 - ((88*I)/3)*Pi + 40*zeta[2]) - 4*zeta[3]) + 
         (-1651/18 - ((541*I)/3)*Pi)*zeta[3] - 108*zeta[3]^2 + 
         G[0, 1, 1, x]*(2329/9 - ((239*I)/3)*Pi + 32*Log[mu2/s]^2 + 
           Log[mu2/s]*(400/3 - (40*I)*Pi - 144*zeta[2]) + (276 - (144*I)*Pi)*
            zeta[2] + 72*zeta[3]) + zeta[2]*(7739/54 + ((1979*I)/18)*Pi + 
           (-100 + (408*I)*Pi)*zeta[3]) + G[0, 1, x]*(3671/54 + 
           ((3313*I)/18)*Pi + (-1724/3 - (144*I)*Pi)*zeta[2] + 
           Log[mu2/s]^2*(8/3 + (24*I)*Pi + 48*zeta[2]) + 
           Log[mu2/s]*(202/9 + ((290*I)/3)*Pi + (-272 + (96*I)*Pi)*zeta[2] - 
             96*zeta[3]) + (24 - (72*I)*Pi)*zeta[3] - 846*zeta[4]) + 
         (-4939/4 - (214*I)*Pi)*zeta[4] + G[0, x]*(-2920/27 - 
           ((1993*I)/54)*Pi + (8981/18 + ((331*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]^2*(-20/3 - ((4*I)/3)*Pi + 40*zeta[2]) + 
           Log[mu2/s]*(-418/9 - ((20*I)/9)*Pi + (694/3 + (48*I)*Pi)*zeta[2] - 
             8*zeta[3]) + (25 + (56*I)*Pi)*zeta[3] + 24*zeta[4]) + 
         G[1, 1, x]*(((-97*I)/3)*Pi + (488/3 + (92*I)*Pi)*zeta[2] + 
           Log[mu2/s]*((-8*I)*Pi + 96*zeta[2]) + (-44 - (24*I)*Pi)*zeta[3] + 
           66*zeta[4]) + Log[mu2/s]^2*(((-20*I)/3)*Pi + (56/3 - (8*I)*Pi)*
            zeta[2] + (8 - (48*I)*Pi)*zeta[3] + 132*zeta[4]) + 
         Log[mu2/s]*(((-418*I)/9)*Pi + (-146/3 - (56*I)*Pi)*zeta[3] + 
           zeta[2]*(814/9 + ((130*I)/3)*Pi + 576*zeta[3]) + 
           (-266 - (96*I)*Pi)*zeta[4] - 96*zeta[5]) + 
         G[1, x]*(((3671*I)/54)*Pi + Log[mu2/s]^2*(((8*I)/3)*Pi - 
             32*zeta[2]) + (191/3 + (20*I)*Pi)*zeta[3] + 
           zeta[2]*(-1682/9 - ((295*I)/3)*Pi + 288*zeta[3]) + 
           (431 - (48*I)*Pi)*zeta[4] + Log[mu2/s]*(((202*I)/9)*Pi + 
             (-344/3 - (72*I)*Pi)*zeta[2] + (72 - (48*I)*Pi)*zeta[3] + 
             132*zeta[4]) - 48*zeta[5]) - (960*I)*Pi*zeta[5] + 
         (2851*zeta[6])/2)/(1 - x)))/Nc + 
    Nc^2*(3 - ((113767*I)/432)*Pi + (112*I)*Pi*G[0, 0, 0, 0, 1, x] - 
      (111*I)*Pi*G[0, 0, 1, 0, 1, x] - (153*I)*Pi*G[0, 1, 0, 0, 1, x] + 
      (119*I)*Pi*G[0, 1, 1, 0, 1, x] + (67*I)*Pi*G[1, 0, 0, 0, 1, x] - 
      (59*I)*Pi*G[1, 0, 1, 0, 1, x] - (29*I)*Pi*G[1, 1, 0, 0, 1, x] + 
      (39*I)*Pi*G[1, 1, 1, 0, 1, x] + 112*G[0, 0, 0, 0, 1, 1, x] - 
      192*G[0, 0, 0, 1, 1, 1, x] - 111*G[0, 0, 1, 0, 1, 1, x] + 
      197*G[0, 0, 1, 1, 1, 1, x] - 153*G[0, 1, 0, 0, 1, 1, x] + 
      180*G[0, 1, 0, 1, 1, 1, x] + 119*G[0, 1, 1, 0, 1, 1, x] - 
      12*G[0, 1, 1, 1, 1, 1, x] + 67*G[1, 0, 0, 0, 1, 1, x] - 
      100*G[1, 0, 0, 1, 1, 1, x] - 59*G[1, 0, 1, 0, 1, 1, x] + 
      43*G[1, 0, 1, 1, 1, 1, x] - 29*G[1, 1, 0, 0, 1, 1, x] + 
      70*G[1, 1, 0, 1, 1, 1, x] + 39*G[1, 1, 1, 0, 1, 1, x] - 
      9*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, 1, x]*(1094/3 + (63*I)*Pi - 
        134*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(409/2 + (84*I)*Pi - 
        96*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*(407/3 - (63*I)*Pi - 
        54*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(-772/3 + (29*I)*Pi - 
        14*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(-881/6 + (56*I)*Pi - 
        14*Log[mu2/s]) + I*Pi*Log[mu2/s]^3 + G[0, 1, 1, 1, 1, x]*
       (-713/2 + (14*I)*Pi + 26*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (1087/6 - (56*I)*Pi + 44*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-216 - (96*I)*Pi + 96*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       ((-216*I)*Pi + (96*I)*Pi*Log[mu2/s] - 304*zeta[2]) + 
      G[0, 1, 1, 1, x]*(1660/9 - ((235*I)/2)*Pi + (239 + (2*I)*Pi)*
         Log[mu2/s] - 12*Log[mu2/s]^2 - 159*zeta[2]) + 
      G[1, 0, 0, 1, x]*(((1087*I)/6)*Pi + (44*I)*Pi*Log[mu2/s] - 
        131*zeta[2]) + G[1, 1, 0, 1, x]*(((-881*I)/6)*Pi - 
        (14*I)*Pi*Log[mu2/s] - 27*zeta[2]) + G[1, 1, 1, 1, x]*
       (1417/6 + ((49*I)/6)*Pi + (-255/2 + (23*I)*Pi)*Log[mu2/s] + 
        (77*Log[mu2/s]^2)/2 + (67*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (2603/18 - ((709*I)/6)*Pi + (835/6 - (19*I)*Pi)*Log[mu2/s] - 
        (5*Log[mu2/s]^2)/2 + (109*zeta[2])/2) + G[0, 0, 1, 1, x]*
       (-2663/12 + ((1103*I)/6)*Pi + (-1085/6 - (67*I)*Pi)*Log[mu2/s] + 
        (67*Log[mu2/s]^2)/2 + (471*zeta[2])/2) + G[0, 1, 0, 1, x]*
       (((409*I)/2)*Pi - (96*I)*Pi*Log[mu2/s] + 369*zeta[2]) + 
      G[0, 1, 1, x]*(-17731/216 + ((1669*I)/18)*Pi + (-233/4 - (6*I)*Pi)*
         Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (-5081/12 + (109*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1651/18 + ((245*I)/2)*Pi + 137*zeta[2]) - 39*zeta[3]) + 
      (1771/12 + ((671*I)/18)*Pi)*zeta[3] + 72*zeta[3]^2 + 
      G[1, 1, 1, x]*(-59809/108 + ((1687*I)/18)*Pi + (271/6 + ((11*I)/2)*Pi)*
         Log[mu2/s]^2 - 11*Log[mu2/s]^3 + Log[mu2/s]*
         (-1282/9 - ((223*I)/6)*Pi - 83*zeta[2]) + (779/3 - ((45*I)/2)*Pi)*
         zeta[2] + 6*zeta[3]) + G[1, 0, 1, x]*(((2603*I)/18)*Pi - 
        ((5*I)/2)*Pi*Log[mu2/s]^2 + (-1003/2 - ((37*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((835*I)/6)*Pi + 14*zeta[2]) + 10*zeta[3]) + 
      G[0, 0, 1, x]*(((-2663*I)/12)*Pi + ((67*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-1085*I)/6)*Pi - 230*zeta[2]) + 
        (1715/3 - ((227*I)/2)*Pi)*zeta[2] + 29*zeta[3]) + 
      zeta[2]*(-3203/72 - ((3565*I)/24)*Pi + (136 - (272*I)*Pi)*zeta[3]) + 
      ((-40*I)*Pi*G[0, 0, 1, x] - 40*G[0, 0, 1, 1, x] + 
        (I/2)*Pi*G[0, 1, 0, 1, x] + ((7*I)/2)*Pi*G[1, 0, 0, 1, x] + 
        (149/4 - (6*I)*Pi)*G[1, 0, 1, 1, x] - ((9*I)/2)*Pi*G[1, 1, 0, 1, x] + 
        G[0, 1, 0, 1, 1, x]/2 + (5*G[0, 1, 1, 1, 1, x])/2 + 
        (7*G[1, 0, 0, 1, 1, x])/2 - 6*G[1, 0, 1, 1, 1, x] - 
        (9*G[1, 1, 0, 1, 1, x])/2 - 6*G[1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 1, x]*(493/6 - (I/2)*Pi - 3*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(-521/4 + (7*I)*Pi + 13*Log[mu2/s]) + 
        G[1, 1, 1, x]*(1550/9 - ((187*I)/4)*Pi + (167/2 + I*Pi)*Log[mu2/s] - 
          6*Log[mu2/s]^2 - (31*zeta[2])/2) + G[0, 1, 1, x]*
         (-5467/72 + ((493*I)/12)*Pi + (-493/12 - ((3*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (23*zeta[2])/4) + G[1, 0, 1, x]*
         (((149*I)/4)*Pi + (17*zeta[2])/2) + G[0, 1, x]*(((-5467*I)/72)*Pi + 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-493*I)/12)*Pi - 
            3*zeta[2]) + (733/6 - ((3*I)/4)*Pi)*zeta[2] - (3*zeta[3])/2) + 
        G[1, 1, x]*(-63685/432 + ((1595*I)/18)*Pi + (-167/8 - (3*I)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3 + (-2423/24 + ((13*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-1505/18 + ((167*I)/4)*Pi + (41*zeta[2])/2) + 
          (9*zeta[3])/2) + G[1, x]*(((-63685*I)/432)*Pi + I*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-167*I)/8)*Pi - (27*zeta[2])/4) + 
          (16787/72 + ((407*I)/8)*Pi)*zeta[2] + Log[mu2/s]*
           (((-1505*I)/18)*Pi + (1495/12 - (3*I)*Pi)*zeta[2] - 3*zeta[3]) + 
          (125/12 - ((5*I)/2)*Pi)*zeta[3] - (17*zeta[4])/4))/x + 
      G[1, 1, x]*(871181/1296 - ((27389*I)/108)*Pi + 
        (-235/36 - ((11*I)/2)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/8 + 
        (-1051/18 - ((1985*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
         (1309/36 + ((307*I)/12)*Pi + (215*zeta[2])/4) + 
        (433/18 + (42*I)*Pi)*zeta[3] + Log[mu2/s]*(8105/27 - 
          ((1255*I)/18)*Pi + (-993/4 + ((69*I)/2)*Pi)*zeta[2] + 18*zeta[3]) - 
        (1679*zeta[4])/16) + Log[mu2/s]^2*(1/2 - ((161*I)/8)*Pi - 
        (187*zeta[2])/4 + (32*I)*Pi*zeta[3] - 88*zeta[4]) + 
      (27229/36 - ((68*I)/3)*Pi)*zeta[4] + G[0, 1, x]*(((-17731*I)/216)*Pi + 
        (2*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((-233*I)/4)*Pi - 
          (91*zeta[2])/2) + (14521/36 + ((2459*I)/12)*Pi)*zeta[2] + 
        (-197/6 + (43*I)*Pi)*zeta[3] + Log[mu2/s]*(((-1651*I)/18)*Pi + 
          (2411/6 - (70*I)*Pi)*zeta[2] + 58*zeta[3]) + (1111*zeta[4])/2) + 
      (-68/3 + (640*I)*Pi)*zeta[5] + G[1, x]*(-114631/432 + 
        ((708281*I)/1296)*Pi + ((11*I)/8)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(1 - ((235*I)/36)*Pi - 13*zeta[2]) + 
        zeta[2]*(-11918/27 + (67*I)*Pi - 190*zeta[3]) + 
        Log[mu2/s]^2*(-161/8 + ((1417*I)/36)*Pi + (1025/12 - ((39*I)/4)*Pi)*
           zeta[2] - 6*zeta[3]) + (-2419/36 + ((31*I)/18)*Pi)*zeta[3] + 
        Log[mu2/s]*(-4525/36 + ((28073*I)/108)*Pi + (-767/9 + ((455*I)/4)*Pi)*
           zeta[2] + (-61/3 + (22*I)*Pi)*zeta[3] - (165*zeta[4])/2) + 
        (-8455/12 - ((231*I)/16)*Pi)*zeta[4] + 3*zeta[5]) + 
      Log[mu2/s]*(2 - ((4489*I)/36)*Pi + zeta[2]*(-925/12 - (83*I)*Pi - 
          384*zeta[3]) + (77 - ((68*I)/3)*Pi)*zeta[3] + 
        (187/3 + (64*I)*Pi)*zeta[4] + 64*zeta[5]) + 
      ((140*I)*Pi*G[0, 0, 0, 0, 1, x] - (140*I)*Pi*G[0, 0, 1, 0, 1, x] - 
        (200*I)*Pi*G[0, 1, 0, 0, 1, x] + (160*I)*Pi*G[0, 1, 1, 0, 1, x] + 
        (60*I)*Pi*G[1, 0, 0, 0, 1, x] - (60*I)*Pi*G[1, 0, 1, 0, 1, x] + 
        (20*I)*Pi*G[1, 1, 0, 0, 1, x] + 140*G[0, 0, 0, 0, 1, 1, x] - 
        240*G[0, 0, 0, 1, 1, 1, x] - 140*G[0, 0, 1, 0, 1, 1, x] + 
        240*G[0, 0, 1, 1, 1, 1, x] - 200*G[0, 1, 0, 0, 1, 1, x] + 
        240*G[0, 1, 0, 1, 1, 1, x] + 160*G[0, 1, 1, 0, 1, 1, x] + 
        60*G[1, 0, 0, 0, 1, 1, x] - 80*G[1, 0, 0, 1, 1, 1, x] - 
        60*G[1, 0, 1, 0, 1, 1, x] + 20*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 1, 1, x]*(8/3 + (80*I)*Pi - 160*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(2 + (120*I)*Pi - 120*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(-2/3 - (40*I)*Pi + 40*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(-2 - (120*I)*Pi + 120*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*((-2*I)*Pi + (120*I)*Pi*Log[mu2/s] - 380*zeta[2]) + 
        G[1, 0, 0, 1, x]*(((-2*I)/3)*Pi + (40*I)*Pi*Log[mu2/s] - 
          140*zeta[2]) - 160*G[0, 1, 1, 1, x]*zeta[2] + 
        60*G[1, 0, 1, 1, x]*zeta[2] - 20*G[1, 1, 0, 1, x]*zeta[2] + 
        G[0, 0, 1, 1, x]*(26/9 + ((4*I)/3)*Pi + (-4/3 - (80*I)*Pi)*
           Log[mu2/s] + 40*Log[mu2/s]^2 + 280*zeta[2]) + 
        G[0, 1, 0, 1, x]*((2*I)*Pi - (120*I)*Pi*Log[mu2/s] + 440*zeta[2]) + 
        G[0, 1, 1, x]*((-2 + (120*I)*Pi)*zeta[2] + 120*Log[mu2/s]*zeta[2] - 
          60*zeta[3]) + ((26*I)/9)*Pi*zeta[3] + (8 - (340*I)*Pi)*zeta[2]*
         zeta[3] + 90*zeta[3]^2 + G[0, 0, 1, x]*(((26*I)/9)*Pi + 
          (40*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-4*I)/3)*Pi - 280*zeta[2]) + 
          (14/3 - (140*I)*Pi)*zeta[2] + 40*zeta[3]) + 
        G[1, 0, 1, x]*((2/3 - (40*I)*Pi)*zeta[2] - 40*Log[mu2/s]*zeta[2] + 
          40*zeta[3]) + Log[mu2/s]^2*((40*I)*Pi*zeta[3] - 110*zeta[4]) + 
        G[1, 1, x]*((20*I)*Pi*zeta[3] - 55*zeta[4]) + 
        (-143/18 - ((4*I)/3)*Pi)*zeta[4] + G[0, 1, x]*
         ((-26/9 + ((4*I)/3)*Pi)*zeta[2] - 40*Log[mu2/s]^2*zeta[2] + 
          (-4/3 + (60*I)*Pi)*zeta[3] + Log[mu2/s]*
           ((4/3 - (80*I)*Pi)*zeta[2] + 80*zeta[3]) + 705*zeta[4]) + 
        (-4/3 + (800*I)*Pi)*zeta[5] + G[1, x]*(((-2*I)/3)*Pi*zeta[3] - 
          240*zeta[2]*zeta[3] + Log[mu2/s]*((40*I)*Pi*zeta[3] - 
            110*zeta[4]) + (11/6 + (40*I)*Pi)*zeta[4] + 40*zeta[5]) + 
        Log[mu2/s]*(((-4*I)/3)*Pi*zeta[3] - 480*zeta[2]*zeta[3] + 
          (11/3 + (80*I)*Pi)*zeta[4] + 80*zeta[5]) - (14255*zeta[6])/12)/
       (1 - x)^2 + x*(-9654233/31104 - ((1361843*I)/7776)*Pi + 
        (-5/3 + (2*I)*Pi)*G[0, 0, 0, 1, 1, x] - 
        (4*I)*Pi*G[0, 0, 1, 0, 1, x] - (28*I)*Pi*G[0, 1, 0, 0, 1, x] + 
        (32*I)*Pi*G[0, 1, 1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, 0, 1, x] + 
        (28*I)*Pi*G[1, 1, 0, 0, 1, x] + (-85/3 - (42*I)*Pi)*
         G[1, 1, 0, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, 0, 1, x] + 
        2*G[0, 0, 0, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 1, 1, x] - 
        16*G[0, 0, 1, 1, 1, 1, x] - 28*G[0, 1, 0, 0, 1, 1, x] + 
        38*G[0, 1, 0, 1, 1, 1, x] + 32*G[0, 1, 1, 0, 1, 1, x] + 
        30*G[0, 1, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 1, 1, 1, x] - 
        4*G[1, 0, 1, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 1, 1, x] + 
        28*G[1, 1, 0, 0, 1, 1, x] - 42*G[1, 1, 0, 1, 1, 1, x] - 
        24*G[1, 1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 1, 1, x]*(160 - (34*I)*Pi - 64*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(23 - (24*I)*Pi - 16*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(58/3 + (34*I)*Pi - 4*Log[mu2/s]) + 
        (71/240 + ((5*I)/8)*Pi)*Log[mu2/s]^5 + (5*Log[mu2/s]^6)/16 + 
        G[1, 0, 0, 1, 1, x]*(32/3 + (6*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(-32 + 16*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
         (-151 + (58*I)*Pi + 64*Log[mu2/s]) + G[1, 1, 1, 1, x]*
         (856/9 - ((163*I)/3)*Pi + (290/3 - (4*I)*Pi)*Log[mu2/s] - 
          34*Log[mu2/s]^2 - 100*zeta[2]) + G[0, 0, 1, 1, x]*
         (52/9 - (19*I)*Pi + (13 + (10*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
          29*zeta[2]) + G[1, 0, 0, 1, x]*(((32*I)/3)*Pi + 
          (4*I)*Pi*Log[mu2/s] - 28*zeta[2]) + G[0, 1, 0, 1, x]*
         (((58*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] - 24*zeta[2]) + 
        Log[mu2/s]^4*(-157/288 + ((269*I)/144)*Pi - (111*zeta[2])/16) + 
        G[0, 0, 0, 1, x]*(((-5*I)/3)*Pi - 4*zeta[2]) + 
        G[1, 1, 0, 1, x]*(((-85*I)/3)*Pi + 56*zeta[2]) + 
        G[1, 0, 1, 1, x]*(-52/9 + (10*I)*Pi + (-13 + (2*I)*Pi)*Log[mu2/s] + 
          9*Log[mu2/s]^2 + 59*zeta[2]) + G[0, 1, 1, 1, x]*
         (-856/9 + ((190*I)/3)*Pi + (-290/3 - (8*I)*Pi)*Log[mu2/s] + 
          28*Log[mu2/s]^2 + 70*zeta[2]) + G[0, 1, 1, x]*
         (1310/27 - ((428*I)/9)*Pi + (127/6 + (16*I)*Pi)*Log[mu2/s]^2 - 
          4*Log[mu2/s]^3 + Log[mu2/s]*(428/9 - ((163*I)/3)*Pi - 94*zeta[2]) + 
          (299/6 - (28*I)*Pi)*zeta[2] - 48*zeta[3]) + 
        Log[mu2/s]^3*(-305/27 + ((161*I)/216)*Pi + (-637/72 - ((83*I)/12)*Pi)*
           zeta[2] - 8*zeta[3]) + (72481/216 + ((15763*I)/108)*Pi)*zeta[3] - 
        43*zeta[3]^2 + G[1, 0, 1, x]*(((-52*I)/9)*Pi + 
          (9*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-13*I)*Pi - 80*zeta[2]) + 
          (64/3 - (29*I)*Pi)*zeta[2] + 14*zeta[3]) + 
        G[0, 0, 1, x]*(((52*I)/9)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
          (-37/3 - I*Pi)*zeta[2] + Log[mu2/s]*((13*I)*Pi + 4*zeta[2]) + 
          14*zeta[3]) + G[1, 1, 1, x]*(-1310/27 + ((428*I)/9)*Pi + 
          (-127/6 - (22*I)*Pi)*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
          (-353/6 + (58*I)*Pi)*zeta[2] + Log[mu2/s]*(-428/9 + 
            ((163*I)/3)*Pi + 170*zeta[2]) + 20*zeta[3]) + 
        zeta[2]*(766969/2592 + ((10583*I)/216)*Pi + (460/9 - ((110*I)/3)*Pi)*
           zeta[3]) + (19805/192 - ((2001*I)/32)*Pi)*zeta[4] + 
        Log[mu2/s]^2*(-31025/432 - ((593*I)/27)*Pi + 
          (3973/144 + ((19*I)/24)*Pi)*zeta[2] + (63/2 - (4*I)*Pi)*zeta[3] + 
          (1613*zeta[4])/32) + G[0, 1, x]*(((1310*I)/27)*Pi - 
          (4*I)*Pi*Log[mu2/s]^3 + (-908/9 - ((21*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(((127*I)/6)*Pi + 19*zeta[2]) + (-265/3 + (10*I)*Pi)*
           zeta[3] + Log[mu2/s]*(((428*I)/9)*Pi + (-221/3 + (4*I)*Pi)*
             zeta[2] + 28*zeta[3]) + 98*zeta[4]) + 
        G[1, 1, x]*(((-1310*I)/27)*Pi + ((40*I)/3)*Pi*Log[mu2/s]^3 + 
          (7*Log[mu2/s]^4)/3 + Log[mu2/s]^2*(((-127*I)/6)*Pi - 109*zeta[2]) + 
          (908/9 + ((21*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-428*I)/9)*Pi + 
            (221/3 - (72*I)*Pi)*zeta[2] - (140*zeta[3])/3) + 
          (265/3 - ((86*I)/3)*Pi)*zeta[3] + (409*zeta[4])/2) + 
        Log[mu2/s]*(-609425/2592 - ((69779*I)/648)*Pi + 
          zeta[2]*(36823/216 + ((2033*I)/72)*Pi - 18*zeta[3]) + 
          (7817/36 - ((13*I)/9)*Pi)*zeta[3] + (351/32 + ((599*I)/16)*Pi)*
           zeta[4] - 13*zeta[5]) + (121/15 + (123*I)*Pi)*zeta[5] + 
        G[1, x]*(14576/243 + ((2912*I)/81)*Pi + (7/18 - ((47*I)/12)*Pi)*
           Log[mu2/s]^4 - (5*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
           (79/27 + ((14*I)/9)*Pi + (215*zeta[2])/6) + 
          zeta[2]*(-2174/27 - ((211*I)/9)*Pi - (92*zeta[3])/3) + 
          (-4178/27 - ((1297*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
           (322/27 + ((79*I)/9)*Pi + (-15 + ((59*I)/2)*Pi)*zeta[2] + 
            24*zeta[3]) + Log[mu2/s]*(2912/81 + ((644*I)/27)*Pi + 
            (-527/9 - ((34*I)/3)*Pi)*zeta[2] + (-1216/9 + ((64*I)/3)*Pi)*
             zeta[3] - (1151*zeta[4])/8) + (-220/3 + ((93*I)/8)*Pi)*zeta[4] + 
          58*zeta[5]) - (58591*zeta[6])/384) - (2851*zeta[6])/3 + 
      (-3 - (252*I)*Pi*G[0, 0, 0, 0, 1, x] + (252*I)*Pi*G[0, 0, 1, 0, 1, x] + 
        (360*I)*Pi*G[0, 1, 0, 0, 1, x] - (288*I)*Pi*G[0, 1, 1, 0, 1, x] + 
        240*G[0, 1, 1, 1, 1, x] - (108*I)*Pi*G[1, 0, 0, 0, 1, x] + 
        (108*I)*Pi*G[1, 0, 1, 0, 1, x] + 240*G[1, 0, 1, 1, 1, x] - 
        (36*I)*Pi*G[1, 1, 0, 0, 1, x] + 160*G[1, 1, 0, 1, 1, x] - 
        252*G[0, 0, 0, 0, 1, 1, x] + 432*G[0, 0, 0, 1, 1, 1, x] + 
        252*G[0, 0, 1, 0, 1, 1, x] - 432*G[0, 0, 1, 1, 1, 1, x] + 
        360*G[0, 1, 0, 0, 1, 1, x] - 432*G[0, 1, 0, 1, 1, 1, x] - 
        288*G[0, 1, 1, 0, 1, 1, x] - 108*G[1, 0, 0, 0, 1, 1, x] + 
        144*G[1, 0, 0, 1, 1, 1, x] + 108*G[1, 0, 1, 0, 1, 1, x] - 
        36*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 1, x]*(176 + (216*I)*Pi - 
          216*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-188 + (72*I)*Pi - 
          72*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-176 - (216*I)*Pi + 
          216*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-288 - (144*I)*Pi + 
          288*Log[mu2/s]) + G[0, 1, 0, 1, x]*((-176*I)*Pi + 
          (216*I)*Pi*Log[mu2/s] - 792*zeta[2]) + G[0, 0, 1, 1, x]*
         (826/3 - (144*I)*Pi + (144 + (144*I)*Pi)*Log[mu2/s] - 
          72*Log[mu2/s]^2 - 504*zeta[2]) + G[1, 0, 1, 1, x]*
         (-218 + (120*I)*Pi - 120*Log[mu2/s] - 108*zeta[2]) - 
        160*G[1, 1, 1, x]*zeta[2] + G[1, 1, 0, 1, x]*((160*I)*Pi + 
          36*zeta[2]) + G[1, 0, 0, 1, x]*((-188*I)*Pi - 
          (72*I)*Pi*Log[mu2/s] + 252*zeta[2]) + G[0, 1, 1, 1, x]*
         (-952/3 + (80*I)*Pi - 160*Log[mu2/s] + 288*zeta[2]) + 
        G[0, 0, 0, 1, x]*((176*I)*Pi - (216*I)*Pi*Log[mu2/s] + 684*zeta[2]) + 
        G[1, 0, 1, x]*((-218*I)*Pi + (428 + (72*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((-120*I)*Pi + 72*zeta[2]) - 72*zeta[3]) + 
        G[0, 0, 1, x]*(((826*I)/3)*Pi - (72*I)*Pi*Log[mu2/s]^2 + 
          (-464 + (252*I)*Pi)*zeta[2] + Log[mu2/s]*((144*I)*Pi + 
            504*zeta[2]) - 72*zeta[3]) + (-416/3 - ((128*I)/3)*Pi)*zeta[3] - 
        162*zeta[3]^2 + G[0, 1, 1, x]*(2702/9 - ((476*I)/3)*Pi + 
          40*Log[mu2/s]^2 + Log[mu2/s]*(476/3 - (80*I)*Pi - 216*zeta[2]) + 
          (316 - (216*I)*Pi)*zeta[2] + 108*zeta[3]) + 
        zeta[2]*(14393/36 + ((596*I)/3)*Pi + (-144 + (612*I)*Pi)*zeta[3]) + 
        G[0, 1, x]*(((2702*I)/9)*Pi + (-1778/3 - (164*I)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((40*I)*Pi + 72*zeta[2]) + Log[mu2/s]*
           (((476*I)/3)*Pi + (-304 + (144*I)*Pi)*zeta[2] - 144*zeta[3]) + 
          (64 - (108*I)*Pi)*zeta[3] - 1269*zeta[4]) + (-2258/3 + (24*I)*Pi)*
         zeta[4] + G[1, 1, x]*(-1 + (218 + (120*I)*Pi)*zeta[2] + 
          120*Log[mu2/s]*zeta[2] + (-60 - (36*I)*Pi)*zeta[3] + 99*zeta[4]) + 
        Log[mu2/s]^2*(-1/2 + 40*zeta[2] - (72*I)*Pi*zeta[3] + 198*zeta[4]) + 
        Log[mu2/s]*(-2 + (-80 + (24*I)*Pi)*zeta[3] + 
          zeta[2]*(596/3 + (80*I)*Pi + 864*zeta[3]) + (-66 - (144*I)*Pi)*
           zeta[4] - 144*zeta[5]) + G[1, x]*(2 - 40*Log[mu2/s]^2*zeta[2] + 
          (296/3 + (72*I)*Pi)*zeta[3] + zeta[2]*(-2702/9 - ((476*I)/3)*Pi + 
            432*zeta[3]) + (672 - (72*I)*Pi)*zeta[4] + 
          Log[mu2/s]*(1 + (-476/3 - (80*I)*Pi)*zeta[2] + (80 - (72*I)*Pi)*
             zeta[3] + 198*zeta[4]) - 72*zeta[5]) + (24 - (1440*I)*Pi)*
         zeta[5] + (8553*zeta[6])/4)/(1 - x))), 
 14135/648 + ((1157*I)/54)*Pi + (4*I)*Pi*G[1, 1, 1, x] + 
  27*G[0, 0, 0, 0, x] - 14*G[0, 0, 0, 1, x] - 14*G[0, 0, 1, 0, x] + 
  4*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
  2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] + 
  2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
  14*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
  8*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(-7 - (5*I)*Pi - 18*Log[mu2/s]) + 
  G[1, 0, 1, x]*(-6 - (2*I)*Pi - 8*Log[mu2/s]) + 
  G[0, 1, 1, x]*(6 - (6*I)*Pi - 8*Log[mu2/s]) + 
  G[1, 1, 0, x]*(-6 - (10*I)*Pi - 8*Log[mu2/s]) + 
  (-43/18 - (2*I)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/4 + 
  G[0, 0, 1, x]*(1 + (4*I)*Pi + 14*Log[mu2/s]) + 
  G[1, 0, 0, x]*(9 + (10*I)*Pi + 14*Log[mu2/s]) + 
  G[0, 1, 0, x]*(1 + (11*I)*Pi + 14*Log[mu2/s]) + 
  G[1, 0, x]*(3 + (3*I)*Pi + (2*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 - 
    28*zeta[2]) + G[1, 1, x]*(-1/2 - (6*I)*Pi + 4*Log[mu2/s]^2 - 
    24*zeta[2]) + (-1145/36 - (16*I)*Pi)*zeta[2] + 
  G[0, 1, x]*(3 + (7*I)*Pi + (2*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 + 
    2*zeta[2]) + x^2*((3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - 
    (3*G[1, 0, x])/2 + (3*G[1, 1, x])/2 + (9*zeta[2])/2) + 
  Log[mu2/s]^2*(-25/9 - ((13*I)/6)*Pi + (25*zeta[2])/2) + 
  G[0, 0, x]*(-65/6 - ((25*I)/2)*Pi + (-13/2 - (7*I)*Pi)*Log[mu2/s] - 
    (3*Log[mu2/s]^2)/2 + (73*zeta[2])/2) + 
  G[1, x]*(-3 + ((5*I)/2)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
    (10 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
  Log[mu2/s]*(647/54 + ((37*I)/9)*Pi + (-4/3 + (6*I)*Pi)*zeta[2] - zeta[3]) + 
  (-295/18 + (5*I)*Pi)*zeta[3] + G[0, x]*(112/9 + ((11*I)/6)*Pi + 
    (5 - (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
    Log[mu2/s]*(29/3 + ((7*I)/2)*Pi - zeta[2]) + (15 - ((17*I)/2)*Pi)*
     zeta[2] + 4*zeta[3]) + Nc*Nf*(1307/216 - ((83*I)/27)*Pi - 
    ((4*I)/3)*Pi*G[1, 0, x] - (8*G[0, 0, 0, x])/3 - (4*G[1, 0, 0, x])/3 + 
    (13/6 + (I/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
    G[0, 0, x]*(20/3 - ((2*I)/3)*Pi + 2*Log[mu2/s]) + 
    G[0, x]*(-433/54 + ((25*I)/9)*Pi + (-35/9 + ((2*I)/3)*Pi)*Log[mu2/s] - 
      (2*Log[mu2/s]^2)/3) + ((-4*G[0, 0, 0, x])/3 + 
      G[0, 0, x]*(37/9 - ((2*I)/3)*Pi + (2*Log[mu2/s])/3) + 
      G[0, x]*(((37*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] - (4*zeta[2])/3))/
     (1 - x)^2 + Log[mu2/s]*(89/18 + ((4*I)/9)*Pi - (8*zeta[2])/3) - 
    (61*zeta[2])/18 + (((37*I)/9)*Pi + 4*G[0, 0, 0, x] + 
      G[0, 0, x]*(-26/3 + (2*I)*Pi - 2*Log[mu2/s]) + 
      ((2*I)/3)*Pi*Log[mu2/s] - (4*zeta[2])/3 + 
      G[0, x]*(37/9 - (8*I)*Pi + (2/3 - (2*I)*Pi)*Log[mu2/s] + 4*zeta[2]))/
     (1 - x) - (7*zeta[3])/3 + x*(-863/216 - ((137*I)/54)*Pi - 
      ((4*I)/3)*Pi*G[0, 0, x] + ((4*I)/3)*Pi*G[1, 0, x] - 
      (4*G[0, 0, 0, x])/3 + (4*G[1, 0, 0, x])/3 + (-13/6 - (I/3)*Pi)*
       Log[mu2/s]^2 - Log[mu2/s]^3/3 + G[0, x]*(56/27 + ((20*I)/9)*Pi + 
        (20/9 + ((4*I)/3)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/3 - 4*zeta[2]) + 
      (121*zeta[2])/18 + Log[mu2/s]*(-83/18 - ((19*I)/9)*Pi + 
        (8*zeta[2])/3) + (7*zeta[3])/3)) + 
  (((-305*I)/18)*Pi + (6*I)*Pi*G[0, 1, 1, x] - (6*I)*Pi*G[1, 0, 1, x] + 
    (6*I)*Pi*G[1, 1, 0, x] - 27*G[0, 0, 0, 0, x] + 6*G[0, 0, 1, 1, x] - 
    3*G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 
    12*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
    6*G[1, 1, 0, 0, x] + G[0, 0, 1, x]*(2 - 6*Log[mu2/s]) + 
    G[0, 1, 0, x]*(2 - (3*I)*Pi - 6*Log[mu2/s]) - ((11*I)/3)*Pi*Log[mu2/s] - 
    6*G[1, 0, 0, x]*Log[mu2/s] + I*Pi*Log[mu2/s]^2 + 
    G[0, 0, 0, x]*(10 - (9*I)*Pi + 18*Log[mu2/s]) + 
    G[0, 0, x]*(73/3 + ((25*I)/2)*Pi + (1/2 + (15*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 - (57*zeta[2])/2) + (97/3 + I*Pi)*zeta[2] + 
    G[0, 1, x]*(-3 + (2*I)*Pi - (6*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
    G[1, 0, x]*(-3 - (6*I)*Pi*Log[mu2/s] + 36*zeta[2]) + 
    G[0, x]*(-305/18 + ((53*I)/3)*Pi + (1 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-11/3 + ((5*I)/2)*Pi - 18*zeta[2]) + 
      (-42 + ((3*I)/2)*Pi)*zeta[2] - 6*zeta[3]) + (2 - (18*I)*Pi)*zeta[3] + 
    G[1, x]*((-3*I)*Pi + (-4 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) - 75*zeta[4])/
   (1 - x) + ((-3 + (2*I)*Pi)*G[0, 0, 1, x] - 3*G[0, 1, 0, x] + 
    6*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
    G[0, 0, 0, x]*(13/3 + (2*I)*Pi - 6*Log[mu2/s]) + 
    G[0, 1, x]*((-3*I)*Pi - 4*zeta[2]) - (3*I)*Pi*zeta[2] + 
    G[0, 0, x]*(-359/18 - ((7*I)/3)*Pi + (-11/3 - (4*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 + 5*zeta[2]) + (3 + (2*I)*Pi)*zeta[3] + 
    G[0, x]*(((-359*I)/18)*Pi - ((11*I)/3)*Pi*Log[mu2/s] + 
      I*Pi*Log[mu2/s]^2 + (85/3 + I*Pi)*zeta[2] + 2*zeta[3]) - 14*zeta[4])/
   (1 - x)^2 + (589*zeta[4])/8 + x*(-19139/648 - ((373*I)/27)*Pi + 
    (3*G[1, x])/2 + (10*I)*Pi*G[0, 0, 0, x] - (8*I)*Pi*G[0, 1, 1, x] - 
    (10*I)*Pi*G[1, 0, 0, x] + (8*I)*Pi*G[1, 1, 1, x] + 10*G[0, 0, 0, 0, x] - 
    8*G[0, 1, 1, 1, x] - 10*G[1, 0, 0, 0, x] + 8*G[1, 1, 1, 1, x] + 
    (43/18 + (2*I)*Pi)*Log[mu2/s]^3 + (3*Log[mu2/s]^4)/4 + 
    G[0, 1, x]*(1 + (8*I)*Pi*Log[mu2/s] + 4*Log[mu2/s]^2 - 24*zeta[2]) + 
    G[1, 0, x]*(1 + (8*I)*Pi*Log[mu2/s] + 4*Log[mu2/s]^2 - 20*zeta[2]) + 
    Log[mu2/s]^2*(59/18 + ((25*I)/6)*Pi - (25*zeta[2])/2) + 
    (-73/36 - (6*I)*Pi)*zeta[2] + G[0, 0, x]*(-1 - (8*I)*Pi*Log[mu2/s] - 
      4*Log[mu2/s]^2 + 20*zeta[2]) + G[1, 1, x]*(-1 - (8*I)*Pi*Log[mu2/s] - 
      4*Log[mu2/s]^2 + 24*zeta[2]) + G[0, x]*(-3/2 - (8*I)*Pi + 
      (-3 - (3*I)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + (18 + (7*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-8 - (6*I)*Pi + 19*zeta[2])) + (205/18 + (9*I)*Pi)*
     zeta[3] + Log[mu2/s]*(-373/27 - ((13*I)/9)*Pi + 
      (-50/3 - (6*I)*Pi)*zeta[2] + zeta[3]) + (271*zeta[4])/8) + 
  Nc^2*(-36077/864 + ((617*I)/108)*Pi + (3*I)*Pi*G[0, 1, 0, x] + 
    (29/6 + (2*I)*Pi)*G[1, 0, 0, x] + 13*G[0, 0, 0, 0, x] + 
    3*G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] + 
    G[0, 0, 0, x]*(13/6 - (5*I)*Pi - 18*Log[mu2/s]) + 
    (5/12 + ((3*I)/2)*Pi)*Log[mu2/s]^3 + (9*Log[mu2/s]^4)/8 + 
    Log[mu2/s]^2*(-181/24 - ((11*I)/6)*Pi - (27*zeta[2])/4) + 
    G[1, 0, x]*(((29*I)/6)*Pi - 4*zeta[2]) + (140/9 + ((5*I)/2)*Pi)*zeta[2] + 
    G[0, 0, x]*(-145/6 + ((17*I)/3)*Pi + (7/2 - I*Pi)*Log[mu2/s] + 
      (17*Log[mu2/s]^2)/2 + (29*zeta[2])/2) + 
    G[0, x]*(7963/216 - ((391*I)/36)*Pi + (-37/12 - (I/2)*Pi)*Log[mu2/s]^2 - 
      3*Log[mu2/s]^3 + Log[mu2/s]*(479/36 - ((8*I)/3)*Pi - zeta[2]) + 
      (-31/4 - ((5*I)/2)*Pi)*zeta[2] - 8*zeta[3]) + (58/3 + I*Pi)*zeta[3] + 
    Log[mu2/s]*(-2243/72 - ((16*I)/9)*Pi + (203/12 - ((5*I)/2)*Pi)*zeta[2] + 
      9*zeta[3]) + x*(30377/864 + ((3263*I)/216)*Pi + 
      (22/3 + (2*I)*Pi)*G[0, 0, 0, x] + (-22/3 - (2*I)*Pi)*G[1, 0, 0, x] + 
      2*G[0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, x] + (-5/12 - ((3*I)/2)*Pi)*
       Log[mu2/s]^3 - (9*Log[mu2/s]^4)/8 + (-959/36 + ((15*I)/4)*Pi)*
       zeta[2] + G[1, 0, x]*(((-22*I)/3)*Pi + 4*zeta[2]) + 
      Log[mu2/s]^2*(199/24 - ((23*I)/12)*Pi + (27*zeta[2])/4) + 
      G[0, 0, x]*(((22*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] - 4*Log[mu2/s]^2 + 
        20*zeta[2]) + Log[mu2/s]*(2165/72 + ((277*I)/36)*Pi + 
        (-23/12 + ((5*I)/2)*Pi)*zeta[2] - 9*zeta[3]) + 
      (-43/3 - (7*I)*Pi)*zeta[3] + G[0, x]*(-404/27 - ((80*I)/9)*Pi + 
        (-2/3 + (5*I)*Pi)*Log[mu2/s]^2 + 3*Log[mu2/s]^3 + 
        Log[mu2/s]*(-80/9 - ((4*I)/3)*Pi - 17*zeta[2]) + 
        (4 - (5*I)*Pi)*zeta[2] + 2*zeta[3]) - (277*zeta[4])/16) + 
    (((-475*I)/36)*Pi + I*Pi*G[1, 0, x] - (3*I)*Pi*G[0, 1, 0, x] + 
      G[1, 0, 0, x] - 15*G[0, 0, 0, 0, x] - 3*G[0, 1, 0, 0, x] + 
      ((3*I)/2)*Pi*Log[mu2/s]^2 + G[0, 0, 0, x]*(-11 + (3*I)*Pi + 
        18*Log[mu2/s]) + G[0, 0, x]*(181/6 - ((17*I)/2)*Pi + 
        (5/2 + (9*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (69*zeta[2])/2) + 
      Log[mu2/s]*(((-13*I)/6)*Pi - 6*zeta[2]) + (13/3 - ((5*I)/2)*Pi)*
       zeta[2] + (-2 + (6*I)*Pi)*zeta[3] + G[0, x]*(-475/36 + (28*I)*Pi + 
        (3/2 - ((9*I)/2)*Pi)*Log[mu2/s]^2 + (-15/2 + ((15*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-13/6 + ((11*I)/2)*Pi + 18*zeta[2]) + 6*zeta[3]) - 
      9*zeta[4])/(1 - x) + (421*zeta[4])/16 + 
    (I*Pi*G[0, 1, 0, x] + 5*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(13/3 - I*Pi - 6*Log[mu2/s]) + 
      G[0, 0, x]*(-475/36 + ((13*I)/6)*Pi + (-13/6 - (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (23*zeta[2])/2) + 
      G[0, x]*(((-475*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-13*I)/6)*Pi - 6*zeta[2]) + (13/3 - ((5*I)/2)*Pi)*
         zeta[2] - 2*zeta[3]) - (2*I)*Pi*zeta[3] + 3*zeta[4])/(1 - x)^2) + 
  (187/32 + ((11*I)/4)*Pi + (-3 - (I/2)*Pi)*G[1, 0, x] + (11*G[1, 1, x])/2 - 
    (13*G[0, 0, 0, x])/2 + 7*G[0, 0, 1, x] + 7*G[0, 1, 0, x] - 
    6*G[0, 1, 1, x] - G[1, 0, 0, x]/2 + 2*G[0, 0, 0, 0, x] - 
    2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 
    (3/4 + (I/2)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/8 + 
    G[1, x]*(-3 + ((5*I)/2)*Pi - 8*zeta[2]) + 
    Log[mu2/s]^2*(23/8 + (2*I)*Pi - (19*zeta[2])/4) + 
    (19/4 - (I/2)*Pi)*zeta[2] + G[0, 1, x]*(-3 + I*Pi + 2*zeta[2]) + 
    G[0, 0, x]*(2 + (I/2)*Pi + 4*zeta[2]) + 
    x^2*((3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
      (3*G[1, 1, x])/2 + (9*zeta[2])/2) + 
    Log[mu2/s]*(39/8 + (5*I)*Pi + (-33/4 - ((7*I)/2)*Pi)*zeta[2] - 
      6*zeta[3]) + G[0, x]*(7/8 - ((7*I)/4)*Pi + (-3/4 - (I/2)*Pi)*
       Log[mu2/s] - Log[mu2/s]^2/4 - (53*zeta[2])/4 - 2*zeta[3]) + 
    (1/2 - (6*I)*Pi)*zeta[3] + (((-23*I)/4)*Pi + (3 - I*Pi)*G[1, 0, x] + 
      11*G[0, 0, 0, x] - 10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] + 
      12*G[0, 1, 1, x] - G[1, 0, 0, x] - 12*G[0, 0, 0, 0, x] + 
      12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 12*G[0, 0, 1, 1, x] - 
      (I/2)*Pi*Log[mu2/s]^2 + G[0, 0, x]*(-1/2 + I*Pi - 24*zeta[2]) + 
      G[0, 1, x]*(3 + (2*I)*Pi - 12*zeta[2]) + (-14 + ((7*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) + 
      G[1, x]*((3*I)*Pi + 8*zeta[2]) - 8*zeta[3] + 
      G[0, x]*(-23/4 + I*Pi + (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
        (43*zeta[2])/2 + 12*zeta[3]) - 51*zeta[4])/(1 - x) + 
    x*(-255/32 - ((45*I)/8)*Pi - (3*G[0, x])/2 + (3*G[1, x])/2 - G[0, 0, x] + 
      G[0, 1, x] + G[1, 0, x] - G[1, 1, x] + (-3/4 - (I/2)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/8 + (21/2 + ((9*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-25/8 - ((9*I)/4)*Pi + (19*zeta[2])/4) + 
      (15/2 + (6*I)*Pi)*zeta[3] + Log[mu2/s]*(-45/8 - ((25*I)/4)*Pi + 
        (45/4 + ((7*I)/2)*Pi)*zeta[2] + 6*zeta[3]) - (157*zeta[4])/16) + 
    (293*zeta[4])/16 + ((3*I)*Pi*G[0, 0, 0, x] + (3 + (2*I)*Pi)*
       G[0, 0, 1, x] + (3 - I*Pi)*G[0, 1, 0, x] + 13*G[0, 0, 0, 0, x] - 
      10*G[0, 0, 0, 1, x] - 10*G[0, 0, 1, 0, x] + 12*G[0, 0, 1, 1, x] - 
      G[0, 1, 0, 0, x] + (3*I)*Pi*zeta[2] + G[0, 1, x]*
       ((3*I)*Pi + 8*zeta[2]) + G[0, 0, x]*(-11/4 + ((3*I)/2)*Pi + 
        (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (35*zeta[2])/2) + 
      G[0, x]*(((-11*I)/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (-6 + ((7*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 
          6*zeta[2]) - 8*zeta[3]) + (-3 + (4*I)*Pi)*zeta[3] + 34*zeta[4])/
     (1 - x)^2)/Nc^2 + (Nf*(-3401/648 - ((157*I)/27)*Pi + 
     (10/3 + ((8*I)/3)*Pi)*G[0, 0, x] + (-4/3 + ((4*I)/3)*Pi)*G[1, 0, x] + 
     ((-6*I)*Pi*G[1, x] - 6*G[1, 1, x])/x + (12 + ((4*I)/3)*Pi)*G[1, 1, x] + 
     (8/3 + (8*I)*Pi)*G[0, 0, 1, x] + (8*G[0, 1, 0, x])/3 - 
     16*G[0, 1, 1, x] + (4*G[1, 0, 1, x])/3 + (4*G[1, 1, 0, x])/3 + 
     8*G[0, 0, 1, 1, x] + (-19/18 - (I/3)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/9 + 
     G[0, x]*(67/18 + ((7*I)/3)*Pi + Log[mu2/s]/3 - (40*zeta[2])/3) + 
     G[0, 1, x]*(-4/3 - ((40*I)/3)*Pi - 8*zeta[2]) + 
     (-89/18 + ((8*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-191/54 - ((16*I)/9)*Pi + 
       (4*zeta[2])/3) + G[1, x]*(-6 + ((32*I)/3)*Pi + (28*zeta[2])/3) + 
     x*(4085/648 + ((209*I)/54)*Pi + (2 + ((4*I)/3)*Pi)*G[0, 0, x] + 
       (-2 + ((4*I)/3)*Pi)*G[0, 1, x] + (-2 - ((4*I)/3)*Pi)*G[1, 0, x] + 
       (2 - ((4*I)/3)*Pi)*G[1, 1, x] + (4*G[0, 0, 1, x])/3 + 
       (4*G[0, 1, 0, x])/3 - (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + 
       (19/18 + (I/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/9 + 
       G[0, x]*(-8/3 - (20*zeta[2])/3) + Log[mu2/s]*(209/54 + ((19*I)/9)*Pi - 
         (4*zeta[2])/3) + (17/18 + ((4*I)/3)*Pi)*zeta[2] + 
       G[1, x]*(8/3 + (20*zeta[2])/3) - (11*zeta[3])/9) + 
     (-25/9 + (8*I)*Pi)*zeta[3] + ((-4*G[0, 0, 0, x])/3 + 
       (4/3 + (16*I)*Pi)*G[0, 0, 1, x] + (4*G[0, 1, 0, x])/3 + 
       16*G[0, 0, 1, 1, x] + G[0, 0, x]*(1/9 + ((2*I)/3)*Pi + 
         (2*Log[mu2/s])/3) + G[0, 1, x]*(((4*I)/3)*Pi - 16*zeta[2]) + 
       G[0, x]*((I/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] - 8*zeta[2]) + 
       ((4*I)/3)*Pi*zeta[2] + (-4/3 + (16*I)*Pi)*zeta[3] - 44*zeta[4])/
      (1 - x)^2 - 22*zeta[4] + (((-11*I)/9)*Pi + (-10/3 - (4*I)*Pi)*
        G[0, 0, x] + (4*G[1, 0, x])/3 + (-4 - (24*I)*Pi)*G[0, 0, 1, x] - 
       4*G[0, 1, 0, x] + 16*G[0, 1, 1, x] - 24*G[0, 0, 1, 1, x] + 
       ((2*I)/3)*Pi*Log[mu2/s] + G[1, x]*(((4*I)/3)*Pi - 16*zeta[2]) + 
       (8 - (4*I)*Pi)*zeta[2] + G[0, x]*(-11/9 - ((4*I)/3)*Pi + 
         (2*Log[mu2/s])/3 + 20*zeta[2]) + G[0, 1, x]*(4/3 + (12*I)*Pi + 
         24*zeta[2]) + (4 - (24*I)*Pi)*zeta[3] + 66*zeta[4])/(1 - x)))/Nc + 
  e*(352379/3888 + ((27821*I)/324)*Pi + (3 - (4*I)*Pi)*G[0, 1, 0, 1, x] + 
    (3 + (53*I)*Pi)*G[0, 1, 1, 0, x] - 110*G[0, 0, 0, 0, 0, x] + 
    52*G[0, 0, 0, 0, 1, x] + 52*G[0, 0, 0, 1, 0, x] - 
    24*G[0, 0, 0, 1, 1, x] - 17*G[0, 0, 1, 0, 0, x] + 
    16*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] - 
    14*G[0, 0, 1, 1, 1, x] - 42*G[0, 1, 0, 0, 0, x] + 
    20*G[0, 1, 0, 0, 1, x] + 20*G[0, 1, 0, 1, 0, x] - 
    24*G[0, 1, 0, 1, 1, x] + 63*G[0, 1, 1, 0, 0, x] - 
    10*G[0, 1, 1, 0, 1, x] - 10*G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] + 
    15*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] + 
    6*G[1, 0, 0, 1, 1, x] + 39*G[1, 0, 1, 0, 0, x] - 36*G[1, 0, 1, 0, 1, x] - 
    36*G[1, 0, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, x] + 
    50*G[1, 1, 0, 0, 0, x] - 14*G[1, 1, 0, 0, 1, x] - 
    14*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 0, x] - 
    44*G[1, 1, 1, 0, 1, x] - 44*G[1, 1, 1, 1, 0, x] + 
    48*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 1, x]*(28 - (24*I)*Pi - 
      52*Log[mu2/s]) + G[0, 0, 1, 0, x]*(28 - (53*I)*Pi - 52*Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*(-56 + (4*I)*Pi - 32*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(24 - (28*I)*Pi - 32*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(-6 - (17*I)*Pi - 30*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(11/2 - (46*I)*Pi - 24*Log[mu2/s]) + 
    (-49/24 - ((5*I)/3)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/2 + 
    G[1, 0, 1, 0, x]*(-4 + (5*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 0, 1, x]*(-4 + (6*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(-36 + (10*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(-36 + (18*I)*Pi + 16*Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(-12 + 20*Log[mu2/s]) + G[1, 1, 1, 0, x]*
     (24 + (4*I)*Pi + 40*Log[mu2/s]) + G[1, 1, 0, 1, x]*
     (24 + (22*I)*Pi + 40*Log[mu2/s]) + G[0, 0, 0, 0, x]*
     (35/2 + (44*I)*Pi + 102*Log[mu2/s]) + G[0, 0, 1, x]*
     (-71/2 + (2*I)*Pi + (10 + (6*I)*Pi)*Log[mu2/s] + 21*Log[mu2/s]^2 - 
      85*zeta[2]) + G[0, 1, 0, x]*(-71/2 + ((37*I)/2)*Pi + 
      (10 + (18*I)*Pi)*Log[mu2/s] + 21*Log[mu2/s]^2 - 80*zeta[2]) + 
    G[0, 0, 0, x]*(12 + ((57*I)/2)*Pi - 17*Log[mu2/s] - 25*Log[mu2/s]^2 - 
      68*zeta[2]) + G[1, 0, 0, x]*(197/6 + ((29*I)/2)*Pi + 
      (49/2 + (13*I)*Pi)*Log[mu2/s] + (41*Log[mu2/s]^2)/2 + (17*zeta[2])/2) + 
    Log[mu2/s]^3*(-343/54 - ((5*I)/2)*Pi + (46*zeta[2])/3) + 
    G[0, 1, 1, x]*(137/2 - (15*I)*Pi + (18 - (12*I)*Pi)*Log[mu2/s] - 
      12*Log[mu2/s]^2 + 36*zeta[2]) + G[1, 1, 1, x]*
     (-4 + (30*I)*Pi + (-18 + (8*I)*Pi)*Log[mu2/s] + 72*zeta[2]) + 
    G[1, 0, 1, x]*(-53/2 - (22*I)*Pi + (-6 - (2*I)*Pi)*Log[mu2/s] - 
      12*Log[mu2/s]^2 + 96*zeta[2]) + G[1, 1, 0, x]*
     (-53/2 - (38*I)*Pi + (-6 - (16*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 + 
      106*zeta[2]) + ((-I/2)*Pi*G[0, 1, x] - G[0, 1, 1, x]/2 + 
      3*G[1, 0, 1, x] + (3 + I*Pi)*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
      7*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 
      6*G[1, 1, 1, 1, x] + G[1, 0, x]*((3*I)*Pi + 5*zeta[2]) + 
      G[1, 1, x]*(31/4 - (3*I)*Pi + 12*zeta[2]) + 
      G[1, x]*(((31*I)/4)*Pi + (-5/2 - I*Pi)*zeta[2] - 5*zeta[3]))/x + 
    G[1, 1, x]*(-103/4 - ((63*I)/2)*Pi + 4*Log[mu2/s]^3 + 
      Log[mu2/s]*(-1 - (24*I)*Pi - 76*zeta[2]) + (20 - (10*I)*Pi)*zeta[2] - 
      62*zeta[3]) + G[0, 0, x]*(-2077/36 - ((109*I)/2)*Pi + 
      (-63/4 - (10*I)*Pi)*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
      (-101/4 + (82*I)*Pi)*zeta[2] + Log[mu2/s]*(-31 - ((77*I)/2)*Pi + 
        103*zeta[2]) - 4*zeta[3]) + G[1, 0, x]*(44 + ((37*I)/3)*Pi + 
      ((5*I)/2)*Pi*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
      Log[mu2/s]*(6 + ((37*I)/2)*Pi - 54*zeta[2]) + (-70 - ((63*I)/2)*Pi)*
       zeta[2] - 2*zeta[3]) + (-6829/54 - ((337*I)/6)*Pi)*zeta[3] + 
    x^2*(-6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
      3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
      G[0, 1, x]*(-15/4 - 3*Log[mu2/s]) + G[1, 0, x]*(-15/4 - 3*Log[mu2/s]) + 
      G[0, 0, x]*(15/4 + 3*Log[mu2/s]) + G[1, 1, x]*(15/4 + 3*Log[mu2/s]) + 
      (45*zeta[2])/4 - 9*G[0, x]*zeta[2] - 9*G[1, x]*zeta[2] + 
      9*Log[mu2/s]*zeta[2] + 3*zeta[3]) + Log[mu2/s]^2*
     (-23/27 + ((17*I)/18)*Pi + (11/4 + ((27*I)/2)*Pi)*zeta[2] + 
      (11*zeta[3])/2) + G[0, 1, x]*(44 + (39*I)*Pi + 
      (6 + (28*I)*Pi)*Log[mu2/s] + (3*I)*Pi*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
      (-123 - (54*I)*Pi)*zeta[2] + 71*zeta[3]) + 
    zeta[2]*(-34411/108 - (70*I)*Pi + (340*zeta[3])/3) + 
    G[0, x]*(5651/108 + ((1021*I)/36)*Pi + (17/3 - ((2*I)/3)*Pi)*
       Log[mu2/s]^3 + (5*Log[mu2/s]^4)/6 + Log[mu2/s]^2*
       (20 + ((5*I)/4)*Pi - zeta[2]/2) + (433/3 + ((65*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(757/18 + (15*I)*Pi + (99/2 - (10*I)*Pi)*zeta[2] - 
        (8*zeta[3])/3) + (-4/3 - ((158*I)/3)*Pi)*zeta[3] - (439*zeta[4])/2) + 
    (195/8 + ((407*I)/4)*Pi)*zeta[4] + 
    Log[mu2/s]*(15647/324 + ((1855*I)/54)*Pi + (-676/9 - (30*I)*Pi)*zeta[2] + 
      (-173/6 + ((55*I)/3)*Pi)*zeta[3] + (349*zeta[4])/4) + 
    G[1, x]*(-59/4 + ((49*I)/4)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
      (78 + (57*I)*Pi)*zeta[2] + Log[mu2/s]*(-6 + (5*I)*Pi + 
        (20 + (8*I)*Pi)*zeta[2] - 10*zeta[3]) + (16 + (28*I)*Pi)*zeta[3] + 
      (201*zeta[4])/2) + Nc*Nf*(30347/1296 - ((1786*I)/81)*Pi + 
      ((16*I)/3)*Pi*G[0, 1, 0, x] + ((8*I)/3)*Pi*G[1, 1, 0, x] + 
      10*G[0, 0, 0, 0, x] + (16*G[0, 1, 0, 0, x])/3 + 4*G[1, 0, 0, 0, x] + 
      (8*G[1, 1, 0, 0, x])/3 + G[0, 0, 0, x]*(-209/9 + (2*I)*Pi - 
        8*Log[mu2/s]) + G[1, 0, 0, x]*(-100/9 + (2*I)*Pi - 2*Log[mu2/s]) + 
      (29/18 + (I/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
      Log[mu2/s]^2*(55/9 + (I/9)*Pi - (25*zeta[2])/6) + 
      G[0, 0, x]*(755/18 - ((62*I)/9)*Pi + (49/3 - (2*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - (7*zeta[2])/3) + (665/108 + ((74*I)/9)*Pi)*zeta[2] + 
      G[1, 0, x]*(((-100*I)/9)*Pi - (2*I)*Pi*Log[mu2/s] + (4*zeta[2])/3) + 
      ((-4*I)*Pi*G[1, 1, 0, x] - 4*G[1, 1, 0, 0, x] + 4*G[1, 0, x]*zeta[2] + 
        G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]))/x + 
      Log[mu2/s]*(1811/108 - ((193*I)/27)*Pi + (-95/18 - ((5*I)/3)*Pi)*
         zeta[2] - (26*zeta[3])/3) + (-146/9 - ((22*I)/3)*Pi)*zeta[3] + 
      G[0, x]*(-12577/324 + ((1219*I)/54)*Pi + (-85/18 + I*Pi)*Log[mu2/s]^2 - 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(-523/27 + ((62*I)/9)*Pi - 
          (4*zeta[2])/3) + (-13/18 - ((11*I)/3)*Pi)*zeta[2] + 
        (4*zeta[3])/3) + G[1, x]*(((-8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3) + 
      (((650*I)/27)*Pi - (4*I)*Pi*G[0, 1, 0, x] - 18*G[0, 0, 0, 0, x] - 
        4*G[0, 1, 0, 0, x] + 4*G[1, 0, 0, 0, x] + G[1, 0, 0, x]*
         (5/3 + (2*I)*Pi - 2*Log[mu2/s]) + I*Pi*Log[mu2/s]^2 + 
        G[0, 0, 0, x]*(112/3 - (6*I)*Pi + 12*Log[mu2/s]) + 
        G[0, 0, x]*(-335/6 + ((53*I)/3)*Pi + (-59/3 + (6*I)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 - 7*zeta[2]) + (-185/9 - ((8*I)/3)*Pi)*zeta[2] + 
        G[1, 0, x]*(((5*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
        Log[mu2/s]*(((83*I)/9)*Pi + (-14/3 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (-17/3 + (10*I)*Pi)*zeta[3] + G[0, x]*(650/27 - ((839*I)/18)*Pi + 
          (1 - (3*I)*Pi)*Log[mu2/s]^2 + (100/3 + (7*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(83/9 - ((53*I)/3)*Pi + 14*zeta[2]) + 12*zeta[3]) - 
        26*zeta[4])/(1 - x) + (109*zeta[4])/12 + 
      ((2*I)*Pi*G[0, 1, 0, x] + 6*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] - 
        (4*G[1, 0, 0, 0, x])/3 + G[0, 0, 0, x]*(-154/9 + (2*I)*Pi - 
          4*Log[mu2/s]) + G[1, 0, 0, x]*(19/9 - ((2*I)/3)*Pi + 
          (2*Log[mu2/s])/3) + G[1, 0, x]*(((19*I)/9)*Pi + 
          ((2*I)/3)*Pi*Log[mu2/s] - (4*zeta[2])/3) - ((19*I)/9)*Pi*zeta[2] + 
        G[0, 0, x]*(593/27 - ((77*I)/9)*Pi + (77/9 - (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + (5*zeta[2])/3) + G[0, x]*(((593*I)/27)*Pi + 
          I*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((77*I)/9)*Pi - (14*zeta[2])/3) + 
          (-173/9 - (3*I)*Pi)*zeta[2] - (16*zeta[3])/3) + 
        Log[mu2/s]*(((-2*I)/3)*Pi*zeta[2] + (2*zeta[3])/3) + 
        (19/9 - ((14*I)/3)*Pi)*zeta[3] + (32*zeta[4])/3)/(1 - x)^2 + 
      x*(-14063/1296 - ((2573*I)/324)*Pi - ((4*I)/3)*Pi*G[0, 1, 0, x] + 
        ((4*I)/3)*Pi*G[1, 1, 0, x] + 8*G[0, 0, 0, 0, x] - 
        (4*G[0, 1, 0, 0, x])/3 - 8*G[1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, x])/
         3 + G[0, 0, 0, x]*(-40/9 + (4*I)*Pi - 4*Log[mu2/s]) + 
        (-29/18 - (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/4 + 
        G[1, 0, 0, x]*(40/9 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, x]*(((40*I)/9)*Pi + (4*I)*Pi*Log[mu2/s] - (28*zeta[2])/3) + 
        (2203/108 + ((17*I)/18)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-101/18 - ((47*I)/18)*Pi + (25*zeta[2])/6) + 
        G[0, 0, x]*(((-40*I)/9)*Pi - (4*I)*Pi*Log[mu2/s] + (28*zeta[2])/3) + 
        G[0, x]*(328/81 + ((112*I)/27)*Pi + (20/9 + (2*I)*Pi)*Log[mu2/s]^2 + 
          (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(112/27 + ((40*I)/9)*Pi - 
            (38*zeta[2])/3) + (-130/9 - ((10*I)/3)*Pi)*zeta[2] - 
          (40*zeta[3])/3) + (197/9 - ((8*I)/3)*Pi)*zeta[3] + 
        G[1, x]*(((-4*I)/3)*Pi*zeta[2] + (4*zeta[3])/3) + 
        Log[mu2/s]*(-1295/108 - ((191*I)/27)*Pi + (305/18 - (I/3)*Pi)*
           zeta[2] + (32*zeta[3])/3) + (203*zeta[4])/12)) + 
    x*(-514415/3888 - ((21839*I)/324)*Pi - 60*G[0, 0, 0, 0, 0, x] - 
      4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 0, 1, 1, x] + 
      20*G[0, 0, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 0, x] - 
      24*G[0, 0, 1, 1, 1, x] + 26*G[0, 1, 0, 0, 0, x] - 
      20*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] - 
      4*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
      4*G[0, 1, 1, 1, 0, x] + 48*G[0, 1, 1, 1, 1, x] + 
      60*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
      4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] - 
      20*G[1, 0, 1, 0, 1, x] - 20*G[1, 0, 1, 1, 0, x] + 
      24*G[1, 0, 1, 1, 1, x] - 26*G[1, 1, 0, 0, 0, x] + 
      20*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] + 
      4*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
      4*G[1, 1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 0, x]*(-6 + (28*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(12 + (20*I)*Pi - 32*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-3 - (2*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(12 - (4*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-18 - (4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(18 - (4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-18 + (16*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(18 + (20*I)*Pi - 4*Log[mu2/s]) + 
      (49/24 + ((5*I)/3)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/2 + 
      G[0, 1, 1, 0, x]*((4*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       ((4*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       ((-16*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, 1, x]*
       ((-20*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (-15 + (2*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (6 + (4*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (-30 - (20*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (24 - (28*I)*Pi + 36*Log[mu2/s]) + G[1, 1, 1, x]*
       (16 + (6*I)*Pi + (18 + (28*I)*Pi)*Log[mu2/s] - 72*zeta[2]) + 
      G[0, 0, 0, x]*(1/2 - (9*I)*Pi + (-15 + (34*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 69*zeta[2]) + G[0, 0, 1, x]*(19/2 + (6*I)*Pi + 
        (18 + (4*I)*Pi)*Log[mu2/s] - 52*zeta[2]) + 
      G[1, 1, 0, x]*(-14 - (15*I)*Pi + (-18 + (4*I)*Pi)*Log[mu2/s] - 
        48*zeta[2]) + Log[mu2/s]^3*(379/54 + ((31*I)/6)*Pi - 
        (46*zeta[2])/3) + G[0, 1, 0, x]*(19/2 + (15*I)*Pi + 
        (18 - (4*I)*Pi)*Log[mu2/s] + 48*zeta[2]) + 
      G[1, 0, 1, x]*(-14 - (6*I)*Pi + (-18 - (4*I)*Pi)*Log[mu2/s] + 
        52*zeta[2]) + G[1, 0, 0, x]*(4 + (9*I)*Pi + (15 - (34*I)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2 + 69*zeta[2]) + 
      G[0, 1, 1, x]*(-23/2 - (6*I)*Pi + (-18 - (28*I)*Pi)*Log[mu2/s] + 
        72*zeta[2]) + G[1, 0, x]*(9/4 - (8*I)*Pi + (11*I)*Pi*Log[mu2/s]^2 + 
        4*Log[mu2/s]^3 + Log[mu2/s]*(2 - (3*I)*Pi - 56*zeta[2]) + 
        (9 - (27*I)*Pi)*zeta[2] - 54*zeta[3]) + 
      G[0, 1, x]*(9/4 + (12*I)*Pi*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
        Log[mu2/s]*(2 - 76*zeta[2]) + (6 - (56*I)*Pi)*zeta[2] - 20*zeta[3]) + 
      Log[mu2/s]^2*(-97/108 + ((163*I)/18)*Pi + (-143/4 - (12*I)*Pi)*
         zeta[2] - 7*zeta[3]) + (3679/54 + ((70*I)/3)*Pi)*zeta[3] + 
      G[1, 1, x]*(-21/4 - (12*I)*Pi*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
        (-24 + (56*I)*Pi)*zeta[2] + Log[mu2/s]*(-2 + 76*zeta[2]) + 
        20*zeta[3]) + G[0, 0, x]*(3/4 + (8*I)*Pi - (11*I)*Pi*Log[mu2/s]^2 - 
        4*Log[mu2/s]^3 + (9 + (27*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-2 + (3*I)*Pi + 56*zeta[2]) + 54*zeta[3]) + 
      zeta[2]*(4111/108 - ((13*I)/3)*Pi + (559*zeta[3])/6) + 
      G[0, x]*(-27/4 - (16*I)*Pi + (-3 - ((10*I)/3)*Pi)*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/6 + (71 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-12 - (9*I)*Pi + 32*zeta[2]) + 
        Log[mu2/s]*(-19 - (24*I)*Pi + (39 + (28*I)*Pi)*zeta[2] + 
          (2*zeta[3])/3) + (15 - ((100*I)/3)*Pi)*zeta[3] - (941*zeta[4])/4) + 
      (979/8 + ((225*I)/2)*Pi)*zeta[4] + Log[mu2/s]*
       (-21839/324 - ((961*I)/54)*Pi + (-383/9 - ((37*I)/2)*Pi)*zeta[2] + 
        (43/3 + ((20*I)/3)*Pi)*zeta[3] + (331*zeta[4])/4) + 
      G[1, x]*(27/4 + (37/2 + (15*I)*Pi)*zeta[2] + (-15 + (38*I)*Pi)*
         zeta[3] + Log[mu2/s]*(3 + (18 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
        129*zeta[4]) - (181*zeta[5])/2) + 
    (((-2312*I)/27)*Pi - (18*I)*Pi*G[0, 1, 1, 1, x] + 
      (36*I)*Pi*G[1, 0, 1, 1, x] + (10 - (6*I)*Pi)*G[1, 1, 0, 0, x] - 
      (6*I)*Pi*G[1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, 0, x] + 
      108*G[0, 0, 0, 0, 0, x] + 6*G[0, 0, 0, 0, 1, x] + 
      6*G[0, 0, 0, 1, 0, x] - 6*G[0, 0, 0, 1, 1, x] + 
      21*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] - 
      12*G[0, 0, 1, 1, 0, x] - 18*G[0, 0, 1, 1, 1, x] - 
      6*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 6*G[0, 1, 0, 1, 0, x] + 
      6*G[0, 1, 0, 1, 1, x] - 27*G[0, 1, 1, 0, 0, x] - 
      18*G[0, 1, 1, 0, 1, x] - 18*G[0, 1, 1, 1, 0, x] - 
      81*G[1, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, x] + 
      24*G[1, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 1, 1, x] - 
      27*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
      36*G[1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
      6*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, 0, x]*(25/2 + (12*I)*Pi - 102*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-8 - (9*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-8 - (30*I)*Pi - 18*Log[mu2/s]) + 
      ((4*I)/3)*Pi*Log[mu2/s]^3 + G[0, 0, 0, 1, x]*(-71 + (12*I)*Pi + 
        12*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-47/2 + (12*I)*Pi + 
        12*Log[mu2/s]) + G[0, 0, 1, 1, x]*(78 - (18*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(-71 + (21*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(6 + (24*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(6 - (33*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(18 - (3*I)*Pi + 54*Log[mu2/s]) + 
      G[1, 0, 0, x]*(38/3 + ((13*I)/2)*Pi + (-7/2 + (21*I)*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/2 - (243*zeta[2])/2) + 
      G[1, 0, 1, x]*(9 - (8*I)*Pi - (18*I)*Pi*Log[mu2/s] - 42*zeta[2]) + 
      G[0, 1, 0, x]*(117/2 - ((43*I)/2)*Pi + (-4 + (6*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 - 36*zeta[2]) + G[0, 0, 1, x]*(117/2 + (3*I)*Pi + 
        (-4 + (6*I)*Pi)*Log[mu2/s] - 9*Log[mu2/s]^2 - 9*zeta[2]) + 
      G[0, 1, 1, x]*(-39 + (6*I)*Pi + (12*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
      G[1, 1, 0, x]*(9 + (10*I)*Pi + 18*zeta[2]) + 
      G[0, 0, 0, x]*(-427/6 - ((53*I)/2)*Pi + (32 - (42*I)*Pi)*Log[mu2/s] + 
        24*Log[mu2/s]^2 + 45*zeta[2]) + zeta[2]*(5575/18 + ((203*I)/6)*Pi - 
        (333*zeta[3])/2) + G[0, 1, x]*(-35 + ((27*I)/2)*Pi - 
        (9*I)*Pi*Log[mu2/s]^2 + (74 + (60*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-6 - (4*I)*Pi + 42*zeta[2]) - 33*zeta[3]) + 
      (79/2 + ((107*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
       ((-4*I)*Pi + (-3 - ((3*I)/2)*Pi)*zeta[2] + (3*zeta[3])/2) + 
      G[0, 0, x]*(639/4 + ((205*I)/6)*Pi + (13/4 + (21*I)*Pi)*Log[mu2/s]^2 + 
        2*Log[mu2/s]^3 + Log[mu2/s]*(281/6 + ((69*I)/2)*Pi - 75*zeta[2]) + 
        (499/4 - (81*I)*Pi)*zeta[2] + 8*zeta[3]) + 
      G[1, 1, x]*((9*I)*Pi + (4 - (18*I)*Pi)*zeta[2] + 18*zeta[3]) + 
      G[1, 0, x]*(-35 + ((47*I)/3)*Pi - ((15*I)/2)*Pi*Log[mu2/s]^2 + 
        (17 + ((105*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-6 - ((7*I)/2)*Pi + 
          72*zeta[2]) + 18*zeta[3]) + G[1, x]*((-35*I)*Pi + 
        (-52 - (20*I)*Pi)*zeta[2] + (10 - (78*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-6*I)*Pi + (-8 - (18*I)*Pi)*zeta[2] + 18*zeta[3]) - 
        246*zeta[4]) + Log[mu2/s]*(((-709*I)/18)*Pi + (227/3 - ((5*I)/2)*Pi)*
         zeta[2] + (17/2 - (33*I)*Pi)*zeta[3] - 105*zeta[4]) + 
      (313/2 - ((909*I)/4)*Pi)*zeta[4] + 
      G[0, x]*(-2312/27 + ((3073*I)/36)*Pi + (4/3 + (2*I)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-4 + ((29*I)/4)*Pi - (63*zeta[2])/2) + 
        (-731/2 - ((43*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
         (-709/18 + ((197*I)/6)*Pi + (-231/2 - (12*I)*Pi)*zeta[2] - 
          6*zeta[3]) + (-122/3 + (98*I)*Pi)*zeta[3] + (1239*zeta[4])/4) - 
      30*zeta[5])/(1 - x) + ((-39 - (2*I)*Pi)*G[0, 0, 1, 1, x] + 
      9*G[0, 1, 0, 1, x] + (9 + (2*I)*Pi)*G[0, 1, 1, 0, x] + 
      (-3 + (2*I)*Pi)*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] - 
      18*G[0, 0, 0, 0, 0, x] - 10*G[0, 0, 0, 0, 1, x] - 
      10*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 0, 1, 1, x] - 
      4*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] - 
      2*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] + 
      2*G[1, 0, 0, 0, 1, x] + 2*G[1, 0, 0, 1, 0, x] + 
      G[1, 0, 0, 0, x]*(13/3 + (2*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(2/3 - (4*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(43 - (2*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(43 - (2*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-51 + 28*Log[mu2/s]) + G[0, 0, 0, x]*
       (1421/18 + (5*I)*Pi + (13 + (10*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 - 
        9*zeta[2]) + G[1, 0, 1, x]*((-3*I)*Pi - 4*zeta[2]) + 
      G[0, 0, 1, x]*(-23 - (2*I)*Pi + (-6 + (4*I)*Pi)*Log[mu2/s] + 
        2*zeta[2]) + G[0, 1, 1, x]*((9*I)*Pi + 4*zeta[2]) + 
      G[1, 0, 0, x]*(-323/18 - ((7*I)/3)*Pi + (-11/3 - (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 5*zeta[2]) + G[0, 1, 0, x]*(-23 + ((11*I)/3)*Pi + 
        (-6 - (2*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + 
      zeta[2]*(((-91*I)/18)*Pi - 37*zeta[3]) + 
      G[0, 0, x]*(-5707/54 + ((128*I)/9)*Pi + (-5 - (7*I)*Pi)*Log[mu2/s]^2 + 
        (4*Log[mu2/s]^3)/3 + (-307/3 + (13*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-751/18 - (3*I)*Pi + 22*zeta[2]) - (20*zeta[3])/3) + 
      G[0, 1, x]*((-23*I)*Pi + Log[mu2/s]*((-6*I)*Pi - 8*zeta[2]) + 
        (-44 - (4*I)*Pi)*zeta[2] - 6*zeta[3]) + (91/18 - ((80*I)/3)*Pi)*
       zeta[3] + Log[mu2/s]^2*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 0, x]*(((-323*I)/18)*Pi - ((11*I)/3)*Pi*Log[mu2/s] + 
        I*Pi*Log[mu2/s]^2 + (85/3 + I*Pi)*zeta[2] + 2*zeta[3]) + 
      G[0, x]*(((-5707*I)/54)*Pi + ((4*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*((-5*I)*Pi - 3*zeta[2]) + (4057/18 + ((88*I)/3)*Pi)*
         zeta[2] + (31 - ((14*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-751*I)/18)*Pi + (203/3 + (4*I)*Pi)*zeta[2] + 
          2*zeta[3]) - 56*zeta[4]) + Log[mu2/s]*(((-7*I)/3)*Pi*zeta[2] + 
        (7/3 + (4*I)*Pi)*zeta[3] - 28*zeta[4]) + 
      G[1, x]*((-3*I)*Pi*zeta[2] + (3 + (2*I)*Pi)*zeta[3] - 14*zeta[4]) + 
      (-3041/12 - (17*I)*Pi)*zeta[4] - 2*zeta[5])/(1 - x)^2 + 
    (169*zeta[5])/2 + (Nf*(-87665/3888 - ((2204*I)/81)*Pi + 
       (-11 - ((32*I)/3)*Pi)*G[0, 0, 0, x] + (21 - ((4*I)/3)*Pi)*
        G[1, 0, 0, x] + (-48 - ((16*I)/3)*Pi)*G[1, 1, 1, x] + 
       (-32/3 + (24*I)*Pi)*G[0, 0, 0, 1, x] - (32*G[0, 0, 1, 0, x])/3 + 
       (4*G[0, 1, 0, 0, x])/3 + (-20/3 - (24*I)*Pi)*G[0, 1, 0, 1, x] - 
       (20*G[0, 1, 1, 0, x])/3 + 64*G[0, 1, 1, 1, x] + 
       (-4/3 + (8*I)*Pi)*G[1, 0, 0, 1, x] - (4*G[1, 0, 1, 0, x])/3 + 
       (140*G[1, 0, 1, 1, x])/3 - (28*G[1, 1, 0, 0, x])/3 - 
       (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/3 + 
       24*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 1, x] - 
       24*G[0, 1, 0, 1, 1, x] + 8*G[1, 0, 0, 1, 1, x] + 
       (-47/54 - (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/12 + 
       G[1, 1, 0, x]*(50/9 - (12*I)*Pi + (8*Log[mu2/s])/3) + 
       G[0, 1, 0, x]*(136/9 + (16*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*
        (-140/3 - (16*I)*Pi + 16*Log[mu2/s]) + G[0, 0, 1, x]*
        (136/9 - (52*I)*Pi + (16/3 + (16*I)*Pi)*Log[mu2/s] - 56*zeta[2]) + 
       G[1, 1, x]*(181/3 - ((166*I)/9)*Pi + (24 + ((8*I)/3)*Pi)*Log[mu2/s] - 
         (92*zeta[2])/3) + x^2*(-5*G[0, 0, x] + 5*G[0, 1, x] + 5*G[1, 0, x] - 
         5*G[1, 1, x] - 15*zeta[2]) + G[1, 0, 1, x]*(50/9 + (48*I)*Pi + 
         (8*Log[mu2/s])/3 - 8*zeta[2]) + Log[mu2/s]^2*
        (-127/27 - ((19*I)/9)*Pi + (5*zeta[2])/2) + 
       G[1, 0, x]*(-95/9 + ((215*I)/9)*Pi + (-8/3 + ((8*I)/3)*Pi)*
          Log[mu2/s] + (16*zeta[2])/3) + G[0, 1, 1, x]*
        (-128/3 + ((76*I)/3)*Pi - 32*Log[mu2/s] + 24*zeta[2]) + 
       G[0, 0, x]*(161/18 + ((82*I)/9)*Pi + (5 + ((16*I)/3)*Pi)*Log[mu2/s] + 
         (92*zeta[2])/3) + G[0, x]*(2875/108 + ((43*I)/6)*Pi + 
         Log[mu2/s]^2/2 + Log[mu2/s]*(79/9 + ((10*I)/3)*Pi - 
           (80*zeta[2])/3) + (-1765/18 - ((52*I)/3)*Pi)*zeta[2]) + 
       zeta[2]*(1615/108 - ((293*I)/9)*Pi - 96*zeta[3]) + 
       (1151/27 + (16*I)*Pi)*zeta[3] + G[0, 1, x]*(-95/9 - ((272*I)/9)*Pi + 
         Log[mu2/s]*(-8/3 - ((80*I)/3)*Pi - 16*zeta[2]) + 
         (368/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
       ((-12*I)*Pi*G[0, 1, x] - 12*G[0, 1, 1, x] + (2*G[1, 0, 1, x])/3 + 
         (2/3 + (8*I)*Pi)*G[1, 1, 0, x] + 24*G[1, 1, 1, x] + 
         8*G[1, 1, 0, 0, x] + G[1, 1, x]*(-26 + ((38*I)/3)*Pi - 
           12*Log[mu2/s]) + G[1, 0, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
         G[1, x]*((-26*I)*Pi - (12*I)*Pi*Log[mu2/s] + (98/3 - (8*I)*Pi)*
            zeta[2] + 8*zeta[3]))/x + Log[mu2/s]*(-4913/324 - 
         ((341*I)/27)*Pi + (-133/18 + ((19*I)/3)*Pi)*zeta[2] + 
         (-4 + (16*I)*Pi)*zeta[3] - 44*zeta[4]) + 
       G[1, x]*(-116/3 + ((340*I)/9)*Pi + (-202/9 + ((112*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(-12 + ((64*I)/3)*Pi + (56*zeta[2])/3) + 
         (-40 + (8*I)*Pi)*zeta[3] - 22*zeta[4]) + (1153/12 + (16*I)*Pi)*
        zeta[4] + x*(108653/3888 + ((5813*I)/324)*Pi + (-8 - ((16*I)/3)*Pi)*
          G[0, 0, 0, x] + (-4 - ((16*I)/3)*Pi)*G[0, 1, 1, x] + 
         (-4 + ((16*I)/3)*Pi)*G[1, 0, 0, x] + (-8 + ((16*I)/3)*Pi)*
          G[1, 1, 1, x] - (16*G[0, 0, 0, 1, x])/3 - (16*G[0, 0, 1, 0, x])/3 - 
         (4*G[0, 0, 1, 1, x])/3 - (4*G[0, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
         (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
         (4*G[1, 0, 1, 1, x])/3 + (4*G[1, 1, 0, 0, x])/3 + 
         (16*G[1, 1, 0, 1, x])/3 + (16*G[1, 1, 1, 0, x])/3 + 
         G[1, 0, 1, x]*(34/9 + (4*I)*Pi - (8*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(34/9 + (4*I)*Pi - (8*Log[mu2/s])/3) + 
         (47/54 + (I/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/12 + 
         G[0, 0, 1, x]*(74/9 - (4*I)*Pi + (8*Log[mu2/s])/3) + 
         G[0, 1, 0, x]*(74/9 - (4*I)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 0, x]*(-24 - ((38*I)/9)*Pi + (-4 - ((8*I)/3)*Pi)*Log[mu2/s] - 
           (52*zeta[2])/3) + G[1, 1, x]*(24 - ((2*I)/9)*Pi + 
           (4 - ((8*I)/3)*Pi)*Log[mu2/s] - (52*zeta[2])/3) + 
         Log[mu2/s]^2*(281/54 + ((47*I)/18)*Pi - (5*zeta[2])/2) + 
         (4901/108 + ((91*I)/18)*Pi)*zeta[2] + G[0, 1, x]*
          (-24 + ((2*I)/9)*Pi + (-4 + ((8*I)/3)*Pi)*Log[mu2/s] + 
           (52*zeta[2])/3) + G[0, 0, x]*(24 + ((38*I)/9)*Pi + 
           (4 + ((8*I)/3)*Pi)*Log[mu2/s] + (52*zeta[2])/3) + 
         Log[mu2/s]*(5813/324 + ((281*I)/27)*Pi + (-29/18 + ((5*I)/3)*Pi)*
            zeta[2] - 4*zeta[3]) + G[1, x]*(139/9 + ((16*I)/3)*Pi + 
           (-62/9 + ((20*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (16/3 + (40*zeta[2])/3) - 4*zeta[3]) + (91/27 + (8*I)*Pi)*
          zeta[3] + G[0, x]*(-139/9 - ((16*I)/3)*Pi + Log[mu2/s]*
            (-16/3 - (40*zeta[2])/3) + (-262/9 - ((20*I)/3)*Pi)*zeta[2] + 
           4*zeta[3]) + (575*zeta[4])/12) + 
       (((-364*I)/27)*Pi + (32/3 + (16*I)*Pi)*G[0, 0, 0, x] + 
         (-14 - (4*I)*Pi)*G[1, 0, 0, x] - 4*G[1, 1, 0, x] + 
         (16 - (72*I)*Pi)*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] + 
         (12 + (72*I)*Pi)*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
         64*G[0, 1, 1, 1, x] + (-4 - (24*I)*Pi)*G[1, 0, 0, 1, x] - 
         4*G[1, 0, 1, 0, x] - 48*G[1, 0, 1, 1, x] - 72*G[0, 0, 0, 1, 1, x] + 
         96*G[0, 0, 1, 1, 1, x] + 72*G[0, 1, 0, 1, 1, x] - 
         24*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(44 + (48*I)*Pi - 
           48*Log[mu2/s]) + G[0, 1, 0, x]*(-21 + (4*I)*Pi - 8*Log[mu2/s]) + 
         I*Pi*Log[mu2/s]^2 + G[0, 1, 1, x]*(200/3 - (20*I)*Pi + 
           32*Log[mu2/s] - 72*zeta[2]) + G[0, 0, x]*(-67/6 - ((50*I)/3)*Pi + 
           (-19/3 - (8*I)*Pi)*Log[mu2/s] - 48*zeta[2]) + 
         G[1, 0, x]*(101/9 - ((46*I)/3)*Pi + (8*Log[mu2/s])/3 + 20*zeta[2]) + 
         G[1, 0, 1, x]*(-4 - (52*I)*Pi + 24*zeta[2]) + 
         G[1, 1, x]*((-4*I)*Pi + 48*zeta[2]) + G[0, 0, 1, x]*
          (-21 + (52*I)*Pi + (-8 - (48*I)*Pi)*Log[mu2/s] + 168*zeta[2]) + 
         G[0, 1, x]*(101/9 + ((145*I)/3)*Pi + (-136 + (48*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(8/3 + (24*I)*Pi + 48*zeta[2]) - 48*zeta[3]) + 
         G[0, x]*(-364/27 - ((25*I)/18)*Pi + Log[mu2/s]^2 + 
           (350/3 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*(-13/9 - ((5*I)/3)*Pi + 
             40*zeta[2]) - 4*zeta[3]) + (-73/3 - (28*I)*Pi)*zeta[3] + 
         zeta[2]*(98/3 + ((64*I)/3)*Pi + 288*zeta[3]) + (-133 - (48*I)*Pi)*
          zeta[4] + G[1, x]*(((101*I)/9)*Pi + Log[mu2/s]*(((8*I)/3)*Pi - 
             32*zeta[2]) + (-172/3 - (36*I)*Pi)*zeta[2] + (36 - (24*I)*Pi)*
            zeta[3] + 66*zeta[4]) + Log[mu2/s]*(((-13*I)/9)*Pi + 
           (14 - (8*I)*Pi)*zeta[2] + (8 - (48*I)*Pi)*zeta[3] + 132*zeta[4]) - 
         48*zeta[5])/(1 - x) + 16*zeta[5] + 
       (6*G[0, 0, 0, 0, x] + (-16/3 + (48*I)*Pi)*G[0, 0, 0, 1, x] - 
         (16*G[0, 0, 1, 0, x])/3 - 2*G[0, 1, 0, 0, x] + 
         (-4 - (48*I)*Pi)*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 
         (4*G[1, 0, 0, 0, x])/3 + (4/3 + (16*I)*Pi)*G[1, 0, 0, 1, x] + 
         (4*G[1, 0, 1, 0, x])/3 + 48*G[0, 0, 0, 1, 1, x] - 
         64*G[0, 0, 1, 1, 1, x] - 48*G[0, 1, 0, 1, 1, x] + 
         16*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, x]*(-10/9 - ((10*I)/3)*Pi - 
           4*Log[mu2/s]) + G[1, 0, 0, x]*(19/9 + ((2*I)/3)*Pi + 
           (2*Log[mu2/s])/3) + G[0, 1, 0, x]*(53/9 - ((10*I)/3)*Pi + 
           (8*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(8/3 - (32*I)*Pi + 
           32*Log[mu2/s]) + G[0, 0, 1, x]*(53/9 + (8/3 + (32*I)*Pi)*
            Log[mu2/s] - 112*zeta[2]) + G[1, 0, 1, x]*(((4*I)/3)*Pi - 
           16*zeta[2]) + G[1, 0, x]*(((19*I)/9)*Pi + ((2*I)/3)*Pi*
            Log[mu2/s] - 8*zeta[2]) + G[0, 0, x]*(-82/27 + ((16*I)/3)*Pi + 
           (5/9 + ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + (65*zeta[2])/3) + 
         G[0, 1, 1, x]*((-4*I)*Pi + 48*zeta[2]) + 
         zeta[2]*(((34*I)/9)*Pi - 192*zeta[3]) + (-34/9 + (14*I)*Pi)*
          zeta[3] + G[0, x]*(((-82*I)/27)*Pi + I*Pi*Log[mu2/s]^2 + 
           Log[mu2/s]*(((5*I)/9)*Pi - 18*zeta[2]) + (-98/3 - (7*I)*Pi)*
            zeta[2] + 4*zeta[3]) + G[0, 1, x]*(((53*I)/9)*Pi + 
           Log[mu2/s]*(((8*I)/3)*Pi - 32*zeta[2]) + (20/3 - (32*I)*Pi)*
            zeta[2] + 32*zeta[3]) + Log[mu2/s]*((2*I)*Pi*zeta[2] + 
           (-2 + (32*I)*Pi)*zeta[3] - 88*zeta[4]) + 
         G[1, x]*(((4*I)/3)*Pi*zeta[2] + (-4/3 + (16*I)*Pi)*zeta[3] - 
           44*zeta[4]) + (118/3 + (32*I)*Pi)*zeta[4] + 32*zeta[5])/
        (1 - x)^2))/Nc + Nc^2*(-743717/5184 + ((18217*I)/324)*Pi - 
      (23*I)*Pi*G[0, 0, 1, 0, x] + (21*I)*Pi*G[0, 1, 1, 0, x] - 
      I*Pi*G[1, 0, 1, 0, x] + (-103/6 + (2*I)*Pi)*G[1, 1, 0, 0, x] - 
      24*G[0, 0, 0, 0, 0, x] - 23*G[0, 0, 1, 0, 0, x] - 
      34*G[0, 1, 0, 0, 0, x] + 21*G[0, 1, 1, 0, 0, x] - G[1, 0, 0, 0, 0, x] - 
      G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] + 
      G[1, 0, 0, 0, x]*(2 - (3*I)*Pi - 2*Log[mu2/s]) + 
      (1/2 + ((5*I)/4)*Pi)*Log[mu2/s]^4 + (3*Log[mu2/s]^5)/4 + 
      G[0, 1, 0, 0, x]*(-95/6 - (30*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-21 + (34*I)*Pi + 58*Log[mu2/s]) + 
      G[0, 0, 0, x]*(2633/36 - (35*I)*Pi + (-14 - (8*I)*Pi)*Log[mu2/s] - 
        33*Log[mu2/s]^2 - 32*zeta[2]) + Log[mu2/s]^3*
       (-149/72 - ((7*I)/3)*Pi - 10*zeta[2]) + G[1, 1, 0, x]*
       (((-103*I)/6)*Pi - 4*zeta[2]) + G[1, 0, 0, x]*
       (1105/36 + ((19*I)/2)*Pi + (15/2 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (11*zeta[2])/2) + G[0, 1, 0, x]*
       (((-95*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] + 23*zeta[2]) + 
      Log[mu2/s]^2*(-220/9 - ((43*I)/36)*Pi + (169/6 - ((17*I)/2)*Pi)*
         zeta[2]) + zeta[2]*(1141/432 - ((259*I)/18)*Pi - (105*zeta[3])/2) + 
      G[0, 0, x]*(-10919/72 + ((631*I)/18)*Pi + (12 - (3*I)*Pi)*
         Log[mu2/s]^2 + 10*Log[mu2/s]^3 + (181/3 + (35*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-457/12 + (10*I)*Pi + 43*zeta[2]) - 10*zeta[3]) + 
      (1663/18 + ((160*I)/3)*Pi)*zeta[3] + G[1, 0, x]*
       (((1105*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((15*I)/2)*Pi - 14*zeta[2]) + (-191/6 - ((9*I)/2)*Pi)*
         zeta[2] + 4*zeta[3]) + G[0, 1, x]*((-21*I)*Pi*zeta[2] + 
        21*zeta[3]) + ((10*I)*Pi*G[1, 1, 0, x] + 10*G[1, 1, 0, 0, x] - 
        10*G[1, 0, x]*zeta[2] + G[1, x]*((-10*I)*Pi*zeta[2] + 10*zeta[3]))/
       x + G[0, x]*(200755/1296 - ((17515*I)/216)*Pi - (13*Log[mu2/s]^3)/3 - 
        (5*Log[mu2/s]^4)/2 + Log[mu2/s]^2*(361/72 - I*Pi - (5*zeta[2])/2) + 
        (-197/72 - ((4*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (7621/108 - ((505*I)/18)*Pi + (-83/3 - (2*I)*Pi)*zeta[2] - 
          4*zeta[3]) + (5/3 - (14*I)*Pi)*zeta[3] - (327*zeta[4])/2) + 
      (2171/48 - ((91*I)/8)*Pi)*zeta[4] + G[1, x]*(((103*I)/6)*Pi*zeta[2] + 
        (-103/6 + (4*I)*Pi)*zeta[3] + 5*zeta[4]) + 
      Log[mu2/s]*(-42629/432 + ((2341*I)/108)*Pi + (2537/72 + ((38*I)/3)*Pi)*
         zeta[2] + (155/3 - (4*I)*Pi)*zeta[3] + (721*zeta[4])/8) + 
      (((-7691*I)/108)*Pi + (7*I)*Pi*G[1, 1, 0, x] + 
        (27*I)*Pi*G[0, 0, 1, 0, x] + (8 + (36*I)*Pi)*G[0, 1, 0, 0, x] - 
        (21*I)*Pi*G[0, 1, 1, 0, x] - (3*I)*Pi*G[1, 0, 1, 0, x] + 
        7*G[1, 1, 0, 0, x] + 36*G[0, 0, 0, 0, 0, x] + 
        27*G[0, 0, 1, 0, 0, x] + 36*G[0, 1, 0, 0, 0, x] - 
        21*G[0, 1, 1, 0, 0, x] - 15*G[1, 0, 0, 0, 0, x] - 
        3*G[1, 0, 1, 0, 0, x] + G[0, 0, 0, 0, x]*(64 - (42*I)*Pi - 
          78*Log[mu2/s]) + (2*I)*Pi*Log[mu2/s]^3 + G[1, 0, 0, 0, x]*
         (-28 + (3*I)*Pi + 18*Log[mu2/s]) + G[0, 1, 0, x]*
         ((8*I)*Pi - 51*zeta[2]) + G[1, 0, 0, x]*(47/6 - ((39*I)/2)*Pi + 
          (17/2 + (9*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - 
          (69*zeta[2])/2) + G[0, 0, 0, x]*(-833/6 + (50*I)*Pi + 
          (-14 - (6*I)*Pi)*Log[mu2/s] + 36*Log[mu2/s]^2 + 93*zeta[2]) + 
        G[0, 0, x]*(4241/24 - ((923*I)/12)*Pi + (-3/2 + (18*I)*Pi)*
           Log[mu2/s]^2 - 6*Log[mu2/s]^3 + Log[mu2/s]*(743/12 - (17*I)*Pi - 
            123*zeta[2]) + (-44 - (66*I)*Pi)*zeta[2]) + 
        G[0, 1, x]*((21*I)*Pi*zeta[2] - 21*zeta[3]) + 
        Log[mu2/s]^2*((-I)*Pi + (-27/2 + ((9*I)/2)*Pi)*zeta[2] - 
          (9*zeta[3])/2) + (163/6 - ((95*I)/2)*Pi)*zeta[3] + 
        G[1, 0, x]*(((47*I)/6)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
          (-2 + ((15*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((17*I)/2)*Pi + 
            18*zeta[2]) + 6*zeta[3]) + zeta[2]*(1889/36 - ((41*I)/6)*Pi + 
          (135*zeta[3])/2) + Log[mu2/s]*(((-1067*I)/36)*Pi + 
          (37/6 - ((29*I)/2)*Pi)*zeta[2] + (5/2 + (9*I)*Pi)*zeta[3] - 
          63*zeta[4]) + G[1, x]*((-7*I)*Pi*zeta[2] + (7 + (6*I)*Pi)*zeta[3] - 
          9*zeta[4]) + (201/4 + ((147*I)/4)*Pi)*zeta[4] + 
        G[0, x]*(-7691/108 + ((10589*I)/72)*Pi + (2 - (6*I)*Pi)*
           Log[mu2/s]^3 + (-569/6 - ((15*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-1 + ((9*I)/2)*Pi + (81*zeta[2])/2) + 
          (-50 + (18*I)*Pi)*zeta[3] + Log[mu2/s]*(-1067/36 + 
            ((719*I)/12)*Pi + (-27/2 + (18*I)*Pi)*zeta[2] + 18*zeta[3]) + 
          (771*zeta[4])/4) - 24*zeta[5])/(1 - x) - (17*zeta[5])/2 + 
      ((-9*I)*Pi*G[0, 0, 1, 0, x] + (-6 - (12*I)*Pi)*G[0, 1, 0, 0, x] + 
        (7*I)*Pi*G[0, 1, 1, 0, x] + I*Pi*G[1, 0, 1, 0, x] - 
        12*G[0, 0, 0, 0, 0, x] - 9*G[0, 0, 1, 0, 0, x] - 
        12*G[0, 1, 0, 0, 0, x] + 7*G[0, 1, 1, 0, 0, x] + 
        5*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + G[1, 0, 0, 0, x]*
         (13/3 - I*Pi - 6*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (-23 + (14*I)*Pi + 26*Log[mu2/s]) + G[0, 0, 0, x]*
         (1169/18 - (13*I)*Pi + (10 + (2*I)*Pi)*Log[mu2/s] - 
          12*Log[mu2/s]^2 - 31*zeta[2]) + G[1, 0, 0, x]*
         (-475/36 + ((13*I)/6)*Pi + (-13/6 - (3*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 + (23*zeta[2])/2) + G[0, 1, 0, x]*
         ((-6*I)*Pi + 17*zeta[2]) + G[0, 0, x]*(-3133/54 + ((1349*I)/36)*Pi + 
          (-5/2 - (6*I)*Pi)*Log[mu2/s]^2 + 2*Log[mu2/s]^3 + 
          (37/3 + (22*I)*Pi)*zeta[2] + Log[mu2/s]*(-989/36 + (5*I)*Pi + 
            41*zeta[2])) + zeta[2]*(((475*I)/36)*Pi - (45*zeta[3])/2) + 
        G[1, 0, x]*(((-475*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-13*I)/6)*Pi - 6*zeta[2]) + (13/3 - ((5*I)/2)*Pi)*
           zeta[2] - 2*zeta[3]) + (-475/36 + ((85*I)/6)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + 
        G[0, 1, x]*((-7*I)*Pi*zeta[2] + 7*zeta[3]) + 
        G[0, x]*(((-3133*I)/54)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-5*I)/2)*Pi - (27*zeta[2])/2) + 
          (1733/36 + ((17*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-989*I)/36)*Pi + 
            (73/6 - (6*I)*Pi)*zeta[2] - 6*zeta[3]) + (49/3 - (6*I)*Pi)*
           zeta[3] - (257*zeta[4])/4) + (-199/6 - ((49*I)/4)*Pi)*zeta[4] + 
        G[1, x]*((-2*I)*Pi*zeta[3] + 3*zeta[4]) + 
        Log[mu2/s]*(((13*I)/6)*Pi*zeta[2] + (-13/6 - (3*I)*Pi)*zeta[3] + 
          21*zeta[4]) + 8*zeta[5])/(1 - x)^2 + 
      x*(542033/5184 + ((69131*I)/1296)*Pi - (4*I)*Pi*G[0, 0, 1, 0, x] + 
        (4*I)*Pi*G[1, 0, 1, 0, x] + (-31/3 - (2*I)*Pi)*G[1, 1, 0, 0, x] - 
        12*G[0, 0, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, x] - 
        2*G[0, 1, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 0, x] + 
        4*G[1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, x] + 
        G[1, 0, 0, 0, x]*(50 - 16*Log[mu2/s]) + G[0, 1, 0, 0, x]*
         (31/3 - (6*I)*Pi - 4*Log[mu2/s]) + (-1/2 - ((5*I)/4)*Pi)*
         Log[mu2/s]^4 - (3*Log[mu2/s]^5)/4 + G[0, 0, 0, 0, x]*
         (-50 + (8*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 0, x]*
         (214/9 - (31*I)*Pi + (19 + (14*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
          61*zeta[2]) + G[1, 1, 0, x]*(((-31*I)/3)*Pi + 4*zeta[2]) + 
        Log[mu2/s]^3*(221/72 - ((8*I)/3)*Pi + 10*zeta[2]) + 
        G[0, 1, 0, x]*(((31*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
        G[1, 0, 0, x]*(-214/9 + (31*I)*Pi + (-19 - (10*I)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + 29*zeta[2]) + zeta[2]*(-39685/432 + 
          ((493*I)/72)*Pi - 15*zeta[3]) + G[1, 0, x]*(((-214*I)/9)*Pi + 
          (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-19*I)*Pi - 4*zeta[2]) + 
          (73/3 - (3*I)*Pi)*zeta[2] - 10*zeta[3]) + 
        (-1157/9 + ((169*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
         (1751/72 + ((239*I)/72)*Pi + (67/12 + (4*I)*Pi)*zeta[2] + 
          (9*zeta[3])/2) + G[0, 0, x]*(((214*I)/9)*Pi - 
          (15*I)*Pi*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + (-73/3 + (31*I)*Pi)*
           zeta[2] + Log[mu2/s]*((19*I)*Pi + 80*zeta[2]) + 10*zeta[3]) + 
        G[0, x]*(-2428/81 - ((484*I)/27)*Pi + (-2/3 + (6*I)*Pi)*
           Log[mu2/s]^3 + (5*Log[mu2/s]^4)/2 + Log[mu2/s]^2*
           (-53/9 - (2*I)*Pi - 38*zeta[2]) + (358/9 - ((17*I)/3)*Pi)*
           zeta[2] + Log[mu2/s]*(-484/27 - ((106*I)/9)*Pi + 
            (38/3 - (16*I)*Pi)*zeta[2] - 14*zeta[3]) + (229/3 - (4*I)*Pi)*
           zeta[3] - (117*zeta[4])/4) + Log[mu2/s]*(35993/432 + 
          ((3317*I)/108)*Pi + (-3359/72 + ((83*I)/6)*Pi)*zeta[2] + 
          (-289/6 - (5*I)*Pi)*zeta[3] - (217*zeta[4])/8) + 
        (-2549/48 - ((203*I)/8)*Pi)*zeta[4] + 
        G[1, x]*(((31*I)/3)*Pi*zeta[2] + (-31/3 - (10*I)*Pi)*zeta[3] + 
          4*zeta[4]) + (65*zeta[5])/2)) + 
    (1585/64 + (9*I)*Pi + (11/2 - ((7*I)/2)*Pi)*G[1, 1, 0, x] - 
      22*G[1, 1, 1, x] + 4*G[0, 1, 0, 0, x] - 13*G[0, 1, 0, 1, x] - 
      13*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 22*G[1, 0, 0, 0, x] - 
      18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] + 18*G[1, 0, 1, 1, x] - 
      (7*G[1, 1, 0, 0, x])/2 - 14*G[0, 0, 0, 0, 0, x] + 
      10*G[0, 0, 0, 0, 1, x] + 10*G[0, 0, 0, 1, 0, x] - 
      6*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
      8*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
      6*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] + 2*G[1, 0, 0, 0, 0, x] - 
      2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 
      G[0, 0, 0, 1, x]*(-20 - 4*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (-20 - 4*Log[mu2/s]) + (5/8 + ((5*I)/12)*Pi)*Log[mu2/s]^4 + 
      Log[mu2/s]^5/12 + G[0, 0, 1, 1, x]*(2 + 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(49/2 + 4*Log[mu2/s]) + G[0, 0, 0, x]*
       (-153/4 - ((17*I)/2)*Pi - 13*Log[mu2/s] - 20*zeta[2]) + 
      G[0, 0, 1, x]*(77/2 - (4*I)*Pi + 14*Log[mu2/s] - 18*zeta[2]) + 
      G[0, 1, 0, x]*(77/2 + (5*I)*Pi + 14*Log[mu2/s] - 16*zeta[2]) + 
      G[0, 1, 1, x]*(-39/2 - I*Pi - 12*Log[mu2/s] - 6*zeta[2]) + 
      Log[mu2/s]^3*(83/24 + ((13*I)/6)*Pi - (16*zeta[2])/3) + 
      G[1, 0, 1, x]*(11/2 + 2*zeta[2]) + G[1, 0, 0, x]*
       (-19/4 + (3*I)*Pi - Log[mu2/s] + 4*zeta[2]) + 
      G[1, 1, x]*(169/4 - ((11*I)/2)*Pi + 11*Log[mu2/s] + 20*zeta[2]) + 
      Log[mu2/s]^2*(11 + ((33*I)/4)*Pi + (-63/4 - (6*I)*Pi)*zeta[2] - 
        (43*zeta[3])/6) + G[1, 0, x]*(-24 - ((21*I)/4)*Pi + 
        (-6 - I*Pi)*Log[mu2/s] + (101*zeta[2])/2 - 2*zeta[3]) + 
      (-47/3 - ((149*I)/6)*Pi)*zeta[3] + G[0, 1, x]*(-24 + (13*I)*Pi + 
        43*zeta[2] + Log[mu2/s]*(-6 + (2*I)*Pi + 4*zeta[2]) + 2*zeta[3]) + 
      x^2*(-6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
        3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
        G[0, 1, x]*(-15/4 - 3*Log[mu2/s]) + G[1, 0, x]*
         (-15/4 - 3*Log[mu2/s]) + G[0, 0, x]*(15/4 + 3*Log[mu2/s]) + 
        G[1, 1, x]*(15/4 + 3*Log[mu2/s]) + (45*zeta[2])/4 - 
        9*G[0, x]*zeta[2] - 9*G[1, x]*zeta[2] + 9*Log[mu2/s]*zeta[2] + 
        3*zeta[3]) + G[0, 0, x]*(149/8 + (8*I)*Pi + (5*Log[mu2/s]^2)/4 + 
        (179*zeta[2])/4 + Log[mu2/s]*(31/4 + ((7*I)/2)*Pi + 8*zeta[2]) + 
        14*zeta[3]) + zeta[2]*(1477/16 - (I/2)*Pi + (475*zeta[3])/6) + 
      ((-I/2)*Pi*G[0, 1, x] + (19*G[1, 1, x])/4 - G[0, 1, 1, x]/2 + 
        I*Pi*G[1, 1, 0, x] + G[1, 1, 0, 0, x] - G[1, 0, x]*zeta[2] + 
        G[1, x]*(((19*I)/4)*Pi + (1/2 - I*Pi)*zeta[2] + zeta[3]))/x + 
      G[0, x]*(25/16 - ((53*I)/8)*Pi + (-17/8 + (I/4)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/3 + (-787/8 - ((31*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-5/4 - ((5*I)/2)*Pi - (77*zeta[2])/2 - 4*zeta[3]) - 
        (103*zeta[3])/3 - 20*zeta[4]) + (485/16 + ((17*I)/8)*Pi)*zeta[4] + 
      G[1, x]*(-59/4 + ((49*I)/4)*Pi + Log[mu2/s]*(-6 + (5*I)*Pi - 
          16*zeta[2]) + (-72 + ((5*I)/2)*Pi)*zeta[2] - (27*zeta[3])/2 + 
        (17*zeta[4])/2) + Log[mu2/s]*(355/16 + ((59*I)/4)*Pi + 
        (-41/8 - (7*I)*Pi)*zeta[2] + (-5/2 - ((43*I)/3)*Pi)*zeta[3] + 
        (473*zeta[4])/8) + (((-95*I)/4)*Pi + (-9 - (5*I)*Pi)*G[1, 1, 0, x] + 
        (5*G[0, 1, 0, 0, x])/2 + 22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 
        48*G[0, 1, 1, 1, x] - 28*G[1, 0, 0, 0, x] + 36*G[1, 0, 0, 1, x] + 
        36*G[1, 0, 1, 0, x] - 36*G[1, 0, 1, 1, x] - 5*G[1, 1, 0, 0, x] + 
        84*G[0, 0, 0, 0, 0, x] - 60*G[0, 0, 0, 0, 1, x] - 
        60*G[0, 0, 0, 1, 0, x] + 36*G[0, 0, 0, 1, 1, x] - 
        24*G[0, 0, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 0, x] + 
        48*G[0, 0, 1, 1, 1, x] + 36*G[0, 1, 0, 0, 0, x] - 
        36*G[0, 1, 0, 0, 1, x] - 36*G[0, 1, 0, 1, 0, x] + 
        36*G[0, 1, 0, 1, 1, x] - 12*G[1, 0, 0, 0, 0, x] + 
        12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] - 
        12*G[1, 0, 0, 1, 1, x] + G[0, 0, 0, 0, x]*(-103/2 - 24*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-6 - 24*Log[mu2/s]) - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        G[0, 0, 0, 1, x]*(29 + 24*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (29 + 24*Log[mu2/s]) + G[1, 1, x]*((-9*I)*Pi - 32*zeta[2]) + 
        G[1, 0, 0, x]*(7/2 + (6*I)*Pi - 2*Log[mu2/s] - 24*zeta[2]) + 
        G[1, 0, 1, x]*(-9 - 12*zeta[2]) + Log[mu2/s]^2*
         ((-3*I)*Pi + (21*zeta[2])/2) + G[0, 1, 1, x]*(61 - (2*I)*Pi + 
          24*Log[mu2/s] + 36*zeta[2]) + G[0, 1, 0, x]*
         (-113/2 + ((9*I)/2)*Pi - 20*Log[mu2/s] + 96*zeta[2]) + 
        G[0, 0, 1, x]*(-113/2 + (3*I)*Pi - 20*Log[mu2/s] + 108*zeta[2]) + 
        G[0, 0, 0, x]*(45 - (I/2)*Pi + 22*Log[mu2/s] + 120*zeta[2]) + 
        zeta[2]*(-447/4 - (9*I)*Pi - 168*zeta[3]) + 
        G[0, 0, x]*(-197/8 - ((53*I)/4)*Pi - Log[mu2/s]^2/4 + 
          Log[mu2/s]*(-7/4 + ((3*I)/2)*Pi - 48*zeta[2]) - (249*zeta[2])/4 - 
          84*zeta[3]) + G[0, 1, x]*(30 + ((21*I)/2)*Pi + 
          Log[mu2/s]*(6 + (4*I)*Pi - 24*zeta[2]) - 90*zeta[2] - 12*zeta[3]) + 
        (6 + ((28*I)/3)*Pi)*zeta[3] + G[1, 0, x]*(30 + (I/2)*Pi + 
          (6 - (2*I)*Pi)*Log[mu2/s] - 93*zeta[2] + 12*zeta[3]) + 
        Log[mu2/s]*(((-55*I)/4)*Pi + (-29/2 + (10*I)*Pi)*zeta[2] - 
          16*zeta[3] - 102*zeta[4]) + G[1, x]*((30*I)*Pi + 
          (42 + (3*I)*Pi)*zeta[2] + Log[mu2/s]*((6*I)*Pi + 16*zeta[2]) - 
          zeta[3] - 51*zeta[4]) - (207*zeta[4])/4 + 
        G[0, x]*(-95/4 - ((67*I)/8)*Pi + (-3 - ((9*I)/4)*Pi)*Log[mu2/s]^2 - 
          (2*Log[mu2/s]^3)/3 + (171 + ((15*I)/4)*Pi)*zeta[2] + 
          (178*zeta[3])/3 + Log[mu2/s]*(-55/4 - ((7*I)/4)*Pi + 52*zeta[2] + 
            24*zeta[3]) + 120*zeta[4]) - 72*zeta[5])/(1 - x) + 9*zeta[5] + 
      x*(-2157/64 - ((447*I)/16)*Pi + (9*G[0, 0, 0, x])/2 - 
        (5*G[0, 0, 1, x])/2 - (5*G[0, 1, 0, x])/2 + G[0, 1, 1, x]/2 - 
        2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 
        G[1, 1, x]*(-21/4 - 2*Log[mu2/s]) + G[0, 0, x]*(3/4 - 2*Log[mu2/s]) + 
        (-5/8 - ((5*I)/12)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/12 + 
        G[0, 1, x]*(9/4 + 2*Log[mu2/s]) + G[1, 0, x]*(9/4 + 2*Log[mu2/s]) + 
        Log[mu2/s]^3*(-91/24 - ((5*I)/2)*Pi + (16*zeta[2])/3) + 
        G[1, x]*(27/4 + 3*Log[mu2/s] + (13*zeta[2])/2) + 
        G[0, x]*(-27/4 - 3*Log[mu2/s] + 7*zeta[2]) + 
        zeta[2]*(779/16 + ((107*I)/8)*Pi - (307*zeta[3])/6) + 
        (317/6 + ((37*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-101/8 - ((91*I)/8)*Pi + (21 + (6*I)*Pi)*zeta[2] + 
          (43*zeta[3])/6) + Log[mu2/s]*(-447/16 - ((101*I)/4)*Pi + 
          (423/8 + (12*I)*Pi)*zeta[2] + (37/2 + ((43*I)/3)*Pi)*zeta[3] - 
          (337*zeta[4])/8) + (-339/16 - ((17*I)/8)*Pi)*zeta[4] + 3*zeta[5]) + 
      (-9*G[0, 1, 0, 1, x] + (-9 - (5*I)*Pi)*G[0, 1, 1, 0, x] + 
        (3*I)*Pi*G[1, 0, 0, 0, x] + (3 + (2*I)*Pi)*G[1, 0, 0, 1, x] + 
        (3 - I*Pi)*G[1, 0, 1, 0, x] - 90*G[0, 0, 0, 0, 0, x] + 
        50*G[0, 0, 0, 0, 1, x] + 50*G[0, 0, 0, 1, 0, x] - 
        32*G[0, 0, 0, 1, 1, x] + 5*G[0, 0, 1, 0, 0, x] + 
        22*G[0, 0, 1, 0, 1, x] + 22*G[0, 0, 1, 1, 0, x] - 
        48*G[0, 0, 1, 1, 1, x] - 26*G[0, 1, 0, 0, 0, x] + 
        36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] - 
        36*G[0, 1, 0, 1, 1, x] - 5*G[0, 1, 1, 0, 0, x] + 
        13*G[1, 0, 0, 0, 0, x] - 10*G[1, 0, 0, 0, 1, x] - 
        10*G[1, 0, 0, 1, 0, x] + 12*G[1, 0, 0, 1, 1, x] - 
        G[1, 0, 1, 0, 0, x] + G[0, 0, 0, 1, x]*(-9 - (2*I)*Pi - 
          20*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-9 + (7*I)*Pi - 20*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-2 + (8*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(13 - (2*I)*Pi + 24*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(6 - (14*I)*Pi + 26*Log[mu2/s]) + 
        G[0, 0, 1, x]*(18 + (10*I)*Pi + (6 + (4*I)*Pi)*Log[mu2/s] - 
          106*zeta[2]) + G[0, 0, 0, x]*(4 + (3 + (8*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - 98*zeta[2]) + G[0, 1, 0, x]*(18 - (5*I)*Pi + 
          (6 - (2*I)*Pi)*Log[mu2/s] - 97*zeta[2]) + G[0, 1, 1, x]*
         ((-9*I)*Pi - 32*zeta[2]) + G[1, 0, 1, x]*((3*I)*Pi + 8*zeta[2]) + 
        G[1, 0, 0, x]*(-19/4 + ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 + (35*zeta[2])/2) + G[1, 0, x]*
         (((-19*I)/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + (-6 + ((7*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) - 8*zeta[3]) + 
        G[0, 1, x]*((18*I)*Pi + (2 + (3*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((6*I)*Pi + 16*zeta[2]) - zeta[3]) + 
        Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + (-91/4 + ((73*I)/2)*Pi)*
         zeta[3] + G[0, 0, x]*(14 + ((63*I)/4)*Pi + (-5/2 - I*Pi)*
           Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + (10 - (9*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-25/4 + (4*I)*Pi + 29*zeta[2]) + (232*zeta[3])/3) + 
        zeta[2]*(((91*I)/4)*Pi + (307*zeta[3])/2) + 
        G[0, x]*((14*I)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
          (-223/4 - ((13*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(((-5*I)/2)*Pi + 
            (21*zeta[2])/2) + Log[mu2/s]*(((-25*I)/4)*Pi + (-9/2 + (10*I)*Pi)*
             zeta[2] - 16*zeta[3]) + (10 + ((4*I)/3)*Pi)*zeta[3] - 
          (447*zeta[4])/4) + (91/4 - ((19*I)/4)*Pi)*zeta[4] + 
        G[1, x]*((3*I)*Pi*zeta[2] + (-3 + (4*I)*Pi)*zeta[3] + 34*zeta[4]) + 
        Log[mu2/s]*(((15*I)/2)*Pi*zeta[2] + (-15/2 + (7*I)*Pi)*zeta[3] + 
          53*zeta[4]) + 62*zeta[5])/(1 - x)^2)/Nc^2) + 
  e^2*(8008019/23328 + ((615185*I)/1944)*Pi + 265*G[0, 0, 0, 0, 0, 0, x] - 
    138*G[0, 0, 0, 0, 0, 1, x] - 138*G[0, 0, 0, 0, 1, 0, x] - 
    20*G[0, 0, 0, 0, 1, 1, x] + 101*G[0, 0, 0, 1, 0, 0, x] - 
    12*G[0, 0, 0, 1, 0, 1, x] - 12*G[0, 0, 0, 1, 1, 0, x] + 
    86*G[0, 0, 0, 1, 1, 1, x] + 248*G[0, 0, 1, 0, 0, 0, x] - 
    62*G[0, 0, 1, 0, 0, 1, x] - 62*G[0, 0, 1, 0, 1, 0, x] + 
    82*G[0, 0, 1, 0, 1, 1, x] - 229*G[0, 0, 1, 1, 0, 0, x] - 
    4*G[0, 0, 1, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 1, 0, x] - 
    10*G[0, 0, 1, 1, 1, 1, x] + 199*G[0, 1, 0, 0, 0, 0, x] - 
    50*G[0, 1, 0, 0, 0, 1, x] - 50*G[0, 1, 0, 0, 1, 0, x] - 
    12*G[0, 1, 0, 0, 1, 1, x] - 169*G[0, 1, 0, 1, 0, 0, x] + 
    8*G[0, 1, 0, 1, 0, 1, x] + 8*G[0, 1, 0, 1, 1, 0, x] + 
    58*G[0, 1, 0, 1, 1, 1, x] - 222*G[0, 1, 1, 0, 0, 0, x] - 
    22*G[0, 1, 1, 0, 0, 1, x] - 22*G[0, 1, 1, 0, 1, 0, x] + 
    74*G[0, 1, 1, 0, 1, 1, x] + 133*G[0, 1, 1, 1, 0, 0, x] + 
    18*G[0, 1, 1, 1, 0, 1, x] + 18*G[0, 1, 1, 1, 1, 0, x] - 
    52*G[0, 1, 1, 1, 1, 1, x] - 48*G[1, 0, 0, 0, 0, 0, x] + 
    16*G[1, 0, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 0, 1, 0, x] + 
    22*G[1, 0, 0, 0, 1, 1, x] - 83*G[1, 0, 0, 1, 0, 0, x] + 
    56*G[1, 0, 0, 1, 0, 1, x] + 56*G[1, 0, 0, 1, 1, 0, x] - 
    80*G[1, 0, 0, 1, 1, 1, x] - 122*G[1, 0, 1, 0, 0, 0, x] + 
    48*G[1, 0, 1, 0, 0, 1, x] + 48*G[1, 0, 1, 0, 1, 0, x] - 
    2*G[1, 0, 1, 0, 1, 1, x] - 25*G[1, 0, 1, 1, 0, 0, x] + 
    112*G[1, 0, 1, 1, 0, 1, x] + 112*G[1, 0, 1, 1, 1, 0, x] - 
    128*G[1, 0, 1, 1, 1, 1, x] - 103*G[1, 1, 0, 0, 0, 0, x] + 
    6*G[1, 1, 0, 0, 0, 1, x] + 6*G[1, 1, 0, 0, 1, 0, x] + 
    74*G[1, 1, 0, 0, 1, 1, x] - 23*G[1, 1, 0, 1, 0, 0, x] + 
    56*G[1, 1, 0, 1, 0, 1, x] + 56*G[1, 1, 0, 1, 1, 0, x] - 
    96*G[1, 1, 0, 1, 1, 1, x] - 38*G[1, 1, 1, 0, 0, 0, x] + 
    30*G[1, 1, 1, 0, 0, 1, x] + 30*G[1, 1, 1, 0, 1, 0, x] - 
    16*G[1, 1, 1, 0, 1, 1, x] - 34*G[1, 1, 1, 1, 0, 0, x] + 
    116*G[1, 1, 1, 1, 0, 1, x] + 116*G[1, 1, 1, 1, 1, 0, x] - 
    144*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, 0, x]*
     (74 - (183*I)*Pi - 310*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (-78 - (30*I)*Pi - 112*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (-78 - (98*I)*Pi - 112*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (-51 + (7*I)*Pi - 80*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (-51 - (34*I)*Pi - 80*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (81 + (6*I)*Pi - 60*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-11 + (89*I)*Pi - 60*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
     (118 + (18*I)*Pi - 56*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (108 - (50*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (-24 + (20*I)*Pi - 32*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (-24 + (119*I)*Pi - 32*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (25 + (7*I)*Pi - 26*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (25 + (54*I)*Pi - 26*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (18 - (64*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-161/2 + (182*I)*Pi - 4*Log[mu2/s]) + (-373/360 - ((5*I)/6)*Pi)*
     Log[mu2/s]^5 - (5*Log[mu2/s]^6)/24 + G[1, 0, 0, 1, 1, x]*
     (-21 - (20*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (12 - (23*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (12 + (42*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (150 - (10*I)*Pi + 24*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (90 + (12*I)*Pi + 28*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (-50 + (22*I)*Pi + 30*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (-50 + (52*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (-50 - (201*I)*Pi + 32*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (-107 - (16*I)*Pi + 46*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (-107 - (115*I)*Pi + 46*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (-25/2 + (16*I)*Pi + 48*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (281/2 + (8*I)*Pi + 82*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (145 - (3*I)*Pi + 94*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (397/2 - (116*I)*Pi + 128*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
     (-90 + (108*I)*Pi + 136*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (-156 - (20*I)*Pi + 138*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (-156 + (227*I)*Pi + 138*Log[mu2/s]) + G[1, 1, 0, 1, x]*
     (136 + (79*I)*Pi + (36 + (46*I)*Pi)*Log[mu2/s] + 48*Log[mu2/s]^2 - 
      264*zeta[2]) + G[1, 0, 1, 1, x]*(-337/2 - (3*I)*Pi - 42*Log[mu2/s] + 
      26*Log[mu2/s]^2 - 256*zeta[2]) + G[0, 1, 1, 0, x]*
     (235/2 + ((373*I)/2)*Pi + (12 + (100*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 - 231*zeta[2]) + G[1, 1, 1, 0, x]*
     (136 - (92*I)*Pi + (36 + (14*I)*Pi)*Log[mu2/s] + 48*Log[mu2/s]^2 - 
      196*zeta[2]) + G[1, 0, 0, 1, x]*(128 - (9*I)*Pi + 
      (10*I)*Pi*Log[mu2/s] + Log[mu2/s]^2 - 189*zeta[2]) + 
    G[1, 0, 1, 0, x]*(128 + ((179*I)/2)*Pi + (4*I)*Pi*Log[mu2/s] + 
      Log[mu2/s]^2 - 182*zeta[2]) + G[1, 1, 1, 1, x]*
     (14 - (72*I)*Pi + (96 - (56*I)*Pi)*Log[mu2/s] - 40*Log[mu2/s]^2 - 
      92*zeta[2]) + G[1, 0, 0, 0, x]*(-185 - ((75*I)/2)*Pi + 
      (-37 - (24*I)*Pi)*Log[mu2/s] - 38*Log[mu2/s]^2 - 55*zeta[2]) + 
    G[1, 1, 0, 0, x]*(-623/3 + ((145*I)/2)*Pi + (-195/2 - I*Pi)*Log[mu2/s] - 
      (69*Log[mu2/s]^2)/2 - (101*zeta[2])/2) + G[0, 1, 1, 1, x]*
     (-344 + (24*I)*Pi + (-102 + (20*I)*Pi)*Log[mu2/s] + 14*Log[mu2/s]^2 - 
      28*zeta[2]) + G[0, 0, 0, 0, x]*(-167/3 - ((53*I)/2)*Pi + 
      (111/2 + (75*I)*Pi)*Log[mu2/s] + (247*Log[mu2/s]^2)/2 - 
      (39*zeta[2])/2) + G[0, 0, 1, 1, x]*(-68 - (2*I)*Pi + 
      (-60 + (36*I)*Pi)*Log[mu2/s] + 20*Log[mu2/s]^2 - 14*zeta[2]) + 
    Log[mu2/s]^4*(-1055/216 - ((115*I)/72)*Pi + (241*zeta[2])/24) + 
    G[0, 1, 0, 1, x]*(235/2 - (14*I)*Pi + (12 - (10*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 + 30*zeta[2]) + G[0, 0, 0, 1, x]*
     (329/2 + (2*I)*Pi + (40 - (46*I)*Pi)*Log[mu2/s] - 64*Log[mu2/s]^2 + 
      220*zeta[2]) + G[0, 1, 0, 0, x]*(7/2 - ((251*I)/2)*Pi + 
      (-15/2 - (83*I)*Pi)*Log[mu2/s] - (69*Log[mu2/s]^2)/2 + 
      (597*zeta[2])/2) + G[0, 0, 1, 0, x]*(329/2 - ((181*I)/2)*Pi + 
      (40 - (100*I)*Pi)*Log[mu2/s] - 64*Log[mu2/s]^2 + 361*zeta[2]) + 
    G[0, 0, 1, x]*(-569/2 + ((79*I)/2)*Pi + (14 + (5*I)*Pi)*Log[mu2/s]^2 + 
      (49*Log[mu2/s]^3)/3 + Log[mu2/s]*(-57 + (8*I)*Pi - 183*zeta[2]) + 
      (223 + (142*I)*Pi)*zeta[2] - (923*zeta[3])/3) + 
    G[0, 1, 0, x]*(-569/2 + (64*I)*Pi + (14 + ((33*I)/2)*Pi)*Log[mu2/s]^2 + 
      (49*Log[mu2/s]^3)/3 + Log[mu2/s]*(-57 + ((65*I)/2)*Pi - 173*zeta[2]) + 
      (395/2 + ((71*I)/2)*Pi)*zeta[2] - (761*zeta[3])/3) + 
    G[1, 0, 0, x]*(5701/36 + (24*I)*Pi + (95/4 + (10*I)*Pi)*Log[mu2/s]^2 + 
      (47*Log[mu2/s]^3)/3 + (-127/4 + (12*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(81 + ((21*I)/2)*Pi + 10*zeta[2]) - (292*zeta[3])/3) + 
    (-182665/324 - ((16145*I)/54)*Pi)*zeta[3] + (553*zeta[3]^2)/3 + 
    Log[mu2/s]^3*(-1541/162 - ((25*I)/27)*Pi + (169/36 + ((38*I)/3)*Pi)*
       zeta[2] + 8*zeta[3]) + G[1, 1, 1, x]*(125 + (100*I)*Pi + 
      (-27 + (8*I)*Pi)*Log[mu2/s]^2 + (-57 + (20*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-50 + (78*I)*Pi + 180*zeta[2]) + 104*zeta[3]) + 
    G[1, 1, 0, x]*(-393/2 - ((332*I)/3)*Pi + (-3 - ((29*I)/2)*Pi)*
       Log[mu2/s]^2 - (28*Log[mu2/s]^3)/3 + (191 + ((115*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-39 - ((135*I)/2)*Pi + 222*zeta[2]) + (392*zeta[3])/3) + 
    G[1, 0, 1, x]*(-393/2 - ((159*I)/2)*Pi + (-3 - I*Pi)*Log[mu2/s]^2 - 
      (28*Log[mu2/s]^3)/3 + (279 + (22*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-39 - (48*I)*Pi + 202*zeta[2]) + (401*zeta[3])/3) + 
    G[0, 1, 1, x]*(1397/4 - ((151*I)/2)*Pi + (21 - (12*I)*Pi)*Log[mu2/s]^2 - 
      (28*Log[mu2/s]^3)/3 + (266 - (79*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(151 - (48*I)*Pi + 88*zeta[2]) + (539*zeta[3])/3) + 
    G[0, 0, 0, x]*(1133/6 + ((725*I)/6)*Pi + (-17/2 + ((9*I)/2)*Pi)*
       Log[mu2/s]^2 - (55*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (12 + ((157*I)/2)*Pi - 175*zeta[2]) + (316 - ((453*I)/2)*Pi)*zeta[2] + 
      (773*zeta[3])/3) + zeta[2]*(-1200571/648 - ((6469*I)/18)*Pi + 
      (10861/36 + ((787*I)/6)*Pi)*zeta[3]) + 
    ((-I/2)*Pi*G[0, 0, 1, x] - G[0, 0, 1, 1, x]/2 + (5*G[0, 1, 0, 1, x])/2 + 
      (5/2 + I*Pi)*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
      10*G[1, 0, 0, 1, x] + (-10 - (3*I)*Pi)*G[1, 0, 1, 0, x] + 
      4*G[1, 0, 1, 1, x] + 7*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 
      6*G[0, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, x] - 
      21*G[1, 0, 1, 0, 0, x] + 18*G[1, 0, 1, 0, 1, x] + 
      18*G[1, 0, 1, 1, 0, x] - 18*G[1, 0, 1, 1, 1, x] - 
      28*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
      12*G[1, 1, 0, 1, 0, x] - 15*G[1, 1, 1, 0, 0, x] + 
      30*G[1, 1, 1, 0, 1, x] + 30*G[1, 1, 1, 1, 0, x] - 
      42*G[1, 1, 1, 1, 1, x] + G[1, 1, 0, 1, x]*(-29 - 12*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-29 + (3*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(44 + 12*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (45/2 - (2*I)*Pi + 14*Log[mu2/s]) + G[1, 1, 0, x]*
       (24 - (I/2)*Pi + (6 + (2*I)*Pi)*Log[mu2/s] - 61*zeta[2]) + 
      G[1, 1, 1, x]*(-72 + (3*I)*Pi - 12*Log[mu2/s] - 60*zeta[2]) + 
      G[1, 0, 1, x]*(24 + 6*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 0, 0, x]*((-10*I)*Pi - 15*zeta[2]) + G[0, 1, 0, x]*
       (((5*I)/2)*Pi + 5*zeta[2]) + G[0, 1, 1, x]*(29/4 - ((5*I)/2)*Pi - 
        Log[mu2/s] + 12*zeta[2]) + G[0, 1, x]*(((29*I)/4)*Pi - 
        I*Pi*Log[mu2/s] + (2 - I*Pi)*zeta[2] - 5*zeta[3]) + 
      G[1, 0, x]*((24*I)*Pi + (37 + I*Pi)*zeta[2] + 
        Log[mu2/s]*((6*I)*Pi + 10*zeta[2]) + 5*zeta[3]) + 
      G[1, 1, x]*(539/8 - ((65*I)/2)*Pi + (73 - (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(31/2 - (6*I)*Pi + 24*zeta[2]) + 45*zeta[3]) + 
      G[1, x]*(((539*I)/8)*Pi + (-305/4 - (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((31*I)/2)*Pi + (-5 - (2*I)*Pi)*zeta[2] - 10*zeta[3]) + 
        (-26 + I*Pi)*zeta[3] - (85*zeta[4])/4))/x + 
    G[0, 0, x]*(-69721/216 - ((4135*I)/18)*Pi + (-187/12 - ((15*I)/2)*Pi)*
       Log[mu2/s]^3 - (11*Log[mu2/s]^4)/8 + (-742/3 + ((461*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-143/3 - ((165*I)/4)*Pi + (469*zeta[2])/4) + 
      (-514/3 + (231*I)*Pi)*zeta[3] + Log[mu2/s]*(-2413/18 - ((421*I)/3)*Pi + 
        (-207/4 + ((329*I)/2)*Pi)*zeta[2] + 4*zeta[3]) - (1957*zeta[4])/16) + 
    G[1, 1, x]*(-1901/8 - (123*I)*Pi + (7*Log[mu2/s]^4)/3 + 
      Log[mu2/s]^2*(-1 - (30*I)*Pi - 90*zeta[2]) + (-140 + (161*I)*Pi)*
       zeta[2] + Log[mu2/s]*(-103/2 - (91*I)*Pi + (76 - (24*I)*Pi)*zeta[2] - 
        (440*zeta[3])/3) + (-205 - (40*I)*Pi)*zeta[3] - (155*zeta[4])/2) + 
    G[1, 0, x]*(1291/4 + ((1795*I)/36)*Pi + ((5*I)/3)*Pi*Log[mu2/s]^3 - 
      (7*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(6 + ((83*I)/4)*Pi - 
        (103*zeta[2])/2) + (-3545/6 - ((721*I)/4)*Pi)*zeta[2] + 
      (18 - ((244*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(88 + (54*I)*Pi + 
        (-307/2 - (59*I)*Pi)*zeta[2] + (4*zeta[3])/3) - 11*zeta[4]) + 
    (9961/36 + ((1721*I)/16)*Pi)*zeta[4] + 
    x^2*(18*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 
      6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 
      6*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
      6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(-15 - 12*Log[mu2/s]) + G[1, 1, 1, x]*
       (-15 - 12*Log[mu2/s]) + G[0, 0, 1, x]*(15/2 + 6*Log[mu2/s]) + 
      G[0, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + G[1, 0, 1, x]*
       (15/2 + 6*Log[mu2/s]) + G[1, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + 
      (255*zeta[2])/8 + 9*Log[mu2/s]^2*zeta[2] + 
      G[0, 0, x]*(85/8 + (15*Log[mu2/s])/2 + 3*Log[mu2/s]^2 + 
        (33*zeta[2])/2) + G[1, 1, x]*(85/8 + (15*Log[mu2/s])/2 + 
        3*Log[mu2/s]^2 + (33*zeta[2])/2) + G[0, 1, x]*
       (-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + (39*zeta[2])/2) + 
      G[1, 0, x]*(-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + 
        (39*zeta[2])/2) + G[0, x]*((-45*zeta[2])/2 - 18*Log[mu2/s]*zeta[2] - 
        6*zeta[3]) + G[1, x]*((-45*zeta[2])/2 - 18*Log[mu2/s]*zeta[2] - 
        6*zeta[3]) + (15*zeta[3])/2 + Log[mu2/s]*((45*zeta[2])/2 + 
        6*zeta[3]) + (27*zeta[4])/4) + Log[mu2/s]^2*
     (7331/324 + ((2927*I)/108)*Pi + (-2623/36 - ((47*I)/2)*Pi)*zeta[2] + 
      (-859/36 + ((163*I)/6)*Pi)*zeta[3] + (763*zeta[4])/16) + 
    G[0, 1, x]*(1291/4 + ((611*I)/4)*Pi + ((7*I)/3)*Pi*Log[mu2/s]^3 - 
      (7*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(6 + (35*I)*Pi - 2*zeta[2]) + 
      (-1479/2 - ((641*I)/2)*Pi)*zeta[2] + (151/2 - ((11*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(88 + (106*I)*Pi + (-288 - (107*I)*Pi)*zeta[2] + 
        (442*zeta[3])/3) + (1161*zeta[4])/2) + 
    G[0, x]*(117113/648 + ((30013*I)/216)*Pi + (43/12 - ((11*I)/24)*Pi)*
       Log[mu2/s]^4 + (5*Log[mu2/s]^5)/12 + Log[mu2/s]^3*
       (335/18 - ((5*I)/4)*Pi + zeta[2]/6) + Log[mu2/s]^2*
       (2219/36 + ((85*I)/6)*Pi + (281/4 - ((25*I)/4)*Pi)*zeta[2] - 
        (59*zeta[3])/6) + (1979/18 - ((253*I)/2)*Pi)*zeta[3] + 
      zeta[2]*(2723/3 + ((101*I)/2)*Pi + (349*zeta[3])/6) + 
      Log[mu2/s]*(7505/54 + ((695*I)/9)*Pi + (1877/6 + ((179*I)/4)*Pi)*
         zeta[2] + (-115/6 - ((313*I)/3)*Pi)*zeta[3] - (3823*zeta[4])/8) + 
      (-118 - ((6271*I)/16)*Pi)*zeta[4] - 182*zeta[5]) + 
    (-2132/15 + (416*I)*Pi)*zeta[5] + G[1, x]*(-439/8 + ((445*I)/8)*Pi + 
      ((7*I)/6)*Pi*Log[mu2/s]^4 + Log[mu2/s]^2*(-6 + (5*I)*Pi + 
        (20 + ((9*I)/2)*Pi)*zeta[2] - (15*zeta[3])/2) + 
      zeta[2]*(2417/4 + ((422*I)/3)*Pi - (11*zeta[3])/2) + 
      (707/6 + ((305*I)/2)*Pi)*zeta[3] + (83/4 + ((367*I)/2)*Pi)*zeta[4] + 
      Log[mu2/s]*(-59/2 + ((49*I)/2)*Pi + (156 + ((215*I)/2)*Pi)*zeta[2] + 
        (77/2 + ((137*I)/3)*Pi)*zeta[3] + (453*zeta[4])/2) + 89*zeta[5]) + 
    Log[mu2/s]*(370523/1944 + ((25067*I)/162)*Pi + 
      (-6856/27 - ((998*I)/9)*Pi)*zeta[3] + 
      zeta[2]*(-35365/54 - ((430*I)/3)*Pi + (596*zeta[3])/3) + 
      (-457/48 + ((387*I)/2)*Pi)*zeta[4] + 169*zeta[5]) + 
    Nc*Nf*(638195/7776 - ((48697*I)/486)*Pi - ((50*I)/3)*Pi*
       G[0, 0, 1, 0, x] + ((82*I)/3)*Pi*G[0, 1, 1, 0, x] - 
      ((28*I)/3)*Pi*G[1, 0, 1, 0, x] + ((32*I)/3)*Pi*G[1, 1, 1, 0, x] - 
      28*G[0, 0, 0, 0, 0, x] - (50*G[0, 0, 1, 0, 0, x])/3 - 
      20*G[0, 1, 0, 0, 0, x] + (82*G[0, 1, 1, 0, 0, x])/3 - 
      10*G[1, 0, 0, 0, 0, x] - (28*G[1, 0, 1, 0, 0, x])/3 - 
      12*G[1, 1, 0, 0, 0, x] + (32*G[1, 1, 1, 0, 0, x])/3 + 
      (61/72 + ((7*I)/36)*Pi)*Log[mu2/s]^4 + (7*Log[mu2/s]^5)/60 + 
      G[1, 1, 0, 0, x]*(-337/9 - (6*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(376/9 - ((10*I)/3)*Pi + (20*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(367/9 - (10*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(593/9 - ((14*I)/3)*Pi + (70*Log[mu2/s])/3) + 
      G[0, 1, 0, x]*(((367*I)/9)*Pi + (10*I)*Pi*Log[mu2/s] - 
        (142*zeta[2])/3) + G[1, 1, 0, x]*(((-337*I)/9)*Pi + 
        (6*I)*Pi*Log[mu2/s] - (68*zeta[2])/3) + 
      Log[mu2/s]^3*(241/54 - (I/27)*Pi - (59*zeta[2])/18) + 
      G[1, 0, 0, x]*(-1621/54 + ((188*I)/9)*Pi + (-188/9 + ((10*I)/3)*Pi)*
         Log[mu2/s] - (5*Log[mu2/s]^2)/3 + (11*zeta[2])/3) + 
      G[0, 0, 0, x]*(-3718/27 + ((136*I)/9)*Pi + (-457/9 + ((14*I)/3)*Pi)*
         Log[mu2/s] - (28*Log[mu2/s]^2)/3 + (34*zeta[2])/3) + 
      G[0, 0, x]*(20417/108 - ((1291*I)/27)*Pi + (107/6 - ((7*I)/3)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (809/9 - ((136*I)/9)*Pi - (11*zeta[2])/3) + 
        (-337/18 + ((23*I)/3)*Pi)*zeta[2] - (62*zeta[3])/3) + 
      Log[mu2/s]^2*(2063/108 - ((413*I)/54)*Pi + (-163/36 - ((5*I)/2)*Pi)*
         zeta[2] - (32*zeta[3])/3) + G[1, 0, x]*(((-1621*I)/54)*Pi - 
        ((5*I)/3)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-188*I)/9)*Pi + 
          (2*zeta[2])/3) + (713/9 + ((13*I)/3)*Pi)*zeta[2] - 4*zeta[3]) + 
      (-1127/54 - ((232*I)/27)*Pi)*zeta[3] + 
      G[1, 1, x]*(((-32*I)/3)*Pi*zeta[2] + (32*zeta[3])/3) + 
      G[0, 1, x]*(((-82*I)/3)*Pi*zeta[2] + (82*zeta[3])/3) + 
      zeta[2]*(43007/648 + ((646*I)/27)*Pi + (611*zeta[3])/9) + 
      ((-4*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 0, x] - 
        (12*I)*Pi*G[1, 1, 1, 0, x] - 4*G[0, 1, 1, 0, 0, x] + 
        12*G[1, 0, 1, 0, 0, x] + 16*G[1, 1, 0, 0, 0, x] - 
        12*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(-5/3 + (8*I)*Pi - 
          8*Log[mu2/s]) + 4*G[0, 1, 0, x]*zeta[2] - 12*G[1, 0, 0, x]*
         zeta[2] + G[1, 1, 0, x]*(((-5*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 
          28*zeta[2]) + G[1, 1, x]*((12*I)*Pi*zeta[2] - 12*zeta[3]) + 
        G[0, 1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
        G[1, 0, x]*((5/3 - (4*I)*Pi)*zeta[2] + 8*Log[mu2/s]*zeta[2] + 
          4*zeta[3]) + G[1, x]*(((5*I)/3)*Pi*zeta[2] + 
          Log[mu2/s]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + (-5/3 - (4*I)*Pi)*
           zeta[3] - 53*zeta[4]))/x + (-14497/144 + ((35*I)/8)*Pi)*zeta[4] + 
      Log[mu2/s]*(36395/648 - ((3734*I)/81)*Pi + (382/27 + ((145*I)/9)*Pi)*
         zeta[2] + (-301/9 - ((146*I)/9)*Pi)*zeta[3] + (523*zeta[4])/24) + 
      G[0, x]*(-303973/1944 + ((33937*I)/324)*Pi + (-185/54 + ((7*I)/9)*Pi)*
         Log[mu2/s]^3 - (7*Log[mu2/s]^4)/18 + Log[mu2/s]^2*
         (-568/27 + ((68*I)/9)*Pi - 2*zeta[2]) + (-1492/27 - ((70*I)/3)*Pi)*
         zeta[2] + (671/27 - ((140*I)/9)*Pi)*zeta[3] + 
        Log[mu2/s]*(-13657/162 + ((1291*I)/27)*Pi + (-83/18 - ((23*I)/3)*Pi)*
           zeta[2] + (46*zeta[3])/9) + (109*zeta[4])/4) + 
      G[1, x]*(((337*I)/9)*Pi*zeta[2] + (-337/9 + (2*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-6*I)*Pi*zeta[2] + 6*zeta[3]) + (130*zeta[4])/3) + 
      (((-26*I)/3)*Pi*G[0, 0, 1, 0, x] + (10*I)*Pi*G[0, 1, 1, 0, x] + 
        (2*I)*Pi*G[1, 0, 1, 0, x] - (56*G[0, 0, 0, 0, 0, x])/3 - 
        (26*G[0, 0, 1, 0, 0, x])/3 - (20*G[0, 1, 0, 0, 0, x])/3 + 
        10*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 0, 0, 0, x] + 
        2*G[1, 0, 1, 0, 0, x] - (4*G[1, 1, 0, 0, 0, x])/3 + 
        G[1, 0, 0, 0, x]*(-82/9 + (2*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-17/9 - ((2*I)/3)*Pi + (2*Log[mu2/s])/3) + 
        G[0, 1, 0, 0, x]*(65/9 - ((10*I)/3)*Pi + (10*Log[mu2/s])/3) + 
        G[0, 0, 0, 0, x]*(157/3 - ((14*I)/3)*Pi + 14*Log[mu2/s]) + 
        G[0, 1, 0, x]*(((65*I)/9)*Pi + ((10*I)/3)*Pi*Log[mu2/s] - 
          (50*zeta[2])/3) + G[1, 1, 0, x]*(((-17*I)/9)*Pi + 
          ((2*I)/3)*Pi*Log[mu2/s] - (4*zeta[2])/3) + 
        G[0, 0, 0, x]*(-2426/27 + ((157*I)/9)*Pi + (-314/9 + ((14*I)/3)*Pi)*
           Log[mu2/s] - (14*Log[mu2/s]^2)/3 + (4*zeta[2])/3) + 
        G[1, 0, 0, x]*(377/27 - ((41*I)/9)*Pi + (41/9 - (2*I)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2 + (5*zeta[2])/3) + 
        G[1, 0, x]*(((377*I)/27)*Pi + I*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((41*I)/9)*Pi - (14*zeta[2])/3) + (-65/9 - (3*I)*Pi)*
           zeta[2] - (16*zeta[3])/3) + G[0, 0, x]*(14927/162 - 
          ((1213*I)/27)*Pi + (157/18 - ((7*I)/3)*Pi)*Log[mu2/s]^2 + 
          (7*Log[mu2/s]^3)/9 + (421/18 + ((19*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(1213/27 - ((157*I)/9)*Pi + 5*zeta[2]) - 
          (20*zeta[3])/9) + (377/27 - ((154*I)/9)*Pi)*zeta[3] + 
        Log[mu2/s]^2*((-I)*Pi*zeta[2] + zeta[3]) + 
        G[0, 1, x]*((-10*I)*Pi*zeta[2] + 10*zeta[3]) + 
        zeta[2]*(((-377*I)/27)*Pi + (109*zeta[3])/3) + 
        (1741/36 + ((16*I)/3)*Pi)*zeta[4] + G[1, x]*(((17*I)/9)*Pi*zeta[2] + 
          Log[mu2/s]*(((-2*I)/3)*Pi*zeta[2] + (2*zeta[3])/3) + 
          (-17/9 - ((14*I)/3)*Pi)*zeta[3] + (32*zeta[4])/3) + 
        G[0, x]*(((14927*I)/162)*Pi + ((7*I)/9)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((157*I)/18)*Pi - (17*zeta[2])/3) + 
          (-2803/27 - ((289*I)/18)*Pi)*zeta[2] + Log[mu2/s]*
           (((1213*I)/27)*Pi + (-355/9 - ((19*I)/3)*Pi)*zeta[2] - 
            (34*zeta[3])/3) + (-65/3 - ((122*I)/9)*Pi)*zeta[3] + 
          (71*zeta[4])/6) + Log[mu2/s]*(((-41*I)/9)*Pi*zeta[2] + 
          (41/9 - ((28*I)/3)*Pi)*zeta[3] + (155*zeta[4])/6) - (2*zeta[5])/3)/
       (1 - x)^2 - (124*zeta[5])/5 + (((16883*I)/162)*Pi + 
        (18*I)*Pi*G[0, 0, 1, 0, x] - (22*I)*Pi*G[0, 1, 1, 0, x] - 
        (4*I)*Pi*G[1, 0, 1, 0, x] + 56*G[0, 0, 0, 0, 0, x] + 
        18*G[0, 0, 1, 0, 0, x] + 12*G[0, 1, 0, 0, 0, x] - 
        22*G[0, 1, 1, 0, 0, x] - 18*G[1, 0, 0, 0, 0, x] - 
        4*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] + 
        G[0, 0, 0, 0, x]*(-347/3 + (14*I)*Pi - 42*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-88/3 + (6*I)*Pi - 6*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(71/3 + (2*I)*Pi - 2*Log[mu2/s]) + 
        ((7*I)/9)*Pi*Log[mu2/s]^3 + G[1, 0, 0, 0, x]*(-10/3 - (6*I)*Pi + 
          12*Log[mu2/s]) + G[1, 0, 0, x]*(-17/2 - ((5*I)/3)*Pi + 
          (5/3 + (6*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 7*zeta[2]) + 
        G[1, 1, 0, x]*(((71*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
        G[0, 0, 0, x]*(1919/9 - (37*I)*Pi + (236/3 - (14*I)*Pi)*Log[mu2/s] + 
          14*Log[mu2/s]^2 + 4*zeta[2]) + G[0, 1, 0, x]*(((-88*I)/3)*Pi - 
          (6*I)*Pi*Log[mu2/s] + 34*zeta[2]) + 
        zeta[2]*(-3034/27 - ((4*I)/3)*Pi - 79*zeta[3]) + 
        G[0, 1, x]*((22*I)*Pi*zeta[2] - 22*zeta[3]) + 
        Log[mu2/s]^2*(((175*I)/18)*Pi + (-17/3 + (3*I)*Pi)*zeta[2] - 
          3*zeta[3]) + (-805/18 + ((142*I)/9)*Pi)*zeta[3] + 
        G[0, 0, x]*(-3013/12 + ((872*I)/9)*Pi + (-125/6 + (7*I)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/3 + Log[mu2/s]*
           (-349/3 + (37*I)*Pi - 19*zeta[2]) + (-209/6 - (15*I)*Pi)*zeta[2] + 
          (26*zeta[3])/3) + G[1, 0, x]*(((-17*I)/2)*Pi - 
          (3*I)*Pi*Log[mu2/s]^2 + (-27 + (7*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((5*I)/3)*Pi + 14*zeta[2]) + 12*zeta[3]) + 
        Log[mu2/s]*(((1354*I)/27)*Pi + (-397/9 - ((14*I)/3)*Pi)*zeta[2] + 
          (-13 + (20*I)*Pi)*zeta[3] - (131*zeta[4])/2) + 
        G[1, x]*(((-71*I)/3)*Pi*zeta[2] + Log[mu2/s]*((2*I)*Pi*zeta[2] - 
            2*zeta[3]) + (71/3 + (10*I)*Pi)*zeta[3] - 26*zeta[4]) + 
        G[0, x]*(16883/162 - ((21701*I)/108)*Pi + (7/9 - ((7*I)/3)*Pi)*
           Log[mu2/s]^3 + (593/3 + ((73*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(175/18 - ((37*I)/2)*Pi + 17*zeta[2]) + 
          (259/9 + ((104*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
           (1354/27 - ((872*I)/9)*Pi + (214/3 + (15*I)*Pi)*zeta[2] + 
            26*zeta[3]) - 24*zeta[4]) + (-97/4 - ((25*I)/2)*Pi)*zeta[4] + 
        zeta[5])/(1 - x) + x*(-211367/7776 - ((42125*I)/1944)*Pi - 
        ((4*I)/3)*Pi*G[0, 0, 1, 0, x] - ((4*I)/3)*Pi*G[0, 1, 1, 0, x] + 
        ((4*I)/3)*Pi*G[1, 0, 1, 0, x] + ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 
        28*G[0, 0, 0, 0, 0, x] - (4*G[0, 0, 1, 0, 0, x])/3 + 
        8*G[0, 1, 0, 0, 0, x] - (4*G[0, 1, 1, 0, 0, x])/3 + 
        28*G[1, 0, 0, 0, 0, x] + (4*G[1, 0, 1, 0, 0, x])/3 - 
        8*G[1, 1, 0, 0, 0, x] + (4*G[1, 1, 1, 0, 0, x])/3 + 
        G[1, 0, 0, 0, x]*(-160/9 + ((28*I)/3)*Pi - (56*Log[mu2/s])/3) + 
        G[0, 1, 0, 0, x]*(-40/9 + (4*I)*Pi - 4*Log[mu2/s]) + 
        (-61/72 - ((7*I)/36)*Pi)*Log[mu2/s]^4 - (7*Log[mu2/s]^5)/60 + 
        G[1, 1, 0, 0, x]*(40/9 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(160/9 - ((28*I)/3)*Pi + (56*Log[mu2/s])/3) + 
        G[0, 0, 0, x]*(-242/27 + ((80*I)/9)*Pi + (-80/9 + ((28*I)/3)*Pi)*
           Log[mu2/s] - (14*Log[mu2/s]^2)/3 - (46*zeta[2])/3) + 
        G[1, 1, 0, x]*(((40*I)/9)*Pi + (4*I)*Pi*Log[mu2/s] - 
          (28*zeta[2])/3) + Log[mu2/s]^3*(-110/27 - ((103*I)/54)*Pi + 
          (59*zeta[2])/18) + G[0, 1, 0, x]*(((-40*I)/9)*Pi - 
          (4*I)*Pi*Log[mu2/s] + (28*zeta[2])/3) + G[1, 0, 0, x]*
         (242/27 - ((80*I)/9)*Pi + (80/9 - ((28*I)/3)*Pi)*Log[mu2/s] + 
          (14*Log[mu2/s]^2)/3 + (46*zeta[2])/3) + 
        G[1, 0, x]*(((242*I)/27)*Pi + ((14*I)/3)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((80*I)/9)*Pi - (68*zeta[2])/3) + 
          (-200/9 - ((22*I)/3)*Pi)*zeta[2] - 12*zeta[3]) + 
        G[0, 1, x]*(((4*I)/3)*Pi*zeta[2] - (4*zeta[3])/3) + 
        (2939/54 + ((445*I)/27)*Pi)*zeta[3] + G[1, 1, x]*
         (((-4*I)/3)*Pi*zeta[2] + (4*zeta[3])/3) + 
        zeta[2]*(32815/648 + ((205*I)/54)*Pi + (100*zeta[3])/9) + 
        G[0, 0, x]*(((-242*I)/27)*Pi - ((14*I)/3)*Pi*Log[mu2/s]^2 + 
          (200/9 + ((22*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-80*I)/9)*Pi + 
            (68*zeta[2])/3) + 12*zeta[3]) + Log[mu2/s]^2*
         (-1511/108 - ((218*I)/27)*Pi + (673/36 - (I/2)*Pi)*zeta[2] + 
          (41*zeta[3])/3) + G[0, x]*(1952/243 + ((656*I)/81)*Pi + 
          (40/27 + ((14*I)/9)*Pi)*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/18 + 
          Log[mu2/s]^2*(112/27 + ((40*I)/9)*Pi - 15*zeta[2]) + 
          (-728/27 - ((20*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
           (656/81 + ((224*I)/27)*Pi + (-260/9 - ((22*I)/3)*Pi)*zeta[2] - 
            (280*zeta[3])/9) + (-800/27 - ((172*I)/9)*Pi)*zeta[3] - 
          (13*zeta[4])/4) + (6961/144 + ((65*I)/8)*Pi)*zeta[4] + 
        G[1, x]*(((-40*I)/9)*Pi*zeta[2] + (40/9 - (8*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) + (107*zeta[4])/3) + 
        Log[mu2/s]*(-19247/648 - ((3221*I)/162)*Pi + 
          (2581/54 + ((61*I)/18)*Pi)*zeta[2] + (415/9 - ((34*I)/9)*Pi)*
           zeta[3] + (1049*zeta[4])/24) + (119*zeta[5])/5)) + 
    (((-110593*I)/324)*Pi + (66*I)*Pi*G[0, 1, 1, 1, 1, x] - 
      (96*I)*Pi*G[1, 0, 1, 1, 1, x] + (36*I)*Pi*G[1, 1, 0, 1, 1, x] - 
      (6*I)*Pi*G[1, 1, 1, 0, 1, x] + (18*I)*Pi*G[1, 1, 1, 1, 0, x] - 
      249*G[0, 0, 0, 0, 0, 0, x] - 36*G[0, 0, 0, 0, 0, 1, x] - 
      36*G[0, 0, 0, 0, 1, 0, x] + 90*G[0, 0, 0, 0, 1, 1, x] - 
      93*G[0, 0, 0, 1, 0, 0, x] - 36*G[0, 0, 0, 1, 0, 1, x] - 
      36*G[0, 0, 0, 1, 1, 0, x] + 30*G[0, 0, 0, 1, 1, 1, x] - 
      78*G[0, 0, 1, 0, 0, 0, x] - 30*G[0, 0, 1, 0, 0, 1, x] - 
      30*G[0, 0, 1, 0, 1, 0, x] - 42*G[0, 0, 1, 0, 1, 1, x] + 
      153*G[0, 0, 1, 1, 0, 0, x] + 36*G[0, 0, 1, 1, 0, 1, x] + 
      36*G[0, 0, 1, 1, 1, 0, x] + 66*G[0, 0, 1, 1, 1, 1, x] + 
      87*G[0, 1, 0, 0, 0, 0, x] - 48*G[0, 1, 0, 0, 0, 1, x] - 
      48*G[0, 1, 0, 0, 1, 0, x] + 90*G[0, 1, 0, 0, 1, 1, x] + 
      93*G[0, 1, 0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, 0, 1, x] - 
      24*G[0, 1, 0, 1, 1, 0, x] - 66*G[0, 1, 0, 1, 1, 1, x] + 
      84*G[0, 1, 1, 0, 0, 0, x] + 54*G[0, 1, 1, 0, 0, 1, x] + 
      54*G[0, 1, 1, 0, 1, 0, x] - 66*G[0, 1, 1, 0, 1, 1, x] - 
      165*G[0, 1, 1, 1, 0, 0, x] + 66*G[0, 1, 1, 1, 0, 1, x] + 
      66*G[0, 1, 1, 1, 1, 0, x] + 276*G[1, 0, 0, 0, 0, 0, x] - 
      66*G[1, 0, 0, 0, 0, 1, x] - 66*G[1, 0, 0, 0, 1, 0, x] - 
      36*G[1, 0, 0, 0, 1, 1, x] + 99*G[1, 0, 0, 1, 0, 0, x] - 
      96*G[1, 0, 0, 1, 0, 1, x] - 96*G[1, 0, 0, 1, 1, 0, x] + 
      192*G[1, 0, 0, 1, 1, 1, x] + 102*G[1, 0, 1, 0, 0, 0, x] - 
      66*G[1, 0, 1, 0, 0, 1, x] - 66*G[1, 0, 1, 0, 1, 0, x] + 
      108*G[1, 0, 1, 0, 1, 1, x] - 15*G[1, 0, 1, 1, 0, 0, x] - 
      96*G[1, 0, 1, 1, 0, 1, x] - 96*G[1, 0, 1, 1, 1, 0, x] - 
      63*G[1, 1, 0, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 0, 1, x] + 
      24*G[1, 1, 0, 0, 1, 0, x] - 36*G[1, 1, 0, 0, 1, 1, x] - 
      33*G[1, 1, 0, 1, 0, 0, x] + 36*G[1, 1, 0, 1, 0, 1, x] + 
      36*G[1, 1, 0, 1, 1, 0, x] - 12*G[1, 1, 1, 0, 0, 0, x] - 
      6*G[1, 1, 1, 0, 0, 1, x] - 6*G[1, 1, 1, 0, 1, 0, x] + 
      18*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
       (-83/2 - (18*I)*Pi - 228*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (24 + (24*I)*Pi - 72*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-105 - (21*I)*Pi - 60*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-24 - (48*I)*Pi - 36*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-312 + (66*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-293/2 + (102*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-24 - (135*I)*Pi - 36*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-107/2 + (6*I)*Pi - 30*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (129 - (96*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (129 + (165*I)*Pi - 24*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-10 - (15*I)*Pi - 18*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-10 - (30*I)*Pi - 18*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-204 - (18*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (347 + (48*I)*Pi - 6*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (347 - (135*I)*Pi - 6*Log[mu2/s]) + ((11*I)/12)*Pi*Log[mu2/s]^4 + 
      G[1, 1, 1, 0, 0, x]*(38 - (12*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-192 - (78*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(249/2 - (96*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(212 + (60*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(212 + (87*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-12 + (3*I)*Pi + 42*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-31 - (42*I)*Pi + 60*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-31 + (63*I)*Pi + 60*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(42 - (39*I)*Pi + 72*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(42 + (114*I)*Pi + 72*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-326 + (21*I)*Pi + 306*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-24 + (38*I)*Pi + (6*I)*Pi*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(65/3 - ((27*I)/2)*Pi + (17/2 + (15*I)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (213*zeta[2])/2) + 
      G[0, 1, 1, 1, x]*(168 - (24*I)*Pi - (36*I)*Pi*Log[mu2/s] - 
        90*zeta[2]) + G[0, 1, 0, 1, x]*(-221/2 + (32*I)*Pi + 
        (12 + (54*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 - 78*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-221/2 - ((317*I)/2)*Pi + (12 - (48*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 - 51*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-24 - (10*I)*Pi - (18*I)*Pi*Log[mu2/s] - 
        42*zeta[2]) + G[0, 0, 1, 1, x]*(421/2 - (27*I)*Pi + 
        (156 - (36*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 12*zeta[2]) + 
      G[1, 0, 1, 1, x]*(117 + (42*I)*Pi + (72*I)*Pi*Log[mu2/s] + 
        60*zeta[2]) + G[0, 0, 1, 0, x]*(-296 + ((255*I)/2)*Pi + 
        (-126 + (24*I)*Pi)*Log[mu2/s] + 18*Log[mu2/s]^2 + 75*zeta[2]) + 
      G[0, 0, 0, 0, x]*(881/3 + ((23*I)/2)*Pi + (-19/2 + (57*I)*Pi)*
         Log[mu2/s] - (243*Log[mu2/s]^2)/2 + (195*zeta[2])/2) + 
      G[0, 1, 0, 0, x]*(-235/3 + ((153*I)/2)*Pi + (-61/2 - (3*I)*Pi)*
         Log[mu2/s] + (39*Log[mu2/s]^2)/2 + (249*zeta[2])/2) + 
      G[0, 0, 0, 1, x]*(-296 + (17*I)*Pi + (-126 + (18*I)*Pi)*Log[mu2/s] + 
        18*Log[mu2/s]^2 + 126*zeta[2]) + G[1, 0, 1, 0, x]*
       (-207/2 - ((71*I)/2)*Pi - 24*Log[mu2/s] - 21*Log[mu2/s]^2 + 
        198*zeta[2]) + G[1, 0, 0, 0, x]*(719/6 - ((29*I)/2)*Pi + 
        (58 - (36*I)*Pi)*Log[mu2/s] + 66*Log[mu2/s]^2 + 249*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-207/2 - (31*I)*Pi + (-24 - (54*I)*Pi)*Log[mu2/s] - 
        21*Log[mu2/s]^2 + 423*zeta[2]) + G[0, 0, 0, x]*
       (-5294/9 - ((322*I)/3)*Pi + (32 - ((105*I)/2)*Pi)*Log[mu2/s]^2 + 
        17*Log[mu2/s]^3 + (-1409/2 + ((501*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-105 - ((143*I)/2)*Pi + 117*zeta[2]) - 307*zeta[3]) + 
      G[1, 0, 1, x]*(102 + ((63*I)/2)*Pi - (21*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(18 - (24*I)*Pi - 66*zeta[2]) + (20 + (60*I)*Pi)*zeta[2] - 
        129*zeta[3]) + G[0, 1, 1, x]*(-274 - ((41*I)/2)*Pi + 
        (12*I)*Pi*Log[mu2/s]^2 + (-178 + (123*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-78 + (12*I)*Pi + 12*zeta[2]) - 99*zeta[3]) + 
      G[1, 0, 0, x]*(1507/36 + ((169*I)/6)*Pi + (-7/4 + (30*I)*Pi)*
         Log[mu2/s]^2 - 5*Log[mu2/s]^3 + Log[mu2/s]*(71/6 + ((61*I)/2)*Pi - 
          276*zeta[2]) + (15/4 - (180*I)*Pi)*zeta[2] - 14*zeta[3]) + 
      (847/6 + ((6397*I)/18)*Pi)*zeta[3] - (245*zeta[3]^2)/2 + 
      Log[mu2/s]^3*(((-41*I)/18)*Pi + (-4 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
      G[1, 1, 0, x]*(102 + ((47*I)/3)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        (-19 + ((99*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(18 + ((17*I)/2)*Pi + 
          54*zeta[2]) + 12*zeta[3]) + G[1, 1, 1, x]*
       ((-24*I)*Pi - (24*I)*Pi*zeta[2] + 24*zeta[3]) + 
      G[0, 0, 1, x]*(1495/4 + ((35*I)/2)*Pi + (-8 + (9*I)*Pi)*Log[mu2/s]^2 - 
        7*Log[mu2/s]^3 + Log[mu2/s]*(103 + (14*I)*Pi - 33*zeta[2]) + 
        (-665 - (168*I)*Pi)*zeta[2] + 131*zeta[3]) + 
      G[0, 1, 0, x]*(1495/4 - ((515*I)/6)*Pi + (-8 + ((21*I)/2)*Pi)*
         Log[mu2/s]^2 - 7*Log[mu2/s]^3 + Log[mu2/s]*(103 - ((69*I)/2)*Pi - 
          87*zeta[2]) + (-871/2 - ((189*I)/2)*Pi)*zeta[2] + 161*zeta[3]) + 
      zeta[2]*(183751/108 + ((10277*I)/36)*Pi + (1467/4 - ((685*I)/2)*Pi)*
         zeta[3]) + G[1, 1, x]*((102*I)*Pi + (117 - (44*I)*Pi)*zeta[2] + 
        (52 - (78*I)*Pi)*zeta[3] + Log[mu2/s]*((18*I)*Pi + 
          (8 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) - (411*zeta[4])/2) + 
      Log[mu2/s]^2*(((-1409*I)/36)*Pi + (230/3 - ((39*I)/4)*Pi)*zeta[2] + 
        (57/4 - ((63*I)/2)*Pi)*zeta[3] - (579*zeta[4])/8) + 
      G[0, 1, x]*(-993/4 + ((119*I)/4)*Pi - (7*I)*Pi*Log[mu2/s]^3 + 
        (457 + ((347*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(-6 - (8*I)*Pi + 
          51*zeta[2]) + Log[mu2/s]*(-70 + (13*I)*Pi + (172 + (117*I)*Pi)*
           zeta[2] - 54*zeta[3]) + (-189/2 + (155*I)*Pi)*zeta[3] - 
        (207*zeta[4])/4) + (12437/24 - ((2119*I)/8)*Pi)*zeta[4] + 
      G[0, 0, x]*(21169/24 + ((3727*I)/36)*Pi + (47/12 + ((31*I)/2)*Pi)*
         Log[mu2/s]^3 + (11*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
         (593/12 + ((143*I)/4)*Pi - (321*zeta[2])/4) + 
        (2811/4 - ((655*I)/4)*Pi)*zeta[2] + (1319/3 - (451*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(318 + ((581*I)/6)*Pi + (1027/4 - ((321*I)/2)*Pi)*
           zeta[2] + 4*zeta[3]) + (1029*zeta[4])/16) + 
      G[1, 0, x]*(-993/4 + ((2659*I)/36)*Pi - (5*I)*Pi*Log[mu2/s]^3 + 
        (847/6 + ((193*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(-6 - ((7*I)/4)*Pi + 
          (135*zeta[2])/2) + (-30 + (268*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-70 + ((107*I)/6)*Pi + (41/2 + (93*I)*Pi)*zeta[2] + 
          48*zeta[3]) + (1599*zeta[4])/4) + Log[mu2/s]*
       (((-4921*I)/27)*Pi + zeta[2]*(11447/18 + ((218*I)/3)*Pi - 
          333*zeta[3]) + (159/2 + ((119*I)/3)*Pi)*zeta[3] + 
        (3227/8 - ((1737*I)/4)*Pi)*zeta[4] - 60*zeta[5]) + 
      (741/2 - (951*I)*Pi)*zeta[5] + G[1, x]*(((-993*I)/4)*Pi + 
        zeta[2]*(-291 - ((91*I)/6)*Pi - (447*zeta[3])/2) + 
        (-407/6 - ((159*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((-6*I)*Pi + (-8 - ((33*I)/2)*Pi)*zeta[2] + (33*zeta[3])/2) + 
        Log[mu2/s]*((-70*I)*Pi + (-104 - ((73*I)/2)*Pi)*zeta[2] + 
          (33/2 - (153*I)*Pi)*zeta[3] - (975*zeta[4])/2) + 
        (147/2 - ((2337*I)/4)*Pi)*zeta[4] + 15*zeta[5]) + 
      G[0, x]*(-110593/324 + ((97531*I)/216)*Pi + (11/12 + ((11*I)/8)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^3*(-41/18 + ((91*I)/12)*Pi - 27*zeta[2]) + 
        Log[mu2/s]^2*(-1409/36 + ((439*I)/12)*Pi + (-569/4 - ((81*I)/4)*Pi)*
           zeta[2] - (9*zeta[3])/2) + (-811/9 + ((941*I)/6)*Pi)*zeta[3] + 
        zeta[2]*(-70555/36 - ((2003*I)/12)*Pi + (315*zeta[3])/2) + 
        (115/2 + ((11925*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (-4921/27 + ((3055*I)/18)*Pi + (-2291/3 - ((151*I)/4)*Pi)*zeta[2] + 
          (-485/6 + (193*I)*Pi)*zeta[3] + (1365*zeta[4])/2) + 123*zeta[5]) - 
      (47865*zeta[6])/32)/(1 - x) + (86261*zeta[6])/64 + 
    ((-24*I)*Pi*G[0, 1, 1, 1, x] + 168*G[0, 0, 1, 1, 1, x] + 
      (-105 + (4*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-105 - (8*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (117 - (6*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
      (-24 - (2*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-24 + (22*I)*Pi)*
       G[0, 1, 1, 1, 0, x] + (-39 - (2*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      9*G[1, 0, 1, 0, 1, x] + (9 + (2*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
      (-3 + (2*I)*Pi)*G[1, 1, 0, 0, 1, x] - 3*G[1, 1, 0, 1, 0, x] + 
      14*G[0, 0, 0, 0, 0, 0, x] + 34*G[0, 0, 0, 0, 0, 1, x] + 
      34*G[0, 0, 0, 0, 1, 0, x] - 8*G[0, 0, 0, 0, 1, 1, x] + 
      22*G[0, 0, 0, 1, 0, 0, x] + 18*G[0, 0, 0, 1, 0, 1, x] + 
      18*G[0, 0, 0, 1, 1, 0, x] - 24*G[0, 0, 0, 1, 1, 1, x] + 
      24*G[0, 0, 1, 0, 0, 0, x] + 6*G[0, 0, 1, 0, 0, 1, x] + 
      6*G[0, 0, 1, 0, 1, 0, x] - 2*G[0, 0, 1, 0, 1, 1, x] - 
      22*G[0, 0, 1, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, 1, x] - 
      2*G[0, 1, 0, 0, 1, 0, x] + 6*G[0, 1, 0, 0, 1, 1, x] - 
      2*G[0, 1, 0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, 0, 1, x] - 
      6*G[0, 1, 0, 1, 1, 0, x] - 16*G[0, 1, 1, 0, 0, 0, x] - 
      2*G[0, 1, 1, 0, 0, 1, x] - 2*G[0, 1, 1, 0, 1, 0, x] + 
      22*G[0, 1, 1, 1, 0, 0, x] - 18*G[1, 0, 0, 0, 0, 0, x] - 
      10*G[1, 0, 0, 0, 0, 1, x] - 10*G[1, 0, 0, 0, 1, 0, x] + 
      4*G[1, 0, 0, 0, 1, 1, x] - 4*G[1, 0, 0, 1, 0, 0, x] - 
      2*G[1, 0, 0, 1, 0, 1, x] - 2*G[1, 0, 0, 1, 1, 0, x] - 
      2*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 1, 0, 0, x] + 
      6*G[1, 1, 0, 0, 0, 0, x] + 2*G[1, 1, 0, 0, 0, 1, x] + 
      2*G[1, 1, 0, 0, 1, 0, x] + G[0, 0, 0, 0, 0, x]*(884/3 - (18*I)*Pi - 
        66*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(-191 + (6*I)*Pi - 
        20*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(-191 + (20*I)*Pi - 
        20*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(13/3 + (2*I)*Pi - 
        6*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-88 - 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-88 - (26*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-10 + (26*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(2/3 - (4*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(77/3 - (16*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(43 - (2*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(43 - (2*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(82 + (4*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(89 + (2*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-51 + 28*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (263/2 - (16*I)*Pi + (86 - (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 
        64*zeta[2]) + G[0, 0, 1, 0, x]*(263/2 - (12*I)*Pi + 86*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 54*zeta[2]) + G[0, 0, 0, 0, x]*
       (-835/3 - ((4*I)/3)*Pi + (-105 - (8*I)*Pi)*Log[mu2/s] + 
        39*Log[mu2/s]^2 - 25*zeta[2]) + G[1, 0, 0, 0, x]*
       (1277/18 + (5*I)*Pi + (13 + (10*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 - 
        9*zeta[2]) + G[0, 1, 0, 0, x]*(229/18 - (19*I)*Pi + 
        (4 - (2*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 6*zeta[2]) + 
      G[1, 1, 0, 1, x]*((-3*I)*Pi - 4*zeta[2]) + G[0, 0, 1, 1, x]*
       (-118 + (2*I)*Pi + (-78 - (4*I)*Pi)*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-23 - (2*I)*Pi + (-6 + (4*I)*Pi)*Log[mu2/s] + 
        2*zeta[2]) + G[1, 0, 1, 1, x]*((9*I)*Pi + 4*zeta[2]) + 
      G[0, 1, 1, 0, x]*(69 + ((59*I)/3)*Pi + (18 + (2*I)*Pi)*Log[mu2/s] + 
        4*zeta[2]) + G[1, 1, 0, 0, x]*(-251/18 - ((7*I)/3)*Pi + 
        (-11/3 - (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 5*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-23 + ((11*I)/3)*Pi + (-6 - (2*I)*Pi)*Log[mu2/s] + 
        16*zeta[2]) + G[0, 1, 0, 1, x]*(69 + (30*I)*Pi + 18*Log[mu2/s] + 
        20*zeta[2]) + G[0, 1, 0, x]*(-445/4 + ((643*I)/18)*Pi + 
        (-6 - (4*I)*Pi)*Log[mu2/s]^2 + (784/3 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-46 + (10*I)*Pi + 38*zeta[2]) - 28*zeta[3]) + 
      G[0, 0, 1, x]*(-445/4 - ((65*I)/2)*Pi + (-6 + (4*I)*Pi)*Log[mu2/s]^2 + 
        (376 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*(-46 - (4*I)*Pi + 4*zeta[2]) - 
        8*zeta[3]) + G[1, 0, 0, x]*(-5167/54 + ((92*I)/9)*Pi + 
        (-5 - (7*I)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
        (-307/3 + (13*I)*Pi)*zeta[2] + Log[mu2/s]*(-679/18 - (3*I)*Pi + 
          22*zeta[2]) - (20*zeta[3])/3) + G[1, 0, 1, x]*
       ((-23*I)*Pi + Log[mu2/s]*((-6*I)*Pi - 8*zeta[2]) + 
        (-44 - (4*I)*Pi)*zeta[2] - 6*zeta[3]) + (1681/108 - ((1753*I)/9)*Pi)*
       zeta[3] - (17*zeta[3]^2)/3 + Log[mu2/s]^3*(((-4*I)/3)*Pi*zeta[2] + 
        (4*zeta[3])/3) + G[1, 1, 0, x]*(((-251*I)/18)*Pi - 
        ((11*I)/3)*Pi*Log[mu2/s] + I*Pi*Log[mu2/s]^2 + 
        (85/3 + I*Pi)*zeta[2] + 2*zeta[3]) + G[0, 1, 1, x]*
       ((69*I)*Pi + (113 - (20*I)*Pi)*zeta[2] + Log[mu2/s]*
         ((18*I)*Pi + 8*zeta[2]) + 28*zeta[3]) + 
      G[0, 0, 0, x]*(22693/54 + ((103*I)/18)*Pi + (85/6 + (14*I)*Pi)*
         Log[mu2/s]^2 - (29*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (1373/9 + ((28*I)/3)*Pi - 33*zeta[2]) + (2369/6 - (44*I)*Pi)*
         zeta[2] + (214*zeta[3])/3) + zeta[2]*(((-1681*I)/108)*Pi + 
        (-1435/3 + ((110*I)/3)*Pi)*zeta[3]) + 
      G[1, 0, x]*(((-5167*I)/54)*Pi + ((4*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*((-5*I)*Pi - 3*zeta[2]) + (3841/18 + ((88*I)/3)*Pi)*
         zeta[2] + (31 - ((14*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-679*I)/18)*Pi + (203/3 + (4*I)*Pi)*zeta[2] + 
          2*zeta[3]) - 56*zeta[4]) + Log[mu2/s]^2*((-I)*Pi*zeta[2] + 
        (1 + (4*I)*Pi)*zeta[3] - (85*zeta[4])/4) + 
      G[1, 1, x]*((-3*I)*Pi*zeta[2] + (3 + (2*I)*Pi)*zeta[3] - 14*zeta[4]) + 
      G[0, 0, x]*(-83909/162 + ((9949*I)/108)*Pi + (-65/18 - (6*I)*Pi)*
         Log[mu2/s]^3 + (11*Log[mu2/s]^4)/12 + (-5627/12 - (20*I)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-1481/36 - ((8*I)/3)*Pi + (61*zeta[2])/2) + 
        Log[mu2/s]*(-11711/54 + ((437*I)/18)*Pi + (-1247/6 + (28*I)*Pi)*
           zeta[2] - (28*zeta[3])/3) + (-1624/9 + (62*I)*Pi)*zeta[3] - 
        (77*zeta[4])/8) + (-76481/72 - ((2639*I)/12)*Pi)*zeta[4] + 
      G[0, 1, x]*(((-445*I)/4)*Pi + Log[mu2/s]^2*((-6*I)*Pi - 8*zeta[2]) + 
        (-122 - ((44*I)/3)*Pi)*zeta[2] + Log[mu2/s]*((-46*I)*Pi + 
          (-88 - (6*I)*Pi)*zeta[2] - 14*zeta[3]) + (-151/3 - (22*I)*Pi)*
         zeta[3] + 89*zeta[4]) + G[0, x]*(((-83909*I)/162)*Pi + 
        ((11*I)/12)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-65*I)/18)*Pi - 
          4*zeta[2]) + Log[mu2/s]^2*(((-1481*I)/36)*Pi + 
          (215/3 + ((9*I)/2)*Pi)*zeta[2]) + zeta[2]*(120169/108 + 
          ((6997*I)/36)*Pi - 8*zeta[3]) + (1367/18 + ((848*I)/9)*Pi)*
         zeta[3] + Log[mu2/s]*(((-11711*I)/54)*Pi + 
          (8213/18 + ((123*I)/2)*Pi)*zeta[2] + (194/3 - ((28*I)/3)*Pi)*
           zeta[3] - (251*zeta[4])/2) + (154 - ((289*I)/8)*Pi)*zeta[4] - 
        5*zeta[5]) + Log[mu2/s]*(zeta[2]*(((-149*I)/18)*Pi - 74*zeta[3]) + 
        (149/18 - ((160*I)/3)*Pi)*zeta[3] + (-6379/12 - (34*I)*Pi)*zeta[4] - 
        4*zeta[5]) + G[1, x]*(zeta[2]*(((-163*I)/18)*Pi - 37*zeta[3]) + 
        (163/18 - ((80*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*((-I)*Pi*zeta[2] + 
          zeta[3]) + Log[mu2/s]*(((-7*I)/3)*Pi*zeta[2] + 
          (7/3 + (4*I)*Pi)*zeta[3] - 28*zeta[4]) + (-3041/12 - (17*I)*Pi)*
         zeta[4] - 2*zeta[5]) + (-581/3 - (17*I)*Pi)*zeta[5] + 
      (3317*zeta[6])/16)/(1 - x)^2 + 
    x*(-11930183/23328 - ((546815*I)/1944)*Pi + (54 - (16*I)*Pi)*
       G[0, 0, 0, 0, 1, x] + (54 + (12*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
      (-30 + (8*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-30 + (16*I)*Pi)*
       G[0, 1, 1, 1, 0, x] + (30 + (16*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (30 - (12*I)*Pi)*G[1, 0, 0, 1, 0, x] + (-54 - (8*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (-54 - (16*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
      190*G[0, 0, 0, 0, 0, 0, x] + 24*G[0, 0, 0, 0, 0, 1, x] + 
      24*G[0, 0, 0, 0, 1, 0, x] - 40*G[0, 0, 0, 0, 1, 1, x] + 
      8*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 0, 1, 0, 1, x] + 
      4*G[0, 0, 0, 1, 1, 0, x] - 32*G[0, 0, 0, 1, 1, 1, x] - 
      46*G[0, 0, 1, 0, 0, 0, x] - 28*G[0, 0, 1, 0, 0, 1, x] - 
      28*G[0, 0, 1, 0, 1, 0, x] + 32*G[0, 0, 1, 0, 1, 1, x] + 
      40*G[0, 0, 1, 1, 0, 0, x] - 72*G[0, 0, 1, 1, 0, 1, x] - 
      72*G[0, 0, 1, 1, 1, 0, x] + 124*G[0, 0, 1, 1, 1, 1, x] - 
      136*G[0, 1, 0, 0, 0, 0, x] + 72*G[0, 1, 0, 0, 0, 1, x] + 
      72*G[0, 1, 0, 0, 1, 0, x] - 68*G[0, 1, 0, 0, 1, 1, x] - 
      36*G[0, 1, 0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, 0, 1, x] + 
      28*G[0, 1, 0, 1, 1, 0, x] + 60*G[0, 1, 0, 1, 1, 1, x] + 
      34*G[0, 1, 1, 0, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
      4*G[0, 1, 1, 0, 1, 0, x] + 12*G[0, 1, 1, 0, 1, 1, x] + 
      40*G[0, 1, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 1, 0, 1, x] - 
      24*G[0, 1, 1, 1, 1, 0, x] - 144*G[0, 1, 1, 1, 1, 1, x] - 
      190*G[1, 0, 0, 0, 0, 0, x] - 24*G[1, 0, 0, 0, 0, 1, x] - 
      24*G[1, 0, 0, 0, 1, 0, x] + 40*G[1, 0, 0, 0, 1, 1, x] - 
      8*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 1, x] - 
      4*G[1, 0, 0, 1, 1, 0, x] + 32*G[1, 0, 0, 1, 1, 1, x] + 
      46*G[1, 0, 1, 0, 0, 0, x] + 28*G[1, 0, 1, 0, 0, 1, x] + 
      28*G[1, 0, 1, 0, 1, 0, x] - 32*G[1, 0, 1, 0, 1, 1, x] - 
      40*G[1, 0, 1, 1, 0, 0, x] + 72*G[1, 0, 1, 1, 0, 1, x] + 
      72*G[1, 0, 1, 1, 1, 0, x] - 124*G[1, 0, 1, 1, 1, 1, x] + 
      136*G[1, 1, 0, 0, 0, 0, x] - 72*G[1, 1, 0, 0, 0, 1, x] - 
      72*G[1, 1, 0, 0, 1, 0, x] + 68*G[1, 1, 0, 0, 1, 1, x] + 
      36*G[1, 1, 0, 1, 0, 0, x] - 28*G[1, 1, 0, 1, 0, 1, x] - 
      28*G[1, 1, 0, 1, 1, 0, x] - 60*G[1, 1, 0, 1, 1, 1, x] - 
      34*G[1, 1, 1, 0, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 1, x] + 
      4*G[1, 1, 1, 0, 1, 0, x] - 12*G[1, 1, 1, 0, 1, 1, x] - 
      40*G[1, 1, 1, 1, 0, 0, x] + 24*G[1, 1, 1, 1, 0, 1, x] + 
      24*G[1, 1, 1, 1, 1, 0, x] + 144*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 0, 0, x]*(-87 + (54*I)*Pi - 160*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(132 + (32*I)*Pi - 136*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(60 - (16*I)*Pi - 80*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-18 - (24*I)*Pi - 76*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-18 - (12*I)*Pi - 44*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(18 - (40*I)*Pi - 44*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-18 - (48*I)*Pi - 44*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(18 - (52*I)*Pi - 44*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-24 + (64*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-12 + (8*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(66 + (10*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(48 + (58*I)*Pi - 16*Log[mu2/s]) + 
      (373/360 + ((5*I)/6)*Pi)*Log[mu2/s]^5 + (5*Log[mu2/s]^6)/24 + 
      G[0, 0, 1, 0, 0, x]*(-15 - (58*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-18 - (8*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-9 - (10*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-36 - (64*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(12 + (12*I)*Pi + 44*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-12 + (40*I)*Pi + 44*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(12 + (48*I)*Pi + 44*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-12 + (52*I)*Pi + 44*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-30 + (24*I)*Pi + 76*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-39 + (16*I)*Pi + 80*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(6 - (32*I)*Pi + 136*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-24 - (54*I)*Pi + 160*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(12 + (48 + (8*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 
        208*zeta[2]) + G[0, 1, 0, 0, x]*(-20 - (48*I)*Pi + 
        (-27 + (14*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 - 205*zeta[2]) + 
      G[1, 1, 0, 1, x]*(67 + (18*I)*Pi + (66 + (56*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 98*zeta[2]) + G[0, 1, 1, 1, x]*
       (-20 + (12*I)*Pi + (36 + (56*I)*Pi)*Log[mu2/s] - 40*Log[mu2/s]^2 - 
        92*zeta[2]) + G[1, 0, 0, 0, x]*(2 - (12*I)*Pi + 
        (-18 + (76*I)*Pi)*Log[mu2/s] - 42*Log[mu2/s]^2 - 80*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-121/2 - (30*I)*Pi + (-66 + (8*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 78*zeta[2]) + G[1, 1, 1, 0, x]*
       (67 + (3*I)*Pi + (66 + (8*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
        74*zeta[2]) + G[0, 0, 1, 0, x]*(-121/2 - (69*I)*Pi + 
        (-66 + (48*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 50*zeta[2]) + 
      Log[mu2/s]^4*(577/108 + ((247*I)/72)*Pi - (241*zeta[2])/24) + 
      G[1, 0, 1, 0, x]*(-7 + (24*I)*Pi + (-6 - (48*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 50*zeta[2]) + G[0, 1, 1, 0, x]*
       (20 + (42*I)*Pi + (6 - (8*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        74*zeta[2]) + G[1, 0, 0, 1, x]*(-7 + (12*I)*Pi + 
        (-6 - (8*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 78*zeta[2]) + 
      G[0, 0, 0, 0, x]*(113/2 + (57*I)*Pi + (90 - (76*I)*Pi)*Log[mu2/s] + 
        42*Log[mu2/s]^2 + 80*zeta[2]) + G[1, 1, 1, 1, x]*
       (-76 - (30*I)*Pi + (-108 - (56*I)*Pi)*Log[mu2/s] + 40*Log[mu2/s]^2 + 
        92*zeta[2]) + G[0, 1, 0, 1, x]*(20 + (6 - (56*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 98*zeta[2]) + G[1, 1, 0, 0, x]*
       (-58 + (3*I)*Pi + (-45 - (14*I)*Pi)*Log[mu2/s] + 11*Log[mu2/s]^2 + 
        205*zeta[2]) + G[0, 0, 1, 1, x]*(129/2 + (18*I)*Pi + 
        (24 - (8*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 208*zeta[2]) + 
      G[0, 0, 0, x]*(-21 - (45*I)*Pi + (-45/2 + (40*I)*Pi)*Log[mu2/s]^2 + 
        (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(-41 - (21*I)*Pi - 162*zeta[2]) + 
        (9/2 - (112*I)*Pi)*zeta[2] - (140*zeta[3])/3) + 
      G[1, 1, 1, x]*(46 + (65*I)*Pi + (27 + (34*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(74 + (12*I)*Pi - 180*zeta[2]) + (27 - (98*I)*Pi)*
         zeta[2] - 44*zeta[3]) + G[0, 1, 0, x]*(119/4 + (61*I)*Pi + 
        (27 - (5*I)*Pi)*Log[mu2/s]^2 + (-117 + (89*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(61 + (33*I)*Pi + 96*zeta[2]) - 30*zeta[3]) + 
      Log[mu2/s]^3*(2821/324 + ((325*I)/27)*Pi + (-1213/36 - ((32*I)/3)*Pi)*
         zeta[2] - 10*zeta[3]) + G[1, 0, 1, x]*(-165/4 - (65*I)*Pi + 
        (-27 - (6*I)*Pi)*Log[mu2/s]^2 + (75 + (58*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-70 - (12*I)*Pi + 116*zeta[2]) - 4*zeta[3]) + 
      (136711/324 + ((4273*I)/27)*Pi)*zeta[3] - (707*zeta[3]^2)/6 + 
      G[0, 0, 1, x]*(119/4 + (65*I)*Pi + (27 + (6*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(61 + (12*I)*Pi - 116*zeta[2]) + (-93 - (58*I)*Pi)*
         zeta[2] + 4*zeta[3]) + G[1, 1, 0, x]*(-165/4 - (61*I)*Pi + 
        (-27 + (5*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-70 - (33*I)*Pi - 
          96*zeta[2]) + (162 - (89*I)*Pi)*zeta[2] + 30*zeta[3]) + 
      G[0, 1, 1, x]*(-57/2 - (65*I)*Pi + (-27 - (34*I)*Pi)*Log[mu2/s]^2 + 
        (81 + (98*I)*Pi)*zeta[2] + Log[mu2/s]*(-65 - (12*I)*Pi + 
          180*zeta[2]) + 44*zeta[3]) + G[1, 0, 0, x]*(53/2 + (45*I)*Pi + 
        (45/2 - (40*I)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + 
        (-279/2 + (112*I)*Pi)*zeta[2] + Log[mu2/s]*(50 + (21*I)*Pi + 
          162*zeta[2]) + (140*zeta[3])/3) + 
      zeta[2]*(91049/324 + ((31*I)/9)*Pi + (-3923/18 + ((502*I)/3)*Pi)*
         zeta[3]) + G[0, 1, x]*(141/8 + ((23*I)/4)*Pi + 
        ((28*I)/3)*Pi*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/3 + 
        Log[mu2/s]^2*(2 - 90*zeta[2]) + (37/2 - (30*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/2 + (12 - (116*I)*Pi)*zeta[2] - (200*zeta[3])/3) + 
        (72 - ((602*I)/3)*Pi)*zeta[3] - (483*zeta[4])/2) + 
      G[1, 0, x]*(141/8 - ((41*I)/4)*Pi + (8*I)*Pi*Log[mu2/s]^3 + 
        (7*Log[mu2/s]^4)/3 + Log[mu2/s]^2*(2 - ((9*I)/2)*Pi - 61*zeta[2]) + 
        (46 - ((27*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(9/2 - (16*I)*Pi + 
          (27 - (52*I)*Pi)*zeta[2] - (404*zeta[3])/3) + 
        (-9 - (220*I)*Pi)*zeta[3] - (283*zeta[4])/2) + 
      (22103/144 + ((2203*I)/16)*Pi)*zeta[4] + Log[mu2/s]^2*
       (-13469/324 + ((229*I)/108)*Pi + (-1585/18 - ((105*I)/4)*Pi)*zeta[2] + 
        (28/9 - ((11*I)/3)*Pi)*zeta[3] + (1435*zeta[4])/16) + 
      G[0, 0, x]*(-33/8 + ((41*I)/4)*Pi - (8*I)*Pi*Log[mu2/s]^3 - 
        (7*Log[mu2/s]^4)/3 + (2 + ((117*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-2 + ((9*I)/2)*Pi + 61*zeta[2]) + 
        (-30 + (220*I)*Pi)*zeta[3] + Log[mu2/s]*(3/2 + (16*I)*Pi + 
          (45 + (52*I)*Pi)*zeta[2] + (404*zeta[3])/3) + (283*zeta[4])/2) + 
      G[1, 1, x]*(-249/8 - ((23*I)/4)*Pi - ((28*I)/3)*Pi*Log[mu2/s]^3 - 
        (7*Log[mu2/s]^4)/3 + (-125 - (15*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-2 + 90*zeta[2]) + (-33 + ((602*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-21/2 + (-84 + (116*I)*Pi)*zeta[2] + (200*zeta[3])/3) + 
        (483*zeta[4])/2) + Log[mu2/s]*(-546815/1944 - ((18653*I)/162)*Pi + 
        (3742/27 + ((371*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(725/108 - ((95*I)/3)*Pi + (643*zeta[3])/3) + 
        (13447/48 + ((859*I)/4)*Pi)*zeta[4] - 181*zeta[5]) + 
      G[0, x]*(-193/8 - (32*I)*Pi + (-7/4 - ((25*I)/12)*Pi)*Log[mu2/s]^4 - 
        (5*Log[mu2/s]^5)/12 + Log[mu2/s]^3*(-28/3 - (7*I)*Pi + 
          (161*zeta[2])/6) + zeta[2]*(541/4 + (7*I)*Pi - (719*zeta[3])/3) + 
        (128/3 + (17*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-27 - (28*I)*Pi + 
          (81/2 + ((71*I)/2)*Pi)*zeta[2] + (13*zeta[3])/3) + 
        Log[mu2/s]*(-91/2 - (48*I)*Pi + (128 + (18*I)*Pi)*zeta[2] + 
          (41 - ((166*I)/3)*Pi)*zeta[3] - (4173*zeta[4])/8) + 
        (-1545/8 - ((3581*I)/8)*Pi)*zeta[4] - 44*zeta[5]) + 
      (-2321/30 + (423*I)*Pi)*zeta[5] + 
      G[1, x]*(193/8 + (-27/2 - (30*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(3 + (27 - (5*I)*Pi)*zeta[2] + 5*zeta[3]) + 
        zeta[2]*(205/4 + (61*I)*Pi + 179*zeta[3]) + (-1197/4 + (386*I)*Pi)*
         zeta[4] + Log[mu2/s]*(27/2 + (79 + (33*I)*Pi)*zeta[2] + 
          (-27 + (74*I)*Pi)*zeta[3] + 255*zeta[4]) + 44*zeta[5]) + 
      (96575*zeta[6])/192) + (9939/128 + ((95*I)/4)*Pi + 
      (-10 - ((3*I)/2)*Pi)*G[1, 1, 1, 0, x] + 66*G[1, 1, 1, 1, x] - 
      17*G[0, 0, 1, 0, 0, x] + 21*G[0, 1, 1, 0, 0, x] + 
      24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
      72*G[0, 1, 1, 1, 1, x] + 9*G[1, 0, 1, 0, 0, x] + 
      33*G[1, 0, 1, 0, 1, x] + 33*G[1, 0, 1, 1, 0, x] - 
      72*G[1, 0, 1, 1, 1, x] - 35*G[1, 1, 0, 0, 0, x] + 
      47*G[1, 1, 0, 0, 1, x] + 47*G[1, 1, 0, 1, 0, x] - 
      48*G[1, 1, 0, 1, 1, x] - (3*G[1, 1, 1, 0, 0, x])/2 + 
      62*G[0, 0, 0, 0, 0, 0, x] - 34*G[0, 0, 0, 0, 0, 1, x] - 
      34*G[0, 0, 0, 0, 1, 0, x] + 14*G[0, 0, 0, 0, 1, 1, x] - 
      20*G[0, 0, 0, 1, 0, 1, x] - 20*G[0, 0, 0, 1, 1, 0, x] + 
      32*G[0, 0, 0, 1, 1, 1, x] + 28*G[0, 0, 1, 0, 0, 0, x] - 
      28*G[0, 0, 1, 0, 0, 1, x] - 28*G[0, 0, 1, 0, 1, 0, x] + 
      20*G[0, 0, 1, 0, 1, 1, x] - 8*G[0, 0, 1, 1, 0, 1, x] - 
      8*G[0, 0, 1, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, 1, x] + 
      22*G[0, 1, 0, 0, 0, 0, x] - 10*G[0, 1, 0, 0, 0, 1, x] - 
      10*G[0, 1, 0, 0, 1, 0, x] - 2*G[0, 1, 0, 0, 1, 1, x] - 
      12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] + 
      24*G[0, 1, 0, 1, 1, 1, x] + 16*G[0, 1, 1, 0, 0, 0, x] - 
      16*G[0, 1, 1, 0, 0, 1, x] - 16*G[0, 1, 1, 0, 1, 0, x] + 
      16*G[0, 1, 1, 0, 1, 1, x] - 14*G[1, 0, 0, 0, 0, 0, x] + 
      10*G[1, 0, 0, 0, 0, 1, x] + 10*G[1, 0, 0, 0, 1, 0, x] - 
      6*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
      4*G[1, 0, 0, 1, 1, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] - 
      6*G[1, 0, 1, 0, 0, 0, x] + 6*G[1, 0, 1, 0, 0, 1, x] + 
      6*G[1, 0, 1, 0, 1, 0, x] - 6*G[1, 0, 1, 0, 1, 1, x] + 
      2*G[1, 1, 0, 0, 0, 0, x] - 2*G[1, 1, 0, 0, 0, 1, x] - 
      2*G[1, 1, 0, 0, 1, 0, x] + 2*G[1, 1, 0, 0, 1, 1, x] + 
      G[0, 0, 0, 0, 0, x]*(-113/2 - 28*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-36 - 16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-67 - 12*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-7 - 12*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(2 - 12*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (44 - 4*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(44 - 4*Log[mu2/s]) + 
      (5/16 + ((5*I)/24)*Pi)*Log[mu2/s]^5 + (5*Log[mu2/s]^6)/144 + 
      G[1, 0, 0, 0, 0, x]*(-102 + 4*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-9 + 4*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(36 + 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(36 + 8*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (33 + 12*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(33 + 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(44 + 20*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (44 + 20*Log[mu2/s]) + G[1, 1, 1, x]*(-157 + (12*I)*Pi - 
        44*Log[mu2/s] - 48*zeta[2]) + G[1, 0, 0, 0, x]*
       (123 - (14*I)*Pi + 44*Log[mu2/s] - 20*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-86 - I*Pi - 36*Log[mu2/s] - 18*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-86 + (6*I)*Pi - 36*Log[mu2/s] - 16*zeta[2]) + 
      G[1, 0, 1, 1, x]*(127/2 - (3*I)*Pi + 36*Log[mu2/s] - 6*zeta[2]) + 
      Log[mu2/s]^4*(217/96 + ((4*I)/3)*Pi - (161*zeta[2])/48) + 
      G[1, 1, 0, 1, x]*(-10 - I*Pi + 2*zeta[2]) + G[1, 1, 0, 0, x]*
       (-121/4 + (5*I)*Pi - 7*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 1, 1, 1, x]*(90 + 48*Log[mu2/s] + 16*zeta[2]) + 
      G[0, 1, 0, 0, x]*(15 - (26*I)*Pi + 8*Log[mu2/s] + 28*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-137/2 - 26*Log[mu2/s] + 34*zeta[2]) + 
      G[0, 0, 1, 1, x]*(34 + (4*I)*Pi + 4*Log[mu2/s] + 4*Log[mu2/s]^2 + 
        42*zeta[2]) + G[0, 1, 1, 0, x]*(-137/2 + (19*I)*Pi - 26*Log[mu2/s] + 
        44*zeta[2]) + G[0, 0, 0, 0, x]*(613/4 + ((73*I)/2)*Pi + 
        49*Log[mu2/s] + 4*Log[mu2/s]^2 + 66*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-219/2 + (6*I)*Pi - 40*Log[mu2/s] - 4*Log[mu2/s]^2 + 
        76*zeta[2]) + G[0, 0, 1, 0, x]*(-219/2 - (21*I)*Pi - 40*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 78*zeta[2]) + G[0, 0, 0, x]*(-185 - ((79*I)/2)*Pi - 
        (61*Log[mu2/s]^2)/4 + Log[mu2/s]*(-333/4 - ((43*I)/2)*Pi - 
          40*zeta[2]) - (329*zeta[2])/4 - 60*zeta[3]) + 
      G[0, 0, 1, x]*(355/2 + ((3*I)/2)*Pi + 14*Log[mu2/s]^2 + 
        Log[mu2/s]*(77 - (8*I)*Pi - 36*zeta[2]) - 101*zeta[2] - 10*zeta[3]) + 
      G[0, 1, 1, x]*(-299/4 - ((35*I)/2)*Pi - 12*Log[mu2/s]^2 + 
        Log[mu2/s]*(-39 - (2*I)*Pi - 12*zeta[2]) - 77*zeta[2] - 10*zeta[3]) + 
      G[0, 1, 0, x]*(355/2 + ((47*I)/2)*Pi + 14*Log[mu2/s]^2 + 
        Log[mu2/s]*(77 + (10*I)*Pi - 32*zeta[2]) - 114*zeta[2] - 8*zeta[3]) + 
      Log[mu2/s]^3*(253/24 + ((41*I)/6)*Pi + (-109/8 - ((61*I)/12)*Pi)*
         zeta[2] - (50*zeta[3])/9) + G[1, 1, 0, x]*(95/2 - ((117*I)/4)*Pi + 
        (11 - (7*I)*Pi)*Log[mu2/s] - (223*zeta[2])/2 - 2*zeta[3]) + 
      (-1781/24 - ((1331*I)/12)*Pi)*zeta[3] + (1579*zeta[3]^2)/18 + 
      G[1, 0, 1, x]*(95/2 - ((23*I)/2)*Pi - 104*zeta[2] + 
        Log[mu2/s]*(11 + 4*zeta[2]) + 2*zeta[3]) + 
      G[1, 0, 0, x]*(-173/8 + ((61*I)/2)*Pi - (239*zeta[2])/2 + 
        Log[mu2/s]*(-13/2 + (8*I)*Pi + 8*zeta[2]) + 14*zeta[3]) + 
      zeta[2]*(20693/32 + ((77*I)/2)*Pi + (125 + ((149*I)/3)*Pi)*zeta[3]) + 
      G[0, 1, x]*(-621/4 + ((219*I)/4)*Pi + (345/2 - (24*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-6 + (2*I)*Pi + 4*zeta[2]) + 52*zeta[3] + 
        Log[mu2/s]*(-48 + (26*I)*Pi + 86*zeta[2] + 4*zeta[3]) - 22*zeta[4]) + 
      G[1, 0, x]*(-621/4 - ((177*I)/8)*Pi - 6*Log[mu2/s]^2 + 
        (971/4 - ((29*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-48 - ((15*I)/2)*Pi + 
          89*zeta[2] - 4*zeta[3]) + (77*zeta[3])/2 - 20*zeta[4]) + 
      (2611/64 - ((81*I)/8)*Pi)*zeta[4] + x^2*(18*G[0, 0, 0, 0, x] - 
        6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 6*G[0, 1, 0, 1, x] - 
        6*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 
        6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 6*G[1, 1, 0, 1, x] - 
        6*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*
         (-15 - 12*Log[mu2/s]) + G[1, 1, 1, x]*(-15 - 12*Log[mu2/s]) + 
        G[0, 0, 1, x]*(15/2 + 6*Log[mu2/s]) + G[0, 1, 0, x]*
         (15/2 + 6*Log[mu2/s]) + G[1, 0, 1, x]*(15/2 + 6*Log[mu2/s]) + 
        G[1, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + (255*zeta[2])/8 + 
        9*Log[mu2/s]^2*zeta[2] + G[0, 0, x]*(85/8 + (15*Log[mu2/s])/2 + 
          3*Log[mu2/s]^2 + (33*zeta[2])/2) + G[1, 1, x]*
         (85/8 + (15*Log[mu2/s])/2 + 3*Log[mu2/s]^2 + (33*zeta[2])/2) + 
        G[0, 1, x]*(-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + 
          (39*zeta[2])/2) + G[1, 0, x]*(-85/8 - (15*Log[mu2/s])/2 - 
          3*Log[mu2/s]^2 + (39*zeta[2])/2) + G[0, x]*((-45*zeta[2])/2 - 
          18*Log[mu2/s]*zeta[2] - 6*zeta[3]) + 
        G[1, x]*((-45*zeta[2])/2 - 18*Log[mu2/s]*zeta[2] - 6*zeta[3]) + 
        (15*zeta[3])/2 + Log[mu2/s]*((45*zeta[2])/2 + 6*zeta[3]) + 
        (27*zeta[4])/4) + G[1, 1, x]*(1971/8 - (25*I)*Pi + 11*Log[mu2/s]^2 + 
        (148 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(169/2 - (11*I)*Pi + 
          40*zeta[2]) + (63*zeta[3])/2 + (17*zeta[4])/2) + 
      G[0, 0, x]*(1567/16 + ((149*I)/4)*Pi + (5*Log[mu2/s]^3)/3 + 
        (2149/8 + ((89*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
         (97/8 + ((15*I)/4)*Pi + 8*zeta[2]) + (457*zeta[3])/6 + 
        Log[mu2/s]*(179/4 + (18*I)*Pi + (203*zeta[2])/2 + 28*zeta[3]) + 
        49*zeta[4]) + Log[mu2/s]^2*(551/16 + ((167*I)/8)*Pi + 
        (-249/16 - ((47*I)/4)*Pi)*zeta[2] + (-5 - ((50*I)/3)*Pi)*zeta[3] + 
        (2325*zeta[4])/32) + ((-I/2)*Pi*G[0, 0, 1, x] + 2*G[1, 0, 1, x] - 
        19*G[1, 1, 1, x] - G[0, 0, 1, 1, x]/2 - G[0, 1, 0, 1, x]/2 + 
        (-1/2 + I*Pi)*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] - 
        G[1, 0, 0, 1, x] + (-1 - (3*I)*Pi)*G[1, 0, 1, 0, x] + 
        G[1, 0, 1, 1, x] + (3*I)*Pi*G[1, 1, 1, 0, x] + G[0, 1, 1, 0, 0, x] - 
        3*G[1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 0, x] + 
        3*G[1, 1, 1, 0, 0, x] + G[0, 1, 1, x]*(17/4 + (I/2)*Pi - 
          Log[mu2/s]) + G[1, 1, 0, 0, x]*(7/2 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, x]*(2 + ((7*I)/2)*Pi + (2*I)*Pi*Log[mu2/s] - 7*zeta[2]) + 
        G[0, 1, 0, x]*((-I/2)*Pi - zeta[2]) + G[1, 0, 0, x]*
         ((-I)*Pi + 3*zeta[2]) + G[1, 0, x]*((2*I)*Pi + (1 + I*Pi)*zeta[2] - 
          2*Log[mu2/s]*zeta[2] - zeta[3]) + G[0, 1, x]*(((17*I)/4)*Pi - 
          I*Pi*Log[mu2/s] + (5 - I*Pi)*zeta[2] + zeta[3]) + 
        G[1, 1, x]*(267/8 - ((15*I)/2)*Pi + (19*Log[mu2/s])/2 - 
          (3*I)*Pi*zeta[2] + 3*zeta[3]) + G[1, x]*(((267*I)/8)*Pi + 
          (-133/4 - (3*I)*Pi)*zeta[2] + (4 + I*Pi)*zeta[3] + 
          Log[mu2/s]*(((19*I)/2)*Pi + (1 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
          (53*zeta[4])/4))/x + G[0, x]*(259/32 - ((963*I)/16)*Pi + 
        (-53/24 + ((3*I)/4)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/48 + 
        zeta[2]*(-1931/4 - ((95*I)/4)*Pi - 78*zeta[3]) + 
        Log[mu2/s]^2*(-19/4 - (I/2)*Pi - (379*zeta[2])/8 - 4*zeta[3]) + 
        (-403/3 + ((3*I)/2)*Pi)*zeta[3] + Log[mu2/s]*(-23/8 - ((51*I)/4)*Pi + 
          (-1787/8 - ((85*I)/4)*Pi)*zeta[2] - (206*zeta[3])/3 - 40*zeta[4]) - 
        (299*zeta[4])/32 - 47*zeta[5]) + (42 - (6*I)*Pi)*zeta[5] + 
      G[1, x]*(-439/8 + ((493*I)/8)*Pi + Log[mu2/s]^2*(-6 + (5*I)*Pi - 
          16*zeta[2]) + (-371/4 - ((17*I)/2)*Pi)*zeta[3] + 
        zeta[2]*(-1507/4 + ((45*I)/4)*Pi + 28*zeta[3]) + (117*zeta[4])/8 + 
        Log[mu2/s]*(-59/2 + ((49*I)/2)*Pi + (-144 + (5*I)*Pi)*zeta[2] - 
          27*zeta[3] + 17*zeta[4]) + 12*zeta[5]) + 
      Log[mu2/s]*(2257/32 + ((73*I)/2)*Pi + (-403/12 - ((164*I)/3)*Pi)*
         zeta[3] + zeta[2]*(629/4 - ((25*I)/2)*Pi + (517*zeta[3])/3) + 
        (3839/32 + ((141*I)/16)*Pi)*zeta[4] + 18*zeta[5]) + 
      (((-629*I)/8)*Pi + (24 + (3*I)*Pi)*G[1, 1, 1, 0, x] - 
        (13*G[0, 0, 1, 0, 0, x])/2 + (33*G[0, 1, 1, 0, 0, x])/2 - 
        48*G[0, 1, 1, 0, 1, x] - 48*G[0, 1, 1, 1, 0, x] + 
        144*G[0, 1, 1, 1, 1, x] + (13*G[1, 0, 1, 0, 0, x])/2 - 
        78*G[1, 0, 1, 0, 1, x] - 78*G[1, 0, 1, 1, 0, x] + 
        144*G[1, 0, 1, 1, 1, x] + 114*G[1, 1, 0, 0, 0, x] - 
        98*G[1, 1, 0, 0, 1, x] - 98*G[1, 1, 0, 1, 0, x] + 
        96*G[1, 1, 0, 1, 1, x] + 3*G[1, 1, 1, 0, 0, x] - 
        372*G[0, 0, 0, 0, 0, 0, x] + 204*G[0, 0, 0, 0, 0, 1, x] + 
        204*G[0, 0, 0, 0, 1, 0, x] - 84*G[0, 0, 0, 0, 1, 1, x] + 
        120*G[0, 0, 0, 1, 0, 1, x] + 120*G[0, 0, 0, 1, 1, 0, x] - 
        192*G[0, 0, 0, 1, 1, 1, x] - 168*G[0, 0, 1, 0, 0, 0, x] + 
        168*G[0, 0, 1, 0, 0, 1, x] + 168*G[0, 0, 1, 0, 1, 0, x] - 
        120*G[0, 0, 1, 0, 1, 1, x] + 48*G[0, 0, 1, 1, 0, 1, x] + 
        48*G[0, 0, 1, 1, 1, 0, x] - 144*G[0, 0, 1, 1, 1, 1, x] - 
        132*G[0, 1, 0, 0, 0, 0, x] + 60*G[0, 1, 0, 0, 0, 1, x] + 
        60*G[0, 1, 0, 0, 1, 0, x] + 12*G[0, 1, 0, 0, 1, 1, x] + 
        72*G[0, 1, 0, 1, 0, 1, x] + 72*G[0, 1, 0, 1, 1, 0, x] - 
        144*G[0, 1, 0, 1, 1, 1, x] - 96*G[0, 1, 1, 0, 0, 0, x] + 
        96*G[0, 1, 1, 0, 0, 1, x] + 96*G[0, 1, 1, 0, 1, 0, x] - 
        96*G[0, 1, 1, 0, 1, 1, x] + 84*G[1, 0, 0, 0, 0, 0, x] - 
        60*G[1, 0, 0, 0, 0, 1, x] - 60*G[1, 0, 0, 0, 1, 0, x] + 
        36*G[1, 0, 0, 0, 1, 1, x] - 24*G[1, 0, 0, 1, 0, 1, x] - 
        24*G[1, 0, 0, 1, 1, 0, x] + 48*G[1, 0, 0, 1, 1, 1, x] + 
        36*G[1, 0, 1, 0, 0, 0, x] - 36*G[1, 0, 1, 0, 0, 1, x] - 
        36*G[1, 0, 1, 0, 1, 0, x] + 36*G[1, 0, 1, 0, 1, 1, x] - 
        12*G[1, 1, 0, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 0, 1, x] + 
        12*G[1, 1, 0, 0, 1, 0, x] - 12*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 0, 1, x]*(-65 - 120*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (-65 - 120*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-84 - 72*Log[mu2/s]) + 
        G[0, 1, 0, 1, 0, x]*(-84 - 72*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (-55 - 48*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-55 - 48*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(20 - 24*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (255/2 - 24*Log[mu2/s]) - ((11*I)/24)*Pi*Log[mu2/s]^4 + 
        G[1, 0, 0, 0, 1, x]*(-83 + 24*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (-83 + 24*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(8 + 72*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(40 + 72*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (71 + 72*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(64 + 96*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(164 + 168*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (153 - ((7*I)/2)*Pi + 58*Log[mu2/s] + 24*Log[mu2/s]^2 - 
          468*zeta[2]) + G[0, 0, 0, 1, x]*(153 + I*Pi + 58*Log[mu2/s] + 
          24*Log[mu2/s]^2 - 456*zeta[2]) + G[0, 0, 0, 0, x]*
         (-817/4 - (4*I)*Pi - 103*Log[mu2/s] - 24*Log[mu2/s]^2 - 
          396*zeta[2]) + G[0, 1, 1, 0, x]*(265/2 + ((25*I)/2)*Pi + 
          44*Log[mu2/s] - 264*zeta[2]) + G[0, 0, 1, 1, x]*
         (-57/2 - (3*I)*Pi - 12*Log[mu2/s] - 24*Log[mu2/s]^2 - 252*zeta[2]) + 
        G[0, 1, 0, 1, x]*(265/2 + 44*Log[mu2/s] - 204*zeta[2]) + 
        G[0, 1, 0, 0, x]*(1/4 - (8*I)*Pi + 5*Log[mu2/s] - 168*zeta[2]) + 
        G[0, 1, 1, 1, x]*(-256 - 96*Log[mu2/s] - 96*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-81/2 + (6*I)*Pi - 10*Log[mu2/s] - 24*zeta[2]) + 
        G[1, 1, 0, 1, x]*(24 - (2*I)*Pi - 12*zeta[2]) + 
        Log[mu2/s]^3*(((-11*I)/4)*Pi + 9*zeta[2]) + G[1, 0, 1, 1, x]*
         (-171 - (6*I)*Pi - 72*Log[mu2/s] + 36*zeta[2]) + 
        G[1, 1, 1, x]*((24*I)*Pi + 96*zeta[2]) + G[1, 0, 1, 0, x]*
         (319/2 + (I/2)*Pi + 72*Log[mu2/s] + 96*zeta[2]) + 
        G[1, 0, 0, 1, x]*(319/2 + (9*I)*Pi + 72*Log[mu2/s] + 108*zeta[2]) + 
        G[1, 0, 0, 0, x]*(-149 - ((23*I)/2)*Pi - 56*Log[mu2/s] + 
          120*zeta[2]) + zeta[2]*(-719 - ((355*I)/4)*Pi - (727*zeta[3])/4) + 
        G[1, 0, 0, x]*(193/8 + ((61*I)/4)*Pi - (11*Log[mu2/s]^2)/4 + 
          Log[mu2/s]*(19/4 + ((21*I)/2)*Pi - 48*zeta[2]) + (765*zeta[2])/4 - 
          84*zeta[3]) + G[1, 0, 1, x]*(-87 - ((59*I)/2)*Pi + 
          Log[mu2/s]*(-18 - 24*zeta[2]) + 240*zeta[2] - 12*zeta[3]) + 
        (311/8 - ((199*I)/4)*Pi)*zeta[3] - 108*zeta[3]^2 + 
        G[1, 1, 0, x]*(-87 - ((69*I)/2)*Pi + (-18 - (10*I)*Pi)*Log[mu2/s] + 
          291*zeta[2] + 12*zeta[3]) + G[0, 1, 0, x]*
         (-1077/4 + ((79*I)/4)*Pi - 20*Log[mu2/s]^2 + (409*zeta[2])/2 + 
          Log[mu2/s]*(-113 + (9*I)*Pi + 192*zeta[2]) + 48*zeta[3]) + 
        G[0, 1, 1, x]*(289 - ((3*I)/2)*Pi + 24*Log[mu2/s]^2 + 186*zeta[2] + 
          Log[mu2/s]*(122 - (4*I)*Pi + 72*zeta[2]) + 60*zeta[3]) + 
        G[0, 0, 1, x]*(-1077/4 + ((23*I)/2)*Pi - 20*Log[mu2/s]^2 + 
          163*zeta[2] + Log[mu2/s]*(-113 + (6*I)*Pi + 216*zeta[2]) + 
          60*zeta[3]) + G[0, 0, 0, x]*(1007/4 + ((167*I)/4)*Pi + 
          23*Log[mu2/s]^2 + (257*zeta[2])/2 + Log[mu2/s]*
           (93 + I*Pi + 240*zeta[2]) + 360*zeta[3]) + 
        G[0, 0, x]*(-3391/16 - ((267*I)/4)*Pi - Log[mu2/s]^3/3 + 
          Log[mu2/s]^2*(-17/8 + (2*I)*Pi - 48*zeta[2]) + (-2999/8 - (5*I)*Pi)*
           zeta[2] + Log[mu2/s]*(-197/4 - ((97*I)/4)*Pi - (267*zeta[2])/2 - 
            168*zeta[3]) - (511*zeta[3])/3 - 294*zeta[4]) + 
        Log[mu2/s]^2*(((-131*I)/8)*Pi + (-11/2 + (13*I)*Pi)*zeta[2] - 
          (67*zeta[3])/4 - 102*zeta[4]) + G[1, 1, x]*((-87*I)*Pi + 
          Log[mu2/s]*((-18*I)*Pi - 64*zeta[2]) + (-147 - I*Pi)*zeta[2] - 
          51*zeta[3] - 51*zeta[4]) + (-180 - ((397*I)/16)*Pi)*zeta[4] + 
        G[1, 0, x]*(783/4 - ((23*I)/8)*Pi + (6 - ((11*I)/4)*Pi)*
           Log[mu2/s]^2 + (-827/2 - ((31*I)/4)*Pi)*zeta[2] - 61*zeta[3] + 
          Log[mu2/s]*(60 - ((5*I)/4)*Pi - 177*zeta[2] + 24*zeta[3]) + 
          120*zeta[4]) + G[0, 1, x]*(783/4 + ((319*I)/4)*Pi + 
          Log[mu2/s]^2*(6 + (4*I)*Pi - 24*zeta[2]) + (-495 - ((67*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(60 + (21*I)*Pi - 180*zeta[2] - 24*zeta[3]) - 
          (47*zeta[3])/2 + 132*zeta[4]) + Log[mu2/s]*((-52*I)*Pi + 
          zeta[2]*(-795/4 - (9*I)*Pi - 336*zeta[3]) + (39/4 + ((103*I)/6)*Pi)*
           zeta[3] - (297*zeta[4])/2 - 144*zeta[5]) + 
        G[1, x]*(((783*I)/4)*Pi + Log[mu2/s]^2*((6*I)*Pi + 16*zeta[2]) + 
          zeta[2]*(201 + (16*I)*Pi - 168*zeta[3]) + (37 + (7*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((60*I)*Pi + (84 + (6*I)*Pi)*zeta[2] - 2*zeta[3] - 
            102*zeta[4]) - (153*zeta[4])/4 - 72*zeta[5]) - 154*zeta[5] + 
        G[0, x]*(-629/8 - ((1091*I)/16)*Pi + (-11/4 - ((13*I)/6)*Pi)*
           Log[mu2/s]^3 - (11*Log[mu2/s]^4)/24 + (285/2 + ((31*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]^2*(-131/8 - ((35*I)/8)*Pi + 59*zeta[2] + 
            24*zeta[3]) + zeta[2]*(939 + ((541*I)/8)*Pi + 468*zeta[3]) - 
          (85*zeta[4])/16 + Log[mu2/s]*(-52 - (22*I)*Pi + 
            (717/2 + ((25*I)/2)*Pi)*zeta[2] + (356*zeta[3])/3 + 
            240*zeta[4]) + 282*zeta[5]) - (513*zeta[6])/4)/(1 - x) + 
      x*(-13575/128 - ((2925*I)/32)*Pi - G[1, 0, 0, x]/2 - 
        (23*G[0, 0, 0, 0, x])/2 + (5*G[0, 0, 0, 1, x])/2 + 
        (5*G[0, 0, 1, 0, x])/2 + (5*G[0, 0, 1, 1, x])/2 + 
        5*G[0, 1, 0, 1, x] + 5*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 
        8*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
        4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
        12*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*(-29/4 - 5*Log[mu2/s]) + 
        G[0, 1, 0, x]*(-29/4 - 5*Log[mu2/s]) + G[1, 0, 1, x]*
         (-17/4 - 4*Log[mu2/s]) + G[1, 1, 0, x]*(-17/4 - 4*Log[mu2/s]) + 
        (-5/16 - ((5*I)/24)*Pi)*Log[mu2/s]^5 - (5*Log[mu2/s]^6)/144 + 
        G[0, 1, 1, x]*(5/2 + Log[mu2/s]) + G[1, 1, 1, x]*
         (15 + 8*Log[mu2/s]) + G[0, 0, 0, x]*(6 + 9*Log[mu2/s]) + 
        G[1, 0, x]*(189/8 - (I/4)*Pi + (9*Log[mu2/s])/2 + 2*Log[mu2/s]^2 - 
          22*zeta[2]) + G[1, 1, x]*(-297/8 + (I/4)*Pi - (21*Log[mu2/s])/2 - 
          2*Log[mu2/s]^2 - 15*zeta[2]) + G[0, 1, x]*(189/8 - (I/4)*Pi + 
          (9*Log[mu2/s])/2 + 2*Log[mu2/s]^2 - (27*zeta[2])/2) + 
        G[0, 0, x]*(-81/8 + (I/4)*Pi + (3*Log[mu2/s])/2 - 2*Log[mu2/s]^2 - 
          8*zeta[2]) + Log[mu2/s]^4*(-239/96 - ((25*I)/16)*Pi + 
          (161*zeta[2])/48) + G[1, x]*(193/8 + 3*Log[mu2/s]^2 + 
          (57*zeta[2])/4 + Log[mu2/s]*(27/2 + 13*zeta[2]) - zeta[3]/2) + 
        (6043/24 + ((1391*I)/12)*Pi)*zeta[3] - (1255*zeta[3]^2)/18 + 
        Log[mu2/s]^3*(-145/12 - ((239*I)/24)*Pi + (145/8 + ((61*I)/12)*Pi)*
           zeta[2] + (50*zeta[3])/9) + G[0, x]*(-193/8 - 3*Log[mu2/s]^2 + 
          (81*zeta[2])/4 + Log[mu2/s]*(-27/2 + 14*zeta[2]) + 11*zeta[3]) + 
        zeta[2]*(3497/32 + ((285*I)/8)*Pi + (-142 - ((149*I)/3)*Pi)*
           zeta[3]) + Log[mu2/s]^2*(-671/16 - ((145*I)/4)*Pi + 
          (1213/16 + ((135*I)/8)*Pi)*zeta[2] + (22 + ((50*I)/3)*Pi)*zeta[3] - 
          (1781*zeta[4])/32) + (-93/64 + ((345*I)/32)*Pi)*zeta[4] + 
        (9/2 + (6*I)*Pi)*zeta[5] + Log[mu2/s]*(-2925/32 - ((671*I)/8)*Pi + 
          zeta[2]*(1331/8 + ((353*I)/8)*Pi - (349*zeta[3])/3) + 
          (1331/12 + (44*I)*Pi)*zeta[3] + (-2655/32 - ((141*I)/16)*Pi)*
           zeta[4] + 6*zeta[5]) - (14291*zeta[6])/128) + 
      (17027*zeta[6])/128 + ((24 - (2*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
        (24 + (3*I)*Pi)*G[0, 1, 1, 1, 0, x] - 9*G[1, 0, 1, 0, 1, x] + 
        (-9 - (5*I)*Pi)*G[1, 0, 1, 1, 0, x] + (3*I)*Pi*G[1, 1, 0, 0, 0, x] + 
        (3 + (2*I)*Pi)*G[1, 1, 0, 0, 1, x] + (3 - I*Pi)*G[1, 1, 0, 1, 0, x] + 
        395*G[0, 0, 0, 0, 0, 0, x] - 170*G[0, 0, 0, 0, 0, 1, x] - 
        170*G[0, 0, 0, 0, 1, 0, x] + 76*G[0, 0, 0, 0, 1, 1, x] - 
        17*G[0, 0, 0, 1, 0, 0, x] - 102*G[0, 0, 0, 1, 0, 1, x] - 
        102*G[0, 0, 0, 1, 1, 0, x] + 168*G[0, 0, 0, 1, 1, 1, x] + 
        122*G[0, 0, 1, 0, 0, 0, x] - 162*G[0, 0, 1, 0, 0, 1, x] - 
        162*G[0, 0, 1, 0, 1, 0, x] + 118*G[0, 0, 1, 0, 1, 1, x] + 
        23*G[0, 0, 1, 1, 0, 0, x] - 48*G[0, 0, 1, 1, 0, 1, x] - 
        48*G[0, 0, 1, 1, 1, 0, x] + 144*G[0, 0, 1, 1, 1, 1, x] + 
        89*G[0, 1, 0, 0, 0, 0, x] - 62*G[0, 1, 0, 0, 0, 1, x] - 
        62*G[0, 1, 0, 0, 1, 0, x] - 6*G[0, 1, 0, 0, 1, 1, x] + 
        9*G[0, 1, 0, 1, 0, 0, x] - 78*G[0, 1, 0, 1, 0, 1, x] - 
        78*G[0, 1, 0, 1, 1, 0, x] + 144*G[0, 1, 0, 1, 1, 1, x] + 
        116*G[0, 1, 1, 0, 0, 0, x] - 98*G[0, 1, 1, 0, 0, 1, x] - 
        98*G[0, 1, 1, 0, 1, 0, x] + 96*G[0, 1, 1, 0, 1, 1, x] + 
        3*G[0, 1, 1, 1, 0, 0, x] - 90*G[1, 0, 0, 0, 0, 0, x] + 
        50*G[1, 0, 0, 0, 0, 1, x] + 50*G[1, 0, 0, 0, 1, 0, x] - 
        32*G[1, 0, 0, 0, 1, 1, x] + 5*G[1, 0, 0, 1, 0, 0, x] + 
        22*G[1, 0, 0, 1, 0, 1, x] + 22*G[1, 0, 0, 1, 1, 0, x] - 
        48*G[1, 0, 0, 1, 1, 1, x] - 26*G[1, 0, 1, 0, 0, 0, x] + 
        36*G[1, 0, 1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, 1, 0, x] - 
        36*G[1, 0, 1, 0, 1, 1, x] - 5*G[1, 0, 1, 1, 0, 0, x] + 
        13*G[1, 1, 0, 0, 0, 0, x] - 10*G[1, 1, 0, 0, 0, 1, x] - 
        10*G[1, 1, 0, 0, 1, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] - 
        G[1, 1, 0, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(-40 + (45*I)*Pi - 
          180*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-64 - 96*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(-39 - (6*I)*Pi - 72*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(5 + (2*I)*Pi - 64*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(5 - (25*I)*Pi - 52*Log[mu2/s]) + 
        G[1, 0, 0, 0, 1, x]*(-9 - (2*I)*Pi - 20*Log[mu2/s]) + 
        G[1, 0, 0, 1, 0, x]*(-9 + (7*I)*Pi - 20*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-40 + (8*I)*Pi - 10*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(-2 + (8*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(13 - (30*I)*Pi + 10*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(13 - (2*I)*Pi + 24*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(6 - (14*I)*Pi + 26*Log[mu2/s]) + 
        G[0, 0, 1, 0, 1, x]*(28 + 44*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (28 + (19*I)*Pi + 44*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
         (27 + (3*I)*Pi + 72*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (27 + (4*I)*Pi + 72*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
         (21 + (6*I)*Pi + 100*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
         (21 - (19*I)*Pi + 100*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (18 + (10*I)*Pi + (6 + (4*I)*Pi)*Log[mu2/s] - 106*zeta[2]) + 
        G[1, 0, 0, 0, x]*(12 + (3 + (8*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 
          98*zeta[2]) + G[1, 0, 1, 0, x]*(18 - (5*I)*Pi + 
          (6 - (2*I)*Pi)*Log[mu2/s] - 97*zeta[2]) + G[1, 0, 1, 1, x]*
         ((-9*I)*Pi - 32*zeta[2]) + G[1, 1, 0, 1, x]*((3*I)*Pi + 8*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-35/4 + ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 + (35*zeta[2])/2) + G[0, 1, 1, 1, x]*
         ((24*I)*Pi + 96*zeta[2]) + G[0, 1, 0, 0, x]*(-17/4 + ((59*I)/2)*Pi + 
          (-5/2 + (17*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
          (311*zeta[2])/2) + G[0, 1, 0, 1, x]*(-54 - (30*I)*Pi - 
          18*Log[mu2/s] + 224*zeta[2]) + G[0, 0, 1, 1, x]*
         (57 - (10*I)*Pi + (26 - (4*I)*Pi)*Log[mu2/s] + 24*Log[mu2/s]^2 + 
          254*zeta[2]) + G[0, 1, 1, 0, x]*(-54 - (34*I)*Pi + 
          (-18 - (10*I)*Pi)*Log[mu2/s] + 287*zeta[2]) + 
        G[0, 0, 0, 0, x]*(29/4 - ((23*I)/2)*Pi + (15/2 - (31*I)*Pi)*
           Log[mu2/s] + (49*Log[mu2/s]^2)/2 + (675*zeta[2])/2) + 
        G[0, 0, 0, 1, x]*(-87/2 + (8*I)*Pi + (-18 - (4*I)*Pi)*Log[mu2/s] - 
          20*Log[mu2/s]^2 + 392*zeta[2]) + G[0, 0, 1, 0, x]*
         (-87/2 + (23*I)*Pi + (-18 + (14*I)*Pi)*Log[mu2/s] - 
          20*Log[mu2/s]^2 + 425*zeta[2]) + G[0, 0, 0, x]*
         (-67 - ((107*I)/4)*Pi + (5 + ((17*I)/2)*Pi)*Log[mu2/s]^2 + 
          (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(19/2 - (I/2)*Pi - 190*zeta[2]) + 
          (-32 + ((35*I)/2)*Pi)*zeta[2] - (1001*zeta[3])/3) + 
        G[0, 1, 1, x]*((-54*I)*Pi + Log[mu2/s]*((-18*I)*Pi - 64*zeta[2]) + 
          (-19 - I*Pi)*zeta[2] - 51*zeta[3]) + G[0, 1, 0, x]*
         (315/4 - ((89*I)/4)*Pi + (6 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(36 - ((17*I)/2)*Pi - 200*zeta[2]) + 
          (-58 - ((41*I)/2)*Pi)*zeta[2] - 43*zeta[3]) + 
        G[0, 0, 1, x]*(315/4 + ((99*I)/2)*Pi + (6 + (4*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(36 + (20*I)*Pi - 212*zeta[2]) + (-134 - (35*I)*Pi)*
           zeta[2] - 23*zeta[3]) + G[1, 1, 0, x]*(((-35*I)/4)*Pi - 
          (I/2)*Pi*Log[mu2/s]^2 + (-6 + ((7*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) - 8*zeta[3]) + 
        G[1, 0, 1, x]*((18*I)*Pi + (2 + (3*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((6*I)*Pi + 16*zeta[2]) - zeta[3]) + 
        Log[mu2/s]^3*(((2*I)/3)*Pi*zeta[2] - (2*zeta[3])/3) + 
        (-299/4 + ((425*I)/2)*Pi)*zeta[3] + (605*zeta[3]^2)/6 + 
        G[1, 0, 0, x]*(4 + ((79*I)/4)*Pi + (-5/2 - I*Pi)*Log[mu2/s]^2 - 
          (2*Log[mu2/s]^3)/3 + (10 - (9*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-41/4 + (4*I)*Pi + 29*zeta[2]) + (232*zeta[3])/3) + 
        zeta[2]*(((299*I)/4)*Pi + (21 - ((23*I)/6)*Pi)*zeta[3]) + 
        G[1, 0, x]*((4*I)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
          (-175/4 - ((13*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(((-5*I)/2)*Pi + 
            (21*zeta[2])/2) + Log[mu2/s]*(((-41*I)/4)*Pi + (-9/2 + (10*I)*Pi)*
             zeta[2] - 16*zeta[3]) + (10 + ((4*I)/3)*Pi)*zeta[3] - 
          (447*zeta[4])/4) + G[0, 1, x]*(((315*I)/4)*Pi + 
          (12 + (21*I)*Pi)*zeta[2] + Log[mu2/s]^2*((6*I)*Pi + 16*zeta[2]) + 
          Log[mu2/s]*((36*I)*Pi + (4 + (6*I)*Pi)*zeta[2] - 2*zeta[3]) + 
          (-22 - I*Pi)*zeta[3] - (393*zeta[4])/4) + 
        (2387/16 + ((1283*I)/8)*Pi)*zeta[4] + G[1, 1, x]*
         ((3*I)*Pi*zeta[2] + (-3 + (4*I)*Pi)*zeta[3] + 34*zeta[4]) + 
        Log[mu2/s]^2*(((17*I)/2)*Pi*zeta[2] + (-17/2 + ((13*I)/2)*Pi)*
           zeta[3] + (337*zeta[4])/8) + G[0, 0, x]*(1239/8 + ((75*I)/2)*Pi + 
          (-25/12 - (I/2)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/24 + 
          (621/8 + ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
           (-59/8 + ((19*I)/4)*Pi + (99*zeta[2])/4) + (35/3 + (13*I)*Pi)*
           zeta[3] + Log[mu2/s]*(103/4 + ((123*I)/4)*Pi + 
            (53/4 - ((41*I)/2)*Pi)*zeta[2] + (464*zeta[3])/3) + 
          (4513*zeta[4])/16) + G[0, x]*(((1239*I)/8)*Pi - 
          ((11*I)/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-25*I)/12)*Pi + 
            9*zeta[2]) + zeta[2]*(-1673/4 - ((557*I)/8)*Pi - 
            (1051*zeta[3])/2) + Log[mu2/s]^2*(((-59*I)/8)*Pi + 
            ((47*I)/4)*Pi*zeta[2] - (31*zeta[3])/2) + 
          (303/4 - ((281*I)/6)*Pi)*zeta[3] + Log[mu2/s]*(((103*I)/4)*Pi + 
            (-401/4 - ((43*I)/4)*Pi)*zeta[2] + (43/2 + ((11*I)/3)*Pi)*
             zeta[3] - 231*zeta[4]) + (119/4 - ((15*I)/16)*Pi)*zeta[4] - 
          282*zeta[5]) + (11/2 - (28*I)*Pi)*zeta[5] + 
        G[1, x]*(Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
          (-107/4 + ((73*I)/2)*Pi)*zeta[3] + zeta[2]*(((107*I)/4)*Pi + 
            (307*zeta[3])/2) + (91/4 - ((19*I)/4)*Pi)*zeta[4] + 
          Log[mu2/s]*(((15*I)/2)*Pi*zeta[2] + (-15/2 + (7*I)*Pi)*zeta[3] + 
            53*zeta[4]) + 62*zeta[5]) + Log[mu2/s]*
         ((-185/4 + ((145*I)/2)*Pi)*zeta[3] + zeta[2]*(((185*I)/4)*Pi + 
            307*zeta[3]) + (223/8 - ((65*I)/4)*Pi)*zeta[4] + 124*zeta[5]) + 
        (4067*zeta[6])/32)/(1 - x)^2)/Nc^2 + 
    Nc^2*(-14835725/31104 + ((513751*I)/1944)*Pi + 
      (93*I)*Pi*G[0, 0, 0, 1, 0, x] - (107*I)*Pi*G[0, 0, 1, 1, 0, x] - 
      (37*I)*Pi*G[0, 1, 0, 1, 0, x] + (57*I)*Pi*G[0, 1, 1, 1, 0, x] + 
      (5*I)*Pi*G[1, 0, 0, 1, 0, x] - (7*I)*Pi*G[1, 0, 1, 1, 0, x] - 
      I*Pi*G[1, 1, 0, 1, 0, x] + (-367/6 + (2*I)*Pi)*G[1, 1, 1, 0, 0, x] - 
      33*G[0, 0, 0, 0, 0, 0, x] + 93*G[0, 0, 0, 1, 0, 0, x] + 
      168*G[0, 0, 1, 0, 0, 0, x] - 107*G[0, 0, 1, 1, 0, 0, x] + 
      121*G[0, 1, 0, 0, 0, 0, x] - 37*G[0, 1, 0, 1, 0, 0, x] - 
      106*G[0, 1, 1, 0, 0, 0, x] + 57*G[0, 1, 1, 1, 0, 0, x] - 
      6*G[1, 0, 0, 0, 0, 0, x] + 5*G[1, 0, 0, 1, 0, 0, x] + 
      2*G[1, 0, 1, 0, 0, 0, x] - 7*G[1, 0, 1, 1, 0, 0, x] - 
      G[1, 1, 0, 0, 0, 0, x] - G[1, 1, 0, 1, 0, 0, x] + 
      2*G[1, 1, 1, 0, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(281/2 - (131*I)*Pi - 
        98*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-10 + (63*I)*Pi - 
        58*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(175/6 + (126*I)*Pi - 
        42*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(221/6 - (2*I)*Pi - 
        4*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(90 - (3*I)*Pi - 2*Log[mu2/s]) + 
      (71/240 + ((5*I)/8)*Pi)*Log[mu2/s]^5 + (5*Log[mu2/s]^6)/16 + 
      G[1, 0, 0, 0, 0, x]*(-49/2 + (8*I)*Pi + 14*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-407/6 - (66*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(((-407*I)/6)*Pi + (40*I)*Pi*Log[mu2/s] - 
        85*zeta[2]) + G[1, 0, 0, 0, x]*(-676/9 - ((169*I)/6)*Pi + 
        (-11/3 - (2*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 23*zeta[2]) + 
      Log[mu2/s]^4*(41/288 - ((113*I)/72)*Pi - (111*zeta[2])/16) + 
      G[1, 1, 1, 0, x]*(((-367*I)/6)*Pi - 4*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-8561/36 + ((419*I)/3)*Pi + (-5/6 + (65*I)*Pi)*
         Log[mu2/s] + (163*Log[mu2/s]^2)/2 + zeta[2]/2) + 
      G[1, 1, 0, 0, x]*(3277/36 + ((107*I)/2)*Pi + (-73/2 + I*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (11*zeta[2])/2) + 
      G[0, 0, 1, 0, x]*(((175*I)/6)*Pi - (42*I)*Pi*Log[mu2/s] + 23*zeta[2]) + 
      G[1, 0, 1, 0, x]*(((221*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + 27*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-2027/18 - ((87*I)/2)*Pi + (-67/2 - (55*I)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (157*zeta[2])/2) + 
      G[0, 0, 1, x]*((107*I)*Pi*zeta[2] - 107*zeta[3]) + 
      G[0, 1, 0, x]*(((-2027*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (1733/6 + ((97*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-67*I)/2)*Pi + 
          58*zeta[2]) - 89*zeta[3]) + G[1, 0, 0, x]*
       (15469/216 - ((325*I)/18)*Pi + (113/12 - (2*I)*Pi)*Log[mu2/s]^2 + 
        2*Log[mu2/s]^3 + (-167/12 + (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1027/18 + ((91*I)/6)*Pi + 29*zeta[2]) - 16*zeta[3]) + 
      G[1, 0, 1, x]*((7*I)*Pi*zeta[2] - 7*zeta[3]) + 
      Log[mu2/s]^3*(-2281/216 - ((73*I)/54)*Pi + (1703/72 - ((107*I)/12)*Pi)*
         zeta[2] - 6*zeta[3]) + (42503/216 + ((6817*I)/108)*Pi)*zeta[3] - 
      (125*zeta[3]^2)/2 + G[1, 1, 0, x]*(((3277*I)/36)*Pi + 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-73*I)/2)*Pi - 
          14*zeta[2]) + (601/6 - ((9*I)/2)*Pi)*zeta[2] + 4*zeta[3]) + 
      G[0, 1, 1, x]*((-57*I)*Pi*zeta[2] + 57*zeta[3]) + 
      G[0, 0, 0, x]*(25739/54 - ((1183*I)/9)*Pi + (-395/12 - ((11*I)/2)*Pi)*
         Log[mu2/s]^2 - 29*Log[mu2/s]^3 + Log[mu2/s]*
         (3829/36 - ((200*I)/3)*Pi - 79*zeta[2]) + 
        (-1561/12 - ((205*I)/2)*Pi)*zeta[2] + 131*zeta[3]) + 
      zeta[2]*(-197081/2592 - ((973*I)/27)*Pi + (-18923/36 + ((443*I)/6)*Pi)*
         zeta[3]) + (249565/576 - ((59*I)/16)*Pi)*zeta[4] + 
      G[1, 1, x]*(((367*I)/6)*Pi*zeta[2] + (-367/6 + (4*I)*Pi)*zeta[3] + 
        5*zeta[4]) + G[1, 0, x]*(((15469*I)/216)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((113*I)/12)*Pi - (43*zeta[2])/2) + 
        (-10193/36 - ((493*I)/12)*Pi)*zeta[2] + (155/2 - (10*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((1027*I)/18)*Pi + (-415/6 - (10*I)*Pi)*zeta[2] + 
          6*zeta[3]) + (65*zeta[4])/4) + G[0, 0, x]*
       (-290591/432 + ((20935*I)/108)*Pi + (157/12 - ((19*I)/6)*Pi)*
         Log[mu2/s]^3 + (155*Log[mu2/s]^4)/24 + (11899/72 + ((169*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-467/24 + ((19*I)/3)*Pi + (209*zeta[2])/4) + 
        Log[mu2/s]*(-10181/36 + ((607*I)/9)*Pi + (1781/12 + ((147*I)/2)*Pi)*
           zeta[2] - (104*zeta[3])/3) + (203/6 + ((289*I)/3)*Pi)*zeta[3] + 
        (775*zeta[4])/16) + Log[mu2/s]^2*(-36833/432 + ((4817*I)/216)*Pi + 
        (5965/144 + ((63*I)/4)*Pi)*zeta[2] + (671/12 - ((21*I)/2)*Pi)*
         zeta[3] + (3745*zeta[4])/32) + G[0, 1, x]*(((407*I)/6)*Pi*zeta[2] + 
        (-407/6 - (49*I)*Pi)*zeta[3] + Log[mu2/s]*((-40*I)*Pi*zeta[2] + 
          40*zeta[3]) + (887*zeta[4])/4) + ((10*I)*Pi*G[0, 1, 1, 0, x] - 
        (30*I)*Pi*G[1, 0, 1, 0, x] + (30*I)*Pi*G[1, 1, 1, 0, x] + 
        10*G[0, 1, 1, 0, 0, x] - 30*G[1, 0, 1, 0, 0, x] - 
        40*G[1, 1, 0, 0, 0, x] + 30*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, x]*(14/3 - (20*I)*Pi + 20*Log[mu2/s]) + 
        G[1, 1, 0, x]*(((14*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 70*zeta[2]) - 
        10*G[0, 1, 0, x]*zeta[2] + 30*G[1, 0, 0, x]*zeta[2] + 
        G[1, 0, x]*((-14/3 + (10*I)*Pi)*zeta[2] - 20*Log[mu2/s]*zeta[2] - 
          10*zeta[3]) + G[0, 1, x]*((-10*I)*Pi*zeta[2] + 10*zeta[3]) + 
        G[1, 1, x]*((-30*I)*Pi*zeta[2] + 30*zeta[3]) + 
        G[1, x]*(((-14*I)/3)*Pi*zeta[2] + (14/3 + (10*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-20*I)*Pi*zeta[2] + 20*zeta[3]) + (265*zeta[4])/2))/
       x + Log[mu2/s]*(-822341/2592 + ((10769*I)/81)*Pi + 
        zeta[2]*(1871/108 - ((449*I)/18)*Pi - 91*zeta[3]) + 
        (6769/36 + ((992*I)/9)*Pi)*zeta[3] + (8273/96 - ((277*I)/16)*Pi)*
         zeta[4] - 17*zeta[5]) + (647/5 + (30*I)*Pi)*zeta[5] + 
      G[1, x]*(zeta[2]*(((-3277*I)/36)*Pi - (89*zeta[3])/2) + 
        (3277/36 + (41*I)*Pi)*zeta[3] + Log[mu2/s]^2*(((-3*I)/2)*Pi*zeta[2] + 
          (3*zeta[3])/2) + (-5885/24 + ((17*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]*(((73*I)/2)*Pi*zeta[2] + (-73/2 + (9*I)*Pi)*zeta[3] + 
          25*zeta[4]) + 8*zeta[5]) + G[0, x]*(4522027/7776 - 
        ((478471*I)/1296)*Pi + (-439/144 + ((5*I)/24)*Pi)*Log[mu2/s]^4 - 
        (5*Log[mu2/s]^5)/4 + Log[mu2/s]^3*(-415/216 + ((8*I)/9)*Pi - 
          (19*zeta[2])/6) + (-6745/54 + ((290*I)/9)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(2915/54 - ((227*I)/9)*Pi + (-327/8 - ((5*I)/4)*Pi)*
           zeta[2] + (15*zeta[3])/2) + zeta[2]*(18265/108 + ((559*I)/12)*Pi + 
          (557*zeta[3])/6) + Log[mu2/s]*(196651/648 - ((18883*I)/108)*Pi + 
          (-1777/72 - ((16*I)/3)*Pi)*zeta[2] + (-29/18 - ((59*I)/3)*Pi)*
           zeta[3] - (2643*zeta[4])/8) + (-10913/32 - ((1407*I)/16)*Pi)*
         zeta[4] + 47*zeta[5]) + (((-190685*I)/648)*Pi + 
        (19*I)*Pi*G[1, 1, 1, 0, x] - (117*I)*Pi*G[0, 0, 0, 1, 0, x] + 
        (135*I)*Pi*G[0, 0, 1, 1, 0, x] + (33*I)*Pi*G[0, 1, 0, 1, 0, x] - 
        (57*I)*Pi*G[0, 1, 1, 1, 0, x] + (27*I)*Pi*G[1, 0, 0, 1, 0, x] + 
        (6 + (36*I)*Pi)*G[1, 0, 1, 0, 0, x] - (21*I)*Pi*G[1, 0, 1, 1, 0, x] - 
        (3*I)*Pi*G[1, 1, 0, 1, 0, x] + 19*G[1, 1, 1, 0, 0, x] + 
        27*G[0, 0, 0, 0, 0, 0, x] - 117*G[0, 0, 0, 1, 0, 0, x] - 
        210*G[0, 0, 1, 0, 0, 0, x] + 135*G[0, 0, 1, 1, 0, 0, x] - 
        129*G[0, 1, 0, 0, 0, 0, x] + 33*G[0, 1, 0, 1, 0, 0, x] + 
        108*G[0, 1, 1, 0, 0, 0, x] - 57*G[0, 1, 1, 1, 0, 0, x] + 
        36*G[1, 0, 0, 0, 0, 0, x] + 27*G[1, 0, 0, 1, 0, 0, x] + 
        36*G[1, 0, 1, 0, 0, 0, x] - 21*G[1, 0, 1, 1, 0, 0, x] - 
        15*G[1, 1, 0, 0, 0, 0, x] - 3*G[1, 1, 0, 1, 0, 0, x] + 
        G[1, 0, 0, 0, 0, x]*(119 - (42*I)*Pi - 78*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(41 + (72*I)*Pi - 36*Log[mu2/s]) + 
        ((11*I)/8)*Pi*Log[mu2/s]^4 + G[1, 1, 0, 0, 0, x]*
         (-52 + (3*I)*Pi + 18*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (54 - (87*I)*Pi + 42*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         (-17 - (168*I)*Pi + 42*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (-296 + (189*I)*Pi + 162*Log[mu2/s]) + G[0, 0, 0, 0, x]*
         (5735/12 - ((393*I)/2)*Pi + (199/2 - (69*I)*Pi)*Log[mu2/s] - 
          (231*Log[mu2/s]^2)/2 - (201*zeta[2])/2) + G[1, 0, 1, 0, x]*
         ((6*I)*Pi - 51*zeta[2]) + G[1, 1, 0, 0, x]*(-211/6 - ((63*I)/2)*Pi + 
          (41/2 + (9*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - 
          (69*zeta[2])/2) + G[0, 1, 0, 0, x]*(733/12 + ((137*I)/2)*Pi + 
          (29/2 + (57*I)*Pi)*Log[mu2/s] + (15*Log[mu2/s]^2)/2 - 
          (39*zeta[2])/2) + G[0, 0, 1, 0, x]*((-17*I)*Pi + 
          (42*I)*Pi*Log[mu2/s] + 33*zeta[2]) + G[0, 1, 1, 0, x]*
         ((41*I)*Pi - (36*I)*Pi*Log[mu2/s] + 57*zeta[2]) + 
        G[1, 0, 0, 0, x]*(-463/6 + (65*I)*Pi + (-54 - (6*I)*Pi)*Log[mu2/s] + 
          36*Log[mu2/s]^2 + 93*zeta[2]) + G[1, 0, 0, x]*
         (501/8 - ((673*I)/12)*Pi + (8 + (18*I)*Pi)*Log[mu2/s]^2 - 
          6*Log[mu2/s]^3 + Log[mu2/s]*(253/12 - (38*I)*Pi - 123*zeta[2]) + 
          (-13/2 - (66*I)*Pi)*zeta[2]) + G[0, 0, 0, x]*
         (-26411/36 + ((917*I)/4)*Pi + (-1 - ((33*I)/2)*Pi)*Log[mu2/s]^2 + 
          33*Log[mu2/s]^3 + (107 + ((369*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-746/3 + ((195*I)/2)*Pi + 249*zeta[2]) - 135*zeta[3]) + 
        G[0, 1, 1, x]*((57*I)*Pi*zeta[2] - 57*zeta[3]) + 
        G[1, 0, 1, x]*((21*I)*Pi*zeta[2] - 21*zeta[3]) + 
        Log[mu2/s]^3*(((17*I)/36)*Pi + (-13 + (6*I)*Pi)*zeta[2] - 
          6*zeta[3]) + (13501/72 - ((2503*I)/36)*Pi)*zeta[3] - 
        (9*zeta[3]^2)/2 + G[1, 1, 0, x]*(((-211*I)/6)*Pi - 
          ((9*I)/2)*Pi*Log[mu2/s]^2 + (-38 + ((15*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(((41*I)/2)*Pi + 18*zeta[2]) + 6*zeta[3]) + 
        G[0, 1, 0, x]*(((733*I)/12)*Pi + ((15*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((29*I)/2)*Pi - 138*zeta[2]) + (-236 - ((147*I)/2)*Pi)*
           zeta[2] + 99*zeta[3]) + G[0, 0, 1, x]*((-135*I)*Pi*zeta[2] + 
          135*zeta[3]) + zeta[2]*(25819/108 - ((128*I)/3)*Pi + 
          (1011/2 - ((243*I)/2)*Pi)*zeta[3]) + G[0, 1, x]*
         ((-41*I)*Pi*zeta[2] + Log[mu2/s]*((36*I)*Pi*zeta[2] - 36*zeta[3]) + 
          (41 + (63*I)*Pi)*zeta[3] - (663*zeta[4])/4) + 
        Log[mu2/s]^2*(((-1927*I)/72)*Pi + (-11/6 - ((71*I)/4)*Pi)*zeta[2] + 
          (2 + ((15*I)/2)*Pi)*zeta[3] - (927*zeta[4])/8) + 
        G[1, 1, x]*((-19*I)*Pi*zeta[2] + (19 + (6*I)*Pi)*zeta[3] - 
          9*zeta[4]) + G[0, 0, x]*(36343/48 - ((6787*I)/18)*Pi + 
          (-49/12 + ((33*I)/2)*Pi)*Log[mu2/s]^3 - (33*Log[mu2/s]^4)/8 + 
          Log[mu2/s]^2*(1253/24 - ((53*I)/4)*Pi - (645*zeta[2])/4) + 
          (-1/24 - ((255*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
           (4279/12 - ((577*I)/4)*Pi + (-459/4 - ((291*I)/2)*Pi)*zeta[2] - 
            12*zeta[3]) + (-112/3 - (147*I)*Pi)*zeta[3] - (111*zeta[4])/16) + 
        (989/8 + ((1103*I)/16)*Pi)*zeta[4] + G[1, 0, x]*
         (((501*I)/8)*Pi - (6*I)*Pi*Log[mu2/s]^3 + (63 - (5*I)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((8*I)*Pi + (81*zeta[2])/2) + (-83 + (18*I)*Pi)*
           zeta[3] + Log[mu2/s]*(((253*I)/12)*Pi + (-17/2 + (18*I)*Pi)*
             zeta[2] + 18*zeta[3]) + (771*zeta[4])/4) + 
        Log[mu2/s]*(((-4021*I)/27)*Pi + (239/4 - ((195*I)/2)*Pi)*zeta[3] + 
          zeta[2]*(3481/36 - ((61*I)/3)*Pi + 135*zeta[3]) + 
          (1035/8 + ((213*I)/4)*Pi)*zeta[4] - 48*zeta[5]) + 
        G[1, x]*(Log[mu2/s]^2*(((9*I)/2)*Pi*zeta[2] - (9*zeta[3])/2) + 
          (-211/6 - ((125*I)/2)*Pi)*zeta[3] + zeta[2]*(((211*I)/6)*Pi + 
            (135*zeta[3])/2) + Log[mu2/s]*(((-41*I)/2)*Pi*zeta[2] + 
            (41/2 + (9*I)*Pi)*zeta[3] - 63*zeta[4]) + 
          (679/4 + ((147*I)/4)*Pi)*zeta[4] - 24*zeta[5]) + 
        (-65/2 - (33*I)*Pi)*zeta[5] + G[0, x]*(-190685/648 + 
          ((262751*I)/432)*Pi + (11/8 - ((33*I)/8)*Pi)*Log[mu2/s]^4 + 
          Log[mu2/s]^3*(17/36 + ((17*I)/12)*Pi + 39*zeta[2]) + 
          zeta[2]*(-5885/12 - ((535*I)/8)*Pi - (297*zeta[3])/2) + 
          (-2327/18 - ((833*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
           (-1927/72 + ((429*I)/8)*Pi + (-9/4 + ((87*I)/4)*Pi)*zeta[2] + 
            (51*zeta[3])/2) + (5845/16 + ((1689*I)/16)*Pi)*zeta[4] + 
          Log[mu2/s]*(-4021/27 + ((5455*I)/18)*Pi + (-977/6 - ((53*I)/4)*Pi)*
             zeta[2] + (-203/2 + (39*I)*Pi)*zeta[3] + (807*zeta[4])/2) + 
          15*zeta[5]) - (20013*zeta[6])/32)/(1 - x) + (34391*zeta[6])/128 + 
      ((39*I)*Pi*G[0, 0, 0, 1, 0, x] - (45*I)*Pi*G[0, 0, 1, 1, 0, x] - 
        (11*I)*Pi*G[0, 1, 0, 1, 0, x] + (19*I)*Pi*G[0, 1, 1, 1, 0, x] - 
        (9*I)*Pi*G[1, 0, 0, 1, 0, x] + (-6 - (12*I)*Pi)*G[1, 0, 1, 0, 0, x] + 
        (7*I)*Pi*G[1, 0, 1, 1, 0, x] + I*Pi*G[1, 1, 0, 1, 0, x] - 
        9*G[0, 0, 0, 0, 0, 0, x] + 39*G[0, 0, 0, 1, 0, 0, x] + 
        70*G[0, 0, 1, 0, 0, 0, x] - 45*G[0, 0, 1, 1, 0, 0, x] + 
        43*G[0, 1, 0, 0, 0, 0, x] - 11*G[0, 1, 0, 1, 0, 0, x] - 
        36*G[0, 1, 1, 0, 0, 0, x] + 19*G[0, 1, 1, 1, 0, 0, x] - 
        12*G[1, 0, 0, 0, 0, 0, x] - 9*G[1, 0, 0, 1, 0, 0, x] - 
        12*G[1, 0, 1, 0, 0, 0, x] + 7*G[1, 0, 1, 1, 0, 0, x] + 
        5*G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 1, 0, 0, x] + 
        G[0, 0, 0, 0, 0, x]*(290/3 - (63*I)*Pi - 54*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(11/3 + (29*I)*Pi - 14*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(53/3 + (56*I)*Pi - 14*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(13/3 - I*Pi - 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-29 - (24*I)*Pi + 12*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(-23 + (14*I)*Pi + 26*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(1169/18 - (13*I)*Pi + (10 + (2*I)*Pi)*Log[mu2/s] - 
          12*Log[mu2/s]^2 - 31*zeta[2]) + G[0, 1, 1, 0, x]*
         ((-29*I)*Pi + (12*I)*Pi*Log[mu2/s] - 19*zeta[2]) + 
        G[0, 0, 1, 0, x]*(((53*I)/3)*Pi - (14*I)*Pi*Log[mu2/s] - 
          11*zeta[2]) + G[0, 1, 0, 0, x]*(-329/36 - ((43*I)/6)*Pi + 
          (-65/6 - (19*I)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/2 + 
          (13*zeta[2])/2) + G[1, 1, 0, 0, x]*(-475/36 + ((13*I)/6)*Pi + 
          (-13/6 - (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (23*zeta[2])/2) + G[1, 0, 1, 0, x]*((-6*I)*Pi + 17*zeta[2]) + 
        G[0, 0, 0, 0, x]*(-2587/12 + ((313*I)/6)*Pi + (-89/2 + (23*I)*Pi)*
           Log[mu2/s] + (77*Log[mu2/s]^2)/2 + (67*zeta[2])/2) + 
        G[1, 0, 0, x]*(-3133/54 + ((1349*I)/36)*Pi + (-5/2 - (6*I)*Pi)*
           Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (37/3 + (22*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-989/36 + (5*I)*Pi + 41*zeta[2])) + 
        G[0, 0, 1, x]*((45*I)*Pi*zeta[2] - 45*zeta[3]) + 
        G[0, 1, 0, x]*(((-329*I)/36)*Pi - ((5*I)/2)*Pi*Log[mu2/s]^2 + 
          (260/3 + ((49*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-65*I)/6)*Pi + 
            46*zeta[2]) - 33*zeta[3]) + G[1, 1, 0, x]*(((-475*I)/36)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-13*I)/6)*Pi - 
            6*zeta[2]) + (13/3 - ((5*I)/2)*Pi)*zeta[2] - 2*zeta[3]) + 
        (-3133/54 + ((1241*I)/18)*Pi)*zeta[3] + (3*zeta[3]^2)/2 + 
        Log[mu2/s]^3*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[1, 0, 1, x]*((-7*I)*Pi*zeta[2] + 7*zeta[3]) + 
        G[0, 1, 1, x]*((-19*I)*Pi*zeta[2] + 19*zeta[3]) + 
        G[0, 0, 0, x]*(15853/54 - ((3331*I)/36)*Pi + (55/6 + ((11*I)/2)*Pi)*
           Log[mu2/s]^2 - 11*Log[mu2/s]^3 + Log[mu2/s]*
           (2215/18 - ((157*I)/6)*Pi - 83*zeta[2]) + 
          (-227/6 - ((123*I)/2)*Pi)*zeta[2] + 45*zeta[3]) + 
        zeta[2]*(((3133*I)/54)*Pi + (-496/3 + ((81*I)/2)*Pi)*zeta[3]) + 
        G[1, 0, x]*(((-3133*I)/54)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-5*I)/2)*Pi - (27*zeta[2])/2) + 
          (1733/36 + ((17*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-989*I)/36)*Pi + 
            (73/6 - (6*I)*Pi)*zeta[2] - 6*zeta[3]) + (49/3 - (6*I)*Pi)*
           zeta[3] - (257*zeta[4])/4) + (-31105/144 - ((851*I)/24)*Pi)*
         zeta[4] + G[0, 0, x]*(-144539/648 + ((18823*I)/108)*Pi + 
          (-55/36 - ((11*I)/2)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/8 + 
          (-4351/72 + ((101*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
           (-1855/72 + ((55*I)/12)*Pi + (215*zeta[2])/4) + 
          (281/9 + (49*I)*Pi)*zeta[3] + Log[mu2/s]*(-12883/108 + 
            ((2575*I)/36)*Pi + (113/4 + ((97*I)/2)*Pi)*zeta[2] + 4*zeta[3]) + 
          (37*zeta[4])/16) + G[1, 1, x]*((-2*I)*Pi*zeta[3] + 3*zeta[4]) + 
        Log[mu2/s]^2*(((5*I)/2)*Pi*zeta[2] + (-5/2 - ((5*I)/2)*Pi)*zeta[3] + 
          (309*zeta[4])/8) + G[0, 1, x]*((29*I)*Pi*zeta[2] + 
          (-29 - (21*I)*Pi)*zeta[3] + Log[mu2/s]*((-12*I)*Pi*zeta[2] + 
            12*zeta[3]) + (221*zeta[4])/4) + G[0, x]*(((-144539*I)/648)*Pi + 
          ((11*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-55*I)/36)*Pi - 
            13*zeta[2]) + Log[mu2/s]^2*(((-1855*I)/72)*Pi + 
            (35/3 - ((29*I)/4)*Pi)*zeta[2] - (17*zeta[3])/2) + 
          (1157/12 + ((1171*I)/18)*Pi)*zeta[3] + 
          zeta[2]*(5038/27 + ((2023*I)/72)*Pi + (99*zeta[3])/2) + 
          Log[mu2/s]*(((-12883*I)/108)*Pi + (3259/36 + ((211*I)/12)*Pi)*
             zeta[2] + (203/6 - (13*I)*Pi)*zeta[3] - (269*zeta[4])/2) + 
          (-1639/12 - ((563*I)/16)*Pi)*zeta[4] - 5*zeta[5]) + 
        (73/6 + (11*I)*Pi)*zeta[5] + G[1, x]*
         (zeta[2]*(((475*I)/36)*Pi - (45*zeta[3])/2) + 
          (-475/36 + ((85*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
           (((-3*I)/2)*Pi*zeta[2] + (3*zeta[3])/2) + (-199/6 - ((49*I)/4)*Pi)*
           zeta[4] + Log[mu2/s]*(((13*I)/6)*Pi*zeta[2] + (-13/6 - (3*I)*Pi)*
             zeta[3] + 21*zeta[4]) + 8*zeta[5]) + 
        Log[mu2/s]*(zeta[2]*(((989*I)/36)*Pi - 45*zeta[3]) + 
          (-989/36 + ((173*I)/6)*Pi)*zeta[3] + (-1763/24 - ((71*I)/4)*Pi)*
           zeta[4] + 16*zeta[5]) + (6671*zeta[6])/32)/(1 - x)^2 + 
      x*(9654233/31104 + ((1361843*I)/7776)*Pi + 
        (24*I)*Pi*G[0, 0, 0, 1, 0, x] + (-5/3 + (42*I)*Pi)*
         G[0, 0, 1, 0, 0, x] - (28*I)*Pi*G[0, 0, 1, 1, 0, x] + 
        (4*I)*Pi*G[0, 1, 0, 1, 0, x] - (32*I)*Pi*G[1, 0, 0, 1, 0, x] + 
        (28*I)*Pi*G[1, 0, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, 0, x] + 
        (-49/3 - (2*I)*Pi)*G[1, 1, 1, 0, 0, x] + 6*G[0, 0, 0, 0, 0, 0, x] + 
        24*G[0, 0, 0, 1, 0, 0, x] + 42*G[0, 0, 1, 0, 0, 0, x] - 
        28*G[0, 0, 1, 1, 0, 0, x] + 8*G[0, 1, 0, 0, 0, 0, x] + 
        4*G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 0, x] - 
        30*G[1, 0, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 1, 0, 0, x] - 
        38*G[1, 0, 1, 0, 0, 0, x] + 28*G[1, 0, 1, 1, 0, 0, x] + 
        16*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 0, x] - 
        2*G[1, 1, 1, 0, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(193 - (58*I)*Pi - 
          64*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(62 - 16*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(76/3 - (6*I)*Pi - 4*Log[mu2/s]) + 
        (-71/240 - ((5*I)/8)*Pi)*Log[mu2/s]^5 - (5*Log[mu2/s]^6)/16 + 
        G[1, 0, 1, 0, 0, x]*(-22/3 - (34*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(-71 + (24*I)*Pi + 16*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(-184 + (34*I)*Pi + 64*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(1162/9 - ((226*I)/3)*Pi + (326/3 + (8*I)*Pi)*
           Log[mu2/s] - 28*Log[mu2/s]^2 - 70*zeta[2]) + 
        G[0, 1, 0, 0, x]*(358/9 - (46*I)*Pi + (25 - (2*I)*Pi)*Log[mu2/s] - 
          9*Log[mu2/s]^2 - 59*zeta[2]) + G[0, 0, 1, 0, x]*
         (((-5*I)/3)*Pi - 56*zeta[2]) + G[1, 1, 1, 0, x]*
         (((-49*I)/3)*Pi + 4*zeta[2]) + Log[mu2/s]^4*
         (157/288 - ((269*I)/144)*Pi + (111*zeta[2])/16) + 
        G[1, 0, 1, 0, x]*(((-22*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 
          24*zeta[2]) + G[0, 1, 1, 0, x]*(((76*I)/3)*Pi - 
          (4*I)*Pi*Log[mu2/s] + 28*zeta[2]) + G[1, 1, 0, 0, x]*
         (-358/9 + (37*I)*Pi + (-25 - (10*I)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + 29*zeta[2]) + G[0, 0, 0, 0, x]*
         (-1162/9 + ((253*I)/3)*Pi + (-326/3 + (4*I)*Pi)*Log[mu2/s] + 
          34*Log[mu2/s]^2 + 100*zeta[2]) + G[0, 0, 1, x]*
         ((28*I)*Pi*zeta[2] - 28*zeta[3]) + G[1, 1, 0, x]*
         (((-358*I)/9)*Pi + (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((-25*I)*Pi - 4*zeta[2]) + (127/3 - (3*I)*Pi)*zeta[2] - 
          10*zeta[3]) + G[0, 1, 0, x]*(((358*I)/9)*Pi - 
          (9*I)*Pi*Log[mu2/s]^2 + (-100/3 + (25*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((25*I)*Pi + 80*zeta[2]) - 10*zeta[3]) + 
        (-82961/216 - ((7579*I)/108)*Pi)*zeta[3] + 67*zeta[3]^2 + 
        G[0, 0, 0, x]*(1310/27 - ((734*I)/9)*Pi + (127/6 + (22*I)*Pi)*
           Log[mu2/s]^2 - 4*Log[mu2/s]^3 + Log[mu2/s]*
           (428/9 - ((199*I)/3)*Pi - 170*zeta[2]) + (389/6 - (82*I)*Pi)*
           zeta[2] + 4*zeta[3]) + Log[mu2/s]^3*(305/27 - ((161*I)/216)*Pi + 
          (637/72 + ((35*I)/12)*Pi)*zeta[2] + 12*zeta[3]) + 
        G[1, 0, 0, x]*(-1310/27 + ((734*I)/9)*Pi + (-127/6 - (16*I)*Pi)*
           Log[mu2/s]^2 + 4*Log[mu2/s]^3 + (-443/6 + (60*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-428/9 + ((199*I)/3)*Pi + 94*zeta[2]) + 16*zeta[3]) + 
        G[1, 0, 1, x]*((-28*I)*Pi*zeta[2] + 28*zeta[3]) + 
        zeta[2]*(-766969/2592 - ((103*I)/216)*Pi + 
          (-1811/18 + ((143*I)/3)*Pi)*zeta[3]) + G[1, 0, x]*
         (((-1310*I)/27)*Pi + (4*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           (((-127*I)/6)*Pi - 19*zeta[2]) + (602/9 + ((107*I)/6)*Pi)*
           zeta[2] + Log[mu2/s]*(((-428*I)/9)*Pi + (185/3 - (8*I)*Pi)*
             zeta[2] - 24*zeta[3]) + (93 - (8*I)*Pi)*zeta[3] - 209*zeta[4]) + 
        G[0, 1, x]*(((-76*I)/3)*Pi*zeta[2] + Log[mu2/s]*((4*I)*Pi*zeta[2] - 
            4*zeta[3]) + (76/3 - (14*I)*Pi)*zeta[3] - 56*zeta[4]) + 
        G[0, 0, x]*(((1310*I)/27)*Pi - ((40*I)/3)*Pi*Log[mu2/s]^3 - 
          (7*Log[mu2/s]^4)/3 + (-602/9 - ((53*I)/6)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(((127*I)/6)*Pi + 109*zeta[2]) + 
          (-102 + ((152*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((428*I)/9)*Pi + 
            (-185/3 + (72*I)*Pi)*zeta[2] + (140*zeta[3])/3) - 
          (83*zeta[4])/2) + Log[mu2/s]^2*(31025/432 + ((593*I)/27)*Pi + 
          (-3973/144 + ((163*I)/8)*Pi)*zeta[2] + (-158/3 + (3*I)*Pi)*
           zeta[3] - (37*zeta[4])/32) + (-113239/576 + ((385*I)/32)*Pi)*
         zeta[4] + G[1, 1, x]*(((49*I)/3)*Pi*zeta[2] + (-49/3 - (10*I)*Pi)*
           zeta[3] + 4*zeta[4]) + G[0, x]*(-14576/243 - ((2912*I)/81)*Pi + 
          (-7/18 + ((47*I)/12)*Pi)*Log[mu2/s]^4 + (5*Log[mu2/s]^5)/4 + 
          Log[mu2/s]^3*(-79/27 - ((14*I)/9)*Pi - (215*zeta[2])/6) + 
          Log[mu2/s]^2*(-322/27 - ((79*I)/9)*Pi + (15 - ((41*I)/2)*Pi)*
             zeta[2] - 33*zeta[3]) + (5252/27 + ((523*I)/9)*Pi)*zeta[3] + 
          zeta[2]*(2174/27 - ((49*I)/3)*Pi + (167*zeta[3])/3) + 
          Log[mu2/s]*(-2912/81 - ((644*I)/27)*Pi + (527/9 - ((41*I)/3)*Pi)*
             zeta[2] + (1441/9 - ((58*I)/3)*Pi)*zeta[3] - (585*zeta[4])/8) + 
          (359/2 - ((141*I)/8)*Pi)*zeta[4] - 62*zeta[5]) + 
        (-572/5 + (3*I)*Pi)*zeta[5] + G[1, x]*
         (zeta[2]*(((358*I)/9)*Pi - 23*zeta[3]) + (-358/9 + (68*I)*Pi)*
           zeta[3] + Log[mu2/s]^2*((-3*I)*Pi*zeta[2] + 3*zeta[3]) + 
          (-2327/12 - (41*I)*Pi)*zeta[4] + Log[mu2/s]*((25*I)*Pi*zeta[2] + 
            (-25 - (18*I)*Pi)*zeta[3] + 38*zeta[4]) + 16*zeta[5]) + 
        Log[mu2/s]*(609425/2592 + ((69779*I)/648)*Pi + 
          zeta[2]*(-36823/216 + ((1391*I)/72)*Pi - 44*zeta[3]) + 
          (-9529/36 + ((493*I)/9)*Pi)*zeta[3] + (-16517/96 - ((575*I)/16)*Pi)*
           zeta[4] + 65*zeta[5]) + (45661*zeta[6])/128)) + 
    (Nf*(-1893305/23328 - ((25063*I)/243)*Pi + (89/3 + (32*I)*Pi)*
        G[0, 0, 0, 0, x] - 76*G[1, 0, 0, 0, x] + (144 + (16*I)*Pi)*
        G[1, 1, 1, 1, x] + (32 + (56*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
       32*G[0, 0, 0, 1, 0, x] - (16*G[0, 0, 1, 0, 0, x])/3 + 
       (76/3 - (56*I)*Pi)*G[0, 0, 1, 0, 1, x] + (76*G[0, 0, 1, 1, 0, x])/3 - 
       16*G[0, 1, 0, 0, 0, x] + (28/3 - (80*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
       (28*G[0, 1, 0, 1, 0, x])/3 - (76*G[0, 1, 1, 0, 0, x])/3 + 
       (16 + (64*I)*Pi)*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
       192*G[0, 1, 1, 1, 1, x] + (24*I)*Pi*G[1, 0, 0, 0, 1, x] + 
       (88*G[1, 0, 1, 0, 0, x])/3 + (-4/3 - (24*I)*Pi)*G[1, 0, 1, 0, 1, x] - 
       (4*G[1, 0, 1, 1, 0, x])/3 - 192*G[1, 0, 1, 1, 1, x] + 
       32*G[1, 1, 0, 0, 0, x] + (44/3 + (8*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
       (44*G[1, 1, 0, 1, 0, x])/3 - (368*G[1, 1, 0, 1, 1, x])/3 - 
       (116*G[1, 1, 1, 0, 0, x])/3 + 16*G[1, 1, 1, 0, 1, x] + 
       16*G[1, 1, 1, 1, 0, x] + 56*G[0, 0, 0, 0, 1, 1, x] - 
       96*G[0, 0, 0, 1, 1, 1, x] - 56*G[0, 0, 1, 0, 1, 1, x] + 
       96*G[0, 0, 1, 1, 1, 1, x] - 80*G[0, 1, 0, 0, 1, 1, x] + 
       96*G[0, 1, 0, 1, 1, 1, x] + 64*G[0, 1, 1, 0, 1, 1, x] + 
       24*G[1, 0, 0, 0, 1, 1, x] - 32*G[1, 0, 0, 1, 1, 1, x] - 
       24*G[1, 0, 1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, 1, 1, x] + 
       G[0, 0, 1, 1, 1, x]*(176 + (32*I)*Pi - 64*Log[mu2/s]) + 
       G[0, 1, 0, 1, 1, x]*(320/3 + (48*I)*Pi - 48*Log[mu2/s]) + 
       G[0, 0, 1, 0, x]*(-496/9 - ((4*I)/3)*Pi - (64*Log[mu2/s])/3) + 
       G[1, 1, 0, 0, x]*(577/9 + (28*I)*Pi - (56*Log[mu2/s])/3) + 
       G[0, 1, 1, 0, x]*(-358/9 - ((68*I)/3)*Pi - (40*Log[mu2/s])/3) + 
       G[1, 1, 1, 0, x]*(-152/9 - ((100*I)/3)*Pi - (32*Log[mu2/s])/3) + 
       G[1, 0, 1, 0, x]*(-14/9 + ((76*I)/3)*Pi - (8*Log[mu2/s])/3) + 
       (-103/216 - ((7*I)/36)*Pi)*Log[mu2/s]^4 - (7*Log[mu2/s]^5)/180 + 
       G[0, 1, 0, 0, x]*(-388/9 - (4*I)*Pi + (8*Log[mu2/s])/3) + 
       G[1, 0, 0, 1, 1, x]*(436/3 - (16*I)*Pi + 16*Log[mu2/s]) + 
       G[0, 0, 0, 1, 1, x]*(-388/3 - (48*I)*Pi + 48*Log[mu2/s]) + 
       G[0, 0, 0, 1, x]*(-496/9 - ((356*I)/3)*Pi + (-64/3 + (48*I)*Pi)*
          Log[mu2/s] - 152*zeta[2]) + G[0, 0, 0, x]*(-48 - ((400*I)/9)*Pi + 
         (-19 - ((64*I)/3)*Pi)*Log[mu2/s] - (208*zeta[2])/3) + 
       G[0, 1, 1, 1, x]*(176 - (48*I)*Pi + 128*Log[mu2/s] - 64*zeta[2]) + 
       G[1, 0, 0, 1, x]*(-14/9 + ((428*I)/3)*Pi + (-8/3 + (16*I)*Pi)*
          Log[mu2/s] - 56*zeta[2]) + G[1, 0, 0, x]*
        (1529/18 - ((332*I)/9)*Pi + (122/3 - ((8*I)/3)*Pi)*Log[mu2/s] - 
         (56*zeta[2])/3) + G[1, 1, 0, 1, x]*(-152/9 - ((356*I)/3)*Pi - 
         (32*Log[mu2/s])/3 - 8*zeta[2]) + Log[mu2/s]^3*
        (-571/162 - ((41*I)/27)*Pi + (37*zeta[2])/18) + 
       G[0, 1, 0, x]*(1910/27 - ((158*I)/3)*Pi + (272*Log[mu2/s])/9 + 
         (16*Log[mu2/s]^2)/3 + (8*zeta[2])/3) + G[1, 0, 1, 1, x]*
        (1192/9 - (100*I)*Pi + (280*Log[mu2/s])/3 + 24*zeta[2]) + 
       G[1, 1, 0, x]*(910/27 + ((175*I)/3)*Pi + (100/9 - (24*I)*Pi)*
          Log[mu2/s] + (8*Log[mu2/s]^2)/3 + (100*zeta[2])/3) + 
       G[1, 1, 1, x]*(-652/3 + ((280*I)/9)*Pi + (-96 - ((32*I)/3)*Pi)*
          Log[mu2/s] + (256*zeta[2])/3) + G[0, 0, 1, 1, x]*
        (-1162/9 + (108*I)*Pi + (-280/3 - (32*I)*Pi)*Log[mu2/s] + 
         16*Log[mu2/s]^2 + 112*zeta[2]) + G[0, 1, 0, 1, x]*
        (-358/9 + ((308*I)/3)*Pi + (-40/3 - (48*I)*Pi)*Log[mu2/s] + 
         176*zeta[2]) + G[0, 1, 1, x]*(-1504/9 + ((458*I)/9)*Pi - 
         32*Log[mu2/s]^2 + (-736/3 + (48*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-256/3 + ((152*I)/3)*Pi + 48*zeta[2]) - 24*zeta[3]) + 
       x^2*(20*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 
         4*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 
         8*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + G[0, 0, x]*(-75/2 + (2*I)*Pi - 
           10*Log[mu2/s]) + G[1, 1, x]*(-75/2 + (2*I)*Pi - 10*Log[mu2/s]) + 
         G[0, 1, x]*(75/2 - (2*I)*Pi + 10*Log[mu2/s]) + 
         G[1, 0, x]*(75/2 - (2*I)*Pi + 10*Log[mu2/s]) + (-225/2 + (6*I)*Pi)*
          zeta[2] + 24*G[0, x]*zeta[2] + 24*G[1, x]*zeta[2] - 
         30*Log[mu2/s]*zeta[2] - 4*zeta[3]) + (25691/162 + ((3901*I)/27)*Pi)*
        zeta[3] + 36*zeta[3]^2 + G[0, 0, x]*(6029/108 + ((1007*I)/27)*Pi + 
         (25/6 + ((16*I)/3)*Pi)*Log[mu2/s]^2 + (3899/18 + (32*I)*Pi)*
          zeta[2] + Log[mu2/s]*(131/9 + ((176*I)/9)*Pi + (184*zeta[2])/3) + 
         12*zeta[3]) + G[1, 0, 1, x]*(910/27 + (142*I)*Pi + 
         (8*Log[mu2/s]^2)/3 + Log[mu2/s]*(100/9 + (96*I)*Pi - 16*zeta[2]) + 
         (-980/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
       G[0, 0, 1, x]*(1910/27 - (154*I)*Pi + (16/3 + (16*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(272/9 - (104*I)*Pi - 112*zeta[2]) + 
         (752/3 - (56*I)*Pi)*zeta[2] + 16*zeta[3]) + 
       G[1, 0, x]*(-1675/27 + ((5267*I)/54)*Pi + (-8/3 + ((8*I)/3)*Pi)*
          Log[mu2/s]^2 + (-1531/9 - (20*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-190/9 + ((418*I)/9)*Pi + (32*zeta[2])/3) + 
         16*zeta[3]) + zeta[2]*(112777/648 - ((3118*I)/27)*Pi + 
         (830/9 - (136*I)*Pi)*zeta[3]) + Log[mu2/s]^2*
        (-5669/324 - ((709*I)/54)*Pi + (-221/36 + ((41*I)/6)*Pi)*zeta[2] + 
         (-29/9 + (16*I)*Pi)*zeta[3] - 44*zeta[4]) + 
       G[1, 1, x]*(3841/18 - ((1700*I)/27)*Pi + (24 + ((8*I)/3)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(362/3 - ((332*I)/9)*Pi - 
           (184*zeta[2])/3) + (-76/9 - ((124*I)/3)*Pi)*zeta[2] + 
         (28/3 + (8*I)*Pi)*zeta[3] - 22*zeta[4]) + 
       G[0, x]*(79207/648 + ((1789*I)/36)*Pi + (7*Log[mu2/s]^3)/18 + 
         Log[mu2/s]^2*(85/9 + ((8*I)/3)*Pi - (80*zeta[2])/3) + 
         (-11488/27 - ((665*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
          (3019/54 + ((37*I)/3)*Pi + (-3461/18 - ((104*I)/3)*Pi)*zeta[2]) + 
         (-442/9 - ((124*I)/3)*Pi)*zeta[3] - (25*zeta[4])/3) + 
       (164329/144 + ((3467*I)/24)*Pi)*zeta[4] + 
       G[0, 1, x]*(-1675/27 - ((3172*I)/27)*Pi + Log[mu2/s]^2*
          (-8/3 - ((80*I)/3)*Pi - 16*zeta[2]) + (3508/9 + ((400*I)/3)*Pi)*
          zeta[2] + (-88/3 + (24*I)*Pi)*zeta[3] + Log[mu2/s]*
          (-190/9 - ((544*I)/9)*Pi + (736/3 - (32*I)*Pi)*zeta[2] + 
           32*zeta[3]) + 282*zeta[4]) + ((-24*I)*Pi*G[0, 0, 1, x] - 
         24*G[0, 0, 1, 1, x] + (2*G[0, 1, 0, 1, x])/3 + 
         (2/3 + (8*I)*Pi)*G[0, 1, 1, 0, x] + 48*G[0, 1, 1, 1, x] - 
         2*G[1, 0, 0, 1, x] + (-2 - (24*I)*Pi)*G[1, 0, 1, 0, x] + 
         (70*G[1, 0, 1, 1, x])/3 - (8*G[1, 1, 0, 1, x])/3 + 
         (-8/3 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 72*G[1, 1, 1, 1, x] + 
         8*G[0, 1, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 0, x] - 
         32*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 1, 0, 0, x] + 
         G[0, 1, 1, x]*(-50 + ((74*I)/3)*Pi - 24*Log[mu2/s]) + 
         G[1, 0, 1, x]*(59/18 + ((68*I)/3)*Pi + (4*Log[mu2/s])/3) + 
         G[1, 1, 0, 0, x]*(16/3 - (16*I)*Pi + 16*Log[mu2/s]) + 
         G[1, 1, 1, x]*(104 - ((80*I)/3)*Pi + 48*Log[mu2/s]) + 
         G[1, 1, 0, x]*(59/18 + (4*I)*Pi + (4/3 + (16*I)*Pi)*Log[mu2/s] - 
           56*zeta[2]) + G[0, 1, 0, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
         G[1, 0, 0, x]*((-2*I)*Pi + 24*zeta[2]) + G[1, 0, x]*
          (((59*I)/18)*Pi + Log[mu2/s]*(((4*I)/3)*Pi - 16*zeta[2]) + 
           (-2/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
         G[0, 1, x]*((-50*I)*Pi - (24*I)*Pi*Log[mu2/s] + (206/3 - (8*I)*Pi)*
            zeta[2] + 8*zeta[3]) + G[1, 1, x]*(-271/3 + ((995*I)/18)*Pi + 
           (-52 + ((76*I)/3)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 + 
           (-172/3 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
         G[1, x]*(((-271*I)/3)*Pi - (12*I)*Pi*Log[mu2/s]^2 + 
           (2477/18 + ((64*I)/3)*Pi)*zeta[2] + (22/3 + (8*I)*Pi)*zeta[3] + 
           Log[mu2/s]*((-52*I)*Pi + (196/3 - (16*I)*Pi)*zeta[2] + 
             16*zeta[3]) + 106*zeta[4]))/x + 
       x*(2379989/23328 + ((129389*I)/1944)*Pi + (24 + (16*I)*Pi)*
          G[0, 0, 0, 0, x] + (24 + (16*I)*Pi)*G[0, 1, 1, 1, x] + 
         (24 - (16*I)*Pi)*G[1, 0, 0, 0, x] + (24 - (16*I)*Pi)*
          G[1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 1, x] + 
         16*G[0, 0, 0, 1, 0, x] - (44*G[0, 0, 0, 1, 1, x])/3 + 
         (16*G[0, 0, 1, 0, 0, x])/3 + (32*G[0, 0, 1, 0, 1, x])/3 + 
         (32*G[0, 0, 1, 1, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
         (32*G[0, 1, 0, 1, 0, x])/3 + (16*G[0, 1, 0, 1, 1, x])/3 - 
         (44*G[0, 1, 1, 0, 0, x])/3 + 16*G[0, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
         16*G[1, 0, 0, 1, 0, x] + (44*G[1, 0, 0, 1, 1, x])/3 - 
         (16*G[1, 0, 1, 0, 0, x])/3 - (32*G[1, 0, 1, 0, 1, x])/3 - 
         (32*G[1, 0, 1, 1, 0, x])/3 - (32*G[1, 1, 0, 0, 1, x])/3 - 
         (32*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 1, 1, x])/3 + 
         (44*G[1, 1, 1, 0, 0, x])/3 - 16*G[1, 1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 1, 0, x] + G[0, 0, 1, 0, x]*(-224/9 + ((16*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*(-188/9 + ((16*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*(-224/9 - ((28*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(-188/9 - ((28*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(-74/9 + (8*I)*Pi - 
           (8*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(106/9 + (8*I)*Pi - 
           (8*Log[mu2/s])/3) + (103/216 + ((7*I)/36)*Pi)*Log[mu2/s]^4 + 
         (7*Log[mu2/s]^5)/180 + G[1, 1, 0, 0, x]*(-34/9 - (8*I)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*(146/9 - (8*I)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*(-64/9 - ((16*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(-28/9 - ((16*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*(-64/9 + ((28*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(-28/9 + ((28*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[0, 0, 0, x]*(-256/3 - ((152*I)/9)*Pi + 
           (-16 - ((32*I)/3)*Pi)*Log[mu2/s] - (128*zeta[2])/3) + 
         G[0, 1, 1, x]*(-34/3 - ((44*I)/9)*Pi + (-8 - ((32*I)/3)*Pi)*
            Log[mu2/s] - (128*zeta[2])/3) + G[0, 1, 0, x]*
          (1741/27 + ((22*I)/3)*Pi + (148/9 - (8*I)*Pi)*Log[mu2/s] + 
           (8*Log[mu2/s]^2)/3 - (8*zeta[2])/3) + G[0, 0, 1, x]*
          (1741/27 - ((50*I)/3)*Pi + (148/9 - (8*I)*Pi)*Log[mu2/s] + 
           (8*Log[mu2/s]^2)/3 - (8*zeta[2])/3) + Log[mu2/s]^3*
          (317/81 + ((103*I)/54)*Pi - (37*zeta[2])/18) + 
         G[1, 1, 0, x]*(1445/27 - ((10*I)/3)*Pi + (68/9 + (8*I)*Pi)*
            Log[mu2/s] - (8*Log[mu2/s]^2)/3 + (8*zeta[2])/3) + 
         G[1, 0, 1, x]*(1445/27 + ((62*I)/3)*Pi + (68/9 + (8*I)*Pi)*
            Log[mu2/s] - (8*Log[mu2/s]^2)/3 + (8*zeta[2])/3) + 
         G[1, 1, 1, x]*(-320/3 + ((8*I)/9)*Pi + (-16 + ((32*I)/3)*Pi)*
            Log[mu2/s] + (128*zeta[2])/3) + G[1, 0, 0, x]*
          (-98/3 + ((116*I)/9)*Pi + (-8 + ((32*I)/3)*Pi)*Log[mu2/s] + 
           (128*zeta[2])/3) + G[0, 1, x]*(-321/2 + ((139*I)/27)*Pi + 
           (-4 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + (728/9 + ((80*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*(-48 + ((4*I)/9)*Pi + (104*zeta[2])/3) - 
           (32*zeta[3])/3) + Log[mu2/s]^2*(6677/324 + ((317*I)/27)*Pi + 
           (-121/36 + ((7*I)/6)*Pi)*zeta[2] - (43*zeta[3])/9) + 
         G[1, 0, x]*(-321/2 - ((733*I)/27)*Pi + (-4 - ((8*I)/3)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(-48 - ((76*I)/9)*Pi - 
             (104*zeta[2])/3) + (208/9 - (12*I)*Pi)*zeta[2] - 4*zeta[3]) + 
         (6925/162 + ((1037*I)/27)*Pi)*zeta[3] + G[0, 0, x]*
          (297/2 + ((733*I)/27)*Pi + (4 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + 
           (548/9 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(48 + ((76*I)/9)*Pi + 
             (104*zeta[2])/3) + 4*zeta[3]) + G[1, 1, x]*
          (345/2 - ((139*I)/27)*Pi + (4 - ((8*I)/3)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(48 - ((4*I)/9)*Pi - (104*zeta[2])/3) + 
           (28/9 - ((80*I)/3)*Pi)*zeta[2] + (32*zeta[3])/3) + 
         zeta[2]*(241157/648 + ((1811*I)/54)*Pi + (502*zeta[3])/9) + 
         G[0, x]*(-3391/54 - ((386*I)/9)*Pi + Log[mu2/s]^2*
            (-16/3 - (40*zeta[2])/3) + (-4583/27 - ((262*I)/9)*Pi)*zeta[2] + 
           (2/3 - ((44*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-278/9 - 
             ((32*I)/3)*Pi + (-524/9 - ((40*I)/3)*Pi)*zeta[2] + 8*zeta[3]) - 
           (47*zeta[4])/3) + (18395/144 + ((1477*I)/24)*Pi)*zeta[4] + 
         G[1, x]*(3391/54 + ((386*I)/9)*Pi + (-4975/27 + ((154*I)/9)*Pi)*
            zeta[2] + Log[mu2/s]^2*(16/3 + (40*zeta[2])/3) + 
           Log[mu2/s]*(278/9 + ((32*I)/3)*Pi + (-124/9 + ((40*I)/3)*Pi)*
              zeta[2] - 8*zeta[3]) + (-110/3 + ((44*I)/3)*Pi)*zeta[3] + 
           (47*zeta[4])/3) + Log[mu2/s]*(129389/1944 + ((6677*I)/162)*Pi + 
           (4397/54 + ((155*I)/18)*Pi)*zeta[2] + (119/27 + ((130*I)/9)*Pi)*
            zeta[3] + (791*zeta[4])/8) - (43*zeta[5])/5) + 
       (3/5 + (320*I)*Pi)*zeta[5] + G[1, x]*(-3077/18 + ((3997*I)/54)*Pi + 
         Log[mu2/s]^2*(-12 + ((64*I)/3)*Pi + (56*zeta[2])/3) + 
         zeta[2]*(-2816/27 + ((77*I)/9)*Pi - 96*zeta[3]) + 
         (-31 - ((140*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
          (-232/3 + ((680*I)/9)*Pi + (-404/9 + ((224*I)/3)*Pi)*zeta[2] + 
           (-80 + (16*I)*Pi)*zeta[3] - 44*zeta[4]) + (-1625/3 + (16*I)*Pi)*
          zeta[4] + 16*zeta[5]) + Log[mu2/s]*(-105809/1944 - 
         ((4570*I)/81)*Pi + zeta[2]*(920/27 - ((565*I)/9)*Pi - 192*zeta[3]) + 
         (2329/27 + ((302*I)/9)*Pi)*zeta[3] + (1513/8 + (32*I)*Pi)*zeta[4] + 
         32*zeta[5]) + ((-56*G[0, 0, 0, 0, 0, x])/3 + (16 + (112*I)*Pi)*
          G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] + 
         (22*G[0, 0, 1, 0, 0, x])/3 + (12 - (112*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
         12*G[0, 0, 1, 1, 0, x] + 4*G[0, 1, 0, 0, 0, x] + 
         (20/3 - (160*I)*Pi)*G[0, 1, 0, 0, 1, x] + (20*G[0, 1, 0, 1, 0, x])/
          3 - (50*G[0, 1, 1, 0, 0, x])/3 + (32/3 + (128*I)*Pi)*
          G[0, 1, 1, 0, 1, x] + (32*G[0, 1, 1, 1, 0, x])/3 + 
         6*G[1, 0, 0, 0, 0, x] + (-16/3 + (48*I)*Pi)*G[1, 0, 0, 0, 1, x] - 
         (16*G[1, 0, 0, 1, 0, x])/3 - 2*G[1, 0, 1, 0, 0, x] + 
         (-4 - (48*I)*Pi)*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 
         (4*G[1, 1, 0, 0, 0, x])/3 + (4/3 + (16*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
         (4*G[1, 1, 0, 1, 0, x])/3 + 112*G[0, 0, 0, 0, 1, 1, x] - 
         192*G[0, 0, 0, 1, 1, 1, x] - 112*G[0, 0, 1, 0, 1, 1, x] + 
         192*G[0, 0, 1, 1, 1, 1, x] - 160*G[0, 1, 0, 0, 1, 1, x] + 
         192*G[0, 1, 0, 1, 1, 1, x] + 128*G[0, 1, 1, 0, 1, 1, x] + 
         48*G[1, 0, 0, 0, 1, 1, x] - 64*G[1, 0, 0, 1, 1, 1, x] - 
         48*G[1, 0, 1, 0, 1, 1, x] + 16*G[1, 1, 0, 0, 1, 1, x] + 
         G[0, 0, 1, 1, 1, x]*(-16 + (64*I)*Pi - 128*Log[mu2/s]) + 
         G[0, 1, 0, 1, 1, x]*(-8 + (96*I)*Pi - 96*Log[mu2/s]) + 
         G[0, 0, 1, 0, x]*(-212/9 + ((26*I)/3)*Pi - (32*Log[mu2/s])/3) + 
         G[0, 1, 1, 0, x]*(-53/3 - (14*I)*Pi - 8*Log[mu2/s]) + 
         G[0, 1, 0, 0, x]*(-94/9 + (6*I)*Pi - (14*Log[mu2/s])/3) + 
         G[1, 0, 0, 0, x]*(-82/9 - ((10*I)/3)*Pi - 4*Log[mu2/s]) + 
         G[1, 1, 0, 0, x]*(55/9 + ((2*I)/3)*Pi + (2*Log[mu2/s])/3) + 
         G[1, 0, 1, 0, x]*(53/9 - ((10*I)/3)*Pi + (8*Log[mu2/s])/3) + 
         G[0, 0, 0, 0, x]*(13/3 + ((34*I)/3)*Pi + 14*Log[mu2/s]) + 
         G[1, 0, 0, 1, 1, x]*(8/3 - (32*I)*Pi + 32*Log[mu2/s]) + 
         G[0, 0, 0, 1, 1, x]*(-8/3 - (96*I)*Pi + 96*Log[mu2/s]) + 
         G[0, 0, 0, 1, x]*(-212/9 + ((8*I)/3)*Pi + (-32/3 + (96*I)*Pi)*
            Log[mu2/s] - 304*zeta[2]) + G[0, 1, 1, 1, x]*
          (((32*I)/3)*Pi - 128*zeta[2]) + G[1, 0, 0, 1, x]*
          (53/9 + (8/3 + (32*I)*Pi)*Log[mu2/s] - 112*zeta[2]) + 
         G[0, 0, 0, x]*(274/27 - ((199*I)/9)*Pi + (-26/9 - (6*I)*Pi)*
            Log[mu2/s] - (14*Log[mu2/s]^2)/3 - 52*zeta[2]) + 
         G[1, 1, 0, 1, x]*(((4*I)/3)*Pi - 16*zeta[2]) + 
         G[1, 1, 0, x]*(((55*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] - 
           8*zeta[2]) + G[0, 1, 0, x]*(1319/54 - ((49*I)/3)*Pi + 
           (106/9 - ((22*I)/3)*Pi)*Log[mu2/s] + (8*Log[mu2/s]^2)/3 + 
           (38*zeta[2])/3) + G[1, 0, 0, x]*(134/27 + ((4*I)/3)*Pi + 
           (41/9 + ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
           (65*zeta[2])/3) + G[1, 0, 1, 1, x]*((-4*I)*Pi + 48*zeta[2]) + 
         G[0, 0, 1, 1, x]*(73/9 + ((4*I)/3)*Pi + (16/3 - (64*I)*Pi)*
            Log[mu2/s] + 32*Log[mu2/s]^2 + 224*zeta[2]) + 
         G[0, 1, 0, 1, x]*(-53/3 - ((28*I)/3)*Pi + (-8 - (96*I)*Pi)*
            Log[mu2/s] + 352*zeta[2]) + G[0, 1, 1, x]*(((-53*I)/3)*Pi + 
           (-40/3 + (96*I)*Pi)*zeta[2] + Log[mu2/s]*((-8*I)*Pi + 
             96*zeta[2]) - 48*zeta[3]) + G[0, 0, x]*(-191/81 + 
           ((59*I)/2)*Pi + (13/18 + (I/3)*Pi)*Log[mu2/s]^2 + 
           (7*Log[mu2/s]^3)/9 + (1507/18 + (13*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-137/27 + ((31*I)/3)*Pi + 45*zeta[2]) - 
           (8*zeta[3])/9) + (-1051/54 + ((161*I)/3)*Pi)*zeta[3] + 
         72*zeta[3]^2 + G[1, 0, x]*(((134*I)/27)*Pi + I*Pi*Log[mu2/s]^2 + 
           Log[mu2/s]*(((41*I)/9)*Pi - 18*zeta[2]) + (-134/3 - (7*I)*Pi)*
            zeta[2] + 4*zeta[3]) + G[1, 0, 1, x]*(((53*I)/9)*Pi + 
           Log[mu2/s]*(((8*I)/3)*Pi - 32*zeta[2]) + (20/3 - (32*I)*Pi)*
            zeta[2] + 32*zeta[3]) + G[0, 0, 1, x]*(1319/54 - ((11*I)/3)*Pi + 
           (8/3 + (32*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
            (106/9 - 224*zeta[2]) + (-112/3 - (112*I)*Pi)*zeta[2] + 
           32*zeta[3]) + zeta[2]*(((1051*I)/54)*Pi + (-19/3 - (272*I)*Pi)*
            zeta[3]) + Log[mu2/s]^2*(((5*I)/3)*Pi*zeta[2] + 
           (-5/3 + (32*I)*Pi)*zeta[3] - 88*zeta[4]) + 
         G[1, 1, x]*(((4*I)/3)*Pi*zeta[2] + (-4/3 + (16*I)*Pi)*zeta[3] - 
           44*zeta[4]) + G[0, x]*(((-191*I)/81)*Pi + ((7*I)/9)*Pi*
            Log[mu2/s]^3 + Log[mu2/s]^2*(((13*I)/18)*Pi - 19*zeta[2]) + 
           (-2105/18 - ((535*I)/18)*Pi)*zeta[2] + (104/9 - ((182*I)/9)*Pi)*
            zeta[3] + Log[mu2/s]*(((-137*I)/27)*Pi + (-199/3 - ((43*I)/3)*Pi)*
              zeta[2] + (22*zeta[3])/3) - (115*zeta[4])/6) + 
         (3727/18 + ((217*I)/3)*Pi)*zeta[4] + G[0, 1, x]*(((1319*I)/54)*Pi + 
           Log[mu2/s]^2*(((8*I)/3)*Pi - 32*zeta[2]) + (298/9 + (14*I)*Pi)*
            zeta[2] + (-2/3 + (48*I)*Pi)*zeta[3] + Log[mu2/s]*
            (((106*I)/9)*Pi + (40/3 - (64*I)*Pi)*zeta[2] + 64*zeta[3]) + 
           564*zeta[4]) + (4 + (640*I)*Pi)*zeta[5] + 
         G[1, x]*(zeta[2]*(((-2*I)/9)*Pi - 192*zeta[3]) + (2/9 + (14*I)*Pi)*
            zeta[3] + Log[mu2/s]*((2*I)*Pi*zeta[2] + (-2 + (32*I)*Pi)*
              zeta[3] - 88*zeta[4]) + (118/3 + (32*I)*Pi)*zeta[4] + 
           32*zeta[5]) + Log[mu2/s]*(zeta[2]*(((65*I)/9)*Pi - 384*zeta[3]) + 
           (-65/9 + (28*I)*Pi)*zeta[3] + (499/6 + (64*I)*Pi)*zeta[4] + 
           64*zeta[5]) - (2851*zeta[6])/3)/(1 - x)^2 - (2851*zeta[6])/6 + 
       (((-11635*I)/162)*Pi + (-83/3 - (48*I)*Pi)*G[0, 0, 0, 0, x] + 
         (82/3 - (4*I)*Pi)*G[0, 1, 0, 0, x] + (146/3 + (16*I)*Pi)*
          G[1, 0, 0, 0, x] + (-146/3 - (4*I)*Pi)*G[1, 1, 0, 0, x] + 
         (32*G[1, 1, 1, 0, x])/3 + (-48 - (168*I)*Pi)*G[0, 0, 0, 0, 1, x] - 
         48*G[0, 0, 0, 1, 0, x] + (-36 + (168*I)*Pi)*G[0, 0, 1, 0, 1, x] - 
         36*G[0, 0, 1, 1, 0, x] + 16*G[0, 1, 0, 0, 0, x] + 
         (-20 + (240*I)*Pi)*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] + 
         32*G[0, 1, 1, 0, 0, x] + (-32 - (192*I)*Pi)*G[0, 1, 1, 0, 1, x] - 
         32*G[0, 1, 1, 1, 0, x] + 192*G[0, 1, 1, 1, 1, x] + 
         (16 - (72*I)*Pi)*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] + 
         (12 + (72*I)*Pi)*G[1, 0, 1, 0, 1, x] + 12*G[1, 0, 1, 1, 0, x] + 
         192*G[1, 0, 1, 1, 1, x] + (-4 - (24*I)*Pi)*G[1, 1, 0, 0, 1, x] - 
         4*G[1, 1, 0, 1, 0, x] + 128*G[1, 1, 0, 1, 1, x] - 
         168*G[0, 0, 0, 0, 1, 1, x] + 288*G[0, 0, 0, 1, 1, 1, x] + 
         168*G[0, 0, 1, 0, 1, 1, x] - 288*G[0, 0, 1, 1, 1, 1, x] + 
         240*G[0, 1, 0, 0, 1, 1, x] - 288*G[0, 1, 0, 1, 1, 1, x] - 
         192*G[0, 1, 1, 0, 1, 1, x] - 72*G[1, 0, 0, 0, 1, 1, x] + 
         96*G[1, 0, 0, 1, 1, 1, x] + 72*G[1, 0, 1, 0, 1, 1, x] - 
         24*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 1, x]*(132 + (144*I)*Pi - 
           144*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-164 + (48*I)*Pi - 
           48*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-9 + (4*I)*Pi - 8*Log[mu2/s]) + 
         ((7*I)/9)*Pi*Log[mu2/s]^3 + G[0, 1, 1, 0, x]*(59 + (24*I)*Pi + 
           24*Log[mu2/s]) + G[0, 0, 1, 0, x]*(236/3 - (4*I)*Pi + 
           32*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-100 - (144*I)*Pi + 
           144*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-160 - (96*I)*Pi + 
           192*Log[mu2/s]) + G[0, 1, 0, 1, x]*(59 - (96*I)*Pi + 
           (24 + (144*I)*Pi)*Log[mu2/s] - 528*zeta[2]) + 
         G[0, 0, 1, 1, x]*(169 - (108*I)*Pi + (88 + (96*I)*Pi)*Log[mu2/s] - 
           48*Log[mu2/s]^2 - 336*zeta[2]) + G[1, 1, 1, x]*
          (((32*I)/3)*Pi - 128*zeta[2]) + G[1, 0, 1, 1, x]*
          (-184 + (108*I)*Pi - 96*Log[mu2/s] - 72*zeta[2]) + 
         G[1, 0, 0, x]*(-101/2 + ((38*I)/3)*Pi + (-27 - (8*I)*Pi)*
            Log[mu2/s] - 48*zeta[2]) + G[0, 1, 0, x]*
          (-583/6 + ((133*I)/3)*Pi + (-42 + (8*I)*Pi)*Log[mu2/s] - 
           8*Log[mu2/s]^2 + 8*zeta[2]) + G[1, 1, 0, x]*(-97/3 - (46*I)*Pi - 
           8*Log[mu2/s] + 20*zeta[2]) + G[1, 1, 0, 1, x]*(32/3 + (124*I)*Pi + 
           24*zeta[2]) + G[0, 0, 0, x]*(419/9 + (71*I)*Pi + 
           (20 + (32*I)*Pi)*Log[mu2/s] + 112*zeta[2]) + 
         G[1, 0, 0, 1, x]*(-9 - (156*I)*Pi + (-8 - (48*I)*Pi)*Log[mu2/s] + 
           168*zeta[2]) + G[0, 1, 1, 1, x]*(-272 + (32*I)*Pi - 
           128*Log[mu2/s] + 192*zeta[2]) + G[0, 0, 0, 1, x]*
          (236/3 + (116*I)*Pi + (32 - (144*I)*Pi)*Log[mu2/s] + 456*zeta[2]) + 
         G[1, 0, 1, x]*(-97/3 - (201*I)*Pi + (328 + (48*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-8 - (104*I)*Pi + 48*zeta[2]) - 48*zeta[3]) + 
         G[0, 0, 1, x]*(-583/6 + ((617*I)/3)*Pi + (-8 - (48*I)*Pi)*
            Log[mu2/s]^2 + (-220 + (168*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-42 + (104*I)*Pi + 336*zeta[2]) - 48*zeta[3]) + 
         G[0, 0, x]*(-2893/36 - ((1313*I)/18)*Pi + (-37/6 - (8*I)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(-67/3 - ((103*I)/3)*Pi - 96*zeta[2]) + 
           (-1589/6 - (44*I)*Pi)*zeta[2] - 16*zeta[3]) + 
         G[1, 0, x]*(3671/54 - ((1087*I)/18)*Pi + (8*Log[mu2/s]^2)/3 + 
           (503/3 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*(202/9 - ((89*I)/3)*Pi + 
             40*zeta[2]) - 4*zeta[3]) + (-800/9 - ((1658*I)/9)*Pi)*zeta[3] - 
         108*zeta[3]^2 + G[0, 1, 1, x]*(2329/9 - ((239*I)/3)*Pi + 
           32*Log[mu2/s]^2 + Log[mu2/s]*(400/3 - (40*I)*Pi - 144*zeta[2]) + 
           (276 - (144*I)*Pi)*zeta[2] + 72*zeta[3]) + 
         zeta[2]*(1631/18 + ((1843*I)/18)*Pi + (-100 + (408*I)*Pi)*zeta[3]) + 
         G[0, 1, x]*(3671/54 + ((3313*I)/18)*Pi + (-1724/3 - (144*I)*Pi)*
            zeta[2] + Log[mu2/s]^2*(8/3 + (24*I)*Pi + 48*zeta[2]) + 
           Log[mu2/s]*(202/9 + ((290*I)/3)*Pi + (-272 + (96*I)*Pi)*zeta[2] - 
             96*zeta[3]) + (24 - (72*I)*Pi)*zeta[3] - 846*zeta[4]) + 
         (-14779/12 - (214*I)*Pi)*zeta[4] + G[0, x]*(-11635/162 - 
           ((4033*I)/108)*Pi + (7*Log[mu2/s]^3)/9 + 
           (8923/18 + ((221*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*
            (-17/18 - ((7*I)/6)*Pi + 40*zeta[2]) + Log[mu2/s]*
            (-674/27 - ((16*I)/9)*Pi + (230 + (48*I)*Pi)*zeta[2] - 
             8*zeta[3]) + (181/9 + (56*I)*Pi)*zeta[3] + 24*zeta[4]) + 
         G[1, 1, x]*(((-97*I)/3)*Pi + (488/3 + (92*I)*Pi)*zeta[2] + 
           Log[mu2/s]*((-8*I)*Pi + 96*zeta[2]) + (-44 - (24*I)*Pi)*zeta[3] + 
           66*zeta[4]) + Log[mu2/s]^2*(((-17*I)/18)*Pi + (13 - (8*I)*Pi)*
            zeta[2] + (8 - (48*I)*Pi)*zeta[3] + 132*zeta[4]) + 
         Log[mu2/s]*(((-674*I)/27)*Pi + (-143/3 - (56*I)*Pi)*zeta[3] + 
           zeta[2]*(187/3 + ((122*I)/3)*Pi + 576*zeta[3]) + 
           (-266 - (96*I)*Pi)*zeta[4] - 96*zeta[5]) + 
         G[1, x]*(((3671*I)/54)*Pi + Log[mu2/s]^2*(((8*I)/3)*Pi - 
             32*zeta[2]) + (63 + (20*I)*Pi)*zeta[3] + 
           zeta[2]*(-1682/9 - ((293*I)/3)*Pi + 288*zeta[3]) + 
           (431 - (48*I)*Pi)*zeta[4] + Log[mu2/s]*(((202*I)/9)*Pi + 
             (-344/3 - (72*I)*Pi)*zeta[2] + (72 - (48*I)*Pi)*zeta[3] + 
             132*zeta[4]) - 48*zeta[5]) - (960*I)*Pi*zeta[5] + 
         (2851*zeta[6])/2)/(1 - x)))/Nc), 
 Nf*(((55*I)/27)*Pi - 5*G[1, 1, x] + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])/x - 
    2*G[0, 0, 0, x] + (2/3 - (2*I)*Pi)*G[0, 0, 1, x] + (2*G[0, 1, 0, x])/3 + 
    4*G[0, 1, 1, x] - (2*G[1, 0, 0, x])/3 + (2*G[1, 0, 1, x])/3 + 
    (2*G[1, 1, 0, x])/3 - (2*G[1, 1, 1, x])/3 - 2*G[0, 0, 1, 1, x] + 
    G[1, 0, x]*(-10/9 - ((2*I)/3)*Pi - (2*Log[mu2/s])/3) + 
    ((10*I)/9)*Pi*Log[mu2/s] + (I/3)*Pi*Log[mu2/s]^2 + 
    G[0, 0, x]*(8/3 - (I/3)*Pi + Log[mu2/s]) + 
    G[1, x]*(82/27 - (5*I)*Pi + (10*Log[mu2/s])/9 + Log[mu2/s]^2/3 - 
      6*zeta[2]) + x^2*(-G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x] - 
      3*zeta[2]) + G[0, x]*(-1 + ((14*I)/9)*Pi + (I/3)*Pi*Log[mu2/s] - 
      2*zeta[2]) + 4*zeta[2] + G[0, 1, x]*(-10/9 + (4*I)*Pi - 
      (2*Log[mu2/s])/3 + 2*zeta[2]) + x*((2 - ((2*I)/3)*Pi)*G[0, 0, x] + 
      (-2 - ((2*I)/3)*Pi)*G[0, 1, x] + (-2 + ((2*I)/3)*Pi)*G[1, 0, x] + 
      (2 + ((2*I)/3)*Pi)*G[1, 1, x] - (2*G[0, 0, 0, x])/3 - 
      (2*G[0, 1, 1, x])/3 + (2*G[1, 0, 0, x])/3 + (2*G[1, 1, 1, x])/3 + 
      G[0, x]*(55/27 + ((10*I)/9)*Pi + (10/9 + ((2*I)/3)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/3 - 2*zeta[2]) + (6 - ((2*I)/3)*Pi)*zeta[2] + 
      G[1, x]*(-55/27 - ((10*I)/9)*Pi + (-10/9 - ((2*I)/3)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/3 + 2*zeta[2]) + (2*zeta[3])/3) - (2*I)*Pi*zeta[3] + 
    (I*Pi + 2*G[0, 0, 0, x] + (6*I)*Pi*G[0, 0, 1, x] - 4*G[0, 1, 1, x] + 
      6*G[0, 0, 1, 1, x] + G[0, 0, x]*(-11/3 + I*Pi - Log[mu2/s]) + 
      G[0, 1, x]*((-4*I)*Pi - 6*zeta[2]) - 4*zeta[2] + 4*G[1, x]*zeta[2] + 
      G[0, x]*(1 - ((11*I)/3)*Pi - I*Pi*Log[mu2/s] + 2*zeta[2]) + 
      (6*I)*Pi*zeta[3] - (33*zeta[4])/2)/(1 - x) + (11*zeta[4])/2 + 
    (I*Pi*G[0, x] + G[0, 0, x] - (4*I)*Pi*G[0, 0, 1, x] - 
      4*G[0, 0, 1, 1, x] + 4*G[0, 1, x]*zeta[2] - (4*I)*Pi*zeta[3] + 
      11*zeta[4])/(1 - x)^2) + 
  (Nf*(((4*I)/3)*Pi + (-2 - ((4*I)/3)*Pi)*G[0, 0, x] + 
     (2/3 - ((2*I)/3)*Pi)*G[1, 0, x] + (-6 - ((2*I)/3)*Pi)*G[1, 1, x] + 
     ((3*I)*Pi*G[1, x] + 3*G[1, 1, x])/x + (-4/3 - (4*I)*Pi)*G[0, 0, 1, x] - 
     (4*G[0, 1, 0, x])/3 + 8*G[0, 1, 1, x] - (2*G[1, 0, 1, x])/3 - 
     (2*G[1, 1, 0, x])/3 - 4*G[0, 0, 1, 1, x] + 
     G[1, x]*(3 - ((16*I)/3)*Pi - (14*zeta[2])/3) + 
     (14/3 - ((4*I)/3)*Pi)*zeta[2] + G[0, 1, x]*(2/3 + ((20*I)/3)*Pi + 
       4*zeta[2]) + G[0, x]*(-5/3 - ((4*I)/3)*Pi + (20*zeta[2])/3) + 
     x*((-1 - ((2*I)/3)*Pi)*G[0, 0, x] + (1 - ((2*I)/3)*Pi)*G[0, 1, x] + 
       (1 + ((2*I)/3)*Pi)*G[1, 0, x] + (-1 + ((2*I)/3)*Pi)*G[1, 1, x] - 
       (2*G[0, 0, 1, x])/3 - (2*G[0, 1, 0, x])/3 + (2*G[1, 0, 1, x])/3 + 
       (2*G[1, 1, 0, x])/3 + G[1, x]*(-4/3 - (10*zeta[2])/3) + 
       (-3 - ((2*I)/3)*Pi)*zeta[2] + G[0, x]*(4/3 + (10*zeta[2])/3) + 
       (2*zeta[3])/3) + (4/3 - (4*I)*Pi)*zeta[3] + 
     (((5*I)/3)*Pi + (1 + (2*I)*Pi)*G[0, 0, x] - (2*G[1, 0, x])/3 + 
       (2 + (12*I)*Pi)*G[0, 0, 1, x] + 2*G[0, 1, 0, x] - 8*G[0, 1, 1, x] + 
       12*G[0, 0, 1, 1, x] + G[0, 1, x]*(-2/3 - (6*I)*Pi - 12*zeta[2]) + 
       G[0, x]*(5/3 + (I/3)*Pi - 10*zeta[2]) + (-14/3 + (2*I)*Pi)*zeta[2] + 
       G[1, x]*(((-2*I)/3)*Pi + 8*zeta[2]) + (-2 + (12*I)*Pi)*zeta[3] - 
       33*zeta[4])/(1 - x) + 11*zeta[4] + 
     ((1 - ((2*I)/3)*Pi)*G[0, 0, x] + (-2/3 - (8*I)*Pi)*G[0, 0, 1, x] - 
       (2*G[0, 1, 0, x])/3 - 8*G[0, 0, 1, 1, x] - ((2*I)/3)*Pi*zeta[2] + 
       G[0, x]*(I*Pi + (10*zeta[2])/3) + G[0, 1, x]*(((-2*I)/3)*Pi + 
         8*zeta[2]) + (2/3 - (8*I)*Pi)*zeta[3] + 22*zeta[4])/(1 - x)^2))/
   Nc^2 + (I*Pi + ((-I)*Pi*G[1, x] - G[1, 1, x])/x + 
    (-1 + ((3*I)/2)*Pi)*G[0, 0, 0, x] + (1/2 + I*Pi)*G[0, 0, 1, x] + 
    (1/2 + (I/2)*Pi)*G[0, 1, 0, x] - (2*I)*Pi*G[1, 1, 1, x] + 
    (3*G[0, 0, 0, 0, x])/2 + G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/2 + 
    G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] + 
    G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - 
    G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 
    G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-5/2 + Log[mu2/s]) - 
    (I/2)*Pi*Log[mu2/s]^3 + G[1, 0, 1, x]*(1 - I*Pi + Log[mu2/s]) + 
    G[1, 1, 0, x]*(1 - (2*I)*Pi + Log[mu2/s]) + 
    G[0, 1, x]*(3 + (2 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
      (19*zeta[2])/2) + x^2*(-G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - 
      G[1, 1, x] - 3*zeta[2]) + G[1, 0, x]*(3 + (3*I)*Pi + 
      (2 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - zeta[2]/2) + 
    (9/2 - ((3*I)/2)*Pi)*zeta[2] + G[0, 0, x]*(-6 - ((11*I)/4)*Pi + 
      (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
      (9*zeta[2])/4) + Log[mu2/s]^2*(((-3*I)/2)*Pi + 6*zeta[2]) + 
    G[1, 1, x]*(-1 + I*Pi + I*Pi*Log[mu2/s] + 10*zeta[2]) + 
    Log[mu2/s]*(((-7*I)/2)*Pi + (6 + ((7*I)/2)*Pi)*zeta[2]) + 
    G[0, x]*(-1 - (3*I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
      (3 + ((15*I)/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/4)*Pi + 3*zeta[2])) + 
    G[1, x]*(2 - ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
      Log[mu2/s]*(-7/2 - I*Pi - (5*zeta[2])/2) + (-13/2 + I*Pi)*zeta[2] - 
      zeta[3]) + (7/2 + I*Pi)*zeta[3] + 
    (I*Pi - I*Pi*G[1, 1, x] + (2 - ((3*I)/2)*Pi)*G[0, 0, 0, x] - 
      2*G[0, 0, 1, x] + (-2 - ((3*I)/2)*Pi)*G[0, 1, 0, x] - 2*G[0, 1, 1, x] - 
      3*G[1, 0, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] - 
      (3*G[0, 0, 0, 0, x])/2 - (3*G[0, 1, 0, 0, x])/2 + 
      G[0, 1, x]*(1/2 - (3*I)*Pi + Log[mu2/s]) + 
      G[1, 0, x]*(1/2 - (3*I)*Pi + Log[mu2/s]) + 
      G[0, 0, x]*(11/2 + ((9*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (3*zeta[2])/4) - (9*zeta[2])/2 - 
      6*Log[mu2/s]*zeta[2] + G[1, x]*((I/2)*Pi + I*Pi*Log[mu2/s] + 
        5*zeta[2]) + (-8 + (3*I)*Pi)*zeta[3] + 
      G[0, x]*(1 + (6*I)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((13*I)/4)*Pi - 9*zeta[2]) + (-19/2 - ((9*I)/4)*Pi)*
         zeta[2] + 3*zeta[3]) - (9*zeta[4])/2)/(1 - x) + 
    x*(I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 1, x] - I*Pi*G[1, 0, 0, x] - 
      I*Pi*G[1, 1, 1, x] + G[0, 0, 0, 0, x] + G[0, 1, 1, 1, x] - 
      G[1, 0, 0, 0, x] - G[1, 1, 1, 1, x] + G[0, 1, x]*(-2 - 2*zeta[2]) + 
      G[0, 0, x]*(2 - 2*zeta[2]) + 6*zeta[2] + G[1, 0, x]*(-2 + 2*zeta[2]) + 
      G[1, 1, x]*(2 + 2*zeta[2]) + G[1, x]*(-1 + (4*I)*Pi + 
        (3/2 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(4 + (3*I)*Pi - (19*zeta[2])/2) + (-9 - ((7*I)/2)*Pi)*
         zeta[2]) + G[0, x]*(1 - (4*I)*Pi + (-3/2 - ((3*I)/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + (9 + ((7*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-4 - (3*I)*Pi + (19*zeta[2])/2)) - I*Pi*zeta[3] - 
      4*zeta[4]) - (133*zeta[4])/4 + ((-1 - (3*I)*Pi)*G[0, 0, 0, x] - 
      I*Pi*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] - 
      3*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + 
      G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 
      2*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 
      G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(3 + Log[mu2/s]) + 
      G[0, 1, 0, x]*(-3/2 + I*Pi + Log[mu2/s]) + 
      G[0, 0, 1, x]*(-3/2 - (4*I)*Pi + Log[mu2/s]) + 
      G[1, 0, x]*((3*I)*Pi + I*Pi*Log[mu2/s] - 6*zeta[2]) - 
      ((9*I)/2)*Pi*zeta[2] + G[0, 1, x]*(((-3*I)/2)*Pi + I*Pi*Log[mu2/s] + 
        5*zeta[2]) + G[0, 0, x]*(1/2 - ((5*I)/2)*Pi + I*Pi*Log[mu2/s] + 
        9*zeta[2]) + G[0, x]*((I/2)*Pi + (13/2 - (5*I)*Pi)*zeta[2] - 
        6*Log[mu2/s]*zeta[2] - 3*zeta[3]) + 
      G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + (9/2 - (2*I)*Pi)*zeta[3] + 
      (151*zeta[4])/4)/(1 - x)^2)/Nc + 
  Nc*(((-238*I)/27)*Pi + ((-6*I)*Pi*G[1, x] - 6*G[1, 1, x])/x + 
    (10 - ((21*I)/2)*Pi)*G[0, 0, 0, x] + (11/3 - (4*I)*Pi)*G[1, 1, 1, x] - 
    (9*G[0, 0, 0, 0, x])/2 - 6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 
    22*G[0, 0, 1, 1, x] + (3*G[0, 1, 0, 0, x])/2 - 4*G[0, 1, 1, 1, x] - 
    7*G[1, 0, 0, 0, x] + 5*G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 0, x] - 
    G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + 
    ((3*I)/2)*Pi*Log[mu2/s]^3 + G[0, 1, 1, x]*(-65/2 - (3*I)*Pi + 
      Log[mu2/s]) + G[1, 1, 0, x]*(1 - (3*I)*Pi + Log[mu2/s]) + 
    G[1, 0, 1, x]*(1 + (6*I)*Pi + Log[mu2/s]) + 
    G[1, 0, 0, x]*(11/3 - (4*I)*Pi + 3*Log[mu2/s]) + 
    G[0, 1, 0, x]*(79/6 + ((9*I)/2)*Pi + 3*Log[mu2/s]) + 
    G[0, 0, 1, x]*(79/6 + (19*I)*Pi + 3*Log[mu2/s]) + 
    G[0, 1, x]*(-56/9 - ((59*I)/3)*Pi + (-1/3 - I*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/2 - (31*zeta[2])/2) + 
    Log[mu2/s]^2*((-I/3)*Pi - 12*zeta[2]) + 
    G[1, 1, x]*(19 + ((14*I)/3)*Pi + I*Pi*Log[mu2/s] - 2*zeta[2]) + 
    (137/6 + ((125*I)/6)*Pi)*zeta[2] + G[0, 0, x]*(10/3 + ((239*I)/12)*Pi + 
      (-13/4 + ((15*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + 
      (21*zeta[2])/4) + G[1, 0, x]*(-56/9 + ((13*I)/3)*Pi + 
      (-1/3 - I*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/2 + (11*zeta[2])/2) + 
    Log[mu2/s]*(((-71*I)/18)*Pi + (6 - ((5*I)/2)*Pi)*zeta[2]) + 
    G[1, x]*(-283/27 + ((53*I)/6)*Pi + (-1/3 + (2*I)*Pi)*Log[mu2/s]^2 + 
      (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(-71/18 - I*Pi - (17*zeta[2])/2) + 
      (169/6 - (7*I)*Pi)*zeta[2] - 8*zeta[3]) + 
    G[0, x]*(5/3 - ((26*I)/9)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-43*I)/12)*Pi - 15*zeta[2]) + (-194/3 - ((69*I)/4)*Pi)*
       zeta[2] - 6*zeta[3]) + (-41/6 + (32*I)*Pi)*zeta[3] + 
    ((-1 - (3*I)*Pi)*G[0, 0, 0, x] - I*Pi*G[0, 1, 1, x] + 
      I*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] - 3*G[0, 0, 0, 1, x] - 
      3*G[0, 0, 1, 0, x] + 28*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
      G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 2*G[1, 0, 0, 0, x] + 
      G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] + 
      G[1, 0, 0, x]*(3 + Log[mu2/s]) + G[0, 1, 0, x]*
       (49/6 + I*Pi + Log[mu2/s]) + G[0, 0, 1, x]*(49/6 + (26*I)*Pi + 
        Log[mu2/s]) + G[0, 1, x]*(((49*I)/6)*Pi + I*Pi*Log[mu2/s] - 
        25*zeta[2]) + G[1, 0, x]*((3*I)*Pi + I*Pi*Log[mu2/s] - 6*zeta[2]) + 
      ((31*I)/6)*Pi*zeta[2] + G[0, 0, x]*(15/2 + ((43*I)/6)*Pi + 
        I*Pi*Log[mu2/s] + 9*zeta[2]) + G[0, x]*(((15*I)/2)*Pi + 
        (-251/6 - (5*I)*Pi)*zeta[2] - 6*Log[mu2/s]*zeta[2] - 3*zeta[3]) + 
      G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + (-31/6 + (28*I)*Pi)*zeta[3] - 
      (179*zeta[4])/4)/(1 - x)^2 + (71*zeta[4])/4 + 
    (((-5*I)/3)*Pi - I*Pi*G[1, 1, x] + (-9 + ((33*I)/2)*Pi)*G[0, 0, 0, x] + 
      (28 + (3*I)*Pi)*G[0, 1, 1, x] + (-1 - (3*I)*Pi)*G[1, 0, 1, x] + 
      (-1 + (3*I)*Pi)*G[1, 1, 0, x] + (9*G[0, 0, 0, 0, x])/2 + 
      12*G[0, 0, 0, 1, x] + 12*G[0, 0, 1, 0, x] - 51*G[0, 0, 1, 1, x] - 
      (3*G[0, 1, 0, 0, x])/2 + 3*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 0, x] + 
      6*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] + 
      3*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(-3 - 3*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-22 - ((3*I)/2)*Pi - 3*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-22 - (42*I)*Pi - 3*Log[mu2/s]) + 
      G[0, 0, x]*(-65/6 - ((111*I)/4)*Pi + (13/4 - ((15*I)/2)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/4 - (153*zeta[2])/4) + 
      (-137/6 - (20*I)*Pi)*zeta[2] - 6*Log[mu2/s]*zeta[2] + 
      G[1, 0, x]*(61/6 - (3*I)*Pi + (1 - (3*I)*Pi)*Log[mu2/s] + 18*zeta[2]) + 
      G[0, 1, x]*(61/6 + (7*I)*Pi + (1 - (3*I)*Pi)*Log[mu2/s] + 36*zeta[2]) + 
      (12 - (51*I)*Pi)*zeta[3] + G[1, x]*(((61*I)/6)*Pi + I*Pi*Log[mu2/s] + 
        (-25 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      G[0, x]*(-5/3 - ((2*I)/3)*Pi - ((9*I)/4)*Pi*Log[mu2/s]^2 + 
        (213/2 + ((99*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((17*I)/4)*Pi + 
          45*zeta[2]) + 9*zeta[3]) + 27*zeta[4])/(1 - x) + 
    x*((11/3 - (7*I)*Pi)*G[0, 0, 0, x] + (20/3 - (4*I)*Pi)*G[0, 0, 1, x] + 
      (20*G[0, 1, 0, x])/3 + (11/3 - (3*I)*Pi)*G[0, 1, 1, x] + 
      (-11/3 + (3*I)*Pi)*G[1, 0, 0, x] - (20*G[1, 0, 1, x])/3 + 
      (-20/3 + (4*I)*Pi)*G[1, 1, 0, x] + (-11/3 + (7*I)*Pi)*G[1, 1, 1, x] - 
      3*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
      4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
      G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
      4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 
      4*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
      G[1, 0, x]*(-1 - ((31*I)/3)*Pi - 22*zeta[2]) + 
      G[1, 1, x]*(1 - ((31*I)/3)*Pi - 22*zeta[2]) + (3 + ((31*I)/3)*Pi)*
       zeta[2] + G[0, 1, x]*(-1 + ((31*I)/3)*Pi + 22*zeta[2]) + 
      G[0, 0, x]*(1 + ((31*I)/3)*Pi + 22*zeta[2]) + (-31/3 - I*Pi)*zeta[3] + 
      G[0, x]*(-238/27 - ((40*I)/9)*Pi + (-1/3 + ((9*I)/2)*Pi)*Log[mu2/s]^2 + 
        (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(-40/9 - ((2*I)/3)*Pi - 
          (65*zeta[2])/2) + (-94/3 - ((37*I)/2)*Pi)*zeta[2] + zeta[3]) + 
      G[1, x]*(238/27 + ((40*I)/9)*Pi + (1/3 - ((9*I)/2)*Pi)*Log[mu2/s]^2 - 
        (3*Log[mu2/s]^3)/2 + (94/3 + ((29*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(40/9 + ((2*I)/3)*Pi + (65*zeta[2])/2) + 3*zeta[3]) + 
      74*zeta[4])) + 
  e*(Nf*(((1165*I)/162)*Pi + 9*G[0, 0, 0, 0, x] + (-2 - (6*I)*Pi)*
       G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + (8*G[0, 1, 0, 0, x])/3 + 
      (-2 + (6*I)*Pi)*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 
      14*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + (-2 - (2*I)*Pi)*
       G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - (32*G[1, 0, 1, 1, x])/3 + 
      (4*G[1, 1, 0, 0, x])/3 - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] + 
      4*G[1, 1, 1, 1, x] - 6*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 1, 1, x] + 
      6*G[0, 1, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
      G[0, 0, 0, x]*(-40/3 + I*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(41/3 + (4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 1, x]*(178/9 - 2*Log[mu2/s]) + G[1, 0, 0, x]*
       (-97/18 + I*Pi - Log[mu2/s]) + ((10*I)/9)*Pi*Log[mu2/s]^2 + 
      (I/3)*Pi*Log[mu2/s]^3 + G[1, 1, 0, x]*(20/9 + ((4*I)/3)*Pi + 
        2*Log[mu2/s]) + G[0, 1, 0, x]*(20/9 + ((8*I)/3)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(31/6 - (8*I)*Pi + 8*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 0, 1, x]*(20/9 - ((32*I)/3)*Pi + 2*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 0, x]*(18 - ((40*I)/9)*Pi + (20/3 - I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (29*zeta[2])/6) + 
      G[1, 0, x]*(-56/27 - ((97*I)/18)*Pi + (-20/9 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 + 7*zeta[2]) + G[0, 0, 1, x]*(20/9 + ((41*I)/3)*Pi + 
        (2 - (4*I)*Pi)*Log[mu2/s] + 14*zeta[2]) + 
      G[1, 1, x]*(-63/2 + (11*I)*Pi - 11*Log[mu2/s] + (50*zeta[2])/3) + 
      ((4*I)*Pi*G[0, 1, x] + 4*G[0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, x] - 
        8*G[1, 1, 1, x] - 2*G[1, 1, 0, 0, x] + G[1, 1, x]*
         (25/3 - (4*I)*Pi + 4*Log[mu2/s]) + 2*G[1, 0, x]*zeta[2] + 
        G[1, x]*(((25*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + (-12 + (2*I)*Pi)*
           zeta[2] - 2*zeta[3]))/x + G[0, 1, x]*(-56/27 + ((31*I)/6)*Pi - 
        Log[mu2/s]^2 + (-70/3 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-20/9 + (8*I)*Pi + 4*zeta[2]) - 4*zeta[3]) + 
      G[0, x]*(-43/6 + ((376*I)/27)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-2 + ((40*I)/9)*Pi - 7*zeta[2]) + (-61/6 - ((11*I)/6)*Pi)*
         zeta[2] - (10*zeta[3])/3) + x^2*(4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
        2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
        4*G[1, 1, 1, x] + G[0, 0, x]*(-19/6 - 2*Log[mu2/s]) + 
        G[1, 1, x]*(-19/6 - 2*Log[mu2/s]) + G[0, 1, x]*
         (19/6 + 2*Log[mu2/s]) + G[1, 0, x]*(19/6 + 2*Log[mu2/s]) - 
        (19*zeta[2])/2 + 6*G[0, x]*zeta[2] + 6*G[1, x]*zeta[2] - 
        6*Log[mu2/s]*zeta[2] - 2*zeta[3]) + (-43/6 - ((8*I)/3)*Pi)*zeta[3] + 
      zeta[2]*(29/3 + ((191*I)/18)*Pi + 24*zeta[3]) + 
      (53/12 - (4*I)*Pi)*zeta[4] + G[1, x]*(1163/81 - ((55*I)/2)*Pi + 
        (10*Log[mu2/s]^2)/9 + Log[mu2/s]^3/3 + Log[mu2/s]*
         (164/27 - (11*I)*Pi - (43*zeta[2])/3) + (173/18 - ((28*I)/3)*Pi)*
         zeta[2] + (4/3 - (2*I)*Pi)*zeta[3] + (11*zeta[4])/2) + 
      Log[mu2/s]*(((110*I)/27)*Pi + (8 - ((4*I)/3)*Pi)*zeta[2] + 
        (1 - (4*I)*Pi)*zeta[3] + 11*zeta[4]) + 
      x*((5 - ((2*I)/3)*Pi)*G[0, 0, 1, x] + (5 - ((2*I)/3)*Pi)*
         G[0, 1, 0, x] + (5 + ((2*I)/3)*Pi)*G[1, 0, 1, x] + 
        (5 + ((2*I)/3)*Pi)*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] - 
        (2*G[0, 0, 1, 1, x])/3 - (2*G[0, 1, 0, 0, x])/3 + 
        4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + (2*G[1, 0, 1, 1, x])/3 + 
        (2*G[1, 1, 0, 0, x])/3 - 4*G[1, 1, 1, 1, x] + 
        G[0, 0, 0, x]*(-110/9 + (2*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 1, x]*(-20/9 + (2*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 1, 1, x]*(-70/9 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 0, x]*(20/9 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, x]*(-23/2 + ((20*I)/9)*Pi + (-5 + (2*I)*Pi)*Log[mu2/s] - 
          (14*zeta[2])/3) + G[1, 1, x]*(27/2 + ((20*I)/9)*Pi + 
          (5 + (2*I)*Pi)*Log[mu2/s] - (14*zeta[2])/3) + 
        (69/2 - ((20*I)/9)*Pi)*zeta[2] + G[0, 1, x]*(-23/2 - ((20*I)/9)*Pi + 
          (-5 - (2*I)*Pi)*Log[mu2/s] + (14*zeta[2])/3) + 
        G[0, 0, x]*(19/2 - ((20*I)/9)*Pi + (5 - (2*I)*Pi)*Log[mu2/s] + 
          (14*zeta[2])/3) + G[0, x]*(1165/162 + ((56*I)/27)*Pi + 
          (10/9 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
          Log[mu2/s]*(110/27 + ((20*I)/9)*Pi - (19*zeta[2])/3) + 
          (-200/9 - ((5*I)/3)*Pi)*zeta[2] - (20*zeta[3])/3) + 
        (65/9 - ((4*I)/3)*Pi)*zeta[3] + Log[mu2/s]*((15 - (2*I)*Pi)*zeta[2] + 
          2*zeta[3]) + G[1, x]*(-1165/162 - ((56*I)/27)*Pi + 
          (-10/9 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/3 + 
          (-70/9 + ((5*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-110/27 - 
            ((20*I)/9)*Pi + (19*zeta[2])/3) + (20*zeta[3])/3) + 
        (83*zeta[4])/6) + (-4*G[0, 0, 0, x] + ((4*I)/3)*Pi*G[0, 1, 0, x] - 
        (12*I)*Pi*G[0, 0, 0, 1, x] + (4*G[0, 1, 0, 0, x])/3 + 
        (12*I)*Pi*G[0, 1, 0, 1, x] - (4*I)*Pi*G[1, 0, 0, 1, x] - 
        12*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 1, x] + 
        12*G[0, 1, 0, 1, 1, x] - 4*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 1, x]*(1/3 + (8*I)*Pi - 8*Log[mu2/s]) + 
        G[0, 0, x]*(43/6 - (2*I)*Pi + 2*Log[mu2/s] - (4*zeta[2])/3) - 
        12*G[0, 1, 1, x]*zeta[2] + 4*G[1, 0, 1, x]*zeta[2] + 
        G[0, 0, 1, x]*((I/3)*Pi - (8*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
        G[0, 1, x]*((-1/3 + (8*I)*Pi)*zeta[2] + 8*Log[mu2/s]*zeta[2] - 
          8*zeta[3]) + G[0, x]*(((43*I)/6)*Pi + (2*I)*Pi*Log[mu2/s] + 
          (-4 - ((4*I)/3)*Pi)*zeta[2] - (8*zeta[3])/3) - 
        ((7*I)/3)*Pi*zeta[3] + 48*zeta[2]*zeta[3] + (37/12 - (8*I)*Pi)*
         zeta[4] + G[1, x]*((-4*I)*Pi*zeta[3] + 11*zeta[4]) + 
        Log[mu2/s]*((-8*I)*Pi*zeta[3] + 22*zeta[4]) - 8*zeta[5])/(1 - x)^2 - 
      4*zeta[5] + (((43*I)/6)*Pi - (2*I)*Pi*G[0, 1, 0, x] - 
        9*G[0, 0, 0, 0, x] + (18*I)*Pi*G[0, 0, 0, 1, x] - 
        2*G[0, 1, 0, 0, x] - (18*I)*Pi*G[0, 1, 0, 1, x] + 
        16*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 
        (6*I)*Pi*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 1, x] + 
        18*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 1, x] - 
        18*G[0, 1, 0, 1, 1, x] + 6*G[1, 0, 0, 1, 1, x] + 
        G[1, 0, 0, x]*(7/6 + I*Pi - Log[mu2/s]) + G[0, 0, 0, x]*
         (52/3 - (3*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (-14 - (12*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 1, x]*
         ((-14*I)*Pi + (12*I)*Pi*Log[mu2/s] - 42*zeta[2]) + 
        G[1, 0, 1, x]*((12*I)*Pi - 6*zeta[2]) + G[0, 0, x]*
         (-151/6 + ((26*I)/3)*Pi + (-26/3 + (3*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - (7*zeta[2])/2) - 12*G[1, 1, x]*zeta[2] + 
        G[1, 0, x]*(((7*I)/6)*Pi - I*Pi*Log[mu2/s] + 2*zeta[2]) + 
        G[0, 1, 1, x]*(-47/3 + (8*I)*Pi - 8*Log[mu2/s] + 18*zeta[2]) + 
        zeta[2]*(-71/3 - ((55*I)/6)*Pi - 72*zeta[3]) + 
        (31/6 + (3*I)*Pi)*zeta[3] + G[0, x]*(43/6 - ((139*I)/6)*Pi - 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + (97/6 + ((7*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(2 - ((26*I)/3)*Pi + 7*zeta[2]) + 6*zeta[3]) + 
        G[0, 1, x]*(((-47*I)/3)*Pi + Log[mu2/s]*((-8*I)*Pi - 12*zeta[2]) + 
          (30 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
        Log[mu2/s]*((2*I)*Pi + (-8 + I*Pi)*zeta[2] + (-1 + (12*I)*Pi)*
           zeta[3] - 33*zeta[4]) + G[1, x]*((47/3 + (8*I)*Pi)*zeta[2] + 
          8*Log[mu2/s]*zeta[2] + (-8 + (6*I)*Pi)*zeta[3] - (33*zeta[4])/2) + 
        (-15/2 + (12*I)*Pi)*zeta[4] + 12*zeta[5])/(1 - x)) + 
    (((15*I)/4)*Pi + (7/2 + (6*I)*Pi)*G[0, 0, 0, 1, x] + 
      (7/2 + ((3*I)/2)*Pi)*G[0, 0, 1, 0, x] + (-3 + (2*I)*Pi)*
       G[1, 1, 0, 0, x] - 9*G[0, 0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, 1, x] + 
      G[0, 0, 1, 0, 0, x]/2 + G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - 
      11*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] - 
      5*G[0, 1, 0, 0, 1, x] - 5*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
      (25*G[0, 1, 1, 0, 0, x])/2 - 8*G[0, 1, 1, 0, 1, x] - 
      8*G[0, 1, 1, 1, 0, x] + 8*G[0, 1, 1, 1, 1, x] - 
      (11*G[1, 0, 0, 0, 0, x])/2 + 2*G[1, 0, 0, 0, 1, x] + 
      2*G[1, 0, 0, 1, 0, x] + 2*G[1, 0, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x]/2 - 
      G[1, 0, 1, 1, 1, x] - 3*G[1, 1, 0, 0, 0, x] + 5*G[1, 1, 0, 0, 1, x] + 
      5*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] + 
      14*G[1, 1, 1, 0, 1, x] + 14*G[1, 1, 1, 1, 0, x] - 
      6*G[1, 1, 1, 1, 1, x] + G[1, 1, 0, 1, x]*(-9 - I*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-9 + (6*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(15/2 - (6*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(2 - (5*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-6 - ((3*I)/2)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-6 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(27/4 - (8*I)*Pi - Log[mu2/s]) - 
      ((5*I)/12)*Pi*Log[mu2/s]^4 + G[1, 0, 0, 0, x]*(7 - ((3*I)/2)*Pi + 
        2*Log[mu2/s]) + G[1, 1, 1, 1, x]*((10*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(11/2 + (2*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(37/4 - (6*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(11/2 + ((15*I)/2)*Pi + 3*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-9/2 - (6*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, x]*(17/2 - ((15*I)/2)*Pi + (3/2 - (5*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (69*zeta[2])/2) + G[0, 0, 1, x]*
       (-19/4 - (4*I)*Pi + (-3 + (3*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (33*zeta[2])/2) + G[1, 1, 0, x]*(-17/4 - ((21*I)/2)*Pi + 
        (3/2 - (6*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 10*zeta[2]) + 
      G[1, 0, 0, x]*(1 - ((9*I)/4)*Pi + (-13/4 - (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 - (29*zeta[2])/4) + G[0, 0, 0, x]*
       (11/2 + ((61*I)/4)*Pi + (5/2 + (6*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - 3*zeta[2]) + Log[mu2/s]^3*
       (((-3*I)/2)*Pi + 6*zeta[2]) + G[0, 1, 0, x]*(-19/4 + ((37*I)/4)*Pi + 
        (-3 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 11*zeta[2]) + 
      G[1, 0, 1, x]*(-17/4 - ((5*I)/2)*Pi + (3/2 - (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 16*zeta[2]) + G[0, 1, 1, x]*(2 + (9*I)*Pi - 
        4*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (53*zeta[2])/2) + 
      ((-I/2)*Pi*G[0, 0, 1, x] + (I/2)*Pi*G[0, 1, 0, x] - 
        (I/2)*Pi*G[1, 0, 0, x] + (7/2 - ((3*I)/2)*Pi)*G[1, 1, 1, x] - 
        G[0, 0, 1, 1, x]/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
        G[0, 1, 1, 1, x] - G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 + 
        G[1, 0, 1, 1, x]/2 - G[1, 1, 0, 0, x] - (3*G[1, 1, 0, 1, x])/2 - 
        (3*G[1, 1, 1, 0, x])/2 + G[0, 1, 1, x]*(-1/2 + Log[mu2/s]/2) + 
        G[1, 0, 1, x]*(-3/4 + (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 1, 0, x]*(-3/4 - (2*I)*Pi + Log[mu2/s]/2) + 
        G[0, 1, x]*((-I/2)*Pi + (I/2)*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 0, x]*(((-3*I)/4)*Pi + (I/2)*Pi*Log[mu2/s] + (5*zeta[2])/2) + 
        G[1, 1, x]*(-41/4 + ((3*I)/4)*Pi + (-2 + (I/2)*Pi)*Log[mu2/s] + 
          (9*zeta[2])/2) + G[1, x]*(((-41*I)/4)*Pi + Log[mu2/s]*
           ((-2*I)*Pi - 3*zeta[2]) + (37*zeta[2])/4 - 4*zeta[3]))/x + 
      zeta[2]*(-19/4 - ((7*I)/2)*Pi - (263*zeta[3])/4) + 
      G[0, 1, x]*(37/4 + ((23*I)/4)*Pi + (3 + (3*I)*Pi)*Log[mu2/s]^2 + 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(17/2 - I*Pi - 28*zeta[2]) + 
        (-16 - ((61*I)/2)*Pi)*zeta[2] - (35*zeta[3])/6) + 
      x^2*(4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
        2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 
        G[0, 0, x]*(-7/4 - 2*Log[mu2/s]) + G[1, 1, x]*(-7/4 - 2*Log[mu2/s]) + 
        G[0, 1, x]*(7/4 + 2*Log[mu2/s]) + G[1, 0, x]*(7/4 + 2*Log[mu2/s]) - 
        (21*zeta[2])/4 + 6*G[0, x]*zeta[2] + 6*G[1, x]*zeta[2] - 
        6*Log[mu2/s]*zeta[2] - 2*zeta[3]) + Log[mu2/s]^2*
       (((-21*I)/4)*Pi + (9 + ((25*I)/4)*Pi)*zeta[2] - (3*zeta[3])/4) + 
      (85/4 - ((77*I)/4)*Pi)*zeta[3] + G[0, 0, x]*(-53/2 - ((57*I)/4)*Pi + 
        (-35/8 - (2*I)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + 
        (-153/8 - (5*I)*Pi)*zeta[2] + Log[mu2/s]*(-15 - ((37*I)/4)*Pi + 
          (3*zeta[2])/2) + 2*zeta[3]) + G[1, 0, x]*(37/4 + ((21*I)/4)*Pi + 
        (3 + ((11*I)/4)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(17/2 + ((17*I)/4)*Pi - zeta[2]) + (23 - ((41*I)/4)*Pi)*
         zeta[2] + (20*zeta[3])/3) + G[1, 1, x]*(-1/2 + ((9*I)/2)*Pi + 
        (3/4 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + (115/4 - (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(1/4 + ((9*I)/2)*Pi + 26*zeta[2]) + 12*zeta[3]) + 
      Log[mu2/s]*((-5*I)*Pi + (15 + ((15*I)/4)*Pi)*zeta[2] + 
        (19/4 + ((17*I)/6)*Pi)*zeta[3] - 119*zeta[4]) + 
      G[0, x]*(-13/4 - ((77*I)/4)*Pi - (I/3)*Pi*Log[mu2/s]^3 + 
        (279/4 + ((141*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*
         (((-11*I)/8)*Pi + (27*zeta[2])/4) + Log[mu2/s]*(-2 - ((13*I)/2)*Pi + 
          (147/4 + (12*I)*Pi)*zeta[2]) + (-25/2 + ((50*I)/3)*Pi)*zeta[3] - 
        (189*zeta[4])/8) + (-375/4 - (59*I)*Pi)*zeta[4] + 
      G[1, x]*(7 + ((23*I)/4)*Pi + (-3/2 - I*Pi)*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/12 + Log[mu2/s]^2*(-21/4 - ((3*I)/4)*Pi - 
          2*zeta[2]) + (-19 + ((9*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 - ((7*I)/4)*Pi + (-19 + (4*I)*Pi)*zeta[2] + 
          zeta[3]/3) + (-7/2 + (10*I)*Pi)*zeta[3] + (347*zeta[4])/8) - 
      22*zeta[5] + x*((-2*I)*Pi*G[0, 0, 1, 0, x] + (-3/2 + I*Pi)*
         G[0, 0, 1, 1, x] + (-3/2 + I*Pi)*G[0, 1, 0, 0, x] - 
        (2*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 0, x] + 
        (-3/2 - I*Pi)*G[1, 0, 1, 1, x] + (-3/2 - I*Pi)*G[1, 1, 0, 0, x] + 
        (2*I)*Pi*G[1, 1, 0, 1, x] - 6*G[0, 0, 0, 0, 0, x] - 
        2*G[0, 0, 1, 0, 0, x] + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
        2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
        6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, x] - G[1, 0, 1, 1, 1, x] - 
        G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, 1, x] + 
        G[1, 0, 0, 0, x]*((4*I)*Pi - 2*Log[mu2/s]) + G[1, 1, 1, 1, x]*
         ((4*I)*Pi - 2*Log[mu2/s]) + G[0, 0, 0, 0, x]*(3 - (4*I)*Pi + 
          2*Log[mu2/s]) + G[0, 1, 1, 1, x]*(3 - (4*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 1, x]*(9/2 - ((3*I)/2)*Pi - 2*zeta[2]) + 
        G[0, 1, 0, x]*(9/2 - ((3*I)/2)*Pi - 2*zeta[2]) + 
        G[1, 1, 1, x]*(-25/2 - ((3*I)/2)*Pi + (-3/2 - (3*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (3*zeta[2])/2) + G[1, 0, 0, x]*
         (-9/2 - ((3*I)/2)*Pi + (-3/2 - (3*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (3*zeta[2])/2) + G[0, 0, 0, x]*
         (-9/2 + ((9*I)/2)*Pi + (3/2 + (3*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (3*zeta[2])/2) + G[0, 1, 1, x]*
         (7/2 + ((9*I)/2)*Pi + (3/2 + (3*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
          (3*zeta[2])/2) + G[1, 0, 1, x]*(9/2 - ((3*I)/2)*Pi + 2*zeta[2]) + 
        G[1, 1, 0, x]*(9/2 - ((3*I)/2)*Pi + 2*zeta[2]) + 
        G[1, 1, x]*(-1/2 - ((25*I)/4)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
          (63/4 + ((9*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(7/4 - (3*I)*Pi + 
            10*zeta[2]) - 7*zeta[3]) + G[1, 0, x]*(5/2 - ((7*I)/4)*Pi + 
          (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + (33/4 + ((5*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-7/4 + 10*zeta[2]) - 5*zeta[3]) + 
        Log[mu2/s]^2*((-9/4 + (I/2)*Pi)*zeta[2] - zeta[3]/2) + 
        zeta[2]*(-15/2 - ((11*I)/4)*Pi + zeta[3]/2) + 
        (1 - (6*I)*Pi)*zeta[3] + G[0, 0, x]*(-9/2 + ((7*I)/4)*Pi + 
          (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(7/4 - 10*zeta[2]) + 
          (-33/4 - ((5*I)/2)*Pi)*zeta[2] + 5*zeta[3]) + 
        G[0, 1, x]*(5/2 + ((25*I)/4)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(-7/4 + (3*I)*Pi - 10*zeta[2]) + (-63/4 - ((9*I)/2)*Pi)*
           zeta[2] + 7*zeta[3]) + G[0, x]*(15/4 - (8*I)*Pi + 
          (-3/2 - ((5*I)/3)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/12 + 
          (49/2 + (15*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-6 - ((9*I)/2)*Pi + 
            16*zeta[2]) + (3/2 + ((22*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(-6 - (12*I)*Pi + (57/2 + (12*I)*Pi)*zeta[2] + 
            (7*zeta[3])/3) - (441*zeta[4])/8) + Log[mu2/s]*
         ((21/4 - (3*I)*Pi)*zeta[2] + (-3/2 - (3*I)*Pi)*zeta[3] - 
          23*zeta[4]) + (-24 - (5*I)*Pi)*zeta[4] + 
        G[1, x]*(-15/4 + (8*I)*Pi + (3/2 + ((5*I)/3)*Pi)*Log[mu2/s]^3 + 
          (5*Log[mu2/s]^4)/12 + Log[mu2/s]^2*(6 + ((9*I)/2)*Pi - 
            16*zeta[2]) + (-103/2 - (6*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(6 + (12*I)*Pi + (-57/2 - (12*I)*Pi)*zeta[2] - 
            (7*zeta[3])/3) + (3/2 - ((22*I)/3)*Pi)*zeta[3] + 
          (441*zeta[4])/8) + 3*zeta[5]) + 
      (((13*I)/4)*Pi + (3*I)*Pi*G[1, 1, 1, x] + (9*G[0, 0, 0, 1, x])/2 + 
        (9/2 + ((15*I)/2)*Pi)*G[0, 0, 1, 0, x] + 18*G[0, 0, 1, 1, x] - 
        (17*G[0, 1, 0, 1, x])/2 + (-17/2 - ((21*I)/2)*Pi)*G[0, 1, 1, 0, x] + 
        7*G[0, 1, 1, 1, x] + (7 - ((3*I)/2)*Pi)*G[1, 0, 0, 0, x] - 
        (3*G[1, 0, 0, 1, x])/2 + (-3/2 - ((3*I)/2)*Pi)*G[1, 0, 1, 0, x] + 
        2*G[1, 0, 1, 1, x] - (3*G[1, 1, 0, 0, x])/2 + 3*G[1, 1, 0, 1, x] + 
        3*G[1, 1, 1, 0, x] + 9*G[0, 0, 0, 0, 0, x] + (15*G[0, 0, 1, 0, 0, x])/
         2 + 6*G[0, 1, 0, 0, 0, x] - (21*G[0, 1, 1, 0, 0, x])/2 - 
        (3*G[1, 0, 0, 0, 0, x])/2 - (3*G[1, 0, 1, 0, 0, x])/2 + 
        G[0, 1, 1, x]*(-25 - ((11*I)/2)*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 1, x]*(39/4 + (19*I)*Pi - (7*Log[mu2/s])/2) + 
        G[0, 1, 0, 0, x]*(-5/4 + (3*I)*Pi - 3*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-57/4 + (6*I)*Pi - 3*Log[mu2/s]) + 
        G[1, 1, 0, x]*(1 - (I/2)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, x]*(1 - ((3*I)/2)*Pi - 2*Log[mu2/s]) + 
        G[1, 1, x]*(I*Pi - (2*I)*Pi*Log[mu2/s] - 10*zeta[2]) + 
        G[0, 0, 0, x]*(5/2 - ((41*I)/4)*Pi + (-1/2 - (6*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - 6*zeta[2]) + G[1, 0, 0, x]*
         (-33/2 + ((9*I)/4)*Pi + (-13/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (3*zeta[2])/4) + G[0, 1, 0, x]*
         (39/4 - ((53*I)/4)*Pi + (-7/2 - (3*I)*Pi)*Log[mu2/s] + 
          (33*zeta[2])/2) + zeta[2]*(17/2 + ((93*I)/4)*Pi - 
          (129*zeta[3])/4) + G[0, 1, x]*(-8 - ((51*I)/4)*Pi + 
          (5/2 - ((9*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (26 + ((21*I)/2)*Pi)*zeta[2] - (21*zeta[3])/2) + 
        G[0, 0, x]*(159/4 + ((105*I)/4)*Pi + (35/8 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3 + (149/8 - ((3*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(14 + ((19*I)/4)*Pi + (21*zeta[2])/2) - 8*zeta[3]) + 
        Log[mu2/s]^2*((-9 - ((3*I)/4)*Pi)*zeta[2] + (3*zeta[3])/4) + 
        (-237/4 + ((183*I)/4)*Pi)*zeta[3] + G[1, 0, x]*(-8 - (13*I)*Pi + 
          (3/2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
           (5/2 - ((9*I)/4)*Pi - 9*zeta[2]) + (7 - ((9*I)/4)*Pi)*zeta[2] + 
          3*zeta[3]) + G[1, x]*((-8*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (23 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((5*I)/2)*Pi + 7*zeta[2]) + 
          (10 + (3*I)*Pi)*zeta[3] - (9*zeta[4])/2) + (243/8 + ((75*I)/8)*Pi)*
         zeta[4] + Log[mu2/s]*((2*I)*Pi + (-18 - ((21*I)/4)*Pi)*zeta[2] + 
          (-55/4 + ((15*I)/2)*Pi)*zeta[3] + (27*zeta[4])/2) + 
        G[0, x]*(13/4 + ((135*I)/4)*Pi + I*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((47*I)/8)*Pi - (63*zeta[2])/4) + 
          (-557/4 - ((101*I)/8)*Pi)*zeta[2] + (23 - (2*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(2 + ((33*I)/2)*Pi + (-187/4 - (9*I)*Pi)*zeta[2] + 
            6*zeta[3]) + (423*zeta[4])/8) + 6*zeta[5])/(1 - x) + 
      ((5 + (14*I)*Pi)*G[0, 0, 0, 0, x] + (-11/2 - (7*I)*Pi)*
         G[0, 1, 0, 0, x] + (3*I)*Pi*G[0, 1, 1, 1, x] - 
        (6*I)*Pi*G[1, 0, 1, 1, x] + (5/2 + I*Pi)*G[1, 1, 0, 0, x] + 
        I*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
        14*G[0, 0, 0, 0, 1, x] + 14*G[0, 0, 0, 1, 0, x] - 
        8*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
        5*G[0, 0, 1, 0, 1, x] + 5*G[0, 0, 1, 1, 0, x] + 
        7*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - 
        G[0, 1, 0, 1, 0, x] + 2*G[0, 1, 0, 1, 1, x] + 5*G[0, 1, 1, 0, 0, x] + 
        3*G[0, 1, 1, 0, 1, x] + 3*G[0, 1, 1, 1, 0, x] + 
        9*G[1, 0, 0, 0, 0, x] - 7*G[1, 0, 0, 0, 1, x] - 
        7*G[1, 0, 0, 1, 0, x] + 5*G[1, 0, 0, 1, 1, x] + 
        5*G[1, 0, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 1, x] - 
        6*G[1, 0, 1, 1, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] - 
        2*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 1, x]*(1 - (2*I)*Pi - 
          8*Log[mu2/s]) + G[0, 0, 1, 0, x]*(1 - (7*I)*Pi - 8*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(-14 - (4*I)*Pi - 6*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-28 + (8*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(10 - I*Pi - 2*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (10 + (6*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (2 + I*Pi + 3*Log[mu2/s]) + G[1, 0, 1, 0, x]*(2 + (2*I)*Pi + 
          3*Log[mu2/s]) + G[0, 0, 0, x]*(-8 + (4*I)*Pi + 
          (-2 - (8*I)*Pi)*Log[mu2/s] - 27*zeta[2]) + 
        G[0, 1, 1, x]*((10*I)*Pi - (2*I)*Pi*Log[mu2/s] - 10*zeta[2]) + 
        G[1, 1, 0, x]*(((5*I)/2)*Pi - 3*zeta[2]) + G[0, 1, 0, x]*
         (-16 + (2*I)*Pi + (-5/2 + I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (9*zeta[2])/2) + G[0, 0, 1, x]*(-16 - ((59*I)/2)*Pi + 
          (-5/2 - (9*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (11*zeta[2])/2) + G[1, 0, 1, x]*((2*I)*Pi + (3*I)*Pi*Log[mu2/s] + 
          14*zeta[2]) + G[1, 0, 0, x]*(18 - ((11*I)/2)*Pi + 
          (13*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 + (49*zeta[2])/2) + 
        G[1, 0, x]*((18*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((13*I)/2)*Pi - 21*zeta[2]) + (-47/2 - ((27*I)/2)*Pi)*
           zeta[2] - 7*zeta[3]) + G[1, 1, x]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + 
        (34 - ((95*I)/2)*Pi)*zeta[3] + G[0, 0, x]*(-53/4 - (23*I)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + (1/2 + ((31*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(1 - ((9*I)/2)*Pi + 24*zeta[2]) + 6*zeta[3]) + 
        G[0, 1, x]*((-16*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (-1 - ((11*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-5*I)/2)*Pi + 
            7*zeta[2]) + 16*zeta[3]) + zeta[2]*((-34*I)*Pi + 62*zeta[3]) + 
        G[0, x]*(((-53*I)/4)*Pi + (72 + ((11*I)/2)*Pi)*zeta[2] - 
          9*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*(I*Pi + (10 - (13*I)*Pi)*
             zeta[2] - 6*zeta[3]) + (-21/2 - (16*I)*Pi)*zeta[3] - 
          (57*zeta[4])/4) + (507/8 + ((209*I)/4)*Pi)*zeta[4] + 
        G[1, x]*((-I/2)*Pi*zeta[2] + Log[mu2/s]*((3*I)*Pi*zeta[2] - 
            3*zeta[3]) + (1/2 + (8*I)*Pi)*zeta[3] + (265*zeta[4])/4) + 
        Log[mu2/s]*((-9*I)*Pi*zeta[2] + (9 - (3*I)*Pi)*zeta[3] + 
          (181*zeta[4])/2) + 16*zeta[5])/(1 - x)^2)/Nc + 
    (Nf*(((139*I)/18)*Pi + (8 + ((16*I)/3)*Pi)*G[0, 0, 0, x] + 
       (-32/3 + ((2*I)/3)*Pi)*G[1, 0, 0, x] + (24 + ((8*I)/3)*Pi)*
        G[1, 1, 1, x] + (16/3 - (12*I)*Pi)*G[0, 0, 0, 1, x] + 
       (16*G[0, 0, 1, 0, x])/3 - (2*G[0, 1, 0, 0, x])/3 + 
       (10/3 + (12*I)*Pi)*G[0, 1, 0, 1, x] + (10*G[0, 1, 1, 0, x])/3 - 
       32*G[0, 1, 1, 1, x] + (2/3 - (4*I)*Pi)*G[1, 0, 0, 1, x] + 
       (2*G[1, 0, 1, 0, x])/3 - (70*G[1, 0, 1, 1, x])/3 + 
       (14*G[1, 1, 0, 0, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
       (8*G[1, 1, 1, 0, x])/3 - 12*G[0, 0, 0, 1, 1, x] + 
       16*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 1, 1, x] - 
       4*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(70/3 + (8*I)*Pi - 
         8*Log[mu2/s]) + G[0, 1, 0, x]*(-68/9 - (8*Log[mu2/s])/3) + 
       G[1, 1, 0, x]*(-25/9 + (6*I)*Pi - (4*Log[mu2/s])/3) + 
       G[0, 0, x]*(-49/6 - ((32*I)/9)*Pi + (-4 - ((8*I)/3)*Pi)*Log[mu2/s] - 
         (46*zeta[2])/3) + G[0, 1, 1, x]*(64/3 - ((38*I)/3)*Pi + 
         16*Log[mu2/s] - 12*zeta[2]) + G[1, 0, x]*(95/18 - ((109*I)/9)*Pi + 
         (4/3 - ((4*I)/3)*Pi)*Log[mu2/s] - (8*zeta[2])/3) + 
       G[1, 0, 1, x]*(-25/9 - (24*I)*Pi - (4*Log[mu2/s])/3 + 4*zeta[2]) + 
       x^2*((5*G[0, 0, x])/2 - (5*G[0, 1, x])/2 - (5*G[1, 0, x])/2 + 
         (5*G[1, 1, x])/2 + (15*zeta[2])/2) + G[1, 1, x]*
        (-181/6 + ((83*I)/9)*Pi + (-12 - ((4*I)/3)*Pi)*Log[mu2/s] + 
         (46*zeta[2])/3) + G[0, 0, 1, x]*(-68/9 + (26*I)*Pi + 
         (-8/3 - (8*I)*Pi)*Log[mu2/s] + 28*zeta[2]) + 
       G[0, x]*(-209/18 - ((56*I)/9)*Pi + (460/9 + ((26*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(-10/3 - ((8*I)/3)*Pi + (40*zeta[2])/3)) + 
       ((6*I)*Pi*G[0, 1, x] + 6*G[0, 1, 1, x] - G[1, 0, 1, x]/3 + 
         (-1/3 - (4*I)*Pi)*G[1, 1, 0, x] - 12*G[1, 1, 1, x] - 
         4*G[1, 1, 0, 0, x] + G[1, 1, x]*(13 - ((19*I)/3)*Pi + 
           6*Log[mu2/s]) + G[1, 0, x]*((-I/3)*Pi + 4*zeta[2]) + 
         G[1, x]*((13*I)*Pi + (6*I)*Pi*Log[mu2/s] + (-49/3 + (4*I)*Pi)*
            zeta[2] - 4*zeta[3]))/x + G[0, 1, x]*(95/18 + ((136*I)/9)*Pi + 
         (-184/3 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*(4/3 + ((40*I)/3)*Pi + 
           8*zeta[2]) - 8*zeta[3]) + (-172/9 - ((22*I)/3)*Pi)*zeta[3] + 
       zeta[2]*(41/18 + ((160*I)/9)*Pi + 48*zeta[3]) + 
       x*((4 + ((8*I)/3)*Pi)*G[0, 0, 0, x] + (2 + ((8*I)/3)*Pi)*
          G[0, 1, 1, x] + (2 - ((8*I)/3)*Pi)*G[1, 0, 0, x] + 
         (4 - ((8*I)/3)*Pi)*G[1, 1, 1, x] + (8*G[0, 0, 0, 1, x])/3 + 
         (8*G[0, 0, 1, 0, x])/3 + (2*G[0, 0, 1, 1, x])/3 + 
         (2*G[0, 1, 0, 0, x])/3 + (8*G[0, 1, 0, 1, x])/3 + 
         (8*G[0, 1, 1, 0, x])/3 - (8*G[1, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 0, x])/3 - (2*G[1, 0, 1, 1, x])/3 - 
         (2*G[1, 1, 0, 0, x])/3 - (8*G[1, 1, 0, 1, x])/3 - 
         (8*G[1, 1, 1, 0, x])/3 + G[0, 0, 1, x]*(-37/9 + (2*I)*Pi - 
           (4*Log[mu2/s])/3) + G[0, 1, 0, x]*(-37/9 + (2*I)*Pi - 
           (4*Log[mu2/s])/3) + G[1, 0, 1, x]*(-17/9 - (2*I)*Pi + 
           (4*Log[mu2/s])/3) + G[1, 1, 0, x]*(-17/9 - (2*I)*Pi + 
           (4*Log[mu2/s])/3) + G[0, 0, x]*(-12 - ((19*I)/9)*Pi + 
           (-2 - ((4*I)/3)*Pi)*Log[mu2/s] - (26*zeta[2])/3) + 
         G[0, 1, x]*(12 - (I/9)*Pi + (2 - ((4*I)/3)*Pi)*Log[mu2/s] - 
           (26*zeta[2])/3) + (-36 - ((37*I)/9)*Pi)*zeta[2] + 
         G[1, 1, x]*(-12 + (I/9)*Pi + (-2 + ((4*I)/3)*Pi)*Log[mu2/s] + 
           (26*zeta[2])/3) + G[1, 0, x]*(12 + ((19*I)/9)*Pi + 
           (2 + ((4*I)/3)*Pi)*Log[mu2/s] + (26*zeta[2])/3) + 
         G[0, x]*(139/18 + ((8*I)/3)*Pi + (131/9 + ((10*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(8/3 + (20*zeta[2])/3) - 2*zeta[3]) + 
         (-35/9 - ((14*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
          ((-6 - ((4*I)/3)*Pi)*zeta[2] + (4*zeta[3])/3) + 
         G[1, x]*(-139/18 - ((8*I)/3)*Pi + Log[mu2/s]*
            (-8/3 - (20*zeta[2])/3) + (31/9 - ((10*I)/3)*Pi)*zeta[2] + 
           2*zeta[3]) - (143*zeta[4])/6) + (-289/6 - (8*I)*Pi)*zeta[4] + 
       G[1, x]*(58/3 - ((170*I)/9)*Pi + Log[mu2/s]*(6 - ((32*I)/3)*Pi - 
           (28*zeta[2])/3) + (101/9 - ((56*I)/3)*Pi)*zeta[2] + 
         (20 - (4*I)*Pi)*zeta[3] + 11*zeta[4]) + 
       Log[mu2/s]*(((8*I)/3)*Pi + (28/3 - ((8*I)/3)*Pi)*zeta[2] + 
         (8/3 - (8*I)*Pi)*zeta[3] + 22*zeta[4]) + 
       ((-4 + ((8*I)/3)*Pi)*G[0, 0, 0, x] - ((2*I)/3)*Pi*G[1, 0, 0, x] + 
         (8/3 - (24*I)*Pi)*G[0, 0, 0, 1, x] + (8*G[0, 0, 1, 0, x])/3 + 
         (2*G[0, 1, 0, 0, x])/3 + (2 + (24*I)*Pi)*G[0, 1, 0, 1, x] + 
         2*G[0, 1, 1, 0, x] + (-2/3 - (8*I)*Pi)*G[1, 0, 0, 1, x] - 
         (2*G[1, 0, 1, 0, x])/3 - 24*G[0, 0, 0, 1, 1, x] + 
         32*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 1, 1, x] - 
         8*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(-4/3 + (16*I)*Pi - 
           16*Log[mu2/s]) + G[0, 1, 0, x]*(-53/18 + ((4*I)/3)*Pi - 
           (4*Log[mu2/s])/3) + G[0, 1, 1, x]*((2*I)*Pi - 24*zeta[2]) + 
         G[0, 0, x]*(16/3 - ((89*I)/18)*Pi + (2 - ((4*I)/3)*Pi)*Log[mu2/s] - 
           (26*zeta[2])/3) + (10*G[1, 0, x]*zeta[2])/3 + 
         G[1, 0, 1, x]*(((-2*I)/3)*Pi + 8*zeta[2]) + G[0, 0, 1, x]*
          (-53/18 + (-4/3 - (16*I)*Pi)*Log[mu2/s] + 56*zeta[2]) + 
         G[0, 1, x]*(((-53*I)/18)*Pi + (-10/3 + (16*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-4*I)/3)*Pi + 16*zeta[2]) - 16*zeta[3]) + 
         G[0, x]*(((16*I)/3)*Pi + (193/18 + ((10*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*((2*I)*Pi + (20*zeta[2])/3) - 2*zeta[3]) + 
         (53/18 - ((20*I)/3)*Pi)*zeta[3] + zeta[2]*(((-53*I)/18)*Pi + 
           96*zeta[3]) + (-55/3 - (16*I)*Pi)*zeta[4] + 
         G[1, x]*(((-2*I)/3)*Pi*zeta[2] + (2/3 - (8*I)*Pi)*zeta[3] + 
           22*zeta[4]) + Log[mu2/s]*(((-4*I)/3)*Pi*zeta[2] + 
           (4/3 - (16*I)*Pi)*zeta[3] + 44*zeta[4]) - 16*zeta[5])/(1 - x)^2 - 
       8*zeta[5] + (((209*I)/18)*Pi + (-4 - (8*I)*Pi)*G[0, 0, 0, x] + 
         (20/3 + (2*I)*Pi)*G[1, 0, 0, x] + 2*G[1, 1, 0, x] + 
         (-8 + (36*I)*Pi)*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 
         (-6 - (36*I)*Pi)*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 
         32*G[0, 1, 1, 1, x] + (2 + (12*I)*Pi)*G[1, 0, 0, 1, x] + 
         2*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] + 36*G[0, 0, 0, 1, 1, x] - 
         48*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 1, 1, x] + 
         12*G[1, 0, 0, 1, 1, x] + G[0, 1, 0, x]*(21/2 - (2*I)*Pi + 
           4*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-22 - (24*I)*Pi + 
           24*Log[mu2/s]) + G[0, 0, 1, x]*(21/2 - (26*I)*Pi + 
           (4 + (24*I)*Pi)*Log[mu2/s] - 84*zeta[2]) + 
         G[1, 1, x]*((2*I)*Pi - 24*zeta[2]) + G[1, 0, 1, x]*
          (2 + (26*I)*Pi - 12*zeta[2]) + G[1, 0, x]*(-101/18 + 
           ((22*I)/3)*Pi - (4*Log[mu2/s])/3 - 10*zeta[2]) + 
         G[0, 0, x]*(17/6 + ((17*I)/2)*Pi + (2 + (4*I)*Pi)*Log[mu2/s] + 
           24*zeta[2]) + G[0, 1, 1, x]*(-100/3 + (10*I)*Pi - 16*Log[mu2/s] + 
           36*zeta[2]) + zeta[2]*(-407/18 - ((65*I)/6)*Pi - 144*zeta[3]) + 
         (73/6 + (14*I)*Pi)*zeta[3] + G[0, x]*(209/18 + ((5*I)/9)*Pi + 
           Log[mu2/s]*(10/3 + ((2*I)/3)*Pi - 20*zeta[2]) + 
           (-347/6 - (12*I)*Pi)*zeta[2] + 2*zeta[3]) + 
         G[0, 1, x]*(-101/18 - ((145*I)/6)*Pi + Log[mu2/s]*
            (-4/3 - (12*I)*Pi - 24*zeta[2]) + (68 - (24*I)*Pi)*zeta[2] + 
           24*zeta[3]) + Log[mu2/s]*(((10*I)/3)*Pi + (-28/3 + (4*I)*Pi)*
            zeta[2] + (-4 + (24*I)*Pi)*zeta[3] - 66*zeta[4]) + 
         G[1, x]*(((-101*I)/18)*Pi + (86/3 + (18*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-4*I)/3)*Pi + 16*zeta[2]) + (-18 + (12*I)*Pi)*
            zeta[3] - 33*zeta[4]) + (133/2 + (24*I)*Pi)*zeta[4] + 24*zeta[5])/
        (1 - x)))/Nc^2 + Nc*(((-7061*I)/324)*Pi + 27*G[0, 0, 0, 0, 0, x] + 
      25*G[0, 0, 0, 0, 1, x] + 25*G[0, 0, 0, 1, 0, x] + 
      57*G[0, 0, 0, 1, 1, x] - (9*G[0, 0, 1, 0, 0, x])/2 + 
      7*G[0, 0, 1, 0, 1, x] + 7*G[0, 0, 1, 1, 0, x] - 
      86*G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] - 10*G[0, 1, 0, 0, 1, x] - 
      10*G[0, 1, 0, 1, 0, x] - 83*G[0, 1, 0, 1, 1, x] - 
      G[0, 1, 1, 0, 0, x]/2 - 5*G[0, 1, 1, 0, 1, x] - 5*G[0, 1, 1, 1, 0, x] + 
      26*G[0, 1, 1, 1, 1, x] + (63*G[1, 0, 0, 0, 0, x])/2 - 
      2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] + 
      42*G[1, 0, 0, 1, 1, x] - (11*G[1, 0, 1, 0, 0, x])/2 - 
      14*G[1, 0, 1, 0, 1, x] - 14*G[1, 0, 1, 1, 0, x] - 
      7*G[1, 0, 1, 1, 1, x] + 13*G[1, 1, 0, 0, 0, x] + 
      2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
      16*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] + 
      8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] + 
      18*G[1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, x]*(-23 + ((23*I)/2)*Pi - 
        18*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-383/6 - ((27*I)/2)*Pi - 
        16*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-383/6 + (66*I)*Pi - 
        16*Log[mu2/s]) + G[0, 1, 1, 1, x]*(251/2 + (11*I)*Pi - 
        10*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-211/4 + (43*I)*Pi - 
        9*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-19 + (20*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(16/3 - (4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-19 + (11*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(16/3 - (18*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-65/4 - (12*I)*Pi - Log[mu2/s]) + 
      ((5*I)/4)*Pi*Log[mu2/s]^4 + G[0, 1, 1, 0, x]*(-179/6 - ((9*I)/2)*Pi + 
        Log[mu2/s]) + G[1, 0, 1, 0, x]*(61/3 - ((37*I)/2)*Pi + Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(61/3 + (41*I)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-179/6 - (92*I)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(99 - (13*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-157/2 - (33*I)*Pi + 46*Log[mu2/s]) + 
      G[0, 0, 1, x]*(955/12 - ((341*I)/3)*Pi + (86/3 + (42*I)*Pi)*
         Log[mu2/s] + 6*Log[mu2/s]^2 - 172*zeta[2]) + 
      G[0, 0, 0, x]*(41/6 - ((1081*I)/12)*Pi + (53/2 - (34*I)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/2 - 27*zeta[2]) + 
      G[1, 0, 1, x]*(539/36 + ((703*I)/6)*Pi + (-13/6 + (15*I)*Pi)*
         Log[mu2/s] + 3*Log[mu2/s]^2 - 21*zeta[2]) + 
      Log[mu2/s]^3*((-I/3)*Pi - 12*zeta[2]) + 
      x^2*((-25*G[0, 0, x])/12 + (25*G[0, 1, x])/12 + (25*G[1, 0, x])/12 - 
        (25*G[1, 1, x])/12 - (25*zeta[2])/4) + G[1, 1, 1, x]*
       (-1343/18 - ((25*I)/6)*Pi + (19/2 - (13*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (11*zeta[2])/2) + G[1, 1, 0, x]*
       (539/36 - ((95*I)/6)*Pi + (-13/6 - (2*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 7*zeta[2]) + G[0, 1, 0, x]*
       (955/12 - ((209*I)/12)*Pi + (86/3 + (12*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + (47*zeta[2])/2) + G[1, 0, 0, x]*
       (308/9 + ((97*I)/12)*Pi + (43/4 - ((13*I)/2)*Pi)*Log[mu2/s] + 
        (21*Log[mu2/s]^2)/4 + (137*zeta[2])/4) + 
      G[0, 1, 1, x]*(-140 + ((86*I)/3)*Pi + (-67 - (6*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (215*zeta[2])/2) + 
      zeta[2]*(9593/36 + ((719*I)/18)*Pi - (683*zeta[3])/4) + 
      G[1, 0, x]*(-9277/108 + ((129*I)/4)*Pi + (-1/2 - ((3*I)/4)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + Log[mu2/s]*
         (-305/18 + ((91*I)/12)*Pi - 9*zeta[2]) + (-635/6 + ((113*I)/4)*Pi)*
         zeta[2] - 6*zeta[3]) + G[1, 1, x]*(673/6 - ((331*I)/18)*Pi + 
        (-9/4 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + (-493/4 + ((45*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(165/4 + ((17*I)/6)*Pi + 2*zeta[2]) - 
        3*zeta[3]) + (1957/36 + ((575*I)/4)*Pi)*zeta[3] + 
      Log[mu2/s]^2*(((-79*I)/36)*Pi + (9 - ((31*I)/4)*Pi)*zeta[2] + 
        (9*zeta[3])/4) + G[0, 0, x]*(257/3 + ((355*I)/4)*Pi + 
        (-15/8 + ((21*I)/2)*Pi)*Log[mu2/s]^2 + 3*Log[mu2/s]^3 + 
        (1403/8 + ((69*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (7/3 + ((617*I)/12)*Pi + (51*zeta[2])/2) + 6*zeta[3]) + 
      G[0, 1, x]*(-9277/108 - ((2785*I)/36)*Pi + (-1/2 - ((3*I)/2)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + Log[mu2/s]*
         (-305/18 - ((118*I)/3)*Pi - 42*zeta[2]) + (1663/6 - (29*I)*Pi)*
         zeta[2] + (151*zeta[3])/2) + ((-I/2)*Pi*G[0, 0, 1, x] + 
        (I/2)*Pi*G[0, 1, 0, x] - (I/2)*Pi*G[1, 0, 0, x] + 
        (47/2 - ((3*I)/2)*Pi)*G[1, 1, 1, x] - G[0, 0, 1, 1, x]/2 + 
        G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - G[0, 1, 1, 1, x] - 
        G[1, 0, 0, 1, x]/2 - G[1, 0, 1, 0, x]/2 + G[1, 0, 1, 1, x]/2 + 
        14*G[1, 1, 0, 0, x] - (3*G[1, 1, 0, 1, x])/2 - (3*G[1, 1, 1, 0, x])/
         2 + G[0, 1, 1, x]*(-21/2 + Log[mu2/s]/2) + G[1, 0, 1, x]*
         (49/12 + (I/2)*Pi + Log[mu2/s]/2) + G[1, 1, 0, x]*
         (49/12 + (13*I)*Pi + Log[mu2/s]/2) + G[1, 0, x]*
         (((49*I)/12)*Pi + (I/2)*Pi*Log[mu2/s] - (25*zeta[2])/2) + 
        G[0, 1, x]*(((-21*I)/2)*Pi + (I/2)*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 1, x]*(-229/12 + ((187*I)/12)*Pi + (-12 + (I/2)*Pi)*Log[mu2/s] + 
          (9*zeta[2])/2) + G[1, x]*(((-229*I)/12)*Pi + 
          Log[mu2/s]*((-12*I)*Pi - 3*zeta[2]) + (181/12 - (15*I)*Pi)*
           zeta[2] + 11*zeta[3]))/x + G[1, x]*(-2564/81 + ((443*I)/36)*Pi + 
        (-1/3 + (2*I)*Pi)*Log[mu2/s]^3 + (5*Log[mu2/s]^4)/4 + 
        Log[mu2/s]^2*(-79/36 - ((15*I)/4)*Pi - 19*zeta[2]) + 
        (176/3 + ((393*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
         (-377/27 + ((239*I)/12)*Pi + (631/6 - (30*I)*Pi)*zeta[2] - 
          22*zeta[3]) + (-377/6 - (6*I)*Pi)*zeta[3] - (89*zeta[4])/8) + 
      (803/2 + ((527*I)/2)*Pi)*zeta[4] + G[0, x]*(355/36 + ((335*I)/108)*Pi + 
        Log[mu2/s]^2*(((-19*I)/8)*Pi - (117*zeta[2])/4) + 
        (-13645/36 - ((2585*I)/24)*Pi)*zeta[2] + Log[mu2/s]*
         (10/3 - ((263*I)/18)*Pi + (-2011/12 - (50*I)*Pi)*zeta[2] - 
          12*zeta[3]) + (131/6 - (60*I)*Pi)*zeta[3] + (279*zeta[4])/8) + 
      Log[mu2/s]*(((-287*I)/27)*Pi + (155/3 + ((193*I)/4)*Pi)*zeta[2] + 
        (-203/12 + ((125*I)/2)*Pi)*zeta[3] + 163*zeta[4]) + 
      (((-355*I)/36)*Pi + (3*I)*Pi*G[1, 1, 1, x] + (-113 - (9*I)*Pi)*
         G[0, 1, 1, 1, x] + (-88 + (18*I)*Pi)*G[1, 0, 1, 1, x] + 
        (5/2 - (3*I)*Pi)*G[1, 1, 0, 0, x] + (3 - (3*I)*Pi)*G[1, 1, 0, 1, x] + 
        (3 + (6*I)*Pi)*G[1, 1, 1, 0, x] - 27*G[0, 0, 0, 0, 0, x] - 
        57*G[0, 0, 0, 0, 1, x] - 57*G[0, 0, 0, 1, 0, x] - 
        141*G[0, 0, 0, 1, 1, x] + (9*G[0, 0, 1, 0, 0, x])/2 - 
        18*G[0, 0, 1, 0, 1, x] - 18*G[0, 0, 1, 1, 0, x] + 
        207*G[0, 0, 1, 1, 1, x] + 21*G[0, 1, 0, 0, 0, x] + 
        3*G[0, 1, 0, 0, 1, x] + 3*G[0, 1, 0, 1, 0, x] + 
        165*G[0, 1, 0, 1, 1, x] - (3*G[0, 1, 1, 0, 0, x])/2 - 
        9*G[0, 1, 1, 0, 1, x] - 9*G[0, 1, 1, 1, 0, x] - 
        (45*G[1, 0, 0, 0, 0, x])/2 + 24*G[1, 0, 0, 0, 1, x] + 
        24*G[1, 0, 0, 1, 0, x] - 72*G[1, 0, 0, 1, 1, x] - 
        (27*G[1, 0, 1, 0, 0, x])/2 + 18*G[1, 0, 1, 0, 1, x] + 
        18*G[1, 0, 1, 1, 0, x] - 3*G[1, 1, 0, 0, 1, x] - 
        3*G[1, 1, 0, 1, 0, x] + 6*G[1, 1, 1, 0, 0, x] + 
        G[0, 0, 1, 1, x]*(37 + (87*I)*Pi - 102*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-51/2 - ((9*I)/2)*Pi - 9*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-51/2 - (57*I)*Pi - 9*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(39/4 + (27*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(111/2 - ((9*I)/2)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(111/2 + (174*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(191/4 - (75*I)*Pi + 9*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(4 + ((39*I)/2)*Pi + 18*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(201/2 + ((33*I)/2)*Pi + 30*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(201/2 - (168*I)*Pi + 30*Log[mu2/s]) + 
        G[0, 1, 1, x]*(153 - ((3*I)/2)*Pi + (56 + (6*I)*Pi)*Log[mu2/s] - 
          135*zeta[2]) + G[1, 0, 0, x]*(-179/6 - ((111*I)/4)*Pi + 
          (-25/4 - ((9*I)/2)*Pi)*Log[mu2/s] - (27*Log[mu2/s]^2)/4 - 
          (339*zeta[2])/4) + G[0, 1, 0, x]*(-523/4 + ((71*I)/4)*Pi - 
          (95*Log[mu2/s])/2 - (9*Log[mu2/s]^2)/2 - 48*zeta[2]) + 
        G[1, 1, 0, x]*(-28 + ((7*I)/2)*Pi - 2*Log[mu2/s] + 9*zeta[2]) + 
        G[1, 0, 1, x]*(-28 - ((231*I)/2)*Pi + (-2 - (9*I)*Pi)*Log[mu2/s] + 
          9*zeta[2]) + G[0, 0, 0, x]*(157/6 + ((495*I)/4)*Pi + 
          (-49/2 + (48*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + 
          126*zeta[2]) + G[0, 0, 1, x]*(-523/4 + (90*I)*Pi + 
          (-95/2 - (81*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 + 
          (771*zeta[2])/2) + G[0, 1, x]*(1673/18 + ((529*I)/12)*Pi + 
          (3/2 - ((9*I)/2)*Pi)*Log[mu2/s]^2 + (-273 + (114*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(131/6 + ((23*I)/2)*Pi + 81*zeta[2]) - 
          (321*zeta[3])/2) + G[0, 0, x]*(-2003/12 - ((1463*I)/12)*Pi + 
          (15/8 - (9*I)*Pi)*Log[mu2/s]^2 - 3*Log[mu2/s]^3 + 
          Log[mu2/s]*(-52/3 - ((273*I)/4)*Pi - (243*zeta[2])/2) + 
          (-2231/8 - (57*I)*Pi)*zeta[2] - 12*zeta[3]) + 
        Log[mu2/s]^2*((-9 + ((9*I)/4)*Pi)*zeta[2] - (9*zeta[3])/4) + 
        (-217/12 - ((725*I)/4)*Pi)*zeta[3] + G[1, 1, x]*
         ((-28*I)*Pi - (2*I)*Pi*Log[mu2/s] + (80 - (9*I)*Pi)*zeta[2] + 
          9*zeta[3]) + G[1, 0, x]*(1673/18 - (36*I)*Pi + 
          (3/2 - ((27*I)/4)*Pi)*Log[mu2/s]^2 + (147 + ((201*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*(131/6 - ((21*I)/4)*Pi + 90*zeta[2]) + 
          21*zeta[3]) + zeta[2]*(-2177/9 - ((265*I)/4)*Pi + 
          (2163*zeta[3])/4) + Log[mu2/s]*(((-10*I)/3)*Pi + 
          (-164/3 - ((185*I)/4)*Pi)*zeta[2] + (109/4 - ((219*I)/2)*Pi)*
           zeta[3] - (117*zeta[4])/2) + G[1, x]*(((1673*I)/18)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + (-280/3 - ((175*I)/2)*Pi)*zeta[2] + 
          (98 - (81*I)*Pi)*zeta[3] + Log[mu2/s]*(((131*I)/6)*Pi + 
            (-53 - (9*I)*Pi)*zeta[2] + 9*zeta[3]) - (117*zeta[4])/2) + 
        G[0, x]*(-355/36 - ((2783*I)/36)*Pi - (3*I)*Pi*Log[mu2/s]^3 + 
          (7715/12 + ((1191*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*
           (((27*I)/8)*Pi + (297*zeta[2])/4) + (-22 + (54*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(-10/3 + ((9*I)/2)*Pi + (1017/4 + (72*I)*Pi)*zeta[2] + 
            18*zeta[3]) - (405*zeta[4])/8) + (-5083/8 - ((2373*I)/8)*Pi)*
         zeta[4] - 189*zeta[5])/(1 - x) + 113*zeta[5] + 
      x*(18*G[0, 0, 0, 0, 0, x] + 26*G[0, 0, 0, 0, 1, x] + 
        26*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 1, x] - 
        12*G[0, 0, 1, 0, 0, x] + 6*G[0, 0, 1, 0, 1, x] + 
        6*G[0, 0, 1, 1, 0, x] + 5*G[0, 0, 1, 1, 1, x] - 
        21*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
        6*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] + 
        2*G[0, 1, 1, 0, 0, x] + 26*G[0, 1, 1, 0, 1, x] + 
        26*G[0, 1, 1, 1, 0, x] - 8*G[0, 1, 1, 1, 1, x] + 
        8*G[1, 0, 0, 0, 0, x] - 26*G[1, 0, 0, 0, 1, x] - 
        26*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 1, x] + 
        8*G[1, 0, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 1, x] - 
        6*G[1, 0, 1, 1, 0, x] + 21*G[1, 0, 1, 1, 1, x] - 
        5*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
        6*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, 1, x] + 
        2*G[1, 1, 1, 0, 0, x] - 26*G[1, 1, 1, 0, 1, x] - 
        26*G[1, 1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, 1, x] + 
        G[0, 1, 0, 1, x]*(-80/3 - (12*I)*Pi - 10*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-80/3 + (14*I)*Pi - 10*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-80/3 - (16*I)*Pi - 10*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-80/3 + (18*I)*Pi - 10*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(15/2 + (9*I)*Pi - 6*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-28 + (38*I)*Pi - 6*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(3/2 + (7*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(19 - (22*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(15/2 - (7*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-28 + (22*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(3/2 - (9*I)*Pi + 6*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(19 - (38*I)*Pi + 6*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(80/3 + (12*I)*Pi + 10*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(80/3 - (14*I)*Pi + 10*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(80/3 + (16*I)*Pi + 10*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(80/3 - (18*I)*Pi + 10*Log[mu2/s]) + 
        G[0, 1, 1, x]*(7/18 - ((271*I)/6)*Pi + (19/2 - (9*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - (157*zeta[2])/2) + G[0, 0, 0, x]*
         (331/18 - ((271*I)/6)*Pi + (19/2 - (19*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - (133*zeta[2])/2) + G[0, 1, 0, x]*
         (305/18 - ((71*I)/6)*Pi + (40/3 - (4*I)*Pi)*Log[mu2/s] - 
          8*zeta[2]) + G[1, 1, 0, x]*(-215/18 + ((125*I)/6)*Pi + 
          (-40/3 + (14*I)*Pi)*Log[mu2/s] - 4*zeta[2]) + 
        G[0, 0, 1, x]*(305/18 - ((71*I)/6)*Pi + (40/3 - (14*I)*Pi)*
           Log[mu2/s] + 4*zeta[2]) + G[1, 0, 1, x]*(-215/18 + 
          ((125*I)/6)*Pi + (-40/3 + (4*I)*Pi)*Log[mu2/s] + 8*zeta[2]) + 
        G[1, 1, 1, x]*(-97/18 + ((217*I)/6)*Pi + (-19/2 + (19*I)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (133*zeta[2])/2) + 
        G[1, 0, 0, x]*(-421/18 + ((217*I)/6)*Pi + (-19/2 + (9*I)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (157*zeta[2])/2) + 
        G[1, 0, x]*(-45/2 - ((409*I)/12)*Pi + (-9/4 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(5/4 - ((82*I)/3)*Pi - 74*zeta[2]) + 
          (-247/4 - ((79*I)/2)*Pi)*zeta[2] - 23*zeta[3]) + 
        G[0, 0, x]*(45/2 + ((409*I)/12)*Pi + (9/4 - ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + (247/4 + ((87*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-5/4 + ((82*I)/3)*Pi + 74*zeta[2]) - 17*zeta[3]) + 
        G[1, 1, x]*(45/2 - ((223*I)/12)*Pi + (9/4 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-5/4 - ((55*I)/3)*Pi - 74*zeta[2]) + 
          (-337/4 - ((27*I)/2)*Pi)*zeta[2] - 13*zeta[3]) + 
        (-37/3 + (66*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((27/4 - ((3*I)/2)*Pi)*zeta[2] + (3*zeta[3])/2) + 
        G[0, 1, x]*(-45/2 + ((223*I)/12)*Pi + (-9/4 - ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + (337/4 + ((19*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(5/4 + ((55*I)/3)*Pi + 74*zeta[2]) + 53*zeta[3]) + 
        zeta[2]*(135/2 + ((595*I)/12)*Pi + (197*zeta[3])/2) + 
        G[1, x]*(7061/324 + ((314*I)/27)*Pi + (1/3 - (5*I)*Pi)*Log[mu2/s]^3 - 
          (5*Log[mu2/s]^4)/4 + (269/6 + ((127*I)/6)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(53/18 + I*Pi + 55*zeta[2]) + (-367/6 + (42*I)*Pi)*
           zeta[3] + Log[mu2/s]*(314/27 + ((53*I)/9)*Pi + (181/3 + (46*I)*Pi)*
             zeta[2] + 15*zeta[3]) - (263*zeta[4])/8) + 
        (709/4 + ((221*I)/2)*Pi)*zeta[4] + G[0, x]*(-7061/324 - 
          ((314*I)/27)*Pi + (-1/3 + (5*I)*Pi)*Log[mu2/s]^3 + 
          (5*Log[mu2/s]^4)/4 + Log[mu2/s]^2*(-53/18 - I*Pi - 55*zeta[2]) + 
          (-359/6 - ((289*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
           (-314/27 - ((53*I)/9)*Pi + (-181/3 - (56*I)*Pi)*zeta[2] - 
            5*zeta[3]) + (313/6 - (54*I)*Pi)*zeta[3] + (623*zeta[4])/8) + 
        Log[mu2/s]*((-15/4 + ((109*I)/3)*Pi)*zeta[2] + (-137/6 + (3*I)*Pi)*
           zeta[3] + 223*zeta[4]) + 37*zeta[5]) + 
      ((5 + (14*I)*Pi)*G[0, 0, 0, 0, x] + (-9/2 - (7*I)*Pi)*
         G[0, 1, 0, 0, x] + (3*I)*Pi*G[0, 1, 1, 1, x] - 
        (6*I)*Pi*G[1, 0, 1, 1, x] + (5/2 + I*Pi)*G[1, 1, 0, 0, x] + 
        I*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] + 
        14*G[0, 0, 0, 0, 1, x] + 14*G[0, 0, 0, 1, 0, x] + 
        82*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
        5*G[0, 0, 1, 0, 1, x] + 5*G[0, 0, 1, 1, 0, x] - 
        113*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, x] - 
        G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] - 88*G[0, 1, 0, 1, 1, x] + 
        5*G[0, 1, 1, 0, 0, x] + 3*G[0, 1, 1, 0, 1, x] + 
        3*G[0, 1, 1, 1, 0, x] + 9*G[1, 0, 0, 0, 0, x] - 
        7*G[1, 0, 0, 0, 1, x] - 7*G[1, 0, 0, 1, 0, x] + 
        35*G[1, 0, 0, 1, 1, x] + 5*G[1, 0, 1, 0, 0, x] - 
        6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] + G[1, 1, 0, 0, 1, x] + 
        G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 1, 0, 0, x] + G[0, 0, 1, 0, x]*
         (-104/3 - (7*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (-104/3 + (88*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (-14 - (4*I)*Pi - 6*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (-19 + (6*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, 1, x]*
         (-19 - (91*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (35/3 + (2*I)*Pi + 3*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (35/3 + (31*I)*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (30 - (52*I)*Pi + 56*Log[mu2/s]) + G[0, 0, 1, x]*
         (833/18 + ((73*I)/6)*Pi + (101/6 + (51*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 - (409*zeta[2])/2) + G[0, 0, 0, x]*
         (-33 - ((95*I)/3)*Pi + (-2 - (8*I)*Pi)*Log[mu2/s] - 27*zeta[2]) + 
        G[1, 0, 1, x]*(((35*I)/3)*Pi + (3*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
        G[1, 1, 0, x]*(((5*I)/2)*Pi - 3*zeta[2]) + G[0, 1, 0, x]*
         (833/18 - ((20*I)/3)*Pi + (101/6 + I*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + G[1, 0, 0, x]*
         (21 + ((25*I)/6)*Pi + (13*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 + 
          (49*zeta[2])/2) + G[0, 1, 1, x]*((-19*I)*Pi - (2*I)*Pi*Log[mu2/s] + 
          80*zeta[2]) + zeta[2]*(((455*I)/18)*Pi - 298*zeta[3]) + 
        G[1, 0, x]*((21*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((13*I)/2)*Pi - 21*zeta[2]) + (-431/6 - ((27*I)/2)*Pi)*
           zeta[2] - 7*zeta[3]) + G[1, 1, x]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + 
        (-455/18 + ((139*I)/2)*Pi)*zeta[3] + G[0, 0, x]*
         (325/4 + ((509*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (207/2 + ((31*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(15 + ((89*I)/6)*Pi + 
            24*zeta[2]) + 6*zeta[3]) + G[0, 1, x]*(((833*I)/18)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((101*I)/6)*Pi - 
            53*zeta[2]) + (8/3 - ((131*I)/2)*Pi)*zeta[2] + 76*zeta[3]) + 
        Log[mu2/s]*(((31*I)/3)*Pi*zeta[2] + (-31/3 + (57*I)*Pi)*zeta[3] - 
          (149*zeta[4])/2) + G[1, x]*(((55*I)/6)*Pi*zeta[2] + 
          Log[mu2/s]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + (-55/6 + (38*I)*Pi)*
           zeta[3] - (65*zeta[4])/4) + G[0, x]*(((325*I)/4)*Pi + 
          (-4975/18 - ((107*I)/2)*Pi)*zeta[2] - 9*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((15*I)*Pi + (-260/3 - (13*I)*Pi)*zeta[2] - 6*zeta[3]) + 
          (1/6 - (16*I)*Pi)*zeta[3] - (57*zeta[4])/4) + 
        (1871/8 + ((449*I)/4)*Pi)*zeta[4] + 76*zeta[5])/(1 - x)^2)) + 
  e^2*((((97*I)/8)*Pi + (-39/2 + (7*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
      (-39/2 + ((13*I)/2)*Pi)*G[0, 0, 0, 1, 0, x] + 
      (-17 - (2*I)*Pi)*G[1, 1, 1, 0, 0, x] + (69*G[0, 0, 0, 0, 0, 0, x])/2 + 
      7*G[0, 0, 0, 0, 1, 1, x] + (3*G[0, 0, 0, 1, 0, 0, x])/2 + 
      5*G[0, 0, 0, 1, 0, 1, x] + 5*G[0, 0, 0, 1, 1, 0, x] - 
      27*G[0, 0, 0, 1, 1, 1, x] + 8*G[0, 0, 1, 0, 0, 0, x] - 
      8*G[0, 0, 1, 0, 0, 1, x] - 8*G[0, 0, 1, 0, 1, 0, x] - 
      16*G[0, 0, 1, 0, 1, 1, x] - (19*G[0, 0, 1, 1, 0, 0, x])/2 - 
      7*G[0, 0, 1, 1, 0, 1, x] - 7*G[0, 0, 1, 1, 1, 0, x] + 
      46*G[0, 0, 1, 1, 1, 1, x] + (29*G[0, 1, 0, 0, 0, 0, x])/2 + 
      16*G[0, 1, 0, 0, 0, 1, x] + 16*G[0, 1, 0, 0, 1, 0, x] + 
      2*G[0, 1, 0, 0, 1, 1, x] - (93*G[0, 1, 0, 1, 0, 0, x])/2 + 
      5*G[0, 1, 0, 1, 0, 1, x] + 5*G[0, 1, 0, 1, 1, 0, x] - 
      14*G[0, 1, 0, 1, 1, 1, x] - 53*G[0, 1, 1, 0, 0, 0, x] + 
      18*G[0, 1, 1, 0, 0, 1, x] + 18*G[0, 1, 1, 0, 1, 0, x] - 
      20*G[0, 1, 1, 0, 1, 1, x] + (33*G[0, 1, 1, 1, 0, 0, x])/2 + 
      31*G[0, 1, 1, 1, 0, 1, x] + 31*G[0, 1, 1, 1, 1, 0, x] - 
      22*G[0, 1, 1, 1, 1, 1, x] + 20*G[1, 0, 0, 0, 0, 0, x] - 
      6*G[1, 0, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 0, 1, 0, x] - 
      5*G[1, 0, 0, 0, 1, 1, x] + (5*G[1, 0, 0, 1, 0, 0, x])/2 - 
      7*G[1, 0, 0, 1, 0, 1, x] - 7*G[1, 0, 0, 1, 1, 0, x] + 
      6*G[1, 0, 0, 1, 1, 1, x] + 10*G[1, 0, 1, 0, 0, 0, x] + 
      7*G[1, 0, 1, 0, 0, 1, x] + 7*G[1, 0, 1, 0, 1, 0, x] - 
      19*G[1, 0, 1, 0, 1, 1, x] - (37*G[1, 0, 1, 1, 0, 0, x])/2 + 
      11*G[1, 0, 1, 1, 0, 1, x] + 11*G[1, 0, 1, 1, 1, 0, x] + 
      15*G[1, 0, 1, 1, 1, 1, x] + (25*G[1, 1, 0, 0, 0, 0, x])/2 - 
      6*G[1, 1, 0, 0, 0, 1, x] - 6*G[1, 1, 0, 0, 1, 0, x] - 
      20*G[1, 1, 0, 0, 1, 1, x] - (11*G[1, 1, 0, 1, 0, 0, x])/2 - 
      6*G[1, 1, 0, 1, 0, 1, x] - 6*G[1, 1, 0, 1, 1, 0, x] + 
      22*G[1, 1, 0, 1, 1, 1, x] + 15*G[1, 1, 1, 0, 0, 0, x] - 
      17*G[1, 1, 1, 0, 0, 1, x] - 17*G[1, 1, 1, 0, 1, 0, x] - 
      G[1, 1, 1, 0, 1, 1, x] - 45*G[1, 1, 1, 1, 0, 1, x] - 
      45*G[1, 1, 1, 1, 1, 0, x] + 23*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 1, 1, 1, x]*(23/2 + (13*I)*Pi - 26*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-85/2 + ((33*I)/2)*Pi - 18*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-49/2 - (20*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-49/2 + ((59*I)/2)*Pi - 18*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*((-34*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-127/4 + (3*I)*Pi - 11*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-19/2 + (8*I)*Pi - 10*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-19/2 - ((103*I)/2)*Pi - 10*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(11 + (I/2)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-71/2 + ((53*I)/2)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(29/2 - ((17*I)/2)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(29/2 - (13*I)*Pi - Log[mu2/s]) - 
      ((5*I)/24)*Pi*Log[mu2/s]^5 + G[0, 0, 1, 0, 0, x]*
       (-127/4 + I*Pi + Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (51/4 + (18*I)*Pi + Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-43/2 + (27*I)*Pi + Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-11 + I*Pi + 2*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-4 - ((27*I)/2)*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-4 - (21*I)*Pi + 3*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (47/2 - (I/2)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (47/2 - (7*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (49/2 - (4*I)*Pi + 5*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (1/2 + (23*I)*Pi + 7*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (31/2 - ((3*I)/2)*Pi + 10*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (31/2 - (16*I)*Pi + 10*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-9/2 - (7*I)*Pi + 15*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-47/2 + (28*I)*Pi + 19*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (237/4 - (10*I)*Pi + 25*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (34 + (13*I)*Pi + 31*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (34 - (14*I)*Pi + 31*Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (40 + ((193*I)/4)*Pi + (27/2 + (15*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 - (215*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (-20 - ((73*I)/2)*Pi + (23/2 - (14*I)*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/2 - (125*zeta[2])/2) + G[0, 0, 0, 1, x]*
       (19 - (11*I)*Pi + (13 + (16*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
        (109*zeta[2])/2) + G[1, 0, 1, 1, x]*(-47/2 - (5*I)*Pi + 
        (2 - (10*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 24*zeta[2]) + 
      G[0, 1, 0, 1, x]*(40 + ((57*I)/2)*Pi + (27/2 + (3*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 17*zeta[2]) + G[1, 0, 1, 0, x]*
       (-8 + ((59*I)/4)*Pi + (-25/2 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - 14*zeta[2]) + G[0, 0, 0, 0, x]*
       (27 - ((201*I)/4)*Pi + (47/4 - ((33*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + Log[mu2/s]^4*
       (((-7*I)/8)*Pi + (7*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (-15 - ((5*I)/2)*Pi - (37*Log[mu2/s])/2 - (17*Log[mu2/s]^2)/2 + 
        (11*zeta[2])/2) + G[0, 1, 0, 0, x]*(87/4 - ((105*I)/4)*Pi + 
        (75/4 - ((31*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
        (47*zeta[2])/4) + G[1, 0, 0, 0, x]*(11 + ((41*I)/4)*Pi + 
        (37/2 - (3*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + (43*zeta[2])/2) + 
      G[0, 0, 1, 0, x]*(19 - ((91*I)/4)*Pi + (13 + (5*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + 24*zeta[2]) + G[1, 1, 0, 0, x]*
       (-161/4 + ((63*I)/4)*Pi + (-43/4 + ((7*I)/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 + (115*zeta[2])/4) + G[1, 0, 0, 1, x]*
       (-8 + (-25/2 + (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
        (69*zeta[2])/2) + G[1, 1, 1, 0, x]*(-15 - ((3*I)/2)*Pi + 
        (-37/2 + (14*I)*Pi)*Log[mu2/s] - (17*Log[mu2/s]^2)/2 + 
        (75*zeta[2])/2) + G[0, 0, 1, 1, x]*(-1/4 + (I/2)*Pi + 
        (-7 - (13*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + 69*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-105/4 + (31*I)*Pi + (-3 + (21*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 78*zeta[2]) + G[1, 1, 1, x]*(21 - ((115*I)/4)*Pi + 
        (3/4 - ((11*I)/2)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(25/2 - (20*I)*Pi - 75*zeta[2]) + (-329/4 + ((13*I)/2)*Pi)*
         zeta[2] - (97*zeta[3])/3) + G[0, 0, 1, x]*(-49/2 + ((17*I)/4)*Pi + 
        (-5 + ((7*I)/2)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-29/2 - (4*I)*Pi - 45*zeta[2]) + (20 + I*Pi)*zeta[2] - 
        (127*zeta[3])/6) + G[1, 1, 0, x]*(-53/2 - ((245*I)/4)*Pi + 
        (5/4 - ((29*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-6 - ((107*I)/4)*Pi - (29*zeta[2])/2) + 
        (57/4 + ((119*I)/4)*Pi)*zeta[2] - 21*zeta[3]) + 
      G[1, 0, 0, x]*(17/4 - (3*I)*Pi + (-47/8 - (I/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/3 + Log[mu2/s]*(-6 - ((23*I)/4)*Pi - (35*zeta[2])/2) + 
        (-785/8 + ((21*I)/2)*Pi)*zeta[2] - (22*zeta[3])/3) + 
      G[0, 1, 0, x]*(-49/2 + ((189*I)/4)*Pi + (-5 + ((5*I)/4)*Pi)*
         Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + (-301/4 + ((207*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*(-29/2 + ((89*I)/4)*Pi + 16*zeta[2]) - 
        (19*zeta[3])/6) + G[1, 0, 1, x]*(-53/2 - ((75*I)/2)*Pi + 
        (5/4 - (5*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        (-57/4 + ((117*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-6 - (8*I)*Pi + 
          (81*zeta[2])/2) - (5*zeta[3])/2) + Log[mu2/s]^3*
       (((-49*I)/12)*Pi + (7 + ((65*I)/12)*Pi)*zeta[2] - zeta[3]) + 
      (331/4 - ((829*I)/12)*Pi)*zeta[3] - (89*zeta[3]^2)/4 + 
      G[0, 0, 0, x]*(71/2 + (63*I)*Pi + (27/4 + ((29*I)/4)*Pi)*Log[mu2/s]^2 + 
        2*Log[mu2/s]^3 + Log[mu2/s]*(17 + ((153*I)/4)*Pi - 3*zeta[2]) + 
        (70 + ((27*I)/4)*Pi)*zeta[2] + (31*zeta[3])/2) + 
      G[0, 1, 1, x]*(229/4 + ((115*I)/4)*Pi - (11*Log[mu2/s]^2)/4 + 
        (7*Log[mu2/s]^3)/6 + (141/4 + ((9*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(35/4 + ((39*I)/2)*Pi + (123*zeta[2])/2) + 
        (349*zeta[3])/6) + zeta[2]*(-521/4 - ((131*I)/4)*Pi + 
        (-369/8 - ((829*I)/12)*Pi)*zeta[3]) + Log[mu2/s]^2*
       (((-17*I)/2)*Pi + (18 + ((65*I)/8)*Pi)*zeta[2] + 
        (21/8 + ((53*I)/12)*Pi)*zeta[3] - (2405*zeta[4])/16) + 
      G[1, 1, x]*(-61/8 - ((5*I)/4)*Pi + (1 + ((7*I)/6)*Pi)*Log[mu2/s]^3 + 
        (893/8 + (17*I)*Pi)*zeta[2] + Log[mu2/s]^2*(25/8 + (5*I)*Pi + 
          (55*zeta[2])/2) + (2 - ((19*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(17/4 + ((51*I)/4)*Pi + (68 - ((3*I)/2)*Pi)*zeta[2] + 
          24*zeta[3]) - (291*zeta[4])/2) + G[0, 0, x]*
       (-1117/8 - ((189*I)/4)*Pi + (-95/24 - ((17*I)/12)*Pi)*Log[mu2/s]^3 - 
        (11*Log[mu2/s]^4)/16 + Log[mu2/s]^2*(-73/4 - ((81*I)/8)*Pi - 
          (15*zeta[2])/8) + (-253/2 - ((187*I)/8)*Pi)*zeta[2] + 
        (29/3 - ((109*I)/6)*Pi)*zeta[3] + Log[mu2/s]*(-233/4 - (34*I)*Pi + 
          (-543/8 - ((55*I)/4)*Pi)*zeta[2] + 4*zeta[3]) - (189*zeta[4])/32) + 
      x^2*(-12*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
        4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
        4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
        4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
        G[0, 0, 1, x]*(-7/2 - 4*Log[mu2/s]) + G[0, 1, 0, x]*
         (-7/2 - 4*Log[mu2/s]) + G[1, 0, 1, x]*(-7/2 - 4*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-7/2 - 4*Log[mu2/s]) + G[0, 0, 0, x]*
         (7 + 8*Log[mu2/s]) + G[1, 1, 1, x]*(7 + 8*Log[mu2/s]) + 
        G[0, 1, x]*(37/8 + (7*Log[mu2/s])/2 + 2*Log[mu2/s]^2 - 13*zeta[2]) + 
        G[1, 0, x]*(37/8 + (7*Log[mu2/s])/2 + 2*Log[mu2/s]^2 - 13*zeta[2]) + 
        G[0, 0, x]*(-37/8 - (7*Log[mu2/s])/2 - 2*Log[mu2/s]^2 - 11*zeta[2]) + 
        G[1, 1, x]*(-37/8 - (7*Log[mu2/s])/2 - 2*Log[mu2/s]^2 - 11*zeta[2]) - 
        (111*zeta[2])/8 - 6*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*((-21*zeta[2])/2 - 4*zeta[3]) - (7*zeta[3])/2 + 
        G[0, x]*((21*zeta[2])/2 + 12*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
        G[1, x]*((21*zeta[2])/2 + 12*Log[mu2/s]*zeta[2] + 4*zeta[3]) - 
        (9*zeta[4])/2) + (-6267/16 - ((3113*I)/16)*Pi)*zeta[4] + 
      G[1, 0, x]*(117/2 + ((5*I)/4)*Pi + (7/3 + (2*I)*Pi)*Log[mu2/s]^3 + 
        (11*Log[mu2/s]^4)/24 + Log[mu2/s]^2*(39/4 + ((19*I)/8)*Pi - 
          2*zeta[2]) + (87 - ((9*I)/8)*Pi)*zeta[2] + (52/3 - (40*I)*Pi)*
         zeta[3] + Log[mu2/s]*(47/2 + ((15*I)/2)*Pi + (279/4 - (24*I)*Pi)*
           zeta[2] + (40*zeta[3])/3) + (805*zeta[4])/16) + 
      G[0, 1, x]*(117/2 + ((225*I)/4)*Pi + (7/3 + ((7*I)/3)*Pi)*
         Log[mu2/s]^3 + (11*Log[mu2/s]^4)/24 + Log[mu2/s]^2*
         (39/4 - ((3*I)/4)*Pi - (137*zeta[2])/4) + (-377/2 - (84*I)*Pi)*
         zeta[2] + Log[mu2/s]*(47/2 + ((55*I)/4)*Pi + (-99/2 - (69*I)*Pi)*
           zeta[2] - (35*zeta[3])/3) + (181/12 - ((319*I)/6)*Pi)*zeta[3] + 
        (3197*zeta[4])/16) + ((-I)*Pi*G[0, 0, 0, 1, x] + 
        (I/2)*Pi*G[0, 0, 1, 0, x] + (-3 + (I/2)*Pi)*G[0, 0, 1, 1, x] - 
        (3*I)*Pi*G[0, 1, 0, 0, x] + ((3*I)/2)*Pi*G[1, 0, 0, 0, x] + 
        (3/2 - ((7*I)/2)*Pi)*G[1, 0, 1, 1, x] + (-19/2 + (7*I)*Pi)*
         G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + G[0, 0, 1, 0, 1, x]/2 + 
        G[0, 0, 1, 1, 0, x]/2 - 3*G[0, 1, 0, 0, 1, x] - 
        3*G[0, 1, 0, 1, 0, x] + (5*G[0, 1, 0, 1, 1, x])/2 + 
        (5*G[0, 1, 1, 0, 0, x])/2 - (7*G[0, 1, 1, 0, 1, x])/2 - 
        (7*G[0, 1, 1, 1, 0, x])/2 + (9*G[0, 1, 1, 1, 1, x])/2 + 
        (3*G[1, 0, 0, 0, 1, x])/2 + (3*G[1, 0, 0, 1, 0, x])/2 + 
        (5*G[1, 0, 0, 1, 1, x])/2 + G[1, 0, 1, 0, 0, x] - 
        G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 - 
        3*G[1, 0, 1, 1, 1, x] + (7*G[1, 1, 0, 0, 0, x])/2 + 
        (5*G[1, 1, 0, 0, 1, x])/2 + (5*G[1, 1, 0, 1, 0, x])/2 - 
        2*G[1, 1, 0, 1, 1, x] - 4*G[1, 1, 1, 0, 0, x] + 
        7*G[1, 1, 1, 0, 1, x] + 7*G[1, 1, 1, 1, 0, x] + 
        G[1, 1, 1, 0, x]*(-1/4 - I*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(-1/4 - ((7*I)/2)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(1/2 - (2*I)*Pi - 3*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-29/2 + (4*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(19/4 - (I/2)*Pi - Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(19/4 + (3*I)*Pi - Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(5/4 + (I/2)*Pi + (3*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, x]*(5/4 + I*Pi + (3*Log[mu2/s])/2) + 
        G[1, 1, 1, x]*(151/4 - ((11*I)/4)*Pi + (7 - (4*I)*Pi)*Log[mu2/s] - 
          (27*zeta[2])/2) + G[1, 0, 0, x]*(((19*I)/4)*Pi - I*Pi*Log[mu2/s] - 
          5*zeta[2]) + G[0, 0, 1, x]*((-3*I)*Pi - (3*zeta[2])/2) + 
        G[1, 0, 1, x]*(-75/8 + ((21*I)/4)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + G[1, 1, 0, x]*
         (-75/8 - ((63*I)/4)*Pi + (-1 - ((9*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (11*zeta[2])/4) + G[0, 1, 0, x]*
         (((5*I)/4)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 7*zeta[2]) + 
        G[0, 1, 1, x]*(-37/4 + ((5*I)/4)*Pi - Log[mu2/s]/2 + 
          (3*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + G[0, 1, x]*
         (((-37*I)/4)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((-I/2)*Pi - (21*zeta[2])/2) + (-5/4 - ((25*I)/4)*Pi)*
           zeta[2] - 4*zeta[3]) + G[1, 0, x]*(((-75*I)/8)*Pi + 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + (3/4 + ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi + (7*zeta[2])/2) + (9*zeta[3])/2) + 
        G[1, 1, x]*(-119/2 + ((63*I)/8)*Pi + (-2 + ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + (-17/2 + ((21*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-41/2 + (2*I)*Pi + 12*zeta[2]) + (11*zeta[3])/2) + 
        G[1, x]*(((-119*I)/2)*Pi + Log[mu2/s]^2*((-2*I)*Pi - (9*zeta[2])/2) + 
          (829/8 + ((47*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-41*I)/2)*Pi + 
            (31/2 - ((3*I)/2)*Pi)*zeta[2] - 8*zeta[3]) + (-23 - ((5*I)/2)*Pi)*
           zeta[3] + 2*zeta[4]))/x + Log[mu2/s]*(((-13*I)/2)*Pi + 
        zeta[2]*(5/2 + ((3*I)/4)*Pi - (319*zeta[3])/2) + 
        (79/2 - ((71*I)/2)*Pi)*zeta[3] + (-4563/16 - ((2123*I)/16)*Pi)*
         zeta[4] - 44*zeta[5]) + G[0, x]*(-19/4 - ((701*I)/8)*Pi - 
        ((11*I)/48)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-13*I)/8)*Pi + 
          (13*zeta[2])/2) + zeta[2]*(349 + ((309*I)/4)*Pi - (89*zeta[3])/4) + 
        Log[mu2/s]^2*(-2 - ((17*I)/2)*Pi + (441/8 + ((115*I)/8)*Pi)*zeta[2] + 
          (3*zeta[3])/4) + (-165/4 + ((153*I)/4)*Pi)*zeta[3] + 
        Log[mu2/s]*(-13/2 - ((155*I)/4)*Pi + (186 + ((379*I)/8)*Pi)*zeta[2] + 
          (-91/4 + ((209*I)/6)*Pi)*zeta[3] - 51*zeta[4]) + 
        (-1013/16 + ((2153*I)/32)*Pi)*zeta[4] - 18*zeta[5]) + 
      (-109/2 - (173*I)*Pi)*zeta[5] + G[1, x]*(135/8 + ((407*I)/8)*Pi + 
        (-7/8 - ((7*I)/12)*Pi)*Log[mu2/s]^4 - (5*Log[mu2/s]^5)/24 + 
        Log[mu2/s]^3*(-49/12 - (I/6)*Pi - (7*zeta[2])/12) + 
        (55/6 - ((227*I)/12)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-13/2 + ((5*I)/8)*Pi + (-97/4 + ((21*I)/4)*Pi)*zeta[2] + 
          (35*zeta[3])/12) + zeta[2]*(-131 + ((133*I)/8)*Pi + 
          (1367*zeta[3])/12) + (-665/16 + ((185*I)/2)*Pi)*zeta[4] + 
        Log[mu2/s]*(((59*I)/4)*Pi + (-155/2 + ((5*I)/4)*Pi)*zeta[2] + 
          (-5/4 + ((151*I)/6)*Pi)*zeta[3] + (1555*zeta[4])/16) + 
        (47*zeta[5])/2) + (((19*I)/4)*Pi - (11*I)*Pi*G[1, 1, 1, 1, x] - 
        8*G[0, 0, 0, 0, 1, x] + (-8 - ((51*I)/2)*Pi)*G[0, 0, 0, 1, 0, x] + 
        27*G[0, 0, 0, 1, 1, x] + (37*G[0, 0, 1, 0, 1, x])/2 + 
        (37/2 + ((69*I)/2)*Pi)*G[0, 0, 1, 1, 0, x] - 
        (159*G[0, 0, 1, 1, 1, x])/2 + (53*G[0, 1, 0, 0, 1, x])/2 + 
        (53/2 + ((57*I)/2)*Pi)*G[0, 1, 0, 1, 0, x] - 55*G[0, 1, 0, 1, 1, x] + 
        (59*G[0, 1, 1, 0, 1, x])/2 + (59/2 - ((57*I)/2)*Pi)*
         G[0, 1, 1, 1, 0, x] - 23*G[0, 1, 1, 1, 1, x] + 
        (15*G[1, 0, 0, 0, 1, x])/2 + (15/2 + ((15*I)/2)*Pi)*
         G[1, 0, 0, 1, 0, x] + (3*G[1, 0, 0, 1, 1, x])/2 + 
        7*G[1, 0, 1, 0, 1, x] + (7 - ((21*I)/2)*Pi)*G[1, 0, 1, 1, 0, x] - 
        G[1, 0, 1, 1, 1, x] + (6 - ((3*I)/2)*Pi)*G[1, 1, 0, 0, 0, x] - 
        (13*G[1, 1, 0, 0, 1, x])/2 + (-13/2 - ((3*I)/2)*Pi)*
         G[1, 1, 0, 1, 0, x] + 3*G[1, 1, 0, 1, 1, x] - 
        5*G[1, 1, 1, 0, 0, x] - 11*G[1, 1, 1, 0, 1, x] - 
        11*G[1, 1, 1, 1, 0, x] - (69*G[0, 0, 0, 0, 0, 0, x])/2 - 
        (51*G[0, 0, 0, 1, 0, 0, x])/2 - 30*G[0, 0, 1, 0, 0, 0, x] + 
        (69*G[0, 0, 1, 1, 0, 0, x])/2 - (33*G[0, 1, 0, 0, 0, 0, x])/2 + 
        (57*G[0, 1, 0, 1, 0, 0, x])/2 + 42*G[0, 1, 1, 0, 0, 0, x] - 
        (57*G[0, 1, 1, 1, 0, 0, x])/2 + 9*G[1, 0, 0, 0, 0, 0, x] + 
        (15*G[1, 0, 0, 1, 0, 0, x])/2 + 6*G[1, 0, 1, 0, 0, 0, x] - 
        (21*G[1, 0, 1, 1, 0, 0, x])/2 - (3*G[1, 1, 0, 0, 0, 0, x])/2 - 
        (3*G[1, 1, 0, 1, 0, 0, x])/2 + G[0, 1, 1, 0, 0, x]*
         (-381/4 + (21*I)*Pi - 21*Log[mu2/s]) + G[0, 1, 0, 1, x]*
         (-375/4 - ((91*I)/2)*Pi - 17*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (-53/4 + (3*I)*Pi - 3*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
         (-67/4 + (6*I)*Pi - 3*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (-43/4 + ((15*I)/2)*Pi - (3*Log[mu2/s])/2) + G[1, 0, 1, 1, x]*
         (52 + (10*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, 1, x]*
         (3/2 + ((5*I)/2)*Pi + 6*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (3/2 - (10*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (-139/4 + (26*I)*Pi + 7*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (21 - ((9*I)/2)*Pi + 12*Log[mu2/s]) + G[0, 1, 1, 1, x]*
         (199/2 + ((41*I)/2)*Pi + 14*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         (105/4 - (15*I)*Pi + 15*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
         (119/2 - ((33*I)/2)*Pi + 18*Log[mu2/s]) + G[0, 0, 1, 1, x]*
         (127/2 - (25*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 1, 0, x]*
         (-139/4 + ((207*I)/4)*Pi + (7 + (15*I)*Pi)*Log[mu2/s] - 
          (129*zeta[2])/2) + G[0, 1, 0, 0, x]*(18 + ((163*I)/4)*Pi + 
          (-27/4 + ((9*I)/2)*Pi)*Log[mu2/s] - (15*Log[mu2/s]^2)/4 - 
          (153*zeta[2])/4) + G[1, 0, 0, 0, x]*(66 - ((7*I)/4)*Pi + 
          (15/2 - (6*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 6*zeta[2]) + 
        G[1, 1, 0, 0, x]*(31/2 + ((7*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (3*zeta[2])/4) + 
        G[1, 0, 1, 0, x]*(-43/4 - ((31*I)/4)*Pi + (-3/2 - (3*I)*Pi)*
           Log[mu2/s] + (33*zeta[2])/2) + G[1, 1, 1, x]*
         (((3*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] + 23*zeta[2]) + 
        G[0, 0, 0, 0, x]*(-63 + ((119*I)/4)*Pi + (-87/4 + ((33*I)/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (99*zeta[2])/4) + 
        G[0, 1, 1, 0, x]*(-375/4 - ((331*I)/4)*Pi + (-17 - (21*I)*Pi)*
           Log[mu2/s] + (141*zeta[2])/2) + G[0, 1, 1, x]*
         (-653/4 - ((177*I)/4)*Pi + (-50 - (11*I)*Pi)*Log[mu2/s] - 
          4*Log[mu2/s]^2 + (-19 + ((57*I)/2)*Pi)*zeta[2] - (57*zeta[3])/2) + 
        G[1, 0, 1, x]*(85/2 + ((173*I)/4)*Pi + (2 - ((3*I)/2)*Pi)*
           Log[mu2/s] - 2*Log[mu2/s]^2 + (-32 + ((21*I)/2)*Pi)*zeta[2] - 
          (21*zeta[3])/2) + G[1, 0, 0, x]*(-177/2 + ((101*I)/4)*Pi + 
          (-7/8 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
          (-45/8 - ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-30 + ((17*I)/4)*Pi + 
            (21*zeta[2])/2) - 8*zeta[3]) + G[0, 0, 0, x]*
         (-233/4 - ((395*I)/4)*Pi + (-19/4 - ((27*I)/4)*Pi)*Log[mu2/s]^2 - 
          2*Log[mu2/s]^3 + Log[mu2/s]*(-1 - ((97*I)/4)*Pi - 21*zeta[2]) + 
          (-63 + ((39*I)/4)*Pi)*zeta[2] - (7*zeta[3])/2) + 
        (-2095/8 + ((1113*I)/4)*Pi)*zeta[3] - (11*zeta[3]^2)/4 + 
        Log[mu2/s]^3*((-7 - I*Pi)*zeta[2] + zeta[3]) + 
        G[1, 1, 0, x]*(85/2 + (19*I)*Pi + (-2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(2 + ((17*I)/4)*Pi - 9*zeta[2]) + (17 - ((9*I)/4)*Pi)*
           zeta[2] + 3*zeta[3]) + G[0, 1, 0, x]*(785/8 - ((225*I)/4)*Pi + 
          (-13/4 - ((15*I)/4)*Pi)*Log[mu2/s]^2 + (115/2 - ((9*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*(39/2 - ((121*I)/4)*Pi + 42*zeta[2]) + 
          (27*zeta[3])/2) + G[0, 0, 1, x]*(785/8 + ((193*I)/4)*Pi + 
          (39/2 + ((73*I)/2)*Pi)*Log[mu2/s] - (13*Log[mu2/s]^2)/4 + 
          (-629/4 - ((69*I)/2)*Pi)*zeta[2] + (69*zeta[3])/2) + 
        zeta[2]*(1691/8 + ((1339*I)/8)*Pi + (-1767/8 - ((109*I)/4)*Pi)*
           zeta[3]) + G[0, 1, x]*(-699/8 - ((625*I)/8)*Pi + 
          (13/4 - ((15*I)/4)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + 
          (663/2 + ((199*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-13 - (24*I)*Pi + 
            (47 + (21*I)*Pi)*zeta[2] - 21*zeta[3]) + 
          (-493/12 - ((15*I)/2)*Pi)*zeta[3] - (1119*zeta[4])/8) + 
        G[0, 0, x]*(527/2 + ((997*I)/8)*Pi + (95/24 + ((3*I)/4)*Pi)*
           Log[mu2/s]^3 + (11*Log[mu2/s]^4)/16 + (835/4 - ((31*I)/8)*Pi)*
           zeta[2] + Log[mu2/s]^2*(69/4 + ((31*I)/8)*Pi + (135*zeta[2])/8) + 
          Log[mu2/s]*(339/4 + (53*I)*Pi + (511/8 + ((3*I)/4)*Pi)*zeta[2] - 
            16*zeta[3]) + (-67/6 - ((39*I)/2)*Pi)*zeta[3] - 
          (1083*zeta[4])/32) + G[1, 1, x]*(((85*I)/2)*Pi - 
          (2*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((2*I)*Pi - 20*zeta[2]) + 
          (-69 + ((5*I)/2)*Pi)*zeta[2] + (-43/2 + (3*I)*Pi)*zeta[3] - 
          (9*zeta[4])/2) + (1623/4 + ((609*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]^2*((2*I)*Pi + (-45/2 - ((71*I)/8)*Pi)*zeta[2] + 
          (-93/8 + ((33*I)/4)*Pi)*zeta[3] + (477*zeta[4])/16) + 
        G[1, 0, x]*(-699/8 - (59*I)*Pi + (7/6 + I*Pi)*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(13/4 + ((5*I)/8)*Pi - (63*zeta[2])/4) + 
          (27 + ((161*I)/8)*Pi)*zeta[2] + (41/3 - (2*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(-13 - ((43*I)/2)*Pi + (-75/4 - (9*I)*Pi)*zeta[2] + 
            6*zeta[3]) + (423*zeta[4])/8) + (119/4 + (39*I)*Pi)*zeta[5] + 
        G[1, x]*(((-699*I)/8)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          zeta[2]*(267/4 + ((19*I)/2)*Pi - (129*zeta[3])/4) + 
          Log[mu2/s]^2*(((13*I)/4)*Pi + (11/2 - ((3*I)/4)*Pi)*zeta[2] + 
            (3*zeta[3])/4) + (103/4 + ((329*I)/12)*Pi)*zeta[3] + 
          (-1413/8 + ((75*I)/8)*Pi)*zeta[4] + Log[mu2/s]*((-13*I)*Pi + 
            (83/2 - ((17*I)/4)*Pi)*zeta[2] + (95/4 + ((15*I)/2)*Pi)*zeta[3] + 
            (27*zeta[4])/2) + 6*zeta[5]) + Log[mu2/s]*(((13*I)/2)*Pi + 
          zeta[2]*(-1 + (39*I)*Pi - (129*zeta[3])/2) + (-231/2 + (95*I)*Pi)*
           zeta[3] + (2415/16 + ((231*I)/8)*Pi)*zeta[4] + 12*zeta[5]) + 
        G[0, x]*(19/4 + ((1461*I)/8)*Pi + ((11*I)/16)*Pi*Log[mu2/s]^4 + 
          Log[mu2/s]^3*(((41*I)/8)*Pi - (27*zeta[2])/2) + 
          (201/2 - ((59*I)/4)*Pi)*zeta[3] + Log[mu2/s]^2*(2 + ((41*I)/2)*Pi + 
            (-509/8 - ((93*I)/8)*Pi)*zeta[2] + (21*zeta[3])/4) + 
          zeta[2]*(-6371/8 - (144*I)*Pi + (261*zeta[3])/4) + 
          (1899/16 + ((933*I)/32)*Pi)*zeta[4] + Log[mu2/s]*
           (13/2 + ((303*I)/4)*Pi + (-635/2 - ((299*I)/8)*Pi)*zeta[2] + 
            (175/4 - ((11*I)/2)*Pi)*zeta[3] + 117*zeta[4]) + 27*zeta[5]) - 
        (10221*zeta[6])/64)/(1 - x) - (15589*zeta[6])/192 + 
      x*((10*I)*Pi*G[0, 0, 0, 1, 0, x] + (-3/2 + I*Pi)*G[0, 0, 0, 1, 1, x] - 
        (2*I)*Pi*G[0, 0, 1, 0, 1, x] - (14*I)*Pi*G[0, 0, 1, 1, 0, x] + 
        (3/2 - (14*I)*Pi)*G[0, 1, 0, 0, 1, x] + (3/2 - (2*I)*Pi)*
         G[0, 1, 0, 1, 0, x] + (3/2 + I*Pi)*G[0, 1, 1, 0, 0, x] + 
        (-3/2 + (10*I)*Pi)*G[0, 1, 1, 0, 1, x] - (3*G[0, 1, 1, 1, 0, x])/2 - 
        (3*G[1, 0, 0, 0, 1, x])/2 + (-3/2 - (10*I)*Pi)*G[1, 0, 0, 1, 0, x] + 
        (3/2 - I*Pi)*G[1, 0, 0, 1, 1, x] + (3/2 + (2*I)*Pi)*
         G[1, 0, 1, 0, 1, x] + (3/2 + (14*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
        (14*I)*Pi*G[1, 1, 0, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 
        (-3/2 - I*Pi)*G[1, 1, 1, 0, 0, x] - (10*I)*Pi*G[1, 1, 1, 0, 1, x] + 
        23*G[0, 0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, 0, 0, x] + 
        G[0, 0, 0, 1, 1, 1, x] + 7*G[0, 0, 1, 0, 0, 0, x] - 
        2*G[0, 0, 1, 0, 1, 1, x] - 14*G[0, 0, 1, 1, 0, 0, x] - 
        6*G[0, 0, 1, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, 0, x] - 
        14*G[0, 1, 0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, 0, 0, x] + 
        7*G[0, 1, 0, 1, 1, 1, x] + G[0, 1, 1, 0, 0, 0, x] + 
        10*G[0, 1, 1, 0, 1, 1, x] + 23*G[0, 1, 1, 1, 1, 1, x] - 
        23*G[1, 0, 0, 0, 0, 0, x] - 10*G[1, 0, 0, 1, 0, 0, x] - 
        G[1, 0, 0, 1, 1, 1, x] - 7*G[1, 0, 1, 0, 0, 0, x] + 
        2*G[1, 0, 1, 0, 1, 1, x] + 14*G[1, 0, 1, 1, 0, 0, x] + 
        6*G[1, 0, 1, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, 0, x] + 
        14*G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 0, 0, x] - 
        7*G[1, 1, 0, 1, 1, 1, x] - G[1, 1, 1, 0, 0, 0, x] - 
        10*G[1, 1, 1, 0, 1, 1, x] - 23*G[1, 1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, 0, 0, x]*(-18 + (11*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*(-18 + (11*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(3/2 + (3*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(15/2 + (3*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(-3/2 + (4*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(3/2 + (4*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(3/2 - (4*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(9/2 - (4*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, 1, 1, x]*(15/2 - (3*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(27/2 - (3*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*((-11*I)*Pi + 12*Log[mu2/s]) + 
        G[1, 1, 1, 1, 1, x]*((-11*I)*Pi + 12*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(-19/2 + ((15*I)/2)*Pi + (4*I)*Pi*Log[mu2/s] - 
          24*zeta[2]) + G[1, 0, 1, 0, x]*(-10 + (15*I)*Pi + 
          (4*I)*Pi*Log[mu2/s] - 24*zeta[2]) + G[0, 0, 0, 0, x]*
         (113/4 - (15*I)*Pi + (3 - (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 
          6*zeta[2]) + G[0, 1, 1, 1, x]*(51/4 - ((33*I)/2)*Pi + 
          (3 - (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 6*zeta[2]) + 
        G[0, 1, 1, 0, x]*(-10 - 2*zeta[2]) + G[0, 0, 0, 1, x]*
         (-19/2 - ((3*I)/2)*Pi - 2*zeta[2]) + G[1, 1, 0, 0, x]*
         (-37/4 - (3*I)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
          (3*zeta[2])/2) + G[1, 0, 1, 1, x]*(-35/4 - ((9*I)/2)*Pi + 
          (-9/2 - (3*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (3*zeta[2])/2) + 
        G[0, 1, 0, 0, x]*(-3/4 + ((3*I)/2)*Pi + (-3/2 + (3*I)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2/2 + (3*zeta[2])/2) + 
        G[0, 0, 1, 1, x]*(-5/4 + (3*I)*Pi + (-3/2 + (3*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (3*zeta[2])/2) + G[1, 0, 0, 1, x]*
         (-10 + 2*zeta[2]) + G[1, 1, 1, 0, x]*(-19/2 - ((3*I)/2)*Pi + 
          2*zeta[2]) + G[1, 0, 0, 0, x]*(83/4 + ((3*I)/2)*Pi + 
          (3 + (10*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 6*zeta[2]) + 
        G[1, 1, 1, 1, x]*(145/4 + (3*I)*Pi + (3 + (10*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 + 6*zeta[2]) + G[0, 0, 1, 0, x]*
         (-19/2 + ((3*I)/2)*Pi - (4*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
        G[0, 1, 0, 1, x]*(-10 + (9*I)*Pi - (4*I)*Pi*Log[mu2/s] + 
          24*zeta[2]) + G[0, 1, 1, x]*(23/4 + ((39*I)/4)*Pi + 
          (9/4 + (3*I)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
          (9/4 + (7*I)*Pi)*zeta[2] + Log[mu2/s]*(7 + ((15*I)/2)*Pi + 
            9*zeta[2]) - (46*zeta[3])/3) + G[0, 0, 1, x]*
         (9/2 - (4*I)*Pi + (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(27/4 - (3*I)*Pi - 10*zeta[2]) + (-15/4 + ((19*I)/2)*Pi)*
           zeta[2] - 7*zeta[3]) + G[0, 0, 0, x]*(21/4 + ((57*I)/4)*Pi + 
          (15/4 + (3*I)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
          (15/4 - (3*I)*Pi)*zeta[2] + Log[mu2/s]*(-9/2 + ((21*I)/2)*Pi + 
            9*zeta[2]) - (16*zeta[3])/3) + G[1, 1, 0, x]*
         (3 - (12*I)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
          (81/4 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(27/4 - (6*I)*Pi + 
            10*zeta[2]) - 5*zeta[3]) + Log[mu2/s]^3*
         ((-3 + ((2*I)/3)*Pi)*zeta[2] - (2*zeta[3])/3) + 
        (-11/4 - ((87*I)/4)*Pi)*zeta[3] + (28*zeta[3]^2)/3 + 
        G[0, 1, 0, x]*(9/2 - (4*I)*Pi + (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(27/4 - (3*I)*Pi - 10*zeta[2]) + (-15/4 - ((5*I)/2)*Pi)*
           zeta[2] + 5*zeta[3]) + G[1, 0, 0, x]*(-35/4 + ((7*I)/4)*Pi + 
          (-9/4 - (3*I)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
          Log[mu2/s]*(-9 - ((3*I)/2)*Pi - 9*zeta[2]) + (-81/4 + (3*I)*Pi)*
           zeta[2] + (16*zeta[3])/3) + G[1, 0, 1, x]*(3 - (12*I)*Pi + 
          (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 + (81/4 - ((19*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(27/4 - (6*I)*Pi + 10*zeta[2]) + 7*zeta[3]) + 
        G[1, 1, 1, x]*(-69/4 + ((25*I)/4)*Pi + (-3/4 - (3*I)*Pi)*
           Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
           (-41/2 + ((3*I)/2)*Pi - 9*zeta[2]) + (-75/4 - (7*I)*Pi)*zeta[2] + 
          (46*zeta[3])/3) + zeta[2]*(-705/8 - ((59*I)/2)*Pi + 
          (-69/2 - ((77*I)/6)*Pi)*zeta[3]) + G[1, 1, x]*
         (-175/8 - ((41*I)/2)*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s]^3 + 
          (675/8 + (9*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-9/8 - ((9*I)/2)*Pi + 
            (29*zeta[2])/2) + Log[mu2/s]*(-25/4 - (16*I)*Pi + 
            (36 + (12*I)*Pi)*zeta[2] - 14*zeta[3]) + (-35/2 - ((38*I)/3)*Pi)*
           zeta[3] - 92*zeta[4]) + G[1, 0, x]*(235/8 + ((9*I)/2)*Pi + 
          (1 - ((2*I)/3)*Pi)*Log[mu2/s]^3 + (497/8 - (15*I)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(9/8 + (29*zeta[2])/2) + Log[mu2/s]*
           (41/4 + (21 + (8*I)*Pi)*zeta[2] - 10*zeta[3]) + 
          (-5 - ((14*I)/3)*Pi)*zeta[3] - (107*zeta[4])/2) + 
        Log[mu2/s]^2*((-27/8 - ((9*I)/2)*Pi)*zeta[2] + (-3 - ((7*I)/2)*Pi)*
           zeta[3] - (271*zeta[4])/8) + (-587/8 - (63*I)*Pi)*zeta[4] + 
        G[0, 0, x]*(-295/8 - ((9*I)/2)*Pi + (-1 + ((2*I)/3)*Pi)*
           Log[mu2/s]^3 + Log[mu2/s]^2*(-9/8 - (29*zeta[2])/2) + 
          (-29/8 - ((33*I)/2)*Pi)*zeta[2] + (13/2 + ((14*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(-57/4 + (-21 - (8*I)*Pi)*zeta[2] + 10*zeta[3]) + 
          (107*zeta[4])/2) + G[0, 1, x]*(235/8 + ((41*I)/2)*Pi + 
          (1 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^2*
           (9/8 + ((9*I)/2)*Pi - (29*zeta[2])/2) + (-207/8 - ((45*I)/2)*Pi)*
           zeta[2] + (1 + ((38*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
           (41/4 + (16*I)*Pi + (-36 - (12*I)*Pi)*zeta[2] + 14*zeta[3]) + 
          92*zeta[4]) + G[1, x]*(-97/8 + (16*I)*Pi + (7/8 + ((25*I)/24)*Pi)*
           Log[mu2/s]^4 + (5*Log[mu2/s]^5)/24 + Log[mu2/s]^3*
           (14/3 + ((7*I)/2)*Pi - (161*zeta[2])/12) + Log[mu2/s]^2*
           (10 + (14*I)*Pi + (-63/2 - ((59*I)/4)*Pi)*zeta[2] - 
            (31*zeta[3])/6) + (-217/12 - (4*I)*Pi)*zeta[3] + 
          zeta[2]*(-171/2 - (6*I)*Pi + (449*zeta[3])/6) + 
          (1647/16 + ((325*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
           (17/2 + (24*I)*Pi + (-441/4 - ((21*I)/2)*Pi)*zeta[2] + 
            (-11/2 - ((61*I)/3)*Pi)*zeta[3] + (1957*zeta[4])/16) - 
          6*zeta[5]) + (33/2 + (51*I)*Pi)*zeta[5] + 
        Log[mu2/s]*((-1/4 - ((27*I)/2)*Pi)*zeta[3] + 
          zeta[2]*(-123/4 - (16*I)*Pi + zeta[3]) + (-465/8 - ((67*I)/4)*Pi)*
           zeta[4] + 6*zeta[5]) + G[0, x]*(97/8 - (16*I)*Pi + 
          (-7/8 - ((25*I)/24)*Pi)*Log[mu2/s]^4 - (5*Log[mu2/s]^5)/24 + 
          Log[mu2/s]^3*(-14/3 - ((7*I)/2)*Pi + (161*zeta[2])/12) + 
          zeta[2]*(63 + (54*I)*Pi - (449*zeta[3])/6) + (103/12 + (40*I)*Pi)*
           zeta[3] + Log[mu2/s]^2*(-10 - (14*I)*Pi + (36 + ((59*I)/4)*Pi)*
             zeta[2] + (31*zeta[3])/6) + Log[mu2/s]*(-17/2 - (24*I)*Pi + 
            (279/4 + ((75*I)/2)*Pi)*zeta[2] + (23/2 + ((61*I)/3)*Pi)*
             zeta[3] - (1957*zeta[4])/16) + (-1647/16 - ((325*I)/16)*Pi)*
           zeta[4] + 6*zeta[5]) + (1319*zeta[6])/96) + 
      ((-17 - (45*I)*Pi)*G[0, 0, 0, 0, 0, x] - (11*I)*Pi*
         G[0, 1, 1, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, 1, x] - 
        (6*I)*Pi*G[1, 1, 0, 1, 1, x] + I*Pi*G[1, 1, 1, 0, 1, x] - 
        (3*I)*Pi*G[1, 1, 1, 1, 0, x] - 45*G[0, 0, 0, 0, 0, 1, x] - 
        45*G[0, 0, 0, 0, 1, 0, x] - 10*G[0, 0, 0, 0, 1, 1, x] + 
        13*G[0, 0, 0, 1, 0, 0, x] - 21*G[0, 0, 0, 1, 0, 1, x] - 
        21*G[0, 0, 0, 1, 1, 0, x] + 43*G[0, 0, 0, 1, 1, 1, x] + 
        37*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 1, x] - 
        4*G[0, 0, 1, 0, 1, 0, x] + 17*G[0, 0, 1, 0, 1, 1, x] - 
        26*G[0, 0, 1, 1, 0, 0, x] - 6*G[0, 0, 1, 1, 0, 1, x] - 
        6*G[0, 0, 1, 1, 1, 0, x] - 23*G[0, 0, 1, 1, 1, 1, x] + 
        23*G[0, 1, 0, 0, 0, 0, x] + 11*G[0, 1, 0, 0, 0, 1, x] + 
        11*G[0, 1, 0, 0, 1, 0, x] - 14*G[0, 1, 0, 0, 1, 1, x] - 
        14*G[0, 1, 0, 1, 0, 0, x] + 13*G[0, 1, 0, 1, 0, 1, x] + 
        13*G[0, 1, 0, 1, 1, 0, x] - G[0, 1, 0, 1, 1, 1, x] - 
        12*G[0, 1, 1, 0, 0, 0, x] - 6*G[0, 1, 1, 0, 0, 1, x] - 
        6*G[0, 1, 1, 0, 1, 0, x] + 3*G[0, 1, 1, 0, 1, 1, x] + 
        4*G[0, 1, 1, 1, 0, 0, x] - 11*G[0, 1, 1, 1, 0, 1, x] - 
        11*G[0, 1, 1, 1, 1, 0, x] - 28*G[1, 0, 0, 0, 0, 0, x] + 
        26*G[1, 0, 0, 0, 0, 1, x] + 26*G[1, 0, 0, 0, 1, 0, x] - 
        3*G[1, 0, 0, 0, 1, 1, x] - 17*G[1, 0, 0, 1, 0, 0, x] + 
        19*G[1, 0, 0, 1, 0, 1, x] + 19*G[1, 0, 0, 1, 1, 0, x] - 
        28*G[1, 0, 0, 1, 1, 1, x] - 24*G[1, 0, 1, 0, 0, 0, x] + 
        11*G[1, 0, 1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, 1, 0, x] - 
        15*G[1, 0, 1, 0, 1, 1, x] + 3*G[1, 0, 1, 1, 0, 0, x] + 
        16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] + 
        6*G[1, 1, 0, 0, 0, 0, x] - 7*G[1, 1, 0, 0, 0, 1, x] - 
        7*G[1, 1, 0, 0, 1, 0, x] + 5*G[1, 1, 0, 0, 1, 1, x] + 
        6*G[1, 1, 0, 1, 0, 0, x] - 6*G[1, 1, 0, 1, 0, 1, x] - 
        6*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 1, 0, 0, 0, x] + 
        G[1, 1, 1, 0, 0, 1, x] + G[1, 1, 1, 0, 1, 0, x] - 
        3*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 1, 1, x]*(-56 + (6*I)*Pi - 
          16*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-13 + (7*I)*Pi - 
          16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(-13 - (14*I)*Pi - 
          16*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-15/2 + (7*I)*Pi - 
          12*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-15/2 - (16*I)*Pi - 
          12*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(35/2 + (25*I)*Pi - 
          9*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(11/2 + (28*I)*Pi - 
          5*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-13 - (5*I)*Pi - 
          4*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-29 - (4*I)*Pi - 
          3*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-29 - (6*I)*Pi - 
          3*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(2 + (2*I)*Pi - Log[mu2/s]) + 
        G[1, 1, 0, 0, 1, x]*(2 + I*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 0, 1, 0, x]*(2 + (3*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(70 + (16*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, 0, x]*(-51/2 - I*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(-51/2 + (3*I)*Pi + 6*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(11/2 - (6*I)*Pi + 7*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(79/2 - (10*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(-7/2 + I*Pi + 10*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(-45/2 - (22*I)*Pi + 10*Log[mu2/s]) + 
        G[0, 0, 1, 0, 1, x]*(-45/2 + (23*I)*Pi + 10*Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(253/2 - (15*I)*Pi + 14*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(91/2 + (19*I)*Pi + 21*Log[mu2/s]) + 
        G[0, 0, 0, 1, 0, x]*(13/2 + (23*I)*Pi + 31*Log[mu2/s]) + 
        G[0, 0, 0, 0, 1, x]*(13/2 - (24*I)*Pi + 31*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*((2*I)*Pi - I*Pi*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-1 - (12*I)*Pi + (9/2 + I*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/2 - (133*zeta[2])/2) + G[1, 0, 0, 0, x]*
         (-81 + ((7*I)/2)*Pi + (-29 - (9*I)*Pi)*Log[mu2/s] - 7*Log[mu2/s]^2 - 
          61*zeta[2]) + G[0, 1, 0, 1, x]*(147/2 + (61*I)*Pi + 
          (20 - (3*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 39*zeta[2]) + 
        G[1, 0, 1, 0, x]*(-1 + ((5*I)/2)*Pi + (9/2 + (2*I)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/2 - (69*zeta[2])/2) + G[1, 0, 1, 1, x]*
         (((-15*I)/2)*Pi - (12*I)*Pi*Log[mu2/s] - 19*zeta[2]) + 
        G[0, 0, 1, 1, x]*(-511/4 + (48*I)*Pi + (-56 + (16*I)*Pi)*Log[mu2/s] - 
          4*Log[mu2/s]^2 - 19*zeta[2]) + G[0, 1, 0, 0, x]*
         (-169/4 - ((47*I)/2)*Pi + (-12 - (14*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 - 18*zeta[2]) + G[0, 1, 1, 0, x]*(147/2 + (34*I)*Pi + 
          (20 + (10*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 7*zeta[2]) + 
        G[1, 1, 0, 1, x]*((2*I)*Pi + (3*I)*Pi*Log[mu2/s] + 14*zeta[2]) + 
        G[1, 1, 0, 0, x]*(49/2 - (5*I)*Pi + (6 + I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + 22*zeta[2]) + G[0, 1, 1, 1, x]*
         (((-51*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] + 23*zeta[2]) + 
        G[0, 0, 1, 0, x]*(167/4 - (16*I)*Pi + (1 - (13*I)*Pi)*Log[mu2/s] - 
          9*Log[mu2/s]^2 + 36*zeta[2]) + G[0, 0, 0, 0, x]*
         (36 - (I/2)*Pi + (10 + (31*I)*Pi)*Log[mu2/s] + 63*zeta[2]) + 
        G[0, 0, 0, 1, x]*(167/4 - ((97*I)/2)*Pi + (1 - (3*I)*Pi)*Log[mu2/s] - 
          9*Log[mu2/s]^2 + 94*zeta[2]) + G[0, 0, 1, x]*
         (-659/8 - ((233*I)/2)*Pi + (-9/4 - ((19*I)/2)*Pi)*Log[mu2/s]^2 + 
          (7*Log[mu2/s]^3)/6 + (945/4 + ((107*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-61/2 - ((119*I)/2)*Pi + (27*zeta[2])/2) - 
          (136*zeta[3])/3) + G[0, 1, 0, x]*(-659/8 + ((3*I)/4)*Pi + 
          (-9/4 + (I/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + 
          (283/4 + ((67*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (-61/2 + ((7*I)/2)*Pi + (35*zeta[2])/2) - (40*zeta[3])/3) + 
        G[0, 1, 1, x]*(((147*I)/2)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((20*I)*Pi - 20*zeta[2]) + (-27 - (6*I)*Pi)*zeta[2] - 
          13*zeta[3]) + G[0, 0, 0, x]*(91/4 + ((247*I)/4)*Pi + 
          (-2 - (9*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-16 + (7*I)*Pi - 
            60*zeta[2]) + (-7 - (34*I)*Pi)*zeta[2] - 12*zeta[3]) + 
        G[1, 1, 0, x]*(((49*I)/2)*Pi + I*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((6*I)*Pi - 18*zeta[2]) + (-22 - (13*I)*Pi)*zeta[2] - 
          6*zeta[3]) + G[1, 1, 1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
        (1181/8 - ((525*I)/2)*Pi)*zeta[3] + 25*zeta[3]^2 + 
        G[1, 0, 0, x]*(261/4 - ((89*I)/2)*Pi + (27*Log[mu2/s]^2)/4 + 
          (7*Log[mu2/s]^3)/6 + (249/4 + (32*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(75/2 - (11*I)*Pi + (115*zeta[2])/2) + (29*zeta[3])/3) + 
        G[1, 0, 1, x]*((-I)*Pi + ((7*I)/2)*Pi*Log[mu2/s]^2 + 
          (61/2 - ((11*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((9*I)/2)*Pi + 
            25*zeta[2]) + 32*zeta[3]) + zeta[2]*(((-1181*I)/8)*Pi + 
          (267 + ((101*I)/2)*Pi)*zeta[3]) + G[0, 1, x]*(((-659*I)/8)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + (-263/4 - ((61*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(((-9*I)/4)*Pi + (11*zeta[2])/2) + 
          (5 - ((58*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((-61*I)/2)*Pi + 
            (-7/2 - ((23*I)/2)*Pi)*zeta[2] + 31*zeta[3]) - (303*zeta[4])/2) + 
        G[1, 0, x]*(((261*I)/4)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((27*I)/4)*Pi - (51*zeta[2])/2) + 
          (-165/2 - ((103*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((75*I)/2)*Pi + 
            (-103/2 - ((61*I)/2)*Pi)*zeta[2] - 15*zeta[3]) + 
          (-55/2 - ((133*I)/3)*Pi)*zeta[3] - (117*zeta[4])/4) + 
        G[0, 0, x]*(-991/8 - ((689*I)/8)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          (-349/4 + ((31*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
           (1 - ((17*I)/4)*Pi + 27*zeta[2]) + (3/2 + ((74*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(-53/2 - ((89*I)/2)*Pi + (4 + ((67*I)/2)*Pi)*zeta[2] + 
            12*zeta[3]) - (21*zeta[4])/4) + (-193/16 - ((665*I)/8)*Pi)*
         zeta[4] + G[1, 1, x]*(Log[mu2/s]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
          (8*I)*Pi*zeta[3] + (119*zeta[4])/2) + Log[mu2/s]^2*
         ((-9*I)*Pi*zeta[2] + (9 - ((5*I)/2)*Pi)*zeta[3] + 98*zeta[4]) + 
        G[0, x]*(((-991*I)/8)*Pi - 7*Log[mu2/s]^3*zeta[2] + 
          Log[mu2/s]^2*(I*Pi + (17/2 - ((29*I)/2)*Pi)*zeta[2] - 6*zeta[3]) + 
          (-219/4 + ((23*I)/2)*Pi)*zeta[3] + zeta[2]*(3681/8 + 
            ((377*I)/4)*Pi + 57*zeta[3]) + Log[mu2/s]*(((-53*I)/2)*Pi + 
            (135 + ((19*I)/2)*Pi)*zeta[2] + (-21 - (33*I)*Pi)*zeta[3] - 
            21*zeta[4]) + (-443/8 - ((191*I)/2)*Pi)*zeta[4] - 9*zeta[5]) + 
        (99/4 + (168*I)*Pi)*zeta[5] + G[1, x]*
         (Log[mu2/s]^2*(((5*I)/2)*Pi*zeta[2] - (5*zeta[3])/2) + 
          (51/2 - ((25*I)/2)*Pi)*zeta[3] + zeta[2]*(((-51*I)/2)*Pi + 
            (143*zeta[3])/2) + (1467/8 + ((447*I)/4)*Pi)*zeta[4] + 
          Log[mu2/s]*(((-3*I)/2)*Pi*zeta[2] + (3/2 + (17*I)*Pi)*zeta[3] + 
            (617*zeta[4])/4) + (17*zeta[5])/2) + Log[mu2/s]*
         ((68 - ((189*I)/2)*Pi)*zeta[3] + zeta[2]*((-68*I)*Pi + 
            124*zeta[3]) + (537/4 + ((445*I)/4)*Pi)*zeta[4] + 32*zeta[5]) + 
        (3671*zeta[6])/24)/(1 - x)^2)/Nc + 
    Nf*(((23047*I)/972)*Pi - 28*G[0, 0, 0, 0, 0, x] + 
      (14/3 - (14*I)*Pi)*G[0, 0, 0, 0, 1, x] + (14*G[0, 0, 0, 1, 0, x])/3 - 
      (25*G[0, 0, 1, 0, 0, x])/3 + (14/3 + (14*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
      (14*G[0, 0, 1, 1, 0, x])/3 - (44*G[0, 1, 0, 0, 0, x])/3 + 
      (14/3 + (20*I)*Pi)*G[0, 1, 0, 0, 1, x] + (14*G[0, 1, 0, 1, 0, x])/3 + 
      (41*G[0, 1, 1, 0, 0, x])/3 + (14/3 - (16*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (14*G[0, 1, 1, 1, 0, x])/3 + (116*G[0, 1, 1, 1, 1, x])/3 - 
      (43*G[1, 0, 0, 0, 0, x])/3 + (14/3 - (6*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (14*G[1, 0, 0, 1, 0, x])/3 - (14*G[1, 0, 1, 0, 0, x])/3 + 
      (14/3 + (6*I)*Pi)*G[1, 0, 1, 0, 1, x] + (14*G[1, 0, 1, 1, 0, x])/3 + 
      38*G[1, 0, 1, 1, 1, x] - (32*G[1, 1, 0, 0, 0, x])/3 + 
      (14/3 - (2*I)*Pi)*G[1, 1, 0, 0, 1, x] + (14*G[1, 1, 0, 1, 0, x])/3 + 
      (80*G[1, 1, 0, 1, 1, x])/3 + (16*G[1, 1, 1, 0, 0, x])/3 + 
      (14*G[1, 1, 1, 0, 1, x])/3 + (14*G[1, 1, 1, 1, 0, x])/3 - 
      14*G[1, 1, 1, 1, 1, x] - 14*G[0, 0, 0, 0, 1, 1, x] + 
      24*G[0, 0, 0, 1, 1, 1, x] + 14*G[0, 0, 1, 0, 1, 1, x] - 
      24*G[0, 0, 1, 1, 1, 1, x] + 20*G[0, 1, 0, 0, 1, 1, x] - 
      24*G[0, 1, 0, 1, 1, 1, x] - 16*G[0, 1, 1, 0, 1, 1, x] - 
      6*G[1, 0, 0, 0, 1, 1, x] + 8*G[1, 0, 0, 1, 1, 1, x] + 
      6*G[1, 0, 1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, 1, 1, x] + 
      G[0, 0, 0, 1, 1, x]*(33 + (12*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-40/9 - ((14*I)/3)*Pi - (14*Log[mu2/s])/3) + 
      G[1, 1, 1, 0, x]*(-40/9 + ((16*I)/3)*Pi - (14*Log[mu2/s])/3) + 
      G[0, 0, 1, 0, x]*(-40/9 - ((25*I)/3)*Pi - (14*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(-40/9 + ((41*I)/3)*Pi - (14*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, 1, x]*(-33 + (4*I)*Pi - 4*Log[mu2/s]) + 
      ((20*I)/27)*Pi*Log[mu2/s]^3 + ((7*I)/36)*Pi*Log[mu2/s]^4 + 
      G[1, 1, 0, 0, x]*(-167/9 - (3*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(349/18 - (5*I)*Pi + 5*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(70/3 - ((5*I)/3)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-541/9 + (28*Log[mu2/s])/3) + 
      G[0, 1, 0, 1, 1, x]*(-95/3 - (12*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-178/3 - (8*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(44 - ((7*I)/3)*Pi + 21*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-40/9 - ((95*I)/3)*Pi + (-14/3 + (12*I)*Pi)*
         Log[mu2/s] - 44*zeta[2]) + G[1, 1, 1, x]*(3173/27 - (23*I)*Pi + 
        (374*Log[mu2/s])/9 - (7*Log[mu2/s]^2)/3 - (119*zeta[2])/3) + 
      G[0, 1, 0, x]*(112/27 + ((349*I)/18)*Pi + (40/9 + (5*I)*Pi)*
         Log[mu2/s] + (7*Log[mu2/s]^2)/3 - (116*zeta[2])/3) + 
      G[0, 0, 1, 1, x]*(268/9 - ((82*I)/3)*Pi + (82/3 + (8*I)*Pi)*
         Log[mu2/s] - 4*Log[mu2/s]^2 - 28*zeta[2]) + 
      G[1, 1, 0, x]*(121/27 - ((167*I)/9)*Pi + (40/9 + (3*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/3 - (79*zeta[2])/3) + G[1, 0, 0, x]*
       (-343/27 + ((85*I)/9)*Pi + (-85/9 + ((5*I)/3)*Pi)*Log[mu2/s] - 
        (5*Log[mu2/s]^2)/6 - (73*zeta[2])/6) + G[0, 0, 0, x]*
       (-218/3 + ((92*I)/9)*Pi + (-88/3 + ((7*I)/3)*Pi)*Log[mu2/s] - 
        7*Log[mu2/s]^2 - (22*zeta[2])/3) + G[1, 0, 1, 1, x]*
       (-341/18 + ((64*I)/3)*Pi - (64*Log[mu2/s])/3 - 6*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-40/9 + ((80*I)/3)*Pi - (14*Log[mu2/s])/3 + 
        2*zeta[2]) + G[1, 0, 0, 1, x]*(-40/9 - (33*I)*Pi + 
        (-14/3 - (4*I)*Pi)*Log[mu2/s] + 14*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-128/9 + (16*I)*Pi - (82*Log[mu2/s])/3 + 
        16*zeta[2]) + G[0, 0, 0, 1, x]*(-40/9 + (33*I)*Pi + 
        (-14/3 - (12*I)*Pi)*Log[mu2/s] + 38*zeta[2]) + 
      G[0, 0, x]*(2945/36 - ((815*I)/27)*Pi + (22/3 - ((7*I)/6)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + (199/18 + ((23*I)/6)*Pi)*
         zeta[2] + Log[mu2/s]*(115/3 - ((92*I)/9)*Pi + (73*zeta[2])/6) - 
        (17*zeta[3])/3) + G[1, 0, 1, x]*(121/27 - ((341*I)/18)*Pi + 
        (7*Log[mu2/s]^2)/3 + (182/3 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(40/9 - ((64*I)/3)*Pi + 4*zeta[2]) - 4*zeta[3]) + 
      G[0, 0, 1, x]*(112/27 + ((268*I)/9)*Pi + (7/3 - (4*I)*Pi)*
         Log[mu2/s]^2 + (-308/3 + (14*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(40/9 + ((82*I)/3)*Pi + 28*zeta[2]) - 4*zeta[3]) + 
      (-122/9 - ((532*I)/27)*Pi)*zeta[3] - 9*zeta[3]^2 + 
      G[0, 1, 1, x]*(77/18 - ((28*I)/3)*Pi + 8*Log[mu2/s]^2 + 
        Log[mu2/s]*(28/3 - (16*I)*Pi - 12*zeta[2]) + (137/3 - (12*I)*Pi)*
         zeta[2] + 6*zeta[3]) + G[1, 0, x]*(-328/81 - ((334*I)/27)*Pi + 
        (-20/9 - ((5*I)/6)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/9 + 
        (467/9 + ((13*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (-112/27 - ((85*I)/9)*Pi + (46*zeta[2])/3) + (74*zeta[3])/9) + 
      zeta[2]*(395/18 + ((896*I)/27)*Pi + (-1/2 + (34*I)*Pi)*zeta[3]) + 
      ((8*I)*Pi*G[0, 0, 1, x] - ((22*I)/3)*Pi*G[1, 0, 1, x] + 
        8*G[0, 0, 1, 1, x] - (2*I)*Pi*G[0, 1, 1, 0, x] - 
        16*G[0, 1, 1, 1, x] + (6*I)*Pi*G[1, 0, 1, 0, x] - 
        (22*G[1, 0, 1, 1, x])/3 - (6*I)*Pi*G[1, 1, 1, 0, x] + 
        24*G[1, 1, 1, 1, x] - 2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 1, 0, 0, x] + 
        8*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 1, x]*(-100/3 + (8*I)*Pi - 16*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-5/6 + (4*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 1, x]*(47/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
        2*G[0, 1, 0, x]*zeta[2] - 6*G[1, 0, 0, x]*zeta[2] + 
        G[1, 1, 0, x]*(((-5*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + 14*zeta[2]) + 
        G[1, 1, x]*(1079/36 - ((50*I)/3)*Pi + (50/3 - (8*I)*Pi)*Log[mu2/s] + 
          4*Log[mu2/s]^2 + (64/3 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
        G[0, 1, x]*(((47*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] + 
          (-24 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        G[1, 0, x]*((5/6 - (2*I)*Pi)*zeta[2] + 4*Log[mu2/s]*zeta[2] + 
          2*zeta[3]) + G[1, x]*(((1079*I)/36)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
          (-49 - ((55*I)/6)*Pi)*zeta[2] + Log[mu2/s]*(((50*I)/3)*Pi + 
            (-24 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + (-17/6 - (2*I)*Pi)*
           zeta[3] - (53*zeta[4])/2))/x + G[0, 1, x]*
       (-328/81 + ((77*I)/18)*Pi - (7*Log[mu2/s]^3)/9 + 
        (-34 - (45*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-20/9 + (8*I)*Pi + 
          4*zeta[2]) + Log[mu2/s]*(-112/27 + ((28*I)/3)*Pi + 
          (-133/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (281/9 - (6*I)*Pi)*
         zeta[3] - (141*zeta[4])/2) + x^2*(-12*G[0, 0, 0, 0, x] + 
        4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 4*G[0, 1, 0, 1, x] + 
        4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
        4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, x] + 
        4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*
         (-19/3 - 4*Log[mu2/s]) + G[0, 1, 0, x]*(-19/3 - 4*Log[mu2/s]) + 
        G[1, 0, 1, x]*(-19/3 - 4*Log[mu2/s]) + G[1, 1, 0, x]*
         (-19/3 - 4*Log[mu2/s]) + G[0, 0, 0, x]*(38/3 + 8*Log[mu2/s]) + 
        G[1, 1, 1, x]*(38/3 + 8*Log[mu2/s]) + G[0, 1, x]*
         (337/36 + (19*Log[mu2/s])/3 + 2*Log[mu2/s]^2 - 13*zeta[2]) + 
        G[1, 0, x]*(337/36 + (19*Log[mu2/s])/3 + 2*Log[mu2/s]^2 - 
          13*zeta[2]) + G[0, 0, x]*(-337/36 - (19*Log[mu2/s])/3 - 
          2*Log[mu2/s]^2 - 11*zeta[2]) + G[1, 1, x]*
         (-337/36 - (19*Log[mu2/s])/3 - 2*Log[mu2/s]^2 - 11*zeta[2]) - 
        (337*zeta[2])/12 - 6*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*(-19*zeta[2] - 4*zeta[3]) - (19*zeta[3])/3 + 
        G[0, x]*(19*zeta[2] + 12*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
        G[1, x]*(19*zeta[2] + 12*Log[mu2/s]*zeta[2] + 4*zeta[3]) - 
        (9*zeta[4])/2) + (-3001/18 + ((107*I)/24)*Pi)*zeta[4] + 
      G[0, x]*(-611/18 + ((20549*I)/324)*Pi + ((7*I)/18)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-2 + ((46*I)/9)*Pi - (17*zeta[2])/2) + 
        (-538/9 - ((73*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (-43/3 + ((815*I)/27)*Pi + (-73/3 - ((23*I)/6)*Pi)*zeta[2] - 
          (23*zeta[3])/3) + (-91/18 - ((70*I)/9)*Pi)*zeta[3] + 
        (13*zeta[4])/3) + G[1, 1, x]*(-4901/36 + ((170*I)/3)*Pi - 
        (23*Log[mu2/s]^2)/2 + (-74/9 + (16*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-196/3 + (23*I)*Pi + (106*zeta[2])/3) + 
        (14/3 - (2*I)*Pi)*zeta[3] + (11*zeta[4])/2) + 
      Log[mu2/s]^2*(((110*I)/27)*Pi + (8 - (2*I)*Pi)*zeta[2] + 
        (3/2 - (4*I)*Pi)*zeta[3] + 11*zeta[4]) + 
      Log[mu2/s]*(((1165*I)/81)*Pi + (-13 - ((62*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(58/3 + ((179*I)/9)*Pi + 48*zeta[3]) + (187/12 - (8*I)*Pi)*
         zeta[4] - 8*zeta[5]) + G[1, x]*(56041/972 - ((4013*I)/36)*Pi + 
        (20*Log[mu2/s]^3)/27 + (7*Log[mu2/s]^4)/36 + 
        Log[mu2/s]^2*(164/27 - ((23*I)/2)*Pi - (31*zeta[2])/2) + 
        (-439/27 + (8*I)*Pi)*zeta[3] + zeta[2]*(5143/54 + ((265*I)/18)*Pi + 
          24*zeta[3]) + (1113/8 - (4*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(2326/81 - ((172*I)/3)*Pi + (200/9 - (19*I)*Pi)*zeta[2] + 
          (7/9 - (4*I)*Pi)*zeta[3] + 11*zeta[4]) - 4*zeta[5]) + 
      (7/2 - (80*I)*Pi)*zeta[5] + x*((-11 - ((2*I)/3)*Pi)*G[0, 0, 0, 1, x] + 
        (-11 - ((2*I)/3)*Pi)*G[0, 0, 1, 0, x] + (-11 - ((2*I)/3)*Pi)*
         G[0, 1, 0, 1, x] + (-11 - ((2*I)/3)*Pi)*G[0, 1, 1, 0, x] + 
        (-11 + ((2*I)/3)*Pi)*G[1, 0, 0, 1, x] + (-11 + ((2*I)/3)*Pi)*
         G[1, 0, 1, 0, x] + (-11 + ((2*I)/3)*Pi)*G[1, 1, 0, 1, x] + 
        (-11 + ((2*I)/3)*Pi)*G[1, 1, 1, 0, x] - 14*G[0, 0, 0, 0, 0, x] - 
        (2*G[0, 0, 0, 1, 1, x])/3 - (2*G[0, 0, 1, 0, 0, x])/3 + 
        4*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] - 
        (2*G[0, 1, 0, 1, 1, x])/3 - (2*G[0, 1, 1, 0, 0, x])/3 - 
        14*G[0, 1, 1, 1, 1, x] + 14*G[1, 0, 0, 0, 0, x] + 
        (2*G[1, 0, 0, 1, 1, x])/3 + (2*G[1, 0, 1, 0, 0, x])/3 - 
        4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
        (2*G[1, 1, 0, 1, 1, x])/3 + (2*G[1, 1, 1, 0, 0, x])/3 + 
        14*G[1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, x]*(19/9 + ((14*I)/3)*Pi - 
          (28*Log[mu2/s])/3) + G[1, 1, 1, 1, x]*(217/9 + ((14*I)/3)*Pi - 
          (28*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(-20/9 + (2*I)*Pi - 
          2*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-20/9 + (2*I)*Pi - 
          2*Log[mu2/s]) + G[1, 0, 1, 1, x]*(20/9 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(20/9 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(179/9 - ((14*I)/3)*Pi + (28*Log[mu2/s])/3) + 
        G[0, 0, 0, 0, x]*(377/9 - ((14*I)/3)*Pi + (28*Log[mu2/s])/3) + 
        G[0, 0, 0, x]*(-1390/27 + ((40*I)/9)*Pi + (-238/9 + ((14*I)/3)*Pi)*
           Log[mu2/s] - (7*Log[mu2/s]^2)/3 - (23*zeta[2])/3) + 
        G[0, 1, 1, x]*(-130/27 + ((40*I)/9)*Pi + (-40/9 + ((14*I)/3)*Pi)*
           Log[mu2/s] - (7*Log[mu2/s]^2)/3 - (23*zeta[2])/3) + 
        G[1, 0, 1, x]*(74/3 + ((20*I)/9)*Pi + (11 + (2*I)*Pi)*Log[mu2/s] - 
          (14*zeta[2])/3) + G[1, 1, 0, x]*(74/3 + ((20*I)/9)*Pi + 
          (11 + (2*I)*Pi)*Log[mu2/s] - (14*zeta[2])/3) + 
        G[0, 0, 1, x]*(77/3 - ((20*I)/9)*Pi + (11 - (2*I)*Pi)*Log[mu2/s] + 
          (14*zeta[2])/3) + G[0, 1, 0, x]*(77/3 - ((20*I)/9)*Pi + 
          (11 - (2*I)*Pi)*Log[mu2/s] + (14*zeta[2])/3) + 
        G[1, 1, 1, x]*(-1337/27 - ((40*I)/9)*Pi + (-158/9 - ((14*I)/3)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/3 + (23*zeta[2])/3) + 
        G[1, 0, 0, x]*(139/27 - ((40*I)/9)*Pi + (40/9 - ((14*I)/3)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/3 + (23*zeta[2])/3) + 
        G[1, 1, x]*(2027/36 + ((121*I)/27)*Pi + (11/2 + ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(88/3 + ((40*I)/9)*Pi - 
            (34*zeta[2])/3) + (349/18 - ((11*I)/3)*Pi)*zeta[2] - 6*zeta[3]) + 
        G[1, 0, x]*(-1655/36 + ((121*I)/27)*Pi + (-11/2 + ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-76/3 + ((40*I)/9)*Pi - 
            (34*zeta[2])/3) + (439/18 - ((11*I)/3)*Pi)*zeta[2] - 6*zeta[3]) + 
        (796/27 - ((20*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((33/2 - ((7*I)/3)*Pi)*zeta[2] + (7*zeta[3])/3) + 
        zeta[2]*(1655/12 - ((121*I)/27)*Pi + 3*zeta[3]) + 
        G[0, 1, x]*(-1655/36 - ((121*I)/27)*Pi + (-11/2 - ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + (839/18 + ((11*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(-76/3 - ((40*I)/9)*Pi + (34*zeta[2])/3) + 6*zeta[3]) + 
        G[0, 0, x]*(1283/36 - ((121*I)/27)*Pi + (11/2 - ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + (749/18 + ((11*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(64/3 - ((40*I)/9)*Pi + (34*zeta[2])/3) + 6*zeta[3]) + 
        G[0, x]*(23047/972 + ((328*I)/81)*Pi + (20/27 + ((7*I)/9)*Pi)*
           Log[mu2/s]^3 + (7*Log[mu2/s]^4)/36 + Log[mu2/s]^2*
           (110/27 + ((20*I)/9)*Pi - (15*zeta[2])/2) + 
          (-2443/27 - ((10*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
           (1165/81 + ((112*I)/27)*Pi + (-427/9 - ((11*I)/3)*Pi)*zeta[2] - 
            (140*zeta[3])/9) + (-697/27 - ((86*I)/9)*Pi)*zeta[3] - 
          (13*zeta[4])/8) + (1613/36 + (11*I)*Pi)*zeta[4] + 
        G[1, x]*(-23047/972 - ((328*I)/81)*Pi + (-20/27 - ((7*I)/9)*Pi)*
           Log[mu2/s]^3 - (7*Log[mu2/s]^4)/36 + (-1634/27 + ((10*I)/3)*Pi)*
           zeta[2] + Log[mu2/s]^2*(-110/27 - ((20*I)/9)*Pi + 
            (15*zeta[2])/2) + (103/27 + ((86*I)/9)*Pi)*zeta[3] + 
          Log[mu2/s]*(-1165/81 - ((112*I)/27)*Pi + (-167/9 + ((11*I)/3)*Pi)*
             zeta[2] + (140*zeta[3])/9) + (13*zeta[4])/8) + 
        Log[mu2/s]*((76 - ((40*I)/9)*Pi)*zeta[2] + (139/9 - ((8*I)/3)*Pi)*
           zeta[3] + (193*zeta[4])/6) + (20*zeta[5])/3) + 
      (((611*I)/18)*Pi + (9*I)*Pi*G[0, 0, 1, 0, x] - 
        (11*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
        28*G[0, 0, 0, 0, 0, x] + (42*I)*Pi*G[0, 0, 0, 0, 1, x] + 
        9*G[0, 0, 1, 0, 0, x] - (42*I)*Pi*G[0, 0, 1, 0, 1, x] + 
        6*G[0, 1, 0, 0, 0, x] - (60*I)*Pi*G[0, 1, 0, 0, 1, x] - 
        11*G[0, 1, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 1, 0, 1, x] - 
        48*G[0, 1, 1, 1, 1, x] - 9*G[1, 0, 0, 0, 0, x] + 
        (18*I)*Pi*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 1, 0, 0, x] - 
        (18*I)*Pi*G[1, 0, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 1, x] + 
        2*G[1, 1, 0, 0, 0, x] + (6*I)*Pi*G[1, 1, 0, 0, 1, x] - 
        32*G[1, 1, 0, 1, 1, x] + 42*G[0, 0, 0, 0, 1, 1, x] - 
        72*G[0, 0, 0, 1, 1, 1, x] - 42*G[0, 0, 1, 0, 1, 1, x] + 
        72*G[0, 0, 1, 1, 1, 1, x] - 60*G[0, 1, 0, 0, 1, 1, x] + 
        72*G[0, 1, 0, 1, 1, 1, x] + 48*G[0, 1, 1, 0, 1, 1, x] + 
        18*G[1, 0, 0, 0, 1, 1, x] - 24*G[1, 0, 0, 1, 1, 1, x] - 
        18*G[1, 0, 1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 1, 1, x]*(56 + (24*I)*Pi - 48*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(34 + (36*I)*Pi - 36*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-56 + (7*I)*Pi - 21*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-89/6 + (3*I)*Pi - 3*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(73/6 + I*Pi - Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (-2 - (3*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (38 - (12*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (-34 - (36*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         ((-34*I)*Pi + (36*I)*Pi*Log[mu2/s] - 114*zeta[2]) + 
        G[0, 1, 1, 1, x]*(188/3 - (16*I)*Pi + 32*Log[mu2/s] - 48*zeta[2]) + 
        G[1, 0, 0, 1, x]*((38*I)*Pi + (12*I)*Pi*Log[mu2/s] - 42*zeta[2]) + 
        G[1, 1, 0, 1, x]*((-32*I)*Pi - 6*zeta[2]) + G[1, 0, 0, x]*
         (-37/9 - I*Pi + (1 + (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
          (7*zeta[2])/2) + 32*G[1, 1, 1, x]*zeta[2] + 
        G[1, 1, 0, x]*(((73*I)/6)*Pi - I*Pi*Log[mu2/s] + 2*zeta[2]) + 
        G[0, 0, 0, x]*(304/3 - ((56*I)/3)*Pi + (112/3 - (7*I)*Pi)*
           Log[mu2/s] + 7*Log[mu2/s]^2 + 2*zeta[2]) + 
        G[0, 1, 0, x]*(((-89*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + 17*zeta[2]) + 
        G[1, 0, 1, 1, x]*(43 - (24*I)*Pi + 24*Log[mu2/s] + 18*zeta[2]) + 
        G[0, 0, 1, 1, x]*(-161/3 + (28*I)*Pi + (-28 - (24*I)*Pi)*Log[mu2/s] + 
          12*Log[mu2/s]^2 + 84*zeta[2]) + G[0, 1, 0, 1, x]*
         ((34*I)*Pi - (36*I)*Pi*Log[mu2/s] + 132*zeta[2]) + 
        G[0, 1, 1, x]*(-1013/18 + ((94*I)/3)*Pi - 8*Log[mu2/s]^2 + 
          (-62 + (36*I)*Pi)*zeta[2] + Log[mu2/s]*(-94/3 + (16*I)*Pi + 
            36*zeta[2]) - 18*zeta[3]) + (32/9 + ((115*I)/6)*Pi)*zeta[3] + 
        27*zeta[3]^2 + G[0, 0, x]*(-1375/12 + ((146*I)/3)*Pi + 
          (-28/3 + ((7*I)/2)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + 
          Log[mu2/s]*(-158/3 + ((56*I)/3)*Pi - (19*zeta[2])/2) + 
          (-109/6 - ((15*I)/2)*Pi)*zeta[2] + (13*zeta[3])/3) + 
        G[1, 0, x]*(((-37*I)/9)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (-85/6 + ((7*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(I*Pi + 7*zeta[2]) + 
          6*zeta[3]) + G[1, 0, 1, x]*((43*I)*Pi + Log[mu2/s]*
           ((24*I)*Pi - 12*zeta[2]) + (-86 - (12*I)*Pi)*zeta[2] + 
          12*zeta[3]) + G[0, 0, 1, x]*(((-161*I)/3)*Pi + 
          (12*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-28*I)*Pi - 84*zeta[2]) + 
          (90 - (42*I)*Pi)*zeta[2] + 12*zeta[3]) + 
        zeta[2]*(-952/9 - ((326*I)/9)*Pi + (-31/2 - (102*I)*Pi)*zeta[3]) + 
        Log[mu2/s]^2*((2*I)*Pi + (-8 + ((3*I)/2)*Pi)*zeta[2] + 
          (-3/2 + (12*I)*Pi)*zeta[3] - 33*zeta[4]) + 
        G[1, 1, x]*((-43 - (24*I)*Pi)*zeta[2] - 24*Log[mu2/s]*zeta[2] + 
          (12 + (6*I)*Pi)*zeta[3] - (33*zeta[4])/2) + 
        G[0, x]*(611/18 - ((401*I)/4)*Pi - ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          (904/9 + ((109*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
           (2 - ((28*I)/3)*Pi + (17*zeta[2])/2) + (101/6 + ((52*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(43/3 - ((146*I)/3)*Pi + 
            (109/3 + ((15*I)/2)*Pi)*zeta[2] + 13*zeta[3]) - 12*zeta[4]) + 
        (1077/8 - ((41*I)/4)*Pi)*zeta[4] + G[0, 1, x]*(((-1013*I)/18)*Pi + 
          Log[mu2/s]^2*((-8*I)*Pi - 12*zeta[2]) + (349/3 + (43*I)*Pi)*
           zeta[2] + (-23 + (18*I)*Pi)*zeta[3] + Log[mu2/s]*
           (((-94*I)/3)*Pi + (60 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
          (423*zeta[4])/2) + (-7/2 + (240*I)*Pi)*zeta[5] + 
        G[1, x]*(8*Log[mu2/s]^2*zeta[2] + zeta[2]*(1013/18 + ((115*I)/6)*Pi - 
            72*zeta[3]) + (-43/6 - (9*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((94/3 + (17*I)*Pi)*zeta[2] + (-17 + (12*I)*Pi)*
             zeta[3] - 33*zeta[4]) + (-297/2 + (12*I)*Pi)*zeta[4] + 
          12*zeta[5]) + Log[mu2/s]*(((43*I)/3)*Pi + 
          zeta[2]*(-142/3 - (17*I)*Pi - 144*zeta[3]) + (9 + (6*I)*Pi)*
           zeta[3] + (-87/4 + (24*I)*Pi)*zeta[4] + 24*zeta[5]) - 
        (2851*zeta[6])/8)/(1 - x) + (2851*zeta[6])/24 + 
      ((-2*I)*Pi*G[1, 1, 0, x] + 12*G[0, 0, 0, 0, x] - 
        ((16*I)/3)*Pi*G[0, 0, 1, 0, x] + ((16*I)/3)*Pi*G[0, 1, 1, 0, x] + 
        ((4*I)/3)*Pi*G[1, 0, 1, 0, x] - 2*G[1, 1, 0, 0, x] - 
        (28*I)*Pi*G[0, 0, 0, 0, 1, x] - (16*G[0, 0, 1, 0, 0, x])/3 + 
        (28*I)*Pi*G[0, 0, 1, 0, 1, x] - (16*G[0, 1, 0, 0, 0, x])/3 + 
        (40*I)*Pi*G[0, 1, 0, 0, 1, x] + (16*G[0, 1, 1, 0, 0, x])/3 - 
        (32*I)*Pi*G[0, 1, 1, 0, 1, x] - (12*I)*Pi*G[1, 0, 0, 0, 1, x] + 
        (4*G[1, 0, 1, 0, 0, x])/3 + (12*I)*Pi*G[1, 0, 1, 0, 1, x] - 
        (4*I)*Pi*G[1, 1, 0, 0, 1, x] - 28*G[0, 0, 0, 0, 1, 1, x] + 
        48*G[0, 0, 0, 1, 1, 1, x] + 28*G[0, 0, 1, 0, 1, 1, x] - 
        48*G[0, 0, 1, 1, 1, 1, x] + 40*G[0, 1, 0, 0, 1, 1, x] - 
        48*G[0, 1, 0, 1, 1, 1, x] - 32*G[0, 1, 1, 0, 1, 1, x] - 
        12*G[1, 0, 0, 0, 1, 1, x] + 16*G[1, 0, 0, 1, 1, 1, x] + 
        12*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 1, 1, x]*(1 + (24*I)*Pi - 24*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(1/3 + (8*I)*Pi - 8*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(53/9 - ((8*I)/3)*Pi + (8*Log[mu2/s])/3) + 
        G[0, 1, 0, 1, 1, x]*(-1 - (24*I)*Pi + 24*Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(-4/3 - (16*I)*Pi + 32*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*((-I)*Pi + (24*I)*Pi*Log[mu2/s] - 88*zeta[2]) + 
        G[0, 0, 1, 1, x]*(43/18 - ((2*I)/3)*Pi + (2/3 + (16*I)*Pi)*
           Log[mu2/s] - 8*Log[mu2/s]^2 - 56*zeta[2]) + 
        G[0, 1, 0, x]*(((53*I)/9)*Pi + ((8*I)/3)*Pi*Log[mu2/s] - 
          (32*zeta[2])/3) + G[1, 0, 0, x]*(19/6 - (4*zeta[2])/3) + 
        32*G[0, 1, 1, 1, x]*zeta[2] - 12*G[1, 0, 1, 1, x]*zeta[2] + 
        4*G[1, 1, 0, 1, x]*zeta[2] + G[0, 0, 0, x]*(-86/3 + (4*I)*Pi - 
          8*Log[mu2/s] + (16*zeta[2])/3) + G[1, 0, 0, 1, x]*
         ((I/3)*Pi - (8*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
        G[0, 0, 0, 1, x]*(I*Pi - (24*I)*Pi*Log[mu2/s] + 76*zeta[2]) + 
        G[1, 0, 1, x]*((-1/3 + (8*I)*Pi)*zeta[2] + 8*Log[mu2/s]*zeta[2] - 
          8*zeta[3]) + G[0, 0, 1, x]*(((43*I)/18)*Pi - 
          (8*I)*Pi*Log[mu2/s]^2 + (-7/3 + (28*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((2*I)/3)*Pi + 56*zeta[2]) - 8*zeta[3]) + 
        G[1, 0, x]*(((19*I)/6)*Pi + (2 - ((4*I)/3)*Pi)*zeta[2] - 
          (8*zeta[3])/3) + (19/6 - ((133*I)/18)*Pi)*zeta[3] - 18*zeta[3]^2 + 
        G[0, 0, x]*(295/9 - ((43*I)/3)*Pi + 2*Log[mu2/s]^2 + 
          Log[mu2/s]*(43/3 - (4*I)*Pi - (8*zeta[2])/3) + 
          (10/9 + ((8*I)/3)*Pi)*zeta[2] + (4*zeta[3])/3) + 
        G[0, 1, 1, x]*((1 - (24*I)*Pi)*zeta[2] - 24*Log[mu2/s]*zeta[2] + 
          12*zeta[3]) + zeta[2]*(((-19*I)/6)*Pi + (16 + (68*I)*Pi)*zeta[3]) + 
        G[0, 1, x]*((-43/18 - (6*I)*Pi)*zeta[2] + 8*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((-2/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
          (6 - (12*I)*Pi)*zeta[3] - 141*zeta[4]) + (403/72 + (3*I)*Pi)*
         zeta[4] + G[0, x]*(((295*I)/9)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
          (-191/6 - ((62*I)/9)*Pi)*zeta[2] + Log[mu2/s]*(((43*I)/3)*Pi + 
            (-8 - ((8*I)/3)*Pi)*zeta[2] - (16*zeta[3])/3) + 
          (-88/9 - (4*I)*Pi)*zeta[3] + (23*zeta[4])/3) + 
        G[1, 1, x]*((-4*I)*Pi*zeta[3] + 11*zeta[4]) + 
        Log[mu2/s]^2*((-8*I)*Pi*zeta[3] + 22*zeta[4]) + 
        Log[mu2/s]*(((-14*I)/3)*Pi*zeta[3] + 96*zeta[2]*zeta[3] + 
          (37/6 - (16*I)*Pi)*zeta[4] - 16*zeta[5]) + 
        G[1, x]*((-2 - ((7*I)/3)*Pi)*zeta[3] + zeta[2]*((2*I)*Pi + 
            48*zeta[3]) + (37/12 - (8*I)*Pi)*zeta[4] + 
          Log[mu2/s]*((-8*I)*Pi*zeta[3] + 22*zeta[4]) - 8*zeta[5]) - 
        (160*I)*Pi*zeta[5] + (2851*zeta[6])/12)/(1 - x)^2) + 
    (Nf*(((3391*I)/108)*Pi + (-24 - (16*I)*Pi)*G[0, 0, 0, 0, x] + 
       40*G[1, 0, 0, 0, x] + (-72 - (8*I)*Pi)*G[1, 1, 1, 1, x] + 
       (-16 - (28*I)*Pi)*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] + 
       (8*G[0, 0, 1, 0, 0, x])/3 + (-38/3 + (28*I)*Pi)*G[0, 0, 1, 0, 1, x] - 
       (38*G[0, 0, 1, 1, 0, x])/3 + 8*G[0, 1, 0, 0, 0, x] + 
       (-14/3 + (40*I)*Pi)*G[0, 1, 0, 0, 1, x] - (14*G[0, 1, 0, 1, 0, x])/3 + 
       (38*G[0, 1, 1, 0, 0, x])/3 + (-8 - (32*I)*Pi)*G[0, 1, 1, 0, 1, x] - 
       8*G[0, 1, 1, 1, 0, x] + 96*G[0, 1, 1, 1, 1, x] - 
       (12*I)*Pi*G[1, 0, 0, 0, 1, x] - (44*G[1, 0, 1, 0, 0, x])/3 + 
       (2/3 + (12*I)*Pi)*G[1, 0, 1, 0, 1, x] + (2*G[1, 0, 1, 1, 0, x])/3 + 
       96*G[1, 0, 1, 1, 1, x] - 16*G[1, 1, 0, 0, 0, x] + 
       (-22/3 - (4*I)*Pi)*G[1, 1, 0, 0, 1, x] - (22*G[1, 1, 0, 1, 0, x])/3 + 
       (184*G[1, 1, 0, 1, 1, x])/3 + (58*G[1, 1, 1, 0, 0, x])/3 - 
       8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] - 
       28*G[0, 0, 0, 0, 1, 1, x] + 48*G[0, 0, 0, 1, 1, 1, x] + 
       28*G[0, 0, 1, 0, 1, 1, x] - 48*G[0, 0, 1, 1, 1, 1, x] + 
       40*G[0, 1, 0, 0, 1, 1, x] - 48*G[0, 1, 0, 1, 1, 1, x] - 
       32*G[0, 1, 1, 0, 1, 1, x] - 12*G[1, 0, 0, 0, 1, 1, x] + 
       16*G[1, 0, 0, 1, 1, 1, x] + 12*G[1, 0, 1, 0, 1, 1, x] - 
       4*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 1, x]*(194/3 + (24*I)*Pi - 
         24*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-218/3 + (8*I)*Pi - 
         8*Log[mu2/s]) + G[0, 1, 0, 0, x]*(203/9 + (2*I)*Pi - 
         (4*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(7/9 - ((38*I)/3)*Pi + 
         (4*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*(76/9 + ((50*I)/3)*Pi + 
         (16*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(179/9 + ((34*I)/3)*Pi + 
         (20*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(-290/9 - (14*I)*Pi + 
         (28*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*(248/9 + ((2*I)/3)*Pi + 
         (32*Log[mu2/s])/3) + G[0, 1, 0, 1, 1, x]*(-160/3 - (24*I)*Pi + 
         24*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-88 - (16*I)*Pi + 
         32*Log[mu2/s]) + G[0, 1, 0, 1, x]*(179/9 - ((154*I)/3)*Pi + 
         (20/3 + (24*I)*Pi)*Log[mu2/s] - 88*zeta[2]) + 
       G[0, 0, 1, 1, x]*(581/9 - (54*I)*Pi + (140/3 + (16*I)*Pi)*Log[mu2/s] - 
         8*Log[mu2/s]^2 - 56*zeta[2]) + G[1, 1, 1, x]*
        (326/3 - ((140*I)/9)*Pi + (48 + ((16*I)/3)*Pi)*Log[mu2/s] - 
         (128*zeta[2])/3) + G[1, 1, 0, x]*(-455/27 - ((88*I)/3)*Pi + 
         (-50/9 + (12*I)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/3 - 
         (50*zeta[2])/3) + G[1, 0, 1, 1, x]*(-596/9 + (50*I)*Pi - 
         (140*Log[mu2/s])/3 - 12*zeta[2]) + G[0, 1, 0, x]*
        (-955/27 + ((82*I)/3)*Pi - (136*Log[mu2/s])/9 - (8*Log[mu2/s]^2)/3 - 
         (4*zeta[2])/3) + G[1, 1, 0, 1, x]*(76/9 + ((178*I)/3)*Pi + 
         (16*Log[mu2/s])/3 + 4*zeta[2]) + G[1, 0, 0, x]*
        (-406/9 + ((175*I)/9)*Pi + (-64/3 + ((4*I)/3)*Pi)*Log[mu2/s] + 
         (28*zeta[2])/3) + G[1, 0, 0, 1, x]*(7/9 - ((214*I)/3)*Pi + 
         (4/3 - (8*I)*Pi)*Log[mu2/s] + 28*zeta[2]) + 
       G[0, 1, 1, 1, x]*(-88 + (24*I)*Pi - 64*Log[mu2/s] + 32*zeta[2]) + 
       G[0, 0, 0, x]*(118/3 + ((176*I)/9)*Pi + (16 + ((32*I)/3)*Pi)*
          Log[mu2/s] + (104*zeta[2])/3) + G[0, 0, 0, 1, x]*
        (248/9 + ((178*I)/3)*Pi + (32/3 - (24*I)*Pi)*Log[mu2/s] + 
         76*zeta[2]) + G[1, 0, x]*(1675/54 - ((1388*I)/27)*Pi + 
         (4/3 - ((4*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
          (95/9 - ((218*I)/9)*Pi - (16*zeta[2])/3) + (785/9 + (10*I)*Pi)*
          zeta[2] - 8*zeta[3]) + G[1, 0, 1, x]*(-455/27 - (71*I)*Pi - 
         (4*Log[mu2/s]^2)/3 + (490/3 + (8*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-50/9 - (48*I)*Pi + 8*zeta[2]) - 8*zeta[3]) + 
       G[0, 0, 1, x]*(-955/27 + (77*I)*Pi + (-8/3 - (8*I)*Pi)*Log[mu2/s]^2 + 
         (-376/3 + (28*I)*Pi)*zeta[2] + Log[mu2/s]*(-136/9 + (52*I)*Pi + 
           56*zeta[2]) - 8*zeta[3]) + G[0, 0, x]*(-1573/36 - 
         ((334*I)/27)*Pi + (-4 - ((8*I)/3)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-49/3 - ((64*I)/9)*Pi - (92*zeta[2])/3) + 
         (-1025/9 - (16*I)*Pi)*zeta[2] - 6*zeta[3]) + 
       (-1919/27 - ((617*I)/9)*Pi)*zeta[3] - 18*zeta[3]^2 + 
       x^2*(-10*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
         2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 
         4*G[1, 1, 0, x] - 10*G[1, 1, 1, x] + G[0, 1, x]*
          (-75/4 + I*Pi - 5*Log[mu2/s]) + G[1, 0, x]*(-75/4 + I*Pi - 
           5*Log[mu2/s]) + G[0, 0, x]*(75/4 - I*Pi + 5*Log[mu2/s]) + 
         G[1, 1, x]*(75/4 - I*Pi + 5*Log[mu2/s]) + (225/4 - (3*I)*Pi)*
          zeta[2] - 12*G[0, x]*zeta[2] - 12*G[1, x]*zeta[2] + 
         15*Log[mu2/s]*zeta[2] + 2*zeta[3]) + G[0, 1, 1, x]*
        (752/9 - ((229*I)/9)*Pi + 16*Log[mu2/s]^2 + 
         Log[mu2/s]*(128/3 - ((76*I)/3)*Pi - 24*zeta[2]) + 
         (368/3 - (24*I)*Pi)*zeta[2] + 12*zeta[3]) + 
       zeta[2]*(-1399/27 + ((1778*I)/27)*Pi + (-154/3 + (68*I)*Pi)*zeta[3]) + 
       ((12*I)*Pi*G[0, 0, 1, x] + 12*G[0, 0, 1, 1, x] - G[0, 1, 0, 1, x]/3 + 
         (-1/3 - (4*I)*Pi)*G[0, 1, 1, 0, x] - 24*G[0, 1, 1, 1, x] + 
         G[1, 0, 0, 1, x] + (1 + (12*I)*Pi)*G[1, 0, 1, 0, x] - 
         (35*G[1, 0, 1, 1, x])/3 + (4*G[1, 1, 0, 1, x])/3 + 
         (4/3 - (12*I)*Pi)*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] - 
         4*G[0, 1, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 0, x] + 
         16*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 
         G[1, 1, 1, x]*(-52 + ((40*I)/3)*Pi - 24*Log[mu2/s]) + 
         G[1, 1, 0, 0, x]*(-8/3 + (8*I)*Pi - 8*Log[mu2/s]) + 
         G[1, 0, 1, x]*(-59/36 - ((34*I)/3)*Pi - (2*Log[mu2/s])/3) + 
         G[0, 1, 1, x]*(25 - ((37*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[1, 0, 0, x]*(I*Pi - 12*zeta[2]) + G[0, 1, 0, x]*
          ((-I/3)*Pi + 4*zeta[2]) + G[1, 1, 0, x]*(-59/36 - (2*I)*Pi + 
           (-2/3 - (8*I)*Pi)*Log[mu2/s] + 28*zeta[2]) + 
         G[1, 1, x]*(271/6 - ((995*I)/36)*Pi + (26 - ((38*I)/3)*Pi)*
            Log[mu2/s] + 6*Log[mu2/s]^2 + (86/3 + (12*I)*Pi)*zeta[2] - 
           12*zeta[3]) + G[0, 1, x]*((25*I)*Pi + (12*I)*Pi*Log[mu2/s] + 
           (-103/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
         G[1, 0, x]*(((-59*I)/36)*Pi + (1/3 - (4*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-2*I)/3)*Pi + 8*zeta[2]) + 4*zeta[3]) + 
         G[1, x]*(((271*I)/6)*Pi + (6*I)*Pi*Log[mu2/s]^2 + 
           (-2477/36 - ((32*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            ((26*I)*Pi + (-98/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
           (-11/3 - (4*I)*Pi)*zeta[3] - 53*zeta[4]))/x + 
       G[0, 1, x]*(1675/54 + ((1586*I)/27)*Pi + (-1754/9 - ((200*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]^2*(4/3 + ((40*I)/3)*Pi + 8*zeta[2]) + 
         Log[mu2/s]*(95/9 + ((272*I)/9)*Pi + (-368/3 + (16*I)*Pi)*zeta[2] - 
           16*zeta[3]) + (44/3 - (12*I)*Pi)*zeta[3] - 141*zeta[4]) + 
       (-20839/36 - ((427*I)/6)*Pi)*zeta[4] + 
       G[0, x]*(-1460/27 - ((3877*I)/108)*Pi + (6140/27 + ((337*I)/9)*Pi)*
          zeta[2] + Log[mu2/s]^2*(-10/3 - ((8*I)/3)*Pi + (40*zeta[2])/3) + 
         Log[mu2/s]*(-209/9 - ((112*I)/9)*Pi + (920/9 + ((52*I)/3)*Pi)*
            zeta[2]) + (70/3 + ((62*I)/3)*Pi)*zeta[3] + (25*zeta[4])/6) + 
       G[1, 1, x]*(-3841/36 + ((850*I)/27)*Pi + (-12 - ((4*I)/3)*Pi)*
          Log[mu2/s]^2 + (38/9 + ((62*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(-181/3 + ((166*I)/9)*Pi + (92*zeta[2])/3) + 
         (-14/3 - (4*I)*Pi)*zeta[3] + 11*zeta[4]) + 
       Log[mu2/s]^2*(((8*I)/3)*Pi + (28/3 - ((8*I)/3)*Pi)*zeta[2] + 
         (8/3 - (8*I)*Pi)*zeta[3] + 22*zeta[4]) + 
       Log[mu2/s]*(((139*I)/9)*Pi + (-344/9 - ((44*I)/3)*Pi)*zeta[3] + 
         zeta[2]*(41/9 + ((320*I)/9)*Pi + 96*zeta[3]) + (-289/3 - (16*I)*Pi)*
          zeta[4] - 16*zeta[5]) + G[1, x]*(3077/36 - ((3997*I)/108)*Pi + 
         Log[mu2/s]^2*(6 - ((32*I)/3)*Pi - (28*zeta[2])/3) + 
         (46/3 + ((70*I)/3)*Pi)*zeta[3] + zeta[2]*(1408/27 - ((37*I)/9)*Pi + 
           48*zeta[3]) + (1625/6 - (8*I)*Pi)*zeta[4] + 
         Log[mu2/s]*(116/3 - ((340*I)/9)*Pi + (202/9 - ((112*I)/3)*Pi)*
            zeta[2] + (40 - (8*I)*Pi)*zeta[3] + 22*zeta[4]) - 8*zeta[5]) + 
       (5/3 - (160*I)*Pi)*zeta[5] + x*((-12 - (8*I)*Pi)*G[0, 0, 0, 0, x] + 
         (-12 - (8*I)*Pi)*G[0, 1, 1, 1, x] + (-12 + (8*I)*Pi)*
          G[1, 0, 0, 0, x] + (-12 + (8*I)*Pi)*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 1, 0, x] + 
         (22*G[0, 0, 0, 1, 1, x])/3 - (8*G[0, 0, 1, 0, 0, x])/3 - 
         (16*G[0, 0, 1, 0, 1, x])/3 - (16*G[0, 0, 1, 1, 0, x])/3 - 
         (16*G[0, 1, 0, 0, 1, x])/3 - (16*G[0, 1, 0, 1, 0, x])/3 - 
         (8*G[0, 1, 0, 1, 1, x])/3 + (22*G[0, 1, 1, 0, 0, x])/3 - 
         8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
         (22*G[1, 0, 0, 1, 1, x])/3 + (8*G[1, 0, 1, 0, 0, x])/3 + 
         (16*G[1, 0, 1, 0, 1, x])/3 + (16*G[1, 0, 1, 1, 0, x])/3 + 
         (16*G[1, 1, 0, 0, 1, x])/3 + (16*G[1, 1, 0, 1, 0, x])/3 + 
         (8*G[1, 1, 0, 1, 1, x])/3 - (22*G[1, 1, 1, 0, 0, x])/3 + 
         8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] + 
         G[1, 0, 1, 0, x]*(14/9 + ((8*I)/3)*Pi - (16*Log[mu2/s])/3) + 
         G[1, 1, 0, 1, x]*(32/9 + ((8*I)/3)*Pi - (16*Log[mu2/s])/3) + 
         G[1, 0, 0, 1, x]*(14/9 - ((14*I)/3)*Pi - (16*Log[mu2/s])/3) + 
         G[1, 1, 1, 0, x]*(32/9 - ((14*I)/3)*Pi - (16*Log[mu2/s])/3) + 
         G[1, 0, 1, 1, x]*(-73/9 + (4*I)*Pi - (4*Log[mu2/s])/3) + 
         G[1, 1, 0, 0, x]*(17/9 + (4*I)*Pi - (4*Log[mu2/s])/3) + 
         G[0, 1, 0, 0, x]*(-53/9 - (4*I)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 0, 1, 1, x]*(37/9 - (4*I)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 1, 0, 1, x]*(94/9 - ((8*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[0, 0, 1, 0, x]*(112/9 - ((8*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[0, 1, 1, 0, x]*(94/9 + ((14*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[0, 0, 0, 1, x]*(112/9 + ((14*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[1, 0, 0, x]*(49/3 - ((58*I)/9)*Pi + (4 - ((16*I)/3)*Pi)*
            Log[mu2/s] - (64*zeta[2])/3) + G[1, 1, 1, x]*
          (160/3 - ((4*I)/9)*Pi + (8 - ((16*I)/3)*Pi)*Log[mu2/s] - 
           (64*zeta[2])/3) + G[1, 1, 0, x]*(-1445/54 + ((5*I)/3)*Pi + 
           (-34/9 - (4*I)*Pi)*Log[mu2/s] + (4*Log[mu2/s]^2)/3 - 
           (4*zeta[2])/3) + G[1, 0, 1, x]*(-1445/54 - ((31*I)/3)*Pi + 
           (-34/9 - (4*I)*Pi)*Log[mu2/s] + (4*Log[mu2/s]^2)/3 - 
           (4*zeta[2])/3) + G[0, 1, 0, x]*(-1741/54 - ((11*I)/3)*Pi + 
           (-74/9 + (4*I)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/3 + 
           (4*zeta[2])/3) + G[0, 0, 1, x]*(-1741/54 + ((25*I)/3)*Pi + 
           (-74/9 + (4*I)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/3 + 
           (4*zeta[2])/3) + G[0, 1, 1, x]*(17/3 + ((22*I)/9)*Pi + 
           (4 + ((16*I)/3)*Pi)*Log[mu2/s] + (64*zeta[2])/3) + 
         G[0, 0, 0, x]*(128/3 + ((76*I)/9)*Pi + (8 + ((16*I)/3)*Pi)*
            Log[mu2/s] + (64*zeta[2])/3) + zeta[2]*(-963/4 - 
           ((1327*I)/54)*Pi - (68*zeta[3])/3) + G[1, 1, x]*
          (-345/4 + ((139*I)/54)*Pi + (-2 + ((4*I)/3)*Pi)*Log[mu2/s]^2 + 
           (-14/9 + ((40*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-24 + ((2*I)/9)*Pi + 
             (52*zeta[2])/3) - (16*zeta[3])/3) + G[0, 0, x]*
          (-297/4 - ((733*I)/54)*Pi + (-2 - ((4*I)/3)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(-24 - ((38*I)/9)*Pi - (52*zeta[2])/3) + 
           (-274/9 - (6*I)*Pi)*zeta[2] - 2*zeta[3]) + 
         (-1751/54 - ((223*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
          ((-6 - ((4*I)/3)*Pi)*zeta[2] + (4*zeta[3])/3) + 
         G[1, 0, x]*(321/4 + ((733*I)/54)*Pi + (2 + ((4*I)/3)*Pi)*
            Log[mu2/s]^2 + (-104/9 + (6*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(24 + ((38*I)/9)*Pi + (52*zeta[2])/3) + 2*zeta[3]) + 
         G[0, 1, x]*(321/4 - ((139*I)/54)*Pi + (2 - ((4*I)/3)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(24 - ((2*I)/9)*Pi - (52*zeta[2])/3) + 
           (-364/9 - ((40*I)/3)*Pi)*zeta[2] + (16*zeta[3])/3) + 
         Log[mu2/s]*((-72 - ((74*I)/9)*Pi)*zeta[2] + (-70/9 - ((28*I)/3)*Pi)*
            zeta[3] - (143*zeta[4])/3) + G[1, x]*(-3391/108 - 
           ((193*I)/9)*Pi + Log[mu2/s]^2*(-8/3 - (20*zeta[2])/3) + 
           (4975/54 - ((77*I)/9)*Pi)*zeta[2] + (55/3 - ((22*I)/3)*Pi)*
            zeta[3] + Log[mu2/s]*(-139/9 - ((16*I)/3)*Pi + 
             (62/9 - ((20*I)/3)*Pi)*zeta[2] + 4*zeta[3]) - (47*zeta[4])/6) + 
         (-2105/36 - ((191*I)/6)*Pi)*zeta[4] + 
         G[0, x]*(3391/108 + ((193*I)/9)*Pi + (4583/54 + ((131*I)/9)*Pi)*
            zeta[2] + Log[mu2/s]^2*(8/3 + (20*zeta[2])/3) + 
           Log[mu2/s]*(139/9 + ((16*I)/3)*Pi + (262/9 + ((20*I)/3)*Pi)*
              zeta[2] - 4*zeta[3]) + (-1/3 + ((22*I)/3)*Pi)*zeta[3] + 
           (47*zeta[4])/6) + (7*zeta[5])/3) + 
       (((1460*I)/27)*Pi + (12 + (24*I)*Pi)*G[0, 0, 0, 0, x] + 
         (-27/2 + (2*I)*Pi)*G[0, 1, 0, 0, x] + (-24 - (8*I)*Pi)*
          G[1, 0, 0, 0, x] + (24 + (2*I)*Pi)*G[1, 1, 0, 0, x] - 
         (16*G[1, 1, 1, 0, x])/3 + (24 + (84*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
         24*G[0, 0, 0, 1, 0, x] + (18 - (84*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
         18*G[0, 0, 1, 1, 0, x] - 8*G[0, 1, 0, 0, 0, x] + 
         (10 - (120*I)*Pi)*G[0, 1, 0, 0, 1, x] + 10*G[0, 1, 0, 1, 0, x] - 
         16*G[0, 1, 1, 0, 0, x] + (16 + (96*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 0, x] - 96*G[0, 1, 1, 1, 1, x] + 
         (-8 + (36*I)*Pi)*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] + 
         (-6 - (36*I)*Pi)*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] - 
         96*G[1, 0, 1, 1, 1, x] + (2 + (12*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
         2*G[1, 1, 0, 1, 0, x] - 64*G[1, 1, 0, 1, 1, x] + 
         84*G[0, 0, 0, 0, 1, 1, x] - 144*G[0, 0, 0, 1, 1, 1, x] - 
         84*G[0, 0, 1, 0, 1, 1, x] + 144*G[0, 0, 1, 1, 1, 1, x] - 
         120*G[0, 1, 0, 0, 1, 1, x] + 144*G[0, 1, 0, 1, 1, 1, x] + 
         96*G[0, 1, 1, 0, 1, 1, x] + 36*G[1, 0, 0, 0, 1, 1, x] - 
         48*G[1, 0, 0, 1, 1, 1, x] - 36*G[1, 0, 1, 0, 1, 1, x] + 
         12*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, 1, x]*(80 + (48*I)*Pi - 
           96*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(50 + (72*I)*Pi - 
           72*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-118/3 + (2*I)*Pi - 
           16*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-59/2 - (12*I)*Pi - 
           12*Log[mu2/s]) + G[1, 0, 1, 0, x]*(9/2 - (2*I)*Pi + 
           4*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(82 - (24*I)*Pi + 
           24*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-66 - (72*I)*Pi + 
           72*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-118/3 - (58*I)*Pi + 
           (-16 + (72*I)*Pi)*Log[mu2/s] - 228*zeta[2]) + 
         G[0, 1, 1, 1, x]*(136 - (16*I)*Pi + 64*Log[mu2/s] - 96*zeta[2]) + 
         G[1, 0, 0, 1, x]*(9/2 + (78*I)*Pi + (4 + (24*I)*Pi)*Log[mu2/s] - 
           84*zeta[2]) + G[0, 0, 0, x]*(-18 - ((106*I)/3)*Pi + 
           (-8 - (16*I)*Pi)*Log[mu2/s] - 56*zeta[2]) + G[1, 1, 0, 1, x]*
          (-16/3 - (62*I)*Pi - 12*zeta[2]) + G[1, 1, 0, x]*
          (97/6 + ((68*I)/3)*Pi + 4*Log[mu2/s] - 10*zeta[2]) + 
         G[0, 1, 0, x]*(583/12 - (22*I)*Pi + (21 - (4*I)*Pi)*Log[mu2/s] + 
           4*Log[mu2/s]^2 - 4*zeta[2]) + G[1, 0, 0, x]*
          (226/9 - ((37*I)/6)*Pi + (40/3 + (4*I)*Pi)*Log[mu2/s] + 
           24*zeta[2]) + G[1, 0, 1, 1, x]*(92 - (54*I)*Pi + 48*Log[mu2/s] + 
           36*zeta[2]) + G[1, 1, 1, x]*(((-16*I)/3)*Pi + 64*zeta[2]) + 
         G[0, 0, 1, 1, x]*(-169/2 + (54*I)*Pi + (-44 - (48*I)*Pi)*
            Log[mu2/s] + 24*Log[mu2/s]^2 + 168*zeta[2]) + 
         G[0, 1, 0, 1, x]*(-59/2 + (48*I)*Pi + (-12 - (72*I)*Pi)*Log[mu2/s] + 
           264*zeta[2]) + G[0, 1, 1, x]*(-2329/18 + ((239*I)/6)*Pi - 
           16*Log[mu2/s]^2 + (-138 + (72*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-200/3 + (20*I)*Pi + 72*zeta[2]) - 36*zeta[3]) + 
         (1651/36 + ((541*I)/6)*Pi)*zeta[3] + 54*zeta[3]^2 + 
         G[1, 0, x]*(-3671/108 + ((541*I)/18)*Pi - (4*Log[mu2/s]^2)/3 + 
           Log[mu2/s]*(-101/9 + ((44*I)/3)*Pi - 20*zeta[2]) + 
           (-499/6 - (12*I)*Pi)*zeta[2] + 2*zeta[3]) + 
         G[0, 0, x]*(263/9 + ((145*I)/4)*Pi + (2 + (4*I)*Pi)*Log[mu2/s]^2 + 
           (799/6 + (22*I)*Pi)*zeta[2] + Log[mu2/s]*(17/3 + (17*I)*Pi + 
             48*zeta[2]) + 8*zeta[3]) + G[1, 0, 1, x]*
          (97/6 + ((201*I)/2)*Pi + Log[mu2/s]*(4 + (52*I)*Pi - 24*zeta[2]) + 
           (-164 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + G[0, 0, 1, x]*
          (583/12 - ((617*I)/6)*Pi + (4 + (24*I)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(21 - (52*I)*Pi - 168*zeta[2]) + (110 - (84*I)*Pi)*
            zeta[2] + 24*zeta[3]) + zeta[2]*(-7739/108 - ((1979*I)/36)*Pi + 
           (50 - (204*I)*Pi)*zeta[3]) + Log[mu2/s]^2*(((10*I)/3)*Pi + 
           (-28/3 + (4*I)*Pi)*zeta[2] + (-4 + (24*I)*Pi)*zeta[3] - 
           66*zeta[4]) + G[1, 1, x]*(((97*I)/6)*Pi + Log[mu2/s]*
            ((4*I)*Pi - 48*zeta[2]) + (-244/3 - (46*I)*Pi)*zeta[2] + 
           (22 + (12*I)*Pi)*zeta[3] - 33*zeta[4]) + 
         G[0, x]*(1460/27 + ((1993*I)/108)*Pi + Log[mu2/s]^2*
            (10/3 + ((2*I)/3)*Pi - 20*zeta[2]) + (-8981/36 - ((331*I)/6)*Pi)*
            zeta[2] + (-25/2 - (28*I)*Pi)*zeta[3] + Log[mu2/s]*
            (209/9 + ((10*I)/9)*Pi + (-347/3 - (24*I)*Pi)*zeta[2] + 
             4*zeta[3]) - 12*zeta[4]) + (4939/8 + (107*I)*Pi)*zeta[4] + 
         G[0, 1, x]*(-3671/108 - ((3313*I)/36)*Pi + Log[mu2/s]^2*
            (-4/3 - (12*I)*Pi - 24*zeta[2]) + (862/3 + (72*I)*Pi)*zeta[2] + 
           (-12 + (36*I)*Pi)*zeta[3] + Log[mu2/s]*(-101/9 - ((145*I)/3)*Pi + 
             (136 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + 423*zeta[4]) + 
         (480*I)*Pi*zeta[5] + G[1, x]*(((-3671*I)/108)*Pi + 
           Log[mu2/s]^2*(((-4*I)/3)*Pi + 16*zeta[2]) + 
           zeta[2]*(841/9 + ((295*I)/6)*Pi - 144*zeta[3]) + 
           (-191/6 - (10*I)*Pi)*zeta[3] + Log[mu2/s]*(((-101*I)/9)*Pi + 
             (172/3 + (36*I)*Pi)*zeta[2] + (-36 + (24*I)*Pi)*zeta[3] - 
             66*zeta[4]) + (-431/2 + (24*I)*Pi)*zeta[4] + 24*zeta[5]) + 
         Log[mu2/s]*(((209*I)/9)*Pi + zeta[2]*(-407/9 - ((65*I)/3)*Pi - 
             288*zeta[3]) + (73/3 + (28*I)*Pi)*zeta[3] + (133 + (48*I)*Pi)*
            zeta[4] + 48*zeta[5]) - (2851*zeta[6])/4)/(1 - x) + 
       (2851*zeta[6])/12 + ((12 - (8*I)*Pi)*G[0, 0, 0, 0, x] + 
         ((8*I)/3)*Pi*G[1, 0, 0, 0, x] + (-2 - ((2*I)/3)*Pi)*
          G[1, 1, 0, 0, x] + (-8 - (56*I)*Pi)*G[0, 0, 0, 0, 1, x] - 
         8*G[0, 0, 0, 1, 0, x] - (8*G[0, 0, 1, 0, 0, x])/3 + 
         (-6 + (56*I)*Pi)*G[0, 0, 1, 0, 1, x] - 6*G[0, 0, 1, 1, 0, x] + 
         (-10/3 + (80*I)*Pi)*G[0, 1, 0, 0, 1, x] - (10*G[0, 1, 0, 1, 0, x])/
          3 + 8*G[0, 1, 1, 0, 0, x] + (-16/3 - (64*I)*Pi)*
          G[0, 1, 1, 0, 1, x] - (16*G[0, 1, 1, 1, 0, x])/3 + 
         (8/3 - (24*I)*Pi)*G[1, 0, 0, 0, 1, x] + (8*G[1, 0, 0, 1, 0, x])/3 + 
         (2*G[1, 0, 1, 0, 0, x])/3 + (2 + (24*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
         2*G[1, 0, 1, 1, 0, x] + (-2/3 - (8*I)*Pi)*G[1, 1, 0, 0, 1, x] - 
         (2*G[1, 1, 0, 1, 0, x])/3 - 56*G[0, 0, 0, 0, 1, 1, x] + 
         96*G[0, 0, 0, 1, 1, 1, x] + 56*G[0, 0, 1, 0, 1, 1, x] - 
         96*G[0, 0, 1, 1, 1, 1, x] + 80*G[0, 1, 0, 0, 1, 1, x] - 
         96*G[0, 1, 0, 1, 1, 1, x] - 64*G[0, 1, 1, 0, 1, 1, x] - 
         24*G[1, 0, 0, 0, 1, 1, x] + 32*G[1, 0, 0, 1, 1, 1, x] + 
         24*G[1, 0, 1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, 1, 1, x]*(4/3 + (48*I)*Pi - 48*Log[mu2/s]) + 
         G[1, 0, 0, 1, 1, x]*(-4/3 + (16*I)*Pi - 16*Log[mu2/s]) + 
         G[1, 0, 1, 0, x]*(-53/18 + ((4*I)/3)*Pi - (4*Log[mu2/s])/3) + 
         G[0, 1, 0, 0, x]*(53/18 - (2*I)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 1, 1, 0, x]*(53/6 + ((20*I)/3)*Pi + 4*Log[mu2/s]) + 
         G[0, 0, 1, 0, x]*(106/9 - ((10*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[0, 1, 0, 1, 1, x]*(4 - (48*I)*Pi + 48*Log[mu2/s]) + 
         G[0, 0, 1, 1, 1, x]*(8 - (32*I)*Pi + 64*Log[mu2/s]) + 
         G[0, 1, 0, 1, x]*(53/6 + ((14*I)/3)*Pi + (4 + (48*I)*Pi)*
            Log[mu2/s] - 176*zeta[2]) + G[0, 0, 1, 1, x]*
          (-73/18 - ((2*I)/3)*Pi + (-8/3 + (32*I)*Pi)*Log[mu2/s] - 
           16*Log[mu2/s]^2 - 112*zeta[2]) + G[1, 0, 1, 1, x]*
          ((2*I)*Pi - 24*zeta[2]) + G[1, 0, 0, x]*(4/3 - ((53*I)/18)*Pi - 
           ((4*I)/3)*Pi*Log[mu2/s] - (26*zeta[2])/3) + 
         G[0, 1, 0, x]*(-1319/108 + ((53*I)/9)*Pi + (-53/9 + ((8*I)/3)*Pi)*
            Log[mu2/s] - (4*Log[mu2/s]^2)/3 - 4*zeta[2]) + 
         G[1, 1, 0, x]*((-2*I)*Pi + (10*zeta[2])/3) + G[1, 1, 0, 1, x]*
          (((-2*I)/3)*Pi + 8*zeta[2]) + G[0, 0, 0, x]*
          (-64/3 + ((142*I)/9)*Pi + (-8 + ((16*I)/3)*Pi)*Log[mu2/s] + 
           (64*zeta[2])/3) + G[1, 0, 0, 1, x]*(-53/18 + (-4/3 - (16*I)*Pi)*
            Log[mu2/s] + 56*zeta[2]) + G[0, 1, 1, 1, x]*(((-16*I)/3)*Pi + 
           64*zeta[2]) + G[0, 0, 0, 1, x]*(106/9 - ((4*I)/3)*Pi + 
           (16/3 - (48*I)*Pi)*Log[mu2/s] + 152*zeta[2]) + 
         G[1, 0, 1, x]*(((-53*I)/18)*Pi + (-10/3 + (16*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-4*I)/3)*Pi + 16*zeta[2]) - 16*zeta[3]) + 
         G[0, 0, 1, x]*(-1319/108 + ((11*I)/6)*Pi + (-4/3 - (16*I)*Pi)*
            Log[mu2/s]^2 + (56/3 + (56*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-53/9 + 112*zeta[2]) - 16*zeta[3]) + 
         G[0, 0, x]*(521/36 - ((2471*I)/108)*Pi + (2 - ((4*I)/3)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(32/3 - ((89*I)/9)*Pi - 
             (52*zeta[2])/3) + (-563/18 - (6*I)*Pi)*zeta[2] - 2*zeta[3]) + 
         G[1, 0, x]*(((4*I)/3)*Pi + (301/18 + ((10*I)/3)*Pi)*zeta[2] + 
           (20*Log[mu2/s]*zeta[2])/3 - 2*zeta[3]) + 
         (1463/108 - ((461*I)/18)*Pi)*zeta[3] - 36*zeta[3]^2 + 
         G[0, 1, 1, x]*(((53*I)/6)*Pi + Log[mu2/s]*((4*I)*Pi - 48*zeta[2]) + 
           (20/3 - (48*I)*Pi)*zeta[2] + 24*zeta[3]) + 
         zeta[2]*(((-1463*I)/108)*Pi + (4/3 + (136*I)*Pi)*zeta[3]) + 
         G[0, 1, x]*(((-1319*I)/108)*Pi + (-149/9 - ((20*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]^2*(((-4*I)/3)*Pi + 16*zeta[2]) + 
           Log[mu2/s]*(((-53*I)/9)*Pi + (-20/3 + (32*I)*Pi)*zeta[2] - 
             32*zeta[3]) - (24*I)*Pi*zeta[3] - 282*zeta[4]) + 
         (-6589/72 - ((215*I)/6)*Pi)*zeta[4] + G[0, x]*(((521*I)/36)*Pi + 
           (4147/108 + ((247*I)/18)*Pi)*zeta[2] + Log[mu2/s]^2*
            ((2*I)*Pi + (20*zeta[2])/3) + Log[mu2/s]*(((32*I)/3)*Pi + 
             (193/9 + ((20*I)/3)*Pi)*zeta[2] - 4*zeta[3]) + 
           (-41/6 + ((22*I)/3)*Pi)*zeta[3] + (47*zeta[4])/6) + 
         G[1, 1, x]*(((-2*I)/3)*Pi*zeta[2] + (2/3 - (8*I)*Pi)*zeta[3] + 
           22*zeta[4]) + Log[mu2/s]^2*(((-4*I)/3)*Pi*zeta[2] + 
           (4/3 - (16*I)*Pi)*zeta[3] + 44*zeta[4]) + 
         Log[mu2/s]*((53/9 - ((40*I)/3)*Pi)*zeta[3] + 
           zeta[2]*(((-53*I)/9)*Pi + 192*zeta[3]) + (-110/3 - (32*I)*Pi)*
            zeta[4] - 32*zeta[5]) + G[1, x]*((17/18 - ((20*I)/3)*Pi)*
            zeta[3] + zeta[2]*(((-17*I)/18)*Pi + 96*zeta[3]) + 
           (-55/3 - (16*I)*Pi)*zeta[4] + Log[mu2/s]*(((-4*I)/3)*Pi*zeta[2] + 
             (4/3 - (16*I)*Pi)*zeta[3] + 44*zeta[4]) - 16*zeta[5]) + 
         (-5/3 - (320*I)*Pi)*zeta[5] + (2851*zeta[6])/6)/(1 - x)^2))/Nc^2 + 
    Nc*(((-109001*I)/1944)*Pi - (207*G[0, 0, 0, 0, 0, 0, x])/2 - 
      76*G[0, 0, 0, 0, 0, 1, x] - 76*G[0, 0, 0, 0, 1, 0, x] + 
      178*G[0, 0, 0, 0, 1, 1, x] + (23*G[0, 0, 0, 1, 0, 0, x])/2 - 
      41*G[0, 0, 0, 1, 0, 1, x] - 41*G[0, 0, 0, 1, 1, 0, x] - 
      230*G[0, 0, 0, 1, 1, 1, x] + 32*G[0, 0, 1, 0, 0, 0, x] - 
      7*G[0, 0, 1, 0, 0, 1, x] - 7*G[0, 0, 1, 0, 1, 0, x] - 
      127*G[0, 0, 1, 0, 1, 1, x] + (11*G[0, 0, 1, 1, 0, 0, x])/2 - 
      5*G[0, 0, 1, 1, 0, 1, x] - 5*G[0, 0, 1, 1, 1, 0, x] + 
      237*G[0, 0, 1, 1, 1, 1, x] - (15*G[0, 1, 0, 0, 0, 0, x])/2 + 
      28*G[0, 1, 0, 0, 0, 1, x] + 28*G[0, 1, 0, 0, 1, 0, x] - 
      315*G[0, 1, 0, 0, 1, 1, x] + (67*G[0, 1, 0, 1, 0, 0, x])/2 + 
      53*G[0, 1, 0, 1, 0, 1, x] + 53*G[0, 1, 0, 1, 1, 0, x] + 
      311*G[0, 1, 0, 1, 1, 1, x] - 13*G[0, 1, 1, 0, 0, 0, x] + 
      25*G[0, 1, 1, 0, 0, 1, x] + 25*G[0, 1, 1, 0, 1, 0, x] + 
      241*G[0, 1, 1, 0, 1, 1, x] - (95*G[0, 1, 1, 1, 0, 0, x])/2 + 
      12*G[0, 1, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 1, 0, x] - 
      100*G[0, 1, 1, 1, 1, 1, x] - 102*G[1, 0, 0, 0, 0, 0, x] + 
      5*G[1, 0, 0, 0, 0, 1, x] + 5*G[1, 0, 0, 0, 1, 0, x] + 
      99*G[1, 0, 0, 0, 1, 1, x] + (61*G[1, 0, 0, 1, 0, 0, x])/2 + 
      25*G[1, 0, 0, 1, 0, 1, x] + 25*G[1, 0, 0, 1, 1, 0, x] - 
      192*G[1, 0, 0, 1, 1, 1, x] + 7*G[1, 0, 1, 0, 0, 0, x] + 
      50*G[1, 0, 1, 0, 0, 1, x] + 50*G[1, 0, 1, 0, 1, 0, x] - 
      87*G[1, 0, 1, 0, 1, 1, x] - (135*G[1, 0, 1, 1, 0, 0, x])/2 + 
      39*G[1, 0, 1, 1, 0, 1, x] + 39*G[1, 0, 1, 1, 1, 0, x] - 
      7*G[1, 0, 1, 1, 1, 1, x] - (103*G[1, 1, 0, 0, 0, 0, x])/2 - 
      6*G[1, 1, 0, 0, 0, 1, x] - 6*G[1, 1, 0, 0, 1, 0, x] + 
      4*G[1, 1, 0, 0, 1, 1, x] + (67*G[1, 1, 0, 1, 0, 0, x])/2 + 
      8*G[1, 1, 0, 1, 0, 1, x] + 8*G[1, 1, 0, 1, 1, 0, x] + 
      44*G[1, 1, 0, 1, 1, 1, x] + 17*G[1, 1, 1, 0, 0, 0, x] - 
      20*G[1, 1, 1, 0, 0, 1, x] - 20*G[1, 1, 1, 0, 1, 0, x] + 
      41*G[1, 1, 1, 0, 1, 1, x] + 11*G[1, 1, 1, 1, 0, 0, x] - 
      31*G[1, 1, 1, 1, 0, 1, x] - 31*G[1, 1, 1, 1, 1, 0, x] - 
      69*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, 1, x]*(1745/6 + (56*I)*Pi - 
        176*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(295/2 + (195*I)*Pi - 
        169*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(-541/2 + (23*I)*Pi - 
        29*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-449/6 - ((115*I)/2)*Pi - 
        29*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-449/6 - (66*I)*Pi - 
        29*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(63/2 + ((131*I)/2)*Pi - 
        21*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(63/2 - (308*I)*Pi - 
        21*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(793/12 + (43*I)*Pi - 
        14*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(-185/3 - (16*I)*Pi - 
        13*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(485/6 - ((95*I)/2)*Pi - 
        12*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(485/6 + (254*I)*Pi - 
        12*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(-749/2 + (21*I)*Pi - 
        11*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(-529/6 + ((99*I)/2)*Pi - 
        6*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-529/6 + (98*I)*Pi - 
        6*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(635/12 + (21*I)*Pi - 
        4*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(-2089/12 + (9*I)*Pi - 
        3*Log[mu2/s]) + ((5*I)/8)*Pi*Log[mu2/s]^5 + G[0, 1, 0, 0, 0, x]*
       (13/6 + ((47*I)/2)*Pi + 3*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (43/6 + (3*I)*Pi + 5*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (43/6 + ((93*I)/2)*Pi + 5*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (109 + ((31*I)/2)*Pi + 15*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (109 - (119*I)*Pi + 15*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-68/3 - I*Pi + 19*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (-68/3 + (40*I)*Pi + 19*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (248/3 - ((71*I)/2)*Pi + 22*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (59 - (64*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (373/2 - ((251*I)/2)*Pi + 54*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (1271/6 + ((51*I)/2)*Pi + 55*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-2119/6 - (33*I)*Pi + 55*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (1271/6 + (157*I)*Pi + 55*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (919/12 - (29*I)*Pi + 68*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (1112/3 - (85*I)*Pi + 82*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-1645/6 - (154*I)*Pi + 117*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       (149/3 + ((982*I)/3)*Pi + (269/6 + (76*I)*Pi)*Log[mu2/s] - 
        336*zeta[2]) + G[0, 1, 1, 1, x]*(5165/9 - ((39*I)/2)*Pi + 
        (1517/6 + (24*I)*Pi)*Log[mu2/s] - (19*Log[mu2/s]^2)/2 - 
        (619*zeta[2])/2) + G[0, 0, 0, 1, x]*(-2812/9 - ((583*I)/3)*Pi + 
        (-132 + (133*I)*Pi)*Log[mu2/s] - (39*Log[mu2/s]^2)/2 - 
        (585*zeta[2])/2) + G[0, 1, 0, 0, x]*(-2917/36 - ((17*I)/4)*Pi + 
        (-455/12 - ((51*I)/2)*Pi)*Log[mu2/s] - (15*Log[mu2/s]^2)/4 - 
        (421*zeta[2])/4) + G[1, 0, 0, 0, x]*(-313/3 - ((769*I)/12)*Pi + 
        (-105/2 + (22*I)*Pi)*Log[mu2/s] - 20*Log[mu2/s]^2 - 
        (207*zeta[2])/2) + G[1, 1, 0, 0, x]*(3523/36 + ((219*I)/4)*Pi + 
        (-421/12 + ((45*I)/2)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/4 - 
        (213*zeta[2])/4) + G[1, 0, 1, 0, x]*(149/3 + ((433*I)/12)*Pi + 
        (269/6 - (43*I)*Pi)*Log[mu2/s] - (43*zeta[2])/2) + 
      G[0, 1, 1, 0, x]*(-1735/9 - ((611*I)/4)*Pi + (-119/2 - (15*I)*Pi)*
         Log[mu2/s] - (27*zeta[2])/2) + Log[mu2/s]^4*(((-7*I)/36)*Pi - 
        7*zeta[2]) + G[1, 1, 1, 1, x]*(8251/36 - (6*I)*Pi + 
        (-127/3 + (49*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 4*zeta[2]) + 
      G[1, 0, 1, 1, x]*(2659/6 - ((742*I)/3)*Pi + (202 - (26*I)*Pi)*
         Log[mu2/s] + 7*Log[mu2/s]^2 + 6*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-17 - ((493*I)/2)*Pi + (101/6 - (37*I)*Pi)*
         Log[mu2/s] - (13*Log[mu2/s]^2)/2 + (85*zeta[2])/2) + 
      G[0, 0, 1, 0, x]*(-2812/9 + ((359*I)/12)*Pi + (-132 - (28*I)*Pi)*
         Log[mu2/s] - (39*Log[mu2/s]^2)/2 + 44*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-17 - ((135*I)/2)*Pi + (101/6 - (7*I)*Pi)*
         Log[mu2/s] - (13*Log[mu2/s]^2)/2 + (143*zeta[2])/2) + 
      G[0, 0, 0, 0, x]*(-67 + ((3397*I)/12)*Pi + (-461/4 + ((209*I)/2)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/4 + (381*zeta[2])/4) + 
      G[0, 0, 1, 1, x]*(-4471/12 + ((1433*I)/6)*Pi + (-161 - (67*I)*Pi)*
         Log[mu2/s] + 47*Log[mu2/s]^2 + 279*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-1735/9 + ((239*I)/2)*Pi + (-119/2 - (190*I)*Pi)*
         Log[mu2/s] + 512*zeta[2]) + G[0, 1, 1, x]*
       (-7729/12 + ((3595*I)/36)*Pi + (-281/4 - (6*I)*Pi)*Log[mu2/s]^2 + 
        (7*Log[mu2/s]^3)/6 + (-6583/12 + ((387*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1125/4 + ((317*I)/6)*Pi + (447*zeta[2])/2) - 
        (833*zeta[3])/6) + G[0, 0, 0, x]*(-1801/6 - ((3214*I)/9)*Pi + 
        (95/4 - ((159*I)/4)*Pi)*Log[mu2/s]^2 - 6*Log[mu2/s]^3 + 
        Log[mu2/s]*(67/3 - ((799*I)/4)*Pi - 69*zeta[2]) + 
        (-1363/3 - ((253*I)/4)*Pi)*zeta[2] - (141*zeta[3])/2) + 
      G[1, 1, 1, x]*(-11945/27 + ((2033*I)/36)*Pi + (181/12 - ((31*I)/2)*Pi)*
         Log[mu2/s]^2 - 2*Log[mu2/s]^3 + (4069/12 - ((59*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-2803/18 + ((14*I)/3)*Pi + 5*zeta[2]) - 21*zeta[3]) + 
      G[1, 0, 1, x]*(10547/54 + ((9329*I)/18)*Pi + (-17/4 + ((33*I)/2)*Pi)*
         Log[mu2/s]^2 + (19*Log[mu2/s]^3)/6 + Log[mu2/s]*
         (229/9 + ((715*I)/3)*Pi - (73*zeta[2])/2) + (-2315/4 - (20*I)*Pi)*
         zeta[2] - (95*zeta[3])/6) + x^2*((25*G[0, 0, 0, x])/3 - 
        (19*G[0, 0, 1, x])/6 - (19*G[0, 1, 0, x])/6 - 2*G[0, 1, 1, x] - 
        2*G[1, 0, 0, x] - (19*G[1, 0, 1, x])/6 - (19*G[1, 1, 0, x])/6 + 
        (25*G[1, 1, 1, x])/3 + G[0, 0, x]*(-1057/72 + I*Pi - 
          (25*Log[mu2/s])/6) + G[1, 1, x]*(-1057/72 + I*Pi - 
          (25*Log[mu2/s])/6) + G[0, 1, x]*(1057/72 - I*Pi + 
          (25*Log[mu2/s])/6) + G[1, 0, x]*(1057/72 - I*Pi + 
          (25*Log[mu2/s])/6) + (-1057/24 + (3*I)*Pi)*zeta[2] + 
        (19*G[0, x]*zeta[2])/2 + (19*G[1, x]*zeta[2])/2 - 
        (25*Log[mu2/s]*zeta[2])/2 - (7*zeta[3])/6) + 
      (46595/108 + ((72427*I)/108)*Pi)*zeta[3] + (707*zeta[3]^2)/4 + 
      Log[mu2/s]^3*(((-95*I)/108)*Pi + (7 - ((95*I)/12)*Pi)*zeta[2] + 
        3*zeta[3]) + G[0, 0, 1, x]*(7765/18 - ((18607*I)/36)*Pi + 
        (179/6 + (44*I)*Pi)*Log[mu2/s]^2 + (11*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(1009/6 - ((700*I)/3)*Pi - (709*zeta[2])/2) + 
        (707/2 - ((383*I)/2)*Pi)*zeta[2] + (43*zeta[3])/2) + 
      G[1, 1, 0, x]*(10547/54 + ((3827*I)/36)*Pi + (-17/4 + ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + (19*Log[mu2/s]^3)/6 + Log[mu2/s]*
         (229/9 - ((107*I)/4)*Pi - (9*zeta[2])/2) + (283/4 - ((285*I)/4)*Pi)*
         zeta[2] + (68*zeta[3])/3) + G[0, 1, 0, x]*
       (7765/18 - ((3803*I)/36)*Pi + (179/6 + ((51*I)/4)*Pi)*Log[mu2/s]^2 + 
        (11*Log[mu2/s]^3)/2 + (917/4 - ((139*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(1009/6 - ((151*I)/4)*Pi + (121*zeta[2])/2) + 
        (53*zeta[3])/2) + G[1, 0, 0, x]*(15265/108 + ((166*I)/9)*Pi + 
        (371/24 - ((13*I)/2)*Pi)*Log[mu2/s]^2 + (9*Log[mu2/s]^3)/2 + 
        (6245/24 - ((93*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (658/9 + ((93*I)/4)*Pi + 85*zeta[2]) + 39*zeta[3]) + 
      zeta[2]*(185173/108 + ((13961*I)/108)*Pi + (-487/24 - ((4151*I)/12)*Pi)*
         zeta[3]) + G[1, 1, x]*(11033/24 - ((1639*I)/108)*Pi + 
        (-3 + ((7*I)/6)*Pi)*Log[mu2/s]^3 + (-2543/8 - ((649*I)/6)*Pi)*
         zeta[2] + Log[mu2/s]^2*(301/8 + ((11*I)/6)*Pi + (19*zeta[2])/2) + 
        Log[mu2/s]*(2783/12 - ((1981*I)/36)*Pi + (-292 + ((109*I)/2)*Pi)*
           zeta[2] - 4*zeta[3]) + (-29 + ((227*I)/3)*Pi)*zeta[3] - 
        (561*zeta[4])/4) + G[1, 0, x]*(-91735/162 + ((5611*I)/36)*Pi + 
        (-7/18 - (I/6)*Pi)*Log[mu2/s]^3 - (47*Log[mu2/s]^4)/24 + 
        Log[mu2/s]^2*(-691/36 + ((241*I)/24)*Pi - 16*zeta[2]) + 
        (-9917/18 - ((3475*I)/24)*Pi)*zeta[2] + Log[mu2/s]*
         (-9763/54 + ((361*I)/6)*Pi + (-1051/4 + ((115*I)/2)*Pi)*zeta[2] - 
          (25*zeta[3])/3) + (-242/9 + ((253*I)/3)*Pi)*zeta[3] - 
        (2225*zeta[4])/16) + (135067/48 + ((11095*I)/12)*Pi)*zeta[4] + 
      G[0, 0, x]*(53851/72 + ((10619*I)/36)*Pi + (5/24 + ((31*I)/4)*Pi)*
         Log[mu2/s]^3 + (33*Log[mu2/s]^4)/16 + (5363/6 + ((4567*I)/24)*Pi)*
         zeta[2] + Log[mu2/s]^2*(65/12 + ((1301*I)/24)*Pi + 
          (309*zeta[2])/8) + (224/3 + ((125*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(655/4 + ((604*I)/3)*Pi + (3125/8 + ((327*I)/4)*Pi)*
           zeta[2] + 12*zeta[3]) + (951*zeta[4])/32) + 
      Log[mu2/s]^2*(((-385*I)/54)*Pi + (164/3 + ((1165*I)/24)*Pi)*zeta[2] + 
        (-373/24 + ((233*I)/4)*Pi)*zeta[3] + (3871*zeta[4])/16) + 
      G[0, 1, x]*(-91735/162 - ((42497*I)/108)*Pi + (-7/18 - ((7*I)/6)*Pi)*
         Log[mu2/s]^3 - (47*Log[mu2/s]^4)/24 + Log[mu2/s]^2*
         (-691/36 - ((499*I)/12)*Pi - (169*zeta[2])/4) + 
        (12542/9 + ((2353*I)/6)*Pi)*zeta[2] + (-1973/36 + ((641*I)/6)*Pi)*
         zeta[3] + Log[mu2/s]*(-9763/54 - ((5453*I)/36)*Pi + 
          (587 - ((105*I)/2)*Pi)*zeta[2] + (464*zeta[3])/3) + 
        (9983*zeta[4])/16) + ((-I)*Pi*G[0, 0, 0, 1, x] + 
        (I/2)*Pi*G[0, 0, 1, 0, x] + (-23 + (I/2)*Pi)*G[0, 0, 1, 1, x] - 
        (3*I)*Pi*G[0, 1, 0, 0, x] + ((3*I)/2)*Pi*G[1, 0, 0, 0, x] + 
        (22 - ((7*I)/2)*Pi)*G[1, 0, 1, 1, x] + (-139/2 + (7*I)*Pi)*
         G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] + G[0, 0, 1, 0, 1, x]/2 + 
        G[0, 0, 1, 1, 0, x]/2 - 3*G[0, 1, 0, 0, 1, x] - 
        3*G[0, 1, 0, 1, 0, x] + (5*G[0, 1, 0, 1, 1, x])/2 + 
        (35*G[0, 1, 1, 0, 0, x])/2 - (7*G[0, 1, 1, 0, 1, x])/2 - 
        (7*G[0, 1, 1, 1, 0, x])/2 + (9*G[0, 1, 1, 1, 1, x])/2 + 
        (3*G[1, 0, 0, 0, 1, x])/2 + (3*G[1, 0, 0, 1, 0, x])/2 + 
        (5*G[1, 0, 0, 1, 1, x])/2 - 44*G[1, 0, 1, 0, 0, x] - 
        G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 - 
        3*G[1, 0, 1, 1, 1, x] - (113*G[1, 1, 0, 0, 0, x])/2 + 
        (5*G[1, 1, 0, 0, 1, x])/2 + (5*G[1, 1, 0, 1, 0, x])/2 - 
        2*G[1, 1, 0, 1, 1, x] + 41*G[1, 1, 1, 0, 0, x] + 
        7*G[1, 1, 1, 0, 1, x] + 7*G[1, 1, 1, 1, 0, x] + 
        G[1, 1, 0, 1, x]*(-217/12 - ((7*I)/2)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(-217/12 + (44*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(81/2 - (2*I)*Pi - 3*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-39/4 + (3*I)*Pi - Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-39/4 - ((91*I)/2)*Pi - Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(73/12 + I*Pi + (3*Log[mu2/s])/2) + 
        G[0, 1, 1, 0, x]*(73/12 + ((31*I)/2)*Pi + (3*Log[mu2/s])/2) + 
        G[1, 1, 0, 0, x]*(22 - (26*I)*Pi + 28*Log[mu2/s]) + 
        G[1, 1, 0, x]*(1741/72 + ((151*I)/12)*Pi + (26/3 + ((51*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (409*zeta[2])/4) + 
        G[1, 1, 1, x]*(895/12 - ((487*I)/12)*Pi + (47 - (4*I)*Pi)*
           Log[mu2/s] - (27*zeta[2])/2) + G[0, 1, 0, x]*
         (((73*I)/12)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - 8*zeta[2]) + 
        G[0, 0, 1, x]*((-23*I)*Pi - (3*zeta[2])/2) + 
        G[1, 0, 1, x]*(1741/72 + ((251*I)/12)*Pi + (26/3 + (I/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + 
        G[0, 1, 1, x]*(-389/12 + ((313*I)/12)*Pi - (41*Log[mu2/s])/2 + 
          (3*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + G[1, 0, 0, x]*
         (((-39*I)/4)*Pi - I*Pi*Log[mu2/s] + 40*zeta[2]) + 
        G[1, 0, x]*(((1741*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((26*I)/3)*Pi - (53*zeta[2])/2) + 
          (-59/12 + ((63*I)/4)*Pi)*zeta[2] - (21*zeta[3])/2) + 
        G[0, 1, x]*(((-389*I)/12)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-41*I)/2)*Pi - (21*zeta[2])/2) + 
          (415/12 - ((85*I)/4)*Pi)*zeta[2] + 11*zeta[3]) + 
        G[1, 1, x]*(-793/18 + ((4363*I)/72)*Pi + (-12 + ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + (-12 - ((159*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-229/6 + ((95*I)/3)*Pi + 12*zeta[2]) + 
          (101*zeta[3])/2) + G[1, x]*(((-793*I)/18)*Pi + 
          Log[mu2/s]^2*((-12*I)*Pi - (9*zeta[2])/2) + 
          (-623/72 - ((41*I)/3)*Pi)*zeta[2] + (15 + ((25*I)/2)*Pi)*zeta[3] + 
          Log[mu2/s]*(((-229*I)/6)*Pi + (163/6 - ((63*I)/2)*Pi)*zeta[2] + 
            22*zeta[3]) + (803*zeta[4])/4))/x + (313/3 + (1833*I)*Pi)*
       zeta[5] + G[1, x]*(-191603/1944 - ((33667*I)/216)*Pi + 
        (-7/36 + ((7*I)/6)*Pi)*Log[mu2/s]^4 + (5*Log[mu2/s]^5)/8 + 
        Log[mu2/s]^3*(-95/108 - ((25*I)/6)*Pi - (215*zeta[2])/12) + 
        zeta[2]*(-235/18 + ((18337*I)/72)*Pi - (3191*zeta[3])/12) + 
        Log[mu2/s]^2*(-565/54 + ((379*I)/24)*Pi + (409/3 - ((155*I)/4)*Pi)*
           zeta[2] - (117*zeta[3])/4) + (-12013/54 + ((111*I)/4)*Pi)*
         zeta[3] + (-2470/3 - ((813*I)/8)*Pi)*zeta[4] + 
        Log[mu2/s]*(-3994/81 + ((1087*I)/36)*Pi + (592/3 + ((2599*I)/12)*Pi)*
           zeta[2] + (-4357/36 - ((131*I)/6)*Pi)*zeta[3] + 
          (691*zeta[4])/16) + 27*zeta[5]) + 
      G[0, x]*(4589/108 + ((130499*I)/648)*Pi + ((5*I)/48)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(((-13*I)/72)*Pi - (53*zeta[2])/2) + 
        Log[mu2/s]^2*(10/3 - ((124*I)/9)*Pi + (-4697/24 - ((465*I)/8)*Pi)*
           zeta[2] - (57*zeta[3])/4) + (-553/36 - ((7139*I)/36)*Pi)*zeta[3] + 
        zeta[2]*(-52844/27 - ((15997*I)/36)*Pi + (523*zeta[3])/4) + 
        (1227/16 - ((9543*I)/32)*Pi)*zeta[4] + Log[mu2/s]*
         (355/18 - ((1121*I)/108)*Pi + (-7502/9 - ((1901*I)/8)*Pi)*zeta[2] + 
          (563/12 - ((725*I)/6)*Pi)*zeta[3] + (177*zeta[4])/2) + 
        36*zeta[5]) + Log[mu2/s]*(((-4793*I)/162)*Pi + 
        zeta[2]*(9809/18 + ((3077*I)/36)*Pi - (571*zeta[3])/2) + 
        (1879/18 + ((5347*I)/18)*Pi)*zeta[3] + (14057/16 + ((9005*I)/16)*Pi)*
         zeta[4] + 226*zeta[5]) + ((-17 - (45*I)*Pi)*G[0, 0, 0, 0, 0, x] - 
        (11*I)*Pi*G[0, 1, 1, 1, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, 1, x] - 
        (6*I)*Pi*G[1, 1, 0, 1, 1, x] + I*Pi*G[1, 1, 1, 0, 1, x] - 
        (3*I)*Pi*G[1, 1, 1, 1, 0, x] - 45*G[0, 0, 0, 0, 0, 1, x] - 
        45*G[0, 0, 0, 0, 1, 0, x] + 200*G[0, 0, 0, 0, 1, 1, x] + 
        13*G[0, 0, 0, 1, 0, 0, x] - 21*G[0, 0, 0, 1, 0, 1, x] - 
        21*G[0, 0, 0, 1, 1, 0, x] - 317*G[0, 0, 0, 1, 1, 1, x] + 
        37*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 1, x] - 
        4*G[0, 0, 1, 0, 1, 0, x] - 193*G[0, 0, 1, 0, 1, 1, x] - 
        26*G[0, 0, 1, 1, 0, 0, x] - 6*G[0, 0, 1, 1, 0, 1, x] - 
        6*G[0, 0, 1, 1, 1, 0, x] + 337*G[0, 0, 1, 1, 1, 1, x] + 
        23*G[0, 1, 0, 0, 0, 0, x] + 11*G[0, 1, 0, 0, 0, 1, x] + 
        11*G[0, 1, 0, 0, 1, 0, x] - 314*G[0, 1, 0, 0, 1, 1, x] - 
        14*G[0, 1, 0, 1, 0, 0, x] + 13*G[0, 1, 0, 1, 0, 1, x] + 
        13*G[0, 1, 0, 1, 1, 0, x] + 359*G[0, 1, 0, 1, 1, 1, x] - 
        12*G[0, 1, 1, 0, 0, 0, x] - 6*G[0, 1, 1, 0, 0, 1, x] - 
        6*G[0, 1, 1, 0, 1, 0, x] + 243*G[0, 1, 1, 0, 1, 1, x] + 
        4*G[0, 1, 1, 1, 0, 0, x] - 11*G[0, 1, 1, 1, 0, 1, x] - 
        11*G[0, 1, 1, 1, 1, 0, x] - 28*G[1, 0, 0, 0, 0, 0, x] + 
        26*G[1, 0, 0, 0, 0, 1, x] + 26*G[1, 0, 0, 0, 1, 0, x] + 
        87*G[1, 0, 0, 0, 1, 1, x] - 17*G[1, 0, 0, 1, 0, 0, x] + 
        19*G[1, 0, 0, 1, 0, 1, x] + 19*G[1, 0, 0, 1, 1, 0, x] - 
        148*G[1, 0, 0, 1, 1, 1, x] - 24*G[1, 0, 1, 0, 0, 0, x] + 
        11*G[1, 0, 1, 0, 0, 1, x] + 11*G[1, 0, 1, 0, 1, 0, x] - 
        105*G[1, 0, 1, 0, 1, 1, x] + 3*G[1, 0, 1, 1, 0, 0, x] + 
        16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] + 
        6*G[1, 1, 0, 0, 0, 0, x] - 7*G[1, 1, 0, 0, 0, 1, x] - 
        7*G[1, 1, 0, 0, 1, 0, x] + 35*G[1, 1, 0, 0, 1, 1, x] + 
        6*G[1, 1, 0, 1, 0, 0, x] - 6*G[1, 1, 0, 1, 0, 1, x] - 
        6*G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 1, 0, 0, 0, x] + 
        G[1, 1, 1, 0, 0, 1, x] + G[1, 1, 1, 0, 1, 0, x] - 
        3*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 1, 1, 1, x]*(-865/6 + (105*I)*Pi - 
          226*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-104 + (196*I)*Pi - 
          176*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(-146/3 - (14*I)*Pi - 
          16*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(-146/3 + (97*I)*Pi - 
          16*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-73/2 + (7*I)*Pi - 
          12*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-73/2 - (106*I)*Pi - 
          12*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-97/6 + (25*I)*Pi - 
          9*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(9/2 + (28*I)*Pi - 
          5*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-13 - (5*I)*Pi - 
          4*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(58/3 - (4*I)*Pi - 
          3*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(58/3 - (306*I)*Pi - 
          3*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(2 + (2*I)*Pi - Log[mu2/s]) + 
        G[1, 1, 0, 1, 0, x]*(35/3 + (3*I)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 0, 0, 1, x]*(35/3 + (31*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 1, 1, 1, 0, x]*(311/6 - I*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(311/6 + (243*I)*Pi + 6*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(13/2 - (6*I)*Pi + 7*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-239/6 - (10*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(123/2 - (22*I)*Pi + 10*Log[mu2/s]) + 
        G[0, 0, 1, 0, 1, x]*(123/2 - (187*I)*Pi + 10*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(91/2 + (19*I)*Pi + 21*Log[mu2/s]) + 
        G[0, 0, 0, 1, 0, x]*(215/2 + (23*I)*Pi + 31*Log[mu2/s]) + 
        G[0, 0, 0, 0, 1, x]*(215/2 + (186*I)*Pi + 31*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(109/2 - (59*I)*Pi + 70*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(140/3 - (174*I)*Pi + 164*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*((2*I)*Pi - I*Pi*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-6727/36 + ((503*I)/6)*Pi + (-211/3 + (177*I)*Pi)*
           Log[mu2/s] - 9*Log[mu2/s]^2 - 476*zeta[2]) + 
        G[1, 0, 0, 1, x]*(1103/18 + ((89*I)/3)*Pi + (143/6 + (61*I)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/2 - (553*zeta[2])/2) + 
        G[0, 1, 1, 1, x]*(((311*I)/6)*Pi + (6*I)*Pi*Log[mu2/s] - 
          217*zeta[2]) + G[1, 0, 0, 0, x]*(-90 - ((193*I)/6)*Pi + 
          (-29 - (9*I)*Pi)*Log[mu2/s] - 7*Log[mu2/s]^2 - 61*zeta[2]) + 
        G[1, 0, 1, 0, x]*(1103/18 - ((37*I)/6)*Pi + (143/6 + (2*I)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/2 - (69*zeta[2])/2) + 
        G[0, 1, 0, 0, x]*(-109/12 - ((41*I)/6)*Pi + (-10 - (14*I)*Pi)*
           Log[mu2/s] - Log[mu2/s]^2 - 18*zeta[2]) + G[1, 1, 0, 1, x]*
         (((35*I)/3)*Pi + (3*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
        G[0, 1, 1, 0, x]*(-340/3 - (26*I)*Pi + (-38 + (10*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 + 7*zeta[2]) + G[1, 1, 0, 0, x]*
         (39/2 + ((14*I)/3)*Pi + (6 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
          22*zeta[2]) + G[0, 0, 1, 0, x]*(-6727/36 - ((13*I)/3)*Pi + 
          (-211/3 - (13*I)*Pi)*Log[mu2/s] - 9*Log[mu2/s]^2 + 36*zeta[2]) + 
        G[0, 0, 0, 0, x]*(105 + ((201*I)/2)*Pi + (10 + (31*I)*Pi)*
           Log[mu2/s] + 63*zeta[2]) + G[1, 0, 1, 1, x]*(((-73*I)/2)*Pi - 
          (12*I)*Pi*Log[mu2/s] + 71*zeta[2]) + G[0, 0, 1, 1, x]*
         (1373/12 - ((68*I)/3)*Pi + (60 - (104*I)*Pi)*Log[mu2/s] + 
          56*Log[mu2/s]^2 + 401*zeta[2]) + G[0, 1, 0, 1, x]*
         (-340/3 - ((368*I)/3)*Pi + (-38 - (183*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 + 621*zeta[2]) + G[0, 1, 1, x]*(((-340*I)/3)*Pi - 
          (2*I)*Pi*Log[mu2/s]^2 + (-5/3 + (174*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((-38*I)*Pi + 160*zeta[2]) - 103*zeta[3]) + 
        G[0, 1, 0, x]*(43879/216 - ((1021*I)/36)*Pi + (205/12 + (I/2)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + (413/12 + ((67*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(1693/18 - ((83*I)/6)*Pi + (35*zeta[2])/2) - 
          (40*zeta[3])/3) + G[0, 0, 0, x]*(-1315/4 - ((5323*I)/36)*Pi + 
          (-2 - (9*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-66 - ((193*I)/3)*Pi - 
            60*zeta[2]) + (-704/3 - (34*I)*Pi)*zeta[2] - 12*zeta[3]) + 
        G[1, 1, 0, x]*(((39*I)/2)*Pi + I*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((6*I)*Pi - 18*zeta[2]) + (-211/3 - (13*I)*Pi)*zeta[2] - 
          6*zeta[3]) + G[1, 1, 1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
        (-13693/216 + ((619*I)/2)*Pi)*zeta[3] + 160*zeta[3]^2 + 
        G[1, 0, 0, x]*(559/4 + ((133*I)/9)*Pi + (27*Log[mu2/s]^2)/4 + 
          (7*Log[mu2/s]^3)/6 + (661/4 + (32*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(87/2 + ((25*I)/3)*Pi + (115*zeta[2])/2) + 
          (29*zeta[3])/3) + G[0, 0, 1, x]*(43879/216 + ((389*I)/18)*Pi + 
          (205/12 + ((101*I)/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + 
          Log[mu2/s]*(1693/18 + ((143*I)/6)*Pi - (813*zeta[2])/2) + 
          (-3625/12 - ((313*I)/2)*Pi)*zeta[2] + (44*zeta[3])/3) + 
        G[1, 0, 1, x]*(((1103*I)/18)*Pi + ((7*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((143*I)/6)*Pi - 35*zeta[2]) + (205/6 - ((131*I)/2)*Pi)*
           zeta[2] + 92*zeta[3]) + zeta[2]*(((13693*I)/216)*Pi + 
          (-196/3 - ((919*I)/2)*Pi)*zeta[3]) + Log[mu2/s]^2*
         (((31*I)/3)*Pi*zeta[2] + (-31/3 + ((115*I)/2)*Pi)*zeta[3] - 
          67*zeta[4]) + G[1, 0, x]*(((559*I)/4)*Pi + ((7*I)/6)*Pi*
           Log[mu2/s]^3 + Log[mu2/s]^2*(((27*I)/4)*Pi - (51*zeta[2])/2) + 
          (-3662/9 - ((339*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((87*I)/2)*Pi + 
            (-889/6 - ((61*I)/2)*Pi)*zeta[2] - 15*zeta[3]) + 
          (-101/6 - ((133*I)/3)*Pi)*zeta[3] - (117*zeta[4])/4) + 
        G[1, 1, x]*(((29*I)/3)*Pi*zeta[2] + Log[mu2/s]*((4*I)*Pi*zeta[2] - 
            4*zeta[3]) + (-29/3 + (38*I)*Pi)*zeta[3] - 23*zeta[4]) + 
        G[0, 0, x]*(4397/8 + ((7969*I)/216)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          (7127/12 + ((1285*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
           (15 + ((181*I)/12)*Pi + 27*zeta[2]) + (157/6 + ((74*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(325/2 + ((1045*I)/18)*Pi + 
            (210 + ((67*I)/2)*Pi)*zeta[2] + 12*zeta[3]) - (21*zeta[4])/4) + 
        (74891/48 + ((12959*I)/24)*Pi)*zeta[4] + G[0, 1, x]*
         (((43879*I)/216)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((205*I)/12)*Pi - (109*zeta[2])/2) + 
          (3133/36 - ((427*I)/12)*Pi)*zeta[2] + (107 + ((212*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(((1693*I)/18)*Pi + (23/6 - ((263*I)/2)*Pi)*
             zeta[2] + 151*zeta[3]) + 906*zeta[4]) + 
        G[0, x]*(((4397*I)/8)*Pi - 7*Log[mu2/s]^3*zeta[2] + 
          Log[mu2/s]^2*((15*I)*Pi + (-529/6 - ((29*I)/2)*Pi)*zeta[2] - 
            6*zeta[3]) + (-1523/36 - ((815*I)/6)*Pi)*zeta[3] + 
          zeta[2]*(-318161/216 - ((3979*I)/12)*Pi + 57*zeta[3]) + 
          Log[mu2/s]*(((325*I)/2)*Pi + (-5056/9 - ((217*I)/2)*Pi)*zeta[2] + 
            (1/3 - (33*I)*Pi)*zeta[3] - 21*zeta[4]) + 
          (-201/8 - ((191*I)/2)*Pi)*zeta[4] - 9*zeta[5]) + 
        (1325/12 + (1368*I)*Pi)*zeta[5] + 
        G[1, x]*(zeta[2]*(((376*I)/9)*Pi - (577*zeta[3])/2) + 
          Log[mu2/s]^2*(((5*I)/2)*Pi*zeta[2] - (5*zeta[3])/2) + 
          (-376/9 + ((209*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
           (((107*I)/6)*Pi*zeta[2] + (-107/6 + (77*I)*Pi)*zeta[3] - 
            (43*zeta[4])/4) + (2831/8 + ((687*I)/4)*Pi)*zeta[4] + 
          (137*zeta[5])/2) + Log[mu2/s]*(zeta[2]*(((455*I)/9)*Pi - 
            596*zeta[3]) + (-455/9 + ((279*I)/2)*Pi)*zeta[3] + 
          (1901/4 + ((925*I)/4)*Pi)*zeta[4] + 152*zeta[5]) - 
        (19547*zeta[6])/12)/(1 - x)^2 - (276397*zeta[6])/192 + 
      x*((-445/6 - (35*I)*Pi)*G[0, 1, 1, 0, 0, x] + (391/6 + (35*I)*Pi)*
         G[1, 0, 0, 1, 1, x] - 69*G[0, 0, 0, 0, 0, 0, x] - 
        96*G[0, 0, 0, 0, 0, 1, x] - 96*G[0, 0, 0, 0, 1, 0, x] + 
        20*G[0, 0, 0, 0, 1, 1, x] + 30*G[0, 0, 0, 1, 0, 0, x] - 
        50*G[0, 0, 0, 1, 0, 1, x] - 50*G[0, 0, 0, 1, 1, 0, x] + 
        41*G[0, 0, 0, 1, 1, 1, x] + 95*G[0, 0, 1, 0, 0, 0, x] + 
        10*G[0, 0, 1, 0, 0, 1, x] + 10*G[0, 0, 1, 0, 1, 0, x] - 
        2*G[0, 0, 1, 0, 1, 1, x] - 56*G[0, 0, 1, 1, 0, 0, x] + 
        4*G[0, 0, 1, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 1, 0, x] - 
        18*G[0, 0, 1, 1, 1, 1, x] + 78*G[0, 1, 0, 0, 0, 0, x] + 
        4*G[0, 1, 0, 0, 0, 1, x] + 4*G[0, 1, 0, 0, 1, 0, x] - 
        52*G[0, 1, 0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, 0, 0, x] + 
        10*G[0, 1, 0, 1, 0, 1, x] + 10*G[0, 1, 0, 1, 1, 0, x] + 
        69*G[0, 1, 0, 1, 1, 1, x] + 15*G[0, 1, 1, 0, 0, 0, x] - 
        50*G[0, 1, 1, 0, 0, 1, x] - 50*G[0, 1, 1, 0, 1, 0, x] + 
        38*G[0, 1, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 1, 0, 0, x] - 
        96*G[0, 1, 1, 1, 0, 1, x] - 96*G[0, 1, 1, 1, 1, 0, x] + 
        27*G[0, 1, 1, 1, 1, 1, x] - 27*G[1, 0, 0, 0, 0, 0, x] + 
        96*G[1, 0, 0, 0, 0, 1, x] + 96*G[1, 0, 0, 0, 1, 0, x] - 
        24*G[1, 0, 0, 0, 1, 1, x] - 38*G[1, 0, 0, 1, 0, 0, x] + 
        50*G[1, 0, 0, 1, 0, 1, x] + 50*G[1, 0, 0, 1, 1, 0, x] - 
        15*G[1, 0, 0, 1, 1, 1, x] - 69*G[1, 0, 1, 0, 0, 0, x] - 
        10*G[1, 0, 1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, 1, 0, x] - 
        6*G[1, 0, 1, 0, 1, 1, x] + 52*G[1, 0, 1, 1, 0, 0, x] - 
        4*G[1, 0, 1, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, 0, x] - 
        78*G[1, 0, 1, 1, 1, 1, x] + 18*G[1, 1, 0, 0, 0, 0, x] - 
        4*G[1, 1, 0, 0, 0, 1, x] - 4*G[1, 1, 0, 0, 1, 0, x] + 
        56*G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 0, 0, x] - 
        10*G[1, 1, 0, 1, 0, 1, x] - 10*G[1, 1, 0, 1, 1, 0, x] - 
        95*G[1, 1, 0, 1, 1, 1, x] - 41*G[1, 1, 1, 0, 0, 0, x] + 
        50*G[1, 1, 1, 0, 0, 1, x] + 50*G[1, 1, 1, 0, 1, 0, x] - 
        30*G[1, 1, 1, 0, 1, 1, x] - 20*G[1, 1, 1, 1, 0, 0, x] + 
        96*G[1, 1, 1, 1, 0, 1, x] + 96*G[1, 1, 1, 1, 1, 0, x] + 
        69*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 1, x]*(-151/2 + (16*I)*Pi - 
          56*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(-80 + (20*I)*Pi - 
          56*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(-80 - (36*I)*Pi - 
          56*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(-151/2 - (44*I)*Pi - 
          56*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-47/2 + (44*I)*Pi - 
          38*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*(-59 + (129*I)*Pi - 
          36*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(119/6 + (85*I)*Pi - 
          20*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(113 - (89*I)*Pi - 
          20*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(29/2 - (4*I)*Pi - 
          18*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(-160/3 - (18*I)*Pi - 
          10*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-391/6 - (19*I)*Pi - 
          10*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-347/6 - (26*I)*Pi - 
          10*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-347/6 + (38*I)*Pi - 
          10*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(-160/3 + (42*I)*Pi - 
          10*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(11/6 + (69*I)*Pi - 
          10*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(160/3 + (18*I)*Pi + 
          10*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(445/6 + (19*I)*Pi + 
          10*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(293/6 + (26*I)*Pi + 
          10*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(293/6 - (38*I)*Pi + 
          10*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(160/3 - (42*I)*Pi + 
          10*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-389/6 - (69*I)*Pi + 
          10*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-65/2 + (4*I)*Pi + 
          18*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(-281/6 - (85*I)*Pi + 
          20*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-59 + (89*I)*Pi + 
          20*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(113 - (129*I)*Pi + 
          36*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(47/2 - (44*I)*Pi + 
          38*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(169/2 - (16*I)*Pi + 
          56*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(80 - (20*I)*Pi + 
          56*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(80 + (36*I)*Pi + 
          56*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(169/2 + (44*I)*Pi + 
          56*Log[mu2/s]) + G[1, 0, 0, 0, x]*(2819/36 - ((553*I)/6)*Pi + 
          (127/3 - (52*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 203*zeta[2]) + 
        G[1, 1, 1, 1, x]*(317/36 - ((290*I)/3)*Pi + (127/3 - (86*I)*Pi)*
           Log[mu2/s] + 3*Log[mu2/s]^2 - 172*zeta[2]) + 
        G[1, 1, 1, 0, x]*(421/9 + ((95*I)/2)*Pi + (160/3 - (24*I)*Pi)*
           Log[mu2/s] + 11*Log[mu2/s]^2 - 135*zeta[2]) + 
        G[1, 0, 0, 1, x]*(1031/18 + (43*I)*Pi + (160/3 - (34*I)*Pi)*
           Log[mu2/s] + 11*Log[mu2/s]^2 - 123*zeta[2]) + 
        G[0, 0, 1, 1, x]*(-209/36 + (26*I)*Pi + (31/6 + (13*I)*Pi)*
           Log[mu2/s] - (15*Log[mu2/s]^2)/2 - (101*zeta[2])/2) + 
        G[0, 1, 0, 0, x]*(1789/36 + ((61*I)/2)*Pi + (31/6 - (21*I)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/2 - (39*zeta[2])/2) + 
        G[0, 1, 0, 1, x]*(-1049/18 - ((8*I)/3)*Pi + (-160/3 - (22*I)*Pi)*
           Log[mu2/s] - 11*Log[mu2/s]^2 - 13*zeta[2]) + 
        G[0, 0, 1, 0, x]*(-619/9 + ((119*I)/6)*Pi + (-160/3 - (32*I)*Pi)*
           Log[mu2/s] - 11*Log[mu2/s]^2 - zeta[2]) + G[1, 1, 0, 1, x]*
         (421/9 - ((281*I)/6)*Pi + (160/3 + (32*I)*Pi)*Log[mu2/s] + 
          11*Log[mu2/s]^2 + zeta[2]) + G[1, 0, 1, 0, x]*
         (1031/18 - ((208*I)/3)*Pi + (160/3 + (22*I)*Pi)*Log[mu2/s] + 
          11*Log[mu2/s]^2 + 13*zeta[2]) + G[1, 0, 1, 1, x]*
         (1973/36 - ((43*I)/2)*Pi + (77/6 + (21*I)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/2 + (39*zeta[2])/2) + G[1, 1, 0, 0, x]*
         (-25/36 - (26*I)*Pi + (77/6 - (13*I)*Pi)*Log[mu2/s] + 
          (15*Log[mu2/s]^2)/2 + (101*zeta[2])/2) + G[0, 1, 1, 0, x]*
         (-1049/18 - (43*I)*Pi + (-160/3 + (34*I)*Pi)*Log[mu2/s] - 
          11*Log[mu2/s]^2 + 123*zeta[2]) + G[0, 0, 0, 1, x]*
         (-619/9 - ((77*I)/2)*Pi + (-160/3 + (24*I)*Pi)*Log[mu2/s] - 
          11*Log[mu2/s]^2 + 135*zeta[2]) + G[0, 0, 0, 0, x]*
         (-3755/36 + ((398*I)/3)*Pi + (-181/3 + (86*I)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 + 172*zeta[2]) + G[0, 1, 1, 1, x]*
         (-1253/36 + ((823*I)/6)*Pi + (-181/3 + (52*I)*Pi)*Log[mu2/s] + 
          8*Log[mu2/s]^2 + 203*zeta[2]) + G[0, 1, 1, x]*
         (-4625/108 - ((3323*I)/36)*Pi + (127/12 - (9*I)*Pi)*Log[mu2/s]^2 - 
          2*Log[mu2/s]^3 + Log[mu2/s]*(7/9 - ((185*I)/2)*Pi - 193*zeta[2]) + 
          (-1865/12 - (33*I)*Pi)*zeta[2] - 86*zeta[3]) + 
        G[0, 0, 1, x]*(2564/27 - ((791*I)/18)*Pi + (187/12 - ((37*I)/2)*Pi)*
           Log[mu2/s]^2 + (-207/4 + ((245*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(1103/36 - (17*I)*Pi + 56*zeta[2]) - 75*zeta[3]) + 
        G[0, 1, 0, x]*(2564/27 + ((397*I)/18)*Pi + (187/12 - ((15*I)/2)*Pi)*
           Log[mu2/s]^2 + (-207/4 + ((103*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(1103/36 - (17*I)*Pi + 26*zeta[2]) - 61*zeta[3]) + 
        (2809/36 + ((973*I)/4)*Pi)*zeta[3] + 49*zeta[3]^2 + 
        Log[mu2/s]^3*((9 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
        G[1, 1, 0, x]*(1901/54 + ((341*I)/18)*Pi + (-133/12 + ((37*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-977/36 + (44*I)*Pi - 56*zeta[2]) + 
          (9/4 - ((125*I)/2)*Pi)*zeta[2] + 15*zeta[3]) + 
        G[0, 0, 0, x]*(-3095/108 - ((4673*I)/36)*Pi + (73/12 - (20*I)*Pi)*
           Log[mu2/s]^2 - 2*Log[mu2/s]^3 + Log[mu2/s]*
           (779/18 - ((203*I)/2)*Pi - 163*zeta[2]) + (-1919/12 - (82*I)*Pi)*
           zeta[2] + 20*zeta[3]) + G[1, 0, 0, x]*(-10963/108 + 
          ((3197*I)/36)*Pi + (-127/12 + (9*I)*Pi)*Log[mu2/s]^2 + 
          2*Log[mu2/s]^3 + (2513/12 + (93*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-421/9 + ((149*I)/2)*Pi + 193*zeta[2]) + 26*zeta[3]) + 
        G[1, 1, 1, x]*(-9433/108 + ((1847*I)/36)*Pi + (-181/12 + (20*I)*Pi)*
           Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (2459/12 + (26*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-77/18 + ((131*I)/2)*Pi + 163*zeta[2]) + 36*zeta[3]) + 
        G[1, 0, 1, x]*(1901/54 + ((1529*I)/18)*Pi + (-133/12 + ((15*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-977/36 + (44*I)*Pi - 26*zeta[2]) + 
          (9/4 - ((231*I)/2)*Pi)*zeta[2] + 125*zeta[3]) + 
        zeta[2]*(19385/24 + ((3469*I)/18)*Pi + (1891/6 + ((175*I)/2)*Pi)*
           zeta[3]) + G[0, 1, x]*(-19385/72 + ((265*I)/18)*Pi + 
          (-3 - (2*I)*Pi)*Log[mu2/s]^3 + (5207/24 + ((949*I)/6)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-19/8 + ((103*I)/6)*Pi + (187*zeta[2])/2) + 
          (-205/3 - (2*I)*Pi)*zeta[3] + Log[mu2/s]*(-449/12 + ((80*I)/3)*Pi + 
            (162 + (36*I)*Pi)*zeta[2] + 104*zeta[3]) - 526*zeta[4]) + 
        G[0, 0, x]*(19013/72 + ((1867*I)/18)*Pi + (3 - (2*I)*Pi)*
           Log[mu2/s]^3 + (2645/24 + ((437*I)/6)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(19/8 + ((92*I)/3)*Pi + (187*zeta[2])/2) + 
          Log[mu2/s]*(449/12 + ((236*I)/3)*Pi + (117 + (102*I)*Pi)*zeta[2] - 
            34*zeta[3]) + (-35/2 + (52*I)*Pi)*zeta[3] - 128*zeta[4]) + 
        G[1, 0, x]*(-19385/72 - ((1867*I)/18)*Pi + (-3 + (2*I)*Pi)*
           Log[mu2/s]^3 + Log[mu2/s]^2*(-19/8 - ((92*I)/3)*Pi - 
            (187*zeta[2])/2) + (-1817/24 + ((65*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(-449/12 - ((236*I)/3)*Pi + (-117 - (92*I)*Pi)*zeta[2] - 
            48*zeta[3]) + (13 - (88*I)*Pi)*zeta[3] - 7*zeta[4]) + 
        (9793/24 + ((4939*I)/12)*Pi)*zeta[4] + Log[mu2/s]^2*
         ((57/8 + ((265*I)/6)*Pi)*zeta[2] + (-65/3 + ((11*I)/2)*Pi)*zeta[3] + 
          (2165*zeta[4])/8) + G[1, 1, x]*(19757/72 - ((265*I)/18)*Pi + 
          (3 + (2*I)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^2*(19/8 - ((103*I)/6)*Pi - 
            (187*zeta[2])/2) + (-4379/24 - ((353*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(449/12 - ((80*I)/3)*Pi + (-162 - (46*I)*Pi)*zeta[2] - 
            22*zeta[3]) + (707/6 + (38*I)*Pi)*zeta[3] + 661*zeta[4]) + 
        G[0, x]*(-109001/1944 - ((2977*I)/81)*Pi + (-7/36 + ((25*I)/8)*Pi)*
           Log[mu2/s]^4 + (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
           (-79/54 - ((7*I)/9)*Pi - (551*zeta[2])/12) + 
          Log[mu2/s]^2*(-233/27 - ((79*I)/18)*Pi + (-791/12 - ((265*I)/4)*Pi)*
             zeta[2] - (27*zeta[3])/2) + (14617/108 - ((979*I)/9)*Pi)*
           zeta[3] + zeta[2]*(-5149/18 - ((1502*I)/9)*Pi + 
            (1637*zeta[3])/6) + (1237/24 - ((2673*I)/16)*Pi)*zeta[4] + 
          Log[mu2/s]*(-5117/162 - ((466*I)/27)*Pi + (-1445/12 - (111*I)*Pi)*
             zeta[2] + (1945/18 - (127*I)*Pi)*zeta[3] + (3071*zeta[4])/16) - 
          3*zeta[5]) + (-201/2 + (351*I)*Pi)*zeta[5] + 
        G[1, x]*(109001/1944 + ((2977*I)/81)*Pi + (7/36 - ((25*I)/8)*Pi)*
           Log[mu2/s]^4 - (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
           (79/54 + ((7*I)/9)*Pi + (551*zeta[2])/12) + 
          zeta[2]*(-940/9 + ((395*I)/9)*Pi - (1523*zeta[3])/6) + 
          (-21151/108 + ((7*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
           (233/27 + ((79*I)/18)*Pi + (629/12 + ((221*I)/4)*Pi)*zeta[2] + 
            (49*zeta[3])/2) + Log[mu2/s]*(5117/162 + ((466*I)/27)*Pi + 
            (1319/12 + (30*I)*Pi)*zeta[2] + (-2269/18 + (103*I)*Pi)*zeta[3] - 
            (1415*zeta[4])/16) + (-1237/24 + ((3353*I)/16)*Pi)*zeta[4] + 
          49*zeta[5]) + Log[mu2/s]*((-335/12 + ((273*I)/2)*Pi)*zeta[3] + 
          zeta[2]*(449/4 + ((392*I)/3)*Pi + 197*zeta[3]) + 
          (2719/8 + ((1019*I)/4)*Pi)*zeta[4] + 74*zeta[5]) + 
        (20999*zeta[6])/96) + (((-4589*I)/108)*Pi - 
        (11*I)*Pi*G[1, 1, 1, 1, x] + (-127/4 - (99*I)*Pi)*
         G[0, 0, 1, 0, 0, x] + (337 + (33*I)*Pi)*G[0, 1, 1, 1, 1, x] + 
        (359 - (48*I)*Pi)*G[1, 0, 1, 1, 1, x] + (243 + (18*I)*Pi)*
         G[1, 1, 0, 1, 1, x] + (-11 - (3*I)*Pi)*G[1, 1, 1, 0, 1, x] + 
        (-11 + (9*I)*Pi)*G[1, 1, 1, 1, 0, x] + (207*G[0, 0, 0, 0, 0, 0, x])/
         2 + 186*G[0, 0, 0, 0, 0, 1, x] + 186*G[0, 0, 0, 0, 1, 0, x] - 
        381*G[0, 0, 0, 0, 1, 1, x] - (27*G[0, 0, 0, 1, 0, 0, x])/2 + 
        90*G[0, 0, 0, 1, 0, 1, x] + 90*G[0, 0, 0, 1, 1, 0, x] + 
        519*G[0, 0, 0, 1, 1, 1, x] - 120*G[0, 0, 1, 0, 0, 0, x] + 
        21*G[0, 0, 1, 0, 0, 1, x] + 21*G[0, 0, 1, 0, 1, 0, x] + 
        345*G[0, 0, 1, 0, 1, 1, x] + (87*G[0, 0, 1, 1, 0, 0, x])/2 + 
        18*G[0, 0, 1, 1, 0, 1, x] + 18*G[0, 0, 1, 1, 1, 0, x] - 
        615*G[0, 0, 1, 1, 1, 1, x] - (201*G[0, 1, 0, 0, 0, 0, x])/2 - 
        36*G[0, 1, 0, 0, 0, 1, x] - 36*G[0, 1, 0, 0, 1, 0, x] + 
        621*G[0, 1, 0, 0, 1, 1, x] - (3*G[0, 1, 0, 1, 0, 0, x])/2 - 
        48*G[0, 1, 0, 1, 0, 1, x] - 48*G[0, 1, 0, 1, 1, 0, x] - 
        681*G[0, 1, 0, 1, 1, 1, x] - 18*G[0, 1, 1, 0, 0, 0, x] + 
        15*G[0, 1, 1, 0, 0, 1, x] + 15*G[0, 1, 1, 0, 1, 0, x] - 
        465*G[0, 1, 1, 0, 1, 1, x] + (99*G[0, 1, 1, 1, 0, 0, x])/2 + 
        33*G[0, 1, 1, 1, 0, 1, x] + 33*G[0, 1, 1, 1, 1, 0, x] + 
        57*G[1, 0, 0, 0, 0, 0, x] - 93*G[1, 0, 0, 0, 0, 1, x] - 
        93*G[1, 0, 0, 0, 1, 0, x] - 156*G[1, 0, 0, 0, 1, 1, x] + 
        (87*G[1, 0, 0, 1, 0, 0, x])/2 - 60*G[1, 0, 0, 1, 0, 1, x] - 
        60*G[1, 0, 0, 1, 1, 0, x] + 312*G[1, 0, 0, 1, 1, 1, x] + 
        75*G[1, 0, 1, 0, 0, 0, x] - 33*G[1, 0, 1, 0, 0, 1, x] - 
        33*G[1, 0, 1, 0, 1, 0, x] + 216*G[1, 0, 1, 0, 1, 1, x] + 
        (9*G[1, 0, 1, 1, 0, 0, x])/2 - 48*G[1, 0, 1, 1, 0, 1, x] - 
        48*G[1, 0, 1, 1, 1, 0, x] - (27*G[1, 1, 0, 0, 0, 0, x])/2 + 
        24*G[1, 1, 0, 0, 0, 1, x] + 24*G[1, 1, 0, 0, 1, 0, x] - 
        72*G[1, 1, 0, 0, 1, 1, x] - (33*G[1, 1, 0, 1, 0, 0, x])/2 + 
        18*G[1, 1, 0, 1, 0, 1, x] + 18*G[1, 1, 0, 1, 1, 0, x] - 
        6*G[1, 1, 1, 0, 0, 0, x] - 3*G[1, 1, 1, 0, 0, 1, x] - 
        3*G[1, 1, 1, 0, 1, 0, x] + 9*G[1, 1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 1, 1, x]*(200 + (327*I)*Pi - 282*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(-795/2 + (108*I)*Pi - 144*Log[mu2/s]) + 
        G[0, 0, 0, 1, 0, x]*(-324 - ((93*I)/2)*Pi - 123*Log[mu2/s]) + 
        G[0, 0, 0, 0, 1, x]*(-324 - (318*I)*Pi - 123*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(37/4 - (90*I)*Pi - 54*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*(-339/2 + ((471*I)/2)*Pi - 54*Log[mu2/s]) + 
        G[0, 0, 1, 1, 0, x]*(-371/2 + ((51*I)/2)*Pi - 36*Log[mu2/s]) + 
        G[0, 0, 1, 0, 1, x]*(-371/2 + (330*I)*Pi - 36*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(-73/4 + (24*I)*Pi - 18*Log[mu2/s]) + 
        G[0, 1, 1, 1, 0, x]*(-285/2 + ((129*I)/2)*Pi - 18*Log[mu2/s]) + 
        G[0, 1, 1, 0, 1, x]*(-285/2 - (468*I)*Pi - 18*Log[mu2/s]) + 
        G[1, 1, 0, 1, 0, x]*(-61/2 - ((15*I)/2)*Pi - 9*Log[mu2/s]) + 
        G[1, 1, 0, 0, 1, x]*(-61/2 - (57*I)*Pi - 9*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(603/4 + 3*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (3 - (6*I)*Pi + 3*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
         (-139/2 - ((81*I)/2)*Pi + 9*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (-139/2 + (594*I)*Pi + 9*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (-5 + ((45*I)/2)*Pi + 12*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         (88 - ((207*I)/2)*Pi + 33*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
         (91 - ((15*I)/2)*Pi + 36*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
         (91 + (219*I)*Pi + 36*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (239/2 + ((75*I)/2)*Pi + 54*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (239/2 - (195*I)*Pi + 54*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (-36 - (399*I)*Pi + 330*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-143/2 - (183*I)*Pi + 414*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (473/6 - (2*I)*Pi + (6 + (3*I)*Pi)*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(1247/4 + ((11*I)/2)*Pi + (111 + (351*I)*Pi)*
           Log[mu2/s] + 6*Log[mu2/s]^2 - 1107*zeta[2]) + 
        G[0, 0, 1, 1, x]*(806/3 - (183*I)*Pi + (74 + (174*I)*Pi)*Log[mu2/s] - 
          102*Log[mu2/s]^2 - 738*zeta[2]) + G[0, 0, 0, 0, x]*
         (-38 - ((1553*I)/4)*Pi + (421/4 - ((345*I)/2)*Pi)*Log[mu2/s] + 
          (9*Log[mu2/s]^2)/4 - (1305*zeta[2])/4) + G[0, 1, 1, 0, x]*
         (1247/4 + ((477*I)/4)*Pi + (111 - (3*I)*Pi)*Log[mu2/s] + 
          6*Log[mu2/s]^2 - (255*zeta[2])/2) + G[1, 0, 1, 1, x]*
         (-452 + (274*I)*Pi + (-176 + (36*I)*Pi)*Log[mu2/s] - 108*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-403/6 - ((129*I)/4)*Pi + (13/4 - ((15*I)/2)*Pi)*
           Log[mu2/s] - (21*Log[mu2/s]^2)/4 - (309*zeta[2])/4) + 
        G[0, 0, 1, 0, x]*(6073/12 - ((41*I)/4)*Pi + (207 + (30*I)*Pi)*
           Log[mu2/s] + 33*Log[mu2/s]^2 - (87*zeta[2])/2) + 
        G[1, 1, 0, 1, x]*(473/6 + ((437*I)/2)*Pi + (6 - (9*I)*Pi)*
           Log[mu2/s] + 9*zeta[2]) + G[1, 0, 1, 0, x]*
         (-297/4 + ((77*I)/4)*Pi + (-107/2 - (3*I)*Pi)*Log[mu2/s] - 
          (21*Log[mu2/s]^2)/2 + 69*zeta[2]) + G[0, 1, 0, 0, x]*
         (119/6 + ((163*I)/4)*Pi + (89/4 + ((117*I)/2)*Pi)*Log[mu2/s] + 
          (33*Log[mu2/s]^2)/4 + (447*zeta[2])/4) + G[1, 0, 0, 0, x]*
         (62 + ((545*I)/4)*Pi + (15/2 + (51*I)*Pi)*Log[mu2/s] + 
          (51*Log[mu2/s]^2)/2 + 228*zeta[2]) + G[0, 1, 1, 1, x]*
         (-3907/6 - ((63*I)/2)*Pi + (-226 - (18*I)*Pi)*Log[mu2/s] + 
          387*zeta[2]) + G[1, 0, 0, 1, x]*(-297/4 - ((663*I)/2)*Pi + 
          (-107/2 - (111*I)*Pi)*Log[mu2/s] - (21*Log[mu2/s]^2)/2 + 
          (1203*zeta[2])/2) + G[0, 0, 0, 1, x]*(6073/12 + (83*I)*Pi + 
          (207 - (339*I)*Pi)*Log[mu2/s] + 33*Log[mu2/s]^2 + 705*zeta[2]) + 
        G[1, 0, 1, x]*(-752/3 - ((2329*I)/4)*Pi + (-2 - ((21*I)/2)*Pi)*
           Log[mu2/s]^2 + (503 + (114*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-56 - ((467*I)/2)*Pi + 27*zeta[2]) - (417*zeta[3])/2) + 
        G[1, 0, 0, x]*(-187 - ((895*I)/12)*Pi + (-75/8 - ((9*I)/2)*Pi)*
           Log[mu2/s]^2 - (13*Log[mu2/s]^3)/2 + Log[mu2/s]*
           (-187/3 - ((259*I)/4)*Pi - 222*zeta[2]) + 
          (-2921/8 - ((213*I)/2)*Pi)*zeta[2] - 23*zeta[3]) + 
        Log[mu2/s]^3*((-7 + (3*I)*Pi)*zeta[2] - 3*zeta[3]) + 
        (-7957/24 - ((10765*I)/12)*Pi)*zeta[3] - (1347*zeta[3]^2)/4 + 
        G[0, 0, 1, x]*(-15497/24 + ((2025*I)/4)*Pi + 
          (-197/4 - ((159*I)/2)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/2 + 
          (351/4 + (255*I)*Pi)*zeta[2] + Log[mu2/s]*(-537/2 + 
            ((365*I)/2)*Pi + (1527*zeta[2])/2) + (17*zeta[3])/2) + 
        G[1, 1, 1, x]*(((473*I)/6)*Pi + (6*I)*Pi*Log[mu2/s] + 
          (-217 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
        G[1, 1, 0, x]*(-752/3 - ((133*I)/3)*Pi + (-2 - ((21*I)/4)*Pi)*
           Log[mu2/s]^2 + (145 + ((195*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-56 + ((21*I)/4)*Pi + 81*zeta[2]) + 18*zeta[3]) + 
        G[0, 1, 0, x]*(-15497/24 + ((757*I)/12)*Pi + (-197/4 + ((15*I)/4)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/2 + Log[mu2/s]*
           (-537/2 + ((139*I)/4)*Pi - (297*zeta[2])/2) + 
          (-245/2 - ((507*I)/4)*Pi)*zeta[2] + (41*zeta[3])/2) + 
        G[0, 0, 0, x]*(7547/12 + ((2047*I)/4)*Pi + (-87/4 + ((213*I)/4)*Pi)*
           Log[mu2/s]^2 + 6*Log[mu2/s]^3 + (689 + ((435*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(131/3 + ((1075*I)/4)*Pi + 297*zeta[2]) + 
          (165*zeta[3])/2) + G[0, 1, 1, x]*(9131/12 - ((401*I)/12)*Pi + 
          (56 + (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(306 - (3*I)*Pi - 
            270*zeta[2]) + (532 - ((765*I)/2)*Pi)*zeta[2] + 
          (561*zeta[3])/2) + zeta[2]*(-351911/216 - ((15577*I)/72)*Pi + 
          (685/8 + ((3465*I)/4)*Pi)*zeta[3]) + G[0, 1, x]*
         (127927/216 + ((21895*I)/72)*Pi + (7/6 - ((7*I)/2)*Pi)*
           Log[mu2/s]^3 + (-9259/6 - ((481*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(271/12 + ((41*I)/4)*Pi + (171*zeta[2])/2) + 
          Log[mu2/s]*(1700/9 + ((248*I)/3)*Pi + (-539 + ((459*I)/2)*Pi)*
             zeta[2] - 318*zeta[3]) + (-1357/12 - ((199*I)/2)*Pi)*zeta[3] - 
          (9795*zeta[4])/8) + Log[mu2/s]^2*(((-10*I)/3)*Pi + 
          (-355/6 - ((371*I)/8)*Pi)*zeta[2] + (207/8 - ((453*I)/4)*Pi)*
           zeta[3] - (2079*zeta[4])/16) + G[1, 1, x]*(((-752*I)/3)*Pi - 
          (2*I)*Pi*Log[mu2/s]^2 + (859/3 + ((301*I)/2)*Pi)*zeta[2] + 
          (-159/2 - (81*I)*Pi)*zeta[3] + Log[mu2/s]*((-56*I)*Pi + 
            (160 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) - (153*zeta[4])/4) + 
        G[1, 0, x]*(127927/216 - ((2239*I)/9)*Pi + (7/6 - ((13*I)/2)*Pi)*
           Log[mu2/s]^3 + (4199/6 + ((1725*I)/8)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(271/12 - ((63*I)/8)*Pi + (495*zeta[2])/4) + 
          (-46/3 + (139*I)*Pi)*zeta[3] + Log[mu2/s]*(1700/9 - 
            ((439*I)/6)*Pi + (1369/4 + ((249*I)/2)*Pi)*zeta[2] + 
            45*zeta[3]) - (45*zeta[4])/8) + (-33387/8 - ((5295*I)/4)*Pi)*
         zeta[4] + G[0, 0, x]*(-11678/9 - ((8233*I)/24)*Pi + 
          (-5/24 - ((23*I)/4)*Pi)*Log[mu2/s]^3 - (33*Log[mu2/s]^4)/16 + 
          Log[mu2/s]^2*(-245/12 - ((573*I)/8)*Pi - (1197*zeta[2])/8) + 
          (-5791/4 - ((2179*I)/8)*Pi)*zeta[2] + Log[mu2/s]*
           (-1305/4 - ((797*I)/3)*Pi + (-4805/8 - ((531*I)/4)*Pi)*zeta[2] - 
            24*zeta[3]) + (-605/6 - ((31*I)/2)*Pi)*zeta[3] + 
          (2097*zeta[4])/32) + Log[mu2/s]*(((-355*I)/18)*Pi + 
          (-191/6 - (371*I)*Pi)*zeta[3] + zeta[2]*(-4516/9 - ((424*I)/3)*Pi + 
            (2163*zeta[3])/2) + (-21661/16 - ((5151*I)/8)*Pi)*zeta[4] - 
          378*zeta[5]) + G[1, x]*(((127927*I)/216)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + (1545/4 - ((1795*I)/12)*Pi)*zeta[3] + 
          Log[mu2/s]^2*(((271*I)/12)*Pi + (-109/2 - ((21*I)/4)*Pi)*zeta[2] + 
            (21*zeta[3])/4) + zeta[2]*(-9077/36 - ((1078*I)/3)*Pi + 
            (2049*zeta[3])/4) + Log[mu2/s]*(((1700*I)/9)*Pi + 
            (-1147/6 - ((709*I)/4)*Pi)*zeta[2] + (787/4 - ((339*I)/2)*Pi)*
             zeta[3] - (999*zeta[4])/4) + (809/8 - ((3801*I)/8)*Pi)*zeta[4] - 
          (333*zeta[5])/2) + G[0, x]*(-4589/108 - ((156605*I)/216)*Pi - 
          ((33*I)/16)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((23*I)/24)*Pi + 
            (123*zeta[2])/2) + zeta[2]*(243161/72 + ((1531*I)/2)*Pi - 
            (1551*zeta[3])/4) + (283/6 + ((3223*I)/12)*Pi)*zeta[3] + 
          Log[mu2/s]^2*(-10/3 + ((13*I)/6)*Pi + (2271/8 + ((675*I)/8)*Pi)*
             zeta[2] + (81*zeta[3])/4) + Log[mu2/s]*(-355/18 - 
            ((5185*I)/36)*Pi + (8213/6 + ((2569*I)/8)*Pi)*zeta[2] + 
            (-189/4 + ((231*I)/2)*Pi)*zeta[3] - (315*zeta[4])/2) + 
          (-825/16 + ((7257*I)/32)*Pi)*zeta[4] - 27*zeta[5]) + 
        (-859/4 - (2904*I)*Pi)*zeta[5] + (207639*zeta[6])/64)/(1 - x)))}


==> anc/qqbargg_-++-_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(5/4 + ((37*I)/8)*Pi + (89/2 + (12*I)*Pi)*G[0, 0, 0, 0, x] + 
    (12 - (2*I)*Pi)*G[0, 0, 0, 0, 1, x] + (12 - (2*I)*Pi)*
     G[0, 0, 0, 1, 0, x] + (-26 + (2*I)*Pi)*G[0, 0, 0, 1, 1, x] - 
    12*G[0, 0, 1, 0, 0, x] + (-47/3 - (6*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
    (-47/3 + (4*I)*Pi)*G[0, 0, 1, 1, 0, x] + (118/3 + (10*I)*Pi)*
     G[0, 0, 1, 1, 1, x] - 9*G[0, 1, 0, 0, 0, x] + 
    (16/3 - I*Pi)*G[0, 1, 0, 0, 1, x] + (16/3 - I*Pi)*G[0, 1, 0, 1, 0, x] - 
    (11*G[0, 1, 0, 1, 1, x])/6 + (-35/3 + (4*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
    (20/3 + (2*I)*Pi)*G[0, 1, 1, 0, 1, x] + (20/3 + (5*I)*Pi)*
     G[0, 1, 1, 1, 0, x] - 20*G[0, 1, 1, 1, 1, x] + 
    (63 - (8*I)*Pi)*G[1, 0, 0, 0, 0, x] + (-74/3 + (10*I)*Pi)*
     G[1, 0, 0, 0, 1, x] + (-74/3 + (14*I)*Pi)*G[1, 0, 0, 1, 0, x] + 
    (53/2 - (2*I)*Pi)*G[1, 0, 0, 1, 1, x] + (-107/6 + (2*I)*Pi)*
     G[1, 0, 1, 0, 0, x] + (19/3 + I*Pi)*G[1, 0, 1, 0, 1, x] + 
    (19/3 + (4*I)*Pi)*G[1, 0, 1, 1, 0, x] + (-10 - (3*I)*Pi)*
     G[1, 0, 1, 1, 1, x] + (15 - (30*I)*Pi)*G[1, 1, 0, 0, 0, x] + 
    (-8 + (8*I)*Pi)*G[1, 1, 0, 0, 1, x] + (-8 + (10*I)*Pi)*
     G[1, 1, 0, 1, 0, x] + (-2 - (2*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
    (-5/2 - (4*I)*Pi)*G[1, 1, 1, 0, 0, x] + (3*I)*Pi*G[1, 1, 1, 0, 1, x] - 
    (8*I)*Pi*G[1, 1, 1, 1, 0, x] - (15*I)*Pi*G[1, 1, 1, 1, 1, x] - 
    2*G[0, 0, 0, 0, 1, 1, x] - 2*G[0, 0, 0, 1, 0, 1, x] - 
    2*G[0, 0, 0, 1, 1, 0, x] + 4*G[0, 0, 0, 1, 1, 1, x] - 
    6*G[0, 0, 1, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 0, 0, x] - 
    12*G[0, 0, 1, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 1, 0, x] + 
    22*G[0, 0, 1, 1, 1, 1, x] - G[0, 1, 0, 0, 1, 1, x] + 
    G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
    2*G[0, 1, 0, 1, 1, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] + 
    4*G[0, 1, 1, 0, 0, 1, x] + 4*G[0, 1, 1, 0, 1, 0, x] - 
    2*G[0, 1, 1, 0, 1, 1, x] + 5*G[0, 1, 1, 1, 0, 0, x] - 
    8*G[1, 0, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 0, 1, 0, x] + 
    18*G[1, 0, 0, 0, 1, 1, x] + 6*G[1, 0, 0, 1, 0, 0, x] + 
    8*G[1, 0, 0, 1, 0, 1, x] + 8*G[1, 0, 0, 1, 1, 0, x] - 
    10*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
    2*G[1, 0, 1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, 1, 0, x] + 
    3*G[1, 0, 1, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 0, 1, x] + 
    4*G[1, 0, 1, 1, 1, 0, x] - 7*G[1, 0, 1, 1, 1, 1, x] - 
    50*G[1, 1, 0, 0, 0, 0, x] + 20*G[1, 1, 0, 0, 0, 1, x] + 
    20*G[1, 1, 0, 0, 1, 0, x] - 12*G[1, 1, 0, 0, 1, 1, x] + 
    12*G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 1, 0, 1, x] - 
    2*G[1, 1, 0, 1, 1, 0, x] - 4*G[1, 1, 1, 0, 0, 0, x] + 
    3*G[1, 1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, 0, 0, x] - 
    15*G[1, 1, 1, 1, 1, 1, x] + G[0, 1, 1, 0, x]*(167/12 - (5*I)*Pi - 
      22*zeta[2]) + G[1, 1, 0, 1, x]*(-95/6 - (10*I)*Pi - 20*zeta[2]) + 
    G[1, 0, 1, 1, x]*(179/12 - ((31*I)/6)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 - (33*zeta[2])/2) + G[1, 0, 0, 1, x]*
     (79/12 + ((11*I)/6)*Pi - 10*zeta[2]) + G[1, 0, 0, 0, x]*
     (-42 + ((115*I)/3)*Pi - 6*zeta[2]) + G[1, 0, 1, 0, x]*
     (79/12 - ((23*I)/2)*Pi - 4*zeta[2]) + G[0, 1, 1, 1, x]*
     (-49/6 - ((40*I)/3)*Pi - 2*zeta[2]) + G[0, 1, 0, 1, x]*
     (167/12 + ((7*I)/2)*Pi + 4*zeta[2]) + G[0, 0, 0, 1, x]*
     (-157/6 - (14*I)*Pi + 4*zeta[2]) + G[0, 1, 0, 0, x]*
     (-79/12 - ((11*I)/3)*Pi + 6*zeta[2]) + G[0, 0, 0, x]*
     (-40 + ((55*I)/3)*Pi + 6*zeta[2]) + G[0, 0, 1, 0, x]*
     (-157/6 - ((83*I)/3)*Pi + 10*zeta[2]) + G[0, 0, 1, 1, x]*
     (1/4 + ((62*I)/3)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 
      13*zeta[2]) + G[1, 1, 0, 0, x]*(385/12 + (10*I)*Pi + 
      (3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 13*zeta[2]) + 
    G[1, 1, 1, 0, x]*(-95/6 - ((5*I)/2)*Pi + 16*zeta[2]) + 
    G[1, 1, 1, 1, x]*(71/4 + ((9*I)/2)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + (51*zeta[2])/2) + 
    G[1, 0, 0, x]*(-89/12 - ((479*I)/12)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/2 + (-131/6 - (26*I)*Pi)*zeta[2] - 18*zeta[3]) + 
    G[1, 1, 1, x]*(-37/12 + ((23*I)/12)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((9*I)/2)*Pi - 18*zeta[2]) + (-17 + ((13*I)/2)*Pi)*
       zeta[2] - 17*zeta[3]) + G[1, 1, 0, x]*(397/24 + ((65*I)/4)*Pi + 
      I*Pi*Log[mu2/s]^2 + Log[mu2/s]*((3*I)*Pi - 12*zeta[2]) + 
      (-7 - (9*I)*Pi)*zeta[2] - 8*zeta[3]) + (115/24 - (18*I)*Pi)*zeta[3] + 
    2*zeta[3]^2 + G[0, 1, 0, x]*(205/8 + ((22*I)/3)*Pi + 
      (-13/3 + (3*I)*Pi)*zeta[2] + zeta[3]) + 
    G[0, 1, 1, x]*(-239/6 + ((47*I)/4)*Pi + (6 + (4*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 + (13 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
    G[1, 0, 1, x]*(397/24 + ((43*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
      (33 - ((31*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) + 
      5*zeta[3]) + G[0, 0, 1, x]*(205/8 - ((311*I)/12)*Pi - 
      I*Pi*Log[mu2/s]^2 + (14/3 + I*Pi)*zeta[2] + 
      Log[mu2/s]*((-3*I)*Pi + 12*zeta[2]) + 12*zeta[3]) + 
    G[0, 0, x]*(5/6 - ((133*I)/8)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/4 + (65/12 + (39*I)*Pi)*zeta[2] + 30*zeta[3]) + 
    zeta[2]*(-157/4 + ((143*I)/24)*Pi + (59/2 + I*Pi)*zeta[3]) + 
    ((2*I)*Pi*G[0, 0, 1, x] + (-8 + (2*I)*Pi)*G[0, 1, 1, x] - 
      15*G[1, 0, 1, x] + (-15 + I*Pi)*G[1, 1, 0, x] + 
      (61/2 - (5*I)*Pi)*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] + 
      2*G[0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, x] + 25*G[1, 1, 0, 1, x] + 
      25*G[1, 1, 1, 0, x] - 30*G[1, 1, 1, 1, x] + 
      G[1, 1, x]*(-245/12 + ((37*I)/2)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 45*zeta[2]) + G[1, 0, x]*((-15*I)*Pi - 26*zeta[2]) + 
      G[0, 1, x]*((-8*I)*Pi - 6*zeta[2]) + 
      G[1, x]*(((-245*I)/12)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((3*I)*Pi - 12*zeta[2]) + (4 - (6*I)*Pi)*zeta[2] + 
        26*zeta[3]))/x + G[0, x]*(385/24 - ((241*I)/24)*Pi + 
      (-929/24 - ((35*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (3/4 - ((3*I)/4)*Pi + (3*zeta[2])/2) + 
      Log[mu2/s]*(9/4 - ((3*I)/4)*Pi + (27/2 + (3*I)*Pi)*zeta[2]) + 
      (-373/12 - (6*I)*Pi)*zeta[3] - 123*zeta[4]) + 
    G[1, 1, x]*(-449/96 + ((197*I)/24)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/8 + (89/8 - ((23*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-3 - ((9*I)/4)*Pi + (7*zeta[2])/4) + 
      (25/2 - (10*I)*Pi)*zeta[3] + Log[mu2/s]*(-21/4 - (6*I)*Pi + 
        (9/4 - ((5*I)/2)*Pi)*zeta[2] + 6*zeta[3]) - (765*zeta[4])/16) + 
    (417/16 - ((113*I)/24)*Pi)*zeta[4] + Log[mu2/s]^2*
     (1/8 + ((7*I)/4)*Pi + (-3/2 + ((3*I)/2)*Pi)*zeta[2] + 
      (-3/2 - I*Pi)*zeta[3] + (11*zeta[4])/4) + 
    G[0, 1, x]*(-105/8 - ((341*I)/24)*Pi + (-517/12 + ((103*I)/6)*Pi)*
       zeta[2] + Log[mu2/s]^2*((2*I)*Pi + zeta[2]) + 
      Log[mu2/s]*((6*I)*Pi + (-21 + (2*I)*Pi)*zeta[2]) + 
      (-11/2 + I*Pi)*zeta[3] + (195*zeta[4])/4) + 
    G[1, 0, x]*(-105/8 + ((73*I)/8)*Pi + Log[mu2/s]^2*
       (((-3*I)/2)*Pi - zeta[2]) + (773/12 + ((46*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(((-9*I)/2)*Pi + (15 - (2*I)*Pi)*zeta[2]) + 
      (43/6 - (4*I)*Pi)*zeta[3] + (131*zeta[4])/2) + 
    x^2*((13 - (16*I)*Pi)*G[0, 0, 0, x] + (-4 - ((83*I)/2)*Pi)*
       G[0, 0, 1, x] + (-4 + (11*I)*Pi)*G[0, 1, 0, x] + 
      (-5 + ((93*I)/2)*Pi)*G[0, 1, 1, x] + (-9 + (10*I)*Pi)*G[1, 0, 0, x] + 
      ((95*I)/2)*Pi*G[1, 0, 1, x] - (5*I)*Pi*G[1, 1, 0, x] + 
      (9 - ((105*I)/2)*Pi)*G[1, 1, 1, x] - (41*G[0, 0, 0, 0, x])/2 + 
      (9*G[0, 0, 0, 1, x])/2 + (9*G[0, 0, 1, 0, x])/2 - 46*G[0, 0, 1, 1, x] + 
      (31*G[0, 1, 0, 0, x])/2 - (9*G[0, 1, 0, 1, x])/2 - 
      (9*G[0, 1, 1, 0, x])/2 + 51*G[0, 1, 1, 1, x] + 
      (29*G[1, 0, 0, 0, x])/2 - (9*G[1, 0, 0, 1, x])/2 - 
      (9*G[1, 0, 1, 0, x])/2 + 52*G[1, 0, 1, 1, x] - 
      (19*G[1, 1, 0, 0, x])/2 + (9*G[1, 1, 0, 1, x])/2 + 
      (9*G[1, 1, 1, 0, x])/2 - 57*G[1, 1, 1, 1, x] + 
      G[0, 1, x]*(49/24 - ((45*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (155*zeta[2])/4) + 
      G[1, 0, x]*(49/24 - ((45*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (9*zeta[2])/4) + (-49/8 + ((135*I)/4)*Pi)*
       zeta[2] + (27/4 + ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] + 
      (9*Log[mu2/s]^2*zeta[2])/4 + G[0, 0, x]*(-49/24 + ((45*I)/4)*Pi + 
        (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
        (9*zeta[2])/4) + G[1, 1, x]*(-49/24 + ((45*I)/4)*Pi + 
        (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
        (155*zeta[2])/4) + G[1, x]*((4 - I*Pi)*zeta[2] - 11*zeta[3]) + 
      (5 + ((107*I)/2)*Pi)*zeta[3] + G[0, x]*((8 - (17*I)*Pi)*zeta[2] + 
        5*zeta[3]) + (1475*zeta[4])/8) + 
    Log[mu2/s]*(3/8 + ((11*I)/2)*Pi + (-9/2 - (6*I)*Pi)*zeta[3] + 
      zeta[2]*(-51/2 + ((3*I)/2)*Pi + 12*zeta[3]) + (-147/4 + ((11*I)/2)*Pi)*
       zeta[4]) + (217/12 - ((13*I)/2)*Pi)*zeta[5] + 
    G[1, x]*(-283/24 - ((1421*I)/96)*Pi - (I/8)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((-3*I)/4)*Pi + 3*zeta[2]) + 
      zeta[2]*(-391/24 - ((737*I)/24)*Pi - (43*zeta[3])/2) + 
      (-41/2 + ((63*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
       (1 - (3*I)*Pi + (23/2 + ((13*I)/4)*Pi)*zeta[2] + (5*zeta[3])/2) + 
      Log[mu2/s]*(3 - ((13*I)/4)*Pi + (30 + ((11*I)/4)*Pi)*zeta[2] + 
        (15/2 + (11*I)*Pi)*zeta[3] - (15*zeta[4])/2) + 
      (153/8 + ((387*I)/16)*Pi)*zeta[4] + (19*zeta[5])/2) + 
    (-5/4 - ((385*I)/24)*Pi + (-50 - (16*I)*Pi)*G[0, 0, 0, 0, x] + 
      (94/3 + (30*I)*Pi)*G[0, 0, 0, 1, x] + (94/3 + (46*I)*Pi)*
       G[0, 0, 1, 0, x] + (-29 - (6*I)*Pi)*G[0, 0, 1, 1, x] + 
      (17/3 + (8*I)*Pi)*G[0, 1, 0, 0, x] + (-29 + (8*I)*Pi)*
       G[0, 1, 0, 1, x] + (-29 - (16*I)*Pi)*G[0, 1, 1, 0, x] + 
      (14/3 - (6*I)*Pi)*G[0, 1, 1, 1, x] + (53 - (52*I)*Pi)*
       G[1, 0, 0, 0, x] + (-70/3 + I*Pi)*G[1, 0, 0, 1, x] + 
      (-70/3 + (9*I)*Pi)*G[1, 0, 1, 0, x] + (-1/6 - (8*I)*Pi)*
       G[1, 0, 1, 1, x] + (26/3 - (16*I)*Pi)*G[1, 1, 0, 0, x] + 
      (-5/3 - (2*I)*Pi)*G[1, 1, 0, 1, x] + (-5/3 - (5*I)*Pi)*
       G[1, 1, 1, 0, x] - 16*G[0, 0, 0, 0, 1, x] - 16*G[0, 0, 0, 1, 0, x] + 
      46*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 0, 0, x] + 
      30*G[0, 0, 1, 0, 1, x] + 30*G[0, 0, 1, 1, 0, x] - 
      36*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 0, 0, x] - 
      4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] + 
      12*G[0, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 0, 0, x] + 
      16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
      22*G[0, 1, 1, 1, 1, x] - 84*G[1, 0, 0, 0, 0, x] + 
      32*G[1, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 1, 0, x] - 
      31*G[1, 0, 0, 1, 1, x] + 15*G[1, 0, 1, 0, 0, x] - 
      6*G[1, 0, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
      12*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
      4*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] - 5*G[1, 1, 1, 0, 0, x] + 
      G[0, 0, 1, x]*(-94/3 + ((7*I)/3)*Pi - 72*zeta[2]) + 
      G[0, 1, 1, x]*(121/4 - ((64*I)/3)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 49*zeta[2]) + G[0, 1, 0, x]*(-94/3 - ((70*I)/3)*Pi - 
        18*zeta[2]) + G[0, 0, 0, x]*(111/2 - ((56*I)/3)*Pi - 8*zeta[2]) + 
      G[1, 0, 1, x]*(137/12 - ((47*I)/2)*Pi - 4*zeta[2]) + 
      G[1, 1, 1, x]*(((-5*I)/3)*Pi + 2*zeta[2]) + 
      G[1, 0, 0, x]*(-233/12 + ((107*I)/3)*Pi + (6 + (4*I)*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 + 12*zeta[2]) + G[1, 1, 0, x]*(137/12 + (7*I)*Pi + 
        46*zeta[2]) + G[0, 0, x]*(73/4 + ((163*I)/6)*Pi + 
        (3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + (-7/3 - (52*I)*Pi)*
         zeta[2] - 40*zeta[3]) + zeta[2]*(253/4 - ((89*I)/6)*Pi - 
        22*zeta[3]) + G[1, 0, x]*(-15/8 - (8*I)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((6*I)*Pi - 24*zeta[2]) + (-59/3 - (33*I)*Pi)*zeta[2] - 
        5*zeta[3]) + G[1, 1, x]*(1/4 + ((137*I)/12)*Pi + 
        (7 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      G[0, 1, x]*(-15/8 - ((13*I)/12)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((3*I)*Pi - 12*zeta[2]) + (268/3 - (19*I)*Pi)*zeta[2] - 
        2*zeta[3]) + (289/12 + (21*I)*Pi)*zeta[3] + 
      Log[mu2/s]^2*(-1/8 - ((3*I)/4)*Pi + (3/2 - (2*I)*Pi)*zeta[2] + 
        2*zeta[3]) + G[1, x]*(3/8 - ((13*I)/8)*Pi + (-225/4 - ((133*I)/6)*Pi)*
         zeta[2] + (-3 - (2*I)*Pi)*Log[mu2/s]*zeta[2] - 
        Log[mu2/s]^2*zeta[2] + (3/2 - (21*I)*Pi)*zeta[3] - (435*zeta[4])/4) + 
      (229/4 - ((5*I)/2)*Pi)*zeta[4] + Log[mu2/s]*(-3/8 - ((5*I)/2)*Pi + 
        (27/2 - (3*I)*Pi)*zeta[2] + (6 + (4*I)*Pi)*zeta[3] + 60*zeta[4]) + 
      G[0, x]*(-385/24 + ((113*I)/8)*Pi + Log[mu2/s]^2*
         (-3/4 + I*Pi - 2*zeta[2]) + (103/12 + ((67*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-9/4 + ((3*I)/2)*Pi + (-18 - (4*I)*Pi)*zeta[2]) + 
        (125/3 + (8*I)*Pi)*zeta[3] + 164*zeta[4]) + 47*zeta[5])/(1 - x) + 
    x*(2539/96 + ((785*I)/64)*Pi + (-61/2 + (32*I)*Pi)*G[0, 0, 0, x] + 
      (103/6 + (33*I)*Pi)*G[0, 0, 1, x] + (103/6 - (18*I)*Pi)*G[0, 1, 0, x] + 
      (161/3 - (47*I)*Pi)*G[0, 1, 1, x] + (221/6 - (20*I)*Pi)*G[1, 0, 0, x] + 
      (-37/2 - (45*I)*Pi)*G[1, 0, 1, x] + (-37/2 + (6*I)*Pi)*G[1, 1, 0, x] + 
      (-172/3 + (59*I)*Pi)*G[1, 1, 1, x] + 41*G[0, 0, 0, 0, x] - 
      9*G[0, 0, 0, 1, x] - 9*G[0, 0, 1, 0, x] + 42*G[0, 0, 1, 1, x] - 
      27*G[0, 1, 0, 0, x] + 9*G[0, 1, 0, 1, x] + 9*G[0, 1, 1, 0, x] - 
      56*G[0, 1, 1, 1, x] - 29*G[1, 0, 0, 0, x] + 9*G[1, 0, 0, 1, x] + 
      9*G[1, 0, 1, 0, x] - 54*G[1, 0, 1, 1, x] + 15*G[1, 1, 0, 0, x] - 
      9*G[1, 1, 0, 1, x] - 9*G[1, 1, 1, 0, x] + 68*G[1, 1, 1, 1, x] + 
      (3/16 + (I/8)*Pi)*Log[mu2/s]^5 + Log[mu2/s]^6/48 + 
      G[1, 1, x]*(53/12 - ((241*I)/3)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (59*zeta[2])/2) + 
      G[0, 0, x]*(-187/12 - ((107*I)/6)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (5*zeta[2])/2) + Log[mu2/s]^4*
       (17/16 + ((15*I)/16)*Pi - (31*zeta[2])/16) + 
      G[1, 0, x]*(67/12 + ((137*I)/6)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (5*zeta[2])/2) + 
      G[0, 1, x]*(67/12 + ((226*I)/3)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (59*zeta[2])/2) + 
      G[0, x]*(-239/24 - ((49*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (-271/12 + (30*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      Log[mu2/s]^3*(27/8 + ((17*I)/4)*Pi + (-81/8 - ((11*I)/4)*Pi)*zeta[2] - 
        3*zeta[3]) + (277/12 - ((303*I)/4)*Pi)*zeta[3] - 2*zeta[3]^2 + 
      G[1, x]*(239/24 + ((49*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (757/12 + (6*I)*Pi)*zeta[2] + 18*zeta[3]) + 
      zeta[2]*(1885/192 - ((1319*I)/16)*Pi + (181/4 + (17*I)*Pi)*zeta[3]) + 
      (-733/4 + ((207*I)/32)*Pi)*zeta[4] + Log[mu2/s]^2*
       (507/64 + ((81*I)/8)*Pi + (-579/16 - ((63*I)/8)*Pi)*zeta[2] + 
        (-51/4 - (9*I)*Pi)*zeta[3] + (997*zeta[4])/32) + 
      Log[mu2/s]*(785/64 + ((507*I)/32)*Pi + (-107/4 - ((51*I)/2)*Pi)*
         zeta[3] + zeta[2]*(-831/16 - ((171*I)/8)*Pi + 53*zeta[3]) + 
        (1287/32 + ((157*I)/16)*Pi)*zeta[4] - 30*zeta[5]) + 
      (-83 - (30*I)*Pi)*zeta[5] - (40375*zeta[6])/1152) + 
    ((11/2 + (4*I)*Pi)*G[0, 0, 0, 0, x] + (-11 + ((41*I)/3)*Pi)*
       G[1, 0, 0, 0, x] + (13/2 + ((14*I)/3)*Pi)*G[1, 0, 0, 1, x] + 
      (13/2 - (2*I)*Pi)*G[1, 0, 1, 0, x] + ((8*I)/3)*Pi*G[1, 0, 1, 1, x] + 
      (-3/2 + (3*I)*Pi)*G[1, 1, 0, 0, x] + (4 + (2*I)*Pi)*
       G[0, 0, 0, 0, 1, x] + (4 + (2*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
      (-14 - (2*I)*Pi)*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
      (-43/3 + (6*I)*Pi)*G[0, 0, 1, 0, 1, x] + (-43/3 - (4*I)*Pi)*
       G[0, 0, 1, 1, 0, x] + (8/3 - (10*I)*Pi)*G[0, 0, 1, 1, 1, x] - 
      3*G[0, 1, 0, 0, 0, x] + (-4/3 + I*Pi)*G[0, 1, 0, 0, 1, x] + 
      (-4/3 + I*Pi)*G[0, 1, 0, 1, 0, x] + (11*G[0, 1, 0, 1, 1, x])/6 + 
      (23/3 - (4*I)*Pi)*G[0, 1, 1, 0, 0, x] + (-5/3 - (2*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (-5/3 - (5*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
      21*G[1, 0, 0, 0, 0, x] - (22*G[1, 0, 0, 0, 1, x])/3 - 
      (22*G[1, 0, 0, 1, 0, x])/3 + 12*G[1, 0, 0, 1, 1, x] - 
      (14*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 0, 1, 0, 1, x])/3 + 
      (8*G[1, 0, 1, 1, 0, x])/3 + 3*G[1, 1, 0, 0, 0, x] + 
      2*G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
      2*G[0, 0, 0, 1, 1, 0, x] - 4*G[0, 0, 0, 1, 1, 1, x] + 
      6*G[0, 0, 1, 0, 1, 1, x] - 16*G[0, 0, 1, 1, 0, 0, x] + 
      12*G[0, 0, 1, 1, 0, 1, x] + 12*G[0, 0, 1, 1, 1, 0, x] - 
      22*G[0, 0, 1, 1, 1, 1, x] + G[0, 1, 0, 0, 1, 1, x] - 
      G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
      2*G[0, 1, 0, 1, 1, 0, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
      4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] + 
      2*G[0, 1, 1, 0, 1, 1, x] - 5*G[0, 1, 1, 1, 0, 0, x] + 
      G[0, 0, 1, 1, x]*(67/4 - ((26*I)/3)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 13*zeta[2]) + G[0, 0, 1, 0, x]*
       (-31/6 - ((55*I)/3)*Pi - 10*zeta[2]) + G[1, 0, 1, x]*
       (((13*I)/2)*Pi - 8*zeta[2]) + G[1, 1, 0, x]*(((-3*I)/2)*Pi - 
        6*zeta[2]) + G[0, 1, 0, 0, x]*(11/12 - ((13*I)/3)*Pi - 6*zeta[2]) + 
      G[1, 0, 0, x]*(17/6 - (6*I)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (31*zeta[2])/6) + G[0, 1, 0, 1, x]*
       (85/12 + (I/2)*Pi - 4*zeta[2]) + G[0, 0, 0, 1, x]*
       (-31/6 - (10*I)*Pi - 4*zeta[2]) + G[0, 0, 0, x]*
       (-31/2 + (I/3)*Pi + 2*zeta[2]) + G[0, 1, 1, 1, x]*
       (((-5*I)/3)*Pi + 2*zeta[2]) + G[0, 1, 1, 0, x]*
       (85/12 + (6*I)*Pi + 22*zeta[2]) + G[0, 0, 1, x]*
       (137/24 + ((139*I)/12)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((3*I)*Pi - 12*zeta[2]) + (148/3 - I*Pi)*zeta[2] - 
        12*zeta[3]) + G[0, 1, 1, x]*(((85*I)/12)*Pi + 
        (9 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + G[0, 1, 0, x]*
       (137/24 + (8*I)*Pi + (49/3 - (3*I)*Pi)*zeta[2] - zeta[3]) + 
      (-23/8 - (3*I)*Pi)*zeta[3] - 2*zeta[3]^2 + 
      G[1, 0, x]*(((17*I)/6)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        ((61*I)/6)*Pi*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) + 
        (7*zeta[3])/3) + G[0, 0, x]*(-229/12 - ((253*I)/24)*Pi + 
        (-3/4 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + 
        (-37/12 + (13*I)*Pi)*zeta[2] + 10*zeta[3]) + 
      zeta[2]*(((23*I)/8)*Pi + (-15/2 - I*Pi)*zeta[3]) + 
      G[0, 1, x]*(((137*I)/24)*Pi + (-165/4 + ((11*I)/6)*Pi)*zeta[2] + 
        (-3 - (2*I)*Pi)*Log[mu2/s]*zeta[2] - Log[mu2/s]^2*zeta[2] + 
        (-45/2 - I*Pi)*zeta[3] - (195*zeta[4])/4) + 
      G[0, x]*(((-229*I)/12)*Pi + Log[mu2/s]^2*((-I/4)*Pi + zeta[2]/2) + 
        (33/8 - ((32*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/4)*Pi + 
          (9/2 + I*Pi)*zeta[2]) + (-127/12 - (2*I)*Pi)*zeta[3] - 
        41*zeta[4]) + G[1, x]*((8*I)*Pi*zeta[2] + (-8 + (9*I)*Pi)*zeta[3] - 
        9*zeta[4]) + Log[mu2/s]^2*((I/2)*Pi*zeta[2] + (-1/2 + I*Pi)*zeta[3] - 
        (11*zeta[4])/4) + (-1333/16 + ((173*I)/24)*Pi)*zeta[4] + 
      Log[mu2/s]*(zeta[2]*(((3*I)/2)*Pi - 12*zeta[3]) + 
        (-3/2 + (2*I)*Pi)*zeta[3] + (-93/4 - ((11*I)/2)*Pi)*zeta[4]) + 
      (-781/12 + ((13*I)/2)*Pi)*zeta[5] - (245*zeta[6])/48)/(1 - x)^2 + 
    (245*zeta[6])/48)/Nc^3 + Nc^2*Nf*(-37/18 + ((548*I)/3)*Pi + 
    (12*I)*Pi*G[0, 0, 0, 0, 1, x] + (-212/3 - (12*I)*Pi)*
     G[0, 0, 0, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 0, 1, x] - 
    (8*I)*Pi*G[0, 1, 0, 0, 1, x] + (16*I)*Pi*G[0, 1, 1, 0, 1, x] - 
    72*G[0, 1, 1, 1, 1, x] - (124*G[1, 0, 1, 1, 1, x])/3 + 
    (8*I)*Pi*G[1, 1, 0, 0, 1, x] - (56*G[1, 1, 0, 1, 1, x])/3 + 
    8*G[1, 1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 1, 1, x] - 
    12*G[0, 0, 0, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 1, 1, x] + 
    36*G[0, 0, 1, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 1, 1, x] + 
    28*G[0, 1, 0, 1, 1, 1, x] + 16*G[0, 1, 1, 0, 1, 1, x] - 
    8*G[1, 0, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 1, 1, x] + 
    G[0, 0, 1, 1, 1, x]*(416/3 + (12*I)*Pi - 24*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(742/9 - ((28*I)/3)*Pi - (52*Log[mu2/s])/3) + 
    G[1, 0, 0, 1, 1, x]*(-4 - (16*I)*Pi - 8*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(308/3 + (20*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(-125 - ((80*I)/3)*Pi + (44*Log[mu2/s])/3) + 
    G[0, 1, 0, 1, x]*(((308*I)/3)*Pi - (8*I)*Pi*Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(-448/3 - (24*I)*Pi + 48*Log[mu2/s] - 20*zeta[2]) + 
    G[1, 1, 0, 1, x]*(((-56*I)/3)*Pi - 8*zeta[2]) + 
    G[0, 0, 0, 1, x]*(((-212*I)/3)*Pi + 12*zeta[2]) + 
    G[0, 0, 1, 1, x]*(34 + (94*I)*Pi + (-134/3 - (12*I)*Pi)*Log[mu2/s] + 
      6*Log[mu2/s]^2 + 22*zeta[2]) + G[1, 1, 1, x]*
     (2639/27 + ((218*I)/9)*Pi + (-524/9 - ((4*I)/3)*Pi)*Log[mu2/s] + 
      8*Log[mu2/s]^2 + 54*zeta[2]) + G[1, 0, 0, 1, x]*
     ((-4*I)*Pi - (8*I)*Pi*Log[mu2/s] + 64*zeta[2]) + 
    G[0, 1, 1, x]*(691/3 - (68*I)*Pi - 12*Log[mu2/s]^2 + 
      (-140 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(244/3 + (24*I)*Pi + 
        16*zeta[2]) - 20*zeta[3]) + G[0, 0, 1, x]*
     ((34*I)*Pi + (6*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-134*I)/3)*Pi - 
        24*zeta[2]) + (184/3 - (6*I)*Pi)*zeta[2] - 12*zeta[3]) + 
    G[1, 0, 1, x]*((-125*I)*Pi + (-4/3 + (8*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(((44*I)/3)*Pi + 8*zeta[2]) - 8*zeta[3]) + 
    (-562/3 - ((226*I)/3)*Pi)*zeta[3] - 4*zeta[3]^2 + 
    zeta[2]*(541/3 + ((272*I)/3)*Pi + (640/3 - (2*I)*Pi)*zeta[3]) + 
    ((-12*I)*Pi*G[0, 0, 1, x] + (133/3 + (12*I)*Pi)*G[0, 1, 1, x] + 
      (4*I)*Pi*G[1, 0, 1, x] - 12*G[0, 0, 1, 1, x] + 12*G[0, 1, 1, 1, x] + 
      4*G[1, 0, 1, 1, x] - 30*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-56 - (6*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, x]*(451/3 - ((58*I)/3)*Pi + (110/3 + (12*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 34*zeta[2]) + G[0, 1, x]*(((133*I)/3)*Pi - 
        12*zeta[2]) + G[1, x]*(((451*I)/3)*Pi - (6*I)*Pi*Log[mu2/s]^2 + 
        (-457/3 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*(((110*I)/3)*Pi + 
          24*zeta[2]) + 12*zeta[3]))/x + 
    G[0, 1, x]*(((691*I)/3)*Pi + Log[mu2/s]^2*((-12*I)*Pi - 6*zeta[2]) + 
      (-670/3 + ((166*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((244*I)/3)*Pi + 
        (278/3 - (4*I)*Pi)*zeta[2]) + (-296/3 - (8*I)*Pi)*zeta[3] - 
      31*zeta[4]) + G[1, 1, x]*(-246335/648 + ((1162*I)/27)*Pi + 
      (122/9 + (4*I)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(-1477/27 - ((280*I)/9)*Pi - 57*zeta[2]) + 
      (1595/9 - ((89*I)/3)*Pi)*zeta[2] + (25 + (8*I)*Pi)*zeta[3] - 
      22*zeta[4]) + Log[mu2/s]^2*((-6*I)*Pi - 12*zeta[2] + (6*I)*Pi*zeta[3] - 
      (33*zeta[4])/2) + (607/6 - ((281*I)/6)*Pi)*zeta[4] + 
    x^2*((-18*I)*Pi*G[0, 0, 1, x] + (18*I)*Pi*G[0, 1, 1, x] + 
      (18*I)*Pi*G[1, 0, 1, x] - (18*I)*Pi*G[1, 1, 1, x] - 
      18*G[0, 0, 1, 1, x] + 18*G[0, 1, 1, 1, x] + 18*G[1, 0, 1, 1, x] - 
      18*G[1, 1, 1, 1, x] - 18*G[0, 1, x]*zeta[2] + 18*G[1, 1, x]*zeta[2] + 
      (18*I)*Pi*zeta[3] + (99*zeta[4])/2) + 
    Log[mu2/s]*(-1/3 + ((110*I)/3)*Pi + zeta[2]*(292/3 - (8*I)*Pi - 
        24*zeta[3]) - ((134*I)/3)*Pi*zeta[3] + (737/6 - (11*I)*Pi)*zeta[4]) + 
    G[1, x]*(183 - ((222575*I)/648)*Pi - ((4*I)/3)*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(-6 + ((122*I)/9)*Pi + 20*zeta[2]) + 
      (349/3 + ((31*I)/3)*Pi)*zeta[3] + zeta[2]*(-871/27 - ((730*I)/9)*Pi + 
        48*zeta[3]) + (289/3 + (34*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(110/3 - ((1801*I)/27)*Pi + (-1004/9 + (11*I)*Pi)*zeta[2] + 
        (4 - (8*I)*Pi)*zeta[3] + 22*zeta[4]) - 20*zeta[5]) + 
    x*(1395037/34992 + ((492397*I)/11664)*Pi - ((8*I)/3)*Pi*
       G[0, 0, 0, 1, x] + (20 + ((16*I)/3)*Pi)*G[0, 0, 1, 1, x] + 
      ((28*I)/3)*Pi*G[0, 1, 0, 1, x] + ((8*I)/3)*Pi*G[1, 0, 0, 1, x] - 
      ((28*I)/3)*Pi*G[1, 1, 0, 1, x] - (8*G[0, 0, 0, 1, 1, x])/3 + 
      (16*G[0, 0, 1, 1, 1, x])/3 + (28*G[0, 1, 0, 1, 1, x])/3 + 
      (32*G[0, 1, 1, 1, 1, x])/3 + (8*G[1, 0, 0, 1, 1, x])/3 - 
      8*G[1, 0, 1, 1, 1, x] - (28*G[1, 1, 0, 1, 1, x])/3 - 
      8*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(80/9 - (32*Log[mu2/s])/3) + 
      G[1, 0, 1, 1, x]*(-20 - ((32*I)/3)*Pi - (8*Log[mu2/s])/3) + 
      (-91/36 - ((5*I)/6)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/2 + 
      G[1, 1, 1, 1, x]*(-80/9 + ((16*I)/3)*Pi + (40*Log[mu2/s])/3) + 
      G[1, 1, 1, x]*(616/27 + ((26*I)/3)*Pi + (158/9 + ((28*I)/3)*Pi)*
         Log[mu2/s] - 2*Log[mu2/s]^2 - 34*zeta[2]) + 
      G[0, 0, 1, x]*((20*I)*Pi - 8*zeta[2]) + Log[mu2/s]^3*
       (67/27 - ((127*I)/27)*Pi + (37*zeta[2])/6) + 
      G[0, 1, 1, x]*(-616/27 - ((26*I)/3)*Pi + (-158/9 - ((20*I)/3)*Pi)*
         Log[mu2/s] + 2*Log[mu2/s]^2 + (38*zeta[2])/3) + 
      G[1, 0, 1, x]*((-20*I)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + (88*zeta[2])/3) + 
      G[0, 1, x]*(((-616*I)/27)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-158*I)/9)*Pi - (8*zeta[2])/3) + (608/9 + ((2*I)/3)*Pi)*
         zeta[2] - 20*zeta[3]) + (-9562/81 + (I/6)*Pi)*zeta[3] + 
      zeta[2]*(-458851/3888 - ((4621*I)/162)*Pi + (31*zeta[3])/18) + 
      Log[mu2/s]^2*(18265/432 + ((73*I)/27)*Pi + (203/18 + ((29*I)/6)*Pi)*
         zeta[2] + (7*zeta[3])/2) + G[1, 1, x]*(((392*I)/27)*Pi + 
        (-80/9 - (10*I)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + 
        (-128/9 + ((46*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (-224/27 - ((2*I)/9)*Pi + (152*zeta[2])/3) + 20*zeta[3]) + 
      Log[mu2/s]*(368539/3888 + ((27553*I)/648)*Pi + 
        (-3251/54 - ((52*I)/9)*Pi)*zeta[2] + (-127/6 - (I/3)*Pi)*zeta[3] - 
        6*zeta[4]) + (-109/8 - ((22*I)/3)*Pi)*zeta[4] + 
      G[1, x]*(-153305/2916 - ((13621*I)/324)*Pi + (146/27 + (4*I)*Pi)*
         Log[mu2/s]^3 + (5*Log[mu2/s]^4)/3 + Log[mu2/s]^2*
         (-128/27 + ((22*I)/3)*Pi - (71*zeta[2])/3) + (6946/81 - I*Pi)*
         zeta[2] + Log[mu2/s]*(-13621/324 - ((160*I)/9)*Pi + 
          (-113/9 - ((38*I)/3)*Pi)*zeta[2] - 10*zeta[3]) + 
        (632/9 - ((22*I)/3)*Pi)*zeta[3] + 35*zeta[4]) - (128*zeta[5])/9) + 
    (-190 + (40*I)*Pi)*zeta[5] + ((24*I)*Pi*G[0, 0, 0, 0, 1, x] + 
      (-244/3 - (24*I)*Pi)*G[0, 0, 0, 1, 1, x] - 
      (8*I)*Pi*G[0, 0, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, 0, 1, x] + 
      (32*I)*Pi*G[0, 1, 1, 0, 1, x] + (16*I)*Pi*G[1, 1, 0, 0, 1, x] + 
      24*G[0, 0, 0, 0, 1, 1, x] - 24*G[0, 0, 0, 1, 1, 1, x] - 
      8*G[0, 0, 1, 0, 1, 1, x] + 72*G[0, 0, 1, 1, 1, 1, x] - 
      16*G[0, 1, 0, 0, 1, 1, x] + 56*G[0, 1, 0, 1, 1, 1, x] + 
      32*G[0, 1, 1, 0, 1, 1, x] - 16*G[1, 0, 0, 1, 1, 1, x] + 
      16*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, 1, x]*
       (568/3 + (24*I)*Pi - 48*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-40 - (32*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (478/3 + (40*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 1, x]*
       (((478*I)/3)*Pi - (16*I)*Pi*Log[mu2/s]) - 40*G[0, 1, 1, 1, x]*
       zeta[2] - 16*G[1, 1, 0, 1, x]*zeta[2] + G[0, 0, 0, 1, x]*
       (((-244*I)/3)*Pi + 24*zeta[2]) + G[0, 0, 1, 1, x]*
       (-590/3 + (116*I)*Pi + (-220/3 - (24*I)*Pi)*Log[mu2/s] + 
        12*Log[mu2/s]^2 + 44*zeta[2]) + G[1, 0, 0, 1, x]*
       ((-40*I)*Pi - (16*I)*Pi*Log[mu2/s] + 128*zeta[2]) + 
      G[0, 1, 1, x]*((-156 + (24*I)*Pi)*zeta[2] + 32*Log[mu2/s]*zeta[2] - 
        40*zeta[3]) + G[0, 0, 1, x]*(((-590*I)/3)*Pi + 
        (12*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-220*I)/3)*Pi - 48*zeta[2]) + 
        (428/3 - (12*I)*Pi)*zeta[2] - 24*zeta[3]) + 
      G[1, 0, 1, x]*((40 + (16*I)*Pi)*zeta[2] + 16*Log[mu2/s]*zeta[2] - 
        16*zeta[3]) - ((590*I)/3)*Pi*zeta[3] + (1136/3 - (4*I)*Pi)*zeta[2]*
       zeta[3] - 8*zeta[3]^2 + G[0, 1, x]*((590/3 + ((230*I)/3)*Pi)*zeta[2] + 
        (220/3 - (8*I)*Pi)*Log[mu2/s]*zeta[2] - 12*Log[mu2/s]^2*zeta[2] + 
        (-622/3 - (16*I)*Pi)*zeta[3] - 62*zeta[4]) + 
      G[1, 1, x]*((16*I)*Pi*zeta[3] - 44*zeta[4]) + 
      Log[mu2/s]^2*((12*I)*Pi*zeta[3] - 33*zeta[4]) + 
      (3245/6 - ((529*I)/6)*Pi)*zeta[4] + Log[mu2/s]*
       (((-220*I)/3)*Pi*zeta[3] - 48*zeta[2]*zeta[3] + (605/3 - (22*I)*Pi)*
         zeta[4]) + G[1, x]*((-40*I)*Pi*zeta[3] + 96*zeta[2]*zeta[3] + 
        (110 + (68*I)*Pi)*zeta[4] + Log[mu2/s]*((-16*I)*Pi*zeta[3] + 
          44*zeta[4]) - 40*zeta[5]) + (-315 + (80*I)*Pi)*zeta[5] - 
      (15*zeta[6])/4)/(1 - x)^2 - (15*zeta[6])/8 + 
    (37/18 - (36*I)*Pi*G[0, 0, 0, 0, 1, x] + (152 + (36*I)*Pi)*
       G[0, 0, 0, 1, 1, x] + (12*I)*Pi*G[0, 0, 1, 0, 1, x] + 
      (24*I)*Pi*G[0, 1, 0, 0, 1, x] - (48*I)*Pi*G[0, 1, 1, 0, 1, x] + 
      72*G[0, 1, 1, 1, 1, x] + 56*G[1, 0, 1, 1, 1, x] - 
      (24*I)*Pi*G[1, 1, 0, 0, 1, x] + 32*G[1, 1, 0, 1, 1, x] - 
      36*G[0, 0, 0, 0, 1, 1, x] + 36*G[0, 0, 0, 1, 1, 1, x] + 
      12*G[0, 0, 1, 0, 1, 1, x] - 108*G[0, 0, 1, 1, 1, 1, x] + 
      24*G[0, 1, 0, 0, 1, 1, x] - 84*G[0, 1, 0, 1, 1, 1, x] - 
      48*G[0, 1, 1, 0, 1, 1, x] + 24*G[1, 0, 0, 1, 1, 1, x] - 
      24*G[1, 1, 0, 0, 1, 1, x] + G[1, 0, 1, 1, x]*(382/3 + (40*I)*Pi - 
        16*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(40 + (48*I)*Pi + 
        24*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-262 - (60*I)*Pi + 
        24*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-328 - (36*I)*Pi + 
        72*Log[mu2/s]) + G[0, 1, 0, 1, x]*((-262*I)*Pi + 
        (24*I)*Pi*Log[mu2/s]) + G[1, 0, 0, 1, x]*((40*I)*Pi + 
        (24*I)*Pi*Log[mu2/s] - 192*zeta[2]) + G[0, 0, 1, 1, x]*
       (572/3 - (210*I)*Pi + (118 + (36*I)*Pi)*Log[mu2/s] - 18*Log[mu2/s]^2 - 
        66*zeta[2]) + G[0, 0, 0, 1, x]*((152*I)*Pi - 36*zeta[2]) - 
      40*G[1, 1, 1, x]*zeta[2] + G[1, 1, 0, 1, x]*((32*I)*Pi + 24*zeta[2]) + 
      G[0, 1, 1, 1, x]*(352/3 + (24*I)*Pi - 48*Log[mu2/s] + 60*zeta[2]) + 
      (598/3 + (272*I)*Pi)*zeta[3] + 12*zeta[3]^2 + 
      G[1, 0, 1, x]*(((382*I)/3)*Pi + Log[mu2/s]*((-16*I)*Pi - 24*zeta[2]) + 
        (-56 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
      G[0, 0, 1, x]*(((572*I)/3)*Pi - (18*I)*Pi*Log[mu2/s]^2 + 
        (-204 + (18*I)*Pi)*zeta[2] + Log[mu2/s]*((118*I)*Pi + 72*zeta[2]) + 
        36*zeta[3]) + G[0, 1, 1, x]*(-348 + (44*I)*Pi + 12*Log[mu2/s]^2 + 
        Log[mu2/s]*(-220/3 - (24*I)*Pi - 48*zeta[2]) + 
        (296 - (36*I)*Pi)*zeta[2] + 60*zeta[3]) + 
      zeta[2]*(-1034/3 - ((254*I)/3)*Pi + (-592 + (6*I)*Pi)*zeta[3]) + 
      (-642 + (135*I)*Pi)*zeta[4] + Log[mu2/s]^2*(12*zeta[2] - 
        (18*I)*Pi*zeta[3] + (99*zeta[4])/2) + 
      G[1, 1, x]*((-116 + (24*I)*Pi)*zeta[2] + 32*Log[mu2/s]*zeta[2] + 
        (-40 - (24*I)*Pi)*zeta[3] + 66*zeta[4]) + 
      G[0, 1, x]*((-348*I)*Pi + (44/3 - (132*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((12*I)*Pi + 18*zeta[2]) + Log[mu2/s]*
         (((-220*I)/3)*Pi + (-166 + (12*I)*Pi)*zeta[2]) + 
        (306 + (24*I)*Pi)*zeta[3] + 93*zeta[4]) + 
      Log[mu2/s]*(1/3 + (118*I)*Pi*zeta[3] + zeta[2]*(-220/3 + (8*I)*Pi + 
          72*zeta[3]) + (-649/2 + (33*I)*Pi)*zeta[4]) + 
      (505 - (120*I)*Pi)*zeta[5] + G[1, x]*(-1/3 - 12*Log[mu2/s]^2*zeta[2] + 
        zeta[2]*(1010/3 + ((206*I)/3)*Pi - 144*zeta[3]) + 
        (-550/3 + (40*I)*Pi)*zeta[3] + Log[mu2/s]*
         ((172/3 - (8*I)*Pi)*zeta[2] + (24*I)*Pi*zeta[3] - 66*zeta[4]) + 
        (-216 - (102*I)*Pi)*zeta[4] + 60*zeta[5]) + (45*zeta[6])/8)/
     (1 - x)) + Nc^3*(269/36 - ((902*I)/3)*Pi - 
    (48*I)*Pi*G[0, 0, 0, 0, 1, x] + (586/3 + (48*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
    (16*I)*Pi*G[0, 0, 1, 0, 1, x] + (32*I)*Pi*G[0, 1, 0, 0, 1, x] - 
    (72*I)*Pi*G[0, 1, 1, 0, 1, x] + 182*G[0, 1, 1, 1, 1, x] - 
    (3*I)*Pi*G[1, 0, 1, 0, 1, x] - (32*I)*Pi*G[1, 1, 0, 0, 1, x] - 
    (7*I)*Pi*G[1, 1, 1, 0, 1, x] - 48*G[0, 0, 0, 0, 1, 1, x] + 
    48*G[0, 0, 0, 1, 1, 1, x] + 16*G[0, 0, 1, 0, 1, 1, x] - 
    112*G[0, 0, 1, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 1, 1, x] - 
    96*G[0, 1, 0, 1, 1, 1, x] - 72*G[0, 1, 1, 0, 1, 1, x] + 
    32*G[1, 0, 0, 1, 1, 1, x] - 3*G[1, 0, 1, 0, 1, 1, x] - 
    9*G[1, 0, 1, 1, 1, 1, x] - 32*G[1, 1, 0, 0, 1, 1, x] - 
    10*G[1, 1, 0, 1, 1, 1, x] - 7*G[1, 1, 1, 0, 1, 1, x] - 
    31*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x]*
     (175/3 - (6*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (90 - (3*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (-261 - (64*I)*Pi + 32*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (44/3 + (64*I)*Pi + 32*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
     (-44 + (19*I)*Pi + 50*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (-366 - (16*I)*Pi + 96*Log[mu2/s]) + G[1, 0, 0, 1, x]*
     (((44*I)/3)*Pi + (32*I)*Pi*Log[mu2/s] - 256*zeta[2]) + 
    G[0, 0, 1, 1, x]*(-190/3 - ((818*I)/3)*Pi + (280/3 + (48*I)*Pi)*
       Log[mu2/s] - 24*Log[mu2/s]^2 - 152*zeta[2]) + 
    G[0, 0, 0, 1, x]*(((586*I)/3)*Pi - 48*zeta[2]) + 
    G[0, 1, 0, 1, x]*((-261*I)*Pi + (32*I)*Pi*Log[mu2/s] - 32*zeta[2]) + 
    G[1, 1, 1, 1, x]*(-2143/12 + ((263*I)/6)*Pi + (527/6 - (13*I)*Pi)*
       Log[mu2/s] - (63*Log[mu2/s]^2)/2 - (35*zeta[2])/2) + 
    G[1, 0, 1, 1, x]*(2062/9 + ((263*I)/6)*Pi + (-277/6 + (3*I)*Pi)*
       Log[mu2/s] - (3*Log[mu2/s]^2)/2 + zeta[2]/2) + 
    G[1, 1, 0, 1, x]*(((175*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
    G[0, 1, 1, 1, x]*(324 + (26*I)*Pi - 156*Log[mu2/s] + 80*zeta[2]) + 
    ((30*I)*Pi*G[0, 0, 1, x] + (-230/3 - (30*I)*Pi)*G[0, 1, 1, x] - 
      (10*I)*Pi*G[1, 0, 1, x] + 30*G[0, 0, 1, 1, x] - 30*G[0, 1, 1, 1, x] - 
      10*G[1, 0, 1, 1, x] + 70*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(266/3 + (10*I)*Pi - 60*Log[mu2/s]) + 
      G[0, 1, x]*(((-230*I)/3)*Pi + 30*zeta[2]) + 
      G[1, 1, x]*(-254 + ((91*I)/3)*Pi + (-175/3 - (30*I)*Pi)*Log[mu2/s] + 
        15*Log[mu2/s]^2 + 95*zeta[2]) + G[1, x]*((-254*I)*Pi + 
        (15*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-175*I)/3)*Pi - 60*zeta[2]) + 
        (748/3 - (15*I)*Pi)*zeta[2] - 30*zeta[3]))/x + 
    (862/3 + ((406*I)/3)*Pi)*zeta[3] + 12*zeta[3]^2 + 
    G[1, 1, 1, x]*(-17005/108 - ((2219*I)/36)*Pi + (-35 - ((9*I)/2)*Pi)*
       Log[mu2/s]^2 + 9*Log[mu2/s]^3 + (-692/3 + ((37*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(2105/18 + ((107*I)/6)*Pi + 75*zeta[2]) + 27*zeta[3]) + 
    G[1, 0, 1, x]*(((2062*I)/9)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-277*I)/6)*Pi - 26*zeta[2]) + (247/3 - ((57*I)/2)*Pi)*
       zeta[2] + 41*zeta[3]) + G[0, 0, 1, x]*(((-190*I)/3)*Pi - 
      (24*I)*Pi*Log[mu2/s]^2 + (-70/3 + (24*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(((280*I)/3)*Pi + 96*zeta[2]) + 48*zeta[3]) + 
    G[0, 1, 1, x]*(-1274/3 + ((517*I)/3)*Pi + 39*Log[mu2/s]^2 + 
      Log[mu2/s]*(-455/3 - (78*I)*Pi - 64*zeta[2]) + 
      (1447/3 - (56*I)*Pi)*zeta[2] + 88*zeta[3]) + 
    zeta[2]*(-6661/24 - (149*I)*Pi + (-1322/3 + (16*I)*Pi)*zeta[3]) + 
    x^2*((27*I)*Pi*G[0, 0, 1, x] - (27*I)*Pi*G[0, 1, 1, x] - 
      (27*I)*Pi*G[1, 0, 1, x] + (27*I)*Pi*G[1, 1, 1, x] + 
      27*G[0, 0, 1, 1, x] - 27*G[0, 1, 1, 1, x] - 27*G[1, 0, 1, 1, x] + 
      27*G[1, 1, 1, 1, x] + 27*G[0, 1, x]*zeta[2] - 27*G[1, 1, x]*zeta[2] - 
      (27*I)*Pi*zeta[3] - (297*zeta[4])/4) + (-1303/6 + ((699*I)/4)*Pi)*
     zeta[4] + Log[mu2/s]^2*(-3/8 + (15*I)*Pi + 30*zeta[2] - 
      (24*I)*Pi*zeta[3] + 66*zeta[4]) + 
    G[1, 1, x]*(1668751/2592 - ((3763*I)/54)*Pi + (61/12 + ((9*I)/2)*Pi)*
       Log[mu2/s]^3 - (9*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
       (-895/36 - ((79*I)/4)*Pi - (165*zeta[2])/4) + 
      (-23345/72 + ((1223*I)/12)*Pi)*zeta[2] + 
      Log[mu2/s]*(9479/108 + ((605*I)/9)*Pi + (777/4 - ((23*I)/2)*Pi)*
         zeta[2] - 21*zeta[3]) + (-62 - (37*I)*Pi)*zeta[3] + 
      (1259*zeta[4])/16) + G[0, 1, x]*(((-1274*I)/3)*Pi + 
      (976/3 - (132*I)*Pi)*zeta[2] + Log[mu2/s]^2*((39*I)*Pi + 24*zeta[2]) + 
      Log[mu2/s]*(((-455*I)/3)*Pi + (-748/3 + (16*I)*Pi)*zeta[2]) + 
      (665*zeta[3])/3 + 124*zeta[4]) + Log[mu2/s]*(35/24 - ((703*I)/12)*Pi + 
      ((280*I)/3)*Pi*zeta[3] + zeta[2]*(-530/3 + (20*I)*Pi + 96*zeta[3]) + 
      (-770/3 + (44*I)*Pi)*zeta[4]) + (2735/6 - (220*I)*Pi)*zeta[5] + 
    G[1, x]*(-2417/8 + ((1518847*I)/2592)*Pi - ((9*I)/8)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((61*I)/12)*Pi + 9*zeta[2]) + 
      zeta[2]*(1637/27 + ((9155*I)/72)*Pi - (351*zeta[3])/2) + 
      (-494/3 + ((121*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
       (15 - ((895*I)/36)*Pi + (-121/2 + ((9*I)/4)*Pi)*zeta[2] + 
        (9*zeta[3])/2) + Log[mu2/s]*(-347/6 + ((12719*I)/108)*Pi + 
        (1585/9 - ((137*I)/4)*Pi)*zeta[2] + (-35/2 + (26*I)*Pi)*zeta[3] - 
        (161*zeta[4])/2) + (-3361/12 - ((2317*I)/16)*Pi)*zeta[4] + 
      (235*zeta[5])/2) + (-269/36 + (108*I)*Pi*G[0, 0, 0, 0, 1, x] + 
      (-324 - (108*I)*Pi)*G[0, 0, 0, 1, 1, x] - 
      (36*I)*Pi*G[0, 0, 1, 0, 1, x] - (72*I)*Pi*G[0, 1, 0, 0, 1, x] + 
      (162*I)*Pi*G[0, 1, 1, 0, 1, x] - 140*G[0, 1, 1, 1, 1, x] - 
      120*G[1, 0, 1, 1, 1, x] + (72*I)*Pi*G[1, 1, 0, 0, 1, x] - 
      90*G[1, 1, 0, 1, 1, x] + 108*G[0, 0, 0, 0, 1, 1, x] - 
      108*G[0, 0, 0, 1, 1, 1, x] - 36*G[0, 0, 1, 0, 1, 1, x] + 
      252*G[0, 0, 1, 1, 1, 1, x] - 72*G[0, 1, 0, 0, 1, 1, x] + 
      216*G[0, 1, 0, 1, 1, 1, x] + 162*G[0, 1, 1, 0, 1, 1, x] - 
      72*G[1, 0, 0, 1, 1, 1, x] + 72*G[1, 1, 0, 0, 1, 1, x] + 
      G[0, 0, 1, 1, 1, x]*(712 + (36*I)*Pi - 216*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-112 - (144*I)*Pi - 72*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(541 + (144*I)*Pi - 72*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-196 - (80*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-204 - (20*I)*Pi + 120*Log[mu2/s] - 180*zeta[2]) + 
      G[1, 1, 0, 1, x]*((-90*I)*Pi - 72*zeta[2]) + 100*G[1, 1, 1, x]*
       zeta[2] + G[0, 1, 0, 1, x]*((541*I)*Pi - (72*I)*Pi*Log[mu2/s] + 
        72*zeta[2]) + G[0, 0, 0, 1, x]*((-324*I)*Pi + 108*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-328 + (502*I)*Pi + (-210 - (108*I)*Pi)*Log[mu2/s] + 
        54*Log[mu2/s]^2 + 342*zeta[2]) + G[1, 0, 0, 1, x]*
       ((-112*I)*Pi - (72*I)*Pi*Log[mu2/s] + 576*zeta[2]) + 
      G[0, 1, 1, x]*(1666/3 - ((262*I)/3)*Pi - 30*Log[mu2/s]^2 + 
        (-704 + (126*I)*Pi)*zeta[2] + Log[mu2/s]*(350/3 + (60*I)*Pi + 
          144*zeta[2]) - 198*zeta[3]) + G[0, 0, 1, x]*
       ((-328*I)*Pi + (54*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
         ((-210*I)*Pi - 216*zeta[2]) + (160 - (54*I)*Pi)*zeta[2] - 
        108*zeta[3]) + G[1, 0, 1, x]*((-196*I)*Pi + (112 + (72*I)*Pi)*
         zeta[2] + Log[mu2/s]*((40*I)*Pi + 72*zeta[2]) - 72*zeta[3]) + 
      (-952/3 - ((1304*I)/3)*Pi)*zeta[3] - 27*zeta[3]^2 + 
      zeta[2]*(4455/8 + (134*I)*Pi + (1038 - (36*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((1666*I)/3)*Pi + Log[mu2/s]^2*((-30*I)*Pi - 54*zeta[2]) + 
        (36 + (247*I)*Pi)*zeta[2] + Log[mu2/s]*(((350*I)/3)*Pi + 
          (330 - (36*I)*Pi)*zeta[2]) - 587*zeta[3] - 279*zeta[4]) + 
      G[1, 1, x]*(1/4 + (536/3 - (70*I)*Pi)*zeta[2] - 80*Log[mu2/s]*zeta[2] + 
        (110 + (72*I)*Pi)*zeta[3] - 198*zeta[4]) + 
      Log[mu2/s]^2*(3/8 - 30*zeta[2] + (54*I)*Pi*zeta[3] - (297*zeta[4])/2) + 
      (3121/3 - ((1651*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
       (-35/24 + (I/4)*Pi + zeta[2]*(350/3 - (20*I)*Pi - 216*zeta[3]) - 
        (210*I)*Pi*zeta[3] + (1155/2 - (99*I)*Pi)*zeta[4]) + 
      G[1, x]*(35/24 - (I/4)*Pi + 30*Log[mu2/s]^2*zeta[2] + 
        (832/3 - (152*I)*Pi)*zeta[3] + zeta[2]*(-538 - (94*I)*Pi + 
          432*zeta[3]) + (573 + (306*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(-1/2 + (-230/3 + (20*I)*Pi)*zeta[2] - (72*I)*Pi*zeta[3] + 
          198*zeta[4]) - 180*zeta[5]) + (-1915/2 + (495*I)*Pi)*zeta[5] - 
      (1275*zeta[6])/8)/(1 - x) + 
    x*(-18660895/69984 - ((5836595*I)/46656)*Pi + 
      ((22*I)/3)*Pi*G[0, 0, 0, 1, x] + (-28 - ((44*I)/3)*Pi)*
       G[0, 0, 1, 1, x] - ((22*I)/3)*Pi*G[1, 0, 0, 1, x] + 
      (22*G[0, 0, 0, 1, 1, x])/3 - (44*G[0, 0, 1, 1, 1, x])/3 + 
      (-110/3 - (4*I)*Pi)*G[0, 1, 0, 1, 1, x] - 
      (4*I)*Pi*G[0, 1, 1, 0, 1, x] - (22*G[1, 0, 0, 1, 1, x])/3 + 
      (110/3 + (4*I)*Pi)*G[1, 1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, 1, x] - 
      4*G[0, 1, 0, 1, 1, 1, x] - 4*G[0, 1, 1, 0, 1, 1, x] - 
      16*G[0, 1, 1, 1, 1, 1, x] + 4*G[1, 1, 0, 1, 1, 1, x] + 
      4*G[1, 1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, 1, x]*(44 - (4*I)*Pi - 20*Log[mu2/s]) + 
      (17/16 - ((9*I)/8)*Pi)*Log[mu2/s]^5 - (9*Log[mu2/s]^6)/16 + 
      G[1, 0, 1, 1, 1, x]*(88/3 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-176/3 + 16*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-853/18 - (3*I)*Pi + (167/3 + (10*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 31*zeta[2]) + G[1, 0, 1, 1, x]*
       (28 + (44*I)*Pi + (44/3 + (4*I)*Pi)*Log[mu2/s] - 24*zeta[2]) + 
      G[1, 1, 0, 1, x]*(((110*I)/3)*Pi - 8*zeta[2]) + 
      Log[mu2/s]^4*(2189/144 + ((31*I)/48)*Pi + (81*zeta[2])/16) + 
      G[0, 1, 0, 1, x]*(((-110*I)/3)*Pi + 8*zeta[2]) + 
      G[0, 0, 1, x]*((-28*I)*Pi + 22*zeta[2]) + G[1, 1, 1, 1, x]*
       (853/18 - ((79*I)/3)*Pi + (-211/3 - (14*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 55*zeta[2]) + G[1, 0, 1, x]*
       ((28*I)*Pi + Log[mu2/s]*(((44*I)/3)*Pi - 8*zeta[2]) + 
        (-418/3 - (8*I)*Pi)*zeta[2]) + Log[mu2/s]^3*
       (3373/108 + ((1369*I)/54)*Pi + (-355/24 + ((7*I)/4)*Pi)*zeta[2] - 
        (27*zeta[3])/2) + G[1, 1, 1, x]*(-2237/27 + ((83*I)/18)*Pi + 
        (11 + (27*I)*Pi)*Log[mu2/s]^2 + 8*Log[mu2/s]^3 + 
        Log[mu2/s]*(-385/9 - ((145*I)/3)*Pi - 132*zeta[2]) + 
        (551/3 - (29*I)*Pi)*zeta[2] - 12*zeta[3]) + 
      (53147/108 + ((1843*I)/54)*Pi)*zeta[3] - 30*zeta[3]^2 + 
      G[0, 1, 1, x]*(2237/27 - ((83*I)/18)*Pi + (-11 - (3*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(385/9 + ((101*I)/3)*Pi - 4*zeta[2]) + 
        (-199/3 - (11*I)*Pi)*zeta[2] + 12*zeta[3]) + 
      zeta[2]*(3285823/15552 + ((51917*I)/1296)*Pi + 
        (-1201/18 + ((71*I)/6)*Pi)*zeta[3]) + 
      G[1, 1, x]*((-23*I)*Pi + (26/3 - (16*I)*Pi)*Log[mu2/s]^3 - 
        6*Log[mu2/s]^4 + (-1363/9 - ((163*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(428/9 + (37*I)*Pi + 80*zeta[2]) + 
        Log[mu2/s]*(1616/27 + ((157*I)/3)*Pi + (-530/3 + (24*I)*Pi)*zeta[2] - 
          8*zeta[3]) + (-88 - (12*I)*Pi)*zeta[3] - 45*zeta[4]) + 
      Log[mu2/s]^2*(-92513/1728 + ((1180*I)/27)*Pi + 
        (-13715/144 - ((485*I)/24)*Pi)*zeta[2] + (-2 - ((33*I)/2)*Pi)*
         zeta[3] - (543*zeta[4])/32) + (20435/216 + ((1547*I)/96)*Pi)*
       zeta[4] + G[0, 1, x]*(((2237*I)/27)*Pi + (-1205/9 + ((7*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*((-11*I)*Pi + 6*zeta[2]) + 
        Log[mu2/s]*(((385*I)/9)*Pi + (62/3 + (4*I)*Pi)*zeta[2]) + 
        (88 + (4*I)*Pi)*zeta[3] + 15*zeta[4]) + 
      Log[mu2/s]*(-4415729/15552 - ((137657*I)/2592)*Pi + 
        (1544/9 + ((4*I)/3)*Pi)*zeta[3] + zeta[2]*(37/16 - ((413*I)/24)*Pi + 
          (85*zeta[3])/2) + (1329/32 - ((141*I)/16)*Pi)*zeta[4] - 
        84*zeta[5]) + (728/9 - (48*I)*Pi)*zeta[5] + 
      G[1, x]*(231581/1458 + ((69941*I)/1296)*Pi + (-14/3 + ((21*I)/4)*Pi)*
         Log[mu2/s]^4 + (9*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
         (-3829/108 - (10*I)*Pi - (51*zeta[2])/2) + 
        zeta[2]*(-2171/162 + ((935*I)/18)*Pi - (167*zeta[3])/3) + 
        (-6502/27 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-5399/108 - ((2117*I)/36)*Pi + (197/3 - ((17*I)/2)*Pi)*zeta[2] + 
          21*zeta[3]) + (-192 + ((141*I)/8)*Pi)*zeta[4] + 
        Log[mu2/s]*(69941/1296 - ((2167*I)/54)*Pi + 
          (3457/18 + ((146*I)/3)*Pi)*zeta[2] + (17 + (30*I)*Pi)*zeta[3] + 
          (261*zeta[4])/8) + 16*zeta[5]) - (8575*zeta[6])/1152) + 
    (425*zeta[6])/6 + ((-60*I)*Pi*G[0, 0, 0, 0, 1, x] + 
      (440/3 + (60*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
      (20*I)*Pi*G[0, 0, 1, 0, 1, x] + (40*I)*Pi*G[0, 1, 0, 0, 1, x] - 
      (90*I)*Pi*G[0, 1, 1, 0, 1, x] - (40*I)*Pi*G[1, 1, 0, 0, 1, x] - 
      60*G[0, 0, 0, 0, 1, 1, x] + 60*G[0, 0, 0, 1, 1, 1, x] + 
      20*G[0, 0, 1, 0, 1, 1, x] - 140*G[0, 0, 1, 1, 1, 1, x] + 
      40*G[0, 1, 0, 0, 1, 1, x] - 120*G[0, 1, 0, 1, 1, 1, x] - 
      90*G[0, 1, 1, 0, 1, 1, x] + 40*G[1, 0, 0, 1, 1, 1, x] - 
      40*G[1, 1, 0, 0, 1, 1, x] + G[0, 1, 0, 1, 1, x]*
       (-286 - (80*I)*Pi + 40*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (100 + (80*I)*Pi + 40*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-364 - (20*I)*Pi + 120*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       ((100*I)*Pi + (40*I)*Pi*Log[mu2/s] - 320*zeta[2]) + 
      G[0, 0, 1, 1, x]*(898/3 - ((742*I)/3)*Pi + (350/3 + (60*I)*Pi)*
         Log[mu2/s] - 30*Log[mu2/s]^2 - 190*zeta[2]) + 
      G[0, 0, 0, 1, x]*(((440*I)/3)*Pi - 60*zeta[2]) + 
      G[0, 1, 0, 1, x]*((-286*I)*Pi + (40*I)*Pi*Log[mu2/s] - 40*zeta[2]) + 
      100*G[0, 1, 1, 1, x]*zeta[2] + 40*G[1, 1, 0, 1, x]*zeta[2] + 
      ((898*I)/3)*Pi*zeta[3] + (-1792/3 + (20*I)*Pi)*zeta[2]*zeta[3] + 
      15*zeta[3]^2 + G[1, 0, 1, x]*((-100 - (40*I)*Pi)*zeta[2] - 
        40*Log[mu2/s]*zeta[2] + 40*zeta[3]) + G[0, 0, 1, x]*
       (((898*I)/3)*Pi - (30*I)*Pi*Log[mu2/s]^2 + (-356/3 + (30*I)*Pi)*
         zeta[2] + Log[mu2/s]*(((350*I)/3)*Pi + 120*zeta[2]) + 60*zeta[3]) + 
      G[0, 1, 1, x]*((836/3 - (70*I)*Pi)*zeta[2] - 80*Log[mu2/s]*zeta[2] + 
        110*zeta[3]) + (-4939/6 + (238*I)*Pi)*zeta[4] + 
      Log[mu2/s]^2*((-30*I)*Pi*zeta[3] + (165*zeta[4])/2) + 
      G[1, 1, x]*((-40*I)*Pi*zeta[3] + 110*zeta[4]) + 
      G[0, 1, x]*((-898/3 - (124*I)*Pi)*zeta[2] + (-350/3 + (20*I)*Pi)*
         Log[mu2/s]*zeta[2] + 30*Log[mu2/s]^2*zeta[2] + (1042*zeta[3])/3 + 
        155*zeta[4]) + Log[mu2/s]*(((350*I)/3)*Pi*zeta[3] + 
        120*zeta[2]*zeta[3] + (-1925/6 + (55*I)*Pi)*zeta[4]) + 
      (1505/3 - (275*I)*Pi)*zeta[5] + G[1, x]*((100*I)*Pi*zeta[3] - 
        240*zeta[2]*zeta[3] + Log[mu2/s]*((40*I)*Pi*zeta[3] - 110*zeta[4]) + 
        (-275 - (170*I)*Pi)*zeta[4] + 100*zeta[5]) + (2125*zeta[6])/24)/
     (1 - x)^2) + (323/36 + ((4979*I)/72)*Pi + (155/3 + (2*I)*Pi)*
     G[1, 0, 0, 1, 1, x] + 42*G[0, 0, 0, 0, 0, 0, x] - 
    20*G[0, 0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 0, 1, 0, x] - 
    26*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 0, 0, x] - 
    66*G[0, 0, 0, 1, 0, 1, x] - 66*G[0, 0, 0, 1, 1, 0, x] + 
    168*G[0, 0, 0, 1, 1, 1, x] + 36*G[0, 0, 1, 0, 0, 0, x] + 
    8*G[0, 0, 1, 0, 0, 1, x] + 8*G[0, 0, 1, 0, 1, 0, x] + 
    12*G[0, 0, 1, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 0, 0, x] + 
    46*G[0, 0, 1, 1, 0, 1, x] + 46*G[0, 0, 1, 1, 1, 0, x] - 
    128*G[0, 0, 1, 1, 1, 1, x] + 70*G[0, 1, 0, 0, 0, 0, x] + 
    24*G[0, 1, 0, 0, 0, 1, x] + 24*G[0, 1, 0, 0, 1, 0, x] - 
    61*G[0, 1, 0, 0, 1, 1, x] - 17*G[0, 1, 0, 1, 0, 0, x] + 
    6*G[0, 1, 0, 1, 0, 1, x] + 6*G[0, 1, 0, 1, 1, 0, x] - 
    2*G[0, 1, 0, 1, 1, 1, x] - 110*G[0, 1, 1, 0, 0, 0, x] + 
    38*G[0, 1, 1, 0, 0, 1, x] + 38*G[0, 1, 1, 0, 1, 0, x] - 
    12*G[0, 1, 1, 0, 1, 1, x] + 85*G[0, 1, 1, 1, 0, 0, x] - 
    84*G[0, 1, 1, 1, 0, 1, x] - 84*G[0, 1, 1, 1, 1, 0, x] + 
    108*G[0, 1, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 0, 0, x] - 
    2*G[1, 0, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 0, 1, 0, x] + 
    12*G[1, 0, 0, 0, 1, 1, x] + 6*G[1, 0, 0, 1, 0, 0, x] + 
    12*G[1, 0, 0, 1, 0, 1, x] + 12*G[1, 0, 0, 1, 1, 0, x] - 
    10*G[1, 0, 0, 1, 1, 1, x] - 30*G[1, 0, 1, 0, 0, 0, x] - 
    8*G[1, 0, 1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, 1, 0, x] + 
    37*G[1, 0, 1, 0, 1, 1, x] + 38*G[1, 0, 1, 1, 0, 0, x] - 
    18*G[1, 0, 1, 1, 0, 1, x] - 18*G[1, 0, 1, 1, 1, 0, x] - 
    23*G[1, 0, 1, 1, 1, 1, x] - 58*G[1, 1, 0, 0, 0, 0, x] - 
    32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] + 
    12*G[1, 1, 0, 0, 1, 1, x] - 28*G[1, 1, 0, 1, 0, 0, x] + 
    18*G[1, 1, 0, 1, 0, 1, x] + 18*G[1, 1, 0, 1, 1, 0, x] - 
    42*G[1, 1, 0, 1, 1, 1, x] - 52*G[1, 1, 1, 0, 0, 0, x] - 
    2*G[1, 1, 1, 0, 0, 1, x] - 2*G[1, 1, 1, 0, 1, 0, x] + 
    35*G[1, 1, 1, 0, 1, 1, x] - 76*G[1, 1, 1, 1, 0, 0, x] + 
    120*G[1, 1, 1, 1, 0, 1, x] + 120*G[1, 1, 1, 1, 1, 0, x] - 
    93*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 0, x]*
     (-74 - (8*I)*Pi - 52*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (-74 - (19*I)*Pi - 52*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-293/6 - (64*I)*Pi - 40*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (330 - (12*I)*Pi - 36*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (-52 - (8*I)*Pi - 30*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (361/3 - (71*I)*Pi - 30*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (-61/3 + (2*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (-61/3 + (8*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-67/3 - (84*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
     (-361/3 + (90*I)*Pi - 12*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (6 + (12*I)*Pi - 10*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (-133/3 - (17*I)*Pi - 6*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (-133/3 - (43*I)*Pi - 6*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (100 - (40*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (100 - (64*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (217/3 - (82*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (24 + (102*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (116/3 - (28*I)*Pi + 10*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (74 + (54*I)*Pi + 10*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (-95/3 + (32*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (-95/3 + (41*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (-58/3 + (26*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (-58/3 + (34*I)*Pi + 16*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (-126 - (66*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (28 + 20*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(28 + (10*I)*Pi + 
      20*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-203/6 + (24*I)*Pi + 
      20*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(-209/3 + (33*I)*Pi + 
      32*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(-209/3 + (58*I)*Pi + 
      32*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(-1 - (18*I)*Pi + 36*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(-220/3 + (77*I)*Pi + 50*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(-1219/12 - ((635*I)/6)*Pi + (83/2 + (5*I)*Pi)*
       Log[mu2/s] + (7*Log[mu2/s]^2)/2 - (645*zeta[2])/2) + 
    G[0, 1, 0, 0, x]*(-296/3 - ((67*I)/3)*Pi + (-2 + (6*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 - 136*zeta[2]) + G[0, 1, 0, 1, x]*
     (337/3 - ((391*I)/6)*Pi + (13 + (8*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
      109*zeta[2]) + G[1, 0, 0, 0, x]*(-10 - ((16*I)/3)*Pi + 
      (8 + (14*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 104*zeta[2]) + 
    G[1, 0, 0, 1, x]*(-395/6 + ((52*I)/3)*Pi + (-15 + (6*I)*Pi)*Log[mu2/s] - 
      5*Log[mu2/s]^2 - 95*zeta[2]) + G[0, 0, 1, 0, x]*
     (-382/3 + ((185*I)/3)*Pi + (8 + (10*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 
      76*zeta[2]) + G[1, 1, 1, 0, x]*(695/6 - (81*I)*Pi + 
      (-6 - (16*I)*Pi)*Log[mu2/s] - 40*zeta[2]) + 
    G[0, 0, 1, 1, x]*(5317/18 - (140*I)*Pi + (19/3 - (2*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 - 37*zeta[2]) + G[1, 0, 1, 0, x]*
     (-395/6 - (8*I)*Pi + (-15 + (12*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 
      5*zeta[2]) + G[0, 1, 1, 0, x]*(337/3 - (79*I)*Pi + 
      (13 + (14*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 13*zeta[2]) + 
    G[1, 1, 0, 1, x]*(695/6 - ((161*I)/6)*Pi + (-6 - (20*I)*Pi)*Log[mu2/s] + 
      100*zeta[2]) + G[0, 0, 0, 1, x]*(-382/3 - ((37*I)/3)*Pi + 
      (8 + (6*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 106*zeta[2]) + 
    G[0, 1, 1, 1, x]*(-225 + ((745*I)/3)*Pi + (-12 + (4*I)*Pi)*Log[mu2/s] + 
      4*Log[mu2/s]^2 + 124*zeta[2]) + G[1, 1, 0, 0, x]*
     (769/9 + (116*I)*Pi + (47/3 + (30*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
      127*zeta[2]) + G[1, 0, 1, 1, x]*(133/9 + ((497*I)/6)*Pi + 
      (-35/6 - (7*I)*Pi)*Log[mu2/s] + (11*Log[mu2/s]^2)/2 + 
      (263*zeta[2])/2) + G[0, 0, 0, 0, x]*(21 + (28*I)*Pi + 
      (-20 - (48*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 + 162*zeta[2]) + 
    G[0, 1, 1, x]*(-5849/18 - ((247*I)/3)*Pi + (1 + (13*I)*Pi)*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(91/3 + (3*I)*Pi - 144*zeta[2]) + 
      (-42 - (59*I)*Pi)*zeta[2] - 82*zeta[3]) + 
    G[1, 0, 1, x]*(-473/12 - ((253*I)/18)*Pi + (17 + ((25*I)/2)*Pi)*
       Log[mu2/s]^2 + 4*Log[mu2/s]^3 + Log[mu2/s]*(37 + ((79*I)/6)*Pi - 
        98*zeta[2]) + (-52 - ((201*I)/2)*Pi)*zeta[2] - 41*zeta[3]) + 
    G[1, 0, 0, x]*(-347/3 - ((1001*I)/6)*Pi + (-26 - (22*I)*Pi)*
       Log[mu2/s]^2 - 7*Log[mu2/s]^3 + (194/3 - (14*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-91 - (59*I)*Pi + 61*zeta[2]) - 36*zeta[3]) + 
    G[0, 0, 0, x]*(63/2 - ((103*I)/3)*Pi + (27 + (21*I)*Pi)*Log[mu2/s]^2 + 
      9*Log[mu2/s]^3 + Log[mu2/s]*(72 + (42*I)*Pi - 63*zeta[2]) + 
      (-13 + (5*I)*Pi)*zeta[2] - 6*zeta[3]) + (597/4 - ((1105*I)/9)*Pi)*
     zeta[3] + G[1, 1, 0, x]*(-473/12 + ((4289*I)/18)*Pi + 
      (17 + (13*I)*Pi)*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
      Log[mu2/s]*(37 + ((131*I)/3)*Pi - 112*zeta[2]) + 
      (-647/3 - (67*I)*Pi)*zeta[2] + 24*zeta[3]) + 
    G[1, 1, 1, x]*(2587/12 - ((37*I)/4)*Pi + (-16/3 - ((11*I)/2)*Pi)*
       Log[mu2/s]^2 - 3*Log[mu2/s]^3 + (814/3 + ((7*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-47/2 + ((149*I)/6)*Pi + 135*zeta[2]) + 45*zeta[3]) + 
    G[0, 1, 0, x]*(641/4 - ((85*I)/3)*Pi + (-20 - (22*I)*Pi)*Log[mu2/s]^2 - 
      7*Log[mu2/s]^3 + (502/3 + (101*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-42 - (29*I)*Pi + 97*zeta[2]) + 51*zeta[3]) + 
    G[0, 0, 1, x]*(641/4 + ((2269*I)/18)*Pi + (-20 - (18*I)*Pi)*
       Log[mu2/s]^2 - 7*Log[mu2/s]^3 + (110 + (66*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-42 - ((77*I)/3)*Pi + 109*zeta[2]) + 58*zeta[3]) + 
    zeta[2]*(-879/8 + ((2985*I)/4)*Pi + (740/3 - (136*I)*Pi)*zeta[3]) + 
    ((-I)*Pi*G[1, 0, 1, 1, x] + I*Pi*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, x] - 
      G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x] + 
      G[1, 1, 1, x]*((3*I)*Pi - zeta[2]) + 2*G[1, 0, 1, x]*zeta[2] + 
      (6*I)*Pi*G[1, x]*zeta[3] + G[1, 1, x]*(-6*zeta[2] + 2*zeta[3]))/x^2 + 
    ((-10*I)*Pi*G[0, 0, 1, x] + (8*I)*Pi*G[0, 1, 0, x] - 
      (8*I)*Pi*G[1, 0, 0, x] - 10*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 
      8*G[0, 1, 1, 0, x] - 19*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 1, x] - 
      8*G[1, 0, 1, 0, x] + (-19 - I*Pi)*G[1, 0, 1, 1, x] + 
      10*G[1, 1, 0, 0, x] + (-40 + I*Pi)*G[1, 1, 0, 1, x] - 
      40*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] - G[1, 0, 1, 1, 1, x] + 
      G[1, 1, 0, 1, 1, x] + G[0, 1, 1, x]*(64/3 - (7*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-53/3 - (26*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, x]*(((64*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
      G[1, 1, 1, x]*(-16/3 - (16*I)*Pi - zeta[2]) + 
      G[1, 0, 1, x]*(-53/3 - (23*I)*Pi + 4*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 0, x]*(((-53*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 70*zeta[2]) + 
      (6*I)*Pi*zeta[3] + G[1, 1, x]*(-469/18 - ((52*I)/3)*Pi + 
        (17/3 - (6*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 + 152*zeta[2] + 
        2*zeta[3]) + G[1, x]*(((-469*I)/18)*Pi - (5*I)*Pi*Log[mu2/s]^2 + 
        (131/3 + (27*I)*Pi)*zeta[2] + Log[mu2/s]*(((17*I)/3)*Pi + 
          36*zeta[2]) + (16 + (6*I)*Pi)*zeta[3]))/x + 
    G[0, 1, x]*(-171/4 - ((6577*I)/36)*Pi + (3 + I*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4 + (1195/9 + ((1175*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(4 - (10*I)*Pi + 15*zeta[2]) + (-755/6 + (25*I)*Pi)*
       zeta[3] + Log[mu2/s]*(-18 - ((11*I)/3)*Pi + (392/3 + (11*I)*Pi)*
         zeta[2] + 4*zeta[3]) - (1057*zeta[4])/4) + 
    G[1, 0, x]*(-171/4 - ((2077*I)/12)*Pi + (3 + I*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4 + (7075/18 - (95*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(4 + 31*zeta[2]) + (-71 + (18*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-18 - (46*I)*Pi + (304/3 + (35*I)*Pi)*zeta[2] + 
        4*zeta[3]) - (443*zeta[4])/2) + Log[mu2/s]^2*
     (-1/8 - ((13*I)/2)*Pi + (12 + (6*I)*Pi)*zeta[2] + 
      (12 - (4*I)*Pi)*zeta[3] - (77*zeta[4])/2) + 
    (-52613/72 + ((9113*I)/24)*Pi)*zeta[4] + 
    G[1, 1, x]*(166813/2592 + ((18263*I)/108)*Pi + (-223/36 - ((9*I)/2)*Pi)*
       Log[mu2/s]^3 - (11*Log[mu2/s]^4)/8 + (-31351/72 + ((875*I)/12)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-691/36 - ((83*I)/12)*Pi + (129*zeta[2])/4) + 
      (241/18 + (43*I)*Pi)*zeta[3] + Log[mu2/s]*(-763/108 - ((224*I)/9)*Pi + 
        (-799/12 + ((95*I)/2)*Pi)*zeta[2] + 19*zeta[3]) + (881*zeta[4])/16) + 
    G[0, 0, x]*(-3389/24 + ((791*I)/4)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(9/2 + (7*I)*Pi - 39*zeta[2]) + (-1027/6 + (112*I)*Pi)*
       zeta[2] + Log[mu2/s]*(6 + (39*I)*Pi + (-105 - (60*I)*Pi)*zeta[2]) + 
      (145 - (18*I)*Pi)*zeta[3] + 479*zeta[4]) + 
    Log[mu2/s]*(53/24 + ((203*I)/12)*Pi + (5 - ((44*I)/3)*Pi)*zeta[3] + 
      zeta[2]*(41 + (67*I)*Pi + 72*zeta[3]) + (-986/3 - (66*I)*Pi)*zeta[4]) + 
    G[1, x]*(-955/72 + ((71989*I)/2592)*Pi - ((3*I)/8)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((-115*I)/36)*Pi + 3*zeta[2]) + 
      zeta[2]*(1985/12 - ((29227*I)/72)*Pi - (9*zeta[3])/2) + 
      Log[mu2/s]^2*(-5 - ((547*I)/36)*Pi + (145/6 - (I/4)*Pi)*zeta[2] - 
        (5*zeta[3])/2) + (5519/18 + ((859*I)/18)*Pi)*zeta[3] + 
      Log[mu2/s]*(37/6 - ((3787*I)/108)*Pi + (86 - ((107*I)/4)*Pi)*zeta[2] + 
        (313/6 + (12*I)*Pi)*zeta[3] - (19*zeta[4])/2) + 
      (9845/12 - ((3175*I)/16)*Pi)*zeta[4] - (189*zeta[5])/2) + 
    x^2*(-91*G[0, 0, 0, 0, x] + 22*G[0, 0, 0, 1, x] + 22*G[0, 0, 1, 0, x] - 
      (115*G[0, 0, 1, 1, x])/2 + 66*G[0, 1, 0, 0, x] - 9*G[0, 1, 0, 1, x] - 
      9*G[0, 1, 1, 0, x] + (113*G[0, 1, 1, 1, x])/2 + 67*G[1, 0, 0, 0, x] - 
      4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + (91*G[1, 0, 1, 1, x])/2 - 
      48*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] - 
      (101*G[1, 1, 1, 1, x])/2 + G[0, 0, 1, 0, 0, x] - G[0, 0, 1, 0, 1, x] - 
      G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 0, 0, x] + 
      G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] - G[0, 1, 0, 1, 1, x] - 
      G[1, 0, 1, 0, 0, x] + G[1, 0, 1, 0, 1, x] + G[1, 0, 1, 1, 0, x] - 
      G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - 
      G[1, 1, 0, 1, 0, x] + G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 0, x]*(-23/12 + (48*I)*Pi - 9*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 0, 1, x]*(329/12 + ((95*I)/2)*Pi + 6*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 0, 0, x]*(-115/3 + (54*I)*Pi - 9*Log[mu2/s] - zeta[2]) + 
      G[0, 1, 1, x]*(-9 + ((107*I)/2)*Pi + 6*Log[mu2/s] - zeta[2]) + 
      33*Log[mu2/s]*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 1, 1, x]*(-33/2 - ((113*I)/2)*Pi - 3*Log[mu2/s] + zeta[2]) + 
      G[0, 0, 0, x]*(77/6 - (57*I)*Pi + 12*Log[mu2/s] + zeta[2]) + 
      G[0, 0, 1, x]*(-23/12 - ((89*I)/2)*Pi - 9*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 1, 0, x]*(329/12 - (45*I)*Pi + 6*Log[mu2/s] + 2*zeta[2]) + 
      zeta[2]*(633/8 + ((263*I)/4)*Pi - 5*zeta[3]) + 
      G[0, 0, x]*(211/8 + ((263*I)/12)*Pi + 11*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (47*zeta[2])/2 - 3*zeta[3]) + 
      G[1, 1, x]*(211/8 + ((263*I)/12)*Pi + 11*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + 53*zeta[2] - 3*zeta[3]) + 
      (437/12 + ((173*I)/2)*Pi)*zeta[3] + G[1, 0, x]*
       (-211/8 - ((263*I)/12)*Pi - 11*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (95*zeta[2])/2 + 3*zeta[3]) + G[0, 1, x]*(-211/8 - ((263*I)/12)*Pi - 
        11*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 47*zeta[2] + 3*zeta[3]) + 
      G[1, x]*((-635/12 + (42*I)*Pi)*zeta[2] - 3*Log[mu2/s]*zeta[2] - 
        49*zeta[3] - (17*zeta[4])/2) + (3547*zeta[4])/8 + 
      G[0, x]*((-283/12 - (51*I)*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] + 
        49*zeta[3] + (17*zeta[4])/2) - 10*zeta[5]) + 
    (-115/12 + ((281*I)/2)*Pi)*zeta[5] + 
    G[0, x]*(1925/24 - ((4151*I)/24)*Pi + I*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*((3*I)*Pi - 12*zeta[2]) + 
      zeta[2]*(-1121/12 - ((493*I)/3)*Pi - 148*zeta[3]) + 
      Log[mu2/s]^2*(-3/2 + ((17*I)/2)*Pi + (-24 - (4*I)*Pi)*zeta[2] - 
        6*zeta[3]) + (-977/3 + (5*I)*Pi)*zeta[3] + (-106 + (90*I)*Pi)*
       zeta[4] + Log[mu2/s]*(11 - (15*I)*Pi + (-23 - (3*I)*Pi)*zeta[2] + 
        (-32 - (16*I)*Pi)*zeta[3] + 43*zeta[4]) + 43*zeta[5]) + 
    Nf^2*(((268*I)/27)*Pi + (16/3 + ((32*I)/9)*Pi)*G[0, 0, 0, x] + 
      (-4/9 + ((16*I)/9)*Pi)*G[1, 0, 0, x] + (32/9 - ((16*I)/3)*Pi)*
       G[0, 0, 0, 1, x] + (32*G[0, 0, 1, 0, x])/9 + (8*G[0, 1, 0, 0, x])/9 + 
      (32/9 + ((32*I)/3)*Pi)*G[0, 1, 0, 1, x] + (32*G[0, 1, 1, 0, x])/9 - 
      (64*G[0, 1, 1, 1, x])/3 + (16*G[1, 0, 0, 1, x])/9 + 
      (16*G[1, 0, 1, 0, x])/9 - (176*G[1, 0, 1, 1, x])/9 + 
      (16*G[1, 1, 0, 0, x])/9 + (16*G[1, 1, 0, 1, x])/9 + 
      (16*G[1, 1, 1, 0, x])/9 - (8*G[1, 1, 1, 1, x])/3 - 
      (16*G[0, 0, 0, 1, 1, x])/3 + (32*G[0, 0, 1, 1, 1, x])/3 + 
      (32*G[0, 1, 0, 1, 1, x])/3 + G[0, 0, 1, 1, x]*
       (-80/9 - (32*Log[mu2/s])/3) + G[0, 1, 0, x]*(-316/27 + ((8*I)/9)*Pi - 
        (32*Log[mu2/s])/9) + G[1, 1, 0, x]*(-128/27 + ((16*I)/9)*Pi - 
        (16*Log[mu2/s])/9) + G[1, 0, 1, x]*(-128/27 - ((176*I)/9)*Pi - 
        (16*Log[mu2/s])/9) + G[1, 1, 1, x]*(584/27 + ((8*I)/9)*Pi + 
        (16*Log[mu2/s])/9) + ((4*I)*Pi*G[0, 1, x] + 4*G[0, 1, 1, x] - 
        8*G[1, 1, 1, x] + G[1, 1, x]*(64/3 + 8*Log[mu2/s]) + 
        G[1, x]*(((64*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 36*zeta[2]))/x + 
      G[0, 1, 1, x]*(508/9 + ((32*I)/9)*Pi + (64*Log[mu2/s])/3 - 
        (32*zeta[2])/3) + G[1, 0, x]*(200/27 - ((92*I)/27)*Pi + 
        (16/9 - ((16*I)/9)*Pi)*Log[mu2/s] - (16*zeta[2])/9) + 
      G[0, 0, x]*(-52/3 - ((316*I)/27)*Pi + (-16/3 - ((32*I)/9)*Pi)*
         Log[mu2/s] - (8*zeta[2])/9) + x^2*((4*G[0, 0, x])/3 - 
        (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3 + 4*zeta[2]) + 
      G[1, 1, x]*(-4330/81 - ((52*I)/27)*Pi + (-508/27 - ((8*I)/9)*Pi)*
         Log[mu2/s] - (4*Log[mu2/s]^2)/9 + (160*zeta[2])/9) + 
      G[0, 0, 1, x]*(-316/27 - ((80*I)/9)*Pi + (-32/9 - ((32*I)/3)*Pi)*
         Log[mu2/s] + 48*zeta[2]) + G[0, 1, x]*(200/27 + ((1256*I)/27)*Pi + 
        (-688/9 + ((32*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (16/9 + ((160*I)/9)*Pi + (32*zeta[2])/3) - 16*zeta[3]) + 
      G[0, x]*(-416/27 - ((388*I)/27)*Pi + (1928/27 + ((40*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(-40/9 - ((32*I)/9)*Pi + (160*zeta[2])/9) - 
        (16*zeta[3])/9) + (-464/27 - ((224*I)/9)*Pi)*zeta[3] + 
      G[1, x]*(76/3 - ((3082*I)/81)*Pi - ((4*I)/9)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(8 - ((460*I)/27)*Pi - (32*zeta[2])/3) + 
        (28 - (16*I)*Pi)*zeta[2] + (256*zeta[3])/9) + 
      zeta[2]*(332/27 + ((128*I)/27)*Pi + (176*zeta[3])/3) + 
      x*(190931/26244 + ((4919*I)/729)*Pi + (8/3 + ((16*I)/9)*Pi)*
         G[0, 0, 0, x] + (8/3 + ((16*I)/9)*Pi)*G[0, 1, 1, x] + 
        (8/3 - ((16*I)/9)*Pi)*G[1, 0, 0, x] + (8/3 - ((16*I)/9)*Pi)*
         G[1, 1, 1, x] + (16*G[0, 0, 0, 1, x])/9 + (16*G[0, 0, 1, 0, x])/9 + 
        (16*G[0, 0, 1, 1, x])/9 + (16*G[0, 1, 0, 0, x])/9 + 
        (16*G[0, 1, 0, 1, x])/9 + (16*G[0, 1, 1, 0, x])/9 - 
        (16*G[1, 0, 0, 1, x])/9 - (16*G[1, 0, 1, 0, x])/9 - 
        (16*G[1, 0, 1, 1, x])/9 - (16*G[1, 1, 0, 0, x])/9 - 
        (16*G[1, 1, 0, 1, x])/9 - (16*G[1, 1, 1, 0, x])/9 + 
        G[0, 0, 1, x]*(-152/27 + ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        G[0, 1, 0, x]*(-152/27 + ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        (38/81 + ((4*I)/27)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/27 + 
        G[1, 0, 1, x]*(8/27 - ((16*I)/9)*Pi + (16*Log[mu2/s])/9) + 
        G[1, 1, 0, x]*(8/27 - ((16*I)/9)*Pi + (16*Log[mu2/s])/9) + 
        G[0, 0, x]*(-112/9 - ((152*I)/27)*Pi + (-8/3 - ((16*I)/9)*Pi)*
           Log[mu2/s] - (16*zeta[2])/9) + G[0, 1, x]*(112/9 - ((8*I)/27)*Pi + 
          (8/3 - ((16*I)/9)*Pi)*Log[mu2/s] - (16*zeta[2])/9) + 
        Log[mu2/s]^2*(203/81 + ((38*I)/27)*Pi - (8*zeta[2])/9) + 
        (-3830/81 - ((296*I)/27)*Pi)*zeta[2] + G[1, 1, x]*
         (-112/9 + ((8*I)/27)*Pi + (-8/3 + ((16*I)/9)*Pi)*Log[mu2/s] + 
          (16*zeta[2])/9) + G[1, 0, x]*(112/9 + ((152*I)/27)*Pi + 
          (8/3 + ((16*I)/9)*Pi)*Log[mu2/s] + (16*zeta[2])/9) + 
        G[0, x]*(268/27 + ((32*I)/9)*Pi + (616/27 + ((16*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(32/9 + (80*zeta[2])/9) - (32*zeta[3])/9) + 
        (-368/243 - ((88*I)/27)*Pi)*zeta[3] + Log[mu2/s]*
         (4919/729 + ((406*I)/81)*Pi + (-368/27 - ((16*I)/9)*Pi)*zeta[2] + 
          (56*zeta[3])/27) + G[1, x]*(-268/27 - ((32*I)/9)*Pi + 
          Log[mu2/s]*(-32/9 - (80*zeta[2])/9) + (-184/27 - ((16*I)/3)*Pi)*
           zeta[2] + (32*zeta[3])/9) - (103*zeta[4])/27) + 
      (460/9 + ((40*I)/3)*Pi)*zeta[4] + Log[mu2/s]*(((32*I)/9)*Pi + 
        (112/9 - ((32*I)/9)*Pi)*zeta[2] + (32/9 - ((32*I)/3)*Pi)*zeta[3] + 
        (88*zeta[4])/3) + ((-8/3 + ((16*I)/9)*Pi)*G[0, 0, 0, x] + 
        (16/9 - ((32*I)/3)*Pi)*G[0, 0, 0, 1, x] + (16*G[0, 0, 1, 0, x])/9 + 
        (16*G[0, 1, 0, 0, x])/9 + (16/9 + ((64*I)/3)*Pi)*G[0, 1, 0, 1, x] + 
        (16*G[0, 1, 1, 0, x])/9 - (32*G[0, 0, 0, 1, 1, x])/3 + 
        (64*G[0, 0, 1, 1, 1, x])/3 + (64*G[0, 1, 0, 1, 1, x])/3 + 
        G[0, 0, 1, 1, x]*(-400/9 - (64*Log[mu2/s])/3) + 
        G[0, 1, 0, x]*(-152/27 + ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        G[0, 1, 1, x]*(((16*I)/9)*Pi - (64*zeta[2])/3) + 
        G[0, 0, x]*(8 - ((152*I)/27)*Pi + (8/3 - ((16*I)/9)*Pi)*Log[mu2/s] - 
          (16*zeta[2])/9) + G[0, 0, 1, x]*(-152/27 - ((400*I)/9)*Pi + 
          (-16/9 - ((64*I)/3)*Pi)*Log[mu2/s] + 96*zeta[2]) + 
        G[0, 1, x]*(((-152*I)/27)*Pi + (400/9 + ((64*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-16*I)/9)*Pi + (64*zeta[2])/3) - 32*zeta[3]) + 
        G[0, x]*((8*I)*Pi + (472/27 + ((16*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(((8*I)/3)*Pi + (80*zeta[2])/9) - (32*zeta[3])/9) + 
        (152/27 - ((448*I)/9)*Pi)*zeta[3] + zeta[2]*(((-152*I)/27)*Pi + 
          (352*zeta[3])/3) + (1124/9 + ((80*I)/3)*Pi)*zeta[4] + 
        Log[mu2/s]*(((-16*I)/9)*Pi*zeta[2] + (16/9 - ((64*I)/3)*Pi)*zeta[3] + 
          (176*zeta[4])/3) - (160*zeta[5])/3)/(1 - x)^2 - (80*zeta[5])/3 + 
      (((416*I)/27)*Pi + (-8/3 - ((16*I)/3)*Pi)*G[0, 0, 0, x] + 
        (4*G[1, 0, 0, x])/9 + (16/9 + ((64*I)/3)*Pi)*G[1, 0, 1, x] + 
        (16*G[1, 1, 0, x])/9 + (-16/3 + (16*I)*Pi)*G[0, 0, 0, 1, x] - 
        (16*G[0, 0, 1, 0, x])/3 - (8*G[0, 1, 0, 0, x])/3 + 
        (-16/3 - (32*I)*Pi)*G[0, 1, 0, 1, x] - (16*G[0, 1, 1, 0, x])/3 + 
        (64*G[0, 1, 1, 1, x])/3 + (64*G[1, 0, 1, 1, x])/3 + 
        16*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 1, x] - 
        32*G[0, 1, 0, 1, 1, x] + G[1, 0, x]*(-200/27 + ((4*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + G[0, 1, 0, x]*(52/3 - ((8*I)/3)*Pi + 
          (16*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(160/3 + 32*Log[mu2/s]) + 
        G[0, 0, 1, x]*(52/3 + ((160*I)/3)*Pi + (16/3 + (32*I)*Pi)*
           Log[mu2/s] - 144*zeta[2]) + G[1, 1, x]*(((16*I)/9)*Pi - 
          (64*zeta[2])/3) + G[0, 0, x]*(28/3 + ((52*I)/3)*Pi + 
          (8/3 + ((16*I)/3)*Pi)*Log[mu2/s] + (8*zeta[2])/3) + 
        G[0, 1, 1, x]*(-592/9 - ((16*I)/3)*Pi - (64*Log[mu2/s])/3 + 
          32*zeta[2]) + zeta[2]*(-1304/27 + ((8*I)/9)*Pi - 176*zeta[3]) + 
        G[1, x]*(((-200*I)/27)*Pi + (592/9 + ((64*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-16*I)/9)*Pi + (64*zeta[2])/3) - 32*zeta[3]) + 
        (104/9 + ((224*I)/3)*Pi)*zeta[3] + 
        G[0, x]*(416/27 + ((172*I)/27)*Pi + Log[mu2/s]*(40/9 + ((8*I)/9)*Pi - 
            (80*zeta[2])/3) + (-800/9 - ((56*I)/3)*Pi)*zeta[2] + 
          (16*zeta[3])/3) + G[0, 1, x]*(-200/27 - ((452*I)/9)*Pi + 
          Log[mu2/s]*(-16/9 - (16*I)*Pi - 32*zeta[2]) + (32 - (32*I)*Pi)*
           zeta[2] + 48*zeta[3]) + Log[mu2/s]*(((40*I)/9)*Pi + 
          (-112/9 + ((16*I)/3)*Pi)*zeta[2] + (-16/3 + (32*I)*Pi)*zeta[3] - 
          88*zeta[4]) + (-176 - (40*I)*Pi)*zeta[4] + 80*zeta[5])/(1 - x)) + 
    (-323/36 - ((1925*I)/24)*Pi - (4*I)*Pi*G[1, 1, 1, 1, x] + 
      (308 - (390*I)*Pi)*G[0, 0, 0, 1, 1, x] + (181 - (204*I)*Pi)*
       G[0, 0, 1, 0, 1, x] + (181 - (102*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
      (15 + (390*I)*Pi)*G[0, 0, 1, 1, 1, x] + (16 + (72*I)*Pi)*
       G[0, 1, 0, 1, 1, x] + (151 - (15*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (151 - (51*I)*Pi)*G[0, 1, 1, 1, 0, x] - 456*G[0, 1, 1, 1, 1, x] + 
      (229 - (6*I)*Pi)*G[1, 0, 0, 0, 1, x] + (229 + (6*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (-176 + (18*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (-30 - (18*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-30 - (24*I)*Pi)*
       G[1, 0, 1, 1, 0, x] + (-18 - (6*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
      (42 + (6*I)*Pi)*G[1, 1, 0, 0, 0, x] + (-126 + (12*I)*Pi)*
       G[1, 1, 0, 0, 1, x] + (-126 + (12*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
      (99 - (12*I)*Pi)*G[1, 1, 0, 1, 1, x] + 90*G[1, 1, 1, 0, 0, x] - 
      4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] + 
      6*G[0, 0, 0, 0, 0, 0, x] - 12*G[0, 0, 0, 0, 0, 1, x] - 
      12*G[0, 0, 0, 0, 1, 0, x] + 162*G[0, 0, 0, 0, 1, 1, x] + 
      12*G[0, 0, 0, 1, 0, 0, x] + 126*G[0, 0, 0, 1, 0, 1, x] + 
      126*G[0, 0, 0, 1, 1, 0, x] - 516*G[0, 0, 0, 1, 1, 1, x] - 
      72*G[0, 0, 1, 0, 0, 1, x] - 72*G[0, 0, 1, 0, 1, 0, x] - 
      132*G[0, 0, 1, 0, 1, 1, x] + 60*G[0, 0, 1, 1, 0, 0, x] - 
      162*G[0, 0, 1, 1, 0, 1, x] - 162*G[0, 0, 1, 1, 1, 0, x] + 
      552*G[0, 0, 1, 1, 1, 1, x] + 42*G[0, 1, 0, 0, 0, 0, x] - 
      120*G[0, 1, 0, 0, 0, 1, x] - 120*G[0, 1, 0, 0, 1, 0, x] + 
      147*G[0, 1, 0, 0, 1, 1, x] - 21*G[0, 1, 0, 1, 0, 0, x] + 
      72*G[0, 1, 0, 1, 1, 1, x] + 42*G[0, 1, 1, 0, 0, 0, x] + 
      84*G[0, 1, 1, 0, 0, 1, x] + 84*G[0, 1, 1, 0, 1, 0, x] - 
      99*G[0, 1, 1, 0, 1, 1, x] - 51*G[0, 1, 1, 1, 0, 0, x] + 
      24*G[1, 0, 0, 0, 0, 0, x] - 6*G[1, 0, 0, 0, 0, 1, x] - 
      6*G[1, 0, 0, 0, 1, 0, x] + 6*G[1, 0, 0, 1, 0, 0, x] + 
      18*G[1, 0, 0, 1, 1, 1, x] + 42*G[1, 0, 1, 0, 0, 0, x] - 
      12*G[1, 0, 1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, 1, 0, x] - 
      6*G[1, 0, 1, 0, 1, 1, x] - 18*G[1, 0, 1, 1, 0, 0, x] - 
      6*G[1, 0, 1, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 1, 0, x] + 
      6*G[1, 1, 0, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, 1, x] + 
      24*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
      12*G[1, 1, 0, 1, 1, 0, x] + G[1, 1, 1, 0, x]*(62/3 + (74*I)*Pi - 
        12*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(-26 + (114*I)*Pi - 
        12*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-306 + (12*I)*Pi - 
        6*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(154 + (21*I)*Pi - 
        6*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(59 + (24*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(154 - (27*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-358 + (132*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-358 + (144*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-229 - (66*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-136 - (66*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(152 + (24*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-253/3 + (112*I)*Pi + (-13 - (18*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 249*zeta[2]) + G[1, 0, 0, 1, x]*
       (377/6 + (58*I)*Pi + (5 + (6*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 
        39*zeta[2]) + G[1, 1, 1, x]*(((62*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] - 
        20*zeta[2]) + G[0, 1, 1, 1, x]*(174 - (317*I)*Pi - 12*Log[mu2/s] - 
        6*zeta[2]) + G[0, 0, 1, 1, x]*(-1679/3 + (169*I)*Pi + 
        (-27 - (18*I)*Pi)*Log[mu2/s] - 9*Log[mu2/s]^2 - 3*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-613/3 - (93*I)*Pi + (-9 - (6*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 3*zeta[2]) + G[1, 0, 1, 0, x]*
       (377/6 + (34*I)*Pi + 5*Log[mu2/s] + 3*Log[mu2/s]^2 + 15*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-253/3 + (157*I)*Pi + (-13 - (12*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 33*zeta[2]) + G[1, 1, 0, 1, x]*
       (62/3 - (39*I)*Pi - 12*Log[mu2/s] + 36*zeta[2]) + 
      G[1, 0, 0, 0, x]*(173/3 - (51*I)*Pi + (26 - (18*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + 42*zeta[2]) + G[1, 0, 1, 1, x]*
       (-265/6 - (60*I)*Pi - 12*Log[mu2/s] + 66*zeta[2]) + 
      G[0, 0, 0, 0, x]*(48 - (220*I)*Pi + (-14 + (36*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 108*zeta[2]) + G[0, 1, 0, 0, x]*
       (-88/3 + (54*I)*Pi + (36 + (6*I)*Pi)*Log[mu2/s] + 138*zeta[2]) + 
      G[0, 0, 0, 1, x]*(566/3 + (50 + (6*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        198*zeta[2]) + G[0, 0, 1, 0, x]*(566/3 + (2*I)*Pi + 
        (50 + (18*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 288*zeta[2]) + 
      G[0, 0, 1, x]*(2/3 - (367*I)*Pi + (-1 + (6*I)*Pi)*Log[mu2/s]^2 + 
        3*Log[mu2/s]^3 + (-249 + (54*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(4 + (21*I)*Pi + 3*zeta[2]) - 138*zeta[3]) + 
      G[1, 0, 0, x]*(4819/18 + ((1031*I)/6)*Pi + (1 + (6*I)*Pi)*
         Log[mu2/s]^2 + 3*Log[mu2/s]^3 + (-388 + (18*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(154/3 + (33*I)*Pi + 3*zeta[2]) - 36*zeta[3]) + 
      G[1, 1, 0, x]*(-349/3 - ((539*I)/3)*Pi + (4 - (3*I)*Pi)*Log[mu2/s]^2 + 
        (492 + (3*I)*Pi)*zeta[2] + Log[mu2/s]*(4 - (13*I)*Pi + 36*zeta[2]) - 
        36*zeta[3]) + G[0, 1, 0, x]*(2/3 - ((329*I)/3)*Pi + 
        (-1 + (6*I)*Pi)*Log[mu2/s]^2 + 3*Log[mu2/s]^3 + 
        (-523 - (171*I)*Pi)*zeta[2] + Log[mu2/s]*(4 + (21*I)*Pi + 
          3*zeta[2]) - 33*zeta[3]) + (-2476/9 + ((77*I)/2)*Pi)*zeta[3] - 
      (15*zeta[3]^2)/2 + G[0, 1, 1, x]*(2854/9 + ((379*I)/3)*Pi + 
        (8 - (3*I)*Pi)*Log[mu2/s]^2 + (-211 + (162*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(110/3 - (9*I)*Pi + 36*zeta[2]) + 27*zeta[3]) + 
      G[1, 0, 1, x]*(-349/3 + ((68*I)/3)*Pi + (4 + (3*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(4 + I*Pi - 36*zeta[2]) + (-56 + (21*I)*Pi)*zeta[2] + 
        36*zeta[3]) + G[0, 0, 0, x]*(-286 + ((566*I)/3)*Pi + 
        (-21 - (15*I)*Pi)*Log[mu2/s]^2 - 9*Log[mu2/s]^3 + 
        Log[mu2/s]*(-48 - (6*I)*Pi - 45*zeta[2]) + (335 + (105*I)*Pi)*
         zeta[2] + 42*zeta[3]) + zeta[2]*(3973/24 - ((14533*I)/18)*Pi + 
        (-318 + (279*I)*Pi)*zeta[3]) + G[0, 0, x]*(4079/18 - ((890*I)/3)*Pi - 
        (6*I)*Pi*Log[mu2/s]^3 + (1028/3 - (340*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-8 - (22*I)*Pi + 75*zeta[2]) + 
        Log[mu2/s]*(-34/3 - (60*I)*Pi + (85 + (24*I)*Pi)*zeta[2] - 
          24*zeta[3]) + (-250 + (30*I)*Pi)*zeta[3] - 279*zeta[4]) + 
      (161/2 - ((2291*I)/4)*Pi)*zeta[4] + Log[mu2/s]^2*
       (1/8 + ((3*I)/2)*Pi + (-12 + (4*I)*Pi)*zeta[2] + 
        (-10 + (12*I)*Pi)*zeta[3] + (15*zeta[4])/2) + 
      G[1, 1, x]*(3/4 - ((349*I)/3)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        (237 - (239*I)*Pi)*zeta[2] + Log[mu2/s]*((4*I)*Pi + 32*zeta[2]) + 
        79*zeta[3] + 153*zeta[4]) + G[1, 0, x]*(-155/12 + ((2905*I)/18)*Pi + 
        (3*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(3 + (5*I)*Pi - 54*zeta[2]) + 
        (-1385/2 + (40*I)*Pi)*zeta[2] + (-17 - (18*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(10 + ((184*I)/3)*Pi + (-120 - (45*I)*Pi)*zeta[2] + 
          12*zeta[3]) + (465*zeta[4])/2) + G[0, 1, x]*
       (-155/12 + ((2950*I)/9)*Pi + (3*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(3 + (7*I)*Pi - 48*zeta[2]) + (-1375/6 - (253*I)*Pi)*
         zeta[2] + (148 + (3*I)*Pi)*zeta[3] + Log[mu2/s]*
         (10 + ((140*I)/3)*Pi + (-102 - (33*I)*Pi)*zeta[2] + 12*zeta[3]) + 
        (2343*zeta[4])/4) + Log[mu2/s]*(-53/24 - ((45*I)/4)*Pi + 
        zeta[2]*(-5 - ((142*I)/3)*Pi - 144*zeta[3]) + (34/3 + (24*I)*Pi)*
         zeta[3] + (45/2 + (15*I)*Pi)*zeta[4]) + 
      G[0, x]*(-1925/24 + ((7297*I)/36)*Pi + (2005/3 - (23*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(3/2 - (5*I)*Pi + (28 - (3*I)*Pi)*zeta[2] + 
          12*zeta[3]) + zeta[2]*(-218/9 + ((4133*I)/6)*Pi + 438*zeta[3]) + 
        (5045/4 + (279*I)*Pi)*zeta[4] + Log[mu2/s]*(-11 + ((5*I)/3)*Pi + 
          (182/3 + (15*I)*Pi)*zeta[2] + (68 + (12*I)*Pi)*zeta[3] + 
          108*zeta[4]) - 27*zeta[5]) + (235/2 - (513*I)*Pi)*zeta[5] + 
      G[1, x]*(53/24 - ((38*I)/3)*Pi + zeta[2]*(-281/18 + ((1330*I)/3)*Pi - 
          60*zeta[3]) + Log[mu2/s]^2*((3*I)*Pi + (-4 + (6*I)*Pi)*zeta[2] - 
          6*zeta[3]) + (-697/3 - (115*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-1/2 + (10*I)*Pi + (-134/3 + (22*I)*Pi)*zeta[2] - 
          42*zeta[3] - 198*zeta[4]) + (-1298 + (90*I)*Pi)*zeta[4] + 
        69*zeta[5]) - (2899*zeta[6])/4)/(1 - x) + 474*zeta[6] + 
    ((-100 - (136*I)*Pi)*G[0, 0, 0, 0, 0, x] + (-617/3 + (320*I)*Pi)*
       G[0, 0, 0, 1, 1, x] - (4*I)*Pi*G[0, 1, 1, 1, 1, x] - 
      (16*I)*Pi*G[1, 0, 1, 1, 1, x] - (12*I)*Pi*G[1, 1, 0, 1, 1, x] - 
      (12*I)*Pi*G[1, 1, 1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, 1, 0, x] - 
      48*G[0, 0, 0, 0, 0, 0, x] - 88*G[0, 0, 0, 0, 0, 1, x] - 
      88*G[0, 0, 0, 0, 1, 0, x] - 100*G[0, 0, 0, 0, 1, 1, x] - 
      56*G[0, 0, 0, 1, 0, 0, x] - 32*G[0, 0, 0, 1, 0, 1, x] - 
      32*G[0, 0, 0, 1, 1, 0, x] + 352*G[0, 0, 0, 1, 1, 1, x] - 
      28*G[0, 0, 1, 0, 0, 0, x] + 80*G[0, 0, 1, 0, 0, 1, x] + 
      80*G[0, 0, 1, 0, 1, 0, x] + 128*G[0, 0, 1, 0, 1, 1, x] - 
      92*G[0, 0, 1, 1, 0, 0, x] + 180*G[0, 0, 1, 1, 0, 1, x] + 
      180*G[0, 0, 1, 1, 1, 0, x] - 456*G[0, 0, 1, 1, 1, 1, x] - 
      112*G[0, 1, 0, 0, 0, 0, x] + 152*G[0, 1, 0, 0, 0, 1, x] + 
      152*G[0, 1, 0, 0, 1, 0, x] - 154*G[0, 1, 0, 0, 1, 1, x] + 
      42*G[0, 1, 0, 1, 0, 0, x] - 34*G[0, 1, 0, 1, 0, 1, x] - 
      34*G[0, 1, 0, 1, 1, 0, x] - 18*G[0, 1, 0, 1, 1, 1, x] + 
      40*G[0, 1, 1, 0, 0, 0, x] - 102*G[0, 1, 1, 0, 0, 1, x] - 
      102*G[0, 1, 1, 0, 1, 0, x] + 99*G[0, 1, 1, 0, 1, 1, x] + 
      62*G[0, 1, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 1, 0, 1, x] - 
      4*G[0, 1, 1, 1, 1, 0, x] - 112*G[1, 0, 0, 0, 0, 0, x] + 
      72*G[1, 0, 0, 0, 0, 1, x] + 72*G[1, 0, 0, 0, 1, 0, x] - 
      56*G[1, 0, 0, 0, 1, 1, x] + 32*G[1, 0, 0, 1, 0, 0, x] - 
      32*G[1, 0, 0, 1, 0, 1, x] - 32*G[1, 0, 0, 1, 1, 0, x] + 
      24*G[1, 0, 0, 1, 1, 1, x] - 12*G[1, 0, 1, 0, 0, 0, x] + 
      8*G[1, 0, 1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, 1, 0, x] - 
      8*G[1, 0, 1, 0, 1, 1, x] + 24*G[1, 0, 1, 1, 0, 0, x] - 
      16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] - 
      8*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
      8*G[1, 1, 0, 0, 1, 0, x] + 36*G[1, 1, 0, 0, 1, 1, x] + 
      12*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
      12*G[1, 1, 0, 1, 1, 0, x] + 12*G[1, 1, 1, 0, 0, 0, x] - 
      12*G[1, 1, 1, 0, 0, 1, x] - 12*G[1, 1, 1, 0, 1, 0, x] + 
      12*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 1, x]*(-224/3 - (16*I)*Pi - 
        32*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(-224/3 - (32*I)*Pi - 
        32*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(-30 - (12*I)*Pi - 
        12*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(98/3 - (15*I)*Pi - 
        12*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(98/3 + (46*I)*Pi - 
        12*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(377/6 - (64*I)*Pi - 
        12*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(132 - (288*I)*Pi - 
        12*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-94/3 - (12*I)*Pi - 
        8*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-455/3 + (80*I)*Pi - 
        8*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-455/3 + (200*I)*Pi - 
        8*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*((-4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-293/3 + (4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-293/3 - (6*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(100 + (36*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-12 - (4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(22/3 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(26 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(22/3 + (12*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(26 + (48*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(143 + (68*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-197/3 - (42*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(144 - (8*I)*Pi + 32*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(186 - (40*I)*Pi + 48*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(186 - (140*I)*Pi + 48*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(1 - (20*I)*Pi + (4 + (4*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2) + G[0, 0, 0, 1, x]*(-58/3 - ((71*I)/3)*Pi + 
        (-4 + (24*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 386*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-58/3 - ((38*I)/3)*Pi + (-4 - (16*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 - 378*zeta[2]) + G[0, 1, 0, 0, x]*
       (166 - ((5*I)/3)*Pi + (-4 - (20*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
        188*zeta[2]) + G[0, 0, 1, 1, x]*(4289/18 + I*Pi + 
        (62/3 - (4*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 - 64*zeta[2]) + 
      G[1, 1, 0, 0, x]*(110/3 + (46*I)*Pi + (20 + (8*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 48*zeta[2]) + G[1, 0, 0, 0, x]*
       (-191/3 + ((88*I)/3)*Pi + (-40 - (12*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 36*zeta[2]) + G[0, 1, 1, 1, x]*
       (((98*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] - 20*zeta[2]) + 
      G[1, 1, 0, 1, x]*((26*I)*Pi + (4*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
      G[1, 0, 1, 1, x]*(((22*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-69 + (120*I)*Pi + (34 + (60*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 18*zeta[2]) + G[1, 1, 1, 0, x]*
       ((-30*I)*Pi - (12*I)*Pi*Log[mu2/s] + 96*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-107 - ((281*I)/6)*Pi + (-12 - (8*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 122*zeta[2]) + G[1, 0, 0, 1, x]*
       (1 - ((248*I)/3)*Pi + (4 - (20*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
        136*zeta[2]) + G[0, 1, 1, 0, x]*(-107 - (45*I)*Pi + 
        (-12 + (16*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 230*zeta[2]) + 
      G[0, 0, 0, x]*(509/2 - ((337*I)/3)*Pi + (-6 - (6*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-24 + (18*I)*Pi - 108*zeta[2]) + (-322 - (152*I)*Pi)*
         zeta[2] - 36*zeta[3]) + G[1, 1, 0, x]*(((110*I)/3)*Pi + 
        (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((20*I)*Pi - 48*zeta[2]) + 
        (-220 - (32*I)*Pi)*zeta[2] - 28*zeta[3]) + 
      G[1, 0, 1, x]*(I*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((4*I)*Pi - 8*zeta[2]) + (82 - (12*I)*Pi)*zeta[2] - 
        20*zeta[3]) + (5071/36 + ((1697*I)/18)*Pi)*zeta[3] + 
      (15*zeta[3]^2)/2 + G[0, 1, 0, x]*(-1739/12 + (69*I)*Pi + 
        (3 - (2*I)*Pi)*Log[mu2/s]^2 + (626/3 + (134*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(10 - (10*I)*Pi + 40*zeta[2]) + 18*zeta[3]) + 
      G[1, 1, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
      G[0, 1, 1, x]*((-107*I)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        (205 - (187*I)*Pi)*zeta[2] + Log[mu2/s]*((-12*I)*Pi + 32*zeta[2]) + 
        27*zeta[3]) + G[1, 0, 0, x]*(-73/18 - (69*I)*Pi + 
        (1 - (2*I)*Pi)*Log[mu2/s]^2 + (665/3 + (32*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-19/3 - (34*I)*Pi + 84*zeta[2]) + 28*zeta[3]) + 
      G[0, 0, 1, x]*(-1739/12 + ((4121*I)/18)*Pi + (3 - (4*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(10 + ((68*I)/3)*Pi - 4*zeta[2]) + 
        (-2 - (26*I)*Pi)*zeta[2] + 68*zeta[3]) + 
      zeta[2]*(((-5071*I)/36)*Pi + (-56/3 - (61*I)*Pi)*zeta[3]) + 
      G[1, 1, x]*((56*I)*Pi*zeta[2] + Log[mu2/s]*((16*I)*Pi*zeta[2] - 
          16*zeta[3]) + (-56 + (4*I)*Pi)*zeta[3] - 278*zeta[4]) + 
      G[0, 0, x]*(-6149/72 + ((1379*I)/12)*Pi + (-343/2 + (156*I)*Pi)*
         zeta[2] + Log[mu2/s]^2*(7/2 - (3*I)*Pi + 36*zeta[2]) + 
        (105 - (56*I)*Pi)*zeta[3] + Log[mu2/s]*(16/3 - (7*I)*Pi + 
          (20 + (64*I)*Pi)*zeta[2] + 24*zeta[3]) - 200*zeta[4]) + 
      G[0, 1, x]*(((-1739*I)/12)*Pi + Log[mu2/s]^2*((3*I)*Pi - 4*zeta[2]) + 
        (3013/18 + ((703*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         ((10*I)*Pi + (-14/3 - (16*I)*Pi)*zeta[2] - 4*zeta[3]) + 
        (-205/6 + (12*I)*Pi)*zeta[3] - (239*zeta[4])/2) + 
      (43577/72 + ((6541*I)/24)*Pi)*zeta[4] + Log[mu2/s]^2*
       ((2*I)*Pi*zeta[2] + (-2 - (2*I)*Pi)*zeta[3] + 31*zeta[4]) + 
      G[1, 0, x]*(((-73*I)/18)*Pi + Log[mu2/s]^2*(I*Pi - 12*zeta[2]) + 
        (371/3 + ((49*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-19*I)/3)*Pi + 
          (28 - (28*I)*Pi)*zeta[2] - 4*zeta[3]) + (188/3 - (12*I)*Pi)*
         zeta[3] + 248*zeta[4]) + Log[mu2/s]*(((49*I)/3)*Pi*zeta[2] + 
        (-49/3 + ((26*I)/3)*Pi)*zeta[3] + (-323/6 + (51*I)*Pi)*zeta[4]) + 
      G[0, x]*(((-6149*I)/72)*Pi + zeta[2]*(6755/36 - ((1149*I)/2)*Pi - 
          74*zeta[3]) + Log[mu2/s]^2*(((7*I)/2)*Pi - 4*zeta[2] - 6*zeta[3]) + 
        (-1028/3 - (6*I)*Pi)*zeta[3] + Log[mu2/s]*(((16*I)/3)*Pi + 
          (-113/3 + (12*I)*Pi)*zeta[2] + (-36 - (4*I)*Pi)*zeta[3] - 
          151*zeta[4]) + (-3181/4 - (283*I)*Pi)*zeta[4] - 16*zeta[5]) + 
      G[1, x]*(zeta[2]*(((-107*I)/3)*Pi - 52*zeta[3]) + 
        (107/3 + (78*I)*Pi)*zeta[3] + (1593/2 + (133*I)*Pi)*zeta[4] + 
        Log[mu2/s]*((-16*I)*Pi*zeta[2] + (16 - (4*I)*Pi)*zeta[3] + 
          140*zeta[4]) - 6*zeta[5]) + (-1295/12 + ((657*I)/2)*Pi)*zeta[5] + 
      (205*zeta[6])/4)/(1 - x)^2 + x*(280349/2592 + ((22201*I)/192)*Pi + 
      (3 + (8*I)*Pi)*G[0, 0, 0, 1, 1, x] + (1 - (4*I)*Pi)*
       G[0, 0, 1, 0, 1, x] + (1 - (16*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
      (-7 + (24*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-7 + (6*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (3 - (10*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (-3 - (8*I)*Pi)*G[1, 0, 0, 1, 1, x] + (-1 + (4*I)*Pi)*
       G[1, 0, 1, 0, 1, x] + (-1 + (16*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
      (7 - (24*I)*Pi)*G[1, 1, 0, 0, 1, x] + (7 - (6*I)*Pi)*
       G[1, 1, 0, 1, 0, x] + (-3 + (10*I)*Pi)*G[1, 1, 1, 0, 0, x] + 
      44*G[0, 0, 0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, 0, 0, x] - 
      4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] + 
      12*G[0, 0, 0, 1, 1, 1, x] + 20*G[0, 0, 1, 0, 0, 0, x] - 
      12*G[0, 0, 1, 0, 0, 1, x] - 12*G[0, 0, 1, 0, 1, 0, x] + 
      8*G[0, 0, 1, 0, 1, 1, x] - 16*G[0, 0, 1, 1, 0, 0, x] + 
      24*G[0, 1, 0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, 0, 0, x] + 
      14*G[0, 1, 0, 1, 0, 1, x] + 14*G[0, 1, 0, 1, 1, 0, x] - 
      28*G[0, 1, 0, 1, 1, 1, x] - 12*G[0, 1, 1, 0, 0, 0, x] + 
      2*G[0, 1, 1, 0, 0, 1, x] + 2*G[0, 1, 1, 0, 1, 0, x] - 
      16*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 0, x] - 
      48*G[0, 1, 1, 1, 1, 1, x] - 44*G[1, 0, 0, 0, 0, 0, x] - 
      12*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
      4*G[1, 0, 0, 1, 1, 0, x] - 12*G[1, 0, 0, 1, 1, 1, x] - 
      20*G[1, 0, 1, 0, 0, 0, x] + 12*G[1, 0, 1, 0, 0, 1, x] + 
      12*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 0, 1, 1, x] + 
      16*G[1, 0, 1, 1, 0, 0, x] - 24*G[1, 1, 0, 0, 1, 1, x] + 
      8*G[1, 1, 0, 1, 0, 0, x] - 14*G[1, 1, 0, 1, 0, 1, x] - 
      14*G[1, 1, 0, 1, 1, 0, x] + 28*G[1, 1, 0, 1, 1, 1, x] + 
      12*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
      2*G[1, 1, 1, 0, 1, 0, x] + 16*G[1, 1, 1, 0, 1, 1, x] + 
      4*G[1, 1, 1, 1, 0, 0, x] + 48*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 0, 0, x]*((24*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*((28*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-4 - (8*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-1 - (8*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*((-4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*((-8*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*((-12*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(4 - (12*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*((-18*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(1 - (18*I)*Pi - 4*Log[mu2/s]) + 
      (-145/144 - ((7*I)/8)*Pi)*Log[mu2/s]^5 - (3*Log[mu2/s]^6)/16 + 
      G[0, 0, 0, 0, 1, x]*((4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*((8*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-4 + (12*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*((12*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-1 + (18*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*((18*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(1 + (8*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(4 + (8*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*((-24*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*((-28*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-126 - (3*I)*Pi + (8*I)*Pi*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-28 + (8*I)*Pi*Log[mu2/s] - 44*zeta[2]) + 
      G[1, 1, 1, 0, x]*(9/2 - (3*I)*Pi + (4*I)*Pi*Log[mu2/s] - 34*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-27/2 - (15*I)*Pi + (-15 - (26*I)*Pi)*Log[mu2/s] - 
        5*Log[mu2/s]^2 - 21*zeta[2]) + G[0, 0, 0, 1, x]*
       (-58 + (3*I)*Pi + (4*I)*Pi*Log[mu2/s] - 20*zeta[2]) + 
      G[1, 0, 1, 0, x]*(21 + (3*I)*Pi - (4*I)*Pi*Log[mu2/s] - 12*zeta[2]) + 
      G[0, 0, 0, 0, x]*(150 - (12*I)*Pi + (-12 - (24*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 - 12*zeta[2]) + G[0, 1, 0, 1, x]*
       (49/2 - (6*I)*Pi - (4*I)*Pi*Log[mu2/s] - 10*zeta[2]) + 
      G[1, 1, 0, 1, x]*(9/2 + (6*I)*Pi + (4*I)*Pi*Log[mu2/s] + 10*zeta[2]) + 
      Log[mu2/s]^4*(-293/144 - ((509*I)/144)*Pi + (163*zeta[2])/16) + 
      G[0, 0, 1, 0, x]*(-58 - (3*I)*Pi + (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-101 + (12*I)*Pi + (12 + (24*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 12*zeta[2]) + G[1, 0, 0, 1, x]*
       (21 - (3*I)*Pi - (4*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-7/2 + (15*I)*Pi + (15 + (26*I)*Pi)*Log[mu2/s] + 
        5*Log[mu2/s]^2 + 21*zeta[2]) + G[0, 1, 1, 0, x]*
       (49/2 + (3*I)*Pi - (4*I)*Pi*Log[mu2/s] + 34*zeta[2]) + 
      G[0, 0, 1, 1, x]*(53 - (8*I)*Pi*Log[mu2/s] + 44*zeta[2]) + 
      G[1, 1, 0, 0, x]*(85 + (3*I)*Pi - (8*I)*Pi*Log[mu2/s] + 48*zeta[2]) + 
      G[1, 1, 1, x]*(172/3 - (3*I)*Pi - (5*I)*Pi*Log[mu2/s]^2 + 
        (83 + (21*I)*Pi)*zeta[2] + Log[mu2/s]*(6 - (15*I)*Pi + 84*zeta[2]) - 
        50*zeta[3]) + G[0, 0, 0, x]*(-7/3 + (68*I)*Pi - 
        (4*I)*Pi*Log[mu2/s]^2 + (68 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-24 - (12*I)*Pi + 72*zeta[2]) - 36*zeta[3]) + 
      G[0, 1, 0, x]*(117/2 - ((167*I)/2)*Pi + Log[mu2/s]*(18 - 8*zeta[2]) + 
        (20 - (4*I)*Pi)*zeta[2] - 28*zeta[3]) + G[1, 0, 1, x]*
       (-763/6 - (19*I)*Pi + Log[mu2/s]*(-12 - 8*zeta[2]) + 
        (2 - (16*I)*Pi)*zeta[2] - 8*zeta[3]) + (-48875/108 - ((1603*I)/6)*Pi)*
       zeta[3] + (2*zeta[3]^2)/3 + G[0, 0, 1, x]*(117/2 + (13*I)*Pi + 
        (-2 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*(18 + 8*zeta[2]) + 8*zeta[3]) + 
      Log[mu2/s]^3*(965/108 - ((17*I)/9)*Pi + (1733/72 + ((41*I)/4)*Pi)*
         zeta[2] + (17*zeta[3])/2) + G[1, 1, 0, x]*(-763/6 + ((155*I)/2)*Pi + 
        (-20 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*(-12 + 8*zeta[2]) + 
        28*zeta[3]) + G[1, 0, 0, x]*(83 - (62*I)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(18 + (12*I)*Pi - 72*zeta[2]) + (-68 - (12*I)*Pi)*
         zeta[2] + 36*zeta[3]) + G[0, 1, 1, x]*(-2/3 + (9*I)*Pi + 
        (5*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-12 + (15*I)*Pi - 84*zeta[2]) + 
        (-83 - (21*I)*Pi)*zeta[2] + 50*zeta[3]) + 
      zeta[2]*(-2893205/5184 - ((39599*I)/432)*Pi + (1622/9 - ((89*I)/2)*Pi)*
         zeta[3]) + G[0, 1, x]*(383/3 + ((509*I)/6)*Pi + 
        (-6 - (8*I)*Pi)*Log[mu2/s]^3 - 2*Log[mu2/s]^4 + 
        (98 + (24*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-19 - (18*I)*Pi + 
          72*zeta[2]) + Log[mu2/s]*(27 - (32*I)*Pi + (102 + (48*I)*Pi)*
           zeta[2]) + (6*I)*Pi*zeta[3] - 395*zeta[4]) + 
      G[1, 0, x]*(383/3 - ((103*I)/6)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s]^3 - 
        2*Log[mu2/s]^4 + (150 + (36*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-19 - (18*I)*Pi + 74*zeta[2]) + 
        Log[mu2/s]*(27 - (32*I)*Pi + (108 + (52*I)*Pi)*zeta[2]) + 
        (-12 + (16*I)*Pi)*zeta[3] - 287*zeta[4]) + 
      Log[mu2/s]^2*(269507/5184 + ((685*I)/18)*Pi + 
        (-2753/144 + ((79*I)/8)*Pi)*zeta[2] + (-161/18 + ((17*I)/2)*Pi)*
         zeta[3] - (2661*zeta[4])/32) + (-105067/216 - ((4627*I)/96)*Pi)*
       zeta[4] + G[0, 0, x]*(-1591/12 + ((157*I)/6)*Pi + 
        (6 + (8*I)*Pi)*Log[mu2/s]^3 + 2*Log[mu2/s]^4 + 
        Log[mu2/s]^2*(19 + (18*I)*Pi - 74*zeta[2]) + (-105 - (36*I)*Pi)*
         zeta[2] + Log[mu2/s]*(-30 + (32*I)*Pi + (-108 - (52*I)*Pi)*
           zeta[2]) + (12 - (16*I)*Pi)*zeta[3] + 287*zeta[4]) + 
      G[1, 1, x]*(-491/4 - ((563*I)/6)*Pi + (6 + (8*I)*Pi)*Log[mu2/s]^3 + 
        2*Log[mu2/s]^4 + Log[mu2/s]^2*(19 + (18*I)*Pi - 72*zeta[2]) + 
        (-119 - (24*I)*Pi)*zeta[2] + Log[mu2/s]*(-24 + (32*I)*Pi + 
          (-102 - (48*I)*Pi)*zeta[2]) - (6*I)*Pi*zeta[3] + 395*zeta[4]) + 
      G[1, x]*(1399/24 + ((1529*I)/48)*Pi + (3/2 + ((5*I)/4)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^5/4 + Log[mu2/s]^3*(25/4 + (6*I)*Pi - 
          (31*zeta[2])/2) + Log[mu2/s]^2*(39/4 + ((75*I)/4)*Pi + 
          (-99/2 - ((33*I)/2)*Pi)*zeta[2] - 12*zeta[3]) + 
        (63 - (15*I)*Pi)*zeta[3] + zeta[2]*(1181/6 - ((197*I)/2)*Pi + 
          160*zeta[3]) + (203/2 + ((21*I)/8)*Pi)*zeta[4] + 
        Log[mu2/s]*(431/16 + ((45*I)/2)*Pi + (-96 - (27*I)*Pi)*zeta[2] + 
          (-15 - (28*I)*Pi)*zeta[3] + (869*zeta[4])/8) - 18*zeta[5]) + 
      (719/18 + (79*I)*Pi)*zeta[5] + G[0, x]*(-1399/24 - ((191*I)/12)*Pi + 
        (3*Log[mu2/s]^2)/2 + zeta[2]*(-443/6 + ((179*I)/2)*Pi - 88*zeta[3]) - 
        59*zeta[3] + (-34 + (17*I)*Pi)*zeta[4] + Log[mu2/s]*
         (-11 - 24*zeta[2] + (4*I)*Pi*zeta[3] + 16*zeta[4]) + 18*zeta[5]) + 
      Log[mu2/s]*(22201/192 + ((310817*I)/2592)*Pi + 
        (-428/3 - ((431*I)/9)*Pi)*zeta[3] + zeta[2]*(-121559/432 - 
          ((2225*I)/72)*Pi + (29*zeta[3])/2) + (-1889/32 - ((547*I)/16)*Pi)*
         zeta[4] + 60*zeta[5]) + (222659*zeta[6])/1152))/Nc + 
  Nf*(-28/9 - ((311*I)/18)*Pi - 60*G[0, 0, 0, 0, 0, x] + 
    (36 - (84*I)*Pi)*G[0, 0, 0, 0, 1, x] + (36 + (28*I)*Pi)*
     G[0, 0, 0, 1, 0, x] + (-134/3 + (20*I)*Pi)*G[0, 0, 1, 0, 0, x] - 
    (200*G[0, 1, 0, 0, 0, x])/3 - (32*G[0, 1, 0, 0, 1, x])/3 + 
    (-32/3 - (36*I)*Pi)*G[0, 1, 0, 1, 0, x] + (1172/3 - (12*I)*Pi)*
     G[0, 1, 1, 0, 0, x] + (-110/3 - (8*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
    (-110/3 + (8*I)*Pi)*G[0, 1, 1, 1, 0, x] + (280*G[0, 1, 1, 1, 1, x])/3 - 
    (40*G[1, 0, 0, 0, 0, x])/3 + 2*G[1, 0, 0, 0, 1, x] + 
    2*G[1, 0, 0, 1, 0, x] + (278*G[1, 0, 1, 0, 0, x])/3 - 
    16*G[1, 0, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 0, x] + 
    (194*G[1, 0, 1, 1, 1, x])/3 + (164*G[1, 1, 0, 0, 0, x])/3 + 
    (-20/3 - (8*I)*Pi)*G[1, 1, 0, 0, 1, x] - (20*G[1, 1, 0, 1, 0, x])/3 - 
    14*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] - 
    (100*G[1, 1, 1, 0, 1, x])/3 - (100*G[1, 1, 1, 1, 0, x])/3 + 
    (160*G[1, 1, 1, 1, 1, x])/3 - 84*G[0, 0, 0, 0, 1, 1, x] + 
    28*G[0, 0, 0, 1, 0, 1, x] + 28*G[0, 0, 0, 1, 1, 0, x] + 
    8*G[0, 0, 0, 1, 1, 1, x] + 20*G[0, 0, 1, 0, 0, 1, x] + 
    20*G[0, 0, 1, 0, 1, 0, x] - 148*G[0, 0, 1, 1, 0, 0, x] + 
    8*G[0, 0, 1, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 1, 0, x] - 
    44*G[0, 0, 1, 1, 1, 1, x] - 36*G[0, 1, 0, 1, 0, 0, x] - 
    32*G[0, 1, 0, 1, 1, 1, x] - 12*G[0, 1, 1, 0, 0, 1, x] - 
    12*G[0, 1, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 0, 1, 1, x] + 
    8*G[0, 1, 1, 1, 0, 0, x] + 8*G[1, 0, 0, 1, 1, 1, x] - 
    8*G[1, 1, 0, 0, 1, 1, x] + G[1, 1, 1, 1, x]*(538/9 - ((68*I)/3)*Pi - 
      (128*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(-1348/3 + (16*I)*Pi - 
      32*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-364/9 - (22*I)*Pi - 
      (32*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*(264 + ((154*I)/3)*Pi + 
      (8*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(100/9 + ((238*I)/3)*Pi + 
      (8*Log[mu2/s])/3) + G[1, 0, 0, 1, 1, x]*(24 + (16*I)*Pi + 
      8*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-206 - (24*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-190/3 + (28*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-190/3 - (132*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(-586/3 - (12*I)*Pi + 24*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(226 + (60*I)*Pi + 24*Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(-80/9 - ((20*I)/3)*Pi + (104*Log[mu2/s])/3) + 
    G[0, 0, 0, 0, x]*(262/3 + (40*I)*Pi + 64*Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(-154/3 + (230*I)*Pi + (-32 + (24*I)*Pi)*Log[mu2/s] - 
      216*zeta[2]) + G[1, 0, 0, x]*(15245/27 + ((304*I)/9)*Pi + 
      (568/9 + (20*I)*Pi)*Log[mu2/s] + 14*Log[mu2/s]^2 - (424*zeta[2])/3) + 
    G[0, 0, 0, x]*(-532/3 - (16*I)*Pi + (-52 - (4*I)*Pi)*Log[mu2/s] - 
      18*Log[mu2/s]^2 - (274*zeta[2])/3) + G[1, 0, 0, 1, x]*
     (100/9 + ((86*I)/3)*Pi + (8/3 + (8*I)*Pi)*Log[mu2/s] - 64*zeta[2]) + 
    G[0, 0, 1, 0, x]*(-154/3 - (140*I)*Pi + (-32 + (8*I)*Pi)*Log[mu2/s] - 
      24*zeta[2]) + G[0, 0, 1, 1, x]*(-2464/9 - ((686*I)/3)*Pi + 
      (30 + (4*I)*Pi)*Log[mu2/s] - 14*Log[mu2/s]^2 - 18*zeta[2]) + 
    G[0, 1, 1, 1, x]*(1322/9 + ((50*I)/3)*Pi - 40*Log[mu2/s] + 4*zeta[2]) + 
    G[1, 1, 0, 1, x]*(-80/9 + (14*I)*Pi + (104*Log[mu2/s])/3 + 8*zeta[2]) + 
    G[0, 1, 0, 1, x]*(430/9 - (222*I)*Pi + (-16/3 + (8*I)*Pi)*Log[mu2/s] + 
      24*zeta[2]) + G[0, 1, 0, 0, x]*(-1324/9 - ((280*I)/3)*Pi - 
      16*Log[mu2/s] + 40*zeta[2]) + G[0, 1, 1, 0, x]*
     (430/9 + ((1046*I)/3)*Pi - (16*Log[mu2/s])/3 + 48*zeta[2]) + 
    G[1, 1, 1, x]*(-7666/27 + ((188*I)/3)*Pi + (106/9 + ((20*I)/3)*Pi)*
       Log[mu2/s] + (22*Log[mu2/s]^2)/3 + (154*zeta[2])/3) + 
    G[1, 1, 0, x]*(-728/27 - ((4154*I)/9)*Pi + (-10/3 - ((52*I)/3)*Pi)*
       Log[mu2/s] - 10*Log[mu2/s]^2 + 66*zeta[2]) + 
    G[1, 0, x]*(-20/3 + ((14267*I)/27)*Pi - (22*Log[mu2/s]^2)/9 - 
      (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(-250/27 + ((494*I)/9)*Pi - 
        32*zeta[2]) + (494/9 - (134*I)*Pi)*zeta[2] - 154*zeta[3]) + 
    G[0, 0, 1, x]*(3617/27 - ((2470*I)/9)*Pi + (10 - (14*I)*Pi)*
       Log[mu2/s]^2 + (1120/3 + (158*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(152/3 + (18*I)*Pi + 56*zeta[2]) - 8*zeta[3]) + 
    (2162/9 + (468*I)*Pi)*zeta[3] - 70*zeta[3]^2 + 
    G[1, 0, 1, x]*(-728/27 + ((2446*I)/9)*Pi - 10*Log[mu2/s]^2 + 
      Log[mu2/s]*(-10/3 - ((44*I)/3)*Pi - 8*zeta[2]) + 
      (-106/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
    G[0, 1, 1, x]*(-7169/27 + ((1160*I)/9)*Pi + 20*Log[mu2/s]^2 + 
      Log[mu2/s]*(-592/9 - ((16*I)/3)*Pi - 16*zeta[2]) + 
      (162 - (32*I)*Pi)*zeta[2] + 36*zeta[3]) + 
    G[0, 1, 0, x]*(3617/27 - ((146*I)/3)*Pi + 10*Log[mu2/s]^2 + 
      Log[mu2/s]*(152/3 - ((4*I)/3)*Pi - 8*zeta[2]) + 
      (2 + (40*I)*Pi)*zeta[2] + 64*zeta[3]) + 
    zeta[2]*(-1054/9 - ((1786*I)/3)*Pi + (-722/3 + (78*I)*Pi)*zeta[3]) + 
    (((-4*I)/3)*Pi*G[1, 0, 1, 1, x] + ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - 
      (4*G[1, 0, 1, 1, 1, x])/3 + (4*G[1, 1, 0, 1, 1, x])/3 + 
      (8*G[1, 0, 1, x]*zeta[2])/3 - (4*G[1, 1, 1, x]*zeta[2])/3 + 
      (8*I)*Pi*G[1, x]*zeta[3] + (8*G[1, 1, x]*zeta[3])/3)/x^2 + 
    ((22*I)*Pi*G[0, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, x] + 
      22*G[0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, x] - 16*G[0, 1, 1, 0, x] + 
      (74*G[0, 1, 1, 1, x])/3 + (34/3 + (2*I)*Pi)*G[1, 0, 1, 1, x] + 
      212*G[1, 1, 0, 0, x] + (16 - (2*I)*Pi)*G[1, 1, 0, 1, x] + 
      16*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] + 2*G[1, 0, 1, 1, 1, x] - 
      2*G[1, 1, 0, 1, 1, x] + G[0, 1, 1, x]*(-223/3 + ((2*I)/3)*Pi - 
        8*Log[mu2/s]) + G[1, 1, 0, x]*(-22/3 + (220*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, x]*(((-22*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] - 180*zeta[2]) + 
      G[1, 0, 1, x]*(-22/3 + ((10*I)/3)*Pi - 8*Log[mu2/s] - 4*zeta[2]) + 
      G[1, 1, 1, x]*(334/3 - (24*I)*Pi - 12*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 1, x]*(((-223*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + (170*zeta[2])/3) + 
      G[1, 1, x]*(-1129/9 + ((241*I)/3)*Pi + (-71/3 + (2*I)*Pi)*Log[mu2/s] + 
        11*Log[mu2/s]^2 + (5*zeta[2])/3 - 4*zeta[3]) + (8*I)*Pi*zeta[3] + 
      G[1, x]*(((-1129*I)/9)*Pi + (11*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-71*I)/3)*Pi - 60*zeta[2]) + (91/3 - (239*I)*Pi)*
         zeta[2] + (566/3 - (12*I)*Pi)*zeta[3]))/x + 
    G[0, 1, x]*(-20/3 - ((3802*I)/27)*Pi - (4*Log[mu2/s]^3)/3 + 
      (-970/9 - (474*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-22/9 + (26*I)*Pi + 
        14*zeta[2]) + Log[mu2/s]*(-250/27 - (20*I)*Pi + 
        (-182 + (12*I)*Pi)*zeta[2]) + (344 + (112*I)*Pi)*zeta[3] - 
      89*zeta[4]) + (3248/9 + ((1343*I)/6)*Pi)*zeta[4] + 
    G[1, 1, x]*(20353/54 - ((6433*I)/27)*Pi + (-112/9 + ((8*I)/3)*Pi)*
       Log[mu2/s]^2 + (16*Log[mu2/s]^3)/9 + Log[mu2/s]*
       (1961/27 - ((148*I)/9)*Pi - (154*zeta[2])/3) + 
      (-589/3 + ((56*I)/3)*Pi)*zeta[2] + (-530/9 - (8*I)*Pi)*zeta[3] + 
      22*zeta[4]) + Log[mu2/s]^2*((6*I)*Pi + (18 - (4*I)*Pi)*zeta[2] + 
      (4 - (14*I)*Pi)*zeta[3] + (77*zeta[4])/2) + 
    G[0, 0, x]*(-977/6 - ((487*I)/27)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s]^2 + 
      (3386/9 + ((158*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(76/3 - ((40*I)/3)*Pi + 
        72*zeta[2]) + (-16/3 + (16*I)*Pi)*zeta[3] + 44*zeta[4]) + 
    Log[mu2/s]*(-2/3 - ((56*I)/9)*Pi + (-320/9 + (62*I)*Pi)*zeta[3] + 
      zeta[2]*(-922/9 + ((44*I)/9)*Pi + 72*zeta[3]) + 
      (53/6 + (33*I)*Pi)*zeta[4]) + x^2*(-46*G[0, 0, 0, 0, x] + 
      32*G[0, 0, 0, 1, x] + 32*G[0, 0, 1, 0, x] - 20*G[0, 0, 1, 1, x] + 
      (86*G[0, 1, 0, 0, x])/3 - (44*G[0, 1, 0, 1, x])/3 - 
      (44*G[0, 1, 1, 0, x])/3 + (8*G[0, 1, 1, 1, x])/3 + 
      (58*G[1, 0, 0, 0, x])/3 - (16*G[1, 0, 0, 1, x])/3 - 
      (16*G[1, 0, 1, 0, x])/3 - (20*G[1, 0, 1, 1, x])/3 - 
      2*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
      24*G[1, 1, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
      4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 4*G[0, 1, 0, 0, 0, x] + 
      4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
      4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
      4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
      4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 0, x]*(-53/3 + (2*I)*Pi - 12*Log[mu2/s] - 8*zeta[2]) + 
      G[1, 0, 1, x]*(-5 + 12*Log[mu2/s] - 8*zeta[2]) + 
      G[1, 0, 0, x]*(34/3 + (2*I)*Pi - 12*Log[mu2/s] - 4*zeta[2]) + 
      G[0, 1, 1, x]*(24 + 12*Log[mu2/s] - 4*zeta[2]) - 6*Log[mu2/s]*zeta[2] + 
      G[1, 1, 1, x]*(-4/3 - 12*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 0, 0, x]*(34/3 - (2*I)*Pi + 12*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 0, 1, x]*(-53/3 - 12*Log[mu2/s] + 8*zeta[2]) + 
      G[1, 1, 0, x]*(-5 - (2*I)*Pi + 12*Log[mu2/s] + 8*zeta[2]) + 
      zeta[2]*(-247/2 - (25*I)*Pi - 20*zeta[3]) + 
      G[0, 0, x]*(-247/6 - ((25*I)/3)*Pi - 2*Log[mu2/s] - (106*zeta[2])/3 - 
        12*zeta[3]) + G[1, 1, x]*(-247/6 - ((25*I)/3)*Pi - 2*Log[mu2/s] + 
        (52*zeta[2])/3 - 12*zeta[3]) + (-29 + (2*I)*Pi)*zeta[3] + 
      G[1, 0, x]*(247/6 + ((25*I)/3)*Pi + 2*Log[mu2/s] + (26*zeta[2])/3 + 
        12*zeta[3]) + G[0, 1, x]*(247/6 + ((25*I)/3)*Pi + 2*Log[mu2/s] + 
        (28*zeta[2])/3 + 12*zeta[3]) + G[1, x]*((83/3 + (2*I)*Pi)*zeta[2] - 
        12*Log[mu2/s]*zeta[2] + 10*zeta[3] - 34*zeta[4]) - (79*zeta[4])/3 + 
      G[0, x]*((121/3 - (2*I)*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] - 
        10*zeta[3] + 34*zeta[4]) - 40*zeta[5]) + 
    G[0, x]*(345/2 - ((2737*I)/18)*Pi - ((4*I)/3)*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(-5 - ((76*I)/9)*Pi + 20*zeta[2]) + 
      zeta[2]*(-827 + ((1226*I)/9)*Pi - 72*zeta[3]) + 
      (1000/3 - (54*I)*Pi)*zeta[3] + Log[mu2/s]*(157/9 + ((164*I)/27)*Pi + 
        (-520/9 + ((16*I)/3)*Pi)*zeta[2] + (16 + (8*I)*Pi)*zeta[3] - 
        22*zeta[4]) + (-683/2 - (7*I)*Pi)*zeta[4] - 10*zeta[5]) + 
    (1112/3 + (2*I)*Pi)*zeta[5] + G[1, x]*(-1702/9 + ((18715*I)/54)*Pi + 
      ((4*I)/9)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(11 - ((134*I)/9)*Pi - 
        (50*zeta[2])/3) + zeta[2]*(8222/27 + ((1739*I)/3)*Pi - 48*zeta[3]) + 
      (-5354/9 - ((1988*I)/9)*Pi)*zeta[3] + Log[mu2/s]*
       (-71/3 + ((2305*I)/27)*Pi + (1490/9 + ((2*I)/3)*Pi)*zeta[2] + 
        (-56/3 + (8*I)*Pi)*zeta[3] - 22*zeta[4]) + (-180 - (34*I)*Pi)*
       zeta[4] + 20*zeta[5]) + x^3*(8*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 
      8*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] + 
      8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 
      8*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
      8*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
      8*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] - (8*G[0, 0, 1, 0, 0, x])/3 + 
      (8*G[0, 0, 1, 0, 1, x])/3 + (8*G[0, 0, 1, 1, 0, x])/3 - 
      (8*G[0, 0, 1, 1, 1, x])/3 + (8*G[0, 1, 0, 0, 0, x])/3 - 
      (8*G[0, 1, 0, 0, 1, x])/3 - (8*G[0, 1, 0, 1, 0, x])/3 + 
      (8*G[0, 1, 0, 1, 1, x])/3 + (8*G[1, 0, 1, 0, 0, x])/3 - 
      (8*G[1, 0, 1, 0, 1, x])/3 - (8*G[1, 0, 1, 1, 0, x])/3 + 
      (8*G[1, 0, 1, 1, 1, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 + 
      (8*G[1, 1, 0, 0, 1, x])/3 + (8*G[1, 1, 0, 1, 0, x])/3 - 
      (8*G[1, 1, 0, 1, 1, x])/3 - (8*G[0, 0, 0, x]*zeta[2])/3 - 
      (16*G[0, 0, 1, x]*zeta[2])/3 + (16*G[0, 1, 0, x]*zeta[2])/3 + 
      (8*G[0, 1, 1, x]*zeta[2])/3 + (8*G[1, 0, 0, x]*zeta[2])/3 + 
      (16*G[1, 0, 1, x]*zeta[2])/3 - (16*G[1, 1, 0, x]*zeta[2])/3 - 
      (8*G[1, 1, 1, x]*zeta[2])/3 + G[0, 1, x]*(-8*zeta[2] - 8*zeta[3]) + 
      G[1, 0, x]*(-8*zeta[2] - 8*zeta[3]) + (40*zeta[2]*zeta[3])/3 + 
      G[0, 0, x]*(8*zeta[2] + 8*zeta[3]) + G[1, 1, x]*
       (8*zeta[2] + 8*zeta[3]) + 30*zeta[4] - (68*G[0, x]*zeta[4])/3 + 
      (68*G[1, x]*zeta[4])/3 + (80*zeta[5])/3) + 
    x*(-10484051/52488 - ((624833*I)/5832)*Pi - 32*G[0, 0, 0, 0, 0, x] + 
      (4*G[0, 0, 0, 0, 1, x])/3 + (4*G[0, 0, 0, 1, 0, x])/3 + 
      (20*G[0, 0, 0, 1, 1, x])/3 - (56*G[0, 0, 1, 0, 0, x])/3 + 
      (100*G[0, 0, 1, 0, 1, x])/3 + (100*G[0, 0, 1, 1, 0, x])/3 - 
      56*G[0, 0, 1, 1, 1, x] + (16*G[0, 1, 0, 0, 0, x])/3 - 
      (20*G[0, 1, 0, 0, 1, x])/3 - (20*G[0, 1, 0, 1, 0, x])/3 - 
      28*G[0, 1, 0, 1, 1, x] - (16*G[0, 1, 1, 0, 0, x])/3 - 
      (52*G[0, 1, 1, 0, 1, x])/3 - (52*G[0, 1, 1, 1, 0, x])/3 + 
      56*G[0, 1, 1, 1, 1, x] + 48*G[1, 0, 0, 0, 0, x] - 
      (52*G[1, 0, 0, 0, 1, x])/3 - (52*G[1, 0, 0, 1, 0, x])/3 + 
      (44*G[1, 0, 0, 1, 1, x])/3 + 8*G[1, 0, 1, 0, 0, x] - 
      (52*G[1, 0, 1, 0, 1, x])/3 - (52*G[1, 0, 1, 1, 0, x])/3 + 
      40*G[1, 0, 1, 1, 1, x] - (64*G[1, 1, 0, 0, 0, x])/3 + 
      (68*G[1, 1, 0, 0, 1, x])/3 + (68*G[1, 1, 0, 1, 0, x])/3 + 
      (20*G[1, 1, 0, 1, 1, x])/3 + 16*G[1, 1, 1, 0, 0, x] + 
      (4*G[1, 1, 1, 0, 1, x])/3 + (4*G[1, 1, 1, 1, 0, x])/3 - 
      40*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(226/9 + ((44*I)/3)*Pi - 
        24*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-262/9 + ((28*I)/3)*Pi - 
        (64*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*(806/9 + ((20*I)/3)*Pi - 
        (32*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*(890/9 + (12*I)*Pi - 
        (32*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*(806/9 + ((56*I)/3)*Pi - 
        (32*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(-400/9 - ((20*I)/3)*Pi - 
        (16*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*(-42 + ((16*I)/3)*Pi - 
        (8*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*(-42 + (12*I)*Pi - 
        (8*Log[mu2/s])/3) + (79/27 + ((10*I)/9)*Pi)*Log[mu2/s]^4 + 
      Log[mu2/s]^5/3 + G[1, 0, 0, 1, x]*(-50/3 + ((8*I)/3)*Pi + 
        (16*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(-50/3 - (4*I)*Pi + 
        (16*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(-200/9 + ((20*I)/3)*Pi + 
        (16*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(-206/9 - ((44*I)/3)*Pi + 
        8*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-206/9 - ((80*I)/3)*Pi + 
        8*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-362/9 - (12*I)*Pi + 
        (32*Log[mu2/s])/3) + G[0, 0, 0, 0, x]*(790/9 - ((28*I)/3)*Pi + 
        (64*Log[mu2/s])/3) + G[1, 1, 1, 1, x]*(-826/9 - ((44*I)/3)*Pi + 
        24*Log[mu2/s]) + G[0, 0, 0, x]*(-182/3 + ((196*I)/9)*Pi + 
        (-24 + ((56*I)/3)*Pi)*Log[mu2/s] - 80*zeta[2]) + 
      G[0, 0, 1, x]*(731/9 - ((418*I)/9)*Pi + (322/9 + (4*I)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 - 62*zeta[2]) + G[1, 1, 0, x]*
       (-107/9 + ((248*I)/9)*Pi + (-358/9 - ((4*I)/3)*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 - (154*zeta[2])/3) + G[1, 1, 1, x]*
       (10 + ((322*I)/9)*Pi + (38 + ((44*I)/3)*Pi)*Log[mu2/s] + 
        (2*Log[mu2/s]^2)/3 - 42*zeta[2]) + Log[mu2/s]^3*
       (1285/162 + ((202*I)/27)*Pi - (77*zeta[2])/9) + 
      G[1, 0, 1, x]*(-107/9 + ((382*I)/9)*Pi + (-358/9 - ((4*I)/3)*Pi)*
         Log[mu2/s] + 2*Log[mu2/s]^2 + (74*zeta[2])/3) + 
      G[0, 1, 0, x]*(731/9 - ((284*I)/9)*Pi + (322/9 - ((4*I)/3)*Pi)*
         Log[mu2/s] - 2*Log[mu2/s]^2 + (170*zeta[2])/3) + 
      G[1, 0, 0, x]*(-26/3 - ((160*I)/9)*Pi + (28 - (16*I)*Pi)*Log[mu2/s] + 
        (224*zeta[2])/3) + G[0, 1, 1, x]*(-238/3 - ((286*I)/9)*Pi + 
        (-34 - ((52*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 
        (238*zeta[2])/3) + G[1, 0, x]*(-1081/9 - ((682*I)/27)*Pi + 
        (107/9 + (10*I)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-127/27 + (12*I)*Pi - (208*zeta[2])/3) + 
        (-685/9 - (42*I)*Pi)*zeta[2] - (152*zeta[3])/3) + 
      zeta[2]*(634127/1458 + ((2819*I)/81)*Pi - (205*zeta[3])/9) + 
      (7939/81 + ((934*I)/9)*Pi)*zeta[3] + G[1, 1, x]*
       (976/9 + ((220*I)/27)*Pi + (-107/9 - ((16*I)/3)*Pi)*Log[mu2/s]^2 - 
        (8*Log[mu2/s]^3)/3 + (-1033/9 + ((104*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(271/27 - ((230*I)/9)*Pi + (160*zeta[2])/3) + 
        (8*zeta[3])/3) + Log[mu2/s]^2*(-3703/324 + ((541*I)/54)*Pi + 
        (-965/18 - (8*I)*Pi)*zeta[2] + (17*zeta[3])/3) + 
      G[0, 1, x]*(-1081/9 - ((76*I)/27)*Pi + (107/9 + ((16*I)/3)*Pi)*
         Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (-127/27 + ((230*I)/9)*Pi - 40*zeta[2]) + (361/9 - (16*I)*Pi)*
         zeta[2] + 8*zeta[3]) + G[0, 0, x]*(1186/9 + ((538*I)/27)*Pi + 
        (-107/9 - (10*I)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + 
        (1141/9 + ((70*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-17/27 - (12*I)*Pi + 
          56*zeta[2]) + 40*zeta[3]) + G[0, x]*(-379/6 - ((17*I)/9)*Pi + 
        (-1843/9 + ((40*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*(4 + 10*zeta[2]) + 
        Log[mu2/s]*(-122/9 + ((8*I)/3)*Pi + (-566/9 + ((28*I)/3)*Pi)*
           zeta[2] - (8*zeta[3])/3) + (56 - (16*I)*Pi)*zeta[3] - 
        (605*zeta[4])/3) + (32371/108 + (83*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(-668843/5832 - ((12409*I)/324)*Pi + 
        (650/81 - ((202*I)/9)*Pi)*zeta[2] + (52/3 + ((124*I)/9)*Pi)*zeta[3] + 
        98*zeta[4]) + G[1, x]*(7637/108 - ((4391*I)/324)*Pi + 
        (-38/9 - ((20*I)/9)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/9 + 
        (1471/27 + ((283*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-160/9 - ((38*I)/3)*Pi + 9*zeta[2]) + Log[mu2/s]*
         (-611/324 - ((272*I)/9)*Pi + (1345/9 + ((14*I)/3)*Pi)*zeta[2] - 
          (74*zeta[3])/9) + (-508/9 - ((2*I)/9)*Pi)*zeta[3] + 184*zeta[4]) + 
      (256*zeta[5])/3) + ((-22/3 - ((4*I)/3)*Pi)*G[1, 0, 0, 0, x] + 
      ((4*I)/3)*Pi*G[1, 0, 1, 1, x] + (-2/3 - ((8*I)/3)*Pi)*
       G[1, 1, 0, 0, x] + 56*G[0, 0, 0, 0, 0, x] + (-36 - (168*I)*Pi)*
       G[0, 0, 0, 0, 1, x] + (-36 + (56*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
      (-136/3 + (40*I)*Pi)*G[0, 0, 1, 0, 0, x] - (76*G[0, 1, 0, 0, 0, x])/3 - 
      8*G[0, 1, 0, 0, 1, x] + (-8 - (96*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
      (28 - (24*I)*Pi)*G[0, 1, 1, 0, 0, x] + (-8 - (16*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (-8 + (16*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
      (4*G[1, 0, 0, 0, 1, x])/3 - (4*G[1, 0, 0, 1, 0, x])/3 - 
      4*G[1, 0, 1, 0, 0, x] + (4*G[1, 0, 1, 0, 1, x])/3 + 
      (4*G[1, 0, 1, 1, 0, x])/3 + (-8/3 - (16*I)*Pi)*G[1, 1, 0, 0, 1, x] - 
      (8*G[1, 1, 0, 1, 0, x])/3 - 168*G[0, 0, 0, 0, 1, 1, x] + 
      56*G[0, 0, 0, 1, 0, 1, x] + 56*G[0, 0, 0, 1, 1, 0, x] + 
      16*G[0, 0, 0, 1, 1, 1, x] + 40*G[0, 0, 1, 0, 0, 1, x] + 
      40*G[0, 0, 1, 0, 1, 0, x] - 392*G[0, 0, 1, 1, 0, 0, x] + 
      16*G[0, 0, 1, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 1, 0, x] - 
      88*G[0, 0, 1, 1, 1, 1, x] - 96*G[0, 1, 0, 1, 0, 0, x] - 
      64*G[0, 1, 0, 1, 1, 1, x] - 24*G[0, 1, 1, 0, 0, 1, x] - 
      24*G[0, 1, 1, 0, 1, 0, x] + 8*G[0, 1, 1, 0, 1, 1, x] + 
      16*G[0, 1, 1, 1, 0, 0, x] + 16*G[1, 0, 0, 1, 1, 1, x] - 
      16*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 0, x]*(-44/3 + (4*I)*Pi - 
        16*Log[mu2/s]) + G[1, 0, 1, 0, x]*(26/3 + (8*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, 1, x]*(44 + (32*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-968/3 - (48*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-64/3 + (56*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-64/3 - (360*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-968/3 - (24*I)*Pi + 48*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(240 + (120*I)*Pi + 48*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-16/3 + (220*I)*Pi + (16 + (48*I)*Pi)*Log[mu2/s] - 
        432*zeta[2]) + G[1, 0, 0, 1, x]*(26/3 + ((136*I)/3)*Pi + 
        (8/3 + (16*I)*Pi)*Log[mu2/s] - 128*zeta[2]) + 
      G[0, 0, 1, 1, x]*(656/9 - (276*I)*Pi + (68 + (8*I)*Pi)*Log[mu2/s] - 
        28*Log[mu2/s]^2 - 36*zeta[2]) + G[1, 0, 0, x]*(449/9 + ((8*I)/3)*Pi + 
        (4/3 + ((8*I)/3)*Pi)*Log[mu2/s] - (44*zeta[2])/3) + 
      G[0, 1, 1, 1, x]*((-8*I)*Pi + 8*zeta[2]) + 
      G[1, 1, 0, x]*(((-2*I)/3)*Pi + (40*zeta[2])/3) + 
      G[1, 1, 0, 1, x]*(((-8*I)/3)*Pi + 16*zeta[2]) + 
      G[0, 0, 0, x]*(148/3 - (16*I)*Pi + 4*Log[mu2/s] + (100*zeta[2])/3) + 
      G[0, 1, 0, 1, x]*(242/9 - ((976*I)/3)*Pi + (16/3 + (16*I)*Pi)*
         Log[mu2/s] + 48*zeta[2]) + G[0, 0, 1, 0, x]*
       (-16/3 - ((152*I)/3)*Pi + (16 + (16*I)*Pi)*Log[mu2/s] + 48*zeta[2]) + 
      G[0, 1, 1, 0, x]*(242/9 + ((76*I)/3)*Pi + (16*Log[mu2/s])/3 + 
        96*zeta[2]) + G[0, 1, 0, 0, x]*(-1552/9 - ((100*I)/3)*Pi + 
        128*zeta[2]) + G[1, 0, x]*(((449*I)/9)*Pi + 
        Log[mu2/s]*(((4*I)/3)*Pi - (40*zeta[2])/3) + (-36 - ((40*I)/3)*Pi)*
         zeta[2]) + G[0, 0, 1, x]*(134/9 + ((202*I)/3)*Pi + 
        (-2 - (28*I)*Pi)*Log[mu2/s]^2 + (138 + (412*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-2/9 + (80*I)*Pi + 112*zeta[2]) - 112*zeta[3]) + 
      (35 + ((1058*I)/3)*Pi)*zeta[3] - 236*zeta[3]^2 + 
      G[1, 0, 1, x]*(((26*I)/3)*Pi + Log[mu2/s]*(((8*I)/3)*Pi - 16*zeta[2]) + 
        (-60 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
      G[0, 1, 1, x]*(((242*I)/9)*Pi + Log[mu2/s]*(((16*I)/3)*Pi - 
          32*zeta[2]) + (820/3 - (64*I)*Pi)*zeta[2] + 72*zeta[3]) + 
      G[0, 1, 0, x]*(134/9 - ((1312*I)/9)*Pi - 2*Log[mu2/s]^2 + 
        Log[mu2/s]*(-2/9 + ((4*I)/3)*Pi - 16*zeta[2]) + 
        (118 + (128*I)*Pi)*zeta[2] + 176*zeta[3]) + 
      zeta[2]*((-35*I)*Pi + (-1558/3 + (156*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((134*I)/9)*Pi + (-1594/9 - (130*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-2*I)*Pi + 28*zeta[2]) + Log[mu2/s]*
         (((-2*I)/9)*Pi + (-100 + (24*I)*Pi)*zeta[2]) + 
        (1192/3 + (272*I)*Pi)*zeta[3] - 250*zeta[4]) + 
      (-15505/18 + ((1087*I)/3)*Pi)*zeta[4] + 
      G[1, 1, x]*(((-8*I)/3)*Pi*zeta[2] + (8/3 - (16*I)*Pi)*zeta[3] + 
        44*zeta[4]) + Log[mu2/s]^2*((-2*I)*Pi*zeta[2] + 
        (2 - (28*I)*Pi)*zeta[3] + 77*zeta[4]) + 
      G[0, 0, x]*(-4255/18 + ((407*I)/9)*Pi + (3 - (2*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-19 + ((88*I)/9)*Pi - 24*zeta[2]) + 
        (1837/9 + ((34*I)/3)*Pi)*zeta[2] + (-56/3 + (32*I)*Pi)*zeta[3] + 
        88*zeta[4]) + Log[mu2/s]*((14/9 + (80*I)*Pi)*zeta[3] + 
        zeta[2]*(((-14*I)/9)*Pi + 144*zeta[3]) + (-793/3 + (66*I)*Pi)*
         zeta[4]) + G[0, x]*(((-4255*I)/18)*Pi + Log[mu2/s]^2*
         ((3*I)*Pi + 10*zeta[2]) + zeta[2]*(-109 + ((1675*I)/9)*Pi - 
          144*zeta[3]) + (970/3 + (4*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-19*I)*Pi + (-398/9 + ((20*I)/3)*Pi)*zeta[2] + 
          (16 + (16*I)*Pi)*zeta[3] - 44*zeta[4]) + (-228 - (14*I)*Pi)*
         zeta[4] - 20*zeta[5]) + (1486/3 + (4*I)*Pi)*zeta[5] + 
      G[1, x]*(zeta[2]*(((28*I)/3)*Pi - 96*zeta[3]) + (-28/3 + (36*I)*Pi)*
         zeta[3] + Log[mu2/s]*(((8*I)/3)*Pi*zeta[2] + (-8/3 + (16*I)*Pi)*
           zeta[3] - 44*zeta[4]) + (-605/3 - (68*I)*Pi)*zeta[4] + 
        40*zeta[5]) - (6013*zeta[6])/12)/(1 - x)^2 - (1549*zeta[6])/24 + 
    (28/9 - ((345*I)/2)*Pi + (-8 + (12*I)*Pi)*G[1, 1, 1, 0, x] + 
      4*G[0, 0, 0, 0, 0, x] + (32 + (252*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
      (32 - (84*I)*Pi)*G[0, 0, 0, 1, 0, x] + (90 - (60*I)*Pi)*
       G[0, 0, 1, 0, 0, x] + 60*G[0, 1, 0, 0, 0, x] + 
      40*G[0, 1, 0, 0, 1, x] + (40 + (132*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
      (-440 + (36*I)*Pi)*G[0, 1, 1, 0, 0, x] + (26 + (24*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (26 - (24*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
      88*G[0, 1, 1, 1, 1, x] - 40*G[1, 0, 0, 0, 0, x] + 
      30*G[1, 0, 0, 0, 1, x] + 30*G[1, 0, 0, 1, 0, x] - 
      94*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
      12*G[1, 0, 1, 1, 0, x] - 64*G[1, 0, 1, 1, 1, x] - 
      16*G[1, 1, 0, 0, 0, x] + (-12 + (24*I)*Pi)*G[1, 1, 0, 0, 1, x] - 
      12*G[1, 1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, 1, x] + 
      12*G[1, 1, 1, 0, 0, x] + 252*G[0, 0, 0, 0, 1, 1, x] - 
      84*G[0, 0, 0, 1, 0, 1, x] - 84*G[0, 0, 0, 1, 1, 0, x] - 
      24*G[0, 0, 0, 1, 1, 1, x] - 60*G[0, 0, 1, 0, 0, 1, x] - 
      60*G[0, 0, 1, 0, 1, 0, x] + 540*G[0, 0, 1, 1, 0, 0, x] - 
      24*G[0, 0, 1, 1, 0, 1, x] - 24*G[0, 0, 1, 1, 1, 0, x] + 
      132*G[0, 0, 1, 1, 1, 1, x] + 132*G[0, 1, 0, 1, 0, 0, x] + 
      96*G[0, 1, 0, 1, 1, 1, x] + 36*G[0, 1, 1, 0, 0, 1, x] + 
      36*G[0, 1, 1, 0, 1, 0, x] - 12*G[0, 1, 1, 0, 1, 1, x] - 
      24*G[0, 1, 1, 1, 0, 0, x] - 24*G[1, 0, 0, 1, 1, 1, x] + 
      24*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, 1, x]*
       (502 + (36*I)*Pi - 72*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-482 - (180*I)*Pi - 72*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-218/3 - (12*I)*Pi - 48*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-104 - (48*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (510 + (72*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (82 - (84*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (82 + (492*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (-86/3 - (98*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (30 - (20*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 1, 1, x]*
       (-992/3 - (36*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (194/3 + (14*I)*Pi + 24*Log[mu2/s]) + G[0, 1, 0, 0, x]*
       (884/3 + (108*I)*Pi + 8*Log[mu2/s] - 168*zeta[2]) + 
      G[0, 1, 1, 0, x]*(4/3 - (406*I)*Pi + 8*Log[mu2/s] - 144*zeta[2]) + 
      G[0, 1, 0, 1, x]*(4/3 + (558*I)*Pi + (8 - (24*I)*Pi)*Log[mu2/s] - 
        72*zeta[2]) + G[1, 1, 0, 1, x]*(-8 - (4*I)*Pi - 24*zeta[2]) + 
      G[0, 0, 1, 0, x]*(30 + (164*I)*Pi + (-8 - (24*I)*Pi)*Log[mu2/s] - 
        24*zeta[2]) + G[0, 1, 1, 1, x]*(-728/3 - (14*I)*Pi + 48*Log[mu2/s] - 
        12*zeta[2]) + G[1, 1, 1, x]*((-8*I)*Pi + 8*zeta[2]) + 
      G[1, 1, 0, x]*(326/9 + ((82*I)/3)*Pi + (16/3 + (8*I)*Pi)*Log[mu2/s] + 
        24*zeta[2]) + G[0, 0, 1, 1, x]*(536/3 + (502*I)*Pi + 
        (-82 - (12*I)*Pi)*Log[mu2/s] + 42*Log[mu2/s]^2 + 54*zeta[2]) + 
      G[0, 0, 0, x]*(128 + ((16*I)/3)*Pi + (48 - (20*I)*Pi)*Log[mu2/s] + 
        18*Log[mu2/s]^2 + 58*zeta[2]) + G[1, 0, 0, x]*
       (-3242/9 + ((16*I)/3)*Pi + (-92/3 - (4*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + 88*zeta[2]) + G[1, 0, 0, 1, x]*
       (-86/3 - (90*I)*Pi + (-16 - (24*I)*Pi)*Log[mu2/s] + 192*zeta[2]) + 
      G[0, 0, 0, 1, x]*(30 - (458*I)*Pi + (-8 - (72*I)*Pi)*Log[mu2/s] + 
        648*zeta[2]) + G[0, 1, 0, x]*(-1265/9 + ((790*I)/3)*Pi + 
        (-160 - (168*I)*Pi)*zeta[2] + Log[mu2/s]*(-98/3 + (16*I)*Pi + 
          24*zeta[2]) - 240*zeta[3]) + G[0, 1, 1, x]*
       (3884/9 - ((520*I)/3)*Pi - 28*Log[mu2/s]^2 + (-414 + (96*I)*Pi)*
         zeta[2] + Log[mu2/s]*(68 + 48*zeta[2]) - 108*zeta[3]) + 
      G[1, 0, 1, x]*(326/9 - (354*I)*Pi + (128 + (24*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(16/3 + 24*zeta[2]) - 24*zeta[3]) + 
      (-791/9 - ((2590*I)/3)*Pi)*zeta[3] + 306*zeta[3]^2 + 
      G[0, 0, 1, x]*(-1265/9 + (176*I)*Pi + (42*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-98/3 - (90*I)*Pi - 168*zeta[2]) + (-546 - (570*I)*Pi)*
         zeta[2] + 120*zeta[3]) + G[1, 0, x]*(-50/3 - ((2942*I)/9)*Pi + 
        (-2 - (6*I)*Pi)*Log[mu2/s]^2 + (694/3 + (200*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-26/9 - ((88*I)/3)*Pi + 80*zeta[2]) + 202*zeta[3]) + 
      zeta[2]*(3445/9 + ((974*I)/3)*Pi + (728 - (234*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(3593/9 - ((170*I)/9)*Pi + (3 + (18*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-19/3 + ((64*I)/3)*Pi - 48*zeta[2]) + 
        (-1741/3 - (64*I)*Pi)*zeta[2] + (24 - (48*I)*Pi)*zeta[3] - 
        132*zeta[4]) + Log[mu2/s]^2*((5*I)*Pi + (-18 + (6*I)*Pi)*zeta[2] + 
        (-6 + (42*I)*Pi)*zeta[3] - (231*zeta[4])/2) + 
      G[1, 1, x]*(((326*I)/9)*Pi + Log[mu2/s]*(((16*I)/3)*Pi - 32*zeta[2]) + 
        (796/3 - (48*I)*Pi)*zeta[2] + (56 + (24*I)*Pi)*zeta[3] - 
        66*zeta[4]) + (1001/2 - ((1283*I)/2)*Pi)*zeta[4] + 
      G[0, 1, x]*(-50/3 + ((2593*I)/9)*Pi + Log[mu2/s]^2*
         (-2 - (28*I)*Pi - 42*zeta[2]) + (412/3 + (652*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-26/9 + ((94*I)/3)*Pi + (306 - (36*I)*Pi)*zeta[2]) + 
        (-760 - (384*I)*Pi)*zeta[3] + 339*zeta[4]) + 
      Log[mu2/s]*(2/3 - ((157*I)/9)*Pi + zeta[2]*(382/9 - ((106*I)/3)*Pi - 
          216*zeta[3]) + (34 - (158*I)*Pi)*zeta[3] + (511/2 - (99*I)*Pi)*
         zeta[4]) + G[1, x]*(-2/3 - ((50*I)/3)*Pi + 
        Log[mu2/s]^2*((-2*I)*Pi + 28*zeta[2]) + (404 + (206*I)*Pi)*zeta[3] + 
        zeta[2]*(-4378/9 - ((434*I)/3)*Pi + 144*zeta[3]) + 
        (117 + (102*I)*Pi)*zeta[4] + Log[mu2/s]*(((-26*I)/9)*Pi - 
          84*zeta[2] + (24 - (24*I)*Pi)*zeta[3] + 66*zeta[4]) - 60*zeta[5]) + 
      (-866 - (6*I)*Pi)*zeta[5] + G[0, x]*(-345/2 + ((3286*I)/9)*Pi + 
        Log[mu2/s]^2*(5 + I*Pi - 30*zeta[2]) + (-1970/3 + (82*I)*Pi)*
         zeta[3] + zeta[2]*(756 - ((871*I)/3)*Pi + 216*zeta[3]) + 
        (1139/2 + (21*I)*Pi)*zeta[4] + Log[mu2/s]*(-157/9 + ((7*I)/9)*Pi + 
          (102 - (12*I)*Pi)*zeta[2] + (-32 - (24*I)*Pi)*zeta[3] + 
          66*zeta[4]) + 30*zeta[5]) + (4525*zeta[6])/8)/(1 - x)) + 
  (Nf*(-19/18 - ((791*I)/18)*Pi + (-112 - ((88*I)/3)*Pi)*G[0, 0, 0, 0, x] + 
     (56 - ((4*I)/3)*Pi)*G[1, 0, 0, 0, x] + (-71/3 + ((118*I)/3)*Pi)*
      G[1, 0, 1, 0, x] + (-88/3 - (104*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
     (-88/3 + (60*I)*Pi)*G[0, 0, 0, 1, 0, x] + (-100/3 + (24*I)*Pi)*
      G[0, 0, 1, 0, 0, x] + (-26 - (8*I)*Pi)*G[0, 1, 0, 0, 0, x] + 
     (-142/3 - (24*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-142/3 - (28*I)*Pi)*
      G[0, 1, 0, 1, 0, x] + (168 - (24*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
     (-62/3 + (48*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-62/3 + (20*I)*Pi)*
      G[0, 1, 1, 1, 0, x] + 16*G[0, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, x] + 
     (20*G[1, 0, 0, 0, 1, x])/3 + (20*G[1, 0, 0, 1, 0, x])/3 + 
     (50*G[1, 0, 1, 0, 0, x])/3 + (68*G[1, 0, 1, 0, 1, x])/3 + 
     (68*G[1, 0, 1, 1, 0, x])/3 - (100*G[1, 0, 1, 1, 1, x])/3 - 
     (116*G[1, 1, 0, 0, 0, x])/3 + (200/3 + (16*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
     (200*G[1, 1, 0, 1, 0, x])/3 - 152*G[1, 1, 0, 1, 1, x] - 
     (76*G[1, 1, 1, 0, 0, x])/3 + 12*G[1, 1, 1, 0, 1, x] + 
     12*G[1, 1, 1, 1, 0, x] + (40*G[1, 1, 1, 1, 1, x])/3 - 
     104*G[0, 0, 0, 0, 1, 1, x] + 60*G[0, 0, 0, 1, 0, 1, x] + 
     60*G[0, 0, 0, 1, 1, 0, x] - 28*G[0, 0, 0, 1, 1, 1, x] + 
     24*G[0, 0, 1, 0, 0, 1, x] + 24*G[0, 0, 1, 0, 1, 0, x] - 
     8*G[0, 0, 1, 0, 1, 1, x] - 88*G[0, 0, 1, 1, 0, 0, x] + 
     16*G[0, 0, 1, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 1, 0, x] - 
     8*G[0, 1, 0, 0, 0, 1, x] - 8*G[0, 1, 0, 0, 1, 0, x] - 
     16*G[0, 1, 0, 0, 1, 1, x] - 12*G[0, 1, 0, 1, 0, 0, x] - 
     16*G[0, 1, 0, 1, 0, 1, x] - 16*G[0, 1, 0, 1, 1, 0, x] + 
     20*G[0, 1, 0, 1, 1, 1, x] - 24*G[0, 1, 1, 0, 0, 1, x] - 
     24*G[0, 1, 1, 0, 1, 0, x] + 72*G[0, 1, 1, 0, 1, 1, x] + 
     20*G[0, 1, 1, 1, 0, 0, x] - 16*G[1, 0, 0, 1, 1, 1, x] + 
     16*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, 1, x]*
      (278/3 - (32*I)*Pi - 48*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
      (70/3 - (12*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
      (-8/3 - (32*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 1, 0, x]*
      (47 - ((64*I)/3)*Pi - 8*Log[mu2/s]) + G[1, 1, 1, 1, x]*
      (130/3 + ((64*I)/3)*Pi - 4*Log[mu2/s]) + G[1, 1, 0, 0, x]*
      (-1468/9 + ((92*I)/3)*Pi + (8*Log[mu2/s])/3) + 
     G[0, 0, 1, 0, 1, x]*(-322/3 + (32*I)*Pi + 16*Log[mu2/s]) + 
     G[0, 0, 1, 1, 0, x]*(-322/3 - (56*I)*Pi + 16*Log[mu2/s]) + 
     G[1, 0, 1, 1, x]*(569/9 + ((52*I)/3)*Pi + 28*Log[mu2/s]) + 
     G[0, 0, 0, 1, 1, x]*(198 + (80*I)*Pi + 48*Log[mu2/s]) + 
     G[0, 0, 0, 1, x]*(160/3 + ((554*I)/3)*Pi + (16 + (48*I)*Pi)*Log[mu2/s] - 
       428*zeta[2]) + G[0, 0, 1, 0, x]*(160/3 - ((374*I)/3)*Pi + 
       (16 + (16*I)*Pi)*Log[mu2/s] - 196*zeta[2]) + 
     G[1, 1, 0, x]*(-304/3 - ((763*I)/9)*Pi + (94/3 - (4*I)*Pi)*Log[mu2/s] + 
       (2*Log[mu2/s]^2)/3 - 190*zeta[2]) + G[0, 1, 1, 1, x]*
      (-524/3 + ((274*I)/3)*Pi + 96*Log[mu2/s] - 56*zeta[2]) + 
     G[1, 1, 0, 1, x]*(47 - ((280*I)/3)*Pi - 8*Log[mu2/s] - 16*zeta[2]) + 
     G[0, 1, 0, 0, x]*(50/3 - ((188*I)/3)*Pi + (32*Log[mu2/s])/3 + 
       8*zeta[2]) + G[1, 0, 0, x]*(448/3 + (23*I)*Pi - (28*Log[mu2/s])/3 + 
       (176*zeta[2])/3) + G[1, 1, 1, x]*(268/3 + ((49*I)/3)*Pi + 
       (-74 - ((40*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 82*zeta[2]) + 
     G[0, 0, 0, x]*(44/3 - ((104*I)/3)*Pi + (24 + (16*I)*Pi)*Log[mu2/s] + 
       (248*zeta[2])/3) + G[0, 1, 1, 0, x]*(248/3 + ((322*I)/3)*Pi - 
       40*Log[mu2/s] + 92*zeta[2]) + G[1, 0, 0, 1, x]*
      (-71/3 + (4*I)*Pi - (16*I)*Pi*Log[mu2/s] + 128*zeta[2]) + 
     G[0, 0, 1, 1, x]*(-686/9 - ((224*I)/3)*Pi + (-60 - (24*I)*Pi)*
        Log[mu2/s] + 4*Log[mu2/s]^2 + 128*zeta[2]) + 
     G[0, 1, 0, 1, x]*(248/3 - (64*I)*Pi + (-40 - (16*I)*Pi)*Log[mu2/s] + 
       168*zeta[2]) + G[0, 1, 1, x]*(-1424/9 - (92*I)*Pi - 8*Log[mu2/s]^2 + 
       (-274 - (4*I)*Pi)*zeta[2] + Log[mu2/s]*((40*I)*Pi + 32*zeta[2]) - 
       32*zeta[3]) + G[1, 0, 1, x]*(-304/3 + ((638*I)/9)*Pi + 
       (2*Log[mu2/s]^2)/3 + (-710/3 + (16*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(94/3 + ((88*I)/3)*Pi + 16*zeta[2]) - 16*zeta[3]) + 
     G[1, 0, x]*(104/3 + ((82*I)/3)*Pi + (-2/3 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
       (-1163/9 + (106*I)*Pi)*zeta[2] + Log[mu2/s]*(-62/3 + ((62*I)/3)*Pi + 
         40*zeta[2]) - 8*zeta[3]) + (-161/3 + ((2515*I)/9)*Pi)*zeta[3] + 
     74*zeta[3]^2 + G[0, 1, 0, x]*(47 + (90*I)*Pi + (4*Log[mu2/s]^2)/3 + 
       Log[mu2/s]*(-28/3 - ((80*I)/3)*Pi - 16*zeta[2]) + 
       (1168/3 - (40*I)*Pi)*zeta[2] + 16*zeta[3]) + 
     G[0, 0, 1, x]*(47 - ((290*I)/9)*Pi + (4/3 + (4*I)*Pi)*Log[mu2/s]^2 + 
       Log[mu2/s]*(-28/3 - ((124*I)/3)*Pi - 80*zeta[2]) + 
       (1402/3 + (20*I)*Pi)*zeta[2] + 148*zeta[3]) + 
     zeta[2]*(-839/3 + (94*I)*Pi + (308/3 + (104*I)*Pi)*zeta[3]) + 
     (((8*I)/3)*Pi*G[1, 0, 1, 1, x] - ((8*I)/3)*Pi*G[1, 1, 0, 1, x] + 
       (8*G[1, 0, 1, 1, 1, x])/3 - (8*G[1, 1, 0, 1, 1, x])/3 - 
       (16*G[1, 0, 1, x]*zeta[2])/3 + (8*G[1, 1, 1, x]*zeta[2])/3 - 
       (16*I)*Pi*G[1, x]*zeta[3] - (16*G[1, 1, x]*zeta[3])/3)/x^2 + 
     ((-6*I)*Pi*G[0, 0, 1, x] - (24*I)*Pi*G[0, 1, 0, x] + 
       (8*I)*Pi*G[1, 0, 0, x] - 6*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 1, x] - 
       24*G[0, 1, 1, 0, x] + (170*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 1, x] + 
       8*G[1, 0, 1, 0, x] + (22/3 - (4*I)*Pi)*G[1, 0, 1, 1, x] + 
       56*G[1, 1, 0, 0, x] + (-41 + (4*I)*Pi)*G[1, 1, 0, 1, x] - 
       41*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] - 4*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 1, 1, x] + G[1, 1, 0, x]*(21 + (3*I)*Pi - 
         12*Log[mu2/s]) + G[0, 1, 1, x]*(-82/3 + ((62*I)/3)*Pi - 
         12*Log[mu2/s]) + G[1, 1, 1, x]*(17/3 - (13*I)*Pi + 36*Log[mu2/s] - 
         4*zeta[2]) + G[1, 0, 1, x]*(21 + ((10*I)/3)*Pi - 12*Log[mu2/s] + 
         8*zeta[2]) + G[0, 1, x]*(((-82*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] + 
         (254*zeta[2])/3) + G[1, 0, x]*((21*I)*Pi - (12*I)*Pi*Log[mu2/s] + 
         90*zeta[2]) - (16*I)*Pi*zeta[3] + G[1, 1, x]*(-190/9 + (15*I)*Pi + 
         (-35/3 + (18*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + (83*zeta[2])/3 + 
         8*zeta[3]) + G[1, x]*(((-190*I)/9)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
         (-19 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*(((-35*I)/3)*Pi + 
           36*zeta[2]) + (-196/3 + (24*I)*Pi)*zeta[3]))/x + 
     G[1, 1, x]*(65627/648 + ((1036*I)/27)*Pi + (82/9 + ((4*I)/3)*Pi)*
        Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + Log[mu2/s]*
        (1360/27 - ((220*I)/9)*Pi - 37*zeta[2]) + (-634/9 + ((41*I)/3)*Pi)*
        zeta[2] + (637/9 + (16*I)*Pi)*zeta[3] - 44*zeta[4]) + 
     Log[mu2/s]^2*(((-4*I)/3)*Pi + (-14/3 + ((4*I)/3)*Pi)*zeta[2] + 
       (-4/3 + (4*I)*Pi)*zeta[3] - 11*zeta[4]) + (-3497/9 - (153*I)*Pi)*
      zeta[4] + G[0, 0, x]*(-181/2 + (83*I)*Pi + (2 + ((4*I)/3)*Pi)*
        Log[mu2/s]^2 + Log[mu2/s]*(64/3 + ((56*I)/3)*Pi - (208*zeta[2])/3) + 
       (-896/3 - ((2*I)/3)*Pi)*zeta[2] + (118/3 + (32*I)*Pi)*zeta[3] + 
       88*zeta[4]) + G[0, 1, x]*(104/3 - ((1187*I)/9)*Pi + 
       Log[mu2/s]^2*(-2/3 - ((20*I)/3)*Pi - 4*zeta[2]) + 
       (-43/9 - (78*I)*Pi)*zeta[2] + Log[mu2/s]*(-62/3 - ((32*I)/3)*Pi + 
         (332/3 - (8*I)*Pi)*zeta[2]) + (-254 + (128*I)*Pi)*zeta[3] + 
       122*zeta[4]) + Log[mu2/s]*(-1/3 - ((26*I)/3)*Pi + 
       zeta[2]*(6 - ((28*I)/3)*Pi - 48*zeta[3]) + (12*I)*Pi*zeta[3] + 
       (-241/3 - (22*I)*Pi)*zeta[4]) + x*(87733/3888 - ((3121*I)/432)*Pi + 
       (-100 - ((44*I)/3)*Pi)*G[0, 0, 0, 0, x] + (260/3 + (12*I)*Pi)*
        G[0, 1, 1, 1, x] + (196/3 + ((44*I)/3)*Pi)*G[1, 0, 0, 0, x] + 
       (-68 - (12*I)*Pi)*G[1, 1, 1, 1, x] - (44*G[0, 0, 0, 0, 1, x])/3 - 
       (44*G[0, 0, 0, 1, 0, x])/3 - (32*G[0, 0, 0, 1, 1, x])/3 - 
       (56*G[0, 0, 1, 0, 0, x])/3 - 12*G[0, 0, 1, 0, 1, x] - 
       12*G[0, 0, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 0, x] + (4*G[0, 1, 0, 0, 1, x])/3 + 
       (4*G[0, 1, 0, 1, 0, x])/3 + (32*G[0, 1, 0, 1, 1, x])/3 - 
       (16*G[0, 1, 1, 0, 0, x])/3 + 28*G[0, 1, 1, 0, 1, x] + 
       28*G[0, 1, 1, 1, 0, x] - 16*G[0, 1, 1, 1, 1, x] - 
       16*G[1, 0, 0, 0, 0, x] + (92*G[1, 0, 0, 0, 1, x])/3 + 
       (92*G[1, 0, 0, 1, 0, x])/3 - (16*G[1, 0, 0, 1, 1, x])/3 + 
       (104*G[1, 0, 1, 0, 0, x])/3 - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
       48*G[1, 1, 0, 0, 0, x] - (52*G[1, 1, 0, 0, 1, x])/3 - 
       (52*G[1, 1, 0, 1, 0, x])/3 + (16*G[1, 1, 0, 1, 1, x])/3 - 
       (32*G[1, 1, 1, 0, 0, x])/3 - 12*G[1, 1, 1, 0, 1, x] - 
       12*G[1, 1, 1, 1, 0, x] + G[0, 1, 0, 1, x]*(-74/3 + (4*I)*Pi - 
         8*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-74/3 + ((44*I)/3)*Pi - 
         8*Log[mu2/s]) + G[1, 0, 0, 1, x]*(-46/3 + ((52*I)/3)*Pi - 
         8*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-46/3 + ((68*I)/3)*Pi - 
         8*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-100 + ((20*I)/3)*Pi - 
         (16*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(-52 + ((76*I)/3)*Pi - 
         (16*Log[mu2/s])/3) + (-25/36 - ((5*I)/18)*Pi)*Log[mu2/s]^4 - 
       Log[mu2/s]^5/18 + G[1, 0, 1, 1, x]*(244/3 - ((20*I)/3)*Pi + 
         (16*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(260/3 - ((76*I)/3)*Pi + 
         (16*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*(-2 - (4*I)*Pi + 
         8*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-2 - ((44*I)/3)*Pi + 
         8*Log[mu2/s]) + G[0, 0, 0, 1, x]*(42 - ((52*I)/3)*Pi + 
         8*Log[mu2/s]) + G[0, 0, 1, 0, x]*(42 - ((68*I)/3)*Pi + 
         8*Log[mu2/s]) + G[1, 0, 0, x]*(-346/3 + (38*I)*Pi + 
         (-12 - (8*I)*Pi)*Log[mu2/s] - (208*zeta[2])/3) + 
       G[0, 1, 1, x]*(-98/3 + (74*I)*Pi + (12 - (8*I)*Pi)*Log[mu2/s] - 
         (136*zeta[2])/3) + G[1, 1, 0, x]*(154/3 - (44*I)*Pi + 
         (10 + ((4*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 - 
         (26*zeta[2])/3) + G[1, 0, 1, x]*(154/3 + (76*I)*Pi + 
         (10 - (4*I)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 - (26*zeta[2])/3) + 
       Log[mu2/s]^3*(-205/54 - ((25*I)/9)*Pi + (55*zeta[2])/18) + 
       G[0, 1, 0, x]*(-46 + (52*I)*Pi + (-10 - ((4*I)/3)*Pi)*Log[mu2/s] + 
         (2*Log[mu2/s]^2)/3 + (74*zeta[2])/3) + G[0, 0, 1, x]*
        (-46 - (68*I)*Pi + (-10 + (4*I)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/3 + 
         (74*zeta[2])/3) + G[1, 1, 1, x]*(82/3 - (82*I)*Pi + 
         (-12 + (8*I)*Pi)*Log[mu2/s] + (88*zeta[2])/3) + 
       G[0, 0, 0, x]*(110 - (46*I)*Pi + (12 + (8*I)*Pi)*Log[mu2/s] + 
         (160*zeta[2])/3) + G[1, 0, x]*(110/3 - ((181*I)/3)*Pi + 
         (-1 - ((2*I)/3)*Pi)*Log[mu2/s]^2 + (5/3 - ((14*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(11/3 - (4*I)*Pi + (104*zeta[2])/3) - (80*zeta[3])/3) + 
       G[1, 1, x]*(-98 + (75*I)*Pi + (1 - ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-11/3 - (56*zeta[2])/3) + (283/3 - ((14*I)/3)*Pi)*
          zeta[2] - 8*zeta[3]) + (12638/81 + ((2501*I)/18)*Pi)*zeta[3] + 
       Log[mu2/s]^2*(-12815/1296 - ((205*I)/18)*Pi + (224/9 + ((19*I)/6)*Pi)*
          zeta[2] + (23*zeta[3])/18) + G[0, 1, x]*(110/3 - (75*I)*Pi + 
         (-1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (-203/3 + ((14*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]*(11/3 + (56*zeta[2])/3) + 8*zeta[3]) + 
       zeta[2]*(48617/1296 + ((13147*I)/54)*Pi + (431*zeta[3])/18) + 
       G[0, 0, x]*(74/3 + ((181*I)/3)*Pi + (1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-11/3 + (4*I)*Pi - (104*zeta[2])/3) + 
         (-85/3 + ((14*I)/3)*Pi)*zeta[2] + (80*zeta[3])/3) + 
       G[0, x]*(-143/6 + ((178*I)/3)*Pi + Log[mu2/s]^2*
          (-4/3 - (10*zeta[2])/3) + (146/3 - (68*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-2 - ((8*I)/3)*Pi + (2 - (4*I)*Pi)*zeta[2] - 
           (8*zeta[3])/3) + (46 + ((16*I)/3)*Pi)*zeta[3] - (179*zeta[4])/3) + 
       Log[mu2/s]*(-3121/432 - ((12815*I)/648)*Pi + 
         (4015/54 + ((166*I)/9)*Pi)*zeta[2] + (269/18 + ((23*I)/9)*Pi)*
          zeta[3] - 36*zeta[4]) + G[1, x]*(143/6 - ((178*I)/3)*Pi + 
         (-170/3 + (44*I)*Pi)*zeta[2] + Log[mu2/s]^2*(4/3 + (10*zeta[2])/3) + 
         (-54 - ((16*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(2 + ((8*I)/3)*Pi + 
           (-2 + (4*I)*Pi)*zeta[2] + (8*zeta[3])/3) - zeta[4]/3) + 
       (83305/216 - (3*I)*Pi)*zeta[4] - (1292*zeta[5])/9) + 
     G[1, x]*(-964/9 + ((80531*I)/648)*Pi + ((4*I)/9)*Pi*Log[mu2/s]^3 + 
       Log[mu2/s]^2*(-3 + ((76*I)/9)*Pi - 2*zeta[2]) + 
       (980/9 - ((2471*I)/9)*Pi)*zeta[3] + zeta[2]*(104 + ((659*I)/9)*Pi + 
         96*zeta[3]) + (226/3 + (68*I)*Pi)*zeta[4] + 
       Log[mu2/s]*(-35/3 + ((640*I)/27)*Pi + (-178/3 + (3*I)*Pi)*zeta[2] + 
         (-4/3 - (16*I)*Pi)*zeta[3] + 44*zeta[4]) - 40*zeta[5]) + 
     x^3*(-8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
       8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
       8*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 
       8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
       8*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, x] + (8*G[0, 0, 1, 0, 0, x])/3 - 
       (8*G[0, 0, 1, 0, 1, x])/3 - (8*G[0, 0, 1, 1, 0, x])/3 + 
       (8*G[0, 0, 1, 1, 1, x])/3 - (8*G[0, 1, 0, 0, 0, x])/3 + 
       (8*G[0, 1, 0, 0, 1, x])/3 + (8*G[0, 1, 0, 1, 0, x])/3 - 
       (8*G[0, 1, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 + 
       (8*G[1, 0, 1, 0, 1, x])/3 + (8*G[1, 0, 1, 1, 0, x])/3 - 
       (8*G[1, 0, 1, 1, 1, x])/3 + (8*G[1, 1, 0, 0, 0, x])/3 - 
       (8*G[1, 1, 0, 0, 1, x])/3 - (8*G[1, 1, 0, 1, 0, x])/3 + 
       (8*G[1, 1, 0, 1, 1, x])/3 + (8*G[0, 0, 0, x]*zeta[2])/3 + 
       (16*G[0, 0, 1, x]*zeta[2])/3 - (16*G[0, 1, 0, x]*zeta[2])/3 - 
       (8*G[0, 1, 1, x]*zeta[2])/3 - (8*G[1, 0, 0, x]*zeta[2])/3 - 
       (16*G[1, 0, 1, x]*zeta[2])/3 + (16*G[1, 1, 0, x]*zeta[2])/3 + 
       (8*G[1, 1, 1, x]*zeta[2])/3 + G[0, 0, x]*(-8*zeta[2] - 8*zeta[3]) + 
       G[1, 1, x]*(-8*zeta[2] - 8*zeta[3]) - (40*zeta[2]*zeta[3])/3 + 
       G[0, 1, x]*(8*zeta[2] + 8*zeta[3]) + G[1, 0, x]*
        (8*zeta[2] + 8*zeta[3]) - 30*zeta[4] + (68*G[0, x]*zeta[4])/3 - 
       (68*G[1, x]*zeta[4])/3 - (80*zeta[5])/3) + 
     G[0, x]*(127/2 - ((317*I)/6)*Pi + Log[mu2/s]^2*(5/3 + ((4*I)/3)*Pi - 
         (20*zeta[2])/3) + zeta[2]*(-22/3 - ((691*I)/3)*Pi - 144*zeta[3]) + 
       (26 - ((154*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(3 + (4*I)*Pi + 
         (-176/3 - (8*I)*Pi)*zeta[2] + (-16/3 + (16*I)*Pi)*zeta[3] - 
         44*zeta[4]) + (-1811/6 - (14*I)*Pi)*zeta[4] - 20*zeta[5]) + 
     (154 + (138*I)*Pi)*zeta[5] + x^2*(32*G[0, 0, 0, 0, x] - 
       20*G[0, 0, 0, 1, x] - 20*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 
       (116*G[0, 1, 0, 0, x])/3 + (80*G[0, 1, 0, 1, x])/3 + 
       (80*G[0, 1, 1, 0, x])/3 - (92*G[0, 1, 1, 1, x])/3 - 
       (88*G[1, 0, 0, 0, x])/3 + (52*G[1, 0, 0, 1, x])/3 + 
       (52*G[1, 0, 1, 0, x])/3 - (64*G[1, 0, 1, 1, x])/3 + 
       36*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 
       28*G[1, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 
       4*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
       4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 
       4*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
       4*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] - 
       4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
       4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
       G[0, 0, 1, x]*(-22 + (4*I)*Pi - 8*zeta[2]) + 
       G[1, 1, 0, x]*(46/3 + (12*I)*Pi - 8*zeta[2]) + 
       G[1, 1, 1, x]*(-230/3 + (4*I)*Pi - 4*zeta[2]) + 
       G[0, 0, 0, x]*(-118/3 + (12*I)*Pi - 4*zeta[2]) - 
       6*Log[mu2/s]*zeta[2] + G[0, 1, 1, x]*(250/3 - (4*I)*Pi + 4*zeta[2]) + 
       G[1, 0, 0, x]*(46 - (12*I)*Pi + 4*zeta[2]) + 
       G[1, 0, 1, x]*(46/3 - (4*I)*Pi + 8*zeta[2]) + 
       G[0, 1, 0, x]*(-22 - (12*I)*Pi + 8*zeta[2]) + 
       G[0, 1, x]*(-439/6 + ((190*I)/3)*Pi + 2*Log[mu2/s] - (88*zeta[2])/3 - 
         12*zeta[3]) + G[1, 0, x]*(-439/6 + ((190*I)/3)*Pi + 2*Log[mu2/s] + 
         (4*zeta[2])/3 - 12*zeta[3]) + (-68 - (16*I)*Pi)*zeta[3] + 
       G[0, 0, x]*(439/6 - ((190*I)/3)*Pi - 2*Log[mu2/s] + (4*zeta[2])/3 + 
         12*zeta[3]) + G[1, 1, x]*(439/6 - ((190*I)/3)*Pi - 2*Log[mu2/s] + 
         (80*zeta[2])/3 + 12*zeta[3]) + zeta[2]*(439/2 - (190*I)*Pi + 
         20*zeta[3]) + G[0, x]*((86/3 + (12*I)*Pi)*zeta[2] - 12*zeta[3] - 
         34*zeta[4]) - (182*zeta[4])/3 + 
       G[1, x]*((-26/3 - (12*I)*Pi)*zeta[2] + 12*zeta[3] + 34*zeta[4]) + 
       40*zeta[5]) + (19/18 - ((127*I)/2)*Pi + (48 + (44*I)*Pi)*
        G[0, 0, 0, 0, x] + (-64 - (16*I)*Pi)*G[1, 0, 0, 0, x] + 
       (88/3 - (56*I)*Pi)*G[1, 1, 0, 0, x] + (12 + (40*I)*Pi)*
        G[1, 1, 1, 0, x] + (44 + (312*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
       (44 - (180*I)*Pi)*G[0, 0, 0, 1, 0, x] + (80 - (72*I)*Pi)*
        G[0, 0, 1, 0, 0, x] + (54 + (24*I)*Pi)*G[0, 1, 0, 0, 0, x] + 
       (106 + (72*I)*Pi)*G[0, 1, 0, 0, 1, x] + (106 + (84*I)*Pi)*
        G[0, 1, 0, 1, 0, x] + (-232 + (72*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
       (-2 - (144*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-2 - (60*I)*Pi)*
        G[0, 1, 1, 1, 0, x] - 8*G[1, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 1, x] - 
       8*G[1, 0, 0, 1, 0, x] - 50*G[1, 0, 1, 0, 0, x] - 
       20*G[1, 0, 1, 0, 1, x] - 20*G[1, 0, 1, 1, 0, x] + 
       40*G[1, 0, 1, 1, 1, x] + (-56 - (48*I)*Pi)*G[1, 1, 0, 0, 1, x] - 
       56*G[1, 1, 0, 1, 0, x] + 144*G[1, 1, 0, 1, 1, x] + 
       40*G[1, 1, 1, 0, 0, x] + 312*G[0, 0, 0, 0, 1, 1, x] - 
       180*G[0, 0, 0, 1, 0, 1, x] - 180*G[0, 0, 0, 1, 1, 0, x] + 
       84*G[0, 0, 0, 1, 1, 1, x] - 72*G[0, 0, 1, 0, 0, 1, x] - 
       72*G[0, 0, 1, 0, 1, 0, x] + 24*G[0, 0, 1, 0, 1, 1, x] + 
       264*G[0, 0, 1, 1, 0, 0, x] - 48*G[0, 0, 1, 1, 0, 1, x] - 
       48*G[0, 0, 1, 1, 1, 0, x] + 24*G[0, 1, 0, 0, 0, 1, x] + 
       24*G[0, 1, 0, 0, 1, 0, x] + 48*G[0, 1, 0, 0, 1, 1, x] + 
       36*G[0, 1, 0, 1, 0, 0, x] + 48*G[0, 1, 0, 1, 0, 1, x] + 
       48*G[0, 1, 0, 1, 1, 0, x] - 60*G[0, 1, 0, 1, 1, 1, x] + 
       72*G[0, 1, 1, 0, 0, 1, x] + 72*G[0, 1, 1, 0, 1, 0, x] - 
       216*G[0, 1, 1, 0, 1, 1, x] - 60*G[0, 1, 1, 1, 0, 0, x] + 
       48*G[1, 0, 0, 1, 1, 1, x] - 48*G[1, 1, 0, 0, 1, 1, x] + 
       G[0, 0, 0, 1, 1, x]*(-346 - (240*I)*Pi - 144*Log[mu2/s]) + 
       G[0, 0, 1, 0, 1, x]*(166 - (96*I)*Pi - 48*Log[mu2/s]) + 
       G[0, 0, 1, 1, 0, x]*(166 + (168*I)*Pi - 48*Log[mu2/s]) + 
       G[1, 0, 1, 1, x]*(-274/3 - (12*I)*Pi - 32*Log[mu2/s]) + 
       G[1, 0, 1, 0, x]*(23 - (62*I)*Pi + 8*Log[mu2/s]) + 
       G[0, 1, 0, 1, 1, x]*(-84 + (36*I)*Pi + 48*Log[mu2/s]) + 
       G[1, 0, 0, 1, 1, x]*(68 + (96*I)*Pi + 48*Log[mu2/s]) + 
       G[0, 0, 1, 1, 1, x]*(-286 + (96*I)*Pi + 144*Log[mu2/s]) + 
       G[0, 1, 0, 1, x]*(-226/3 + (70*I)*Pi + (48 + (48*I)*Pi)*Log[mu2/s] - 
         504*zeta[2]) + G[1, 0, 0, 1, x]*(23 + (68*I)*Pi + 
         (8 + (48*I)*Pi)*Log[mu2/s] - 384*zeta[2]) + 
       G[0, 0, 1, 1, x]*(12 - (76*I)*Pi + (44 + (72*I)*Pi)*Log[mu2/s] - 
         12*Log[mu2/s]^2 - 384*zeta[2]) + G[0, 1, 1, 0, x]*
        (-226/3 - (186*I)*Pi + 48*Log[mu2/s] - 276*zeta[2]) + 
       G[0, 0, 0, x]*(166/3 + ((52*I)/3)*Pi + (-12 - (24*I)*Pi)*Log[mu2/s] - 
         116*zeta[2]) + G[1, 1, 1, x]*((12*I)*Pi - 112*zeta[2]) + 
       G[1, 0, 0, x]*(-1649/9 - (37*I)*Pi + (4 + (8*I)*Pi)*Log[mu2/s] - 
         52*zeta[2]) + G[0, 1, 0, 0, x]*(38 + (144*I)*Pi - 16*Log[mu2/s] - 
         24*zeta[2]) + G[1, 1, 0, 1, x]*(12 + (88*I)*Pi + 48*zeta[2]) + 
       G[0, 1, 1, 1, x]*(116 - (98*I)*Pi - 96*Log[mu2/s] + 168*zeta[2]) + 
       G[1, 1, 0, x]*(12 + (36*I)*Pi - (16*Log[mu2/s])/3 + 224*zeta[2]) + 
       G[0, 0, 1, 0, x]*(-56/3 + (222*I)*Pi + (-24 - (48*I)*Pi)*Log[mu2/s] + 
         588*zeta[2]) + G[0, 0, 0, 1, x]*(-56/3 - (326*I)*Pi + 
         (-24 - (144*I)*Pi)*Log[mu2/s] + 1284*zeta[2]) + 
       G[0, 0, 1, x]*(-16/3 - ((10*I)/3)*Pi + (-2 - (12*I)*Pi)*Log[mu2/s]^2 + 
         (-128 - (60*I)*Pi)*zeta[2] + Log[mu2/s]*(10/3 + (16*I)*Pi + 
           240*zeta[2]) - 444*zeta[3]) + G[0, 1, 0, x]*(-16/3 - (34*I)*Pi - 
         2*Log[mu2/s]^2 + (-662 + (120*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(10/3 + (28*I)*Pi + 48*zeta[2]) - 48*zeta[3]) + 
       (-1121/9 - ((925*I)/3)*Pi)*zeta[3] - 222*zeta[3]^2 + 
       G[1, 0, 1, x]*(12 - ((221*I)/3)*Pi + Log[mu2/s]*(-16/3 - (24*I)*Pi - 
           48*zeta[2]) + (132 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + 
       G[1, 0, x]*(-137/3 - ((1463*I)/9)*Pi + (2*Log[mu2/s]^2)/3 + 
         Log[mu2/s]*(26/3 - 72*zeta[2]) + (1/3 - (104*I)*Pi)*zeta[2] + 
         64*zeta[3]) + G[0, 1, 1, x]*(1406/9 + ((170*I)/3)*Pi + 
         8*Log[mu2/s]^2 + Log[mu2/s]*(16 - (32*I)*Pi - 96*zeta[2]) + 
         (370 + (12*I)*Pi)*zeta[2] + 96*zeta[3]) + 
       zeta[2]*(258 + ((554*I)/9)*Pi + (350 - (312*I)*Pi)*zeta[3]) + 
       G[0, 1, x]*(-137/3 + ((1436*I)/9)*Pi + (-35/3 + (226*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(2/3 + (6*I)*Pi + 12*zeta[2]) + 
         Log[mu2/s]*(26/3 + ((62*I)/3)*Pi + (-108 + (24*I)*Pi)*zeta[2]) + 
         (264 - (384*I)*Pi)*zeta[3] - 366*zeta[4]) + 
       G[0, 0, x]*(2468/9 + (31*I)*Pi + (-1 - (2*I)*Pi)*Log[mu2/s]^2 + 
         (1351/3 - (12*I)*Pi)*zeta[2] + Log[mu2/s]*(-19 - ((32*I)/3)*Pi + 
           104*zeta[2]) + (-70 - (96*I)*Pi)*zeta[3] - 264*zeta[4]) + 
       (5375/6 + ((765*I)/2)*Pi)*zeta[4] + Log[mu2/s]^2*
        (((-5*I)/3)*Pi + (14/3 - (2*I)*Pi)*zeta[2] + (2 - (12*I)*Pi)*
          zeta[3] + 33*zeta[4]) + G[1, 1, x]*((12*I)*Pi + 
         (56/3 - (16*I)*Pi)*zeta[2] + Log[mu2/s]*(((-16*I)/3)*Pi + 
           64*zeta[2]) + (-56 - (48*I)*Pi)*zeta[3] + 132*zeta[4]) + 
       Log[mu2/s]*(1/3 - (3*I)*Pi + (2/3 - (32*I)*Pi)*zeta[3] + 
         zeta[2]*(30 + ((26*I)/3)*Pi + 144*zeta[3]) + (159 + (66*I)*Pi)*
          zeta[4]) + (15 - (414*I)*Pi)*zeta[5] + 
       G[0, x]*(-127/2 + ((2030*I)/9)*Pi + Log[mu2/s]^2*(-5/3 - (I/3)*Pi + 
           10*zeta[2]) + (-68 + (6*I)*Pi)*zeta[3] + 
         zeta[2]*(-1288/9 + (408*I)*Pi + 432*zeta[3]) + (1283/2 + (42*I)*Pi)*
          zeta[4] + Log[mu2/s]*(-3 - ((41*I)/3)*Pi + (58 + (12*I)*Pi)*
            zeta[2] + (8 - (48*I)*Pi)*zeta[3] + 132*zeta[4]) + 60*zeta[5]) + 
       G[1, x]*(-1/3 - ((137*I)/3)*Pi + Log[mu2/s]^2*(((2*I)/3)*Pi - 
           8*zeta[2]) + zeta[2]*(-812/9 - ((247*I)/3)*Pi - 288*zeta[3]) + 
         (-19/3 + (348*I)*Pi)*zeta[3] + Log[mu2/s]*(((26*I)/3)*Pi + 
           (-48 - (8*I)*Pi)*zeta[2] + (-8 + (48*I)*Pi)*zeta[3] - 
           132*zeta[4]) + (-475 - (204*I)*Pi)*zeta[4] + 120*zeta[5]) - 
       (8907*zeta[6])/4)/(1 - x) + (2969*zeta[6])/4 + 
     ((64 - ((44*I)/3)*Pi)*G[0, 0, 0, 0, x] - ((8*I)/3)*Pi*G[1, 0, 0, 0, x] - 
       ((8*I)/3)*Pi*G[1, 0, 1, 1, x] + (-14/3 + ((8*I)/3)*Pi)*
        G[1, 1, 0, 0, x] + (-44/3 - (208*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
       (-44/3 + (120*I)*Pi)*G[0, 0, 0, 1, 0, x] + (-140/3 + (48*I)*Pi)*
        G[0, 0, 1, 0, 0, x] + (-28 - (16*I)*Pi)*G[0, 1, 0, 0, 0, x] + 
       (-56 - (48*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-56 - (56*I)*Pi)*
        G[0, 1, 0, 1, 0, x] + (200/3 - (48*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
       (12 + (96*I)*Pi)*G[0, 1, 1, 0, 1, x] + (12 + (40*I)*Pi)*
        G[0, 1, 1, 1, 0, x] + 16*G[1, 0, 0, 0, 0, x] - 
       (56*G[1, 0, 0, 0, 1, x])/3 - (56*G[1, 0, 0, 1, 0, x])/3 + 
       8*G[1, 0, 1, 0, 0, x] - (8*G[1, 0, 1, 0, 1, x])/3 - 
       (8*G[1, 0, 1, 1, 0, x])/3 + (8/3 + (32*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
       (8*G[1, 1, 0, 1, 0, x])/3 - 208*G[0, 0, 0, 0, 1, 1, x] + 
       120*G[0, 0, 0, 1, 0, 1, x] + 120*G[0, 0, 0, 1, 1, 0, x] - 
       56*G[0, 0, 0, 1, 1, 1, x] + 48*G[0, 0, 1, 0, 0, 1, x] + 
       48*G[0, 0, 1, 0, 1, 0, x] - 16*G[0, 0, 1, 0, 1, 1, x] - 
       176*G[0, 0, 1, 1, 0, 0, x] + 32*G[0, 0, 1, 1, 0, 1, x] + 
       32*G[0, 0, 1, 1, 1, 0, x] - 16*G[0, 1, 0, 0, 0, 1, x] - 
       16*G[0, 1, 0, 0, 1, 0, x] - 32*G[0, 1, 0, 0, 1, 1, x] - 
       24*G[0, 1, 0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, 0, 1, x] - 
       32*G[0, 1, 0, 1, 1, 0, x] + 40*G[0, 1, 0, 1, 1, 1, x] - 
       48*G[0, 1, 1, 0, 0, 1, x] - 48*G[0, 1, 1, 0, 1, 0, x] + 
       144*G[0, 1, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 1, 0, 0, x] - 
       32*G[1, 0, 0, 1, 1, 1, x] + 32*G[1, 1, 0, 0, 1, 1, x] + 
       G[0, 0, 1, 1, 1, x]*(188 - (64*I)*Pi - 96*Log[mu2/s]) + 
       G[0, 1, 0, 1, 1, x]*(158/3 - (24*I)*Pi - 32*Log[mu2/s]) + 
       G[1, 0, 0, 1, 1, x]*(-184/3 - (64*I)*Pi - 32*Log[mu2/s]) + 
       G[1, 0, 1, 0, x]*(-16/3 + ((8*I)/3)*Pi - (8*Log[mu2/s])/3) + 
       G[0, 0, 1, 0, 1, x]*(-56 + (64*I)*Pi + 32*Log[mu2/s]) + 
       G[0, 0, 1, 1, 0, x]*(-56 - (112*I)*Pi + 32*Log[mu2/s]) + 
       G[0, 0, 0, 1, 1, x]*(148 + (160*I)*Pi + 96*Log[mu2/s]) + 
       G[0, 0, 0, 1, x]*(-104/3 + ((424*I)/3)*Pi + (8 + (96*I)*Pi)*
          Log[mu2/s] - 856*zeta[2]) + G[0, 0, 1, 0, x]*
        (-104/3 - ((284*I)/3)*Pi + (8 + (32*I)*Pi)*Log[mu2/s] - 
         392*zeta[2]) + G[0, 1, 1, 1, x]*((12*I)*Pi - 112*zeta[2]) + 
       G[1, 1, 0, 1, x]*(((8*I)/3)*Pi - 32*zeta[2]) + 
       G[1, 1, 0, x]*(((-14*I)/3)*Pi - (40*zeta[2])/3) + 
       G[0, 1, 0, 0, x]*(-164/3 - ((236*I)/3)*Pi + (16*Log[mu2/s])/3 + 
         16*zeta[2]) + G[0, 0, 0, x]*(-70 + ((52*I)/3)*Pi + 
         (-12 + (8*I)*Pi)*Log[mu2/s] + (100*zeta[2])/3) + 
       G[1, 0, 0, x]*(737/9 + (16/3 - ((8*I)/3)*Pi)*Log[mu2/s] + 
         (184*zeta[2])/3) + G[0, 1, 1, 0, x]*(80/3 + ((220*I)/3)*Pi - 
         (16*Log[mu2/s])/3 + 184*zeta[2]) + G[1, 0, 0, 1, x]*
        (-16/3 - ((248*I)/3)*Pi + (-8/3 - (32*I)*Pi)*Log[mu2/s] + 
         256*zeta[2]) + G[0, 0, 1, 1, x]*(848/9 + (148*I)*Pi + 
         (16 - (48*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 256*zeta[2]) + 
       G[0, 1, 0, 1, x]*(80/3 - ((26*I)/3)*Pi + (-16/3 - (32*I)*Pi)*
          Log[mu2/s] + 336*zeta[2]) + G[0, 1, 1, x]*(((80*I)/3)*Pi + 
         (-280/3 - (8*I)*Pi)*zeta[2] + Log[mu2/s]*(((-16*I)/3)*Pi + 
           64*zeta[2]) - 64*zeta[3]) + G[1, 0, 1, x]*(((-16*I)/3)*Pi + 
         (368/3 + (32*I)*Pi)*zeta[2] + Log[mu2/s]*(((-8*I)/3)*Pi + 
           32*zeta[2]) - 32*zeta[3]) + G[1, 0, x]*(((737*I)/9)*Pi + 
         (-2/3 + ((32*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((16*I)/3)*Pi + 
           (40*zeta[2])/3) - (80*zeta[3])/3) + (1040/9 + ((692*I)/9)*Pi)*
        zeta[3] + 148*zeta[3]^2 + G[0, 1, 0, x]*(-101/3 - (22*I)*Pi + 
         (2*Log[mu2/s]^2)/3 + Log[mu2/s]*(6 + ((4*I)/3)*Pi - 32*zeta[2]) + 
         (262 - (80*I)*Pi)*zeta[2] + 32*zeta[3]) + 
       G[0, 0, 1, x]*(-101/3 + ((590*I)/9)*Pi + (2/3 + (8*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(6 + ((76*I)/3)*Pi - 160*zeta[2]) + 
         (-342 + (40*I)*Pi)*zeta[2] + 296*zeta[3]) + 
       zeta[2]*(((-1040*I)/9)*Pi + (-1358/3 + (208*I)*Pi)*zeta[3]) + 
       G[1, 1, x]*(((8*I)/3)*Pi*zeta[2] + (-8/3 + (32*I)*Pi)*zeta[3] - 
         88*zeta[4]) + Log[mu2/s]^2*(((2*I)/3)*Pi*zeta[2] + 
         (-2/3 + (8*I)*Pi)*zeta[3] - 22*zeta[4]) + 
       (-9131/18 - ((459*I)/2)*Pi)*zeta[4] + G[0, 0, x]*
        (-3307/18 - (106*I)*Pi + (-1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-7/3 - (8*I)*Pi - (104*zeta[2])/3) + 
         (-455/3 + ((38*I)/3)*Pi)*zeta[2] + (92/3 + (64*I)*Pi)*zeta[3] + 
         176*zeta[4]) + G[0, 1, x]*(((-101*I)/3)*Pi + 
         Log[mu2/s]^2*(((2*I)/3)*Pi - 8*zeta[2]) + (-1460/9 - ((452*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]*((6*I)*Pi + (-16 - (16*I)*Pi)*zeta[2]) + 
         (-10 + (256*I)*Pi)*zeta[3] + 244*zeta[4]) + 
       Log[mu2/s]*(zeta[2]*(((2*I)/3)*Pi - 96*zeta[3]) + 
         (-2/3 + (20*I)*Pi)*zeta[3] + (-236/3 - (44*I)*Pi)*zeta[4]) + 
       G[1, x]*((2/3 - ((232*I)/3)*Pi)*zeta[3] + 
         zeta[2]*(((-2*I)/3)*Pi + 192*zeta[3]) + (414 + (136*I)*Pi)*zeta[4] + 
         Log[mu2/s]*(((-8*I)/3)*Pi*zeta[2] + (8/3 - (32*I)*Pi)*zeta[3] + 
           88*zeta[4]) - 80*zeta[5]) + G[0, x]*(((-3307*I)/18)*Pi + 
         Log[mu2/s]^2*((-I)*Pi - (10*zeta[2])/3) + 
         zeta[2]*(2164/9 - ((533*I)/3)*Pi - 288*zeta[3]) + 
         (42 + ((136*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((-7*I)/3)*Pi + 
           (2/3 - (4*I)*Pi)*zeta[2] + (-8/3 + (32*I)*Pi)*zeta[3] - 
           88*zeta[4]) + (-1019/3 - (28*I)*Pi)*zeta[4] - 40*zeta[5]) + 
       (-169 + (276*I)*Pi)*zeta[5] + (2969*zeta[6])/2)/(1 - x)^2))/Nc^2 + 
  Nc*(547/36 - ((3737*I)/36)*Pi - 126*G[0, 0, 0, 0, 0, 0, x] - 
    156*G[0, 0, 0, 0, 0, 1, x] - 156*G[0, 0, 0, 0, 1, 0, x] + 
    460*G[0, 0, 0, 0, 1, 1, x] - 44*G[0, 0, 0, 1, 0, 0, x] - 
    (508*G[0, 0, 0, 1, 0, 1, x])/3 - (508*G[0, 0, 0, 1, 1, 0, x])/3 + 
    438*G[0, 0, 0, 1, 1, 1, x] + 8*G[0, 0, 1, 0, 0, 0, x] + 
    (170*G[0, 0, 1, 0, 0, 1, x])/3 + (170*G[0, 0, 1, 0, 1, 0, x])/3 + 
    30*G[0, 0, 1, 0, 1, 1, x] + 260*G[0, 0, 1, 1, 0, 0, x] - 
    30*G[0, 0, 1, 1, 0, 1, x] - 30*G[0, 0, 1, 1, 1, 0, x] - 
    234*G[0, 0, 1, 1, 1, 1, x] - 334*G[0, 1, 0, 0, 0, 0, x] + 
    244*G[0, 1, 0, 0, 0, 1, x] + 244*G[0, 1, 0, 0, 1, 0, x] + 
    182*G[0, 1, 0, 0, 1, 1, x] + 142*G[0, 1, 0, 1, 0, 0, x] + 
    (338*G[0, 1, 0, 1, 0, 1, x])/3 + (338*G[0, 1, 0, 1, 1, 0, x])/3 - 
    570*G[0, 1, 0, 1, 1, 1, x] + 294*G[0, 1, 1, 0, 0, 0, x] - 
    (88*G[0, 1, 1, 0, 0, 1, x])/3 - (88*G[0, 1, 1, 0, 1, 0, x])/3 - 
    424*G[0, 1, 1, 0, 1, 1, x] - 84*G[0, 1, 1, 1, 0, 0, x] + 
    4*G[0, 1, 1, 1, 0, 1, x] + 4*G[0, 1, 1, 1, 1, 0, x] - 
    20*G[0, 1, 1, 1, 1, 1, x] - (1916*G[1, 0, 0, 0, 0, 0, x])/3 + 
    (514*G[1, 0, 0, 0, 0, 1, x])/3 + (514*G[1, 0, 0, 0, 1, 0, x])/3 - 
    118*G[1, 0, 0, 0, 1, 1, x] + (880*G[1, 0, 0, 1, 0, 0, x])/3 - 
    (316*G[1, 0, 0, 1, 0, 1, x])/3 - (316*G[1, 0, 0, 1, 1, 0, x])/3 + 
    232*G[1, 0, 0, 1, 1, 1, x] + (1078*G[1, 0, 1, 0, 0, 0, x])/3 - 
    (322*G[1, 0, 1, 0, 0, 1, x])/3 - (322*G[1, 0, 1, 0, 1, 0, x])/3 + 
    7*G[1, 0, 1, 0, 1, 1, x] - 138*G[1, 0, 1, 1, 0, 0, x] - 
    70*G[1, 0, 1, 1, 0, 1, x] - 70*G[1, 0, 1, 1, 1, 0, x] + 
    23*G[1, 0, 1, 1, 1, 1, x] + (172*G[1, 1, 0, 0, 0, 0, x])/3 + 
    (124*G[1, 1, 0, 0, 0, 1, x])/3 + (124*G[1, 1, 0, 0, 1, 0, x])/3 + 
    24*G[1, 1, 0, 0, 1, 1, x] - (80*G[1, 1, 0, 1, 0, 0, x])/3 + 
    (44*G[1, 1, 0, 1, 0, 1, x])/3 + (44*G[1, 1, 0, 1, 1, 0, x])/3 - 
    164*G[1, 1, 0, 1, 1, 1, x] - (344*G[1, 1, 1, 0, 0, 0, x])/3 + 
    (26*G[1, 1, 1, 0, 0, 1, x])/3 + (26*G[1, 1, 1, 0, 1, 0, x])/3 - 
    39*G[1, 1, 1, 0, 1, 1, x] - 132*G[1, 1, 1, 1, 0, 0, x] + 
    168*G[1, 1, 1, 1, 0, 1, x] + 168*G[1, 1, 1, 1, 1, 0, x] - 
    45*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x]*
     (-805 + ((14*I)/3)*Pi - 264*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (-122 - (64*I)*Pi - 100*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (-122 - ((391*I)/3)*Pi - 100*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (82 + ((92*I)/3)*Pi - 56*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (268 - (146*I)*Pi - 56*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (82 + (174*I)*Pi - 56*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (-466 + ((28*I)/3)*Pi - 44*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (-466 + (144*I)*Pi - 44*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (1571/3 + ((104*I)/3)*Pi - 30*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (-1378/3 + ((236*I)/3)*Pi - 20*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(2515/6 - ((508*I)/3)*Pi - 20*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-1795/6 + (234*I)*Pi - 18*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(-130 - (96*I)*Pi - 16*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-130 - ((1408*I)/3)*Pi - 16*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(-92 - ((337*I)/3)*Pi - 12*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(-92 - (220*I)*Pi - 12*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(1094/3 - (4*I)*Pi + 12*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(836 - (23*I)*Pi + 24*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(502/3 + (16*I)*Pi + 28*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(502/3 + ((280*I)/3)*Pi + 28*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(1922/3 - ((550*I)/3)*Pi + 30*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(1922/3 + (334*I)*Pi + 30*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(481/6 + ((476*I)/3)*Pi + 32*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(68 - ((1264*I)/3)*Pi + 36*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(-977/3 + ((914*I)/3)*Pi + 40*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(-730/3 + ((902*I)/3)*Pi + 46*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(-730/3 + (472*I)*Pi + 46*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(1661/6 - (38*I)*Pi + 68*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(-34 - (192*I)*Pi + 90*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(-880/3 + (223*I)*Pi + 100*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(1231/3 - ((1072*I)/3)*Pi + 110*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(-2210/3 - (40*I)*Pi + 224*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(-28333/36 - (32*I)*Pi + (-170/3 - (22*I)*Pi)*
       Log[mu2/s] - 6*Log[mu2/s]^2 - 566*zeta[2]) + 
    G[0, 0, 1, 1, x]*(34009/36 - ((794*I)/3)*Pi + (390 + (156*I)*Pi)*
       Log[mu2/s] - 6*Log[mu2/s]^2 - 384*zeta[2]) + 
    G[1, 1, 1, 1, x]*(-23731/36 - ((1183*I)/6)*Pi + (1309/6 - (91*I)*Pi)*
       Log[mu2/s] - (91*Log[mu2/s]^2)/2 - (475*zeta[2])/2) + 
    G[1, 1, 0, 1, x]*(1876/3 + ((3299*I)/6)*Pi + (-110/3 + (104*I)*Pi)*
       Log[mu2/s] + 48*Log[mu2/s]^2 - 220*zeta[2]) + 
    G[0, 1, 1, 0, x]*(24499/36 - ((566*I)/3)*Pi + (267 - (22*I)*Pi)*
       Log[mu2/s] - 23*Log[mu2/s]^2 - (619*zeta[2])/3) + 
    G[1, 1, 1, 0, x]*(1876/3 + ((709*I)/6)*Pi + (-110/3 + (64*I)*Pi)*
       Log[mu2/s] + 48*Log[mu2/s]^2 - 152*zeta[2]) + 
    G[0, 1, 0, 1, x]*(24499/36 + ((275*I)/3)*Pi + (267 + (36*I)*Pi)*
       Log[mu2/s] - 23*Log[mu2/s]^2 - (421*zeta[2])/3) + 
    G[1, 0, 0, 1, x]*(-4339/36 - ((2137*I)/6)*Pi + (89/3 - (46*I)*Pi)*
       Log[mu2/s] - 17*Log[mu2/s]^2 - 65*zeta[2]) + 
    G[0, 1, 1, 1, x]*(-3481/18 - ((832*I)/3)*Pi + (-512 + (68*I)*Pi)*
       Log[mu2/s] + 36*Log[mu2/s]^2 - 50*zeta[2]) + 
    G[1, 1, 0, 0, x]*(-18931/36 - ((712*I)/3)*Pi + (164/3 - (80*I)*Pi)*
       Log[mu2/s] - 44*Log[mu2/s]^2 + (2*zeta[2])/3) + 
    G[1, 0, 0, 0, x]*(1801/9 - (13*I)*Pi + (128/3 + (42*I)*Pi)*Log[mu2/s] - 
      12*Log[mu2/s]^2 + (122*zeta[2])/3) + G[1, 0, 1, 1, x]*
     (-5135/36 + ((1163*I)/2)*Pi + (-325/2 + (85*I)*Pi)*Log[mu2/s] + 
      (73*Log[mu2/s]^2)/2 + (169*zeta[2])/2) + G[0, 0, 0, 0, x]*
     (2474/3 + ((920*I)/3)*Pi + (-300 + (192*I)*Pi)*Log[mu2/s] + 
      36*Log[mu2/s]^2 + 234*zeta[2]) + G[0, 0, 1, 0, x]*
     (-5819/6 + ((1673*I)/3)*Pi + (-48 - (122*I)*Pi)*Log[mu2/s] - 
      18*Log[mu2/s]^2 + (806*zeta[2])/3) + G[1, 0, 1, 0, x]*
     (-4339/36 - ((723*I)/2)*Pi + (89/3 - (64*I)*Pi)*Log[mu2/s] - 
      17*Log[mu2/s]^2 + 299*zeta[2]) + G[0, 0, 0, 1, x]*
     (-5819/6 - ((637*I)/3)*Pi + (-48 - (270*I)*Pi)*Log[mu2/s] - 
      18*Log[mu2/s]^2 + (3758*zeta[2])/3) + G[0, 0, 1, x]*
     (183539/216 - ((89*I)/4)*Pi + (-55 + (47*I)*Pi)*Log[mu2/s]^2 + 
      (71*Log[mu2/s]^3)/3 + Log[mu2/s]*(26/9 + (232*I)*Pi - 83*zeta[2]) + 
      (-1170 + ((173*I)/3)*Pi)*zeta[2] - (1172*zeta[3])/3) + 
    G[0, 0, 0, x]*(-3082/3 - ((307*I)/6)*Pi + (72 - (63*I)*Pi)*Log[mu2/s]^2 - 
      27*Log[mu2/s]^3 + Log[mu2/s]*(94 - (204*I)*Pi - 63*zeta[2]) + 
      (-1331 - (67*I)*Pi)*zeta[2] - 108*zeta[3]) + 
    G[0, 1, 0, x]*(183539/216 - ((1865*I)/18)*Pi + (-55 + (42*I)*Pi)*
       Log[mu2/s]^2 + (71*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (26/9 + ((301*I)/3)*Pi - 83*zeta[2]) + (-26 - (20*I)*Pi)*zeta[2] - 
      106*zeta[3]) + G[1, 1, 0, x]*(-122891/216 + ((177*I)/4)*Pi + 
      (13 - (32*I)*Pi)*Log[mu2/s]^2 - 12*Log[mu2/s]^3 + 
      (-93 + ((398*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-497/9 + (44*I)*Pi + 
        220*zeta[2]) - (88*zeta[3])/3) + (-15265/24 - ((7366*I)/9)*Pi)*
     zeta[3] - 273*zeta[3]^2 + G[1, 0, 0, x]*(57475/108 - ((1441*I)/36)*Pi + 
      (-47/2 + (42*I)*Pi)*Log[mu2/s]^2 + (71*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(-2153/18 + ((76*I)/3)*Pi - 71*zeta[2]) + 
      (5507/6 - ((796*I)/3)*Pi)*zeta[2] + (56*zeta[3])/3) + 
    G[1, 1, 1, x]*(37499/108 + ((2443*I)/12)*Pi + (-121/3 - ((7*I)/2)*Pi)*
       Log[mu2/s]^2 - 2*Log[mu2/s]^3 + (-1145/3 + ((829*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]*(2137/9 + ((605*I)/6)*Pi + 180*zeta[2]) + (187*zeta[3])/3) + 
    G[1, 0, 1, x]*(-122891/216 - ((5731*I)/18)*Pi + (13 - ((33*I)/2)*Pi)*
       Log[mu2/s]^2 - 12*Log[mu2/s]^3 + (430/3 + ((1039*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]*(-497/9 - ((641*I)/6)*Pi + 30*zeta[2]) + (457*zeta[3])/3) + 
    G[0, 1, 1, x]*(-11599/27 + ((1105*I)/4)*Pi + (30 - (23*I)*Pi)*
       Log[mu2/s]^2 - 12*Log[mu2/s]^3 + Log[mu2/s]*(-1898/9 - (185*I)*Pi - 
        40*zeta[2]) + (1358 - ((589*I)/3)*Pi)*zeta[2] + (796*zeta[3])/3) + 
    zeta[2]*(445 - ((3329*I)/24)*Pi + (-8957/6 + (169*I)*Pi)*zeta[3]) + 
    ((3*I)*Pi*G[1, 0, 1, 1, x] - (3*I)*Pi*G[1, 1, 0, 1, x] + 
      3*G[1, 1, 1, 1, x] + 3*G[1, 0, 1, 1, 1, x] - 3*G[1, 1, 0, 1, 1, x] - 
      6*G[1, 0, 1, x]*zeta[2] + G[1, 1, 1, x]*((3*I)*Pi + 3*zeta[2]) + 
      G[1, 1, x]*(-6*zeta[2] - 6*zeta[3]) - (18*I)*Pi*G[1, x]*zeta[3])/x^2 + 
    ((2*I)*Pi*G[0, 0, 1, x] + (48*I)*Pi*G[0, 1, 0, x] - 
      (40*I)*Pi*G[1, 0, 0, x] + 2*G[0, 0, 1, 1, x] + 48*G[0, 1, 0, 1, x] + 
      48*G[0, 1, 1, 0, x] - 139*G[0, 1, 1, 1, x] - 40*G[1, 0, 0, 1, x] - 
      40*G[1, 0, 1, 0, x] + (13 + (11*I)*Pi)*G[1, 0, 1, 1, x] - 
      2*G[1, 1, 0, 0, x] + (-106 - (11*I)*Pi)*G[1, 1, 0, 1, x] - 
      106*G[1, 1, 1, 0, x] + 284*G[1, 1, 1, 1, x] + 11*G[1, 0, 1, 1, 1, x] - 
      11*G[1, 1, 0, 1, 1, x] + G[0, 1, 1, x]*(76/3 - (67*I)*Pi + 
        24*Log[mu2/s]) + G[1, 1, 0, x]*(-251/3 - (84*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 1, x]*(((76*I)/3)*Pi + (24*I)*Pi*Log[mu2/s] - 108*zeta[2]) + 
      G[1, 0, 1, x]*(-251/3 - (3*I)*Pi + 24*Log[mu2/s] - 22*zeta[2]) + 
      G[1, 1, 1, x]*(83/6 + (82*I)*Pi - 96*Log[mu2/s] + 11*zeta[2]) + 
      G[1, 0, x]*(((-251*I)/3)*Pi + (24*I)*Pi*Log[mu2/s] + 182*zeta[2]) + 
      G[1, 1, x]*(-9203/36 - ((649*I)/6)*Pi + (-115/3 - (70*I)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2 + 290*zeta[2] - 22*zeta[3]) - 
      (18*I)*Pi*zeta[3] + G[1, x]*(((-9203*I)/36)*Pi + I*Pi*Log[mu2/s]^2 + 
        (1786/3 + (43*I)*Pi)*zeta[2] + Log[mu2/s]*(((-115*I)/3)*Pi + 
          36*zeta[2]) + (-236 - (66*I)*Pi)*zeta[3]))/x + 
    G[0, 1, x]*(-2779/24 + ((94331*I)/216)*Pi + (13/3 - (I/3)*Pi)*
       Log[mu2/s]^3 - 3*Log[mu2/s]^4 + Log[mu2/s]^2*(286/9 - (12*I)*Pi - 
        34*zeta[2]) + (-9761/36 - ((619*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(448/27 - ((1300*I)/9)*Pi + (-917/3 + (37*I)*Pi)*zeta[2]) + 
      (106 - ((1706*I)/3)*Pi)*zeta[3] - (4247*zeta[4])/2) + 
    G[0, 0, x]*(-2825/24 - ((35575*I)/216)*Pi - ((10*I)/3)*Pi*Log[mu2/s]^3 + 
      (21683/12 - (47*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-27/4 + (17*I)*Pi + 
        117*zeta[2]) + (-27 - ((260*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(155/12 + ((1501*I)/18)*Pi + (1135/3 + (160*I)*Pi)*zeta[2] + 
        48*zeta[3]) - 376*zeta[4]) + G[1, 1, x]*(1037399/2592 - 
      ((6935*I)/24)*Pi + (-109/36 + ((17*I)/2)*Pi)*Log[mu2/s]^3 + 
      (45*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(-731/18 - ((437*I)/12)*Pi - 
        (299*zeta[2])/4) + (-31487/24 + ((1111*I)/12)*Pi)*zeta[2] + 
      Log[mu2/s]*(-7261/108 + (101*I)*Pi + (1707/4 - ((195*I)/2)*Pi)*
         zeta[2] - 40*zeta[3]) + (-2605/9 - (152*I)*Pi)*zeta[3] - 
      (3367*zeta[4])/16) + (-777667/144 - ((3317*I)/4)*Pi)*zeta[4] + 
    Log[mu2/s]^2*(-5/8 - ((5*I)/4)*Pi + (-65/2 - ((63*I)/2)*Pi)*zeta[2] + 
      (-45/2 + (29*I)*Pi)*zeta[3] + (275*zeta[4])/4) + 
    G[1, 0, x]*(-2779/24 - ((4357*I)/216)*Pi + (13/3 - (I/3)*Pi)*
       Log[mu2/s]^3 - 3*Log[mu2/s]^4 + Log[mu2/s]^2*(286/9 + ((5*I)/2)*Pi - 
        56*zeta[2]) + (8183/36 - (386*I)*Pi)*zeta[2] + 
      (709/6 + (132*I)*Pi)*zeta[3] + Log[mu2/s]*(448/27 - ((2003*I)/18)*Pi + 
        (-327 - (15*I)*Pi)*zeta[2] + 16*zeta[3]) + 1223*zeta[4]) + 
    Log[mu2/s]*(79/24 - ((179*I)/6)*Pi + zeta[2]*(205/2 + ((175*I)/2)*Pi - 
        132*zeta[3]) + (175/2 - ((218*I)/3)*Pi)*zeta[3] + 
      (-1247/12 - ((319*I)/2)*Pi)*zeta[4]) + 
    x^3*(-16*G[0, 0, 0, 0, x] + 16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] - 
      16*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] - 
      16*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] - 
      16*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] - 
      16*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 
      16*G[1, 1, 1, 1, x] + (16*G[0, 0, 1, 0, 0, x])/3 - 
      (16*G[0, 0, 1, 0, 1, x])/3 - (16*G[0, 0, 1, 1, 0, x])/3 + 
      (16*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 0, 0, x])/3 + 
      (16*G[0, 1, 0, 0, 1, x])/3 + (16*G[0, 1, 0, 1, 0, x])/3 - 
      (16*G[0, 1, 0, 1, 1, x])/3 - (16*G[1, 0, 1, 0, 0, x])/3 + 
      (16*G[1, 0, 1, 0, 1, x])/3 + (16*G[1, 0, 1, 1, 0, x])/3 - 
      (16*G[1, 0, 1, 1, 1, x])/3 + (16*G[1, 1, 0, 0, 0, x])/3 - 
      (16*G[1, 1, 0, 0, 1, x])/3 - (16*G[1, 1, 0, 1, 0, x])/3 + 
      (16*G[1, 1, 0, 1, 1, x])/3 + (16*G[0, 0, 0, x]*zeta[2])/3 + 
      (32*G[0, 0, 1, x]*zeta[2])/3 - (32*G[0, 1, 0, x]*zeta[2])/3 - 
      (16*G[0, 1, 1, x]*zeta[2])/3 - (16*G[1, 0, 0, x]*zeta[2])/3 - 
      (32*G[1, 0, 1, x]*zeta[2])/3 + (32*G[1, 1, 0, x]*zeta[2])/3 + 
      (16*G[1, 1, 1, x]*zeta[2])/3 + G[0, 0, x]*(-16*zeta[2] - 16*zeta[3]) + 
      G[1, 1, x]*(-16*zeta[2] - 16*zeta[3]) - (80*zeta[2]*zeta[3])/3 + 
      G[0, 1, x]*(16*zeta[2] + 16*zeta[3]) + 
      G[1, 0, x]*(16*zeta[2] + 16*zeta[3]) - 60*zeta[4] + 
      (136*G[0, x]*zeta[4])/3 - (136*G[1, x]*zeta[4])/3 - (160*zeta[5])/3) + 
    (-2410/3 - ((1652*I)/3)*Pi)*zeta[5] + 
    x^2*(-30*G[0, 0, 0, 0, x] - (43*G[0, 0, 0, 1, x])/2 - 
      (43*G[0, 0, 1, 0, x])/2 + 86*G[0, 0, 1, 1, x] + 
      (62*G[0, 1, 0, 0, x])/3 + (143*G[0, 1, 0, 1, x])/6 + 
      (143*G[0, 1, 1, 0, x])/6 - (244*G[0, 1, 1, 1, x])/3 + 
      (124*G[1, 0, 0, 0, x])/3 + (61*G[1, 0, 0, 1, x])/6 + 
      (61*G[1, 0, 1, 0, x])/6 - (224*G[1, 0, 1, 1, x])/3 - 
      38*G[1, 1, 0, 0, x] - (13*G[1, 1, 0, 1, x])/2 - 
      (13*G[1, 1, 1, 0, x])/2 + 64*G[1, 1, 1, 1, x] - 7*G[0, 0, 1, 0, 0, x] + 
      7*G[0, 0, 1, 0, 1, x] + 7*G[0, 0, 1, 1, 0, x] - 7*G[0, 0, 1, 1, 1, x] + 
      7*G[0, 1, 0, 0, 0, x] - 7*G[0, 1, 0, 0, 1, x] - 7*G[0, 1, 0, 1, 0, x] + 
      7*G[0, 1, 0, 1, 1, x] + 7*G[1, 0, 1, 0, 0, x] - 7*G[1, 0, 1, 0, 1, x] - 
      7*G[1, 0, 1, 1, 0, x] + 7*G[1, 0, 1, 1, 1, x] - 7*G[1, 1, 0, 0, 0, x] + 
      7*G[1, 1, 0, 0, 1, x] + 7*G[1, 1, 0, 1, 0, x] - 7*G[1, 1, 0, 1, 1, x] + 
      G[1, 1, 0, x]*(497/12 - ((101*I)/2)*Pi - 6*Log[mu2/s] - 14*zeta[2]) + 
      G[0, 0, 1, x]*(-143/12 + ((135*I)/2)*Pi + 3*Log[mu2/s] - 14*zeta[2]) + 
      G[0, 0, 0, x]*(89/3 - ((103*I)/2)*Pi - 7*zeta[2]) + 
      G[1, 1, 1, x]*(-71/3 + ((133*I)/2)*Pi + 9*Log[mu2/s] - 7*zeta[2]) + 
      (105/4 - ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] - (27*Log[mu2/s]^2*zeta[2])/
       4 + G[0, 1, 1, x]*(-35/6 - ((127*I)/2)*Pi - 6*Log[mu2/s] + 
        7*zeta[2]) + G[1, 0, 0, x]*(-355/6 + ((109*I)/2)*Pi + 3*Log[mu2/s] + 
        7*zeta[2]) + G[1, 0, 1, x]*(497/12 - ((141*I)/2)*Pi - 6*Log[mu2/s] + 
        14*zeta[2]) + G[0, 1, 0, x]*(-143/12 + ((95*I)/2)*Pi + 3*Log[mu2/s] + 
        14*zeta[2]) + G[1, 0, x]*(-59/12 - ((53*I)/2)*Pi + 
        (-35/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 - 
        (769*zeta[2])/12 - 21*zeta[3]) + G[0, 1, x]*(-59/12 - ((53*I)/2)*Pi + 
        (-35/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + 
        (391*zeta[2])/12 - 21*zeta[3]) + (189/4 - (27*I)*Pi)*zeta[3] + 
      G[1, 1, x]*(59/12 + ((53*I)/2)*Pi + (35/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 - (671*zeta[2])/12 + 21*zeta[3]) + 
      G[0, 0, x]*(59/12 + ((53*I)/2)*Pi + (35/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 + (833*zeta[2])/12 + 21*zeta[3]) + 
      zeta[2]*(59/4 + ((159*I)/2)*Pi + 35*zeta[3]) + 
      G[0, x]*((-211/12 - ((89*I)/2)*Pi)*zeta[2] + (133*zeta[3])/2 - 
        (119*zeta[4])/2) + (3949*zeta[4])/24 + 
      G[1, x]*((-851/12 + ((107*I)/2)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] - 
        (121*zeta[3])/2 + (119*zeta[4])/2) + 70*zeta[5]) + 
    G[0, x]*(55/2 - ((899*I)/4)*Pi - (3*I)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((13*I)/3)*Pi + 20*zeta[2]) + (-2783/12 + (107*I)*Pi)*
       zeta[3] + Log[mu2/s]^2*(-9/4 + ((901*I)/36)*Pi + 
        (21/2 - (8*I)*Pi)*zeta[2] + 18*zeta[3]) + 
      zeta[2]*(-12355/8 + ((1545*I)/2)*Pi + 1158*zeta[3]) + 
      (-208/3 + (639*I)*Pi)*zeta[4] + Log[mu2/s]*(35/4 + ((2701*I)/108)*Pi + 
        (-1127/6 - ((100*I)/3)*Pi)*zeta[2] + (-128/3 - (100*I)*Pi)*zeta[3] + 
        19*zeta[4]) + 130*zeta[5]) + 
    G[1, x]*(-9691/72 + ((640499*I)/2592)*Pi + ((21*I)/8)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((47*I)/36)*Pi - 23*zeta[2]) + 
      zeta[2]*(211933/216 + ((10739*I)/72)*Pi - (6215*zeta[3])/6) + 
      Log[mu2/s]^2*(1 - ((53*I)/6)*Pi + (169/6 + ((27*I)/4)*Pi)*zeta[2] - 
        (33*zeta[3])/2) + (16969/18 + ((15709*I)/18)*Pi)*zeta[3] + 
      Log[mu2/s]*(-112/3 - ((1751*I)/36)*Pi + (-425/9 + ((1235*I)/12)*Pi)*
         zeta[2] + (113/2 + (103*I)*Pi)*zeta[3] - (325*zeta[4])/2) + 
      (44119/24 + ((6011*I)/48)*Pi)*zeta[4] + (1345*zeta[5])/6) + 
    Nf^2*((-16*I)*Pi + ((80*I)/9)*Pi*G[1, 0, 1, x] + 
      ((8*I)/3)*Pi*G[0, 0, 0, 1, x] - ((16*I)/3)*Pi*G[0, 1, 0, 1, x] + 
      (32*G[0, 1, 1, 1, x])/3 + (80*G[1, 0, 1, 1, x])/9 - 
      (16*G[1, 1, 1, 1, x])/9 + (8*G[0, 0, 0, 1, 1, x])/3 - 
      (16*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 1, 1, x])/3 + 
      G[1, 1, 1, x]*(-334/27 + (16*Log[mu2/s])/9) + 
      G[0, 0, 1, 1, x]*(8/3 + (16*Log[mu2/s])/3) + 
      G[0, 0, 1, x]*(((8*I)/3)*Pi + ((16*I)/3)*Pi*Log[mu2/s] - 24*zeta[2]) + 
      G[1, 1, x]*(3059/81 - ((50*I)/27)*Pi + (284/27 + ((8*I)/9)*Pi)*
         Log[mu2/s] - (4*Log[mu2/s]^2)/9 - (112*zeta[2])/9) + 
      G[0, 1, 1, x]*(-22 - (32*Log[mu2/s])/3 + (16*zeta[2])/3) + 
      (((-8*I)/3)*Pi*G[0, 1, x] - (8*G[0, 1, 1, x])/3 + 
        (16*G[1, 1, 1, x])/3 + G[1, 1, x]*(-40/3 - (16*Log[mu2/s])/3) + 
        G[1, x]*(((-40*I)/3)*Pi - ((16*I)/3)*Pi*Log[mu2/s] + 24*zeta[2]))/x + 
      zeta[2]*(-8 - ((32*I)/3)*Pi - (88*zeta[3])/3) + 
      G[1, x]*(-16 + ((2627*I)/81)*Pi - ((4*I)/9)*Pi*Log[mu2/s]^2 + 
        (-442/27 + ((32*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (-16/3 + ((284*I)/27)*Pi + (112*zeta[2])/9) - (32*zeta[3])/3) + 
      (16 + (8*I)*Pi)*zeta[3] + G[0, 1, x]*((-22*I)*Pi + 
        Log[mu2/s]*(((-32*I)/3)*Pi - (16*zeta[2])/3) + (40 - ((16*I)/3)*Pi)*
         zeta[2] + 8*zeta[3]) + Log[mu2/s]*(((-16*I)/3)*Pi - (32*zeta[2])/3 + 
        ((16*I)/3)*Pi*zeta[3] - (44*zeta[4])/3) + 
      x^2*((2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, x] - 
        (2*I)*Pi*G[1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, x] + 
        2*G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
        2*G[1, 1, 1, 1, x] + 2*G[0, 1, x]*zeta[2] - 2*G[1, 1, x]*zeta[2] - 
        (2*I)*Pi*zeta[3] - (11*zeta[4])/2) + 
      x*(31891/8748 - ((815*I)/729)*Pi - (2*I)*Pi*G[0, 0, 1, x] + 
        (2*I)*Pi*G[1, 0, 1, x] - 2*G[0, 0, 1, 1, x] - (2*G[0, 1, 1, 1, x])/
         3 + 2*G[1, 0, 1, 1, x] + (2*G[1, 1, 1, 1, x])/3 + 
        G[1, 1, 1, x]*(-26/27 - ((10*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        (-26/27 - ((4*I)/27)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/9 + 
        G[0, 1, 1, x]*(26/27 + ((10*I)/9)*Pi + (16*Log[mu2/s])/9) + 
        G[0, 1, x]*(((26*I)/27)*Pi + ((16*I)/9)*Pi*Log[mu2/s] - 
          (22*zeta[2])/3) + (392/81 + ((80*I)/27)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-77/27 - ((38*I)/27)*Pi + (16*zeta[2])/9) + 
        G[1, 1, x]*(((-26*I)/27)*Pi - ((16*I)/9)*Pi*Log[mu2/s] + 
          (22*zeta[2])/3) + G[1, x]*(928/729 + ((200*I)/81)*Pi + 
          (40/27 + ((8*I)/9)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/27 + 
          Log[mu2/s]*(200/81 + ((80*I)/27)*Pi - (16*zeta[2])/3) + 
          (-98/9 - ((16*I)/9)*Pi)*zeta[2] - (128*zeta[3])/27) + 
        Log[mu2/s]*(-581/243 - ((262*I)/81)*Pi + (232/27 + ((16*I)/9)*Pi)*
           zeta[2] - (8*zeta[3])/9) + (268/81 - ((26*I)/27)*Pi)*zeta[3] - 
        (149*zeta[4])/54) + (-22 - ((20*I)/3)*Pi)*zeta[4] + 
      (((-32*I)/3)*Pi*G[1, 0, 1, x] - (8*I)*Pi*G[0, 0, 0, 1, x] + 
        (16*I)*Pi*G[0, 1, 0, 1, x] - (32*G[0, 1, 1, 1, x])/3 - 
        (32*G[1, 0, 1, 1, x])/3 - 8*G[0, 0, 0, 1, 1, x] + 
        16*G[0, 0, 1, 1, 1, x] + 16*G[0, 1, 0, 1, 1, x] + 
        G[0, 0, 1, 1, x]*(-24 - 16*Log[mu2/s]) + G[0, 1, 1, x]*
         (32 + (32*Log[mu2/s])/3 - 16*zeta[2]) + (32*G[1, 1, x]*zeta[2])/3 + 
        G[0, 0, 1, x]*((-24*I)*Pi - (16*I)*Pi*Log[mu2/s] + 72*zeta[2]) + 
        G[0, 1, x]*((32*I)*Pi + (-56/3 + (16*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((32*I)/3)*Pi + 16*zeta[2]) - 24*zeta[3]) + 
        (-16 - ((88*I)/3)*Pi)*zeta[3] + G[1, x]*
         ((-32 - ((32*I)/3)*Pi)*zeta[2] - (32*Log[mu2/s]*zeta[2])/3 + 
          16*zeta[3]) + zeta[2]*(32 + ((32*I)/3)*Pi + 88*zeta[3]) + 
        (242/3 + (20*I)*Pi)*zeta[4] + Log[mu2/s]*((32*zeta[2])/3 - 
          (16*I)*Pi*zeta[3] + 44*zeta[4]) - 40*zeta[5])/(1 - x) + 
      (40*zeta[5])/3 + (((16*I)/3)*Pi*G[0, 0, 0, 1, x] - 
        ((32*I)/3)*Pi*G[0, 1, 0, 1, x] + (16*G[0, 0, 0, 1, 1, x])/3 - 
        (32*G[0, 0, 1, 1, 1, x])/3 - (32*G[0, 1, 0, 1, 1, x])/3 + 
        G[0, 0, 1, 1, x]*(64/3 + (32*Log[mu2/s])/3) + 
        G[0, 0, 1, x]*(((64*I)/3)*Pi + ((32*I)/3)*Pi*Log[mu2/s] - 
          48*zeta[2]) + (32*G[0, 1, 1, x]*zeta[2])/3 + 
        ((64*I)/3)*Pi*zeta[3] - (176*zeta[2]*zeta[3])/3 + 
        G[0, 1, x]*((-64/3 - ((32*I)/3)*Pi)*zeta[2] - (32*Log[mu2/s]*zeta[2])/
           3 + 16*zeta[3]) + Log[mu2/s]*(((32*I)/3)*Pi*zeta[3] - 
          (88*zeta[4])/3) + (-176/3 - ((40*I)/3)*Pi)*zeta[4] + 
        (80*zeta[5])/3)/(1 - x)^2) + 
    ((-480 - (136*I)*Pi)*G[0, 0, 0, 0, 0, x] + 
      (92*I)*Pi*G[0, 1, 1, 1, 1, x] - (16*I)*Pi*G[1, 0, 1, 1, 1, x] - 
      (12*I)*Pi*G[1, 1, 0, 1, 1, x] - (12*I)*Pi*G[1, 1, 1, 0, 1, x] + 
      (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 144*G[0, 0, 0, 0, 0, 0, x] - 
      280*G[0, 0, 0, 0, 0, 1, x] - 280*G[0, 0, 0, 0, 1, 0, x] + 
      734*G[0, 0, 0, 0, 1, 1, x] - 128*G[0, 0, 0, 1, 0, 0, x] - 
      236*G[0, 0, 0, 1, 0, 1, x] - 236*G[0, 0, 0, 1, 1, 0, x] + 
      490*G[0, 0, 0, 1, 1, 1, x] + 140*G[0, 0, 1, 0, 0, 0, x] + 
      36*G[0, 0, 1, 0, 0, 1, x] + 36*G[0, 0, 1, 0, 1, 0, x] - 
      150*G[0, 0, 1, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 0, 0, x] + 
      136*G[0, 0, 1, 1, 0, 1, x] + 136*G[0, 0, 1, 1, 1, 0, x] - 
      450*G[0, 0, 1, 1, 1, 1, x] + 104*G[0, 1, 0, 0, 0, 0, x] + 
      76*G[0, 1, 0, 0, 0, 1, x] + 76*G[0, 1, 0, 0, 1, 0, x] + 
      119*G[0, 1, 0, 0, 1, 1, x] - 213*G[0, 1, 0, 1, 0, 0, x] + 
      516*G[0, 1, 0, 1, 0, 1, x] + 516*G[0, 1, 0, 1, 1, 0, x] - 
      1002*G[0, 1, 0, 1, 1, 1, x] - 128*G[0, 1, 1, 0, 0, 0, x] + 
      202*G[0, 1, 1, 0, 0, 1, x] + 202*G[0, 1, 1, 0, 1, 0, x] - 
      539*G[0, 1, 1, 0, 1, 1, x] - 265*G[0, 1, 1, 1, 0, 0, x] + 
      92*G[0, 1, 1, 1, 0, 1, x] + 92*G[0, 1, 1, 1, 1, 0, x] - 
      232*G[1, 0, 0, 0, 0, 0, x] + 168*G[1, 0, 0, 0, 0, 1, x] + 
      168*G[1, 0, 0, 0, 1, 0, x] - 128*G[1, 0, 0, 0, 1, 1, x] + 
      104*G[1, 0, 0, 1, 0, 0, x] - 80*G[1, 0, 0, 1, 0, 1, x] - 
      80*G[1, 0, 0, 1, 1, 0, x] + 168*G[1, 0, 0, 1, 1, 1, x] - 
      12*G[1, 0, 1, 0, 0, 0, x] + 8*G[1, 0, 1, 0, 0, 1, x] + 
      8*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 0, 1, 1, x] + 
      24*G[1, 0, 1, 1, 0, 0, x] - 16*G[1, 0, 1, 1, 0, 1, x] - 
      16*G[1, 0, 1, 1, 1, 0, x] - 32*G[1, 1, 0, 0, 0, 0, x] + 
      32*G[1, 1, 0, 0, 0, 1, x] + 32*G[1, 1, 0, 0, 1, 0, x] - 
      108*G[1, 1, 0, 0, 1, 1, x] + 12*G[1, 1, 0, 1, 0, 0, x] - 
      12*G[1, 1, 0, 1, 0, 1, x] - 12*G[1, 1, 0, 1, 1, 0, x] + 
      12*G[1, 1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
      12*G[1, 1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, 1, 1, x]*(-523 - (154*I)*Pi - 408*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(464/3 - (52*I)*Pi - 176*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(464/3 - (290*I)*Pi - 176*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-782/3 - (16*I)*Pi - 56*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-782/3 - (32*I)*Pi - 56*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(158 + (167*I)*Pi - 28*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(158 + (275*I)*Pi - 28*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-30 - (12*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-445/3 - (185*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-445/3 - (349*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-188/3 - (12*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(21 - (4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-74/3 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(50/3 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(50/3 + (12*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-74/3 - (72*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(33 + (94*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(34 + (200*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(832/3 + (216*I)*Pi + 40*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(251 - (8*I)*Pi + 56*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(1798/3 - (292*I)*Pi + 72*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(1798/3 + (526*I)*Pi + 72*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-598/3 - (354*I)*Pi + 132*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(1616/3 + (236*I)*Pi + 148*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-2312/3 + (106*I)*Pi + 420*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(5659/12 + (48*I)*Pi + (268/3 + (112*I)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 - 1178*zeta[2]) + 
      G[0, 0, 1, 1, x]*(12127/36 - (415*I)*Pi + (201 + (230*I)*Pi)*
         Log[mu2/s] - 7*Log[mu2/s]^2 - 1031*zeta[2]) + 
      G[1, 0, 0, 1, x]*(947/6 + ((998*I)/3)*Pi + (164/3 + (100*I)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 - 824*zeta[2]) + 
      G[0, 1, 1, 0, x]*(5659/12 - (26*I)*Pi + (268/3 + (16*I)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 - 742*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-1995/4 + ((260*I)/3)*Pi + (-316/3 - (20*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 - 478*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-568/3 - ((221*I)/3)*Pi + (-64 - (12*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 - 156*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-11/6 + ((49*I)/3)*Pi + (20 + (8*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 96*zeta[2]) + G[1, 0, 1, 0, x]*
       (947/6 + ((26*I)/3)*Pi + (164/3 + (4*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 24*zeta[2]) + G[1, 0, 1, 1, x]*
       (((50*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
      G[1, 1, 0, 1, x]*(((-74*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 80*zeta[2]) + 
      G[1, 1, 1, 0, x]*((-30*I)*Pi - (12*I)*Pi*Log[mu2/s] + 96*zeta[2]) + 
      G[0, 1, 1, 1, x]*(((-445*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] + 
        142*zeta[2]) + G[0, 0, 0, 0, x]*(2840/3 + ((616*I)/3)*Pi + 
        (86 + (36*I)*Pi)*Log[mu2/s] - 18*Log[mu2/s]^2 + 450*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-3919/6 + (236*I)*Pi + (-196 - (112*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 + 490*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-3919/6 - ((359*I)/3)*Pi + (-196 - (312*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 + 2164*zeta[2]) + 
      G[0, 0, 0, x]*(-993 + ((267*I)/2)*Pi + (18 - (6*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-160 - (74*I)*Pi - 108*zeta[2]) + (-1074 - (8*I)*Pi)*
         zeta[2] - 108*zeta[3]) + G[0, 0, 1, x]*(16853/24 - 
        ((8651*I)/36)*Pi + (-9 + (5*I)*Pi)*Log[mu2/s]^2 + 
        (-62/3 + (469*I)*Pi)*zeta[2] + Log[mu2/s]*(76 - (13*I)*Pi + 
          176*zeta[2]) - 38*zeta[3]) + G[1, 1, 0, x]*(((-11*I)/6)*Pi + 
        (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((20*I)*Pi - 48*zeta[2]) + 
        (-26/3 - (32*I)*Pi)*zeta[2] - 4*zeta[3]) + 
      (-48175/72 - ((8791*I)/18)*Pi)*zeta[3] - (615*zeta[3]^2)/2 + 
      G[1, 1, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
      G[1, 0, 1, x]*(((947*I)/6)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((164*I)/3)*Pi - 104*zeta[2]) + (-1162/3 - (132*I)*Pi)*
         zeta[2] + 76*zeta[3]) + G[1, 0, 0, x]*(298/9 + ((11*I)/3)*Pi + 
        (3/2 - (2*I)*Pi)*Log[mu2/s]^2 + (2873/6 + (32*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(211/6 - ((19*I)/3)*Pi + 132*zeta[2]) + 76*zeta[3]) + 
      G[0, 1, 0, x]*(16853/24 + ((293*I)/6)*Pi + (-9 - (2*I)*Pi)*
         Log[mu2/s]^2 + (-578 + (463*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(76 - (34*I)*Pi + 208*zeta[2]) + 105*zeta[3]) + 
      G[0, 1, 1, x]*(((5659*I)/12)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((268*I)/3)*Pi - 160*zeta[2]) + (862/3 + (141*I)*Pi)*
         zeta[2] + 385*zeta[3]) + zeta[2]*(((48175*I)/72)*Pi + 
        (3365/6 - (584*I)*Pi)*zeta[3]) + G[0, 1, x]*(((16853*I)/24)*Pi + 
        Log[mu2/s]^2*((-9*I)*Pi - 37*zeta[2]) + (-55105/36 + ((10*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*((76*I)*Pi + (-113 - (58*I)*Pi)*zeta[2] - 
          28*zeta[3]) + (-407/3 - (581*I)*Pi)*zeta[3] - (14041*zeta[4])/4) + 
      G[0, 0, x]*(7021/72 - ((6209*I)/24)*Pi + Log[mu2/s]^2*
         (-33/4 + (9*I)*Pi - 12*zeta[2]) + (6651/4 + (167*I)*Pi)*zeta[2] + 
        (219 - (44*I)*Pi)*zeta[3] + Log[mu2/s]*(385/12 - ((201*I)/2)*Pi + 
          (1316/3 + (16*I)*Pi)*zeta[2] + 24*zeta[3]) - 320*zeta[4]) + 
      Log[mu2/s]^2*(((-21*I)/2)*Pi*zeta[2] + (21/2 + (7*I)*Pi)*zeta[3] - 
        (383*zeta[4])/4) + G[1, 1, x]*(((16*I)/3)*Pi*zeta[2] + 
        Log[mu2/s]*((16*I)*Pi*zeta[2] - 16*zeta[3]) + (-16/3 - (116*I)*Pi)*
         zeta[3] - 50*zeta[4]) + (-317657/144 + ((3799*I)/12)*Pi)*zeta[4] + 
      G[1, 0, x]*(((298*I)/9)*Pi + Log[mu2/s]^2*(((3*I)/2)*Pi - 12*zeta[2]) + 
        (-1859/3 - ((1451*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (((211*I)/6)*Pi + (-550/3 - (28*I)*Pi)*zeta[2] - 28*zeta[3]) + 
        (-451/3 - (12*I)*Pi)*zeta[3] + 254*zeta[4]) + 
      Log[mu2/s]*(zeta[2]*(((245*I)/6)*Pi - 108*zeta[3]) + 
        (-245/6 + ((146*I)/3)*Pi)*zeta[3] + (3455/12 - ((201*I)/2)*Pi)*
         zeta[4]) + (625/3 + (586*I)*Pi)*zeta[5] + 
      G[0, x]*(((7021*I)/72)*Pi + (11/12 - (46*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(((-33*I)/4)*Pi + (15*zeta[2])/2 + 18*zeta[3]) + 
        zeta[2]*(-126047/72 + (658*I)*Pi + 946*zeta[3]) + 
        (-4115/12 + (587*I)*Pi)*zeta[4] + Log[mu2/s]*(((385*I)/12)*Pi + 
          (23/6 - ((47*I)/3)*Pi)*zeta[2] + (-148/3 - (100*I)*Pi)*zeta[3] + 
          179*zeta[4]) + 242*zeta[5]) + 
      G[1, x]*(zeta[2]*(((479*I)/3)*Pi - 820*zeta[3]) + 
        (-479/3 + ((887*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (((104*I)/3)*Pi*zeta[2] + (-104/3 + (116*I)*Pi)*zeta[3] - 
          88*zeta[4]) + (-4535/6 - (377*I)*Pi)*zeta[4] + 294*zeta[5]) - 
      (443489*zeta[6])/48)/(1 - x)^2 + 
    x*(69266815/209952 + ((6985391*I)/46656)*Pi - 
      132*G[0, 0, 0, 0, 0, 0, x] - 224*G[0, 0, 0, 0, 0, 1, x] - 
      224*G[0, 0, 0, 0, 1, 0, x] + 144*G[0, 0, 0, 0, 1, 1, x] + 
      12*G[0, 0, 0, 1, 0, 0, x] + (292*G[0, 0, 0, 1, 0, 1, x])/3 + 
      (292*G[0, 0, 0, 1, 1, 0, x])/3 - (140*G[0, 0, 0, 1, 1, 1, x])/3 + 
      196*G[0, 0, 1, 0, 0, 0, x] - (44*G[0, 0, 1, 0, 0, 1, x])/3 - 
      (44*G[0, 0, 1, 0, 1, 0, x])/3 + (184*G[0, 0, 1, 0, 1, 1, x])/3 - 
      80*G[0, 0, 1, 1, 0, 0, x] + (64*G[0, 0, 1, 1, 0, 1, x])/3 + 
      (64*G[0, 0, 1, 1, 1, 0, x])/3 - (272*G[0, 0, 1, 1, 1, 1, x])/3 + 
      128*G[0, 1, 0, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 0, 1, x] + 
      48*G[0, 1, 0, 0, 1, 0, x] + 168*G[0, 1, 0, 0, 1, 1, x] - 
      8*G[0, 1, 0, 1, 0, 0, x] + (10*G[0, 1, 0, 1, 0, 1, x])/3 + 
      (10*G[0, 1, 0, 1, 1, 0, x])/3 - (848*G[0, 1, 0, 1, 1, 1, x])/3 - 
      28*G[0, 1, 1, 0, 0, 0, x] - (194*G[0, 1, 1, 0, 0, 1, x])/3 - 
      (194*G[0, 1, 1, 0, 1, 0, x])/3 - (380*G[0, 1, 1, 0, 1, 1, x])/3 - 
      132*G[0, 1, 1, 1, 0, 0, x] + (448*G[0, 1, 1, 1, 0, 1, x])/3 + 
      (448*G[0, 1, 1, 1, 1, 0, x])/3 + (448*G[0, 1, 1, 1, 1, 1, x])/3 + 
      (844*G[1, 0, 0, 0, 0, 0, x])/3 + (496*G[1, 0, 0, 0, 0, 1, x])/3 + 
      (496*G[1, 0, 0, 0, 1, 0, x])/3 - 144*G[1, 0, 0, 0, 1, 1, x] - 
      (356*G[1, 0, 0, 1, 0, 0, x])/3 - (356*G[1, 0, 0, 1, 0, 1, x])/3 - 
      (356*G[1, 0, 0, 1, 1, 0, x])/3 + 4*G[1, 0, 0, 1, 1, 1, x] - 
      (908*G[1, 0, 1, 0, 0, 0, x])/3 - (20*G[1, 0, 1, 0, 0, 1, x])/3 - 
      (20*G[1, 0, 1, 0, 1, 0, x])/3 + 24*G[1, 0, 1, 0, 1, 1, x] + 
      144*G[1, 0, 1, 1, 0, 0, x] + 80*G[1, 0, 1, 1, 0, 1, x] + 
      80*G[1, 0, 1, 1, 1, 0, x] + 48*G[1, 0, 1, 1, 1, 1, x] - 
      (512*G[1, 1, 0, 0, 0, 0, x])/3 + (160*G[1, 1, 0, 0, 0, 1, x])/3 + 
      (160*G[1, 1, 0, 0, 1, 0, x])/3 - 104*G[1, 1, 0, 0, 1, 1, x] + 
      (280*G[1, 1, 0, 1, 0, 0, x])/3 - (74*G[1, 1, 0, 1, 0, 1, x])/3 - 
      (74*G[1, 1, 0, 1, 1, 0, x])/3 + 176*G[1, 1, 0, 1, 1, 1, x] - 
      (44*G[1, 1, 1, 0, 0, 0, x])/3 + (130*G[1, 1, 1, 0, 0, 1, x])/3 + 
      (130*G[1, 1, 1, 0, 1, 0, x])/3 + 20*G[1, 1, 1, 0, 1, 1, x] + 
      132*G[1, 1, 1, 1, 0, 0, x] - 208*G[1, 1, 1, 1, 0, 1, x] - 
      208*G[1, 1, 1, 1, 1, 0, x] + G[1, 0, 0, 0, 0, x]*
       (-316 + ((920*I)/3)*Pi - 140*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (34/3 + (104*I)*Pi - 72*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-360 + ((764*I)/3)*Pi - 44*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (220 - (248*I)*Pi - 40*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-11/3 + (92*I)*Pi - 36*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-439/3 - ((10*I)/3)*Pi - 32*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-295 + ((44*I)/3)*Pi - 32*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-439/3 + ((56*I)/3)*Pi - 32*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-289 + ((110*I)/3)*Pi - 32*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-289 - ((248*I)/3)*Pi - 32*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-295 - ((272*I)/3)*Pi - 32*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (890/3 + ((460*I)/3)*Pi - 28*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (155 + ((4*I)/3)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (149 - ((62*I)/3)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (149 + (200*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (155 + (208*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (929/3 + ((418*I)/3)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-108 + ((40*I)/3)*Pi - 4*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-108 - ((586*I)/3)*Pi - 4*Log[mu2/s]) + (47/48 + ((15*I)/8)*Pi)*
       Log[mu2/s]^5 + (9*Log[mu2/s]^6)/16 + G[1, 0, 0, 0, 1, x]*
       (-108 + ((100*I)/3)*Pi + 12*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-108 - ((676*I)/3)*Pi + 12*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (248 - (44*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (248 + ((436*I)/3)*Pi + 36*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-509/3 - ((706*I)/3)*Pi + 44*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (248 - (24*I)*Pi + 52*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (248 + ((346*I)/3)*Pi + 52*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (431/3 - ((40*I)/3)*Pi + 56*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-470/3 - ((748*I)/3)*Pi + 60*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (176 - (296*I)*Pi + 60*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (19/3 - ((86*I)/3)*Pi + 64*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (19/3 - ((152*I)/3)*Pi + 64*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (386/3 - ((88*I)/3)*Pi + 88*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (-547/9 - (348*I)*Pi + (120 - (76*I)*Pi)*Log[mu2/s] - 
        14*Log[mu2/s]^2 - (958*zeta[2])/3) + G[1, 1, 0, 0, x]*
       (1831/3 - ((409*I)/3)*Pi + (24 + (56*I)*Pi)*Log[mu2/s] - 
        (712*zeta[2])/3) + G[0, 1, 1, 0, x]*(2459/6 - ((109*I)/3)*Pi + 
        (196/3 + (60*I)*Pi)*Log[mu2/s] - (658*zeta[2])/3) + 
      G[1, 0, 1, 1, x]*(-1655/3 + ((382*I)/3)*Pi + (-24 - (52*I)*Pi)*
         Log[mu2/s] - 204*zeta[2]) + G[1, 0, 0, 1, x]*(471 - ((109*I)/3)*Pi + 
        (196/3 + (76*I)*Pi)*Log[mu2/s] - (580*zeta[2])/3) + 
      G[1, 0, 0, 0, x]*(-2819/9 - ((956*I)/3)*Pi + (316/3 - (152*I)*Pi)*
         Log[mu2/s] - 12*Log[mu2/s]^2 - (508*zeta[2])/3) + 
      G[0, 0, 1, 1, x]*(1558/3 - ((382*I)/3)*Pi + (24 + (24*I)*Pi)*
         Log[mu2/s] - (388*zeta[2])/3) + G[0, 1, 0, 0, x]*
       (-650 + ((409*I)/3)*Pi + (-24 - (88*I)*Pi)*Log[mu2/s] - 72*zeta[2]) + 
      Log[mu2/s]^4*(-3683/432 + ((281*I)/144)*Pi - (237*zeta[2])/16) + 
      G[0, 0, 0, 1, x]*(-1436/3 + ((109*I)/3)*Pi + (-196/3 + (4*I)*Pi)*
         Log[mu2/s] + (68*zeta[2])/3) + G[1, 1, 0, 1, x]*
       (-2461/6 - ((134*I)/3)*Pi + (-196/3 - (44*I)*Pi)*Log[mu2/s] + 
        (110*zeta[2])/3) + G[1, 0, 1, 0, x]*(471 + ((191*I)/3)*Pi + 
        (196/3 + (44*I)*Pi)*Log[mu2/s] + (140*zeta[2])/3) + 
      G[1, 1, 1, 0, x]*(-2461/6 + ((109*I)/3)*Pi + (-196/3 + (20*I)*Pi)*
         Log[mu2/s] + (146*zeta[2])/3) + G[0, 0, 1, 0, x]*
       (-1436/3 - ((191*I)/3)*Pi + (-196/3 - (60*I)*Pi)*Log[mu2/s] + 
        (308*zeta[2])/3) + G[0, 1, 0, 1, x]*(2459/6 + ((134*I)/3)*Pi + 
        (196/3 + (28*I)*Pi)*Log[mu2/s] + (338*zeta[2])/3) + 
      G[0, 0, 0, 0, x]*(3248/9 + ((956*I)/3)*Pi + (-316/3 + (120*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 + 500*zeta[2]) + 
      G[1, 1, 1, 1, x]*(910/9 + (348*I)*Pi + (-120 + (40*I)*Pi)*Log[mu2/s] + 
        14*Log[mu2/s]^2 + 674*zeta[2]) + G[0, 1, 0, x]*
       (538/3 - ((1405*I)/6)*Pi + (8*I)*Pi*Log[mu2/s]^2 + 
        (8*Log[mu2/s]^3)/3 + (-654 - (52*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(6 + ((124*I)/3)*Pi + 72*zeta[2]) - 252*zeta[3]) + 
      G[0, 0, 1, x]*(538/3 + ((140*I)/3)*Pi + (8*I)*Pi*Log[mu2/s]^2 + 
        (8*Log[mu2/s]^3)/3 + Log[mu2/s]*(6 - ((124*I)/3)*Pi - 104*zeta[2]) + 
        (794 - (24*I)*Pi)*zeta[2] - (752*zeta[3])/3) + 
      G[1, 1, 1, x]*(965/6 - ((5869*I)/18)*Pi + (-11/3 + (38*I)*Pi)*
         Log[mu2/s]^2 + 8*Log[mu2/s]^3 + Log[mu2/s]*(-17 - ((578*I)/3)*Pi - 
          432*zeta[2]) + (-230 - ((128*I)/3)*Pi)*zeta[2] - (370*zeta[3])/3) + 
      G[1, 1, 0, x]*(-1084/3 + ((1201*I)/6)*Pi - (16*I)*Pi*Log[mu2/s]^2 - 
        (16*Log[mu2/s]^3)/3 + (794 - ((148*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-124*I)/3)*Pi + 40*zeta[2]) - (268*zeta[3])/3) + 
      (-284623/972 - ((82643*I)/108)*Pi)*zeta[3] + (394*zeta[3]^2)/9 + 
      Log[mu2/s]^3*(-36359/648 - ((2993*I)/108)*Pi + 
        (-203/72 - ((37*I)/4)*Pi)*zeta[2] + 6*zeta[3]) + 
      G[1, 0, 1, x]*(-1084/3 - ((242*I)/3)*Pi - (16*I)*Pi*Log[mu2/s]^2 - 
        (16*Log[mu2/s]^3)/3 + (-654 - ((560*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(((124*I)/3)*Pi + 208*zeta[2]) + (32*zeta[3])/3) + 
      G[0, 0, 0, x]*(-347 - ((1168*I)/9)*Pi + (12*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-12 - ((512*I)/3)*Pi - 312*zeta[2]) + 
        (-662/3 - (116*I)*Pi)*zeta[2] + 108*zeta[3]) + 
      G[1, 0, 0, x]*(536 + ((1474*I)/9)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (8*Log[mu2/s]^3)/3 + (242/3 + ((716*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(6 + ((512*I)/3)*Pi + 200*zeta[2]) + (380*zeta[3])/3) + 
      G[0, 1, 1, x]*(85/6 + ((6481*I)/18)*Pi + (11/3 - (30*I)*Pi)*
         Log[mu2/s]^2 - (16*Log[mu2/s]^3)/3 + (90 + (104*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(11 + ((578*I)/3)*Pi + 328*zeta[2]) + (1282*zeta[3])/3) + 
      zeta[2]*(-16055047/46656 - ((694145*I)/1296)*Pi + 
        (-60167/36 + ((1523*I)/3)*Pi)*zeta[3]) + 
      G[1, 0, x]*(1873/12 + ((6407*I)/54)*Pi + (-26/3 + ((64*I)/3)*Pi)*
         Log[mu2/s]^3 + 6*Log[mu2/s]^4 + Log[mu2/s]^2*(-937/18 - (26*I)*Pi - 
          182*zeta[2]) + (-2989/6 - (22*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3025/54 - ((883*I)/9)*Pi + (-332/3 - (204*I)*Pi)*
           zeta[2] - 72*zeta[3]) + (788/3 - ((272*I)/3)*Pi)*zeta[3] - 
        83*zeta[4]) + G[0, 0, x]*(-1001/6 - ((6191*I)/54)*Pi + 
        (26/3 - ((64*I)/3)*Pi)*Log[mu2/s]^3 - 6*Log[mu2/s]^4 + 
        (3083/6 + (22*I)*Pi)*zeta[2] + Log[mu2/s]^2*(937/18 + (26*I)*Pi + 
          182*zeta[2]) + Log[mu2/s]*(2863/54 + ((883*I)/9)*Pi + 
          (332/3 + (156*I)*Pi)*zeta[2] - 8*zeta[3]) + 
        (-788/3 + ((112*I)/3)*Pi)*zeta[3] - 45*zeta[4]) + 
      (-75145/18 - ((3589*I)/96)*Pi)*zeta[4] + Log[mu2/s]^2*
       (-497515/5184 - ((20783*I)/216)*Pi + (9965/48 + ((87*I)/8)*Pi)*
         zeta[2] + (427/12 + (29*I)*Pi)*zeta[3] + (2391*zeta[4])/32) + 
      G[1, 1, x]*(-436/3 - ((3820*I)/27)*Pi + (44/3 - ((40*I)/3)*Pi)*
         Log[mu2/s]^3 - 4*Log[mu2/s]^4 + (9157/18 - (75*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(1225/18 + ((121*I)/3)*Pi + 104*zeta[2]) + 
        (-668/3 + ((130*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (3187/54 + ((1072*I)/9)*Pi + (76 + (40*I)*Pi)*zeta[2] + 
          56*zeta[3]) + 174*zeta[4]) + G[0, 1, x]*
       (1873/12 + ((3712*I)/27)*Pi + (-26/3 + ((64*I)/3)*Pi)*Log[mu2/s]^3 + 
        6*Log[mu2/s]^4 + Log[mu2/s]^2*(-937/18 - ((67*I)/3)*Pi - 
          178*zeta[2]) + (-10735/18 + (39*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3025/54 - ((784*I)/9)*Pi + (-184 - (236*I)*Pi)*zeta[2] - 
          40*zeta[3]) + (668/3 - ((290*I)/3)*Pi)*zeta[3] + 884*zeta[4]) + 
      G[1, x]*(2714/27 + ((52025*I)/324)*Pi + (-53/18 - ((11*I)/2)*Pi)*
         Log[mu2/s]^4 - (3*Log[mu2/s]^5)/2 + Log[mu2/s]^3*
         (115/18 - ((52*I)/9)*Pi + 47*zeta[2]) + Log[mu2/s]^2*
         (2515/36 + ((211*I)/6)*Pi + (19/2 + (31*I)*Pi)*zeta[2] - 
          3*zeta[3]) + (377/3 - ((2932*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(7553/108 - ((2423*I)/9)*Pi + (761*zeta[3])/3) + 
        (-2290 + ((275*I)/12)*Pi)*zeta[4] + Log[mu2/s]*
         (24271/162 + ((2569*I)/18)*Pi + (-5071/18 + (27*I)*Pi)*zeta[2] + 
          (-604/9 - (62*I)*Pi)*zeta[3] + (509*zeta[4])/4) - 
        (466*zeta[5])/3) + G[0, x]*(-122/3 - ((39*I)/2)*Pi + 
        (9*Log[mu2/s]^2)/4 + (-305/3 + (300*I)*Pi)*zeta[3] + 
        zeta[2]*(-877/12 + ((1609*I)/6)*Pi + 568*zeta[3]) + 
        Log[mu2/s]*(-35/4 + ((3*I)/2)*Pi + (-12 - ((124*I)/3)*Pi)*zeta[2] + 
          (124/3 - (28*I)*Pi)*zeta[3] - 296*zeta[4]) + (3735/2 + (303*I)*Pi)*
         zeta[4] - 18*zeta[5]) + (16249/18 - ((1217*I)/3)*Pi)*zeta[5] + 
      Log[mu2/s]*(4192943/46656 - ((14651*I)/288)*Pi + 
        zeta[2]*(472207/1296 + ((8875*I)/72)*Pi - (580*zeta[3])/3) + 
        (-5039/108 - ((287*I)/18)*Pi)*zeta[3] + (-9175/32 + ((6163*I)/16)*Pi)*
         zeta[4] + 2*zeta[5]) - (21794383*zeta[6])/3456) - 
    (364657*zeta[6])/48 + (-547/36 - ((55*I)/2)*Pi + 
      (92*I)*Pi*G[1, 1, 1, 1, x] + (519 + (825*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (519 + (261*I)*Pi)*G[0, 1, 1, 1, 0, x] + (-450 - (168*I)*Pi)*
       G[0, 1, 1, 1, 1, x] + (368 + (54*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
      368*G[1, 0, 1, 1, 0, x] + (-1002 + (18*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
      (236 + (60*I)*Pi)*G[1, 1, 0, 0, 1, x] + (236 - (60*I)*Pi)*
       G[1, 1, 0, 1, 0, x] + (-539 + (36*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
      (-215 + (72*I)*Pi)*G[1, 1, 1, 0, 0, x] + 92*G[1, 1, 1, 0, 1, x] + 
      92*G[1, 1, 1, 1, 0, x] - 18*G[0, 0, 0, 0, 0, 0, x] + 
      636*G[0, 0, 0, 0, 0, 1, x] + 636*G[0, 0, 0, 0, 1, 0, x] - 
      1350*G[0, 0, 0, 0, 1, 1, x] + 252*G[0, 0, 0, 1, 0, 0, x] + 
      252*G[0, 0, 0, 1, 0, 1, x] + 252*G[0, 0, 0, 1, 1, 0, x] - 
      828*G[0, 0, 0, 1, 1, 1, x] - 204*G[0, 0, 1, 0, 0, 0, x] - 
      162*G[0, 0, 1, 0, 0, 1, x] - 162*G[0, 0, 1, 0, 1, 0, x] + 
      192*G[0, 0, 1, 0, 1, 1, x] - 216*G[0, 0, 1, 1, 0, 0, x] - 
      90*G[0, 0, 1, 1, 0, 1, x] - 90*G[0, 0, 1, 1, 1, 0, x] + 
      636*G[0, 0, 1, 1, 1, 1, x] + 54*G[0, 1, 0, 0, 0, 0, x] - 
      336*G[0, 1, 0, 0, 0, 1, x] - 336*G[0, 1, 0, 0, 1, 0, x] - 
      321*G[0, 1, 0, 0, 1, 1, x] + 123*G[0, 1, 0, 1, 0, 0, x] - 
      630*G[0, 1, 0, 1, 0, 1, x] - 630*G[0, 1, 0, 1, 1, 0, x] + 
      1656*G[0, 1, 0, 1, 1, 1, x] - 114*G[0, 1, 1, 0, 0, 0, x] - 
      174*G[0, 1, 1, 0, 0, 1, x] - 174*G[0, 1, 1, 0, 1, 0, x] + 
      999*G[0, 1, 1, 0, 1, 1, x] + 429*G[0, 1, 1, 1, 0, 0, x] - 
      168*G[0, 1, 1, 1, 0, 1, x] - 168*G[0, 1, 1, 1, 1, 0, x] + 
      540*G[1, 0, 0, 0, 0, 0, x] - 366*G[1, 0, 0, 0, 0, 1, x] - 
      366*G[1, 0, 0, 0, 1, 0, x] + 264*G[1, 0, 0, 0, 1, 1, x] - 
      258*G[1, 0, 0, 1, 0, 0, x] + 240*G[1, 0, 0, 1, 0, 1, x] + 
      240*G[1, 0, 0, 1, 1, 0, x] - 342*G[1, 0, 0, 1, 1, 1, x] - 
      90*G[1, 0, 1, 0, 0, 0, x] + 84*G[1, 0, 1, 0, 0, 1, x] + 
      84*G[1, 0, 1, 0, 1, 0, x] - 30*G[1, 0, 1, 0, 1, 1, x] - 
      18*G[1, 0, 1, 1, 0, 0, x] + 18*G[1, 0, 1, 1, 0, 1, x] + 
      18*G[1, 0, 1, 1, 1, 0, x] + 162*G[1, 1, 0, 0, 0, 0, x] - 
      144*G[1, 1, 0, 0, 0, 1, x] - 144*G[1, 1, 0, 0, 1, 0, x] + 
      204*G[1, 1, 0, 0, 1, 1, x] - 96*G[1, 1, 0, 1, 0, 0, x] + 
      36*G[1, 1, 0, 1, 0, 1, x] + 36*G[1, 1, 0, 1, 1, 0, x] + 
      72*G[1, 1, 1, 0, 0, 0, x] + G[0, 0, 1, 1, 1, x]*
       (1479 - (174*I)*Pi - 720*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-475 - (342*I)*Pi - 240*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (155 + (786*I)*Pi - 240*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-1344 + (354*I)*Pi - 150*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-1344 - (864*I)*Pi - 150*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (514 + (528*I)*Pi - 90*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (-20 + (120*I)*Pi - 54*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-102 - (336*I)*Pi - 48*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-813 - (408*I)*Pi - 42*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-98 - (18*I)*Pi - 36*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (6 + 6*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-138 - (246*I)*Pi + 
        36*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-22 - (453*I)*Pi + 
        54*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-22 - (603*I)*Pi + 
        54*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*(405 + (6*I)*Pi + 
        108*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(405 + (90*I)*Pi + 
        108*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-169 + (18*I)*Pi + 
        324*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-169 + (354*I)*Pi + 
        324*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(1338 + (180*I)*Pi + 
        756*Log[mu2/s]) + G[0, 0, 0, 1, x]*(5279/3 + (316*I)*Pi + 
        (322 + (570*I)*Pi)*Log[mu2/s] - 18*Log[mu2/s]^2 - 3408*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-5314/3 - (616*I)*Pi + (214 - (276*I)*Pi)*
         Log[mu2/s] - 18*Log[mu2/s]^2 - 1164*zeta[2]) + 
      G[0, 0, 1, 0, x]*(5279/3 - (660*I)*Pi + (322 + (246*I)*Pi)*Log[mu2/s] - 
        18*Log[mu2/s]^2 - 738*zeta[2]) + G[1, 1, 1, 0, x]*
       (-769/3 - (135*I)*Pi - 12*Log[mu2/s] - 144*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-647/6 + (301*I)*Pi + (-73 - (12*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 - 141*zeta[2]) + G[1, 1, 0, 1, x]*
       (-769/3 - (315*I)*Pi - 12*Log[mu2/s] - 60*zeta[2]) + 
      G[1, 0, 1, 1, x]*(995/3 - (502*I)*Pi + 132*Log[mu2/s] - 54*zeta[2]) + 
      G[0, 1, 1, 1, x]*(1198/3 + (489*I)*Pi + 420*Log[mu2/s] - 42*zeta[2]) + 
      G[1, 0, 0, 0, x]*(41/3 + (339*I)*Pi + (-46 + (90*I)*Pi)*Log[mu2/s] + 
        18*Log[mu2/s]^2 + 66*zeta[2]) + G[1, 1, 1, x]*
       (((-769*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] + 142*zeta[2]) + 
      G[1, 1, 0, 0, x]*(254 + (103*I)*Pi + (-35 - (18*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 + 423*zeta[2]) + G[0, 1, 0, 0, x]*
       (4222/3 + (16*I)*Pi + (176 + (90*I)*Pi)*Log[mu2/s] + 1050*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-647/6 - (143*I)*Pi + (-73 - (150*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 + 1053*zeta[2]) + G[0, 1, 1, 0, x]*
       (-1252 + (50*I)*Pi + (-367 - (30*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 
        1161*zeta[2]) + G[0, 1, 0, 1, x]*(-1252 - (234*I)*Pi + 
        (-367 - (168*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 1359*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-4244/3 + (703*I)*Pi + (-607 - (378*I)*Pi)*
         Log[mu2/s] + 9*Log[mu2/s]^2 + 1503*zeta[2]) + 
      G[0, 1, 1, x]*(16027/36 - ((1907*I)/3)*Pi + (-7 + (9*I)*Pi)*
         Log[mu2/s]^2 + (-1874 - (18*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(217 + (39*I)*Pi + 156*zeta[2]) - 873*zeta[3]) + 
      G[1, 0, 1, x]*(8983/12 + ((1975*I)/6)*Pi + (4 - (9*I)*Pi)*
         Log[mu2/s]^2 + (-414 + (249*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(316/3 + (67*I)*Pi + 132*zeta[2]) - 204*zeta[3]) + 
      G[1, 0, 0, x]*(-29201/36 - ((1025*I)/6)*Pi + (14 - (18*I)*Pi)*
         Log[mu2/s]^2 - 9*Log[mu2/s]^3 + Log[mu2/s]*(-230/3 - (91*I)*Pi - 
          297*zeta[2]) + (-944 + (18*I)*Pi)*zeta[2] - 150*zeta[3]) + 
      (38597/36 + ((2943*I)/2)*Pi)*zeta[3] + (1161*zeta[3]^2)/2 + 
      G[0, 1, 0, x]*(-14650/9 - ((44*I)/3)*Pi + (38 - (18*I)*Pi)*
         Log[mu2/s]^2 - 9*Log[mu2/s]^3 + Log[mu2/s]*(-170 - (115*I)*Pi - 
          369*zeta[2]) + (911 - (603*I)*Pi)*zeta[2] + 45*zeta[3]) + 
      G[1, 1, 0, x]*(8983/12 + (103*I)*Pi + (4 + (9*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(316/3 - (39*I)*Pi - 36*zeta[2]) + (-692 + (63*I)*Pi)*
         zeta[2] + 84*zeta[3]) + G[0, 0, 0, x]*(6061/3 + ((163*I)/3)*Pi + 
        (-90 + (45*I)*Pi)*Log[mu2/s]^2 + 27*Log[mu2/s]^3 + 
        (2405 + (81*I)*Pi)*zeta[2] + Log[mu2/s]*(66 + (356*I)*Pi + 
          531*zeta[2]) + 216*zeta[3]) + G[0, 0, 1, x]*
       (-14650/9 + (175*I)*Pi + (38 - (36*I)*Pi)*Log[mu2/s]^2 - 
        9*Log[mu2/s]^3 + Log[mu2/s]*(-170 - (209*I)*Pi - 225*zeta[2]) + 
        (1115 - (726*I)*Pi)*zeta[2] + 510*zeta[3]) + 
      zeta[2]*(-113/3 - ((1327*I)/18)*Pi + (910 + (441*I)*Pi)*zeta[3]) + 
      G[1, 0, x]*(529/8 - ((335*I)/9)*Pi - (9*I)*Pi*Log[mu2/s]^3 + 
        (2999/6 + (629*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-9 + (18*I)*Pi + 
          162*zeta[2]) + (192 - (108*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(76/3 + ((32*I)/3)*Pi + (380 + (135*I)*Pi)*zeta[2] + 
          60*zeta[3]) - (2727*zeta[4])/2) + (77777/12 + ((923*I)/2)*Pi)*
       zeta[4] + Log[mu2/s]^2*(5/8 + ((9*I)/4)*Pi + (65/2 + (6*I)*Pi)*
         zeta[2] + (12 - (54*I)*Pi)*zeta[3] + 27*zeta[4]) + 
      G[1, 1, x]*(3/4 + ((8983*I)/12)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((316*I)/3)*Pi - 160*zeta[2]) + (472/3 + (125*I)*Pi)*
         zeta[2] + (401 + (216*I)*Pi)*zeta[3] + 105*zeta[4]) + 
      G[0, 0, x]*(727/36 + ((3128*I)/9)*Pi + (18*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(15 - (52*I)*Pi - 225*zeta[2]) - (10409*zeta[2])/3 + 
        Log[mu2/s]*(-45 - (74*I)*Pi + (-817 - (180*I)*Pi)*zeta[2] - 
          72*zeta[3]) + (-192 + (276*I)*Pi)*zeta[3] + 696*zeta[4]) + 
      G[0, 1, x]*(529/8 - ((4629*I)/4)*Pi - (9*I)*Pi*Log[mu2/s]^3 + 
        (10991/6 + (395*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-9 + (31*I)*Pi + 
          162*zeta[2]) + (157 + (1071*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(76/3 + (29*I)*Pi + (372 + (159*I)*Pi)*zeta[2] + 
          60*zeta[3]) + (20367*zeta[4])/4) + 
      Log[mu2/s]*(-79/24 - ((17*I)/2)*Pi + (-140/3 + (94*I)*Pi)*zeta[3] + 
        zeta[2]*(-133/2 + ((35*I)/3)*Pi + 360*zeta[3]) + 
        (176 + (84*I)*Pi)*zeta[4]) + G[1, x]*(79/24 + ((527*I)/8)*Pi + 
        (-2645/6 - (768*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((-9*I)*Pi + (-37 - (18*I)*Pi)*zeta[2] + 18*zeta[3]) + 
        zeta[2]*(-72265/36 - ((547*I)/2)*Pi + 1836*zeta[3]) + 
        (-6745/4 + (372*I)*Pi)*zeta[4] + Log[mu2/s]*(-1 + ((76*I)/3)*Pi + 
          (-57 - (48*I)*Pi)*zeta[2] + (-38 - (144*I)*Pi)*zeta[3] + 
          318*zeta[4]) - 387*zeta[5]) + G[0, x]*(-55/2 + ((5585*I)/72)*Pi + 
        zeta[2]*(125173/36 - ((3169*I)/2)*Pi - 2592*zeta[3]) + 
        Log[mu2/s]^2*(9/4 + (6*I)*Pi + (-18 + (9*I)*Pi)*zeta[2] - 
          36*zeta[3]) + (231 - (261*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-35/4 - ((91*I)/6)*Pi + (184 + (25*I)*Pi)*zeta[2] + 
          (92 + (180*I)*Pi)*zeta[3] - 198*zeta[4]) + (209/4 - (1416*I)*Pi)*
         zeta[4] - 372*zeta[5]) + (595 + (78*I)*Pi)*zeta[5] + 
      (152751*zeta[6])/8)/(1 - x)), 
 Nc^2*Nf*(527867/4374 - ((114596*I)/729)*Pi - 
    ((388*I)/3)*Pi*G[0, 1, 1, 0, x] - ((62*I)/3)*Pi*G[1, 0, 1, 0, x] + 
    (181 + ((16*I)/3)*Pi)*G[1, 1, 0, 0, x] - ((8*I)/3)*Pi*G[1, 1, 1, 0, x] + 
    16*G[0, 0, 0, 0, 0, x] + (86*G[0, 0, 1, 0, 0, x])/3 + 
    (48*I)*Pi*G[0, 0, 1, 1, 0, x] + 32*G[0, 1, 0, 0, 0, x] + 
    (12*I)*Pi*G[0, 1, 0, 1, 0, x] - (388*G[0, 1, 1, 0, 0, x])/3 + 
    (32*G[1, 0, 0, 0, 0, x])/3 - (62*G[1, 0, 1, 0, 0, x])/3 + 
    (16*G[1, 1, 0, 0, 0, x])/3 - (8*G[1, 1, 1, 0, 0, x])/3 + 
    48*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 1, 0, 1, 0, 0, x] + 
    G[0, 0, 0, 0, x]*(-107/9 - ((68*I)/3)*Pi - (116*Log[mu2/s])/3) + 
    G[1, 0, 0, 0, x]*(74/9 - (32*Log[mu2/s])/3) + (-91/36 - ((5*I)/6)*Pi)*
     Log[mu2/s]^4 - Log[mu2/s]^5/2 + G[0, 0, 1, 0, x]*
     (((86*I)/3)*Pi - 48*zeta[2]) + G[0, 1, 0, 0, x]*
     (76 + ((76*I)/3)*Pi - (20*Log[mu2/s])/3 - 24*zeta[2]) + 
    G[1, 1, 0, x]*((181*I)*Pi - 8*zeta[2]) + 
    Log[mu2/s]^3*(49/27 - ((37*I)/27)*Pi + (37*zeta[2])/6) + 
    G[0, 0, 0, x]*(-1982/27 + ((89*I)/3)*Pi + (374/9 + ((16*I)/3)*Pi)*
       Log[mu2/s] + 22*Log[mu2/s]^2 + 10*zeta[2]) + 
    G[1, 0, 0, x]*(-14813/54 - (6*I)*Pi + (-128/9 - ((20*I)/3)*Pi)*
       Log[mu2/s] + 2*Log[mu2/s]^2 + (218*zeta[2])/3) + 
    ((-108*I)*Pi*G[1, 1, 0, x] - 108*G[1, 1, 0, 0, x] + 
      108*G[1, 0, x]*zeta[2] + G[1, x]*((108*I)*Pi*zeta[2] - 108*zeta[3]))/
     x + G[0, 1, 0, x]*((76*I)*Pi - ((20*I)/3)*Pi*Log[mu2/s] + 
      (316/3 - (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
    G[1, 1, x]*(((8*I)/3)*Pi*zeta[2] - (8*zeta[3])/3) + 
    (-21443/162 - ((488*I)/3)*Pi)*zeta[3] + 48*zeta[3]^2 + 
    Log[mu2/s]^2*(17305/432 + ((341*I)/54)*Pi + (-157/18 + ((17*I)/6)*Pi)*
       zeta[2] + (11*zeta[3])/2) + G[0, 0, x]*(67033/216 - ((2177*I)/54)*Pi + 
      (-427/18 + (2*I)*Pi)*Log[mu2/s]^2 - (20*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(1787/54 - ((53*I)/9)*Pi - (73*zeta[2])/3) + 
      (-3133/18 - ((91*I)/3)*Pi)*zeta[2] + (29*zeta[3])/3) + 
    G[0, 0, 1, x]*((-48*I)*Pi*zeta[2] + 48*zeta[3]) + 
    G[1, 0, x]*(((-14813*I)/54)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-128*I)/9)*Pi - (8*zeta[2])/3) + 
      (-1009/9 + ((154*I)/3)*Pi)*zeta[2] + (148*zeta[3])/3) + 
    zeta[2]*(-369067/3888 + ((23293*I)/81)*Pi + (931*zeta[3])/18) + 
    G[1, x]*((-181*I)*Pi*zeta[2] + (181 + ((148*I)/3)*Pi)*zeta[3] - 
      48*zeta[4]) + Log[mu2/s]*(452707/3888 - ((16127*I)/648)*Pi + 
      (-2065/27 + ((17*I)/18)*Pi)*zeta[2] + (-817/18 + ((19*I)/3)*Pi)*
       zeta[3] - (26*zeta[4])/3) + (9097/72 + ((11*I)/3)*Pi)*zeta[4] + 
    G[0, 1, x]*(((388*I)/3)*Pi*zeta[2] + (-388/3 - (24*I)*Pi)*zeta[3] + 
      36*zeta[4]) + G[0, x]*(-3191657/11664 + ((133057*I)/648)*Pi + 
      (236*Log[mu2/s]^3)/27 + (5*Log[mu2/s]^4)/3 + 
      Log[mu2/s]^2*(47/54 + ((5*I)/2)*Pi + zeta[2]/3) + 
      (22687/81 - ((305*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (-34021/324 + ((209*I)/6)*Pi + (479/18 + (3*I)*Pi)*zeta[2] - 
        (14*zeta[3])/3) + (-2111/18 + (5*I)*Pi)*zeta[3] + (301*zeta[4])/3) + 
    x^2*((-18*I)*Pi*G[0, 0, 0, x] + (18*I)*Pi*G[0, 1, 0, x] + 
      (18*I)*Pi*G[1, 0, 0, x] - (18*I)*Pi*G[1, 1, 0, x] - 
      18*G[0, 0, 0, 0, x] + 18*G[0, 1, 0, 0, x] + 18*G[1, 0, 0, 0, x] - 
      18*G[1, 1, 0, 0, x] + 18*G[0, 0, x]*zeta[2] - 18*G[1, 0, x]*zeta[2] + 
      G[1, x]*((18*I)*Pi*zeta[2] - 18*zeta[3]) + (18*I)*Pi*zeta[3] + 
      G[0, x]*((-18*I)*Pi*zeta[2] + 18*zeta[3]) + 126*zeta[4]) + 
    x*(-1395037/34992 - ((492397*I)/11664)*Pi + ((28*I)/3)*Pi*
       G[0, 0, 1, 0, x] - ((8*I)/3)*Pi*G[0, 1, 1, 0, x] - 
      ((28*I)/3)*Pi*G[1, 0, 1, 0, x] + (24 - ((16*I)/3)*Pi)*
       G[1, 1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 1, 1, 0, x] + 
      8*G[0, 0, 0, 0, 0, x] + (28*G[0, 0, 1, 0, 0, x])/3 + 
      8*G[0, 1, 0, 0, 0, x] - (8*G[0, 1, 1, 0, 0, x])/3 - 
      (32*G[1, 0, 0, 0, 0, x])/3 - (28*G[1, 0, 1, 0, 0, x])/3 - 
      (16*G[1, 1, 0, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 0, x])/3 + 
      G[0, 0, 0, 0, x]*(476/9 - ((16*I)/3)*Pi - (40*Log[mu2/s])/3) + 
      (91/36 + ((5*I)/6)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/2 + 
      G[0, 1, 0, 0, x]*(-24 + ((32*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(-476/9 + (32*Log[mu2/s])/3) + 
      G[0, 1, 0, x]*((-24*I)*Pi + ((8*I)/3)*Pi*Log[mu2/s] - (88*zeta[2])/3) + 
      G[1, 0, 0, x]*(616/27 - ((106*I)/3)*Pi + (158/9 + ((20*I)/3)*Pi)*
         Log[mu2/s] - 2*Log[mu2/s]^2 - (38*zeta[2])/3) + 
      Log[mu2/s]^3*(-67/27 + ((127*I)/27)*Pi - (37*zeta[2])/6) + 
      G[1, 1, 0, x]*((24*I)*Pi + 8*zeta[2]) + G[0, 0, 0, x]*
       (-616/27 + ((106*I)/3)*Pi + (-158/9 - ((28*I)/3)*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 + 34*zeta[2]) + G[0, 0, x]*(((-392*I)/27)*Pi + 
        (80/9 + (10*I)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(224/27 + ((2*I)/9)*Pi - (152*zeta[2])/3) + 
        (-268/9 - ((74*I)/3)*Pi)*zeta[2] - (32*zeta[3])/3) + 
      Log[mu2/s]^2*(-18265/432 - ((73*I)/27)*Pi + (-203/18 - ((17*I)/6)*Pi)*
         zeta[2] - (11*zeta[3])/2) + G[0, 1, x]*(((8*I)/3)*Pi*zeta[2] - 
        (8*zeta[3])/3) + (11410/81 - ((111*I)/2)*Pi)*zeta[3] + 
      G[1, 1, x]*(((-8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3) + 
      G[1, 0, x]*(((616*I)/27)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
        (-212/9 + ((26*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((158*I)/9)*Pi + 
          (8*zeta[2])/3) + (32*zeta[3])/3) + 
      zeta[2]*(458851/3888 + ((925*I)/162)*Pi + (653*zeta[3])/18) + 
      G[1, x]*((-24*I)*Pi*zeta[2] + (24 + ((32*I)/3)*Pi)*zeta[3] - 
        42*zeta[4]) + Log[mu2/s]*(-368539/3888 - ((27553*I)/648)*Pi + 
        (3251/54 - ((106*I)/9)*Pi)*zeta[2] + (697/18 + ((5*I)/3)*Pi)*
         zeta[3] - (10*zeta[4])/3) + (-4435/72 + ((16*I)/3)*Pi)*zeta[4] + 
      G[0, x]*(153305/2916 + ((13621*I)/324)*Pi + (-146/27 - (4*I)*Pi)*
         Log[mu2/s]^3 - (5*Log[mu2/s]^4)/3 + (-6946/81 + (25*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(128/27 - ((22*I)/3)*Pi + (71*zeta[2])/3) + 
        (-848/9 + (2*I)*Pi)*zeta[3] + Log[mu2/s]*(13621/324 + 
          ((160*I)/9)*Pi + (113/9 + (10*I)*Pi)*zeta[2] + (38*zeta[3])/3) + 
        (173*zeta[4])/3) - (82*zeta[5])/9) + (640*zeta[5])/9 + 
    (((118561*I)/648)*Pi - I*Pi*G[1, 1, 0, x] + (156*I)*Pi*G[0, 1, 1, 0, x] + 
      (26*G[1, 0, 0, 0, x])/3 + (36*I)*Pi*G[1, 0, 1, 0, x] - 
      G[1, 1, 0, 0, x] - 24*G[0, 0, 0, 0, 0, x] - 38*G[0, 0, 1, 0, 0, x] - 
      (192*I)*Pi*G[0, 0, 1, 1, 0, x] - 40*G[0, 1, 0, 0, 0, x] - 
      (48*I)*Pi*G[0, 1, 0, 1, 0, x] + 156*G[0, 1, 1, 0, 0, x] + 
      36*G[1, 0, 1, 0, 0, x] - 192*G[0, 0, 1, 1, 0, 0, x] - 
      48*G[0, 1, 0, 1, 0, 0, x] - ((4*I)/3)*Pi*Log[mu2/s]^3 + 
      G[0, 0, 0, 0, x]*(-1 + (28*I)*Pi + 52*Log[mu2/s]) + 
      G[1, 0, 0, x]*(521/3 + ((22*I)/3)*Pi - (4*Log[mu2/s])/3 - 72*zeta[2]) + 
      G[0, 0, 0, x]*(1241/9 - (35*I)*Pi + (-34 + (4*I)*Pi)*Log[mu2/s] - 
        24*Log[mu2/s]^2 - 44*zeta[2]) + Log[mu2/s]^2*(((-40*I)/9)*Pi + 
        8*zeta[2]) + G[0, 1, 0, 0, x]*(-131 - (36*I)*Pi + 4*Log[mu2/s] + 
        96*zeta[2]) + G[0, 0, 1, 0, x]*((-38*I)*Pi + 192*zeta[2]) + 
      G[0, 0, 1, x]*((192*I)*Pi*zeta[2] - 192*zeta[3]) + 
      zeta[2]*(-2734/27 - ((1981*I)/9)*Pi - 88*zeta[3]) + 
      G[1, 0, x]*(((521*I)/3)*Pi - ((4*I)/3)*Pi*Log[mu2/s] + 
        (-25/3 - (72*I)*Pi)*zeta[2] - 72*zeta[3]) + (-94/3 + ((842*I)/3)*Pi)*
       zeta[3] - 192*zeta[3]^2 + G[0, 0, x]*(-106417/216 + ((377*I)/6)*Pi + 
        (71/6 - (12*I)*Pi)*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
        (1973/6 + (55*I)*Pi)*zeta[2] + Log[mu2/s]*(-1351/18 - ((31*I)/3)*Pi + 
          75*zeta[2]) + zeta[3]) + G[0, 1, 0, x]*((-131*I)*Pi + 
        (4*I)*Pi*Log[mu2/s] + (-100 + (96*I)*Pi)*zeta[2] + 96*zeta[3]) + 
      G[0, x]*(118561/648 - ((3595*I)/8)*Pi + (-4/3 + (4*I)*Pi)*
         Log[mu2/s]^3 + Log[mu2/s]^2*(-40/9 + ((47*I)/6)*Pi - 24*zeta[2]) + 
        (-10 + ((1267*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (1169/27 - ((1511*I)/18)*Pi + (-113/3 - (13*I)*Pi)*zeta[2] - 
          8*zeta[3]) + (278 - (7*I)*Pi)*zeta[3] - 158*zeta[4]) + 
      G[0, 1, x]*((-156*I)*Pi*zeta[2] + (156 + (96*I)*Pi)*zeta[3] - 
        144*zeta[4]) + (-1563/4 - (9*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(((1169*I)/27)*Pi + (160/9 + ((13*I)/3)*Pi)*zeta[2] + 
        (8/3 - (8*I)*Pi)*zeta[3] + 12*zeta[4]) + 
      G[1, x]*(I*Pi*zeta[2] + (-1 - (72*I)*Pi)*zeta[3] + 108*zeta[4]) - 
      62*zeta[5] - 744*zeta[6])/(1 - x) + 186*zeta[6] + 
    (((-128*I)/3)*Pi*G[1, 0, x] - (128*G[1, 0, 0, x])/3 - 
      (4*I)*Pi*G[0, 1, 1, 0, x] + 8*G[0, 0, 0, 0, 0, x] + 
      (40*G[0, 0, 1, 0, 0, x])/3 + (144*I)*Pi*G[0, 0, 1, 1, 0, x] + 
      (44*G[0, 1, 0, 0, 0, x])/3 + (36*I)*Pi*G[0, 1, 0, 1, 0, x] - 
      4*G[0, 1, 1, 0, 0, x] + 144*G[0, 0, 1, 1, 0, 0, x] + 
      36*G[0, 1, 0, 1, 0, 0, x] + G[0, 0, 0, 0, x]*(-86/9 - ((28*I)/3)*Pi - 
        (52*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*(((40*I)/3)*Pi - 144*zeta[2]) + 
      G[0, 1, 0, 0, x]*(205/3 + ((40*I)/3)*Pi - (4*Log[mu2/s])/3 - 
        72*zeta[2]) + G[0, 0, 0, x]*(-1564/27 + ((74*I)/9)*Pi + 
        (160/9 - ((4*I)/3)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 14*zeta[2]) + 
      G[0, 1, 0, x]*(((205*I)/3)*Pi - ((4*I)/3)*Pi*Log[mu2/s] + 
        (-52/3 - (72*I)*Pi)*zeta[2] - 72*zeta[3]) + 
      G[0, 0, x]*(146209/648 - ((395*I)/27)*Pi + (-40/9 + (4*I)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (1169/27 + ((80*I)/9)*Pi - 25*zeta[2]) + (-1501/9 - (19*I)*Pi)*
         zeta[2] - (5*zeta[3])/3) + (-128/3 - ((410*I)/3)*Pi)*zeta[3] + 
      144*zeta[3]^2 + zeta[2]*(((128*I)/3)*Pi + (104*zeta[3])/3) + 
      G[0, 0, 1, x]*((-144*I)*Pi*zeta[2] + 144*zeta[3]) + 
      Log[mu2/s]*(((8*I)/3)*Pi*zeta[3] - 4*zeta[4]) + 
      (205 + (5*I)*Pi)*zeta[4] + G[0, x]*(((146209*I)/648)*Pi - 
        ((4*I)/3)*Pi*Log[mu2/s]^3 + (-2734/27 - ((1033*I)/9)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((-40*I)/9)*Pi + 8*zeta[2]) + (-410/3 + I*Pi)*zeta[3] + 
        Log[mu2/s]*(((1169*I)/27)*Pi + (160/9 + ((13*I)/3)*Pi)*zeta[2] + 
          (8*zeta[3])/3) + 58*zeta[4]) + G[0, 1, x]*((4*I)*Pi*zeta[2] + 
        (-4 - (72*I)*Pi)*zeta[3] + 108*zeta[4]) + (58*zeta[5])/3 + 
      558*zeta[6])/(1 - x)^2) + (1047/64 - ((57*I)/32)*Pi + 
    (75/2 + ((9*I)/2)*Pi)*G[1, 0, 0, 0, x] + (-57/2 - ((57*I)/2)*Pi)*
     G[1, 0, 0, 1, x] + (-57/2 - ((9*I)/2)*Pi)*G[1, 0, 1, 0, x] + 
    (179/4 + ((63*I)/2)*Pi)*G[1, 0, 1, 1, x] + (55/4 - (8*I)*Pi)*
     G[1, 1, 0, 0, x] + (30 + (21*I)*Pi)*G[1, 1, 0, 1, x] + 
    (30 - (2*I)*Pi)*G[1, 1, 1, 0, x] + (-215/2 - (4*I)*Pi)*G[1, 1, 1, 1, x] + 
    (135/2 - (32*I)*Pi)*G[0, 0, 0, 0, 0, x] + (21 - (12*I)*Pi)*
     G[0, 0, 0, 0, 1, x] + (21 + (19*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
    (15/2 + (25*I)*Pi)*G[0, 0, 0, 1, 1, x] + (-77/2 + (18*I)*Pi)*
     G[0, 0, 1, 0, 0, x] + (-7/2 + (19*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
    (-7/2 - (9*I)*Pi)*G[0, 0, 1, 1, 0, x] + (-75 - (28*I)*Pi)*
     G[0, 0, 1, 1, 1, x] - 15*G[0, 1, 0, 0, 0, x] + 
    (-29 + (9*I)*Pi)*G[0, 1, 0, 0, 1, x] - 29*G[0, 1, 0, 1, 0, x] + 
    (-29 - (9*I)*Pi)*G[0, 1, 0, 1, 1, x] + (21 + (2*I)*Pi)*
     G[0, 1, 1, 0, 0, x] + (-11 - (4*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
    (-11 + (2*I)*Pi)*G[0, 1, 1, 1, 0, x] + 94*G[0, 1, 1, 1, 1, x] + 
    (75*G[1, 0, 0, 0, 0, x])/2 - 33*G[1, 0, 0, 0, 1, x] - 
    33*G[1, 0, 0, 1, 0, x] + (9*G[1, 0, 0, 1, 1, x])/2 - 
    6*G[1, 0, 1, 0, 0, x] + (3*G[1, 0, 1, 0, 1, x])/2 + 
    (3*G[1, 0, 1, 1, 0, x])/2 + 30*G[1, 0, 1, 1, 1, x] - 
    47*G[1, 1, 0, 0, 0, x] + 39*G[1, 1, 0, 0, 1, x] + 
    39*G[1, 1, 0, 1, 0, x] - 18*G[1, 1, 0, 1, 1, x] + 2*G[1, 1, 1, 0, 0, x] - 
    4*G[1, 1, 1, 0, 1, x] - 4*G[1, 1, 1, 1, 0, x] - 
    38*G[0, 0, 0, 0, 0, 0, x] + 6*G[0, 0, 0, 0, 0, 1, x] + 
    6*G[0, 0, 0, 0, 1, 0, x] - 18*G[0, 0, 0, 0, 1, 1, x] + 
    28*G[0, 0, 0, 1, 0, 0, x] - 9*G[0, 0, 0, 1, 0, 1, x] - 
    9*G[0, 0, 0, 1, 1, 0, x] + 34*G[0, 0, 0, 1, 1, 1, x] + 
    12*G[0, 0, 1, 0, 0, 0, x] + 6*G[0, 0, 1, 0, 0, 1, x] + 
    6*G[0, 0, 1, 0, 1, 0, x] + 13*G[0, 0, 1, 0, 1, 1, x] - 
    15*G[0, 0, 1, 1, 0, 0, x] + 6*G[0, 0, 1, 1, 0, 1, x] + 
    6*G[0, 0, 1, 1, 1, 0, x] - 34*G[0, 0, 1, 1, 1, 1, x] - 
    10*G[0, 1, 0, 0, 0, 0, x] + 10*G[0, 1, 0, 0, 0, 1, x] + 
    10*G[0, 1, 0, 0, 1, 0, x] - G[0, 1, 0, 0, 1, 1, x] + 
    G[0, 1, 0, 1, 0, 0, x] - G[0, 1, 0, 1, 0, 1, x] - 
    G[0, 1, 0, 1, 1, 0, x] - 8*G[0, 1, 0, 1, 1, 1, x] + 
    12*G[0, 1, 1, 0, 0, 0, x] - 10*G[0, 1, 1, 0, 0, 1, x] - 
    10*G[0, 1, 1, 0, 1, 0, x] + 6*G[0, 1, 1, 0, 1, 1, x] + 
    2*G[0, 1, 1, 1, 0, 0, x] + (3/16 + (I/8)*Pi)*Log[mu2/s]^5 + 
    Log[mu2/s]^6/48 + G[1, 1, 0, x]*(-43/24 + ((175*I)/4)*Pi - 68*zeta[2]) + 
    G[0, 0, 1, 0, x]*(-34 - (45*I)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 - 33*zeta[2]) + G[0, 1, 0, 0, x]*
     (25/4 - (44*I)*Pi - 20*zeta[2]) + G[1, 0, 1, x]*
     (-43/24 + ((65*I)/4)*Pi - (33*zeta[2])/2) + 
    G[0, 0, 0, 1, x]*(-34 + ((51*I)/2)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 - 14*zeta[2]) + G[0, 1, 1, 1, x]*
     (-28 + (83*I)*Pi - 2*zeta[2]) + Log[mu2/s]^4*(1 + ((7*I)/8)*Pi - 
      (31*zeta[2])/16) + G[1, 1, 1, x]*(111 - ((155*I)/2)*Pi + 4*zeta[2]) + 
    G[0, 1, 0, 1, x]*(26 - (58*I)*Pi + 5*zeta[2]) + 
    G[0, 0, 1, 1, x]*(359/4 - ((151*I)/2)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 + 7*zeta[2]) + G[0, 0, 0, 0, x]*(-97/2 + ((183*I)/2)*Pi + 
      (3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 15*zeta[2]) + 
    G[0, 1, 1, 0, x]*(26 + (10*I)*Pi + 18*zeta[2]) + 
    G[1, 0, 0, x]*(-1777/24 + ((33*I)/4)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/4 + (203*zeta[2])/4) + 
    ((-3*I)*Pi*G[1, 1, 1, x] - 3*G[1, 1, 1, 1, x] + 6*G[1, 1, x]*zeta[2])/
     x^2 + G[1, 0, x]*(335/8 - ((241*I)/3)*Pi + (-3/2 - (I/4)*Pi)*
       Log[mu2/s]^2 + (71/2 - ((67*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(-9/2 - ((15*I)/4)*Pi + 3*zeta[2]) - (57*zeta[3])/2) + 
    G[0, 0, 1, x]*(347/8 + ((265*I)/4)*Pi + (21/2 + (7*I)*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 + (62 + (9*I)*Pi)*zeta[2] - 17*zeta[3]) + 
    G[0, 1, 1, x]*(-863/6 - (11*I)*Pi + (-9 - (6*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 + (2 - (14*I)*Pi)*zeta[2] - 4*zeta[3]) + 
    Log[mu2/s]^3*(3 + ((29*I)/8)*Pi + (-69/8 - ((11*I)/4)*Pi)*zeta[2] - 
      3*zeta[3]) + (5737/24 - ((41*I)/4)*Pi)*zeta[3] - 23*zeta[3]^2 + 
    G[1, 1, x]*(-46 + ((2819*I)/24)*Pi + (33/4 + ((11*I)/2)*Pi)*Log[mu2/s] + 
      (11*Log[mu2/s]^2)/4 + (-123/4 + (38*I)*Pi)*zeta[2] + 3*zeta[3]) + 
    G[0, 0, 0, x]*(313/12 - ((369*I)/4)*Pi + (-39/4 - ((13*I)/2)*Pi)*
       Log[mu2/s] - (13*Log[mu2/s]^2)/4 + (-225/4 - (34*I)*Pi)*zeta[2] + 
      6*zeta[3]) + G[0, 1, 0, x]*(347/8 + ((171*I)/4)*Pi + 
      (21/2 + (7*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 + 
      (189/2 + (3*I)*Pi)*zeta[2] + 11*zeta[3]) + 
    zeta[2]*(-1901/64 + ((1263*I)/4)*Pi + (311/4 + (41*I)*Pi)*zeta[3]) + 
    (((2*I)/3)*Pi*G[0, 1, x] + (2*G[0, 1, 1, x])/3 - (4*G[1, 0, 1, x])/3 - 
      (4*G[1, 1, 0, x])/3 + (2 - (6*I)*Pi)*G[1, 1, 1, x] - 
      4*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
      10*G[1, 1, 1, 1, x] + G[1, 0, x]*(((-4*I)/3)*Pi - 4*zeta[2]) + 
      G[1, 1, x]*(-103/12 + ((2*I)/3)*Pi + 4*zeta[2]) + 
      G[1, x]*(((-103*I)/12)*Pi + 2*zeta[2] + 4*zeta[3]))/x + 
    G[0, 1, x]*(335/8 - ((2519*I)/24)*Pi + (-13 - (I/2)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-3/2 + (I/2)*Pi + zeta[2]) + 
      Log[mu2/s]*(-9/2 - ((3*I)/2)*Pi + (-3 + (2*I)*Pi)*zeta[2]) + 
      (16 + (12*I)*Pi)*zeta[3] - (87*zeta[4])/4) + 
    (8277/32 + ((1803*I)/16)*Pi)*zeta[4] + 
    Log[mu2/s]^2*(403/64 + ((59*I)/8)*Pi + (-265/16 - ((11*I)/2)*Pi)*
       zeta[2] + (-35/4 - (9*I)*Pi)*zeta[3] + (1133*zeta[4])/32) + 
    G[1, x]*(-41/2 - ((69*I)/8)*Pi + Log[mu2/s]^2*(-3/2 + ((5*I)/4)*Pi - 
        4*zeta[2]) + (-1057/24 - (128*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-9/2 + ((3*I)/4)*Pi + (-27 - (8*I)*Pi)*zeta[2]) + 
      (39/4 - (24*I)*Pi)*zeta[3] + (811*zeta[4])/8) + 
    G[0, 0, x]*(-497/8 + ((1739*I)/24)*Pi + (81/2 + ((451*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(1 + (I/4)*Pi + 2*zeta[2]) + 
      Log[mu2/s]*(3 + ((11*I)/4)*Pi + (3 + (4*I)*Pi)*zeta[2]) + 
      (39/2 + (9*I)*Pi)*zeta[3] + (335*zeta[4])/2) + 
    x^2*((9 - ((105*I)/2)*Pi)*G[0, 0, 0, x] - (5*I)*Pi*G[0, 0, 1, x] + 
      ((95*I)/2)*Pi*G[0, 1, 0, x] + (-9 + (10*I)*Pi)*G[0, 1, 1, x] + 
      (-5 + ((93*I)/2)*Pi)*G[1, 0, 0, x] + (-4 + (11*I)*Pi)*G[1, 0, 1, x] + 
      (-4 - ((83*I)/2)*Pi)*G[1, 1, 0, x] + (13 - (16*I)*Pi)*G[1, 1, 1, x] - 
      57*G[0, 0, 0, 0, x] + (9*G[0, 0, 0, 1, x])/2 + (9*G[0, 0, 1, 0, x])/2 - 
      (19*G[0, 0, 1, 1, x])/2 + 52*G[0, 1, 0, 0, x] - 
      (9*G[0, 1, 0, 1, x])/2 - (9*G[0, 1, 1, 0, x])/2 + 
      (29*G[0, 1, 1, 1, x])/2 + 51*G[1, 0, 0, 0, x] - 
      (9*G[1, 0, 0, 1, x])/2 - (9*G[1, 0, 1, 0, x])/2 + 
      (31*G[1, 0, 1, 1, x])/2 - 46*G[1, 1, 0, 0, x] + 
      (9*G[1, 1, 0, 1, x])/2 + (9*G[1, 1, 1, 0, x])/2 - 
      (41*G[1, 1, 1, 1, x])/2 + G[1, 0, x]*(49/24 - ((45*I)/4)*Pi + 
        (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - 
        (155*zeta[2])/4) + G[0, 1, x]*(49/24 - ((45*I)/4)*Pi + 
        (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - 
        (9*zeta[2])/4) + (-49/8 + ((135*I)/4)*Pi)*zeta[2] + 
      (27/4 + ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] + (9*Log[mu2/s]^2*zeta[2])/4 + 
      G[1, 1, x]*(-49/24 + ((45*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + 
      G[0, 0, x]*(-49/24 + ((45*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (155*zeta[2])/4) + 
      G[1, x]*((8 + ((71*I)/2)*Pi)*zeta[2] - (95*zeta[3])/2) + 
      (5 + ((107*I)/2)*Pi)*zeta[3] + G[0, x]*((4 - ((107*I)/2)*Pi)*zeta[2] + 
        (83*zeta[3])/2) + (679*zeta[4])/2) + 
    Log[mu2/s]*(593/64 + ((307*I)/32)*Pi + (-47/4 - ((29*I)/2)*Pi)*zeta[3] + 
      zeta[2]*(75/16 + (7*I)*Pi + 53*zeta[3]) + (855/32 + ((293*I)/16)*Pi)*
       zeta[4] - 30*zeta[5]) + G[0, x]*(605/64 - ((75*I)/4)*Pi + 
      (-3/8 - (I/4)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/16 + 
      zeta[2]*(-2713/48 - ((941*I)/8)*Pi - 18*zeta[3]) + 
      Log[mu2/s]^2*(-1/8 - ((13*I)/8)*Pi - (41*zeta[2])/8 - zeta[3]) + 
      (-155/2 - (19*I)*Pi)*zeta[3] + Log[mu2/s]*(3/2 - ((7*I)/4)*Pi + 
        (-87/8 - ((53*I)/4)*Pi)*zeta[2] - (2*I)*Pi*zeta[3]) + 
      (-13921/32 - ((73*I)/4)*Pi)*zeta[4] - 25*zeta[5]) + 
    (16 - (30*I)*Pi)*zeta[5] + (((-599*I)/32)*Pi + (-36 - (15*I)*Pi)*
       G[1, 0, 0, 0, x] + (35 + (51*I)*Pi)*G[1, 0, 0, 1, x] + 
      (35 + (15*I)*Pi)*G[1, 0, 1, 0, x] + (-21/2 - (45*I)*Pi)*
       G[1, 0, 1, 1, x] + (-115/2 + (8*I)*Pi)*G[1, 1, 0, 0, x] + 
      (5 - (6*I)*Pi)*G[1, 1, 0, 1, x] + (5 + (20*I)*Pi)*G[1, 1, 1, 0, x] - 
      (8*I)*Pi*G[1, 1, 1, 1, x] + (-69 + (132*I)*Pi)*G[0, 0, 0, 0, 0, x] + 
      (-78 + (72*I)*Pi)*G[0, 0, 0, 0, 1, x] + (-78 - (54*I)*Pi)*
       G[0, 0, 0, 1, 0, x] + (83 - (150*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
      (11 - (60*I)*Pi)*G[0, 0, 1, 0, 0, x] + (41 - (114*I)*Pi)*
       G[0, 0, 1, 0, 1, x] + (41 + (6*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
      (42 + (168*I)*Pi)*G[0, 0, 1, 1, 1, x] + (-10 + (12*I)*Pi)*
       G[0, 1, 0, 0, 0, x] + (42 - (54*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
      (42 - (12*I)*Pi)*G[0, 1, 0, 1, 0, x] + (38 + (54*I)*Pi)*
       G[0, 1, 0, 1, 1, x] + (-10 - (12*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (50 + (24*I)*Pi)*G[0, 1, 1, 0, 1, x] + (50 - (12*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - 220*G[0, 1, 1, 1, 1, x] - 
      69*G[1, 0, 0, 0, 0, x] + 54*G[1, 0, 0, 0, 1, x] + 
      54*G[1, 0, 0, 1, 0, x] - 3*G[1, 0, 0, 1, 1, x] + 
      24*G[1, 0, 1, 0, 0, x] - 9*G[1, 0, 1, 0, 1, x] - 
      9*G[1, 0, 1, 1, 0, x] - 36*G[1, 0, 1, 1, 1, x] + 
      50*G[1, 1, 0, 0, 0, x] - 42*G[1, 1, 0, 0, 1, x] - 
      42*G[1, 1, 0, 1, 0, x] + 36*G[1, 1, 0, 1, 1, x] + 
      28*G[1, 1, 1, 0, 0, x] - 8*G[1, 1, 1, 0, 1, x] - 
      8*G[1, 1, 1, 1, 0, x] + 168*G[0, 0, 0, 0, 0, 0, x] - 
      36*G[0, 0, 0, 0, 0, 1, x] - 36*G[0, 0, 0, 0, 1, 0, x] + 
      108*G[0, 0, 0, 0, 1, 1, x] - 108*G[0, 0, 0, 1, 0, 0, x] + 
      54*G[0, 0, 0, 1, 0, 1, x] + 54*G[0, 0, 0, 1, 1, 0, x] - 
      204*G[0, 0, 0, 1, 1, 1, x] - 24*G[0, 0, 1, 0, 0, 0, x] - 
      36*G[0, 0, 1, 0, 0, 1, x] - 36*G[0, 0, 1, 0, 1, 0, x] - 
      78*G[0, 0, 1, 0, 1, 1, x] + 42*G[0, 0, 1, 1, 0, 0, x] - 
      36*G[0, 0, 1, 1, 0, 1, x] - 36*G[0, 0, 1, 1, 1, 0, x] + 
      204*G[0, 0, 1, 1, 1, 1, x] + 72*G[0, 1, 0, 0, 0, 0, x] - 
      60*G[0, 1, 0, 0, 0, 1, x] - 60*G[0, 1, 0, 0, 1, 0, x] + 
      6*G[0, 1, 0, 0, 1, 1, x] - 18*G[0, 1, 0, 1, 0, 0, x] + 
      6*G[0, 1, 0, 1, 0, 1, x] + 6*G[0, 1, 0, 1, 1, 0, x] + 
      48*G[0, 1, 0, 1, 1, 1, x] - 72*G[0, 1, 1, 0, 0, 0, x] + 
      60*G[0, 1, 1, 0, 0, 1, x] + 60*G[0, 1, 1, 0, 1, 0, x] - 
      36*G[0, 1, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 1, 0, 0, x] - 
      (I/8)*Pi*Log[mu2/s]^4 + G[0, 1, 1, 0, x]*(-47/2 + (40*I)*Pi - 
        108*zeta[2]) + G[1, 0, 0, x]*(875/6 - ((5*I)/2)*Pi + 
        (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (181*zeta[2])/2) + 
      G[0, 0, 1, 1, x]*(-226 + (65*I)*Pi + (-18 - (12*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 42*zeta[2]) + G[0, 1, 0, 1, x]*
       (-47/2 + (80*I)*Pi - 30*zeta[2]) + G[0, 0, 0, 0, x]*
       (265/2 - (165*I)*Pi + (-18 - (12*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
        18*zeta[2]) + G[1, 1, 1, x]*((5*I)*Pi - 16*zeta[2]) + 
      Log[mu2/s]^3*(((-3*I)/4)*Pi + 3*zeta[2]) + G[0, 1, 1, 1, x]*
       (123 - (170*I)*Pi + 12*zeta[2]) + G[1, 0, 1, x]*
       (-115/4 + ((49*I)/2)*Pi + 27*zeta[2]) + G[1, 1, 0, x]*
       (-115/4 - ((105*I)/2)*Pi + 80*zeta[2]) + G[0, 0, 0, 1, x]*
       (42 + (23*I)*Pi + (18 + (12*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        84*zeta[2]) + G[0, 1, 0, 0, x]*(-167/2 + (32*I)*Pi + 96*zeta[2]) + 
      G[0, 0, 1, 0, x]*(42 + (70*I)*Pi + (18 + (12*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 150*zeta[2]) + G[0, 1, 0, x]*(487/12 - (122*I)*Pi + 
        (-15 - (10*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 + 
        (-143 - (18*I)*Pi)*zeta[2] - 42*zeta[3]) + 
      G[1, 1, x]*(((-115*I)/4)*Pi + (104 - (92*I)*Pi)*zeta[2] - 42*zeta[3]) + 
      G[0, 0, 0, x]*(-231 + (191*I)*Pi + (33/2 + (11*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 + (255/2 + (156*I)*Pi)*zeta[2] - 12*zeta[3]) + 
      (-515/2 + (49*I)*Pi)*zeta[3] + 78*zeta[3]^2 + 
      G[0, 1, 1, x]*(217/4 + ((235*I)/2)*Pi + (18 + (12*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + (-24 + (84*I)*Pi)*zeta[2] + 24*zeta[3]) + 
      G[1, 0, x]*(-1253/24 + ((1459*I)/12)*Pi + (3/2 - (I/2)*Pi)*
         Log[mu2/s]^2 + (-141/2 + ((5*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/2 + ((3*I)/2)*Pi + 6*zeta[2]) + 27*zeta[3]) + 
      G[0, 0, 1, x]*(487/12 - (199*I)*Pi + (-15 - (10*I)*Pi)*Log[mu2/s] - 
        5*Log[mu2/s]^2 + (-80 - (6*I)*Pi)*zeta[2] + 54*zeta[3]) + 
      zeta[2]*(1985/24 - ((2731*I)/8)*Pi + (-11 - (96*I)*Pi)*zeta[3]) + 
      G[0, 0, x]*(2639/24 - ((1147*I)/6)*Pi + Log[mu2/s]^2*
         (-1/4 + (I/2)*Pi - 12*zeta[2]) + (-201/4 - ((445*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3/4 + I*Pi + (-42 - (24*I)*Pi)*zeta[2]) + 
        (-73 - (30*I)*Pi)*zeta[3] - 633*zeta[4]) + 
      Log[mu2/s]^2*((-4*I)*Pi + (2 + ((19*I)/4)*Pi)*zeta[2] - 4*zeta[3] - 
        (51*zeta[4])/2) + (-2629/4 - ((4409*I)/16)*Pi)*zeta[4] + 
      G[1, x]*(((-1253*I)/24)*Pi + (-255/4 + (189*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((3*I)/2)*Pi + 4*zeta[2]) + 
        Log[mu2/s]*(((9*I)/2)*Pi + (-6 + (8*I)*Pi)*zeta[2]) + 
        (85/2 + (48*I)*Pi)*zeta[3] + (55*zeta[4])/4) + 
      G[0, 1, x]*(-1253/24 + ((298*I)/3)*Pi + Log[mu2/s]^2*
         (3/2 + I*Pi - 6*zeta[2]) + (-87 - (105*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/2 + (6*I)*Pi + (-30 - (12*I)*Pi)*zeta[2]) + 
        (-8 - (48*I)*Pi)*zeta[3] + (189*zeta[4])/2) + 
      Log[mu2/s]*(((-33*I)/4)*Pi + (27/2 - ((47*I)/4)*Pi)*zeta[2] + 
        (-12 - (2*I)*Pi)*zeta[3] + (-129 - (51*I)*Pi)*zeta[4]) - 82*zeta[5] + 
      G[0, x]*(-599/32 + ((99*I)/2)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/8 + (469/2 + (10*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-4 - I*Pi + (55*zeta[2])/4 + 6*zeta[3]) + 
        zeta[2]*(123/8 + ((677*I)/2)*Pi + 108*zeta[3]) + 
        Log[mu2/s]*(-33/4 - ((17*I)/4)*Pi + (93/4 + ((43*I)/2)*Pi)*zeta[2] + 
          (24 + (12*I)*Pi)*zeta[3]) + (10559/16 + ((243*I)/2)*Pi)*zeta[4] + 
        150*zeta[5]) - (2771*zeta[6])/4)/(1 - x) + (139865*zeta[6])/1152 + 
    x*(-2539/96 - ((785*I)/64)*Pi + (29/3 + (47*I)*Pi)*G[0, 0, 0, x] + 
      (67*G[0, 0, 1, x])/3 + (67/3 - (37*I)*Pi)*G[0, 1, 0, x] + 
      (19/6 - (10*I)*Pi)*G[0, 1, 1, x] + (-6 - (39*I)*Pi)*G[1, 0, 0, x] + 
      (-21 - (8*I)*Pi)*G[1, 0, 1, x] + (-21 + (29*I)*Pi)*G[1, 1, 0, x] + 
      (-19/2 + (18*I)*Pi)*G[1, 1, 1, x] + 60*G[0, 0, 0, 0, x] - 
      13*G[0, 0, 0, 1, x] - 13*G[0, 0, 1, 0, x] + 13*G[0, 0, 1, 1, x] - 
      50*G[0, 1, 0, 0, x] + 13*G[0, 1, 0, 1, x] + 13*G[0, 1, 1, 0, x] - 
      23*G[0, 1, 1, 1, x] - 52*G[1, 0, 0, 0, x] + 13*G[1, 0, 0, 1, x] + 
      13*G[1, 0, 1, 0, x] - 21*G[1, 0, 1, 1, x] + 42*G[1, 1, 0, 0, x] - 
      13*G[1, 1, 0, 1, x] - 13*G[1, 1, 1, 0, x] + 31*G[1, 1, 1, 1, x] + 
      (-3/16 - (I/8)*Pi)*Log[mu2/s]^5 - Log[mu2/s]^6/48 + 
      G[0, 0, x]*(11/2 + ((61*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (45*zeta[2])/2) + G[0, 1, x]*
       (-31/2 + (27*I)*Pi + (3/2 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
        (13*zeta[2])/2) + Log[mu2/s]^4*(-17/16 - ((15*I)/16)*Pi + 
        (31*zeta[2])/16) + G[1, 1, x]*(51/2 - (32*I)*Pi + 
        (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (13*zeta[2])/2) + 
      G[1, 0, x]*(-31/2 - ((51*I)/2)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (45*zeta[2])/2) + G[0, x]*(-239/24 - ((49*I)/4)*Pi + 
        (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
        (-803/12 + (45*I)*Pi)*zeta[2] - 29*zeta[3]) + 
      (-1433/12 - ((33*I)/4)*Pi)*zeta[3] + 2*zeta[3]^2 + 
      Log[mu2/s]^3*(-27/8 - ((17*I)/4)*Pi + (81/8 + ((11*I)/4)*Pi)*zeta[2] + 
        3*zeta[3]) + G[1, x]*(239/24 + ((49*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (317/12 - (21*I)*Pi)*zeta[2] + 
        37*zeta[3]) + zeta[2]*(3827/192 - ((233*I)/16)*Pi + 
        (-181/4 - (17*I)*Pi)*zeta[3]) + Log[mu2/s]^2*
       (-507/64 - ((81*I)/8)*Pi + (483/16 + ((63*I)/8)*Pi)*zeta[2] + 
        (51/4 + (9*I)*Pi)*zeta[3] - (997*zeta[4])/32) + 
      (-268 - ((207*I)/32)*Pi)*zeta[4] + (83 + (30*I)*Pi)*zeta[5] + 
      Log[mu2/s]*(-785/64 - ((507*I)/32)*Pi + 
        zeta[2]*(543/16 + ((75*I)/8)*Pi - 53*zeta[3]) + 
        (107/4 + ((51*I)/2)*Pi)*zeta[3] + (-1287/32 - ((157*I)/16)*Pi)*
         zeta[4] + 30*zeta[5]) + (40375*zeta[6])/1152) + 
    ((-24*I)*Pi*G[1, 0, x] - 24*G[1, 0, 0, x] + (-21 - (115*I)*Pi)*
       G[0, 0, 0, 0, 0, x] + (57 - (68*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
      (57 + (38*I)*Pi)*G[0, 0, 0, 1, 0, x] + (-295/2 + (121*I)*Pi)*
       G[0, 0, 0, 1, 1, x] + (32 + (40*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
      (-51 + (105*I)*Pi)*G[0, 0, 1, 0, 1, x] + (-51 + (11*I)*Pi)*
       G[0, 0, 1, 1, 0, x] + (87 - (170*I)*Pi)*G[0, 0, 1, 1, 1, x] + 
      (16 - (15*I)*Pi)*G[0, 1, 0, 0, 0, x] + (-7 + (49*I)*Pi)*
       G[0, 1, 0, 0, 1, x] + (-7 + (13*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
      (51/2 - (43*I)*Pi)*G[0, 1, 0, 1, 1, x] + (-55/2 + (8*I)*Pi)*
       G[0, 1, 1, 0, 0, x] + (-3 - (6*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (-3 + (20*I)*Pi)*G[0, 1, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 1, 1, x] - 
      145*G[0, 0, 0, 0, 0, 0, x] + 30*G[0, 0, 0, 0, 0, 1, x] + 
      30*G[0, 0, 0, 0, 1, 0, x] - 98*G[0, 0, 0, 0, 1, 1, x] + 
      83*G[0, 0, 0, 1, 0, 0, x] - 45*G[0, 0, 0, 1, 0, 1, x] - 
      45*G[0, 0, 0, 1, 1, 0, x] + 166*G[0, 0, 0, 1, 1, 1, x] + 
      12*G[0, 0, 1, 0, 0, 0, x] + 28*G[0, 0, 1, 0, 0, 1, x] + 
      28*G[0, 0, 1, 0, 1, 0, x] + 77*G[0, 0, 1, 0, 1, 1, x] - 
      39*G[0, 0, 1, 1, 0, 0, x] + 50*G[0, 0, 1, 1, 0, 1, x] + 
      50*G[0, 0, 1, 1, 1, 0, x] - 220*G[0, 0, 1, 1, 1, 1, x] - 
      69*G[0, 1, 0, 0, 0, 0, x] + 54*G[0, 1, 0, 0, 0, 1, x] + 
      54*G[0, 1, 0, 0, 1, 0, x] - 5*G[0, 1, 0, 0, 1, 1, x] + 
      20*G[0, 1, 0, 1, 0, 0, x] - 7*G[0, 1, 0, 1, 0, 1, x] - 
      7*G[0, 1, 0, 1, 1, 0, x] - 36*G[0, 1, 0, 1, 1, 1, x] + 
      50*G[0, 1, 1, 0, 0, 0, x] - 42*G[0, 1, 1, 0, 0, 1, x] - 
      42*G[0, 1, 1, 0, 1, 0, x] + 36*G[0, 1, 1, 0, 1, 1, x] + 
      28*G[0, 1, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 1, 0, 1, x] - 
      8*G[0, 1, 1, 1, 1, 0, x] + G[0, 0, 1, 0, x]*(-8 - (34*I)*Pi + 
        (-15 - (10*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 137*zeta[2]) + 
      G[0, 1, 0, 0, x]*(157/2 + ((15*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (185*zeta[2])/2) + G[0, 0, 0, 1, x]*
       (-8 - ((211*I)/2)*Pi + (-15 - (10*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 
        54*zeta[2]) + G[0, 1, 1, 1, x]*((-3*I)*Pi - 16*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-95/4 + ((37*I)/2)*Pi + 21*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-87 + ((111*I)/2)*Pi + (39/2 + (13*I)*Pi)*
         Log[mu2/s] + (13*Log[mu2/s]^2)/2 + (57*zeta[2])/2) + 
      G[0, 0, 1, 1, x]*(175/4 + (54*I)*Pi + (18 + (12*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 48*zeta[2]) + G[0, 1, 1, 0, x]*
       (-95/4 - ((61*I)/2)*Pi + 80*zeta[2]) + G[0, 0, 0, x]*
       (1297/6 - (95*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((9*I)/2)*Pi - 18*zeta[2]) + (-51 - ((253*I)/2)*Pi)*
         zeta[2]) + G[0, 0, 1, x]*(-1943/24 + ((161*I)/4)*Pi + 
        (3/2 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(9/2 + (6*I)*Pi - 
          12*zeta[2]) + (21/2 - (10*I)*Pi)*zeta[2] - 47*zeta[3]) + 
      G[0, 1, 1, x]*(((-95*I)/4)*Pi + (88 - (92*I)*Pi)*zeta[2] - 
        42*zeta[3]) + (1367/24 - ((109*I)/2)*Pi)*zeta[3] - 57*zeta[3]^2 + 
      G[0, 1, 0, x]*(-1943/24 + ((237*I)/4)*Pi + (3/2 - (I/2)*Pi)*
         Log[mu2/s]^2 + (7/2 + ((5*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/2 + ((3*I)/2)*Pi + 6*zeta[2]) + 33*zeta[3]) + 
      zeta[2]*(((-1367*I)/24)*Pi + (-169/2 + (120*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((-1943*I)/24)*Pi + (161/4 + (95*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((3*I)/2)*Pi + 4*zeta[2]) + 
        Log[mu2/s]*(((9*I)/2)*Pi + (-6 + (8*I)*Pi)*zeta[2]) + 
        (5/2 + (48*I)*Pi)*zeta[3] - (47*zeta[4])/4) + 
      (5269/16 + (188*I)*Pi)*zeta[4] + Log[mu2/s]^2*(((3*I)/2)*Pi*zeta[2] + 
        (-3/2 + (2*I)*Pi)*zeta[3] + 17*zeta[4]) + 
      G[0, 0, x]*(-4505/96 + ((3155*I)/24)*Pi + (-3/4 - (I/2)*Pi)*
         Log[mu2/s]^3 - Log[mu2/s]^4/8 + (-7/8 + ((397*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-5/2 - ((3*I)/4)*Pi + (47*zeta[2])/4) + 
        (58 + (11*I)*Pi)*zeta[3] + Log[mu2/s]*(-15/4 - (I/2)*Pi + 
          (57/4 + ((35*I)/2)*Pi)*zeta[2] + 6*zeta[3]) + (8267*zeta[4])/16) + 
      Log[mu2/s]*(zeta[2]*(((9*I)/2)*Pi - 24*zeta[3]) + 
        (-9/2 + (3*I)*Pi)*zeta[3] + (6 + (34*I)*Pi)*zeta[4]) + 
      G[0, x]*(((-4505*I)/96)*Pi - (I/8)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(((-3*I)/4)*Pi + 3*zeta[2]) + 
        zeta[2]*(455/24 - ((1809*I)/8)*Pi - 83*zeta[3]) + 
        Log[mu2/s]^2*(((-5*I)/2)*Pi + (6 + ((19*I)/4)*Pi)*zeta[2] - 
          4*zeta[3]) + (-565/4 + (12*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-15*I)/4)*Pi + (15/2 - ((15*I)/4)*Pi)*zeta[2] + 
          (-12 - (2*I)*Pi)*zeta[3] - (105*zeta[4])/2) + 
        (-1047/8 - ((1329*I)/16)*Pi)*zeta[4] - 114*zeta[5]) + 
      (7 - (4*I)*Pi)*zeta[5] + (31823*zeta[6])/48)/(1 - x)^2)/Nc^3 + 
  (Nf*(31121/1944 - ((9211*I)/324)*Pi + (-10 - ((4*I)/3)*Pi)*
      G[1, 0, 0, 0, x] + (-161/3 - (90*I)*Pi)*G[1, 0, 1, 0, x] + 
     (-264 - ((44*I)/3)*Pi)*G[1, 1, 1, 1, x] + (28*G[0, 0, 0, 0, 0, x])/3 + 
     (52/3 - (168*I)*Pi)*G[0, 0, 0, 0, 1, x] + (52/3 - (60*I)*Pi)*
      G[0, 0, 0, 1, 0, x] + (-28/3 + (24*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
     (-10/3 + (8*I)*Pi)*G[0, 1, 0, 0, 0, x] + (-98/3 + (104*I)*Pi)*
      G[0, 1, 0, 0, 1, x] + (-98/3 + (44*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
     (48 - (24*I)*Pi)*G[0, 1, 1, 0, 0, x] + (-338/3 - (32*I)*Pi)*
      G[0, 1, 1, 0, 1, x] + (-338/3 + (12*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
     592*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 0, 0, x] - 
     (28*G[1, 0, 0, 0, 1, x])/3 - (28*G[1, 0, 0, 1, 0, x])/3 - 
     6*G[1, 0, 1, 0, 0, x] - 84*G[1, 0, 1, 0, 1, x] - 
     84*G[1, 0, 1, 1, 0, x] + 360*G[1, 0, 1, 1, 1, x] + 
     (52*G[1, 1, 0, 0, 0, x])/3 + (104/3 - (16*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
     (104*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 1, 1, x])/3 - 
     (104*G[1, 1, 1, 0, 0, x])/3 - (44*G[1, 1, 1, 0, 1, x])/3 - 
     (44*G[1, 1, 1, 1, 0, x])/3 - 168*G[0, 0, 0, 0, 1, 1, x] - 
     60*G[0, 0, 0, 1, 0, 1, x] - 60*G[0, 0, 0, 1, 1, 0, x] + 
     332*G[0, 0, 0, 1, 1, 1, x] + 24*G[0, 0, 1, 0, 0, 1, x] + 
     24*G[0, 0, 1, 0, 1, 0, x] + 136*G[0, 0, 1, 0, 1, 1, x] - 
     24*G[0, 0, 1, 1, 0, 0, x] + 48*G[0, 0, 1, 1, 0, 1, x] + 
     48*G[0, 0, 1, 1, 1, 0, x] - 304*G[0, 0, 1, 1, 1, 1, x] + 
     8*G[0, 1, 0, 0, 0, 1, x] + 8*G[0, 1, 0, 0, 1, 0, x] + 
     96*G[0, 1, 0, 0, 1, 1, x] - 4*G[0, 1, 0, 1, 0, 0, x] + 
     48*G[0, 1, 0, 1, 0, 1, x] + 48*G[0, 1, 0, 1, 1, 0, x] - 
     196*G[0, 1, 0, 1, 1, 1, x] - 24*G[0, 1, 1, 0, 0, 1, x] - 
     24*G[0, 1, 1, 0, 1, 0, x] - 8*G[0, 1, 1, 0, 1, 1, x] + 
     12*G[0, 1, 1, 1, 0, 0, x] + 16*G[1, 0, 0, 1, 1, 1, x] - 
     16*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 1, x]*
      (1006/3 + (224*I)*Pi - 48*Log[mu2/s]) + G[1, 0, 1, 1, x]*
      (92/3 + ((748*I)/3)*Pi - (80*Log[mu2/s])/3) + 
     G[0, 0, 1, 1, 0, x]*(134 + (8*I)*Pi - 16*Log[mu2/s]) + 
     G[0, 0, 1, 0, 1, x]*(134 + (144*I)*Pi - 16*Log[mu2/s]) + 
     G[1, 1, 0, 0, x]*(184/3 + ((140*I)/3)*Pi - (16*Log[mu2/s])/3) + 
     G[0, 0, 0, 0, x]*(-988/9 + (24*I)*Pi - (8*Log[mu2/s])/3) + 
     (-25/36 - ((5*I)/18)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/18 + 
     G[1, 1, 1, 0, x]*(227/3 - ((124*I)/3)*Pi + 8*Log[mu2/s]) + 
     G[1, 0, 0, 1, 1, x]*(-156 + (32*I)*Pi + 16*Log[mu2/s]) + 
     G[0, 1, 0, 1, 1, x]*(-296 - (132*I)*Pi + 16*Log[mu2/s]) + 
     G[0, 0, 1, 1, 1, x]*(-2158/3 - (208*I)*Pi + 48*Log[mu2/s]) + 
     G[1, 0, 0, 1, x]*(-161/3 - ((496*I)/3)*Pi + (16*I)*Pi*Log[mu2/s] - 
       128*zeta[2]) + G[1, 1, 1, x]*(293 - ((349*I)/3)*Pi + 
       (72 + (8*I)*Pi)*Log[mu2/s] - (280*zeta[2])/3) + 
     G[1, 1, 0, x]*(-643/3 + ((329*I)/3)*Pi + (-82/3 + (4*I)*Pi)*Log[mu2/s] + 
       (2*Log[mu2/s]^2)/3 - 58*zeta[2]) + G[0, 1, 0, 0, x]*
      (-7 - ((140*I)/3)*Pi - (32*Log[mu2/s])/3 - 40*zeta[2]) + 
     G[0, 1, 0, 1, x]*(6 - ((866*I)/3)*Pi + (40 + (16*I)*Pi)*Log[mu2/s] - 
       40*zeta[2]) + G[0, 0, 0, x]*(397/9 - (12*I)*Pi + 
       (-46/3 - (16*I)*Pi)*Log[mu2/s] - 32*zeta[2]) + 
     G[0, 0, 1, 0, x]*(1018/9 + ((334*I)/3)*Pi + (-40/3 - (16*I)*Pi)*
        Log[mu2/s] - 12*zeta[2]) + Log[mu2/s]^3*(-193/54 - ((23*I)/9)*Pi + 
       (55*zeta[2])/18) + G[0, 0, 1, 1, x]*(608/9 - ((1504*I)/3)*Pi + 
       (84 + (40*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 8*zeta[2]) + 
     G[1, 1, 0, 1, x]*(227/3 + (40*I)*Pi + 8*Log[mu2/s] + 16*zeta[2]) + 
     G[1, 0, 0, x]*(383/18 - ((149*I)/3)*Pi + 14*Log[mu2/s] + 32*zeta[2]) + 
     G[0, 1, 1, 0, x]*(6 - ((74*I)/3)*Pi + 40*Log[mu2/s] + 52*zeta[2]) + 
     G[0, 1, 1, 1, x]*(-212/3 + ((1150*I)/3)*Pi - 96*Log[mu2/s] + 
       72*zeta[2]) + G[0, 0, 0, 1, x]*(1018/9 + ((1018*I)/3)*Pi + 
       (-40/3 - (48*I)*Pi)*Log[mu2/s] + 92*zeta[2]) + 
     G[0, 1, 0, x]*(733/9 + (7*I)*Pi + (4*Log[mu2/s]^2)/3 + 
       (88/3 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*(8 + (32*I)*Pi + 
         16*zeta[2])) + G[0, 1, 1, x]*(-290/3 - (110*I)*Pi - 8*Log[mu2/s]^2 + 
       Log[mu2/s]*(-136/3 - (72*I)*Pi - 32*zeta[2]) + 
       (74/3 - (60*I)*Pi)*zeta[2] - 64*zeta[3]) + (1669/162 - ((224*I)/3)*Pi)*
      zeta[3] + 62*zeta[3]^2 + G[1, 0, x]*(188 - ((3103*I)/18)*Pi + 
       (-2/3 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
        (62/3 - ((44*I)/3)*Pi - (160*zeta[2])/3) + (433/3 - ((154*I)/3)*Pi)*
        zeta[2] + (4*zeta[3])/3) + G[1, 0, 1, x]*(-643/3 - ((151*I)/3)*Pi + 
       (2*Log[mu2/s]^2)/3 + Log[mu2/s]*(-82/3 - ((76*I)/3)*Pi - 16*zeta[2]) + 
       (18 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
     G[0, 0, 1, x]*(733/9 + ((566*I)/3)*Pi + (4/3 + (4*I)*Pi)*Log[mu2/s]^2 + 
       Log[mu2/s]*(8 + ((220*I)/3)*Pi - 16*zeta[2]) + 
       (-2/3 + (36*I)*Pi)*zeta[2] + 60*zeta[3]) + 
     zeta[2]*(-522919/1296 + ((8021*I)/27)*Pi + (4091/18 + (48*I)*Pi)*
        zeta[3]) + (((-8*I)/3)*Pi*G[1, 0, 1, 1, x] + 
       ((8*I)/3)*Pi*G[1, 1, 0, 1, x] - (8*G[1, 0, 1, 1, 1, x])/3 + 
       (8*G[1, 1, 0, 1, 1, x])/3 + (16*G[1, 0, 1, x]*zeta[2])/3 - 
       (8*G[1, 1, 1, x]*zeta[2])/3 + (16*I)*Pi*G[1, x]*zeta[3] + 
       (16*G[1, 1, x]*zeta[3])/3)/x^2 + ((-6*I)*Pi*G[0, 0, 1, x] + 
       (24*I)*Pi*G[0, 1, 0, x] - (8*I)*Pi*G[1, 0, 0, x] - 
       6*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 
       (206*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 
       (14/3 + (4*I)*Pi)*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] + 
       (-39 - (4*I)*Pi)*G[1, 1, 0, 1, x] - 39*G[1, 1, 1, 0, x] + 
       108*G[1, 1, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 1, 1, x] + 
       G[1, 1, 0, x]*(-21 - (3*I)*Pi + 12*Log[mu2/s]) + 
       G[0, 1, 1, x]*(28 - ((98*I)/3)*Pi + 12*Log[mu2/s]) + 
       G[0, 1, x]*((28*I)*Pi + (12*I)*Pi*Log[mu2/s] - (146*zeta[2])/3) + 
       G[1, 0, x]*((-21*I)*Pi + (12*I)*Pi*Log[mu2/s] - 10*zeta[2]) + 
       G[1, 0, 1, x]*(-21 + ((26*I)/3)*Pi + 12*Log[mu2/s] - 8*zeta[2]) + 
       G[1, 1, 1, x]*(-139/3 + (33*I)*Pi - 36*Log[mu2/s] + 4*zeta[2]) + 
       G[1, 1, x]*(-11 - ((229*I)/3)*Pi + (-9 - (30*I)*Pi)*Log[mu2/s] - 
         3*Log[mu2/s]^2 + (331*zeta[2])/3 - 8*zeta[3]) + (16*I)*Pi*zeta[3] + 
       G[1, x]*((-11*I)*Pi - (3*I)*Pi*Log[mu2/s]^2 + (671/3 + (6*I)*Pi)*
          zeta[2] + Log[mu2/s]*((-9*I)*Pi + 36*zeta[2]) + 
         (-152/3 - (24*I)*Pi)*zeta[3]))/x + Log[mu2/s]^2*
      (-10799/1296 - ((65*I)/6)*Pi + (125/9 + ((23*I)/6)*Pi)*zeta[2] + 
       (11/18 + (4*I)*Pi)*zeta[3] - 11*zeta[4]) + 
     G[0, 1, x]*(188 + ((49*I)/9)*Pi + Log[mu2/s]^2*(-2/3 - ((20*I)/3)*Pi - 
         4*zeta[2]) + (809/9 - (44*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(62/3 - ((116*I)/3)*Pi + (20 - (8*I)*Pi)*zeta[2]) + 
       (-352/3 + (48*I)*Pi)*zeta[3] - 2*zeta[4]) + 
     (-135875/216 - ((275*I)/6)*Pi)*zeta[4] + 
     G[1, 1, x]*(-1201/18 + ((196*I)/3)*Pi + (6 + ((2*I)/3)*Pi)*
        Log[mu2/s]^2 + (-194/3 + ((350*I)/3)*Pi)*zeta[2] + 
       Log[mu2/s]*(-40/3 + ((170*I)/3)*Pi + (88*zeta[2])/3) + 
       (508/3 - (16*I)*Pi)*zeta[3] + 44*zeta[4]) + 
     G[0, 0, x]*(-2272/9 + ((1031*I)/9)*Pi + (5/3 + ((4*I)/3)*Pi)*
        Log[mu2/s]^2 + (-2867/9 + ((98*I)/3)*Pi)*zeta[2] + 
       Log[mu2/s]*(-11 - (4*I)*Pi + 32*zeta[2]) + (-46/3 + (64*I)*Pi)*
        zeta[3] + 176*zeta[4]) + Log[mu2/s]*(-1169/432 - ((11111*I)/648)*Pi + 
       zeta[2]*(617/27 + ((47*I)/18)*Pi - 48*zeta[3]) + 
       (41/18 + ((119*I)/9)*Pi)*zeta[3] + (-301/3 - (22*I)*Pi)*zeta[4]) + 
     G[0, x]*(35351/1296 - ((1618*I)/27)*Pi + (2*Log[mu2/s]^3)/9 + 
       Log[mu2/s]^2*(26/9 + ((5*I)/3)*Pi - (20*zeta[2])/3) + 
       zeta[2]*(-356/9 - ((383*I)/6)*Pi - 144*zeta[3]) + 
       (815/6 - (114*I)*Pi)*zeta[3] + (-755/2 + (74*I)*Pi)*zeta[4] + 
       Log[mu2/s]*(122/27 + ((139*I)/9)*Pi + (17/6 - ((56*I)/3)*Pi)*zeta[2] + 
         (8 - (16*I)*Pi)*zeta[3] + 44*zeta[4]) - 100*zeta[5]) + 
     x^2*(8*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
       16*G[0, 0, 1, 1, x] - (4*G[0, 1, 0, 0, x])/3 - 
       (8*G[0, 1, 0, 1, x])/3 - (8*G[0, 1, 1, 0, x])/3 - 
       (28*G[0, 1, 1, 1, x])/3 - (32*G[1, 0, 0, 0, x])/3 + 
       (20*G[1, 0, 0, 1, x])/3 + (20*G[1, 0, 1, 0, x])/3 - 
       (56*G[1, 0, 1, 1, x])/3 + 4*G[1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, x] + 
       4*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
       4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
       G[0, 1, 0, x]*(46/3 - (4*I)*Pi - 8*zeta[2]) + 
       G[1, 0, 1, x]*(-22 - (12*I)*Pi - 8*zeta[2]) + 
       G[1, 0, 0, x]*(250/3 - (4*I)*Pi - 4*zeta[2]) + 
       G[0, 1, 1, x]*(46 - (12*I)*Pi - 4*zeta[2]) - 6*Log[mu2/s]*zeta[2] + 
       G[0, 0, 0, x]*(-230/3 + (4*I)*Pi + 4*zeta[2]) + 
       G[1, 1, 1, x]*(-118/3 + (12*I)*Pi + 4*zeta[2]) + 
       G[1, 1, 0, x]*(-22 + (4*I)*Pi + 8*zeta[2]) + 
       G[0, 0, 1, x]*(46/3 + (12*I)*Pi + 8*zeta[2]) + 
       zeta[2]*(439/2 - (190*I)*Pi - 20*zeta[3]) + 
       G[1, 1, x]*(439/6 - ((190*I)/3)*Pi - 2*Log[mu2/s] - (56*zeta[2])/3 - 
         12*zeta[3]) + G[0, 0, x]*(439/6 - ((190*I)/3)*Pi - 2*Log[mu2/s] + 
         (20*zeta[2])/3 - 12*zeta[3]) + (-68 - (16*I)*Pi)*zeta[3] + 
       G[1, 0, x]*(-439/6 + ((190*I)/3)*Pi + 2*Log[mu2/s] - (28*zeta[2])/3 + 
         12*zeta[3]) + G[0, 1, x]*(-439/6 + ((190*I)/3)*Pi + 2*Log[mu2/s] + 
         (64*zeta[2])/3 + 12*zeta[3]) + G[1, x]*((86/3 - (4*I)*Pi)*zeta[2] + 
         4*zeta[3] - 34*zeta[4]) - (16*zeta[4])/3 + 
       G[0, x]*((-26/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3] + 34*zeta[4]) - 
       40*zeta[5]) + (-617/9 + (86*I)*Pi)*zeta[5] + 
     x^3*(8*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 
       8*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
       8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 
       8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 
       8*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 
       8*G[1, 1, 1, 1, x] - (8*G[0, 0, 1, 0, 0, x])/3 + 
       (8*G[0, 0, 1, 0, 1, x])/3 + (8*G[0, 0, 1, 1, 0, x])/3 - 
       (8*G[0, 0, 1, 1, 1, x])/3 + (8*G[0, 1, 0, 0, 0, x])/3 - 
       (8*G[0, 1, 0, 0, 1, x])/3 - (8*G[0, 1, 0, 1, 0, x])/3 + 
       (8*G[0, 1, 0, 1, 1, x])/3 + (8*G[1, 0, 1, 0, 0, x])/3 - 
       (8*G[1, 0, 1, 0, 1, x])/3 - (8*G[1, 0, 1, 1, 0, x])/3 + 
       (8*G[1, 0, 1, 1, 1, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 + 
       (8*G[1, 1, 0, 0, 1, x])/3 + (8*G[1, 1, 0, 1, 0, x])/3 - 
       (8*G[1, 1, 0, 1, 1, x])/3 - (8*G[0, 0, 0, x]*zeta[2])/3 - 
       (16*G[0, 0, 1, x]*zeta[2])/3 + (16*G[0, 1, 0, x]*zeta[2])/3 + 
       (8*G[0, 1, 1, x]*zeta[2])/3 + (8*G[1, 0, 0, x]*zeta[2])/3 + 
       (16*G[1, 0, 1, x]*zeta[2])/3 - (16*G[1, 1, 0, x]*zeta[2])/3 - 
       (8*G[1, 1, 1, x]*zeta[2])/3 + G[0, 1, x]*(-8*zeta[2] - 8*zeta[3]) + 
       G[1, 0, x]*(-8*zeta[2] - 8*zeta[3]) + (40*zeta[2]*zeta[3])/3 + 
       G[0, 0, x]*(8*zeta[2] + 8*zeta[3]) + G[1, 1, x]*
        (8*zeta[2] + 8*zeta[3]) + 30*zeta[4] - (68*G[0, x]*zeta[4])/3 + 
       (68*G[1, x]*zeta[4])/3 + (80*zeta[5])/3) + 
     G[1, x]*(-53 + ((2093*I)/18)*Pi + Log[mu2/s]^2*(-3 + ((16*I)/3)*Pi + 
         (14*zeta[2])/3) + zeta[2]*(2353/9 - ((562*I)/3)*Pi - 96*zeta[3]) + 
       (-111 - ((172*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-5 + ((4*I)/3)*Pi + 
         (-58 + ((44*I)/3)*Pi)*zeta[2] + (-16/3 + (16*I)*Pi)*zeta[3] - 
         44*zeta[4]) + (-1246/3 - (68*I)*Pi)*zeta[4] + 40*zeta[5]) + 
     x*(-87733/3888 + ((3121*I)/432)*Pi + (-48 + (12*I)*Pi)*
        G[0, 0, 0, 0, x] + (400/3 - ((44*I)/3)*Pi)*G[0, 1, 1, 1, x] + 
       (200/3 - (12*I)*Pi)*G[1, 0, 0, 0, x] + (-168 + ((44*I)/3)*Pi)*
        G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 1, x] + 12*G[0, 0, 0, 1, 0, x] + 
       (32*G[0, 0, 0, 1, 1, x])/3 - (16*G[0, 0, 1, 0, 0, x])/3 + 
       (52*G[0, 0, 1, 0, 1, x])/3 + (52*G[0, 0, 1, 1, 0, x])/3 - 
       48*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
       4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] - 
       (104*G[0, 1, 0, 1, 1, x])/3 + (16*G[0, 1, 1, 0, 0, x])/3 - 
       (92*G[0, 1, 1, 0, 1, x])/3 - (92*G[0, 1, 1, 1, 0, x])/3 + 
       16*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] - 
       28*G[1, 0, 0, 0, 1, x] - 28*G[1, 0, 0, 1, 0, x] + 
       (16*G[1, 0, 0, 1, 1, x])/3 - (32*G[1, 0, 1, 0, 0, x])/3 - 
       (4*G[1, 0, 1, 0, 1, x])/3 - (4*G[1, 0, 1, 1, 0, x])/3 + 
       32*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, x] + 
       12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
       (56*G[1, 1, 0, 1, 1, x])/3 + (32*G[1, 1, 1, 0, 0, x])/3 + 
       (44*G[1, 1, 1, 0, 1, x])/3 + (44*G[1, 1, 1, 1, 0, x])/3 + 
       G[0, 0, 1, 0, x]*(26 + (4*I)*Pi - 8*Log[mu2/s]) + 
       G[0, 0, 0, 1, x]*(26 + ((44*I)/3)*Pi - 8*Log[mu2/s]) + 
       G[1, 1, 1, 0, x]*(54 + ((52*I)/3)*Pi - 8*Log[mu2/s]) + 
       G[1, 1, 0, 1, x]*(54 + ((68*I)/3)*Pi - 8*Log[mu2/s]) + 
       G[0, 1, 0, 0, x]*(160/3 + ((20*I)/3)*Pi - (16*Log[mu2/s])/3) + 
       G[1, 0, 1, 1, x]*(488/3 + ((76*I)/3)*Pi - (16*Log[mu2/s])/3) + 
       (25/36 + ((5*I)/18)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/18 + 
       G[1, 1, 0, 0, x]*(-72 - ((20*I)/3)*Pi + (16*Log[mu2/s])/3) + 
       G[0, 0, 1, 1, x]*(-128 - ((76*I)/3)*Pi + (16*Log[mu2/s])/3) + 
       G[1, 0, 1, 0, x]*(-158/3 - (4*I)*Pi + 8*Log[mu2/s]) + 
       G[1, 0, 0, 1, x]*(-158/3 - ((44*I)/3)*Pi + 8*Log[mu2/s]) + 
       G[0, 1, 1, 0, x]*(-82/3 - ((52*I)/3)*Pi + 8*Log[mu2/s]) + 
       G[0, 1, 0, 1, x]*(-82/3 - ((68*I)/3)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 1, x]*(232/3 - (102*I)*Pi + (12 - (8*I)*Pi)*Log[mu2/s] - 
         (160*zeta[2])/3) + G[0, 0, 0, x]*(382/3 - (34*I)*Pi + 
         (-12 - (8*I)*Pi)*Log[mu2/s] - (88*zeta[2])/3) + 
       G[1, 0, 1, x]*(36 + (96*I)*Pi + (-14 + ((4*I)/3)*Pi)*Log[mu2/s] - 
         (2*Log[mu2/s]^2)/3 - (74*zeta[2])/3) + G[1, 1, 0, x]*
        (36 - (32*I)*Pi + (-14 - (4*I)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 - 
         (74*zeta[2])/3) + Log[mu2/s]^3*(205/54 + ((25*I)/9)*Pi - 
         (55*zeta[2])/18) + G[0, 0, 1, x]*(-86/3 - (88*I)*Pi + 
         (14 - ((4*I)/3)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/3 + 
         (26*zeta[2])/3) + G[0, 1, 0, x]*(-86/3 + (40*I)*Pi + 
         (14 + (4*I)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/3 + (26*zeta[2])/3) + 
       G[1, 0, 0, x]*(-404/3 + (26*I)*Pi + (12 + (8*I)*Pi)*Log[mu2/s] + 
         (136*zeta[2])/3) + G[0, 1, 1, x]*(-254/3 + (94*I)*Pi + 
         (-12 + (8*I)*Pi)*Log[mu2/s] + (208*zeta[2])/3) + 
       zeta[2]*(-443033/1296 + ((16625*I)/54)*Pi - (1463*zeta[3])/18) + 
       G[1, 1, x]*(-1135/9 + ((385*I)/3)*Pi + (1 - ((2*I)/3)*Pi)*
          Log[mu2/s]^2 + (191/3 + ((2*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(15 + (104*zeta[2])/3) - 32*zeta[3]) + 
       G[0, 0, x]*(-31/9 + ((341*I)/3)*Pi + (1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         (-89/3 + ((46*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(15 + (4*I)*Pi + 
           (56*zeta[2])/3) - (8*zeta[3])/3) + Log[mu2/s]^2*
        (12815/1296 + ((205*I)/18)*Pi + (-170/9 - ((11*I)/6)*Pi)*zeta[2] - 
         (47*zeta[3])/18) + (3940/81 + ((2035*I)/18)*Pi)*zeta[3] + 
       G[1, 0, x]*(583/9 - ((341*I)/3)*Pi + (-1 - ((2*I)/3)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(-15 - (4*I)*Pi - (56*zeta[2])/3) + 
         (169/3 - ((46*I)/3)*Pi)*zeta[2] + (8*zeta[3])/3) + 
       G[0, 1, x]*(583/9 - ((385*I)/3)*Pi + (-1 + ((2*I)/3)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(-15 - (104*zeta[2])/3) + 
         (-271/3 - ((2*I)/3)*Pi)*zeta[2] + 32*zeta[3]) + 
       G[0, x]*(-143/6 + ((178*I)/3)*Pi + Log[mu2/s]^2*
          (-4/3 - (10*zeta[2])/3) + (64/3 - (56*I)*Pi)*zeta[2] + 
         (26 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*(-2 - ((8*I)/3)*Pi + 
           (-22 - ((28*I)/3)*Pi)*zeta[2] + (8*zeta[3])/3) - 
         (143*zeta[4])/3) + Log[mu2/s]*(3121/432 + ((12815*I)/648)*Pi + 
         (-2179/54 - ((22*I)/9)*Pi)*zeta[2] + (-341/18 - ((47*I)/9)*Pi)*
          zeta[3] - 4*zeta[4]) + (51479/216 + (23*I)*Pi)*zeta[4] + 
       G[1, x]*(143/6 - ((178*I)/3)*Pi + (-154/3 + (32*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(4/3 + (10*zeta[2])/3) + Log[mu2/s]*
          (2 + ((8*I)/3)*Pi + (22 + ((28*I)/3)*Pi)*zeta[2] - (8*zeta[3])/3) + 
         (-34 - (16*I)*Pi)*zeta[3] + (323*zeta[4])/3) + (1628*zeta[5])/9) + 
     (((-13141*I)/648)*Pi + (28/3 + (16*I)*Pi)*G[1, 0, 0, 0, x] + 
       (-256/3 - (40*I)*Pi)*G[1, 1, 0, 0, x] + (-44/3 + (24*I)*Pi)*
        G[1, 1, 1, 0, x] - 56*G[0, 0, 0, 0, 0, x] + (4 + (504*I)*Pi)*
        G[0, 0, 0, 0, 1, x] + (4 + (180*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
       (48 - (72*I)*Pi)*G[0, 0, 1, 0, 0, x] + (-14 - (24*I)*Pi)*
        G[0, 1, 0, 0, 0, x] + (-18 - (312*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
       (-18 - (132*I)*Pi)*G[0, 1, 0, 1, 0, x] + (16 + (72*I)*Pi)*
        G[0, 1, 1, 0, 0, x] + (138 + (96*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
       (138 - (36*I)*Pi)*G[0, 1, 1, 1, 0, x] - 608*G[0, 1, 1, 1, 1, x] - 
       40*G[1, 0, 0, 0, 0, x] + 56*G[1, 0, 0, 0, 1, x] + 
       56*G[1, 0, 0, 1, 0, x] + 18*G[1, 0, 1, 0, 0, x] + 
       84*G[1, 0, 1, 0, 1, x] + 84*G[1, 0, 1, 1, 0, x] - 
       392*G[1, 0, 1, 1, 1, x] + (-40 + (48*I)*Pi)*G[1, 1, 0, 0, 1, x] - 
       40*G[1, 1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 0, 0, x] + 504*G[0, 0, 0, 0, 1, 1, x] + 
       180*G[0, 0, 0, 1, 0, 1, x] + 180*G[0, 0, 0, 1, 1, 0, x] - 
       996*G[0, 0, 0, 1, 1, 1, x] - 72*G[0, 0, 1, 0, 0, 1, x] - 
       72*G[0, 0, 1, 0, 1, 0, x] - 408*G[0, 0, 1, 0, 1, 1, x] + 
       72*G[0, 0, 1, 1, 0, 0, x] - 144*G[0, 0, 1, 1, 0, 1, x] - 
       144*G[0, 0, 1, 1, 1, 0, x] + 912*G[0, 0, 1, 1, 1, 1, x] - 
       24*G[0, 1, 0, 0, 0, 1, x] - 24*G[0, 1, 0, 0, 1, 0, x] - 
       288*G[0, 1, 0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, 0, 0, x] - 
       144*G[0, 1, 0, 1, 0, 1, x] - 144*G[0, 1, 0, 1, 1, 0, x] + 
       588*G[0, 1, 0, 1, 1, 1, x] + 72*G[0, 1, 1, 0, 0, 1, x] + 
       72*G[0, 1, 1, 0, 1, 0, x] + 24*G[0, 1, 1, 0, 1, 1, x] - 
       36*G[0, 1, 1, 1, 0, 0, x] - 48*G[1, 0, 0, 1, 1, 1, x] + 
       48*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, 1, x]*(902 + (624*I)*Pi - 
         144*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(44 - (96*I)*Pi - 
         48*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(348 + (396*I)*Pi - 
         48*Log[mu2/s]) + G[1, 0, 1, 0, x]*(271/3 + (94*I)*Pi - 
         8*Log[mu2/s]) + ((4*I)/9)*Pi*Log[mu2/s]^3 + 
       G[0, 0, 0, 0, x]*(500/3 - (36*I)*Pi + 16*Log[mu2/s]) + 
       G[1, 0, 1, 1, x]*(-76/3 - (276*I)*Pi + 32*Log[mu2/s]) + 
       G[0, 0, 1, 1, 0, x]*(-246 - (24*I)*Pi + 48*Log[mu2/s]) + 
       G[0, 0, 1, 0, 1, x]*(-246 - (432*I)*Pi + 48*Log[mu2/s]) + 
       G[0, 0, 0, 1, 1, x]*(-206 - (672*I)*Pi + 144*Log[mu2/s]) + 
       G[0, 0, 0, 1, x]*(-488/3 - (194*I)*Pi + (8 + (144*I)*Pi)*Log[mu2/s] - 
         276*zeta[2]) + G[0, 1, 1, 1, x]*(748/3 - (374*I)*Pi + 
         96*Log[mu2/s] - 216*zeta[2]) + G[0, 1, 1, 0, x]*
        (-230 + (106*I)*Pi - 48*Log[mu2/s] - 156*zeta[2]) + 
       G[1, 0, 0, x]*(554/9 + ((275*I)/3)*Pi + (-8 - (8*I)*Pi)*Log[mu2/s] - 
         108*zeta[2]) + G[1, 1, 0, 1, x]*(-44/3 - (56*I)*Pi - 48*zeta[2]) + 
       G[0, 0, 1, 1, x]*(-44 + (556*I)*Pi + (-100 - (120*I)*Pi)*Log[mu2/s] - 
         12*Log[mu2/s]^2 - 24*zeta[2]) + G[0, 0, 0, x]*
        (-1126/9 + ((4*I)/3)*Pi + (-8/3 + (24*I)*Pi)*Log[mu2/s] + 
         36*zeta[2]) + G[0, 0, 1, 0, x]*(-488/3 - (190*I)*Pi + 
         (8 + (48*I)*Pi)*Log[mu2/s] + 36*zeta[2]) + 
       G[1, 1, 0, x]*(610/3 - ((284*I)/3)*Pi + (16*Log[mu2/s])/3 + 
         64*zeta[2]) + G[0, 1, 0, 0, x]*(140 - (16*I)*Pi + 16*Log[mu2/s] + 
         120*zeta[2]) + G[0, 1, 0, 1, x]*(-230 + (282*I)*Pi + 
         (-48 - (48*I)*Pi)*Log[mu2/s] + 120*zeta[2]) + 
       G[1, 1, 1, x]*(((-44*I)/3)*Pi + 144*zeta[2]) + 
       G[1, 0, 0, 1, x]*(271/3 + (92*I)*Pi + (-8 - (48*I)*Pi)*Log[mu2/s] + 
         384*zeta[2]) + G[0, 1, 0, x]*(-1006/9 - (92*I)*Pi - 2*Log[mu2/s]^2 + 
         Log[mu2/s]*(-2 - (36*I)*Pi - 48*zeta[2]) + (170 - (72*I)*Pi)*
          zeta[2]) + G[0, 0, 1, x]*(-1006/9 - ((626*I)/3)*Pi + 
         (-2 - (12*I)*Pi)*Log[mu2/s]^2 + (100 - (108*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-2 - (96*I)*Pi + 48*zeta[2]) - 180*zeta[3]) + 
       G[1, 0, 1, x]*(610/3 + ((211*I)/3)*Pi + (76 + (48*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(16/3 + (24*I)*Pi + 48*zeta[2]) - 48*zeta[3]) + 
       (-425/9 + ((3592*I)/9)*Pi)*zeta[3] - 186*zeta[3]^2 + 
       G[1, 0, x]*(-181 + ((2306*I)/9)*Pi + (2*Log[mu2/s]^2)/3 + 
         (-721/3 + (72*I)*Pi)*zeta[2] + Log[mu2/s]*(-26/3 - ((4*I)/3)*Pi + 
           72*zeta[2]) + 16*zeta[3]) + G[0, 1, 1, x]*(2/3 + ((98*I)/3)*Pi + 
         8*Log[mu2/s]^2 + (-122 + (180*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(40/3 + (64*I)*Pi + 96*zeta[2]) + 192*zeta[3]) + 
       zeta[2]*(4577/9 - ((3406*I)/9)*Pi + (-298 - (144*I)*Pi)*zeta[3]) + 
       G[0, 0, x]*(7151/18 - ((2051*I)/9)*Pi + (-5/3 - (2*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(9 - (8*I)*Pi - 24*zeta[2]) + 
         (2137/3 - (40*I)*Pi)*zeta[2] + (62 - (192*I)*Pi)*zeta[3] - 
         528*zeta[4]) + G[1, 1, x]*(((610*I)/3)*Pi + 
         Log[mu2/s]*(((16*I)/3)*Pi - 64*zeta[2]) + (-140/3 - (112*I)*Pi)*
          zeta[2] + (-136 + (48*I)*Pi)*zeta[3] - 132*zeta[4]) + 
       (17897/6 - ((17*I)/2)*Pi)*zeta[4] + G[0, 1, x]*
        (-181 - ((1078*I)/9)*Pi + (2195/3 - (46*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(2/3 + (6*I)*Pi + 12*zeta[2]) + 
         Log[mu2/s]*(-26/3 + ((38*I)/3)*Pi + (52 + (24*I)*Pi)*zeta[2]) - 
         (144*I)*Pi*zeta[3] + 6*zeta[4]) + Log[mu2/s]^2*
        (((13*I)/9)*Pi + (-2 - (2*I)*Pi)*zeta[2] + (2 - (12*I)*Pi)*zeta[3] + 
         33*zeta[4]) + Log[mu2/s]*(((163*I)/27)*Pi + (50/3 - (32*I)*Pi)*
          zeta[3] + zeta[2]*(94/3 - ((5*I)/3)*Pi + 144*zeta[3]) + 
         (227 + (66*I)*Pi)*zeta[4]) + G[1, x]*((-181*I)*Pi + 
         Log[mu2/s]^2*(((2*I)/3)*Pi - 8*zeta[2]) + (287 + (4*I)*Pi)*zeta[3] + 
         zeta[2]*(-6358/9 + (175*I)*Pi + 288*zeta[3]) + (511 + (204*I)*Pi)*
          zeta[4] + Log[mu2/s]*(((-26*I)/3)*Pi + (-24 - (24*I)*Pi)*zeta[2] + 
           (8 - (48*I)*Pi)*zeta[3] + 132*zeta[4]) - 120*zeta[5]) + 
       (-311 - (258*I)*Pi)*zeta[5] + G[0, x]*(-13141/648 + 
         ((12005*I)/54)*Pi + (4*Log[mu2/s]^3)/9 + Log[mu2/s]^2*
          (13/9 + (I/3)*Pi + 10*zeta[2]) + (-2615/9 + (138*I)*Pi)*zeta[3] + 
         zeta[2]*(2096/9 + (131*I)*Pi + 432*zeta[3]) + 
         Log[mu2/s]*(163/27 + ((29*I)/9)*Pi + (-25/3 + (28*I)*Pi)*zeta[2] + 
           (-24 + (48*I)*Pi)*zeta[3] - 132*zeta[4]) + (729/2 - (222*I)*Pi)*
          zeta[4] + 300*zeta[5]) - (4491*zeta[6])/4)/(1 - x) + 
     (1497*zeta[6])/4 + ((-4/3 + ((8*I)/3)*Pi)*G[1, 0, 0, 0, x] + 
       ((8*I)/3)*Pi*G[1, 0, 1, 1, x] + (4 - ((8*I)/3)*Pi)*G[1, 1, 0, 0, x] + 
       60*G[0, 0, 0, 0, 0, x] + (-64/3 - (336*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
       (-64/3 - (120*I)*Pi)*G[0, 0, 0, 1, 0, x] + (-124/3 + (48*I)*Pi)*
        G[0, 0, 1, 0, 0, x] + (16 + (16*I)*Pi)*G[0, 1, 0, 0, 0, x] + 
       (136/3 + (208*I)*Pi)*G[0, 1, 0, 0, 1, x] + (136/3 + (88*I)*Pi)*
        G[0, 1, 0, 1, 0, x] + (-196/3 - (48*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
       (-44/3 - (64*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-44/3 + (24*I)*Pi)*
        G[0, 1, 1, 1, 0, x] + 32*G[1, 0, 0, 0, 0, x] - 
       (88*G[1, 0, 0, 0, 1, x])/3 - (88*G[1, 0, 0, 1, 0, x])/3 - 
       8*G[1, 0, 1, 0, 0, x] + (8*G[1, 0, 1, 0, 1, x])/3 + 
       (8*G[1, 0, 1, 1, 0, x])/3 + (-8/3 - (32*I)*Pi)*G[1, 1, 0, 0, 1, x] - 
       (8*G[1, 1, 0, 1, 0, x])/3 - 336*G[0, 0, 0, 0, 1, 1, x] - 
       120*G[0, 0, 0, 1, 0, 1, x] - 120*G[0, 0, 0, 1, 1, 0, x] + 
       664*G[0, 0, 0, 1, 1, 1, x] + 48*G[0, 0, 1, 0, 0, 1, x] + 
       48*G[0, 0, 1, 0, 1, 0, x] + 272*G[0, 0, 1, 0, 1, 1, x] - 
       48*G[0, 0, 1, 1, 0, 0, x] + 96*G[0, 0, 1, 1, 0, 1, x] + 
       96*G[0, 0, 1, 1, 1, 0, x] - 608*G[0, 0, 1, 1, 1, 1, x] + 
       16*G[0, 1, 0, 0, 0, 1, x] + 16*G[0, 1, 0, 0, 1, 0, x] + 
       192*G[0, 1, 0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, 0, 0, x] + 
       96*G[0, 1, 0, 1, 0, 1, x] + 96*G[0, 1, 0, 1, 1, 0, x] - 
       392*G[0, 1, 0, 1, 1, 1, x] - 48*G[0, 1, 1, 0, 0, 1, x] - 
       48*G[0, 1, 1, 0, 1, 0, x] - 16*G[0, 1, 1, 0, 1, 1, x] + 
       24*G[0, 1, 1, 1, 0, 0, x] + 32*G[1, 0, 0, 1, 1, 1, x] - 
       32*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 1, 1, x]*(-376/3 + (448*I)*Pi - 
         96*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(328/3 + (16*I)*Pi - 
         32*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(328/3 + (288*I)*Pi - 
         32*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-446/9 + ((64*I)/3)*Pi - 
         (52*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(16/3 - ((8*I)/3)*Pi + 
         (8*Log[mu2/s])/3) + G[1, 0, 0, 1, 1, x]*(328/3 + (64*I)*Pi + 
         32*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-124/3 - (264*I)*Pi + 
         32*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-524/3 - (416*I)*Pi + 
         96*Log[mu2/s]) + G[1, 0, 0, 1, x]*(16/3 + ((248*I)/3)*Pi + 
         (8/3 + (32*I)*Pi)*Log[mu2/s] - 256*zeta[2]) + 
       G[0, 1, 0, 0, x]*(-1195/9 + ((172*I)/3)*Pi - 4*Log[mu2/s] - 
         80*zeta[2]) + G[0, 1, 0, 1, x]*(186 + ((28*I)/3)*Pi + 
         (16/3 + (32*I)*Pi)*Log[mu2/s] - 80*zeta[2]) + 
       G[0, 0, 1, 0, x]*(446/9 + ((220*I)/3)*Pi + (16/3 - (32*I)*Pi)*
          Log[mu2/s] - 24*zeta[2]) + G[0, 0, 0, x]*(211/3 + (10*I)*Pi + 
         (10 - ((40*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 - 
         (22*zeta[2])/3) + G[1, 1, 0, x]*((4*I)*Pi + (40*zeta[2])/3) + 
       G[0, 0, 1, 1, x]*(-102 - (52*I)*Pi + (40/3 + (80*I)*Pi)*Log[mu2/s] + 
         8*Log[mu2/s]^2 + 16*zeta[2]) + G[1, 1, 0, 1, x]*
        (((-8*I)/3)*Pi + 32*zeta[2]) + G[1, 0, 0, x]*
        (-176/3 + (-4 + ((8*I)/3)*Pi)*Log[mu2/s] + (104*zeta[2])/3) + 
       G[0, 1, 1, 0, x]*(186 - ((224*I)/3)*Pi + (16*Log[mu2/s])/3 + 
         104*zeta[2]) + G[0, 1, 1, 1, x]*(((-44*I)/3)*Pi + 144*zeta[2]) + 
       G[0, 0, 0, 1, x]*(446/9 - ((424*I)/3)*Pi + (16/3 - (96*I)*Pi)*
          Log[mu2/s] + 184*zeta[2]) + G[0, 1, 0, x]*(67/3 + ((425*I)/9)*Pi + 
         (2*Log[mu2/s]^2)/3 + (-554/3 + (48*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-6 + ((8*I)/3)*Pi + 32*zeta[2])) + 
       G[0, 1, 1, x]*((186*I)*Pi + Log[mu2/s]*(((16*I)/3)*Pi - 64*zeta[2]) + 
         (292/3 - (120*I)*Pi)*zeta[2] - 128*zeta[3]) + 
       G[1, 0, x]*(((-176*I)/3)*Pi + Log[mu2/s]*((-4*I)*Pi - 
           (40*zeta[2])/3) + (-4 - ((32*I)/3)*Pi)*zeta[2] - (64*zeta[3])/3) + 
       (-81 - ((2990*I)/9)*Pi)*zeta[3] + 124*zeta[3]^2 + 
       G[1, 0, 1, x]*(((16*I)/3)*Pi + Log[mu2/s]*(((8*I)/3)*Pi - 
           32*zeta[2]) + (-224/3 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 
       G[0, 0, 1, x]*(67/3 - ((526*I)/9)*Pi + (2/3 + (8*I)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-6 + (20*I)*Pi - 32*zeta[2]) + (-90 + (72*I)*Pi)*
          zeta[2] + 120*zeta[3]) + zeta[2]*((81*I)*Pi + 
         (54 + (96*I)*Pi)*zeta[3]) + Log[mu2/s]^2*(((2*I)/3)*Pi*zeta[2] + 
         (-2/3 + (8*I)*Pi)*zeta[3] - 22*zeta[4]) + 
       G[0, 1, x]*(((67*I)/3)*Pi + Log[mu2/s]^2*(((2*I)/3)*Pi - 8*zeta[2]) + 
         (-6394/9 + (94*I)*Pi)*zeta[2] + Log[mu2/s]*((-6*I)*Pi + 
           (-56 - (16*I)*Pi)*zeta[2]) + (120 + (96*I)*Pi)*zeta[3] - 
         4*zeta[4]) + (-38617/18 + (59*I)*Pi)*zeta[4] + 
       G[1, 1, x]*(((-8*I)/3)*Pi*zeta[2] + (8/3 - (32*I)*Pi)*zeta[3] + 
         88*zeta[4]) + G[0, 0, x]*(-96733/648 + ((2611*I)/27)*Pi + 
         (19/9 + ((4*I)/3)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + 
         Log[mu2/s]*(109/27 + ((74*I)/9)*Pi + zeta[2]/3) + 
         (-3455/9 + ((37*I)/3)*Pi)*zeta[2] + (-407/9 + (128*I)*Pi)*zeta[3] + 
         352*zeta[4]) + Log[mu2/s]*(zeta[2]*((-2*I)*Pi - 96*zeta[3]) + 
         (2 + ((52*I)/3)*Pi)*zeta[3] + (-394/3 - (44*I)*Pi)*zeta[4]) + 
       G[0, x]*(((-96733*I)/648)*Pi + ((4*I)/9)*Pi*Log[mu2/s]^3 + 
         Log[mu2/s]^2*(((19*I)/9)*Pi - 10*zeta[2]) + 
         zeta[2]*(-1961/9 - ((595*I)/9)*Pi - 288*zeta[3]) + 
         (1210/9 - ((179*I)/9)*Pi)*zeta[3] + (47/3 + (148*I)*Pi)*zeta[4] + 
         Log[mu2/s]*(((109*I)/27)*Pi + (-34/3 - ((43*I)/3)*Pi)*zeta[2] + 
           (40/3 - (32*I)*Pi)*zeta[3] + 88*zeta[4]) - 200*zeta[5]) + 
       (198 + (172*I)*Pi)*zeta[5] + G[1, x]*
        (zeta[2]*(((4*I)/3)*Pi - 192*zeta[3]) + (-4/3 + ((232*I)/3)*Pi)*
          zeta[3] + Log[mu2/s]*(((8*I)/3)*Pi*zeta[2] + (-8/3 + (32*I)*Pi)*
            zeta[3] - 88*zeta[4]) + (-210 - (136*I)*Pi)*zeta[4] + 
         80*zeta[5]) + (1497*zeta[6])/2)/(1 - x)^2))/Nc^2 + 
  (272435/5184 + ((156659*I)/2592)*Pi - 114*G[0, 0, 0, 0, 0, 0, x] + 
    48*G[0, 0, 0, 0, 0, 1, x] + 48*G[0, 0, 0, 0, 1, 0, x] - 
    46*G[0, 0, 0, 0, 1, 1, x] + 24*G[0, 0, 0, 1, 0, 0, x] + 
    47*G[0, 0, 0, 1, 0, 1, x] + 47*G[0, 0, 0, 1, 1, 0, x] - 
    88*G[0, 0, 0, 1, 1, 1, x] - 46*G[0, 0, 1, 0, 0, 0, x] + 
    28*G[0, 0, 1, 0, 0, 1, x] + 28*G[0, 0, 1, 0, 1, 0, x] - 
    19*G[0, 0, 1, 0, 1, 1, x] + 49*G[0, 0, 1, 1, 0, 0, x] - 
    62*G[0, 0, 1, 1, 0, 1, x] - 62*G[0, 0, 1, 1, 1, 0, x] + 
    116*G[0, 0, 1, 1, 1, 1, x] - 94*G[0, 1, 0, 0, 0, 0, x] + 
    4*G[0, 1, 0, 0, 0, 1, x] + 4*G[0, 1, 0, 0, 1, 0, x] + 
    29*G[0, 1, 0, 0, 1, 1, x] + 20*G[0, 1, 0, 1, 0, 0, x] - 
    9*G[0, 1, 0, 1, 0, 1, x] - 9*G[0, 1, 0, 1, 1, 0, x] + 
    10*G[0, 1, 0, 1, 1, 1, x] + 144*G[0, 1, 1, 0, 0, 0, x] - 
    56*G[0, 1, 1, 0, 0, 1, x] - 56*G[0, 1, 1, 0, 1, 0, x] + 
    36*G[0, 1, 1, 0, 1, 1, x] - 68*G[0, 1, 1, 1, 0, 0, x] + 
    84*G[0, 1, 1, 1, 0, 1, x] + 84*G[0, 1, 1, 1, 1, 0, x] - 
    108*G[0, 1, 1, 1, 1, 1, x] - 28*G[1, 0, 0, 0, 0, 0, x] - 
    22*G[1, 0, 0, 0, 0, 1, x] - 22*G[1, 0, 0, 0, 1, 0, x] + 
    36*G[1, 0, 0, 0, 1, 1, x] + 10*G[1, 0, 0, 1, 0, 0, x] - 
    10*G[1, 0, 0, 1, 0, 1, x] - 10*G[1, 0, 0, 1, 1, 0, x] - 
    2*G[1, 0, 0, 1, 1, 1, x] + 54*G[1, 0, 1, 0, 0, 0, x] - 
    18*G[1, 0, 1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, 1, 0, x] - 
    18*G[1, 0, 1, 0, 1, 1, x] - 38*G[1, 0, 1, 1, 0, 0, x] + 
    34*G[1, 0, 1, 1, 0, 1, x] + 34*G[1, 0, 1, 1, 1, 0, x] - 
    34*G[1, 1, 0, 0, 0, 0, x] + 72*G[1, 1, 0, 0, 0, 1, x] + 
    72*G[1, 1, 0, 0, 1, 0, x] - 28*G[1, 1, 0, 0, 1, 1, x] + 
    52*G[1, 1, 0, 1, 0, 0, x] - 20*G[1, 1, 0, 1, 0, 1, x] - 
    20*G[1, 1, 0, 1, 1, 0, x] + 28*G[1, 1, 0, 1, 1, 1, x] + 
    28*G[1, 1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, 1, x] + 
    12*G[1, 1, 1, 0, 1, 0, x] - 36*G[1, 1, 1, 0, 1, 1, x] + 
    48*G[1, 1, 1, 1, 0, 0, x] - 120*G[1, 1, 1, 1, 0, 1, x] - 
    120*G[1, 1, 1, 1, 1, 0, x] + 44*G[1, 1, 1, 1, 1, 1, x] + 
    G[0, 1, 1, 1, 0, x]*(39 - (16*I)*Pi - 32*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(39 - (52*I)*Pi - 32*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(124/3 + (26*I)*Pi - 28*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(16 + (16*I)*Pi - 24*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(34/3 - (23*I)*Pi - 24*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-124/3 - (20*I)*Pi - 22*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-124/3 + (49*I)*Pi - 22*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*((-96*I)*Pi - 20*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-292/3 - (36*I)*Pi - 18*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-108 - (2*I)*Pi - 16*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-108 - (16*I)*Pi - 16*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(34 + (16*I)*Pi - 16*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(34 + (28*I)*Pi - 16*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(44 - (16*I)*Pi - 12*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(44 - (48*I)*Pi - 12*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-185/2 + (26*I)*Pi - 10*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-150 + (30*I)*Pi - 8*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-176/3 - (98*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(56 - (16*I)*Pi - 4*Log[mu2/s]) + 
    (-145/144 - ((7*I)/8)*Pi)*Log[mu2/s]^5 - (3*Log[mu2/s]^6)/16 + 
    G[0, 1, 0, 1, 0, x]*(14/3 + (17*I)*Pi + 6*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(14/3 + (39*I)*Pi + 6*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(343/2 - (40*I)*Pi + 10*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(-5 + (100*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(11 + (3*I)*Pi + 16*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(11 + (25*I)*Pi + 16*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(60 - (17*I)*Pi + 24*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-77 + (58*I)*Pi + 24*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(-142 + (12*I)*Pi + 36*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-6 + (44*I)*Pi + 36*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(1063/6 - (16*I)*Pi + 50*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(62 - (20*I)*Pi + 52*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(62 + (28*I)*Pi + 52*Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(43/18 - (67*I)*Pi + (58/3 - (10*I)*Pi)*Log[mu2/s] - 
      4*Log[mu2/s]^2) + G[0, 0, 0, 0, x]*(-313/18 + (120*I)*Pi + 
      (-95/6 + (49*I)*Pi)*Log[mu2/s] + (21*Log[mu2/s]^2)/2 - 
      (383*zeta[2])/2) + G[1, 0, 1, 1, x]*(317/2 - (25*I)*Pi + 
      (8 + (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 156*zeta[2]) + 
    G[0, 0, 0, 1, x]*(43/18 + (38*I)*Pi + (58/3 - (6*I)*Pi)*Log[mu2/s] - 
      4*Log[mu2/s]^2 - 141*zeta[2]) + G[1, 1, 0, 1, x]*
     (-4 + (34*I)*Pi + (6 + (20*I)*Pi)*Log[mu2/s] - 138*zeta[2]) + 
    G[0, 1, 1, 1, x]*(181 - (67*I)*Pi + (36 - (4*I)*Pi)*Log[mu2/s] - 
      4*Log[mu2/s]^2 - 132*zeta[2]) + G[1, 1, 0, 0, x]*
     (-53/3 - (129*I)*Pi + (-13 - (30*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
      105*zeta[2]) + G[0, 1, 1, 0, x]*(-245/2 + (9*I)*Pi + 
      (-25 - (14*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 21*zeta[2]) + 
    G[1, 1, 1, 0, x]*(-4 + (84*I)*Pi + (6 + (28*I)*Pi)*Log[mu2/s] - 
      6*zeta[2]) + Log[mu2/s]^4*(-31/18 - ((205*I)/72)*Pi + 
      (163*zeta[2])/16) + G[1, 0, 1, 0, x]*(-77 - ((79*I)/2)*Pi + 
      (9 - (12*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + 51*zeta[2]) + 
    G[0, 1, 0, 1, x]*(-245/2 - (9*I)*Pi + (-25 - (12*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 110*zeta[2]) + G[0, 0, 1, 1, x]*
     (-2065/18 + (22*I)*Pi + (-91/3 - (6*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
      111*zeta[2]) + G[0, 1, 0, 0, x]*(1795/12 - ((41*I)/2)*Pi + 
      (67/2 - (3*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (223*zeta[2])/2) + 
    G[1, 0, 0, 0, x]*(351/2 + ((111*I)/2)*Pi + (-8 - (12*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 + 125*zeta[2]) + G[1, 0, 0, 1, x]*
     (-77 - (43*I)*Pi + (9 - (10*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + 
      157*zeta[2]) + G[1, 1, 1, 1, x]*(-104 + (50*I)*Pi + 
      (-12 + (24*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 276*zeta[2]) + 
    G[1, 1, 1, x]*(205/6 - (96*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(12 - (6*I)*Pi - 144*zeta[2]) + (-243 + (18*I)*Pi)*zeta[2] - 
      84*zeta[3]) + G[1, 1, 0, x]*(151/2 - ((143*I)/3)*Pi + 
      (-17 - (15*I)*Pi)*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
      (137 + (45*I)*Pi)*zeta[2] + Log[mu2/s]*(-26 - (41*I)*Pi + 
        104*zeta[2]) - 32*zeta[3]) + G[0, 0, 0, x]*
     (-1489/9 - ((1481*I)/12)*Pi + (-83/4 - ((41*I)/2)*Pi)*Log[mu2/s]^2 - 
      9*Log[mu2/s]^3 + (-413/12 - ((57*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-1301/12 - (38*I)*Pi + 81*zeta[2]) - 8*zeta[3]) + 
    G[0, 0, 1, x]*(2911/18 - (34*I)*Pi + (13 + (20*I)*Pi)*Log[mu2/s]^2 + 
      7*Log[mu2/s]^3 + Log[mu2/s]*(235/3 + (15*I)*Pi - 101*zeta[2]) + 
      (-224/3 - (23*I)*Pi)*zeta[2] - 7*zeta[3]) + 
    G[0, 1, 0, x]*(2911/18 + ((1265*I)/12)*Pi + (13 + ((47*I)/2)*Pi)*
       Log[mu2/s]^2 + 7*Log[mu2/s]^3 + Log[mu2/s]*(235/3 + ((69*I)/2)*Pi - 
        111*zeta[2]) + (-62 - ((111*I)/2)*Pi)*zeta[2] - 7*zeta[3]) + 
    (-308/27 - ((350*I)/9)*Pi)*zeta[3] + (98*zeta[3]^2)/3 + 
    G[1, 0, 0, x]*(-12731/72 + ((1741*I)/12)*Pi + (113/4 + (23*I)*Pi)*
       Log[mu2/s]^2 + 7*Log[mu2/s]^3 + Log[mu2/s]*(559/12 + ((115*I)/2)*Pi - 
        73*zeta[2]) + (-119/4 - (45*I)*Pi)*zeta[2] + 4*zeta[3]) + 
    Log[mu2/s]^3*(1909/216 + ((73*I)/72)*Pi + (761/72 + ((41*I)/4)*Pi)*
       zeta[2] + (17*zeta[3])/2) + G[1, 0, 1, x]*(151/2 + ((111*I)/2)*Pi + 
      (-17 - (11*I)*Pi)*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
      (107 + (43*I)*Pi)*zeta[2] + Log[mu2/s]*(-26 - (17*I)*Pi + 92*zeta[2]) + 
      50*zeta[3]) + G[0, 1, 1, x]*(-1145/6 + ((31*I)/2)*Pi + 
      (-2 - (13*I)*Pi)*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
      (40/3 + (35*I)*Pi)*zeta[2] + Log[mu2/s]*(-43 + (7*I)*Pi + 
        152*zeta[2]) + 56*zeta[3]) + 
    zeta[2]*(268495/5184 + ((33533*I)/216)*Pi + (5143/18 + ((219*I)/2)*Pi)*
       zeta[3]) + (I*Pi*G[1, 0, 1, 1, x] - I*Pi*G[1, 1, 0, 1, x] - 
      9*G[1, 1, 1, 1, x] + G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] - 
      2*G[1, 0, 1, x]*zeta[2] + G[1, 1, 1, x]*((-9*I)*Pi + zeta[2]) + 
      G[1, 1, x]*(18*zeta[2] - 2*zeta[3]) - (6*I)*Pi*G[1, x]*zeta[3])/x^2 + 
    ((-8*I)*Pi*G[0, 1, 0, x] + (12*I)*Pi*G[1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
      8*G[0, 1, 1, 0, x] + 21*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 1, x] + 
      12*G[1, 0, 1, 0, x] + (11 + I*Pi)*G[1, 0, 1, 1, x] - 
      34*G[1, 1, 0, 0, x] + (30 - I*Pi)*G[1, 1, 0, 1, x] + 
      30*G[1, 1, 1, 0, x] - 36*G[1, 1, 1, 1, x] + G[1, 0, 1, 1, 1, x] - 
      G[1, 1, 0, 1, 1, x] + G[1, 1, 0, x]*(-58/3 - (8*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-44/3 + (9*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, x]*(((-58*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] - 42*zeta[2]) + 
      G[1, 0, 1, x]*(-58/3 + (19*I)*Pi - 4*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 1, 1, x]*(137/3 + (6*I)*Pi + 12*Log[mu2/s] + zeta[2]) + 
      G[0, 1, x]*(((-44*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 22*zeta[2]) + 
      G[1, 1, x]*(-22/3 + ((79*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 117*zeta[2] - 
        2*zeta[3]) - (6*I)*Pi*zeta[3] + G[1, x]*(((-22*I)/3)*Pi + 
        (20 + (26*I)*Pi)*zeta[2] + (-32 - (6*I)*Pi)*zeta[3]))/x + 
    G[0, 0, x]*(-12877/288 - ((841*I)/72)*Pi + (-13/4 - ((7*I)/2)*Pi)*
       Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + (12137/36 + (136*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-355/24 - ((35*I)/2)*Pi + (181*zeta[2])/4) + 
      (259/2 + (17*I)*Pi)*zeta[3] + Log[mu2/s]*(-191/24 - ((179*I)/3)*Pi + 
        (1417/12 + ((125*I)/2)*Pi)*zeta[2] + 10*zeta[3]) - 
      (6743*zeta[4])/16) + G[1, 1, x]*(7153/72 + (125*I)*Pi + 
      (6 + (4*I)*Pi)*Log[mu2/s]^3 + 2*Log[mu2/s]^4 + 
      Log[mu2/s]^2*(11/2 + I*Pi - 2*zeta[2]) + (627/2 - (56*I)*Pi)*zeta[2] + 
      (90 - (16*I)*Pi)*zeta[3] + Log[mu2/s]*(46/3 - (3*I)*Pi + 
        (52 - (32*I)*Pi)*zeta[2] + 8*zeta[3]) - 160*zeta[4]) + 
    Log[mu2/s]^2*(237899/5184 + ((337*I)/8)*Pi + (-12515/144 - ((55*I)/4)*Pi)*
       zeta[2] + (-211/9 + ((33*I)/2)*Pi)*zeta[3] - (1221*zeta[4])/32) + 
    (1167047/864 - ((3779*I)/48)*Pi)*zeta[4] + 
    G[0, 1, x]*(-131/6 - ((325*I)/9)*Pi + (-3 - I*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4 + Log[mu2/s]^2*(-1 + (2*I)*Pi - 19*zeta[2]) + 
      (725/18 - (78*I)*Pi)*zeta[2] + Log[mu2/s]*(-7 + ((100*I)/3)*Pi + 
        (-226/3 - (11*I)*Pi)*zeta[2] - 4*zeta[3]) + (-190/3 - (22*I)*Pi)*
       zeta[3] + (803*zeta[4])/4) + G[1, 0, x]*(-131/6 - ((7799*I)/72)*Pi + 
      (-3 - I*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4 + 
      Log[mu2/s]^2*(-1 + ((9*I)/4)*Pi - 31*zeta[2]) + 
      (-253/2 - ((63*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-7 + ((223*I)/12)*Pi + 
        (-117 - (39*I)*Pi)*zeta[2] - 4*zeta[3]) + (-70 - (12*I)*Pi)*zeta[3] + 
      (807*zeta[4])/2) + G[0, x]*(538747/5184 - ((31837*I)/864)*Pi + 
      (35/16 - (I/8)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/4 + 
      Log[mu2/s]^3*(569/72 + ((5*I)/2)*Pi + (11*zeta[2])/2) + 
      Log[mu2/s]^2*(227/18 + ((95*I)/12)*Pi + (175/8 - ((5*I)/4)*Pi)*
         zeta[2] - 7*zeta[3]) + (-242/3 + (28*I)*Pi)*zeta[3] + 
      zeta[2]*(-35143/144 - ((2699*I)/24)*Pi + 108*zeta[3]) + 
      (-54587/96 - ((2297*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(12829/432 + ((739*I)/72)*Pi + (-985/24 + ((13*I)/2)*Pi)*
         zeta[2] + (-31/6 + (4*I)*Pi)*zeta[3] + (249*zeta[4])/8) - 
      85*zeta[5]) + (3035/18 - (32*I)*Pi)*zeta[5] + 
    G[1, x]*(-261/2 + ((3997*I)/72)*Pi + I*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*((3*I)*Pi - 12*zeta[2]) + 
      zeta[2]*(-4966/9 + ((151*I)/3)*Pi - 36*zeta[3]) + 
      Log[mu2/s]^2*(3 + ((9*I)/2)*Pi + (5 - (3*I)*Pi)*zeta[2] - 4*zeta[3]) + 
      (-464/3 - (51*I)*Pi)*zeta[3] + (-1605/4 + (253*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(-22 + ((43*I)/3)*Pi + (-149/3 + (36*I)*Pi)*zeta[2] + 
        (-26 - (12*I)*Pi)*zeta[3] + 13*zeta[4]) + 4*zeta[5]) + 
    x^2*((-101*G[0, 0, 0, 0, x])/2 - 3*G[0, 0, 0, 1, x] - 
      3*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] + (91*G[0, 1, 0, 0, x])/2 - 
      4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 67*G[0, 1, 1, 1, x] + 
      (113*G[1, 0, 0, 0, x])/2 - 9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] + 
      66*G[1, 0, 1, 1, x] - (115*G[1, 1, 0, 0, x])/2 + 22*G[1, 1, 0, 1, x] + 
      22*G[1, 1, 1, 0, x] - 91*G[1, 1, 1, 1, x] - G[0, 0, 1, 0, 0, x] + 
      G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] + 
      G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] + 
      G[0, 1, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x] - G[1, 0, 1, 0, 1, x] - 
      G[1, 0, 1, 1, 0, x] + G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + 
      G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] - G[1, 1, 0, 1, 1, x] + 
      G[1, 1, 0, x]*(-23/12 - ((89*I)/2)*Pi - 9*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 0, 1, x]*(329/12 - (45*I)*Pi + 6*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 0, 0, x]*(-33/2 - ((113*I)/2)*Pi - 3*Log[mu2/s] - zeta[2]) + 
      G[1, 1, 1, x]*(77/6 - (57*I)*Pi + 12*Log[mu2/s] - zeta[2]) + 
      33*Log[mu2/s]*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 1, 1, x]*(-115/3 + (54*I)*Pi - 9*Log[mu2/s] + zeta[2]) + 
      G[1, 0, 0, x]*(-9 + ((107*I)/2)*Pi + 6*Log[mu2/s] + zeta[2]) + 
      G[1, 0, 1, x]*(-23/12 + (48*I)*Pi - 9*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 1, 0, x]*(329/12 + ((95*I)/2)*Pi + 6*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 1, x]*(-211/8 - ((263*I)/12)*Pi - 11*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (95*zeta[2])/2 - 3*zeta[3]) + 
      G[1, 0, x]*(-211/8 - ((263*I)/12)*Pi - 11*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - 47*zeta[2] - 3*zeta[3]) + 
      (437/12 + ((173*I)/2)*Pi)*zeta[3] + G[1, 1, x]*
       (211/8 + ((263*I)/12)*Pi + 11*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
        (47*zeta[2])/2 + 3*zeta[3]) + G[0, 0, x]*(211/8 + ((263*I)/12)*Pi + 
        11*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 53*zeta[2] + 3*zeta[3]) + 
      zeta[2]*(633/8 + ((263*I)/4)*Pi + 5*zeta[3]) + 
      G[0, x]*((-635/12 - ((101*I)/2)*Pi)*zeta[2] - 3*Log[mu2/s]*zeta[2] + 
        (87*zeta[3])/2 - (17*zeta[4])/2) + (1765*zeta[4])/4 + 
      G[1, x]*((-283/12 + ((83*I)/2)*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] - 
        (87*zeta[3])/2 + (17*zeta[4])/2) + 10*zeta[5]) + 
    Log[mu2/s]*(150361/1728 + ((257849*I)/2592)*Pi + 
      zeta[2]*(-85109/432 - ((3385*I)/36)*Pi - (163*zeta[3])/2) + 
      (-100 - ((925*I)/18)*Pi)*zeta[3] + (48485/96 + ((1165*I)/16)*Pi)*
       zeta[4] + 60*zeta[5]) + Nf^2*(125159/26244 + ((11354*I)/729)*Pi + 
      (4 + ((32*I)/9)*Pi)*G[0, 0, 0, x] + (-4/9 + ((16*I)/9)*Pi)*
       G[1, 0, 0, x] + (16 + ((16*I)/9)*Pi)*G[1, 1, 1, x] + 
      (32/9 - ((16*I)/3)*Pi)*G[0, 0, 0, 1, x] + (32*G[0, 0, 1, 0, x])/9 + 
      (8*G[0, 1, 0, 0, x])/9 + (32/9 + ((32*I)/3)*Pi)*G[0, 1, 0, 1, x] + 
      (32*G[0, 1, 1, 0, x])/9 - (64*G[0, 1, 1, 1, x])/3 + 
      (16*G[1, 0, 0, 1, x])/9 + (16*G[1, 0, 1, 0, x])/9 - 
      (176*G[1, 0, 1, 1, x])/9 + (16*G[1, 1, 0, 0, x])/9 + 
      (16*G[1, 1, 0, 1, x])/9 + (16*G[1, 1, 1, 0, x])/9 - 
      (16*G[0, 0, 0, 1, 1, x])/3 + (32*G[0, 0, 1, 1, 1, x])/3 + 
      (32*G[0, 1, 0, 1, 1, x])/3 + G[0, 0, 1, 1, x]*
       (-80/9 - (32*Log[mu2/s])/3) + G[0, 1, 0, x]*(-316/27 + ((8*I)/9)*Pi - 
        (32*Log[mu2/s])/9) + G[1, 1, 0, x]*(-128/27 + ((16*I)/9)*Pi - 
        (16*Log[mu2/s])/9) + G[1, 0, 1, x]*(-128/27 - ((176*I)/9)*Pi - 
        (16*Log[mu2/s])/9) + (38/81 + ((4*I)/27)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/27 + ((4*I)*Pi*G[0, 1, x] + 4*G[0, 1, 1, x] - 
        8*G[1, 1, 1, x] + G[1, 1, x]*(64/3 + 8*Log[mu2/s]) + 
        G[1, x]*(((64*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 36*zeta[2]))/x + 
      G[0, 1, 1, x]*(508/9 + ((32*I)/9)*Pi + (64*Log[mu2/s])/3 - 
        (32*zeta[2])/3) + G[1, 0, x]*(200/27 - ((92*I)/27)*Pi + 
        (16/9 - ((16*I)/9)*Pi)*Log[mu2/s] - (16*zeta[2])/9) + 
      Log[mu2/s]^2*(185/81 + ((32*I)/27)*Pi - (8*zeta[2])/9) + 
      G[0, 0, x]*(-428/27 - ((328*I)/27)*Pi + (-40/9 - ((32*I)/9)*Pi)*
         Log[mu2/s] - (8*zeta[2])/9) + x^2*((4*G[0, 0, x])/3 - 
        (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + (4*G[1, 1, x])/3 + 4*zeta[2]) + 
      G[1, 1, x]*(-436/9 - ((128*I)/27)*Pi + (-16 - ((16*I)/9)*Pi)*
         Log[mu2/s] + (176*zeta[2])/9) + G[0, 0, 1, x]*
       (-316/27 - ((80*I)/9)*Pi + (-32/9 - ((32*I)/3)*Pi)*Log[mu2/s] + 
        48*zeta[2]) + G[0, 1, x]*(200/27 + ((1256*I)/27)*Pi + 
        (-688/9 + ((32*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (16/9 + ((160*I)/9)*Pi + (32*zeta[2])/3) - 16*zeta[3]) + 
      G[0, x]*(-1223/81 - ((362*I)/27)*Pi - (2*Log[mu2/s]^2)/9 + 
        (1904/27 + ((40*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (-134/27 - ((28*I)/9)*Pi + (160*zeta[2])/9) - (16*zeta[3])/9) + 
      (-3968/243 - ((664*I)/27)*Pi)*zeta[3] + 
      G[1, x]*(76/3 - ((892*I)/27)*Pi + Log[mu2/s]*(8 - ((128*I)/9)*Pi - 
          (112*zeta[2])/9) + (604/27 - (16*I)*Pi)*zeta[2] + 
        (256*zeta[3])/9) + zeta[2]*(346/81 + ((128*I)/27)*Pi + 
        (176*zeta[3])/3) + x*(-190931/26244 - ((4919*I)/729)*Pi + 
        (8/3 + ((16*I)/9)*Pi)*G[0, 0, 0, x] + (8/3 + ((16*I)/9)*Pi)*
         G[0, 1, 1, x] + (8/3 - ((16*I)/9)*Pi)*G[1, 0, 0, x] + 
        (8/3 - ((16*I)/9)*Pi)*G[1, 1, 1, x] + (16*G[0, 0, 0, 1, x])/9 + 
        (16*G[0, 0, 1, 0, x])/9 + (16*G[0, 0, 1, 1, x])/9 + 
        (16*G[0, 1, 0, 0, x])/9 + (16*G[0, 1, 0, 1, x])/9 + 
        (16*G[0, 1, 1, 0, x])/9 - (16*G[1, 0, 0, 1, x])/9 - 
        (16*G[1, 0, 1, 0, x])/9 - (16*G[1, 0, 1, 1, x])/9 - 
        (16*G[1, 1, 0, 0, x])/9 - (16*G[1, 1, 0, 1, x])/9 - 
        (16*G[1, 1, 1, 0, x])/9 + G[0, 0, 1, x]*(-152/27 + ((16*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + G[0, 1, 0, x]*(-152/27 + ((16*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + (-38/81 - ((4*I)/27)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/27 + G[1, 0, 1, x]*(8/27 - ((16*I)/9)*Pi + 
          (16*Log[mu2/s])/9) + G[1, 1, 0, x]*(8/27 - ((16*I)/9)*Pi + 
          (16*Log[mu2/s])/9) + G[0, 0, x]*(-112/9 - ((152*I)/27)*Pi + 
          (-8/3 - ((16*I)/9)*Pi)*Log[mu2/s] - (16*zeta[2])/9) + 
        G[0, 1, x]*(112/9 - ((8*I)/27)*Pi + (8/3 - ((16*I)/9)*Pi)*
           Log[mu2/s] - (16*zeta[2])/9) + Log[mu2/s]^2*
         (-203/81 - ((38*I)/27)*Pi + (8*zeta[2])/9) + 
        (-2218/81 - ((296*I)/27)*Pi)*zeta[2] + G[1, 1, x]*
         (-112/9 + ((8*I)/27)*Pi + (-8/3 + ((16*I)/9)*Pi)*Log[mu2/s] + 
          (16*zeta[2])/9) + G[1, 0, x]*(112/9 + ((152*I)/27)*Pi + 
          (8/3 + ((16*I)/9)*Pi)*Log[mu2/s] + (16*zeta[2])/9) + 
        G[0, x]*(268/27 + ((32*I)/9)*Pi + (616/27 + ((16*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(32/9 + (80*zeta[2])/9) - (32*zeta[3])/9) + 
        (-784/243 - ((104*I)/27)*Pi)*zeta[3] + Log[mu2/s]*
         (-4919/729 - ((406*I)/81)*Pi + (-64/27 - ((16*I)/9)*Pi)*zeta[2] + 
          (40*zeta[3])/27) + G[1, x]*(-268/27 - ((32*I)/9)*Pi + 
          Log[mu2/s]*(-32/9 - (80*zeta[2])/9) + (-184/27 - ((16*I)/3)*Pi)*
           zeta[2] + (32*zeta[3])/9) - (17*zeta[4])/27) + 
      (1337/27 + ((40*I)/3)*Pi)*zeta[4] + Log[mu2/s]*
       (3893/729 + ((616*I)/81)*Pi + (208/27 - ((32*I)/9)*Pi)*zeta[2] + 
        (104/27 - ((32*I)/3)*Pi)*zeta[3] + (88*zeta[4])/3) + 
      ((-8*G[0, 0, 0, 0, x])/3 + (16/9 - ((32*I)/3)*Pi)*G[0, 0, 0, 1, x] + 
        (16*G[0, 0, 1, 0, x])/9 + (16*G[0, 1, 0, 0, x])/9 + 
        (16/9 + ((64*I)/3)*Pi)*G[0, 1, 0, 1, x] + (16*G[0, 1, 1, 0, x])/9 - 
        (32*G[0, 0, 0, 1, 1, x])/3 + (64*G[0, 0, 1, 1, 1, x])/3 + 
        (64*G[0, 1, 0, 1, 1, x])/3 + G[0, 0, 1, 1, x]*
         (-400/9 - (64*Log[mu2/s])/3) + G[0, 1, 0, x]*
         (-152/27 + ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        G[0, 0, 0, x]*(80/27 + ((8*I)/9)*Pi + (16*Log[mu2/s])/9) + 
        G[0, 1, 1, x]*(((16*I)/9)*Pi - (64*zeta[2])/3) + 
        G[0, 0, x]*(242/81 - ((76*I)/27)*Pi + (-4/27 - ((8*I)/9)*Pi)*
           Log[mu2/s] - (4*Log[mu2/s]^2)/9 - (32*zeta[2])/9) + 
        G[0, 0, 1, x]*(-152/27 - ((400*I)/9)*Pi + (-16/9 - ((64*I)/3)*Pi)*
           Log[mu2/s] + 96*zeta[2]) + G[0, 1, x]*(((-152*I)/27)*Pi + 
          (400/9 + ((64*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-16*I)/9)*Pi + 
            (64*zeta[2])/3) - 32*zeta[3]) + G[0, x]*(((242*I)/81)*Pi - 
          ((4*I)/9)*Pi*Log[mu2/s]^2 + (208/9 + ((16*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-4*I)/27)*Pi + (32*zeta[2])/3) - (32*zeta[3])/9) + 
        (152/27 - ((448*I)/9)*Pi)*zeta[3] + zeta[2]*(((-152*I)/27)*Pi + 
          (352*zeta[3])/3) + (1124/9 + ((80*I)/3)*Pi)*zeta[4] + 
        Log[mu2/s]*(((-16*I)/9)*Pi*zeta[2] + (16/9 - ((64*I)/3)*Pi)*zeta[3] + 
          (176*zeta[4])/3) - (160*zeta[5])/3)/(1 - x)^2 - (80*zeta[5])/3 + 
      (((842*I)/81)*Pi + (-16/3 - ((16*I)/3)*Pi)*G[0, 0, 0, x] + 
        (4*G[1, 0, 0, x])/9 + (16/9 + ((64*I)/3)*Pi)*G[1, 0, 1, x] + 
        (16*G[1, 1, 0, x])/9 + (-16/3 + (16*I)*Pi)*G[0, 0, 0, 1, x] - 
        (16*G[0, 0, 1, 0, x])/3 - (8*G[0, 1, 0, 0, x])/3 + 
        (-16/3 - (32*I)*Pi)*G[0, 1, 0, 1, x] - (16*G[0, 1, 1, 0, x])/3 + 
        (64*G[0, 1, 1, 1, x])/3 + (64*G[1, 0, 1, 1, x])/3 + 
        16*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 1, x] - 
        32*G[0, 1, 0, 1, 1, x] + G[1, 0, x]*(-200/27 + ((4*I)/9)*Pi - 
          (16*Log[mu2/s])/9) - ((4*I)/9)*Pi*Log[mu2/s]^2 + 
        G[0, 1, 0, x]*(52/3 - ((8*I)/3)*Pi + (16*Log[mu2/s])/3) + 
        G[0, 0, 1, 1, x]*(160/3 + 32*Log[mu2/s]) + G[0, 0, 1, x]*
         (52/3 + ((160*I)/3)*Pi + (16/3 + (32*I)*Pi)*Log[mu2/s] - 
          144*zeta[2]) + G[1, 1, x]*(((16*I)/9)*Pi - (64*zeta[2])/3) + 
        G[0, 0, x]*(404/27 + ((148*I)/9)*Pi + (40/9 + ((16*I)/3)*Pi)*
           Log[mu2/s] + (8*zeta[2])/3) + G[0, 1, 1, x]*
         (-592/9 - ((16*I)/3)*Pi - (64*Log[mu2/s])/3 + 32*zeta[2]) + 
        zeta[2]*(-128/3 + ((8*I)/9)*Pi - 176*zeta[3]) + 
        G[1, x]*(((-200*I)/27)*Pi + (592/9 + ((64*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-16*I)/9)*Pi + (64*zeta[2])/3) - 32*zeta[3]) + 
        (104/9 + ((224*I)/3)*Pi)*zeta[3] + 
        G[0, x]*(842/81 + ((248*I)/27)*Pi - (4*Log[mu2/s]^2)/9 + 
          Log[mu2/s]*(44/27 + ((16*I)/9)*Pi - (80*zeta[2])/3) + 
          (-272/3 - ((56*I)/3)*Pi)*zeta[2] + (16*zeta[3])/3) + 
        G[0, 1, x]*(-200/27 - ((452*I)/9)*Pi + Log[mu2/s]*
           (-16/9 - (16*I)*Pi - 32*zeta[2]) + (32 - (32*I)*Pi)*zeta[2] + 
          48*zeta[3]) + Log[mu2/s]*(((44*I)/27)*Pi + (-32/3 + ((16*I)/3)*Pi)*
           zeta[2] + (-16/3 + (32*I)*Pi)*zeta[3] - 88*zeta[4]) + 
        (-176 - (40*I)*Pi)*zeta[4] + 80*zeta[5])/(1 - x)) + 
    (((-427043*I)/2592)*Pi - (20*I)*Pi*G[1, 1, 1, 1, x] + 
      (87 - (30*I)*Pi)*G[0, 0, 1, 1, 1, x] + (181 - (15*I)*Pi)*
       G[0, 1, 0, 1, 1, x] + (-3 + (30*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (-3 + (54*I)*Pi)*G[0, 1, 1, 1, 0, x] - 68*G[0, 1, 1, 1, 1, x] + 
      (-33 + (6*I)*Pi)*G[1, 0, 0, 0, 1, x] + (-33 - (6*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (10 - (18*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (-38 + (18*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-38 + (24*I)*Pi)*
       G[1, 0, 1, 1, 0, x] + (6*I)*Pi*G[1, 0, 1, 1, 1, x] + 
      (34 - (6*I)*Pi)*G[1, 1, 0, 0, 0, x] + (20 - (12*I)*Pi)*
       G[1, 1, 0, 0, 1, x] + (20 - (12*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
      (26 + (12*I)*Pi)*G[1, 1, 0, 1, 1, x] - 82*G[1, 1, 1, 0, 0, x] - 
      20*G[1, 1, 1, 0, 1, x] - 20*G[1, 1, 1, 1, 0, x] + 
      360*G[0, 0, 0, 0, 0, 0, x] - 156*G[0, 0, 0, 0, 0, 1, x] - 
      156*G[0, 0, 0, 0, 1, 0, x] + 198*G[0, 0, 0, 0, 1, 1, x] - 
      78*G[0, 0, 0, 1, 0, 0, x] - 39*G[0, 0, 0, 1, 0, 1, x] - 
      39*G[0, 0, 0, 1, 1, 0, x] + 60*G[0, 0, 0, 1, 1, 1, x] + 
      66*G[0, 0, 1, 0, 0, 0, x] - 78*G[0, 0, 1, 0, 0, 1, x] - 
      78*G[0, 0, 1, 0, 1, 0, x] + 45*G[0, 0, 1, 0, 1, 1, x] - 
      27*G[0, 0, 1, 1, 0, 0, x] + 78*G[0, 0, 1, 1, 0, 1, x] + 
      78*G[0, 0, 1, 1, 1, 0, x] - 108*G[0, 0, 1, 1, 1, 1, x] + 
      84*G[0, 1, 0, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 0, 1, x] - 
      24*G[0, 1, 0, 0, 1, 0, x] - 9*G[0, 1, 0, 0, 1, 1, x] - 
      30*G[0, 1, 0, 1, 0, 0, x] + 15*G[0, 1, 0, 1, 0, 1, x] + 
      15*G[0, 1, 0, 1, 1, 0, x] - 30*G[0, 1, 0, 1, 1, 1, x] - 
      216*G[0, 1, 1, 0, 0, 0, x] + 60*G[0, 1, 1, 0, 0, 1, x] + 
      60*G[0, 1, 1, 0, 1, 0, x] - 30*G[0, 1, 1, 0, 1, 1, x] + 
      54*G[0, 1, 1, 1, 0, 0, x] - 24*G[1, 0, 0, 0, 0, 0, x] + 
      6*G[1, 0, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 0, 1, 0, x] - 
      6*G[1, 0, 0, 1, 0, 0, x] - 18*G[1, 0, 0, 1, 1, 1, x] - 
      42*G[1, 0, 1, 0, 0, 0, x] + 12*G[1, 0, 1, 0, 0, 1, x] + 
      12*G[1, 0, 1, 0, 1, 0, x] + 6*G[1, 0, 1, 0, 1, 1, x] + 
      18*G[1, 0, 1, 1, 0, 0, x] + 6*G[1, 0, 1, 1, 0, 1, x] + 
      6*G[1, 0, 1, 1, 1, 0, x] - 6*G[1, 1, 0, 0, 0, 0, x] - 
      12*G[1, 1, 0, 0, 1, 1, x] - 24*G[1, 1, 0, 1, 0, 0, x] + 
      12*G[1, 1, 0, 1, 0, 1, x] + 12*G[1, 1, 0, 1, 1, 0, x] + 
      G[0, 0, 0, 0, 0, x]*(-259 + (54*I)*Pi - 150*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-71 - (51*I)*Pi - 72*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-114 + (27*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-114 - (57*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(265 + (48*I)*Pi - 12*Log[mu2/s]) + 
      ((5*I)/8)*Pi*Log[mu2/s]^4 + G[0, 1, 0, 1, 0, x]*
       (-216 - (9*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (29 - (12*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (56 - (24*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-216 - (27*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (6 - (90*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (25 - (144*I)*Pi + 12*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (225 + (30*I)*Pi + 42*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (134 - (15*I)*Pi + 102*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (134 + (144*I)*Pi + 102*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (-136/3 - (40*I)*Pi + (-13 + (18*I)*Pi)*Log[mu2/s] + 21*Log[mu2/s]^2 - 
        75*zeta[2]) + G[1, 0, 1, 1, x]*(-198 - (22*I)*Pi + 16*Log[mu2/s] - 
        66*zeta[2]) + G[0, 1, 0, 1, x]*(139 + (2*I)*Pi + 
        (37 + (12*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 42*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-284 - (36*I)*Pi + (-32 + (18*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 - 42*zeta[2]) + G[1, 1, 0, 1, x]*
       (6 + (58*I)*Pi + 12*Log[mu2/s] - 36*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-94 - (47*I)*Pi + 24*Log[mu2/s] - 18*zeta[2]) + 
      G[1, 0, 1, 0, x]*(157 + (21*I)*Pi + 3*Log[mu2/s] - 3*Log[mu2/s]^2 - 
        15*zeta[2]) + Log[mu2/s]^3*(((-7*I)/36)*Pi - 9*zeta[2]) + 
      G[1, 1, 0, 0, x]*(236/3 + (79*I)*Pi + (25 + (6*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 3*zeta[2]) + G[0, 1, 1, 0, x]*
       (139 + (59*I)*Pi + (37 + (18*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
        3*zeta[2]) + G[0, 1, 0, 0, x]*(-2671/12 - ((67*I)/2)*Pi + 
        (-165/2 - (9*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
        (45*zeta[2])/2) + G[1, 0, 0, 1, x]*(157 - (20*I)*Pi + 
        (3 - (6*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 39*zeta[2]) + 
      G[1, 1, 1, x]*((6*I)*Pi + (12*I)*Pi*Log[mu2/s] + 64*zeta[2]) + 
      G[0, 0, 1, 0, x]*(163/6 + (89*I)*Pi + (-22 - (18*I)*Pi)*Log[mu2/s] - 
        18*Log[mu2/s]^2 + 144*zeta[2]) + G[0, 0, 0, 0, x]*
       (70/3 - ((231*I)/2)*Pi + (19/2 - (39*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (309*zeta[2])/2) + G[0, 0, 0, 1, x]*
       (163/6 + (41*I)*Pi + (-22 - (6*I)*Pi)*Log[mu2/s] - 18*Log[mu2/s]^2 + 
        171*zeta[2]) + G[0, 1, 0, x]*(-3523/18 - ((1739*I)/12)*Pi + 
        (11 - ((15*I)/2)*Pi)*Log[mu2/s]^2 - 3*Log[mu2/s]^3 + 
        Log[mu2/s]*(-184/3 - ((47*I)/2)*Pi - 9*zeta[2]) + 
        (541 - ((33*I)/2)*Pi)*zeta[2] - 153*zeta[3]) + 
      G[0, 0, 1, x]*(-3523/18 - ((159*I)/2)*Pi + (11 - (6*I)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + Log[mu2/s]*(-184/3 - (13*I)*Pi - 
          51*zeta[2]) + (248 - (135*I)*Pi)*zeta[2] - 105*zeta[3]) + 
      G[1, 0, 1, x]*(-35/2 - (45*I)*Pi + (-4 - (3*I)*Pi)*Log[mu2/s]^2 + 
        (80 - (21*I)*Pi)*zeta[2] + Log[mu2/s]*(-4 + (11*I)*Pi + 36*zeta[2]) - 
        36*zeta[3]) + (-3371/18 - ((877*I)/9)*Pi)*zeta[3] + 18*zeta[3]^2 + 
      G[0, 0, 0, x]*(1967/18 + ((578*I)/3)*Pi + (31/2 + ((27*I)/2)*Pi)*
         Log[mu2/s]^2 + 9*Log[mu2/s]^3 + Log[mu2/s]*(853/6 + ((37*I)/2)*Pi - 
          81*zeta[2]) + (-91/2 - ((21*I)/2)*Pi)*zeta[2] + 12*zeta[3]) + 
      G[1, 1, 0, x]*(-35/2 + ((242*I)/3)*Pi + (-4 + (3*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-4 + (29*I)*Pi - 36*zeta[2]) + (-262 - (3*I)*Pi)*
         zeta[2] + 36*zeta[3]) + G[1, 0, 0, x]*(5695/36 - ((833*I)/6)*Pi + 
        (-7/2 - (6*I)*Pi)*Log[mu2/s]^2 - 3*Log[mu2/s]^3 + 
        Log[mu2/s]*(-71/6 - (36*I)*Pi - 3*zeta[2]) + (527/2 - (18*I)*Pi)*
         zeta[2] + 36*zeta[3]) + G[0, 1, 1, x]*(1847/6 + (111*I)*Pi + 
        (-22 + (3*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(66 + (17*I)*Pi - 
          36*zeta[2]) + (143 - (45*I)*Pi)*zeta[2] + 102*zeta[3]) + 
      zeta[2]*(-794/9 - ((9427*I)/72)*Pi + (-362 - (123*I)*Pi)*zeta[3]) + 
      G[1, 0, x]*(53/2 + ((5389*I)/36)*Pi - (3*I)*Pi*Log[mu2/s]^3 + 
        (8 - ((9*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(-6 - ((15*I)/2)*Pi + 
          54*zeta[2]) + Log[mu2/s]*(9 - ((167*I)/6)*Pi + (122 + (45*I)*Pi)*
           zeta[2] - 12*zeta[3]) + (153 + (18*I)*Pi)*zeta[3] - 
        (465*zeta[4])/2) + G[1, 1, x]*(((-35*I)/2)*Pi - 
        (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-4*I)*Pi - 40*zeta[2]) + 
        (-220 + (122*I)*Pi)*zeta[2] - 254*zeta[3] - 153*zeta[4]) + 
      G[0, 1, x]*(53/2 + ((1090*I)/9)*Pi - (3*I)*Pi*Log[mu2/s]^3 + 
        (-1024/3 - (69*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-6 - (11*I)*Pi + 
          60*zeta[2]) + Log[mu2/s]*(9 - ((22*I)/3)*Pi + (22 + (33*I)*Pi)*
           zeta[2] - 12*zeta[3]) + (134 - (96*I)*Pi)*zeta[3] - 
        (543*zeta[4])/4) + (-3449/2 - ((1407*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(((-385*I)/36)*Pi + (367/6 - ((27*I)/4)*Pi)*zeta[2] + 
        (13 - (9*I)*Pi)*zeta[3] + 39*zeta[4]) + 
      G[0, 0, x]*(36265/288 - ((4967*I)/72)*Pi + (1/4 + ((15*I)/2)*Pi)*
         Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
         (247/24 + ((109*I)/4)*Pi - (237*zeta[2])/4) + 
        (-2409/4 - ((701*I)/4)*Pi)*zeta[2] + (-997/2 + (27*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(419/24 + ((1217*I)/12)*Pi + (-931/4 - ((45*I)/2)*Pi)*
           zeta[2] + 54*zeta[3]) + (3975*zeta[4])/16) + 
      Log[mu2/s]*(((-7369*I)/108)*Pi + (-131/3 - (10*I)*Pi)*zeta[3] + 
        zeta[2]*(236/3 + ((263*I)/4)*Pi + 108*zeta[3]) + 
        (-805/2 - (24*I)*Pi)*zeta[4]) + G[1, x]*(((53*I)/2)*Pi + 
        (899/3 + (275*I)*Pi)*zeta[3] + Log[mu2/s]^2*((-6*I)*Pi + 
          (-2 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
        zeta[2]*(2525/18 - ((307*I)/3)*Pi + 60*zeta[3]) + 
        (2423/2 - (90*I)*Pi)*zeta[4] + Log[mu2/s]*((9*I)*Pi + 
          (284/3 - (30*I)*Pi)*zeta[2] + 50*zeta[3] + 198*zeta[4]) - 
        69*zeta[5]) + (-877/2 + (147*I)*Pi)*zeta[5] + 
      G[0, x]*(-427043/2592 + ((72739*I)/864)*Pi + (5/8 + ((3*I)/8)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^3*(-7/36 + ((11*I)/4)*Pi - 9*zeta[2]) + 
        (21683/72 + ((1223*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-385/36 + ((89*I)/24)*Pi + (-329/4 - ((33*I)/4)*Pi)*zeta[2] - 
          21*zeta[3]) + (2219/9 - ((365*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(-7369/108 + ((365*I)/72)*Pi + (-1033/12 - ((173*I)/4)*Pi)*
           zeta[2] + (20 - (24*I)*Pi)*zeta[3] - (285*zeta[4])/2) + 
        (-703/16 + ((699*I)/16)*Pi)*zeta[4] + 84*zeta[5]) - 
      (6535*zeta[6])/16)/(1 - x) + x*(-280349/2592 - ((22201*I)/192)*Pi + 
      (3 - (10*I)*Pi)*G[0, 0, 0, 1, 1, x] + (-7 + (6*I)*Pi)*
       G[0, 0, 1, 0, 1, x] + (-7 + (24*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
      (1 - (16*I)*Pi)*G[0, 1, 0, 0, 1, x] + (1 - (4*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (3 + (8*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (-3 + (10*I)*Pi)*G[1, 0, 0, 1, 1, x] + (7 - (6*I)*Pi)*
       G[1, 0, 1, 0, 1, x] + (7 - (24*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
      (-1 + (16*I)*Pi)*G[1, 1, 0, 0, 1, x] + (-1 + (4*I)*Pi)*
       G[1, 1, 0, 1, 0, x] + (-3 - (8*I)*Pi)*G[1, 1, 1, 0, 0, x] - 
      48*G[0, 0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 1, 1, x] - 
      16*G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
      2*G[0, 0, 0, 1, 1, 0, x] - 12*G[0, 0, 0, 1, 1, 1, x] - 
      28*G[0, 0, 1, 0, 0, 0, x] + 14*G[0, 0, 1, 0, 0, 1, x] + 
      14*G[0, 0, 1, 0, 1, 0, x] - 8*G[0, 0, 1, 0, 1, 1, x] + 
      24*G[0, 0, 1, 1, 0, 0, x] - 16*G[0, 1, 0, 0, 1, 1, x] + 
      8*G[0, 1, 0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, 0, 1, x] - 
      12*G[0, 1, 0, 1, 1, 0, x] + 20*G[0, 1, 0, 1, 1, 1, x] + 
      12*G[0, 1, 1, 0, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
      4*G[0, 1, 1, 0, 1, 0, x] + 12*G[0, 1, 1, 0, 1, 1, x] + 
      44*G[0, 1, 1, 1, 1, 1, x] + 48*G[1, 0, 0, 0, 0, 0, x] + 
      4*G[1, 0, 0, 0, 1, 1, x] + 16*G[1, 0, 0, 1, 0, 0, x] - 
      2*G[1, 0, 0, 1, 0, 1, x] - 2*G[1, 0, 0, 1, 1, 0, x] + 
      12*G[1, 0, 0, 1, 1, 1, x] + 28*G[1, 0, 1, 0, 0, 0, x] - 
      14*G[1, 0, 1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, 1, 0, x] + 
      8*G[1, 0, 1, 0, 1, 1, x] - 24*G[1, 0, 1, 1, 0, 0, x] + 
      16*G[1, 1, 0, 0, 1, 1, x] - 8*G[1, 1, 0, 1, 0, 0, x] + 
      12*G[1, 1, 0, 1, 0, 1, x] + 12*G[1, 1, 0, 1, 1, 0, x] - 
      20*G[1, 1, 0, 1, 1, 1, x] - 12*G[1, 1, 1, 0, 0, 0, x] + 
      4*G[1, 1, 1, 0, 0, 1, x] + 4*G[1, 1, 1, 0, 1, 0, x] - 
      12*G[1, 1, 1, 0, 1, 1, x] - 44*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, 1, x]*((24*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*((28*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-4 - (8*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-1 - (8*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*((-4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*((-8*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*((-12*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(4 - (12*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*((-18*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(1 - (18*I)*Pi - 4*Log[mu2/s]) + 
      (145/144 + ((7*I)/8)*Pi)*Log[mu2/s]^5 + (3*Log[mu2/s]^6)/16 + 
      G[0, 1, 1, 1, 0, x]*((4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*((8*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-4 + (12*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*((12*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-1 + (18*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*((18*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(1 + (8*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(4 + (8*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*((-24*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*((-28*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(62 - (3*I)*Pi + (8*I)*Pi*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 1, 0, 0, x]*(54 + (8*I)*Pi*Log[mu2/s] - 44*zeta[2]) + 
      G[1, 0, 0, 1, x]*(55/2 - (3*I)*Pi + (4*I)*Pi*Log[mu2/s] - 34*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-197/2 - (15*I)*Pi + (-15 - (26*I)*Pi)*Log[mu2/s] - 
        5*Log[mu2/s]^2 - 21*zeta[2]) + G[0, 1, 1, 0, x]*
       (11 + (3*I)*Pi + (4*I)*Pi*Log[mu2/s] - 20*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-56 + (3*I)*Pi - (4*I)*Pi*Log[mu2/s] - 12*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-149 - (12*I)*Pi + (-12 - (24*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 - 12*zeta[2]) + Log[mu2/s]^4*
       (293/144 + ((509*I)/144)*Pi - (163*zeta[2])/16) + 
      G[0, 0, 1, 0, x]*(19/2 - (6*I)*Pi - (4*I)*Pi*Log[mu2/s] - 10*zeta[2]) + 
      G[1, 0, 1, 0, x]*(55/2 + (6*I)*Pi + (4*I)*Pi*Log[mu2/s] + 10*zeta[2]) + 
      G[0, 1, 0, 1, x]*(11 - (3*I)*Pi + (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
      G[1, 1, 1, 1, x]*(206 + (12*I)*Pi + (12 + (24*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 12*zeta[2]) + G[1, 1, 1, 0, x]*
       (-56 - (3*I)*Pi - (4*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
      G[0, 0, 0, 0, x]*(147/2 + (15*I)*Pi + (15 + (26*I)*Pi)*Log[mu2/s] + 
        5*Log[mu2/s]^2 + 21*zeta[2]) + G[0, 0, 0, 1, x]*
       (19/2 + (3*I)*Pi - (4*I)*Pi*Log[mu2/s] + 34*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-21 - (8*I)*Pi*Log[mu2/s] + 44*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-111 + (3*I)*Pi - (8*I)*Pi*Log[mu2/s] + 48*zeta[2]) + 
      G[0, 1, 1, x]*(373/3 - (116*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (68 + (20*I)*Pi)*zeta[2] + Log[mu2/s]*(22 - (12*I)*Pi + 72*zeta[2]) - 
        44*zeta[3]) + G[1, 0, 0, x]*(-76/3 - (91*I)*Pi - 
        (5*I)*Pi*Log[mu2/s]^2 + (83 + (11*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-20 - (15*I)*Pi + 84*zeta[2]) - 40*zeta[3]) + 
      G[1, 1, 0, x]*(39/2 + (20*I)*Pi + Log[mu2/s]*(22 - 8*zeta[2]) + 
        (2 - (4*I)*Pi)*zeta[2] - 20*zeta[3]) + G[0, 0, 1, x]*
       (-169/6 + ((103*I)/2)*Pi + Log[mu2/s]*(-20 - 8*zeta[2]) + 
        (20 - (22*I)*Pi)*zeta[2] - 10*zeta[3]) + 
      Log[mu2/s]^3*(-965/108 + ((17*I)/9)*Pi + (-1733/72 - ((41*I)/4)*Pi)*
         zeta[2] - (17*zeta[3])/2) + (23891/108 + ((347*I)/3)*Pi)*zeta[3] + 
      (7*zeta[3]^2)/3 + G[1, 0, 1, x]*(39/2 - ((123*I)/2)*Pi + 
        (-20 + (22*I)*Pi)*zeta[2] + Log[mu2/s]*(22 + 8*zeta[2]) + 
        10*zeta[3]) + G[0, 1, 0, x]*(-169/6 - (30*I)*Pi + 
        (-2 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*(-20 + 8*zeta[2]) + 
        20*zeta[3]) + G[0, 0, 0, x]*(46 + (101*I)*Pi + 
        (5*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(18 + (15*I)*Pi - 84*zeta[2]) + 
        (-83 - (11*I)*Pi)*zeta[2] + 40*zeta[3]) + 
      G[1, 1, 1, x]*(-383/3 + (126*I)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-24 + (12*I)*Pi - 72*zeta[2]) + (-68 - (20*I)*Pi)*
         zeta[2] + 44*zeta[3]) + zeta[2]*(1570421/5184 - ((21745*I)/432)*Pi + 
        (-1649/9 + ((83*I)/2)*Pi)*zeta[3]) + 
      G[1, 1, x]*(1711/36 - ((215*I)/2)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s]^3 - 
        2*Log[mu2/s]^4 + (85 + (42*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-15 - (18*I)*Pi + 74*zeta[2]) + 
        Log[mu2/s]*(2/3 - (32*I)*Pi + (108 + (52*I)*Pi)*zeta[2]) + 
        (-18 + (8*I)*Pi)*zeta[3] - 363*zeta[4]) + 
      G[0, 0, x]*(1357/36 + ((25*I)/2)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s]^3 - 
        2*Log[mu2/s]^4 + (31 + (33*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-15 - (18*I)*Pi + 72*zeta[2]) + 
        Log[mu2/s]*(-16/3 - (32*I)*Pi + (102 + (48*I)*Pi)*zeta[2]) + 
        (-9 + (14*I)*Pi)*zeta[3] - 292*zeta[4]) + 
      (-77345/216 + ((4339*I)/96)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(-269507/5184 - ((685*I)/18)*Pi + 
        (4481/144 - ((79*I)/8)*Pi)*zeta[2] + (161/18 - ((19*I)/2)*Pi)*
         zeta[3] + (2533*zeta[4])/32) + G[1, 0, x]*(-767/18 - ((7*I)/2)*Pi + 
        (6 + (8*I)*Pi)*Log[mu2/s]^3 + 2*Log[mu2/s]^4 + 
        Log[mu2/s]^2*(15 + (18*I)*Pi - 72*zeta[2]) + (-60 - (33*I)*Pi)*
         zeta[2] + Log[mu2/s]*(7/3 + (32*I)*Pi + (-102 - (48*I)*Pi)*
           zeta[2]) + (9 - (14*I)*Pi)*zeta[3] + 292*zeta[4]) + 
      G[0, 1, x]*(-767/18 + ((197*I)/2)*Pi + (6 + (8*I)*Pi)*Log[mu2/s]^3 + 
        2*Log[mu2/s]^4 + Log[mu2/s]^2*(15 + (18*I)*Pi - 74*zeta[2]) + 
        (-32 - (42*I)*Pi)*zeta[2] + Log[mu2/s]*(7/3 + (32*I)*Pi + 
          (-108 - (52*I)*Pi)*zeta[2]) + (18 - (8*I)*Pi)*zeta[3] + 
        363*zeta[4]) + Log[mu2/s]*(-22201/192 - ((310817*I)/2592)*Pi + 
        zeta[2]*(83543/432 + ((2225*I)/72)*Pi - (5*zeta[3])/2) + 
        (428/3 + ((404*I)/9)*Pi)*zeta[3] + (1505/32 + ((419*I)/16)*Pi)*
         zeta[4] - 60*zeta[5]) + G[0, x]*(-1399/24 - ((1529*I)/48)*Pi + 
        (-3/2 - ((5*I)/4)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/4 + 
        Log[mu2/s]^3*(-25/4 - (6*I)*Pi + (31*zeta[2])/2) + 
        (-27/2 + (24*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-39/4 - ((75*I)/4)*Pi + 
          (99/2 + ((33*I)/2)*Pi)*zeta[2] + 12*zeta[3]) + 
        zeta[2]*(215/6 + (67*I)*Pi + 30*zeta[3]) + 
        Log[mu2/s]*(-431/16 - ((45*I)/2)*Pi + (120 + (27*I)*Pi)*zeta[2] + 
          (15 + (20*I)*Pi)*zeta[3] - (1125*zeta[4])/8) + 
        (-61/2 - ((373*I)/8)*Pi)*zeta[4] - 23*zeta[5]) + 
      (-481/9 - (95*I)*Pi)*zeta[5] + G[1, x]*(1399/24 + ((191*I)/12)*Pi - 
        (3*Log[mu2/s]^2)/2 + zeta[2]*(439/6 - (10*I)*Pi - 102*zeta[3]) + 
        (35/2 - (9*I)*Pi)*zeta[3] + (-37 + (27*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(11 - 24*zeta[2] + (4*I)*Pi*zeta[3] + 16*zeta[4]) + 
        23*zeta[5]) - (199907*zeta[6])/1152) - (164533*zeta[6])/1152 + 
    ((-20*I)*Pi*G[0, 1, 1, 1, 1, x] + (36 + (12*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (16*I)*Pi*G[1, 0, 1, 1, 1, x] + (12*I)*Pi*G[1, 1, 0, 1, 1, x] + 
      (12*I)*Pi*G[1, 1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 1, 0, x] - 
      291*G[0, 0, 0, 0, 0, 0, x] + 228*G[0, 0, 0, 0, 0, 1, x] + 
      228*G[0, 0, 0, 0, 1, 0, x] - 212*G[0, 0, 0, 0, 1, 1, x] + 
      105*G[0, 0, 0, 1, 0, 0, x] - 24*G[0, 0, 0, 1, 0, 1, x] - 
      24*G[0, 0, 0, 1, 1, 0, x] - 34*G[0, 0, 1, 0, 0, 0, x] + 
      30*G[0, 0, 1, 0, 0, 1, x] + 30*G[0, 0, 1, 0, 1, 0, x] - 
      10*G[0, 0, 1, 0, 1, 1, x] + 14*G[0, 0, 1, 1, 0, 0, x] - 
      40*G[0, 0, 1, 1, 0, 1, x] - 40*G[0, 0, 1, 1, 1, 0, x] - 
      68*G[0, 0, 1, 1, 1, 1, x] - 13*G[0, 1, 0, 0, 0, 0, x] - 
      20*G[0, 1, 0, 0, 0, 1, x] - 20*G[0, 1, 0, 0, 1, 0, x] + 
      40*G[0, 1, 0, 0, 1, 1, x] + 25*G[0, 1, 0, 1, 0, 0, x] - 
      6*G[0, 1, 0, 1, 0, 1, x] - 6*G[0, 1, 0, 1, 1, 0, x] + 
      92*G[0, 1, 1, 0, 0, 0, x] - 20*G[0, 1, 1, 0, 0, 1, x] - 
      20*G[0, 1, 1, 0, 1, 0, x] + 26*G[0, 1, 1, 0, 1, 1, x] - 
      30*G[0, 1, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 1, 0, 1, x] - 
      20*G[0, 1, 1, 1, 1, 0, x] + 112*G[1, 0, 0, 0, 0, 0, x] - 
      72*G[1, 0, 0, 0, 0, 1, x] - 72*G[1, 0, 0, 0, 1, 0, x] + 
      56*G[1, 0, 0, 0, 1, 1, x] - 32*G[1, 0, 0, 1, 0, 0, x] + 
      32*G[1, 0, 0, 1, 0, 1, x] + 32*G[1, 0, 0, 1, 1, 0, x] - 
      20*G[1, 0, 0, 1, 1, 1, x] + 12*G[1, 0, 1, 0, 0, 0, x] - 
      8*G[1, 0, 1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, 1, 0, x] + 
      8*G[1, 0, 1, 0, 1, 1, x] - 24*G[1, 0, 1, 1, 0, 0, x] + 
      16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] + 
      8*G[1, 1, 0, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 0, 1, x] - 
      8*G[1, 1, 0, 0, 1, 0, x] - 40*G[1, 1, 0, 0, 1, 1, x] - 
      12*G[1, 1, 0, 1, 0, 0, x] + 12*G[1, 1, 0, 1, 0, 1, x] + 
      12*G[1, 1, 0, 1, 1, 0, x] - 12*G[1, 1, 1, 0, 0, 0, x] + 
      12*G[1, 1, 1, 0, 0, 1, x] + 12*G[1, 1, 1, 0, 1, 0, x] - 
      12*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 1, 0, x]*
       (-62/3 - (47*I)*Pi - 128*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-62/3 - (112*I)*Pi - 128*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-199/2 - (64*I)*Pi - 60*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (-106 + (8*I)*Pi - 32*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-55/3 + (52*I)*Pi - 20*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-30 - (4*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       ((-4*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       ((-12*I)*Pi - 4*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-30 - (52*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-226 - (35*I)*Pi - 2*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (14 + (4*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (223 + (23*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (223 + (24*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (20 + (12*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (36 + (12*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-30 + (18*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-30 - (38*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-180 + (10*I)*Pi + 16*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-74 - (84*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (79 + (6*I)*Pi + 32*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (60 + (16*I)*Pi + 32*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (60 + (32*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (79 + (52*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-92 + (48*I)*Pi + 72*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-14 + (67*I)*Pi + 130*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (7 + (14*I)*Pi + (-6 - (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2) + 
      G[0, 0, 0, 0, x]*(-257/18 + ((205*I)/6)*Pi + (413/6 - (31*I)*Pi)*
         Log[mu2/s] - (33*Log[mu2/s]^2)/2 - (613*zeta[2])/2) + 
      G[1, 0, 0, 1, x]*(7 + (90*I)*Pi + (-6 + (24*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 - 168*zeta[2]) + G[1, 1, 1, 0, x]*
       ((36*I)*Pi + (12*I)*Pi*Log[mu2/s] - 96*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-15/2 + (55*I)*Pi + (12 + (12*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 - 70*zeta[2]) + G[0, 0, 1, 0, x]*
       (-644/9 - ((431*I)/6)*Pi + (-154/3 + (16*I)*Pi)*Log[mu2/s] + 
        22*Log[mu2/s]^2 - 14*zeta[2]) + G[1, 0, 1, 1, x]*
       ((-4*I)*Pi*Log[mu2/s] - 12*zeta[2]) + G[0, 0, 0, 1, x]*
       (-644/9 - (164*I)*Pi + (-154/3 - (12*I)*Pi)*Log[mu2/s] + 
        22*Log[mu2/s]^2 - 8*zeta[2]) + G[1, 1, 0, 1, x]*
       ((-30*I)*Pi - (4*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
      G[0, 1, 0, 0, x]*(1471/36 + ((43*I)/6)*Pi + (61/6 + (17*I)*Pi)*
         Log[mu2/s] + (15*Log[mu2/s]^2)/2 + (63*zeta[2])/2) + 
      G[1, 0, 0, 0, x]*(67 - (6*I)*Pi + (40 + (12*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 36*zeta[2]) + G[0, 1, 1, 0, x]*
       (-15/2 - ((109*I)/3)*Pi + (12 - (16*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 40*zeta[2]) + G[1, 1, 0, 0, x]*
       (-44 - (40*I)*Pi + (-24 - (8*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 
        48*zeta[2]) + G[0, 1, 1, 1, x]*((-30*I)*Pi + (12*I)*Pi*Log[mu2/s] + 
        64*zeta[2]) + G[0, 0, 1, 1, x]*(731/6 + (87*I)*Pi + 
        (82 + (12*I)*Pi)*Log[mu2/s] - 22*Log[mu2/s]^2 + 94*zeta[2]) + 
      G[0, 1, 1, x]*(((-15*I)/2)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((12*I)*Pi - 40*zeta[2]) + (-144 + (30*I)*Pi)*zeta[2] - 
        162*zeta[3]) + G[1, 0, 0, x]*(-178/3 + (72*I)*Pi + 
        (2*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-2 + (34*I)*Pi - 84*zeta[2]) + 
        (-230 - (32*I)*Pi)*zeta[2] - 28*zeta[3]) + 
      G[1, 1, 1, x]*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
      G[0, 0, 0, x]*(773/6 - ((539*I)/6)*Pi + (-41/6 - ((7*I)/2)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + (39/2 + ((129*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-4 + ((23*I)/6)*Pi + 219*zeta[2]) - 10*zeta[3]) + 
      (-262/3 + ((1981*I)/18)*Pi)*zeta[3] - 2*zeta[3]^2 + 
      G[1, 0, 1, x]*((7*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (-90 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*((-6*I)*Pi + 4*zeta[2]) + 
        24*zeta[3]) + G[1, 1, 0, x]*((-44*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (230 + (32*I)*Pi)*zeta[2] + Log[mu2/s]*((-24*I)*Pi + 48*zeta[2]) + 
        28*zeta[3]) + G[0, 0, 1, x]*(28 + ((1103*I)/18)*Pi - 6*Log[mu2/s]^2 + 
        (-231 + (50*I)*Pi)*zeta[2] + Log[mu2/s]*(11 + ((56*I)/3)*Pi + 
          36*zeta[2]) + 116*zeta[3]) + G[0, 1, 0, x]*(28 + ((1597*I)/36)*Pi + 
        (-6 + ((7*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(11 + ((61*I)/6)*Pi - 
          30*zeta[2]) + (-507 - ((61*I)/2)*Pi)*zeta[2] + 122*zeta[3]) + 
      zeta[2]*(((262*I)/3)*Pi + (287 + (63*I)*Pi)*zeta[3]) + 
      G[1, 0, x]*(((-178*I)/3)*Pi + (-113 + (6*I)*Pi)*zeta[2] + 
        12*Log[mu2/s]^2*zeta[2] + (-62 + (12*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-2*I)*Pi + (-26 + (28*I)*Pi)*zeta[2] + 4*zeta[3]) - 
        248*zeta[4]) + Log[mu2/s]^2*((-6*I)*Pi*zeta[2] + 
        (6 - (5*I)*Pi)*zeta[3] - 58*zeta[4]) + 
      G[0, 1, x]*((28*I)*Pi + Log[mu2/s]^2*((-6*I)*Pi - 2*zeta[2]) + 
        (-391/18 + ((266*I)/3)*Pi)*zeta[2] + (-166/3 + (124*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((11*I)*Pi + (152/3 + (16*I)*Pi)*zeta[2] + 4*zeta[3]) - 
        54*zeta[4]) + (27229/72 + ((397*I)/4)*Pi)*zeta[4] + 
      G[0, 0, x]*(-248627/2592 + ((10973*I)/108)*Pi + (-7/36 - (I/2)*Pi)*
         Log[mu2/s]^3 + (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
         (-601/36 - ((161*I)/12)*Pi - (103*zeta[2])/4) + 
        (18733/72 + ((329*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
         (-5965/108 - ((475*I)/18)*Pi + (1897/12 - ((73*I)/2)*Pi)*zeta[2] - 
          49*zeta[3]) + (3704/9 - (11*I)*Pi)*zeta[3] + (913*zeta[4])/16) + 
      G[1, 1, x]*((-66*I)*Pi*zeta[2] + (66 - (8*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-16*I)*Pi*zeta[2] + 16*zeta[3]) + 289*zeta[4]) + 
      Log[mu2/s]*((-13 + ((97*I)/3)*Pi)*zeta[3] + 
        zeta[2]*((13*I)*Pi + 12*zeta[3]) + (802/3 - (48*I)*Pi)*zeta[4]) + 
      G[0, x]*(((-248627*I)/2592)*Pi + ((5*I)/8)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(((-7*I)/36)*Pi - 9*zeta[2]) + 
        zeta[2]*(-125/18 - ((5191*I)/72)*Pi - 293*zeta[3]) + 
        (-187/9 + ((1196*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         (((-601*I)/36)*Pi + (283/6 - ((27*I)/4)*Pi)*zeta[2] + 13*zeta[3]) + 
        (728/3 + ((817*I)/16)*Pi)*zeta[4] + Log[mu2/s]*(((-5965*I)/108)*Pi + 
          (466/3 + ((167*I)/4)*Pi)*zeta[2] + (-95/3 + (17*I)*Pi)*zeta[3] + 
          (453*zeta[4])/2) - 17*zeta[5]) + (1456/3 - (85*I)*Pi)*zeta[5] + 
      G[1, x]*((-51 - (74*I)*Pi)*zeta[3] + zeta[2]*((51*I)*Pi + 28*zeta[3]) + 
        Log[mu2/s]*((18*I)*Pi*zeta[2] + (-18 + (8*I)*Pi)*zeta[3] - 
          151*zeta[4]) + (-859 - (150*I)*Pi)*zeta[4] + 16*zeta[5]) + 
      (28499*zeta[6])/24)/(1 - x)^2)/Nc + 
  Nc^3*(-57535313/139968 + ((5532329*I)/23328)*Pi + 
    ((764*I)/3)*Pi*G[0, 1, 1, 0, x] + (-845/3 - ((44*I)/3)*Pi)*
     G[1, 1, 0, 0, x] + ((22*I)/3)*Pi*G[1, 1, 1, 0, x] - 
    (17*I)*Pi*G[0, 0, 0, 1, 0, x] - (96*I)*Pi*G[0, 0, 1, 1, 0, x] - 
    (33*I)*Pi*G[0, 1, 0, 1, 0, x] + (764*G[0, 1, 1, 0, 0, x])/3 - 
    (4*I)*Pi*G[1, 0, 0, 1, 0, x] + (131/6 - (4*I)*Pi)*G[1, 0, 1, 0, 0, x] - 
    (44*G[1, 1, 0, 0, 0, x])/3 + (22*G[1, 1, 1, 0, 0, x])/3 - 
    77*G[0, 0, 0, 0, 0, 0, x] - 17*G[0, 0, 0, 1, 0, 0, x] - 
    26*G[0, 0, 1, 0, 0, 0, x] - 96*G[0, 0, 1, 1, 0, 0, x] - 
    27*G[0, 1, 0, 0, 0, 0, x] - 33*G[0, 1, 0, 1, 0, 0, x] - 
    16*G[1, 0, 0, 0, 0, 0, x] - 4*G[1, 0, 0, 1, 0, 0, x] - 
    4*G[1, 0, 1, 0, 0, 0, x] + (17/16 - ((9*I)/8)*Pi)*Log[mu2/s]^5 - 
    (9*Log[mu2/s]^6)/16 + G[0, 0, 1, 0, 0, x]*(-689/6 - (14*I)*Pi + 
      12*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-217/6 + 16*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-389/3 - (5*I)*Pi + 22*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(-21/2 + (53*I)*Pi + 130*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(569/18 + ((9*I)/2)*Pi + (122/3 + (10*I)*Pi)*
       Log[mu2/s] - 3*Log[mu2/s]^2 - 31*zeta[2]) + 
    G[0, 0, 0, 0, x]*(2101/18 + ((248*I)/3)*Pi + (559/6 - (53*I)*Pi)*
       Log[mu2/s] - (183*Log[mu2/s]^2)/2 + (5*zeta[2])/2) + 
    Log[mu2/s]^4*(527/36 + ((83*I)/24)*Pi + (81*zeta[2])/16) + 
    G[1, 0, 1, 0, x]*(((131*I)/6)*Pi + 8*zeta[2]) + 
    G[1, 1, 0, x]*(((-845*I)/3)*Pi + 22*zeta[2]) + 
    G[0, 1, 0, 0, x]*(-1199/12 - ((205*I)/2)*Pi + (163/6 + (13*I)*Pi)*
       Log[mu2/s] - (9*Log[mu2/s]^2)/2 + (51*zeta[2])/2) + 
    G[0, 0, 1, 0, x]*(((-689*I)/6)*Pi + (12*I)*Pi*Log[mu2/s] + 76*zeta[2]) + 
    G[0, 0, 1, x]*((96*I)*Pi*zeta[2] - 96*zeta[3]) + 
    Log[mu2/s]^3*(7295/216 + ((2569*I)/216)*Pi + (-895/24 + ((7*I)/4)*Pi)*
       zeta[2] - (27*zeta[3])/2) + (13282/27 + ((9842*I)/27)*Pi)*zeta[3] - 
    138*zeta[3]^2 + G[1, 1, x]*(((-22*I)/3)*Pi*zeta[2] + (22*zeta[3])/3) + 
    G[1, 0, 0, x]*(88261/216 + ((2153*I)/36)*Pi + (-29/4 - (3*I)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(1015/36 + ((157*I)/6)*Pi - 4*zeta[2]) + 
      (-2035/12 - (7*I)*Pi)*zeta[2] + 8*zeta[3]) + 
    G[0, 0, 0, x]*(-242/27 - ((5387*I)/36)*Pi + (-181/4 + ((27*I)/2)*Pi)*
       Log[mu2/s]^2 + 35*Log[mu2/s]^3 + (-703/12 + ((87*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-9589/36 + ((8*I)/3)*Pi + 93*zeta[2]) + 52*zeta[3]) + 
    G[0, 1, 0, x]*(((-1199*I)/12)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
      (-475/3 + ((119*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((163*I)/6)*Pi + 
        10*zeta[2]) + 66*zeta[3]) + zeta[2]*(2317315/15552 - 
      ((246875*I)/648)*Pi + (-2600/9 - ((133*I)/6)*Pi)*zeta[3]) + 
    ((144*I)*Pi*G[1, 1, 0, x] + 144*G[1, 1, 0, 0, x] - 
      144*G[1, 0, x]*zeta[2] + G[1, x]*((-144*I)*Pi*zeta[2] + 144*zeta[3]))/
     x + x^2*((27*I)*Pi*G[0, 0, 0, x] - (27*I)*Pi*G[0, 1, 0, x] - 
      (27*I)*Pi*G[1, 0, 0, x] + (27*I)*Pi*G[1, 1, 0, x] + 
      27*G[0, 0, 0, 0, x] - 27*G[0, 1, 0, 0, x] - 27*G[1, 0, 0, 0, x] + 
      27*G[1, 1, 0, 0, x] - 27*G[0, 0, x]*zeta[2] + 27*G[1, 0, x]*zeta[2] + 
      G[0, x]*((27*I)*Pi*zeta[2] - 27*zeta[3]) - (27*I)*Pi*zeta[3] + 
      G[1, x]*((-27*I)*Pi*zeta[2] + 27*zeta[3]) - 189*zeta[4]) + 
    G[0, 1, x]*(((-764*I)/3)*Pi*zeta[2] + (764/3 + (66*I)*Pi)*zeta[3] - 
      99*zeta[4]) + G[0, 0, x]*(-397897/864 + ((7825*I)/72)*Pi + 
      (107/12 - ((5*I)/2)*Pi)*Log[mu2/s]^3 - (75*Log[mu2/s]^4)/8 + 
      Log[mu2/s]^2*(9817/72 - ((37*I)/2)*Pi - (175*zeta[2])/4) + 
      (4529/9 + ((215*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
       (25411/216 + ((19*I)/3)*Pi + (769/12 - ((45*I)/2)*Pi)*zeta[2] - 
        59*zeta[3]) + (-130/3 - (7*I)*Pi)*zeta[3] - (767*zeta[4])/16) + 
    Log[mu2/s]^2*(-71225/1728 + ((509*I)/216)*Pi + 
      (-2681/144 - ((223*I)/12)*Pi)*zeta[2] + (-41/2 - ((21*I)/2)*Pi)*
       zeta[3] - (1359*zeta[4])/32) + G[1, 0, x]*(((88261*I)/216)*Pi + 
      (887/18 - ((317*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
       (((-29*I)/4)*Pi + 6*zeta[2]) + Log[mu2/s]*(((1015*I)/36)*Pi + 
        (17/3 + (4*I)*Pi)*zeta[2]) + (-197/3 + (8*I)*Pi)*zeta[3] - 
      13*zeta[4]) + (53513/864 - ((457*I)/48)*Pi)*zeta[4] + 
    Log[mu2/s]*(-4919081/15552 + ((124591*I)/2592)*Pi + 
      (239 - ((71*I)/6)*Pi)*zeta[3] + zeta[2]*(25007/144 - ((379*I)/36)*Pi + 
        (37*zeta[3])/2) + (4747/96 - ((413*I)/16)*Pi)*zeta[4] - 84*zeta[5]) + 
    G[1, x]*(zeta[2]*(((845*I)/3)*Pi - 16*zeta[3]) + 
      (-845/3 - ((197*I)/3)*Pi)*zeta[3] + 27*zeta[4] - 8*zeta[5]) + 
    (-2794/9 - (30*I)*Pi)*zeta[5] + G[0, x]*(25821901/46656 - 
      ((855425*I)/2592)*Pi + (-89/48 + ((15*I)/8)*Pi)*Log[mu2/s]^4 + 
      (9*Log[mu2/s]^5)/4 + Log[mu2/s]^3*(-10079/216 + ((3*I)/2)*Pi + 
        (3*zeta[2])/2) + (3389/27 - ((85*I)/6)*Pi)*zeta[3] + 
      zeta[2]*(-596545/1296 + ((8291*I)/72)*Pi + (34*zeta[3])/3) + 
      Log[mu2/s]^2*(-2672/27 - ((131*I)/36)*Pi + (703/24 + ((11*I)/4)*Pi)*
         zeta[2] + 30*zeta[3]) + (-35645/96 - ((125*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(169133/1296 - ((17341*I)/216)*Pi + (-7169/72 - (2*I)*Pi)*
         zeta[2] + (175/6 + I*Pi)*zeta[3] + (353*zeta[4])/8) + 54*zeta[5]) + 
    ((48*I)*Pi*G[1, 0, x] + 48*G[1, 0, 0, x] + ((62*I)/3)*Pi*
       G[0, 1, 1, 0, x] - (7*I)*Pi*G[0, 0, 0, 1, 0, x] - 
      (216*I)*Pi*G[0, 0, 1, 1, 0, x] - (57*I)*Pi*G[0, 1, 0, 1, 0, x] + 
      (62*G[0, 1, 1, 0, 0, x])/3 - 31*G[0, 0, 0, 0, 0, 0, x] - 
      7*G[0, 0, 0, 1, 0, 0, x] - 10*G[0, 0, 1, 0, 0, 0, x] - 
      216*G[0, 0, 1, 1, 0, 0, x] - 9*G[0, 1, 0, 0, 0, 0, x] - 
      57*G[0, 1, 0, 1, 0, 0, x] + G[0, 0, 1, 0, 0, x]*
       (-149/3 - (6*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-54 - (3*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-20 + (19*I)*Pi + 50*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (152/3 + ((263*I)/6)*Pi + (383/6 - (13*I)*Pi)*Log[mu2/s] - 
        (63*Log[mu2/s]^2)/2 - (35*zeta[2])/2) + G[0, 1, 0, 0, x]*
       (-3515/36 - ((289*I)/6)*Pi + (35/6 + (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (217*zeta[2])/2) + G[0, 0, 1, 0, x]*
       (((-149*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 212*zeta[2]) + 
      G[0, 0, 1, x]*((216*I)*Pi*zeta[2] - 216*zeta[3]) + 
      (48 + ((3515*I)/18)*Pi)*zeta[3] - 222*zeta[3]^2 + 
      G[0, 0, 0, x]*(4183/54 - ((431*I)/9)*Pi + (-61/2 - ((9*I)/2)*Pi)*
         Log[mu2/s]^2 + 9*Log[mu2/s]^3 + (-361/6 + ((51*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-887/9 + ((17*I)/6)*Pi + 75*zeta[2]) + 20*zeta[3]) + 
      G[0, 1, 0, x]*(((-3515*I)/36)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (157/3 + ((229*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((35*I)/6)*Pi + 
          6*zeta[2]) + 114*zeta[3]) + zeta[2]*((-48*I)*Pi + 
        (-314/3 - (13*I)*Pi)*zeta[3]) + G[0, 1, x]*(((-62*I)/3)*Pi*zeta[2] + 
        (62/3 + (114*I)*Pi)*zeta[3] - 171*zeta[4]) + 
      G[0, 0, x]*(-935273/2592 + ((1375*I)/108)*Pi + (61/12 + ((9*I)/2)*Pi)*
         Log[mu2/s]^3 - (9*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
         (887/36 - ((61*I)/4)*Pi - (165*zeta[2])/4) + 
        (31243/72 + ((889*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
         (-6991/108 - ((887*I)/18)*Pi + (385/4 - ((31*I)/2)*Pi)*zeta[2] - 
          17*zeta[3]) + (13/3 + (3*I)*Pi)*zeta[3] - (165*zeta[4])/16) + 
      Log[mu2/s]^2*((3*I)*Pi*zeta[3] - (9*zeta[4])/2) + 
      (-3515/12 - ((64*I)/3)*Pi)*zeta[4] + Log[mu2/s]*
       (((-35*I)/3)*Pi*zeta[3] - 12*zeta[2]*zeta[3] + (35/2 - (3*I)*Pi)*
         zeta[4]) + (-215/3 + (10*I)*Pi)*zeta[5] + 
      G[0, x]*(((-935273*I)/2592)*Pi - ((9*I)/8)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(((61*I)/12)*Pi + 9*zeta[2]) + (3515/18 - ((22*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]^2*(((887*I)/36)*Pi + (-61/2 + ((15*I)/4)*Pi)*
           zeta[2] + 3*zeta[3]) + zeta[2]*(10015/54 + ((3385*I)/24)*Pi + 
          25*zeta[3]) + Log[mu2/s]*(((-6991*I)/108)*Pi + 
          (-887/9 - ((241*I)/12)*Pi)*zeta[2] + (-35/3 - (11*I)*Pi)*zeta[3] - 
          (3*zeta[4])/2) + (-787/4 - ((221*I)/16)*Pi)*zeta[4] + 10*zeta[5]) - 
      (6747*zeta[6])/8)/(1 - x)^2 - (484687*zeta[6])/1152 + 
    x*(18660895/69984 + ((5836595*I)/46656)*Pi + 
      ((22*I)/3)*Pi*G[0, 1, 1, 0, x] + (-48 + ((44*I)/3)*Pi)*
       G[1, 1, 0, 0, x] - ((22*I)/3)*Pi*G[1, 1, 1, 0, x] - 
      (4*I)*Pi*G[0, 0, 0, 1, 0, x] + (-110/3 - (4*I)*Pi)*
       G[0, 0, 1, 0, 0, x] + (22*G[0, 1, 1, 0, 0, x])/3 + 
      (4*I)*Pi*G[1, 0, 0, 1, 0, x] + (110/3 + (4*I)*Pi)*G[1, 0, 1, 0, 0, x] + 
      (44*G[1, 1, 0, 0, 0, x])/3 - (22*G[1, 1, 1, 0, 0, x])/3 - 
      16*G[0, 0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, 0, 0, x] - 
      4*G[0, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 0, 0, x] + 
      4*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 0, 0, x] + 
      G[1, 0, 0, 0, 0, x]*(176/3 - 16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-88/3 - (4*I)*Pi - 4*Log[mu2/s]) + (-17/16 + ((9*I)/8)*Pi)*
       Log[mu2/s]^5 + (9*Log[mu2/s]^6)/16 + G[0, 0, 0, 0, 0, x]*
       (-44 + (4*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-2221/18 + ((79*I)/3)*Pi + (211/3 + (14*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 55*zeta[2]) + G[1, 1, 0, x]*
       ((-48*I)*Pi - 22*zeta[2]) + G[1, 0, 1, 0, x]*(((110*I)/3)*Pi - 
        8*zeta[2]) + Log[mu2/s]^4*(-2189/144 - ((31*I)/48)*Pi - 
        (81*zeta[2])/16) + G[0, 0, 1, 0, x]*(((-110*I)/3)*Pi + 8*zeta[2]) + 
      G[0, 1, 0, 0, x]*(48 - (44*I)*Pi + (-44/3 - (4*I)*Pi)*Log[mu2/s] + 
        24*zeta[2]) + G[1, 0, 0, 0, x]*(2221/18 + (3*I)*Pi + 
        (-167/3 - (10*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 31*zeta[2]) + 
      G[0, 1, 0, x]*((48*I)*Pi + (418/3 + (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-44*I)/3)*Pi + 8*zeta[2])) + 
      G[1, 0, 0, x]*(-2237/27 + ((1451*I)/18)*Pi + (11 + (3*I)*Pi)*
         Log[mu2/s]^2 + (199/3 + (7*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-385/9 - ((101*I)/3)*Pi + 4*zeta[2]) - 8*zeta[3]) + 
      G[1, 1, x]*(((22*I)/3)*Pi*zeta[2] - (22*zeta[3])/3) + 
      (-62095/108 + ((2011*I)/27)*Pi)*zeta[3] + 24*zeta[3]^2 + 
      G[0, 1, x]*(((-22*I)/3)*Pi*zeta[2] + (22*zeta[3])/3) + 
      G[0, 0, 0, x]*(2237/27 - ((1451*I)/18)*Pi + (-11 - (27*I)*Pi)*
         Log[mu2/s]^2 - 8*Log[mu2/s]^3 + (-551/3 + (33*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(385/9 + ((145*I)/3)*Pi + 132*zeta[2]) + 8*zeta[3]) + 
      Log[mu2/s]^3*(-3373/108 - ((1369*I)/54)*Pi + (355/24 - ((7*I)/4)*Pi)*
         zeta[2] + (27*zeta[3])/2) + zeta[2]*(-3285823/15552 + 
        ((55459*I)/1296)*Pi + (-2225/18 - ((101*I)/6)*Pi)*zeta[3]) + 
      (-4691/216 - ((571*I)/96)*Pi)*zeta[4] + 
      G[1, 0, x]*(((-2237*I)/27)*Pi + Log[mu2/s]^2*((11*I)*Pi - 6*zeta[2]) + 
        (521/9 - (39*I)*Pi)*zeta[2] + Log[mu2/s]*(((-385*I)/9)*Pi + 
          (-62/3 - (4*I)*Pi)*zeta[2]) + (-154/3 - (8*I)*Pi)*zeta[3] + 
        13*zeta[4]) + G[0, 0, x]*((23*I)*Pi + (-26/3 + (16*I)*Pi)*
         Log[mu2/s]^3 + 6*Log[mu2/s]^4 + Log[mu2/s]^2*(-428/9 - (37*I)*Pi - 
          80*zeta[2]) + (2047/9 + (91*I)*Pi)*zeta[2] + (154/3 + (16*I)*Pi)*
         zeta[3] + Log[mu2/s]*(-1616/27 - ((157*I)/3)*Pi + 
          (530/3 - (24*I)*Pi)*zeta[2] + 8*zeta[3]) + 17*zeta[4]) + 
      Log[mu2/s]^2*(92513/1728 - ((1180*I)/27)*Pi + 
        (13715/144 + ((221*I)/24)*Pi)*zeta[2] + (13 + ((39*I)/2)*Pi)*
         zeta[3] + (927*zeta[4])/32) + G[0, x]*(-231581/1458 - 
        ((69941*I)/1296)*Pi + (14/3 - ((21*I)/4)*Pi)*Log[mu2/s]^4 - 
        (9*Log[mu2/s]^5)/4 + Log[mu2/s]^3*(3829/108 + (10*I)*Pi + 
          (51*zeta[2])/2) + Log[mu2/s]^2*(5399/108 + ((2117*I)/36)*Pi + 
          (-197/3 + ((17*I)/2)*Pi)*zeta[2] - 21*zeta[3]) + 
        (7798/27 + ((59*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(2171/162 - ((1799*I)/18)*Pi + (191*zeta[3])/3) + 
        Log[mu2/s]*(-69941/1296 + ((2167*I)/54)*Pi + (-3457/18 - (34*I)*Pi)*
           zeta[2] + (-95/3 - (34*I)*Pi)*zeta[3] - (389*zeta[4])/8) + 
        (-1411/6 - ((269*I)/8)*Pi)*zeta[4] - 24*zeta[5]) + 
      (328/9 + (60*I)*Pi)*zeta[5] + G[1, x]*((-48 - ((154*I)/3)*Pi)*zeta[3] + 
        zeta[2]*((48*I)*Pi + 16*zeta[3]) + (297*zeta[4])/2 + 8*zeta[5]) + 
      Log[mu2/s]*(4415729/15552 + ((137657*I)/2592)*Pi + 
        zeta[2]*(-37/16 + ((4319*I)/72)*Pi - (109*zeta[3])/2) + 
        (-643/3 - ((17*I)/3)*Pi)*zeta[3] + (2093/96 + ((269*I)/16)*Pi)*
         zeta[4] + 84*zeta[5]) + (34111*zeta[6])/1152) + 
    (((-810857*I)/2592)*Pi + ((56*I)/3)*Pi*G[1, 1, 0, x] - 
      (280*I)*Pi*G[0, 1, 1, 0, x] - (57*I)*Pi*G[1, 0, 1, 0, x] + 
      (56*G[1, 1, 0, 0, x])/3 + (21*I)*Pi*G[0, 0, 0, 1, 0, x] + 
      (312*I)*Pi*G[0, 0, 1, 1, 0, x] + (87*I)*Pi*G[0, 1, 0, 1, 0, x] - 
      280*G[0, 1, 1, 0, 0, x] - 9*G[1, 0, 0, 0, 0, x] - 
      57*G[1, 0, 1, 0, 0, x] + 93*G[0, 0, 0, 0, 0, 0, x] + 
      21*G[0, 0, 0, 1, 0, 0, x] + 30*G[0, 0, 1, 0, 0, 0, x] + 
      312*G[0, 0, 1, 1, 0, 0, x] + 27*G[0, 1, 0, 0, 0, 0, x] + 
      87*G[0, 1, 0, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*
       (53 - (57*I)*Pi - 150*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (156 + (9*I)*Pi - 18*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (147 + (18*I)*Pi - 12*Log[mu2/s]) - ((9*I)/8)*Pi*Log[mu2/s]^4 + 
      G[1, 0, 0, 0, x]*(-50 - (3*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*((147*I)*Pi - (12*I)*Pi*Log[mu2/s] - 300*zeta[2]) + 
      G[0, 1, 0, 0, x]*(2099/12 + ((281*I)/2)*Pi + (-31/2 - (9*I)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/2 - (315*zeta[2])/2) + 
      Log[mu2/s]^3*(((61*I)/12)*Pi + 9*zeta[2]) + G[0, 0, 0, 0, x]*
       (-521/6 - ((245*I)/2)*Pi + (-351/2 + (39*I)*Pi)*Log[mu2/s] + 
        (189*Log[mu2/s]^2)/2 + (105*zeta[2])/2) + 
      G[1, 0, 0, x]*(-8195/36 - ((265*I)/6)*Pi + (35/6 + (3*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (217*zeta[2])/2) + 
      G[0, 1, 0, x]*(((2099*I)/12)*Pi + ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-31*I)/2)*Pi - 18*zeta[2]) + (61 - ((351*I)/2)*Pi)*
         zeta[2] - 174*zeta[3]) + G[0, 0, 0, x]*(-2773/18 + (164*I)*Pi + 
        (153/2 + ((27*I)/2)*Pi)*Log[mu2/s]^2 - 27*Log[mu2/s]^3 + 
        Log[mu2/s]*(1505/6 - ((45*I)/2)*Pi - 225*zeta[2]) + 
        (399/2 - ((153*I)/2)*Pi)*zeta[2] - 60*zeta[3]) + 
      (1175/18 - ((901*I)/2)*Pi)*zeta[3] + 330*zeta[3]^2 + 
      G[1, 0, x]*(((-8195*I)/36)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (139/3 + ((229*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((35*I)/6)*Pi + 
          6*zeta[2]) + 114*zeta[3]) + G[0, 0, 1, x]*((-312*I)*Pi*zeta[2] + 
        312*zeta[3]) + zeta[2]*(10015/54 + ((6505*I)/24)*Pi + 
        (327 + (39*I)*Pi)*zeta[3]) + G[1, x]*(((-56*I)/3)*Pi*zeta[2] + 
        (56/3 + (114*I)*Pi)*zeta[3] - 171*zeta[4]) + 
      (975/2 + ((699*I)/16)*Pi)*zeta[4] + Log[mu2/s]^2*
       (((887*I)/36)*Pi + (-61/2 + ((15*I)/4)*Pi)*zeta[2] + 
        (3 - (9*I)*Pi)*zeta[3] + (27*zeta[4])/2) + 
      G[0, 0, x]*(667225/864 - ((7009*I)/72)*Pi + (-37/4 - ((27*I)/2)*Pi)*
         Log[mu2/s]^3 + (27*Log[mu2/s]^4)/8 + (-5845/6 - ((845*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-1819/24 + ((195*I)/4)*Pi + 
          (495*zeta[2])/4) + (-5 - (9*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(1361/24 + ((397*I)/4)*Pi + (-1083/4 + ((93*I)/2)*Pi)*
           zeta[2] + 51*zeta[3]) + (495*zeta[4])/16) + 
      G[0, 1, x]*((280*I)*Pi*zeta[2] + (-280 - (174*I)*Pi)*zeta[3] + 
        261*zeta[4]) + Log[mu2/s]*(((-6991*I)/108)*Pi + 
        (-35/3 + (28*I)*Pi)*zeta[3] + zeta[2]*(-887/9 - ((241*I)/12)*Pi + 
          36*zeta[3]) + (-60 + (9*I)*Pi)*zeta[4]) + 
      G[0, x]*(-810857/2592 + ((611297*I)/864)*Pi + (-9/8 + ((27*I)/8)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^3*(61/12 - ((55*I)/4)*Pi - 27*zeta[2]) + 
        zeta[2]*(1003/24 - ((2707*I)/12)*Pi - 75*zeta[3]) + 
        Log[mu2/s]^2*(887/36 - ((1453*I)/24)*Pi + (285/4 - ((45*I)/4)*Pi)*
           zeta[2] - 9*zeta[3]) + (-2633/6 + (17*I)*Pi)*zeta[3] + 
        (9183/16 + ((663*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (-6991/108 + ((7631*I)/72)*Pi + (1063/4 + ((207*I)/4)*Pi)*zeta[2] + 
          (22 + (33*I)*Pi)*zeta[3] + (9*zeta[4])/2) - 30*zeta[5]) + 
      (238 - (30*I)*Pi)*zeta[5] + (9825*zeta[6])/8)/(1 - x)) + 
  Nf*(-7834379/52488 - ((489469*I)/2916)*Pi + (220*G[0, 0, 0, 0, 0, x])/3 + 
    (-128/3 + (16*I)*Pi)*G[0, 0, 0, 0, 1, x] + (-128/3 + (28*I)*Pi)*
     G[0, 0, 0, 1, 0, x] + (-20/3 + (4*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
    24*G[0, 1, 0, 0, 0, x] + (-116/3 - (40*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
    (-116/3 - (28*I)*Pi)*G[0, 1, 0, 1, 0, x] + (1144/3 + (4*I)*Pi)*
     G[0, 1, 1, 0, 0, x] - (358*G[0, 1, 1, 0, 1, x])/3 + 
    (-358/3 - (16*I)*Pi)*G[0, 1, 1, 1, 0, x] + (272*G[0, 1, 1, 1, 1, x])/3 + 
    (64*G[1, 0, 0, 0, 0, x])/3 - 18*G[1, 0, 0, 0, 1, x] - 
    18*G[1, 0, 0, 1, 0, x] + 58*G[1, 0, 1, 0, 0, x] - 
    24*G[1, 0, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 0, x] + 
    (158*G[1, 0, 1, 1, 1, x])/3 - (260*G[1, 1, 0, 0, 0, x])/3 + 
    (76/3 - (8*I)*Pi)*G[1, 1, 0, 0, 1, x] + (76*G[1, 1, 0, 1, 0, x])/3 - 
    22*G[1, 1, 0, 1, 1, x] + (92*G[1, 1, 1, 0, 0, x])/3 + 
    (100*G[1, 1, 1, 0, 1, x])/3 + (100*G[1, 1, 1, 1, 0, x])/3 - 
    32*G[1, 1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 1, 1, x] + 
    28*G[0, 0, 0, 1, 0, 1, x] + 28*G[0, 0, 0, 1, 1, 0, x] - 
    84*G[0, 0, 0, 1, 1, 1, x] + 4*G[0, 0, 1, 0, 0, 1, x] + 
    4*G[0, 0, 1, 0, 1, 0, x] - 52*G[0, 0, 1, 0, 1, 1, x] - 
    164*G[0, 0, 1, 1, 0, 0, x] + 40*G[0, 0, 1, 1, 0, 1, x] + 
    40*G[0, 0, 1, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, 1, x] - 
    40*G[0, 1, 0, 0, 1, 1, x] - 44*G[0, 1, 0, 1, 0, 0, x] + 
    16*G[0, 1, 0, 1, 0, 1, x] + 16*G[0, 1, 0, 1, 1, 0, x] - 
    28*G[0, 1, 0, 1, 1, 1, x] + 4*G[0, 1, 1, 0, 0, 1, x] + 
    4*G[0, 1, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 1, 1, x] - 
    16*G[0, 1, 1, 1, 0, 0, x] + 8*G[1, 0, 0, 1, 1, 1, x] - 
    8*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 0, x]*(-413/3 - ((112*I)/3)*Pi - 
      68*Log[mu2/s]) + G[1, 0, 1, 1, x]*(794/3 - ((2*I)/3)*Pi - 
      (88*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*(374/3 + ((112*I)/3)*Pi - 
      (80*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(1360/9 + ((746*I)/3)*Pi - 
      (40*Log[mu2/s])/3) + (79/27 + ((10*I)/9)*Pi)*Log[mu2/s]^4 + 
    Log[mu2/s]^5/3 + G[0, 1, 0, 1, 1, x]*(-80/3 - (4*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(130/3 + ((34*I)/3)*Pi + 8*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(104 + (16*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-310/3 - (40*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 0, 1, 0, x]*(22/3 + (42*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-310/3 - (116*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(-1910/9 + ((68*I)/3)*Pi + (64*Log[mu2/s])/3) + 
    G[0, 0, 0, 1, 1, x]*(70/3 - (32*I)*Pi + 24*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(190/3 + (40*I)*Pi + 24*Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*(-5179/9 - ((80*I)/3)*Pi + (104*Log[mu2/s])/3) + 
    G[0, 0, 0, 1, x]*(-14/3 + ((94*I)/3)*Pi + (152/3 + (24*I)*Pi)*
       Log[mu2/s] - 132*zeta[2]) + G[0, 0, 1, 1, x]*
     (-776/3 - (36*I)*Pi + (4 + (8*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 
      128*zeta[2]) + G[1, 1, 0, x]*(-2812/27 - ((3719*I)/9)*Pi + 
      (338/9 + (20*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 126*zeta[2]) + 
    G[1, 1, 1, x]*(-92/3 - ((248*I)/9)*Pi + (60 - ((16*I)/3)*Pi)*Log[mu2/s] - 
      94*zeta[2]) + G[1, 0, 0, 1, x]*(22/3 + (94*I)*Pi + 
      (8 + (8*I)*Pi)*Log[mu2/s] - 64*zeta[2]) + 
    G[0, 1, 0, 1, x]*(1360/9 - ((236*I)/3)*Pi + (-40/3 + (8*I)*Pi)*
       Log[mu2/s] - 16*zeta[2]) + Log[mu2/s]^3*(1213/162 + ((154*I)/27)*Pi - 
      (77*zeta[2])/9) + G[0, 0, 1, 0, x]*(-14/3 - ((178*I)/3)*Pi + 
      (152/3 + (8*I)*Pi)*Log[mu2/s] - 8*zeta[2]) + 
    G[1, 0, 0, x]*(16462/27 - ((34*I)/9)*Pi + (-490/9 - ((40*I)/3)*Pi)*
       Log[mu2/s] - (44*Log[mu2/s]^2)/3 - (10*zeta[2])/3) + 
    G[0, 1, 1, 1, x]*(706/9 - ((254*I)/3)*Pi - 56*Log[mu2/s] + 8*zeta[2]) + 
    G[1, 1, 0, 1, x]*(374/3 - ((70*I)/3)*Pi - (80*Log[mu2/s])/3 + 
      8*zeta[2]) + G[0, 1, 0, 0, x]*(-1553/9 + (8*I)*Pi + (68*Log[mu2/s])/3 + 
      24*zeta[2]) + G[0, 0, 0, x]*(-244/9 - (65*I)*Pi + 
      (232/3 + (16*I)*Pi)*Log[mu2/s] + (50*Log[mu2/s]^2)/3 + 32*zeta[2]) + 
    G[1, 0, x]*(85/3 + ((13444*I)/27)*Pi + (58/9 - ((14*I)/3)*Pi)*
       Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + (1315/9 - ((136*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]*(-206/27 - (4*I)*Pi + 56*zeta[2]) - 
      146*zeta[3]) + (12322/81 + ((1589*I)/3)*Pi)*zeta[3] - 90*zeta[3]^2 + 
    G[0, 0, 1, x]*(868/27 - ((2606*I)/9)*Pi + (-18 - (12*I)*Pi)*
       Log[mu2/s]^2 + (764/3 + (116*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-236/9 + ((56*I)/3)*Pi + 32*zeta[2]) + 4*zeta[3]) + 
    G[1, 0, 1, x]*(-2812/27 + ((2786*I)/9)*Pi + 6*Log[mu2/s]^2 + 
      Log[mu2/s]*(338/9 - ((28*I)/3)*Pi - 8*zeta[2]) + 
      (-2 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
    G[0, 1, 1, x]*(-7870/27 + (150*I)*Pi + 32*Log[mu2/s]^2 + 
      Log[mu2/s]*(-716/9 - ((16*I)/3)*Pi - 16*zeta[2]) + 
      (1390/3 + (12*I)*Pi)*zeta[2] + 72*zeta[3]) + 
    G[0, 1, 0, x]*(868/27 - ((143*I)/3)*Pi - 18*Log[mu2/s]^2 + 
      Log[mu2/s]*(-236/9 - ((80*I)/3)*Pi - 8*zeta[2]) + 
      (142 + (32*I)*Pi)*zeta[2] + 72*zeta[3]) + 
    zeta[2]*(-9623/729 - ((48580*I)/81)*Pi + (-4255/9 + (8*I)*Pi)*zeta[3]) + 
    (((4*I)/3)*Pi*G[1, 0, 1, 1, x] - ((4*I)/3)*Pi*G[1, 1, 0, 1, x] + 
      (4*G[1, 0, 1, 1, 1, x])/3 - (4*G[1, 1, 0, 1, 1, x])/3 - 
      (8*G[1, 0, 1, x]*zeta[2])/3 + (4*G[1, 1, 1, x]*zeta[2])/3 - 
      (8*I)*Pi*G[1, x]*zeta[3] - (8*G[1, 1, x]*zeta[3])/3)/x^2 + 
    ((18*I)*Pi*G[0, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, x] + 18*G[0, 0, 1, 1, x] - 
      8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + (10*G[0, 1, 1, 1, x])/3 + 
      (-10/3 - (2*I)*Pi)*G[1, 0, 1, 1, x] + 260*G[1, 1, 0, 0, x] + 
      (-62 + (2*I)*Pi)*G[1, 1, 0, 1, x] - 62*G[1, 1, 1, 0, x] + 
      86*G[1, 1, 1, 1, x] - 2*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 1, x]*(-72 - ((26*I)/3)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, x]*(7/3 + (194*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, x]*(((7*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] - 104*zeta[2]) + 
      G[1, 1, 1, x]*(212/3 - 24*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 0, 1, x]*(7/3 - ((22*I)/3)*Pi - 4*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 1, x]*((-72*I)*Pi - (4*I)*Pi*Log[mu2/s] + (118*zeta[2])/3) - 
      (8*I)*Pi*zeta[3] + G[1, 1, x]*(-556/3 + (38*I)*Pi + 
        (-35 - (10*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + (487*zeta[2])/3 + 
        4*zeta[3]) + G[1, x]*(((-556*I)/3)*Pi + (9*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((-35*I)*Pi - 36*zeta[2]) + (129 - (203*I)*Pi)*zeta[2] + 
        (322/3 + (12*I)*Pi)*zeta[3]))/x + 
    G[0, 1, x]*(85/3 - ((7208*I)/27)*Pi + (4*Log[mu2/s]^3)/3 + 
      (-24 - ((970*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*(58/9 + (18*I)*Pi + 
        12*zeta[2]) + Log[mu2/s]*(-206/27 - ((836*I)/9)*Pi + 
        (-380/3 + (8*I)*Pi)*zeta[2]) + (166 + (112*I)*Pi)*zeta[3] - 
      272*zeta[4]) + G[0, 0, x]*(-53641/216 + ((3167*I)/54)*Pi + 
      (13/2 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(965/18 + ((577*I)/9)*Pi - 95*zeta[2]) + 
      (631/6 - ((181*I)/3)*Pi)*zeta[2] + (205/3 - (16*I)*Pi)*zeta[3] - 
      44*zeta[4]) + (-64921/54 + ((791*I)/6)*Pi)*zeta[4] + 
    G[1, 1, x]*(6721/18 - ((796*I)/9)*Pi + (-242/9 - (2*I)*Pi)*Log[mu2/s]^2 - 
      (8*Log[mu2/s]^3)/3 + (-5012/9 - ((50*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(1252/27 + ((394*I)/9)*Pi + 88*zeta[2]) + 
      (-352/3 - (8*I)*Pi)*zeta[3] + 22*zeta[4]) + 
    Log[mu2/s]^2*(-3271/324 + ((158*I)/27)*Pi + (-179/18 - ((28*I)/3)*Pi)*
       zeta[2] + (7 - (12*I)*Pi)*zeta[3] + 33*zeta[4]) + 
    Log[mu2/s]*(-549287/5832 - ((21661*I)/324)*Pi + (128/9 + ((352*I)/9)*Pi)*
       zeta[3] + zeta[2]*(-718/81 + ((100*I)/3)*Pi + 48*zeta[3]) + 
      (-553/3 + (22*I)*Pi)*zeta[4]) + 
    x^3*(-8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
      8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
      8*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 
      8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
      8*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 
      8*G[1, 1, 1, 1, x] + (8*G[0, 0, 1, 0, 0, x])/3 - 
      (8*G[0, 0, 1, 0, 1, x])/3 - (8*G[0, 0, 1, 1, 0, x])/3 + 
      (8*G[0, 0, 1, 1, 1, x])/3 - (8*G[0, 1, 0, 0, 0, x])/3 + 
      (8*G[0, 1, 0, 0, 1, x])/3 + (8*G[0, 1, 0, 1, 0, x])/3 - 
      (8*G[0, 1, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 + 
      (8*G[1, 0, 1, 0, 1, x])/3 + (8*G[1, 0, 1, 1, 0, x])/3 - 
      (8*G[1, 0, 1, 1, 1, x])/3 + (8*G[1, 1, 0, 0, 0, x])/3 - 
      (8*G[1, 1, 0, 0, 1, x])/3 - (8*G[1, 1, 0, 1, 0, x])/3 + 
      (8*G[1, 1, 0, 1, 1, x])/3 + (8*G[0, 0, 0, x]*zeta[2])/3 + 
      (16*G[0, 0, 1, x]*zeta[2])/3 - (16*G[0, 1, 0, x]*zeta[2])/3 - 
      (8*G[0, 1, 1, x]*zeta[2])/3 - (8*G[1, 0, 0, x]*zeta[2])/3 - 
      (16*G[1, 0, 1, x]*zeta[2])/3 + (16*G[1, 1, 0, x]*zeta[2])/3 + 
      (8*G[1, 1, 1, x]*zeta[2])/3 + G[0, 0, x]*(-8*zeta[2] - 8*zeta[3]) + 
      G[1, 1, x]*(-8*zeta[2] - 8*zeta[3]) - (40*zeta[2]*zeta[3])/3 + 
      G[0, 1, x]*(8*zeta[2] + 8*zeta[3]) + G[1, 0, x]*
       (8*zeta[2] + 8*zeta[3]) - 30*zeta[4] + (68*G[0, x]*zeta[4])/3 - 
      (68*G[1, x]*zeta[4])/3 - (80*zeta[5])/3) + (307 + (98*I)*Pi)*zeta[5] + 
    G[1, x]*(-610/3 + ((6673*I)/18)*Pi - ((4*I)/3)*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(9 - ((184*I)/9)*Pi - 14*zeta[2]) + 
      zeta[2]*(3343/9 + ((4601*I)/9)*Pi - 48*zeta[3]) + 
      (-2281/9 - (266*I)*Pi)*zeta[3] + Log[mu2/s]*(-31 + ((1532*I)/27)*Pi + 
        (802/9 - (20*I)*Pi)*zeta[2] + (32/3 + (8*I)*Pi)*zeta[3] - 
        22*zeta[4]) + (2173/3 - (34*I)*Pi)*zeta[4] + 20*zeta[5]) + 
    x*(10484051/52488 + ((624833*I)/5832)*Pi + 40*G[0, 0, 0, 0, 0, x] - 
      (4*G[0, 0, 0, 0, 1, x])/3 - (4*G[0, 0, 0, 1, 0, x])/3 - 
      16*G[0, 0, 0, 1, 1, x] - (20*G[0, 0, 1, 0, 0, x])/3 - 
      (68*G[0, 0, 1, 0, 1, x])/3 - (68*G[0, 0, 1, 1, 0, x])/3 + 
      (64*G[0, 0, 1, 1, 1, x])/3 - 40*G[0, 1, 0, 0, 0, x] + 
      (52*G[0, 1, 0, 0, 1, x])/3 + (52*G[0, 1, 0, 1, 0, x])/3 - 
      8*G[0, 1, 0, 1, 1, x] - (44*G[0, 1, 1, 0, 0, x])/3 + 
      (52*G[0, 1, 1, 0, 1, x])/3 + (52*G[0, 1, 1, 1, 0, x])/3 - 
      48*G[0, 1, 1, 1, 1, x] - 56*G[1, 0, 0, 0, 0, x] + 
      (52*G[1, 0, 0, 0, 1, x])/3 + (52*G[1, 0, 0, 1, 0, x])/3 + 
      (16*G[1, 0, 0, 1, 1, x])/3 + 28*G[1, 0, 1, 0, 0, x] + 
      (20*G[1, 0, 1, 0, 1, x])/3 + (20*G[1, 0, 1, 1, 0, x])/3 - 
      (16*G[1, 0, 1, 1, 1, x])/3 + 56*G[1, 1, 0, 0, 0, x] - 
      (100*G[1, 1, 0, 0, 1, x])/3 - (100*G[1, 1, 0, 1, 0, x])/3 + 
      (56*G[1, 1, 0, 1, 1, x])/3 - (20*G[1, 1, 1, 0, 0, x])/3 - 
      (4*G[1, 1, 1, 0, 1, x])/3 - (4*G[1, 1, 1, 1, 0, x])/3 + 
      32*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*(-1010/9 + ((44*I)/3)*Pi - 
        24*Log[mu2/s]) + G[1, 1, 1, 1, x]*(794/9 + ((28*I)/3)*Pi - 
        (64*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(506/9 + (12*I)*Pi - 
        (32*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(326/9 + ((44*I)/3)*Pi - 
        8*Log[mu2/s]) + G[1, 0, 1, 0, x]*(326/9 + ((80*I)/3)*Pi - 
        8*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-14/3 - ((8*I)/3)*Pi - 
        (16*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*(-14/3 + (4*I)*Pi - 
        (16*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(-124/9 - ((20*I)/3)*Pi - 
        (16*Log[mu2/s])/3) + (-79/27 - ((10*I)/9)*Pi)*Log[mu2/s]^4 - 
      Log[mu2/s]^5/3 + G[1, 1, 1, 0, x]*(-54 - ((16*I)/3)*Pi + 
        (8*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*(-54 - (12*I)*Pi + 
        (8*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*(-476/9 + ((20*I)/3)*Pi + 
        (16*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*(274/9 - ((20*I)/3)*Pi + 
        (32*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(22/9 - (12*I)*Pi + 
        (32*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*(274/9 - ((56*I)/3)*Pi + 
        (32*Log[mu2/s])/3) + G[0, 1, 1, 1, x]*(-266/9 - ((28*I)/3)*Pi + 
        (64*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(410/9 - ((44*I)/3)*Pi + 
        24*Log[mu2/s]) + G[1, 0, 0, x]*(-122/3 + ((466*I)/9)*Pi + 
        (-30 + ((52*I)/3)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/3 - 
        (238*zeta[2])/3) + G[0, 1, 1, x]*(74/3 - ((56*I)/9)*Pi + 
        (28 + (16*I)*Pi)*Log[mu2/s] - (224*zeta[2])/3) + 
      G[1, 0, 1, x]*(373/9 + ((32*I)/9)*Pi + (182/9 + ((4*I)/3)*Pi)*
         Log[mu2/s] + 2*Log[mu2/s]^2 - (170*zeta[2])/3) + 
      G[0, 1, 0, x]*(-13/9 - ((238*I)/9)*Pi + (-218/9 + ((4*I)/3)*Pi)*
         Log[mu2/s] - 2*Log[mu2/s]^2 - (74*zeta[2])/3) + 
      Log[mu2/s]^3*(-1285/162 - ((202*I)/27)*Pi + (77*zeta[2])/9) + 
      G[0, 0, 0, x]*(2/3 - ((430*I)/9)*Pi + (34 - ((44*I)/3)*Pi)*Log[mu2/s] - 
        (2*Log[mu2/s]^2)/3 + 42*zeta[2]) + G[0, 0, 1, x]*
       (-13/9 - ((68*I)/9)*Pi + (-218/9 + ((4*I)/3)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 + (154*zeta[2])/3) + G[1, 1, 0, x]*
       (373/9 + ((202*I)/9)*Pi + (182/9 - (4*I)*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 + 62*zeta[2]) + G[1, 1, 1, x]*
       (-194/3 + ((92*I)/9)*Pi + (-24 - ((56*I)/3)*Pi)*Log[mu2/s] + 
        80*zeta[2]) + zeta[2]*(337387/1458 + ((5317*I)/81)*Pi - 
        (509*zeta[3])/9) + G[1, 1, x]*(271/3 + ((164*I)/27)*Pi + 
        (53/9 + (10*I)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(791/27 + (8*I)*Pi - 56*zeta[2]) + (-235/9 - (30*I)*Pi)*
         zeta[2] - (100*zeta[3])/3) + G[0, 0, x]*(341/3 + ((482*I)/27)*Pi + 
        (53/9 + ((16*I)/3)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(503/27 + ((194*I)/9)*Pi - (160*zeta[2])/3) + 
        (-161/9 - ((68*I)/3)*Pi)*zeta[2] - (44*zeta[3])/3) + 
      Log[mu2/s]^2*(3703/324 - ((541*I)/54)*Pi + (641/18 + ((10*I)/3)*Pi)*
         zeta[2] - zeta[3]) + (-1117/81 - ((214*I)/9)*Pi)*zeta[3] + 
      G[1, 0, x]*(-102 - ((626*I)/27)*Pi + (-53/9 - ((16*I)/3)*Pi)*
         Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + (-511/9 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-647/27 - ((194*I)/9)*Pi + 40*zeta[2]) + 4*zeta[3]) + 
      G[0, 1, x]*(-102 - ((20*I)/27)*Pi + (-53/9 - (10*I)*Pi)*Log[mu2/s]^2 - 
        (8*Log[mu2/s]^3)/3 + (691/9 + ((146*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-647/27 - (8*I)*Pi + (208*zeta[2])/3) + 44*zeta[3]) + 
      G[1, x]*(379/6 + ((17*I)/9)*Pi + Log[mu2/s]^2*(-4 - 10*zeta[2]) + 
        (-245/9 + ((38*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(122/9 - ((8*I)/3)*Pi + 
          (134/9 - (4*I)*Pi)*zeta[2] - (8*zeta[3])/3) + 
        (-226/9 - (36*I)*Pi)*zeta[3] - (446*zeta[4])/3) + 
      Log[mu2/s]*(668843/5832 + ((12409*I)/324)*Pi + (6316/81 + (24*I)*Pi)*
         zeta[2] + (-278/9 - ((64*I)/9)*Pi)*zeta[3] - (82*zeta[4])/3) + 
      (-17617/108 - ((100*I)/3)*Pi)*zeta[4] + 
      G[0, x]*(-7637/108 + ((4391*I)/324)*Pi + (38/9 + ((20*I)/9)*Pi)*
         Log[mu2/s]^3 + (5*Log[mu2/s]^4)/9 + Log[mu2/s]^2*
         (160/9 + ((38*I)/3)*Pi - 9*zeta[2]) + (-4063/27 - ((221*I)/9)*Pi)*
         zeta[2] + (374/9 + ((326*I)/9)*Pi)*zeta[3] + 
        Log[mu2/s]*(611/324 + ((272*I)/9)*Pi + (-697/9 - ((14*I)/3)*Pi)*
           zeta[2] + (74*zeta[3])/9) + 89*zeta[4]) + (76*zeta[5])/3) + 
    G[0, x]*(28007/216 - ((152713*I)/648)*Pi + (-6 + ((4*I)/9)*Pi)*
       Log[mu2/s]^3 - (5*Log[mu2/s]^4)/9 + Log[mu2/s]^2*
       (-461/18 - ((91*I)/18)*Pi + 19*zeta[2]) + (2461/9 + ((739*I)/9)*Pi)*
       zeta[3] + zeta[2]*(-16910/27 + ((1639*I)/18)*Pi + 24*zeta[3]) + 
      Log[mu2/s]*(-5075/324 - ((283*I)/54)*Pi + (-863/9 + (31*I)*Pi)*
         zeta[2] + (-170/9 + (8*I)*Pi)*zeta[3] - 22*zeta[4]) + 
      (119/2 - (27*I)*Pi)*zeta[4] + 30*zeta[5]) + 
    x^2*(44*G[0, 0, 0, 0, x] - 32*G[0, 0, 0, 1, x] - 32*G[0, 0, 1, 0, x] + 
      18*G[0, 0, 1, 1, x] - (80*G[0, 1, 0, 0, x])/3 + 
      (44*G[0, 1, 0, 1, x])/3 + (44*G[0, 1, 1, 0, x])/3 - 
      (2*G[0, 1, 1, 1, x])/3 - (52*G[1, 0, 0, 0, x])/3 + 
      (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
      (26*G[1, 0, 1, 1, x])/3 + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
      26*G[1, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 
      4*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] - 
      4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] + 
      4*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
      4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 
      4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
      G[1, 1, 0, x]*(-53/3 - 12*Log[mu2/s] - 8*zeta[2]) + 
      G[0, 0, 1, x]*(-5 - (2*I)*Pi + 12*Log[mu2/s] - 8*zeta[2]) + 
      G[0, 0, 0, x]*(-4/3 - 12*Log[mu2/s] - 4*zeta[2]) + 
      G[1, 1, 1, x]*(34/3 - (2*I)*Pi + 12*Log[mu2/s] - 4*zeta[2]) - 
      6*Log[mu2/s]*zeta[2] + G[0, 1, 1, x]*(34/3 + (2*I)*Pi - 12*Log[mu2/s] + 
        4*zeta[2]) + G[1, 0, 0, x]*(24 + 12*Log[mu2/s] + 4*zeta[2]) + 
      G[1, 0, 1, x]*(-53/3 + (2*I)*Pi - 12*Log[mu2/s] + 8*zeta[2]) + 
      G[0, 1, 0, x]*(-5 + 12*Log[mu2/s] + 8*zeta[2]) + 
      G[0, 1, x]*(247/6 + ((25*I)/3)*Pi + 2*Log[mu2/s] - (34*zeta[2])/3 - 
        12*zeta[3]) + G[1, 0, x]*(247/6 + ((25*I)/3)*Pi + 2*Log[mu2/s] - 
        (32*zeta[2])/3 - 12*zeta[3]) + (-29 + (2*I)*Pi)*zeta[3] + 
      G[1, 1, x]*(-247/6 - ((25*I)/3)*Pi - 2*Log[mu2/s] - (46*zeta[2])/3 + 
        12*zeta[3]) + G[0, 0, x]*(-247/6 - ((25*I)/3)*Pi - 2*Log[mu2/s] + 
        (112*zeta[2])/3 + 12*zeta[3]) + zeta[2]*(-247/2 - (25*I)*Pi + 
        20*zeta[3]) + G[0, x]*((83*zeta[2])/3 - 12*Log[mu2/s]*zeta[2] + 
        12*zeta[3] - 34*zeta[4]) + (275*zeta[4])/6 + 
      G[1, x]*((121*zeta[2])/3 + 12*Log[mu2/s]*zeta[2] - 12*zeta[3] + 
        34*zeta[4]) + 40*zeta[5]) + ((4*I)*Pi*G[1, 1, 0, x] + 
      (124/3 + (44*I)*Pi)*G[0, 1, 1, 0, x] + (14 - (4*I)*Pi)*
       G[1, 0, 0, 0, x] - (50*G[1, 0, 1, 0, x])/9 + 
      (4*I)*Pi*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] + 
      12*G[0, 0, 0, 0, 0, x] + (8/3 + (32*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
      (8/3 + (56*I)*Pi)*G[0, 0, 0, 1, 0, x] + (-4 + (8*I)*Pi)*
       G[0, 0, 1, 0, 0, x] - 12*G[0, 1, 0, 0, 0, x] + 
      (-40 - (104*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-40 - (56*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (124/3 + (8*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (8/3 + (24*I)*Pi)*G[0, 1, 1, 0, 1, x] + (8/3 - (56*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - 4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] - 
      4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 4*G[1, 0, 1, 1, 0, x] - 
      (16*I)*Pi*G[1, 1, 0, 0, 1, x] + 32*G[0, 0, 0, 0, 1, 1, x] + 
      56*G[0, 0, 0, 1, 0, 1, x] + 56*G[0, 0, 0, 1, 1, 0, x] - 
      168*G[0, 0, 0, 1, 1, 1, x] + 8*G[0, 0, 1, 0, 0, 1, x] + 
      8*G[0, 0, 1, 0, 1, 0, x] - 104*G[0, 0, 1, 0, 1, 1, x] - 
      520*G[0, 0, 1, 1, 0, 0, x] + 176*G[0, 0, 1, 1, 0, 1, x] + 
      176*G[0, 0, 1, 1, 1, 0, x] - 144*G[0, 0, 1, 1, 1, 1, x] - 
      104*G[0, 1, 0, 0, 1, 1, x] - 136*G[0, 1, 0, 1, 0, 0, x] + 
      80*G[0, 1, 0, 1, 0, 1, x] + 80*G[0, 1, 0, 1, 1, 0, x] - 
      104*G[0, 1, 0, 1, 1, 1, x] + 8*G[0, 1, 1, 0, 0, 1, x] + 
      8*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] - 
      56*G[0, 1, 1, 1, 0, 0, x] + 16*G[1, 0, 0, 1, 1, 1, x] - 
      16*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 0, 0, x]*(28/3 - (4*I)*Pi - 
        (56*Log[mu2/s])/3) + G[0, 1, 0, 1, 1, x]*(-260 - (8*I)*Pi + 
        16*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(124/3 + (32*I)*Pi + 
        16*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-224/3 - (80*I)*Pi + 
        16*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-224/3 - (328*I)*Pi + 
        16*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(632/3 - (64*I)*Pi + 
        48*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-680/3 + (80*I)*Pi + 
        48*Log[mu2/s]) + G[0, 0, 1, 1, x]*(1396/9 - (208*I)*Pi + 
        (280/3 + (16*I)*Pi)*Log[mu2/s] - 24*Log[mu2/s]^2 - 448*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-130/3 + ((656*I)/3)*Pi + (16/3 + (48*I)*Pi)*
         Log[mu2/s] - 264*zeta[2]) + G[1, 0, 0, 1, x]*
       (-50/9 + ((112*I)/3)*Pi + (16*I)*Pi*Log[mu2/s] - 128*zeta[2]) + 
      G[0, 1, 0, 1, x]*(124/3 - (300*I)*Pi + (16*I)*Pi*Log[mu2/s] - 
        128*zeta[2]) + G[0, 0, 1, 0, x]*(-130/3 - ((220*I)/3)*Pi + 
        (16/3 + (16*I)*Pi)*Log[mu2/s] - 16*zeta[2]) + 
      16*G[1, 1, 0, 1, x]*zeta[2] + G[0, 0, 0, x]*
       (-1609/27 - ((272*I)/9)*Pi + (34/9 + ((4*I)/3)*Pi)*Log[mu2/s] + 
        (22*Log[mu2/s]^2)/3 + (4*zeta[2])/3) + G[1, 0, 0, x]*
       (34 + ((40*I)/9)*Pi - 4*Log[mu2/s] + (44*zeta[2])/3) + 
      G[0, 1, 1, 1, x]*(((8*I)/3)*Pi + 16*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-1766/9 - ((140*I)/3)*Pi + (16*Log[mu2/s])/3 + 
        48*zeta[2]) + G[1, 0, x]*((34*I)*Pi - (4*I)*Pi*Log[mu2/s] + 
        (178/9 + ((8*I)/3)*Pi)*zeta[2]) + (178/9 + ((3256*I)/9)*Pi)*zeta[3] - 
      264*zeta[3]^2 + G[0, 0, 1, x]*(128/9 + ((1076*I)/9)*Pi + 
        (-2 - (24*I)*Pi)*Log[mu2/s]^2 + (30 + (328*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(70/9 + ((284*I)/3)*Pi + 64*zeta[2]) + 8*zeta[3]) + 
      G[1, 0, 1, x]*(((-50*I)/9)*Pi + (-148/3 - (16*I)*Pi)*zeta[2] - 
        16*Log[mu2/s]*zeta[2] + 16*zeta[3]) + G[0, 1, 1, x]*
       (((124*I)/3)*Pi + (220 + (48*I)*Pi)*zeta[2] - 32*Log[mu2/s]*zeta[2] + 
        168*zeta[3]) + G[0, 1, 0, x]*(128/9 - ((1324*I)/9)*Pi - 
        2*Log[mu2/s]^2 + Log[mu2/s]*(70/9 + ((4*I)/3)*Pi - 16*zeta[2]) + 
        (574/3 + (88*I)*Pi)*zeta[2] + 216*zeta[3]) + 
      zeta[2]*(((-178*I)/9)*Pi + (-1970/3 + (40*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((128*I)/9)*Pi + (-2474/9 - ((514*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-2*I)*Pi + 24*zeta[2]) + Log[mu2/s]*
         (((70*I)/9)*Pi + (-80 + (16*I)*Pi)*zeta[2]) + (980/3 + (344*I)*Pi)*
         zeta[3] - 970*zeta[4]) + G[0, 0, x]*(-8159/54 - ((271*I)/27)*Pi + 
        (17/3 + ((8*I)/3)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/9 + 
        Log[mu2/s]*(106/3 + ((206*I)/9)*Pi - 30*zeta[2]) + 
        (2012/9 - ((28*I)/3)*Pi)*zeta[2] + (238/9 - (32*I)*Pi)*zeta[3] - 
        88*zeta[4]) + (-1267 + (237*I)*Pi)*zeta[4] + 
      G[1, 1, x]*((-16*I)*Pi*zeta[3] + 44*zeta[4]) + 
      Log[mu2/s]^2*((-2*I)*Pi*zeta[2] + (2 - (24*I)*Pi)*zeta[3] + 
        66*zeta[4]) + Log[mu2/s]*((-106/9 + (92*I)*Pi)*zeta[3] + 
        zeta[2]*(((106*I)/9)*Pi + 96*zeta[3]) + (-218 + (44*I)*Pi)*zeta[4]) + 
      (1192/3 + (436*I)*Pi)*zeta[5] + 
      G[1, x]*(zeta[2]*(((-86*I)/9)*Pi - 96*zeta[3]) + 
        (86/9 + ((100*I)/3)*Pi)*zeta[3] + Log[mu2/s]*((16*I)*Pi*zeta[3] - 
          44*zeta[4]) + (-407/3 - (68*I)*Pi)*zeta[4] + 40*zeta[5]) + 
      G[0, x]*(((-8159*I)/54)*Pi - ((8*I)/9)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((17*I)/3)*Pi + (34*zeta[2])/3) + 
        (920/3 + ((250*I)/9)*Pi)*zeta[3] + zeta[2]*(-5344/27 + 
          ((428*I)/3)*Pi + 48*zeta[3]) + Log[mu2/s]*(((106*I)/3)*Pi + 
          (-994/9 + ((26*I)/3)*Pi)*zeta[2] + (-16/3 + (16*I)*Pi)*zeta[3] - 
          44*zeta[4]) + (-352/3 - (54*I)*Pi)*zeta[4] + 60*zeta[5]) - 
      (4015*zeta[6])/3)/(1 - x)^2 - (1385*zeta[6])/3 + 
    (((-3539*I)/54)*Pi + (8/3 - (52*I)*Pi)*G[1, 1, 1, 0, x] - 
      72*G[0, 0, 0, 0, 0, x] + (8 - (48*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
      (8 - (84*I)*Pi)*G[0, 0, 0, 1, 0, x] + (12 - (12*I)*Pi)*
       G[0, 0, 1, 0, 0, x] + 28*G[0, 1, 0, 0, 0, x] + 
      (60 + (144*I)*Pi)*G[0, 1, 0, 0, 1, x] + (60 + (84*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (-540 - (12*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (178 - (24*I)*Pi)*G[0, 1, 1, 0, 1, x] + (178 + (72*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - 144*G[0, 1, 1, 1, 1, x] + 
      40*G[1, 0, 0, 0, 0, x] - 14*G[1, 0, 0, 0, 1, x] - 
      14*G[1, 0, 0, 1, 0, x] - 126*G[1, 0, 1, 0, 0, x] + 
      60*G[1, 0, 1, 0, 1, x] + 60*G[1, 0, 1, 1, 0, x] - 
      104*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] + 
      (4 + (24*I)*Pi)*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] + 
      16*G[1, 1, 0, 1, 1, x] - 52*G[1, 1, 1, 0, 0, x] - 
      48*G[0, 0, 0, 0, 1, 1, x] - 84*G[0, 0, 0, 1, 0, 1, x] - 
      84*G[0, 0, 0, 1, 1, 0, x] + 252*G[0, 0, 0, 1, 1, 1, x] - 
      12*G[0, 0, 1, 0, 0, 1, x] - 12*G[0, 0, 1, 0, 1, 0, x] + 
      156*G[0, 0, 1, 0, 1, 1, x] + 684*G[0, 0, 1, 1, 0, 0, x] - 
      216*G[0, 0, 1, 1, 0, 1, x] - 216*G[0, 0, 1, 1, 1, 0, x] + 
      168*G[0, 0, 1, 1, 1, 1, x] + 144*G[0, 1, 0, 0, 1, 1, x] + 
      180*G[0, 1, 0, 1, 0, 0, x] - 96*G[0, 1, 0, 1, 0, 1, x] - 
      96*G[0, 1, 0, 1, 1, 0, x] + 132*G[0, 1, 0, 1, 1, 1, x] - 
      12*G[0, 1, 1, 0, 0, 1, x] - 12*G[0, 1, 1, 0, 1, 0, x] - 
      12*G[0, 1, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 1, 0, 0, x] - 
      24*G[1, 0, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 1, 1, x] + 
      G[0, 0, 0, 1, 1, x]*(-214 + (96*I)*Pi - 72*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(182 - (120*I)*Pi - 72*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-230/3 + (2*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(300 + (12*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-136 - (48*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(178 + (120*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(178 + (444*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(77 + (12*I)*Pi - 8*Log[mu2/s]) - 
      ((8*I)/9)*Pi*Log[mu2/s]^3 + G[1, 0, 1, 0, x]*(-52/3 - (58*I)*Pi + 
        8*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-568/3 - (354*I)*Pi + 
        8*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-276 - (28*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(409/3 + (4*I)*Pi + 68*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(1175/3 + (68*I)*Pi - 20*Log[mu2/s] - 72*zeta[2]) + 
      G[1, 1, 0, 1, x]*(8/3 + (20*I)*Pi - 24*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-320/3 + (82*I)*Pi + 48*Log[mu2/s] - 24*zeta[2]) + 
      G[0, 0, 0, x]*(508/9 + ((359*I)/3)*Pi + (-274/3 + (4*I)*Pi)*
         Log[mu2/s] - 16*Log[mu2/s]^2 - 14*zeta[2]) + 
      G[1, 1, 1, x]*(((8*I)/3)*Pi + 16*zeta[2]) + G[0, 0, 1, 0, x]*
       (224/3 + (158*I)*Pi + (-32 - (24*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
      G[1, 1, 0, x]*(128/3 + ((239*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 
        32*zeta[2]) + G[1, 0, 0, x]*(-1271/3 - ((202*I)/3)*Pi + 
        (80/3 - (4*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 88*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-568/3 + (368*I)*Pi + (8 - (24*I)*Pi)*Log[mu2/s] + 
        144*zeta[2]) + G[1, 0, 0, 1, x]*(-52/3 - (142*I)*Pi + 
        (8 - (24*I)*Pi)*Log[mu2/s] + 192*zeta[2]) + 
      G[0, 0, 0, 1, x]*(224/3 - (238*I)*Pi + (-32 - (72*I)*Pi)*Log[mu2/s] + 
        396*zeta[2]) + G[0, 0, 1, 1, x]*(232/3 + (244*I)*Pi + 
        (-116 - (24*I)*Pi)*Log[mu2/s] + 36*Log[mu2/s]^2 + 576*zeta[2]) + 
      G[0, 1, 0, x]*(-164/3 + (203*I)*Pi + 12*Log[mu2/s]^2 + 
        (-280 - (120*I)*Pi)*zeta[2] + Log[mu2/s]*(2/3 + (12*I)*Pi + 
          24*zeta[2]) - 288*zeta[3]) + G[0, 1, 1, x]*
       (4108/9 - ((608*I)/3)*Pi - 24*Log[mu2/s]^2 + (-798 - (60*I)*Pi)*
         zeta[2] + Log[mu2/s]*(280/3 + (8*I)*Pi + 48*zeta[2]) - 
        240*zeta[3]) + G[1, 0, 1, x]*(128/3 - ((880*I)/3)*Pi + 
        (-32 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*((24*I)*Pi + 24*zeta[2]) - 
        24*zeta[3]) + G[0, 0, 1, x]*(-164/3 + ((458*I)/3)*Pi + 
        (12 + (36*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(2/3 - (124*I)*Pi - 
          96*zeta[2]) + (-230 - (444*I)*Pi)*zeta[2] - 12*zeta[3]) + 
      (407/9 - ((7409*I)/9)*Pi)*zeta[3] + 354*zeta[3]^2 + 
      G[1, 0, x]*(-38 - ((3359*I)/9)*Pi + (-2 + (6*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(70/9 + ((68*I)/3)*Pi - 72*zeta[2]) + 
        (179/3 + (56*I)*Pi)*zeta[2] + 206*zeta[3]) + 
      zeta[2]*(9488/27 + ((4207*I)/9)*Pi + (1160 - (48*I)*Pi)*zeta[3]) + 
      Log[mu2/s]^2*(((23*I)/3)*Pi + (-38/3 + (6*I)*Pi)*zeta[2] + 
        (-6 + (36*I)*Pi)*zeta[3] - 99*zeta[4]) + 
      G[1, 1, x]*(((128*I)/3)*Pi + (204 + (40*I)*Pi)*zeta[2] - 
        32*Log[mu2/s]*zeta[2] + (176 + (24*I)*Pi)*zeta[3] - 66*zeta[4]) + 
      (29717/12 - ((609*I)/2)*Pi)*zeta[4] + G[0, 0, x]*
       (87229/216 - ((337*I)/6)*Pi + (-3/2 - (8*I)*Pi)*Log[mu2/s]^2 - 
        (4*Log[mu2/s]^3)/3 + (-699/2 + (59*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1043/18 - ((281*I)/3)*Pi + 95*zeta[2]) + 
        (-253/3 + (48*I)*Pi)*zeta[3] + 132*zeta[4]) + 
      G[0, 1, x]*(-38 + ((3686*I)/9)*Pi + Log[mu2/s]^2*(-2 - (12*I)*Pi - 
          36*zeta[2]) + (778/3 + (532*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(70/9 + (90*I)*Pi + (172 - (24*I)*Pi)*zeta[2]) + 
        (-518 - (456*I)*Pi)*zeta[3] + 1242*zeta[4]) + 
      Log[mu2/s]*(((212*I)/9)*Pi + zeta[2]*(-274/9 - ((100*I)/3)*Pi - 
          144*zeta[3]) + (62/3 - (120*I)*Pi)*zeta[3] + 
        (425 - (66*I)*Pi)*zeta[4]) + G[0, x]*(-3539/54 + ((84109*I)/216)*Pi + 
        (-8/9 - ((4*I)/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^2*
         (23/3 - ((37*I)/6)*Pi - 10*zeta[2]) + 
        zeta[2]*(6460/9 - ((491*I)/2)*Pi - 72*zeta[3]) + 
        (-5267/9 - ((403*I)/3)*Pi)*zeta[3] + (75/2 + (81*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(212/9 - ((209*I)/6)*Pi + (718/3 - (29*I)*Pi)*zeta[2] + 
          (16 - (24*I)*Pi)*zeta[3] + 66*zeta[4]) - 90*zeta[5]) + 
      G[1, x]*((-38*I)*Pi + Log[mu2/s]^2*((-2*I)*Pi + 24*zeta[2]) + 
        (371/3 + (322*I)*Pi)*zeta[3] + zeta[2]*(-4610/9 - ((553*I)/3)*Pi + 
          144*zeta[3]) + (-767 + (102*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(((70*I)/9)*Pi + (-64 + (32*I)*Pi)*zeta[2] + 
          (-16 - (24*I)*Pi)*zeta[3] + 66*zeta[4]) - 60*zeta[5]) + 
      (-645 - (534*I)*Pi)*zeta[5] + 1800*zeta[6])/(1 - x)) + 
  Nc*(75249545/419904 + ((7983925*I)/23328)*Pi - 57*G[0, 0, 0, 0, 0, 0, x] + 
    330*G[0, 0, 0, 0, 0, 1, x] + 330*G[0, 0, 0, 0, 1, 0, x] - 
    372*G[0, 0, 0, 0, 1, 1, x] + 51*G[0, 0, 0, 1, 0, 0, x] + 
    54*G[0, 0, 0, 1, 0, 1, x] + 54*G[0, 0, 0, 1, 1, 0, x] - 
    (1540*G[0, 0, 0, 1, 1, 1, x])/3 - 148*G[0, 0, 1, 0, 0, 0, x] - 
    110*G[0, 0, 1, 0, 0, 1, x] - 110*G[0, 0, 1, 0, 1, 0, x] - 
    (244*G[0, 0, 1, 0, 1, 1, x])/3 - 160*G[0, 0, 1, 1, 0, 0, x] + 
    (428*G[0, 0, 1, 1, 0, 1, x])/3 + (428*G[0, 0, 1, 1, 1, 0, x])/3 + 
    (578*G[0, 0, 1, 1, 1, 1, x])/3 + 193*G[0, 1, 0, 0, 0, 0, x] - 
    246*G[0, 1, 0, 0, 0, 1, x] - 246*G[0, 1, 0, 0, 1, 0, x] - 
    244*G[0, 1, 0, 0, 1, 1, x] - 57*G[0, 1, 0, 1, 0, 0, x] - 
    128*G[0, 1, 0, 1, 0, 1, x] - 128*G[0, 1, 0, 1, 1, 0, x] + 
    (1964*G[0, 1, 0, 1, 1, 1, x])/3 - 44*G[0, 1, 1, 0, 0, 0, x] - 
    22*G[0, 1, 1, 0, 0, 1, x] - 22*G[0, 1, 1, 0, 1, 0, x] + 
    (1364*G[0, 1, 1, 0, 1, 1, x])/3 + 50*G[0, 1, 1, 1, 0, 0, x] - 
    (40*G[0, 1, 1, 1, 0, 1, x])/3 - (40*G[0, 1, 1, 1, 1, 0, x])/3 - 
    (148*G[0, 1, 1, 1, 1, 1, x])/3 + (1852*G[1, 0, 0, 0, 0, 0, x])/3 - 
    (650*G[1, 0, 0, 0, 0, 1, x])/3 - (650*G[1, 0, 0, 0, 1, 0, x])/3 + 
    228*G[1, 0, 0, 0, 1, 1, x] - (734*G[1, 0, 0, 1, 0, 0, x])/3 + 
    82*G[1, 0, 0, 1, 0, 1, x] + 82*G[1, 0, 0, 1, 1, 0, x] - 
    226*G[1, 0, 0, 1, 1, 1, x] - (722*G[1, 0, 1, 0, 0, 0, x])/3 + 
    22*G[1, 0, 1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, 1, 0, x] + 
    30*G[1, 0, 1, 0, 1, 1, x] + 106*G[1, 0, 1, 1, 0, 0, x] + 
    82*G[1, 0, 1, 1, 0, 1, x] + 82*G[1, 0, 1, 1, 1, 0, x] - 
    48*G[1, 0, 1, 1, 1, 1, x] - (134*G[1, 1, 0, 0, 0, 0, x])/3 - 
    (80*G[1, 1, 0, 0, 0, 1, x])/3 - (80*G[1, 1, 0, 0, 1, 0, x])/3 - 
    56*G[1, 1, 0, 0, 1, 1, x] + (112*G[1, 1, 0, 1, 0, 0, x])/3 - 
    24*G[1, 1, 0, 1, 0, 1, x] - 24*G[1, 1, 0, 1, 1, 0, x] + 
    140*G[1, 1, 0, 1, 1, 1, x] + (196*G[1, 1, 1, 0, 0, 0, x])/3 - 
    32*G[1, 1, 1, 0, 0, 1, x] - 32*G[1, 1, 1, 0, 1, 0, x] + 
    92*G[1, 1, 1, 0, 1, 1, x] - 36*G[1, 1, 1, 1, 0, 0, x] - 
    24*G[1, 1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 1, 0, x] - 
    132*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, 1, x]*
     (3169/3 + ((262*I)/3)*Pi - 248*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-471 - (85*I)*Pi - 190*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-471 - (232*I)*Pi - 190*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(-1457/6 + ((680*I)/3)*Pi - 174*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-458 - (336*I)*Pi - 78*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-822 - (38*I)*Pi - 72*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-407 + (56*I)*Pi - 60*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(409 - (126*I)*Pi - 60*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(959/3 - ((358*I)/3)*Pi - 48*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(66 + ((1472*I)/3)*Pi - 36*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(479/6 - (176*I)*Pi - 32*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(-1106/3 - ((272*I)/3)*Pi - 28*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(46 + (48*I)*Pi - 12*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(46 - (72*I)*Pi - 12*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-707/3 - (63*I)*Pi - 10*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(886/3 - (195*I)*Pi - 10*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(886/3 - (500*I)*Pi - 10*Log[mu2/s]) + 
    (47/48 + ((15*I)/8)*Pi)*Log[mu2/s]^5 + (9*Log[mu2/s]^6)/16 + 
    G[1, 0, 1, 0, 0, x]*(605/3 - ((638*I)/3)*Pi + 6*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(17/3 + ((242*I)/3)*Pi + 44*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(17/3 + ((1430*I)/3)*Pi + 44*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(165/2 + (100*I)*Pi + 48*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(165/2 + (236*I)*Pi + 48*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(-451/3 - ((92*I)/3)*Pi + 52*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(-451/3 + ((196*I)/3)*Pi + 52*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(176 - (96*I)*Pi + 60*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(-262/3 + ((328*I)/3)*Pi + 76*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(1117/3 - ((248*I)/3)*Pi + 80*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(1117/3 + ((274*I)/3)*Pi + 80*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-613/6 - ((238*I)/3)*Pi + 112*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-613/6 + ((284*I)/3)*Pi + 112*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(-1517/6 + (453*I)*Pi + 180*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(2155/6 - ((370*I)/3)*Pi + 336*Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(12259/18 - ((139*I)/2)*Pi + (127/3 + (308*I)*Pi)*
       Log[mu2/s] + 81*Log[mu2/s]^2 - (3163*zeta[2])/3) + 
    G[0, 0, 0, 0, x]*(-679/3 - ((2657*I)/6)*Pi + (281 - (222*I)*Pi)*
       Log[mu2/s] - 106*Log[mu2/s]^2 - 444*zeta[2]) + 
    G[0, 0, 1, 0, x]*(12259/18 - ((3107*I)/6)*Pi + (127/3 + (196*I)*Pi)*
       Log[mu2/s] + 81*Log[mu2/s]^2 - (883*zeta[2])/3) + 
    G[1, 1, 1, 0, x]*(-1169/3 + ((94*I)/3)*Pi + (218/3 + (16*I)*Pi)*
       Log[mu2/s] - 24*Log[mu2/s]^2 - (698*zeta[2])/3) + 
    G[1, 0, 1, 1, x]*(9749/36 - ((1159*I)/2)*Pi + (160 - (48*I)*Pi)*
       Log[mu2/s] - 12*Log[mu2/s]^2 - 168*zeta[2]) + 
    G[1, 0, 0, 0, x]*(-85/2 + ((311*I)/2)*Pi + (26 + (46*I)*Pi)*Log[mu2/s] + 
      70*Log[mu2/s]^2 - (502*zeta[2])/3) + G[0, 1, 1, 1, x]*
     (2720/9 + (65*I)*Pi + (428 - (8*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 
      (122*zeta[2])/3) + Log[mu2/s]^4*(-941/108 - ((35*I)/72)*Pi - 
      (237*zeta[2])/16) + G[1, 1, 1, 1, x]*(3824/9 + ((350*I)/3)*Pi + 
      (-316/3 + (72*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 20*zeta[2]) + 
    G[1, 1, 0, 1, x]*(-1169/3 - ((1454*I)/3)*Pi + (218/3 - (56*I)*Pi)*
       Log[mu2/s] - 24*Log[mu2/s]^2 + (130*zeta[2])/3) + 
    G[1, 0, 1, 0, x]*(317/18 + ((425*I)/2)*Pi - (215*Log[mu2/s])/3 - 
      27*Log[mu2/s]^2 + (181*zeta[2])/3) + G[1, 1, 0, 0, x]*
     (6173/36 + ((127*I)/3)*Pi + (-127 - (2*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 + (713*zeta[2])/3) + G[0, 0, 1, 1, x]*
     (-30601/36 + ((3817*I)/6)*Pi + (-318 - (196*I)*Pi)*Log[mu2/s] - 
      30*Log[mu2/s]^2 + (778*zeta[2])/3) + G[0, 1, 0, 1, x]*
     (-11315/18 + ((355*I)/3)*Pi + (-243 - (88*I)*Pi)*Log[mu2/s] - 
      21*Log[mu2/s]^2 + (839*zeta[2])/3) + G[1, 0, 0, 1, x]*
     (317/18 + ((761*I)/2)*Pi + (-215/3 - (6*I)*Pi)*Log[mu2/s] - 
      27*Log[mu2/s]^2 + (907*zeta[2])/3) + G[0, 1, 1, 0, x]*
     (-11315/18 + ((515*I)/3)*Pi + (-243 - (58*I)*Pi)*Log[mu2/s] - 
      21*Log[mu2/s]^2 + (941*zeta[2])/3) + G[0, 1, 0, 0, x]*
     (25441/36 + ((481*I)/3)*Pi + (302/3 + (106*I)*Pi)*Log[mu2/s] + 
      63*Log[mu2/s]^2 + 519*zeta[2]) + G[0, 1, 1, x]*
     (1120/27 - ((1357*I)/6)*Pi + (-31 + (19*I)*Pi)*Log[mu2/s]^2 + 
      (52*Log[mu2/s]^3)/3 + (-818 + ((511*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(902/9 + (123*I)*Pi + 16*zeta[2]) - (734*zeta[3])/3) + 
    G[1, 0, 1, x]*(103091/216 + ((11471*I)/36)*Pi + 
      (-13 + (13*I)*Pi)*Log[mu2/s]^2 + (52*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(272/9 + ((187*I)/3)*Pi - 44*zeta[2]) + 
      (363/2 - (237*I)*Pi)*zeta[2] - 158*zeta[3]) + 
    G[1, 0, 0, x]*(-59735/216 + ((3167*I)/36)*Pi + (419/12 - (36*I)*Pi)*
       Log[mu2/s]^2 - (79*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (4063/36 + ((145*I)/6)*Pi - 85*zeta[2]) + (-3619/4 + ((284*I)/3)*Pi)*
       zeta[2] - (262*zeta[3])/3) + G[1, 1, 1, x]*(-335/2 - ((1735*I)/9)*Pi - 
      (12*I)*Pi*Log[mu2/s]^2 + (809/3 + (10*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-228 - ((98*I)/3)*Pi + 48*zeta[2]) - 12*zeta[3]) + 
    (779323/1944 + ((82615*I)/108)*Pi)*zeta[3] + (2455*zeta[3]^2)/9 + 
    Log[mu2/s]^3*(-8633/162 - ((5683*I)/216)*Pi + (2281/72 - ((37*I)/4)*Pi)*
       zeta[2] + 6*zeta[3]) + G[1, 1, 0, x]*(103091/216 - ((6767*I)/36)*Pi + 
      (-13 + (25*I)*Pi)*Log[mu2/s]^2 + (52*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(272/9 - ((241*I)/3)*Pi - 176*zeta[2]) + 
      (1516/3 - ((541*I)/3)*Pi)*zeta[2] + (128*zeta[3])/3) + 
    G[0, 1, 0, x]*(-105353/216 + ((4933*I)/36)*Pi + (89/2 - (37*I)*Pi)*
       Log[mu2/s]^2 - (79*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (1061/18 - ((160*I)/3)*Pi - 37*zeta[2]) + (-2051/6 - (111*I)*Pi)*
       zeta[2] + 66*zeta[3]) + G[0, 0, 0, x]*(14299/36 + ((9293*I)/36)*Pi + 
      (-1121/12 + (29*I)*Pi)*Log[mu2/s]^2 + 18*Log[mu2/s]^3 + 
      (5325/4 + (289*I)*Pi)*zeta[2] + Log[mu2/s]*(-2359/12 + ((273*I)/2)*Pi + 
        318*zeta[2]) + 134*zeta[3]) + G[0, 0, 1, x]*
     (-105353/216 - ((3961*I)/36)*Pi + (89/2 - (28*I)*Pi)*Log[mu2/s]^2 - 
      (79*Log[mu2/s]^3)/3 + Log[mu2/s]*(1061/18 - ((560*I)/3)*Pi - 
        85*zeta[2]) + (1402/3 - ((1124*I)/3)*Pi)*zeta[2] + 
      (1246*zeta[3])/3) + zeta[2]*(-23837419/46656 - ((85577*I)/324)*Pi + 
      (47743/36 - ((1093*I)/3)*Pi)*zeta[3]) + 
    ((-3*I)*Pi*G[1, 0, 1, 1, x] + (3*I)*Pi*G[1, 1, 0, 1, x] - 
      6*G[1, 1, 1, 1, x] - 3*G[1, 0, 1, 1, 1, x] + 3*G[1, 1, 0, 1, 1, x] + 
      G[1, 1, 1, x]*((-6*I)*Pi - 3*zeta[2]) + 6*G[1, 0, 1, x]*zeta[2] + 
      (18*I)*Pi*G[1, x]*zeta[3] + G[1, 1, x]*(12*zeta[2] + 6*zeta[3]))/x^2 + 
    ((-48*I)*Pi*G[0, 1, 0, x] + (44*I)*Pi*G[1, 0, 0, x] - 
      48*G[0, 1, 0, 1, x] - 48*G[0, 1, 1, 0, x] + 117*G[0, 1, 1, 1, x] + 
      44*G[1, 0, 0, 1, x] + 44*G[1, 0, 1, 0, x] + (-9 - (5*I)*Pi)*
       G[1, 0, 1, 1, x] + 70*G[1, 1, 0, 0, x] + (65 + (5*I)*Pi)*
       G[1, 1, 0, 1, x] + 65*G[1, 1, 1, 0, x] - 174*G[1, 1, 1, 1, x] - 
      5*G[1, 0, 1, 1, 1, x] + 5*G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 1, x]*(-124/3 + (45*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 0, x]*(283/3 + (111*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, x]*(((283*I)/3)*Pi - (24*I)*Pi*Log[mu2/s] - 184*zeta[2]) + 
      G[1, 1, 1, x]*(-28/3 - (37*I)*Pi + 72*Log[mu2/s] - 5*zeta[2]) + 
      G[1, 0, 1, x]*(283/3 + (11*I)*Pi - 24*Log[mu2/s] + 10*zeta[2]) + 
      G[0, 1, x]*(((-124*I)/3)*Pi - (24*I)*Pi*Log[mu2/s] + 150*zeta[2]) + 
      (18*I)*Pi*zeta[3] + G[1, 1, x]*(513/4 + (85*I)*Pi + 
        (48*I)*Pi*Log[mu2/s] - 237*zeta[2] + 10*zeta[3]) + 
      G[1, x]*(((513*I)/4)*Pi + (-1235/3 - (45*I)*Pi)*zeta[2] + 
        (178 + (30*I)*Pi)*zeta[3]))/x + 
    G[1, 0, x]*(-383/8 + ((4418*I)/27)*Pi + (-13/3 + (3*I)*Pi)*Log[mu2/s]^3 + 
      3*Log[mu2/s]^4 + (-3277/18 + ((6617*I)/12)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-491/18 + ((107*I)/12)*Pi + 63*zeta[2]) + 
      Log[mu2/s]*(-2003/54 + ((3187*I)/36)*Pi + (211 + (61*I)*Pi)*zeta[2] - 
        40*zeta[3]) + (-677/6 - ((394*I)/3)*Pi)*zeta[3] - (2679*zeta[4])/2) + 
    G[0, 0, x]*(16445/216 - ((36875*I)/216)*Pi + (47/3 + ((26*I)/3)*Pi)*
       Log[mu2/s]^3 + (17*Log[mu2/s]^4)/4 + Log[mu2/s]^2*
       (-4 - ((23*I)/12)*Pi - (249*zeta[2])/2) + (-49019/36 - ((45*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]*(-481/6 - ((5243*I)/36)*Pi + 
        (-1957/6 - (180*I)*Pi)*zeta[2] - 29*zeta[3]) + 
      (194/3 - ((107*I)/3)*Pi)*zeta[3] - (2127*zeta[4])/8) + 
    Log[mu2/s]^2*(-467203/5184 - ((15065*I)/216)*Pi + 
      (2925/16 + ((335*I)/6)*Pi)*zeta[2] + (197/4 + (3*I)*Pi)*zeta[3] - 
      (2881*zeta[4])/32) + (1349219/288 + ((7285*I)/16)*Pi)*zeta[4] + 
    G[1, 1, x]*(-5603/72 + ((9377*I)/24)*Pi + (26/3 - ((20*I)/3)*Pi)*
       Log[mu2/s]^3 - 6*Log[mu2/s]^4 + (4983/4 - (288*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(1667/36 + (13*I)*Pi + 62*zeta[2]) + 
      (448/3 + ((728*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (8741/108 - ((631*I)/6)*Pi + (-1204/3 + (80*I)*Pi)*zeta[2] + 
        64*zeta[3]) + 570*zeta[4]) + G[0, 1, x]*
     (-383/8 - ((104405*I)/216)*Pi + (-13/3 + (3*I)*Pi)*Log[mu2/s]^3 + 
      3*Log[mu2/s]^4 + (8945/18 + ((1853*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-491/18 + (I/2)*Pi + 20*zeta[2]) + 
      Log[mu2/s]*(-2003/54 + ((1883*I)/18)*Pi + (445 - (5*I)*Pi)*zeta[2] - 
        32*zeta[3]) + (8 + ((1330*I)/3)*Pi)*zeta[3] + 1945*zeta[4]) + 
    Nf^2*(-29885/8748 + ((10075*I)/729)*Pi - (4*I)*Pi*G[0, 1, 0, x] - 
      (8*G[0, 0, 0, 0, x])/3 - 4*G[0, 1, 0, 0, x] - (8*G[1, 0, 0, 0, x])/3 + 
      (-26/27 - ((4*I)/27)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/9 + 
      G[1, 0, 0, x]*(83/27 - ((8*I)/9)*Pi + (16*Log[mu2/s])/9) + 
      G[0, 0, 0, x]*(361/27 + ((8*I)/9)*Pi + (32*Log[mu2/s])/9) + 
      G[1, 0, x]*(((83*I)/27)*Pi + ((16*I)/9)*Pi*Log[mu2/s] - 
        (16*zeta[2])/3) + G[0, 0, x]*(-52/3 + ((121*I)/27)*Pi + 
        (-80/9 + ((8*I)/9)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/3 - 
        (4*zeta[2])/3) + (-928/81 - (I/9)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-83/27 - ((8*I)/27)*Pi + (16*zeta[2])/9) + 
      Log[mu2/s]*(-1247/243 + ((344*I)/81)*Pi + (112*zeta[2])/27 + 
        (8*zeta[3])/9) + (-239/81 + ((112*I)/27)*Pi)*zeta[3] + 
      G[0, x]*(13816/729 - ((562*I)/81)*Pi + (842/81 - ((100*I)/27)*Pi)*
         Log[mu2/s] + (70/27 - ((4*I)/9)*Pi)*Log[mu2/s]^2 + 
        (8*Log[mu2/s]^3)/27 + (25/9 + ((20*I)/9)*Pi)*zeta[2] + 
        (88*zeta[3])/27) + x^2*((2*I)*Pi*G[0, 0, 0, x] - 
        (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, x] + 
        (2*I)*Pi*G[1, 1, 0, x] + 2*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 
        2*G[1, 0, 0, 0, x] + 2*G[1, 1, 0, 0, x] - 2*G[0, 0, x]*zeta[2] + 
        2*G[1, 0, x]*zeta[2] + G[0, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) - 
        (2*I)*Pi*zeta[3] + G[1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) - 
        14*zeta[4]) + (((2*I)/3)*Pi*G[1, 0, x] - ((16*I)/9)*Pi*
         G[0, 1, 0, x] + (2*G[1, 0, 0, x])/3 - (16*G[0, 0, 0, 0, x])/9 - 
        (16*G[0, 1, 0, 0, x])/9 + G[0, 0, 0, x]*(206/27 + 
          (16*Log[mu2/s])/9) + G[0, 0, x]*(-1225/81 + ((58*I)/27)*Pi + 
          (-148/27 + ((8*I)/9)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/9 - 
          (16*zeta[2])/9) - ((2*I)/3)*Pi*zeta[2] + (2/3 + ((32*I)/9)*Pi)*
         zeta[3] + G[0, x]*(((-1225*I)/81)*Pi - ((4*I)/9)*Pi*Log[mu2/s]^2 + 
          (458/27 + ((16*I)/9)*Pi)*zeta[2] + Log[mu2/s]*(((-148*I)/27)*Pi + 
            (16*zeta[2])/9) + (32*zeta[3])/9) - (16*zeta[4])/3)/(1 - x)^2 - 
      (115*zeta[4])/27 + x*(-31891/8748 + ((815*I)/729)*Pi + 
        (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
        (14*G[0, 0, 0, 0, x])/3 + 2*G[0, 1, 0, 0, x] + (14*G[1, 0, 0, 0, x])/
         3 - 2*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(-26/27 + ((26*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + (26/27 + ((4*I)/27)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/9 + G[0, 0, 0, x]*(26/27 - ((26*I)/9)*Pi + 
          (16*Log[mu2/s])/9) + G[0, 0, x]*(((26*I)/27)*Pi + 
          ((16*I)/9)*Pi*Log[mu2/s] - (10*zeta[2])/3) + 
        Log[mu2/s]^2*(77/27 + ((38*I)/27)*Pi - (16*zeta[2])/9) + 
        (-392/81 - (2*I)*Pi)*zeta[2] + G[1, 0, x]*(((-26*I)/27)*Pi - 
          ((16*I)/9)*Pi*Log[mu2/s] + (10*zeta[2])/3) + 
        G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + Log[mu2/s]*
         (581/243 + ((262*I)/81)*Pi - (232*zeta[2])/27 - (8*zeta[3])/9) + 
        (-346/81 + ((158*I)/27)*Pi)*zeta[3] + 
        G[0, x]*(-928/729 - ((200*I)/81)*Pi + (-40/27 - ((8*I)/9)*Pi)*
           Log[mu2/s]^2 - (8*Log[mu2/s]^3)/27 + (98/9 - ((2*I)/9)*Pi)*
           zeta[2] + Log[mu2/s]*(-200/81 - ((80*I)/27)*Pi + (16*zeta[2])/3) + 
          (182*zeta[3])/27) + (169*zeta[4])/27) + 
      (((-1171*I)/81)*Pi - ((7*I)/9)*Pi*G[1, 0, x] + (4*I)*Pi*G[0, 1, 0, x] - 
        (7*G[1, 0, 0, x])/9 + (16*G[0, 0, 0, 0, x])/3 + 4*G[0, 1, 0, 0, x] + 
        G[0, 0, 0, x]*(-59/3 - (16*Log[mu2/s])/3) - 
        ((4*I)/9)*Pi*Log[mu2/s]^2 + (458/27 + ((7*I)/9)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-148*I)/27)*Pi + (16*zeta[2])/9) + 
        G[0, 0, x]*(259/9 - ((73*I)/9)*Pi + (104/9 - ((8*I)/3)*Pi)*
           Log[mu2/s] + (4*Log[mu2/s]^2)/3 + (20*zeta[2])/3) + 
        G[0, x]*(-1171/81 + ((629*I)/27)*Pi + (-4/9 + ((4*I)/3)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-148/27 + ((32*I)/3)*Pi - 
            (16*zeta[2])/3) + (-77/3 - (4*I)*Pi)*zeta[2] - 8*zeta[3]) + 
        (41/9 - (8*I)*Pi)*zeta[3] + 12*zeta[4])/(1 - x)) + 
    G[1, x]*(-314/3 - ((5155*I)/36)*Pi - (3*I)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((13*I)/3)*Pi + 20*zeta[2]) + 
      (-22369/36 - ((2317*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
       (9/2 + ((685*I)/36)*Pi + (-27 - (11*I)*Pi)*zeta[2] + 12*zeta[3]) + 
      zeta[2]*(-111377/72 + ((1249*I)/9)*Pi + (2960*zeta[3])/3) + 
      (-40997/24 - ((178*I)/3)*Pi)*zeta[4] + 
      Log[mu2/s]*(-35/2 + ((5707*I)/108)*Pi + (-18 - ((140*I)/3)*Pi)*
         zeta[2] + (-58/3 - (136*I)*Pi)*zeta[3] + 49*zeta[4]) - 
      (1126*zeta[5])/3) + x^2*(24*G[0, 0, 0, 0, x] + 
      (67*G[0, 0, 0, 1, x])/2 + (67*G[0, 0, 1, 0, x])/2 - 
      78*G[0, 0, 1, 1, x] - (104*G[0, 1, 0, 0, x])/3 - 
      (179*G[0, 1, 0, 1, x])/6 - (179*G[0, 1, 1, 0, x])/6 + 
      (244*G[0, 1, 1, 1, x])/3 - (124*G[1, 0, 0, 0, x])/3 - 
      (97*G[1, 0, 0, 1, x])/6 - (97*G[1, 0, 1, 0, x])/6 + 
      (182*G[1, 0, 1, 1, x])/3 + 46*G[1, 1, 0, 0, x] + 
      (37*G[1, 1, 0, 1, x])/2 + (37*G[1, 1, 1, 0, x])/2 - 
      70*G[1, 1, 1, 1, x] + 7*G[0, 0, 1, 0, 0, x] - 7*G[0, 0, 1, 0, 1, x] - 
      7*G[0, 0, 1, 1, 0, x] + 7*G[0, 0, 1, 1, 1, x] - 7*G[0, 1, 0, 0, 0, x] + 
      7*G[0, 1, 0, 0, 1, x] + 7*G[0, 1, 0, 1, 0, x] - 7*G[0, 1, 0, 1, 1, x] - 
      7*G[1, 0, 1, 0, 0, x] + 7*G[1, 0, 1, 0, 1, x] + 7*G[1, 0, 1, 1, 0, x] - 
      7*G[1, 0, 1, 1, 1, x] + 7*G[1, 1, 0, 0, 0, x] - 7*G[1, 1, 0, 0, 1, x] - 
      7*G[1, 1, 0, 1, 0, x] + 7*G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 0, x]*(497/12 - ((141*I)/2)*Pi - 6*Log[mu2/s] - 14*zeta[2]) + 
      G[1, 0, 1, x]*(-143/12 + ((95*I)/2)*Pi + 3*Log[mu2/s] - 14*zeta[2]) + 
      G[1, 0, 0, x]*(-35/6 - ((127*I)/2)*Pi - 6*Log[mu2/s] - 7*zeta[2]) + 
      G[0, 1, 1, x]*(-355/6 + ((109*I)/2)*Pi + 3*Log[mu2/s] - 7*zeta[2]) + 
      (105/4 - ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] - (27*Log[mu2/s]^2*zeta[2])/
       4 + G[1, 1, 1, x]*(89/3 - ((103*I)/2)*Pi + 7*zeta[2]) + 
      G[0, 0, 0, x]*(-71/3 + ((133*I)/2)*Pi + 9*Log[mu2/s] + 7*zeta[2]) + 
      G[0, 0, 1, x]*(497/12 - ((101*I)/2)*Pi - 6*Log[mu2/s] + 14*zeta[2]) + 
      G[1, 1, 0, x]*(-143/12 + ((135*I)/2)*Pi + 3*Log[mu2/s] + 14*zeta[2]) + 
      zeta[2]*(59/4 + ((159*I)/2)*Pi - 35*zeta[3]) + 
      G[0, 0, x]*(59/12 + ((53*I)/2)*Pi + (35/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 - (1151*zeta[2])/12 - 21*zeta[3]) + 
      G[1, 1, x]*(59/12 + ((53*I)/2)*Pi + (35/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 + (353*zeta[2])/12 - 21*zeta[3]) + 
      (189/4 - (27*I)*Pi)*zeta[3] + G[0, 1, x]*(-59/12 - ((53*I)/2)*Pi + 
        (-35/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 - 
        (289*zeta[2])/12 + 21*zeta[3]) + G[1, 0, x]*(-59/12 - ((53*I)/2)*Pi + 
        (-35/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + 
        (871*zeta[2])/12 + 21*zeta[3]) + 
      G[1, x]*((-211/12 - ((129*I)/2)*Pi)*zeta[2] + (173*zeta[3])/2 - 
        (119*zeta[4])/2) - (9511*zeta[4])/24 + 
      G[0, x]*((-851/12 + ((147*I)/2)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] - 
        (161*zeta[3])/2 + (119*zeta[4])/2) - 70*zeta[5]) + 
    G[0, x]*(2129027/5184 + ((91409*I)/324)*Pi + (-775/144 - (I/4)*Pi)*
       Log[mu2/s]^4 - (3*Log[mu2/s]^5)/2 + Log[mu2/s]^3*
       (205/24 - ((367*I)/36)*Pi - 9*zeta[2]) + 
      zeta[2]*(567521/432 - ((43693*I)/72)*Pi - 784*zeta[3]) + 
      Log[mu2/s]^2*(685/8 - ((407*I)/72)*Pi + (-67/8 + ((27*I)/2)*Pi)*
         zeta[2] - 12*zeta[3]) + (-677/6 - ((1937*I)/18)*Pi)*zeta[3] + 
      (10825/32 - ((5505*I)/8)*Pi)*zeta[4] + 
      Log[mu2/s]*(82253/324 + ((5831*I)/108)*Pi + (11267/72 - ((137*I)/4)*Pi)*
         zeta[2] + (-502/9 + (119*I)*Pi)*zeta[3] + (533*zeta[4])/4) - 
      18*zeta[5]) + (10607/9 + ((2695*I)/3)*Pi)*zeta[5] + 
    Log[mu2/s]*(1689935/46656 + ((48487*I)/864)*Pi + 
      zeta[2]*(8797/1296 + ((20*I)/9)*Pi - (292*zeta[3])/3) + 
      (-6623/108 + ((1471*I)/18)*Pi)*zeta[3] + (6041/32 + ((363*I)/16)*Pi)*
       zeta[4] + 14*zeta[5]) + x^3*(16*G[0, 0, 0, 0, x] - 
      16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] - 
      16*G[0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 
      16*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
      16*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 16*G[1, 1, 0, 0, x] - 
      16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] - 
      (16*G[0, 0, 1, 0, 0, x])/3 + (16*G[0, 0, 1, 0, 1, x])/3 + 
      (16*G[0, 0, 1, 1, 0, x])/3 - (16*G[0, 0, 1, 1, 1, x])/3 + 
      (16*G[0, 1, 0, 0, 0, x])/3 - (16*G[0, 1, 0, 0, 1, x])/3 - 
      (16*G[0, 1, 0, 1, 0, x])/3 + (16*G[0, 1, 0, 1, 1, x])/3 + 
      (16*G[1, 0, 1, 0, 0, x])/3 - (16*G[1, 0, 1, 0, 1, x])/3 - 
      (16*G[1, 0, 1, 1, 0, x])/3 + (16*G[1, 0, 1, 1, 1, x])/3 - 
      (16*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
      (16*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 1, 1, x])/3 - 
      (16*G[0, 0, 0, x]*zeta[2])/3 - (32*G[0, 0, 1, x]*zeta[2])/3 + 
      (32*G[0, 1, 0, x]*zeta[2])/3 + (16*G[0, 1, 1, x]*zeta[2])/3 + 
      (16*G[1, 0, 0, x]*zeta[2])/3 + (32*G[1, 0, 1, x]*zeta[2])/3 - 
      (32*G[1, 1, 0, x]*zeta[2])/3 - (16*G[1, 1, 1, x]*zeta[2])/3 + 
      G[0, 1, x]*(-16*zeta[2] - 16*zeta[3]) + 
      G[1, 0, x]*(-16*zeta[2] - 16*zeta[3]) + (80*zeta[2]*zeta[3])/3 + 
      G[0, 0, x]*(16*zeta[2] + 16*zeta[3]) + 
      G[1, 1, x]*(16*zeta[2] + 16*zeta[3]) + 60*zeta[4] - 
      (136*G[0, x]*zeta[4])/3 + (136*G[1, x]*zeta[4])/3 + (160*zeta[5])/3) + 
    (((-1030117*I)/2592)*Pi - (76*I)*Pi*G[1, 1, 1, 1, x] + 
      (436 + (228*I)*Pi)*G[0, 1, 1, 1, 1, x] + (842 - (66*I)*Pi)*
       G[1, 0, 1, 1, 1, x] + (436 - (72*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
      (-76 - (36*I)*Pi)*G[1, 1, 1, 0, 1, x] + (-76 + (36*I)*Pi)*
       G[1, 1, 1, 1, 0, x] + 45*G[0, 0, 0, 0, 0, 0, x] - 
      480*G[0, 0, 0, 0, 0, 1, x] - 480*G[0, 0, 0, 0, 1, 0, x] + 
      714*G[0, 0, 0, 0, 1, 1, x] - 93*G[0, 0, 0, 1, 0, 0, x] - 
      405*G[0, 0, 0, 1, 0, 1, x] - 405*G[0, 0, 0, 1, 1, 0, x] + 
      1392*G[0, 0, 0, 1, 1, 1, x] + 240*G[0, 0, 1, 0, 0, 0, x] + 
      258*G[0, 0, 1, 0, 0, 1, x] + 258*G[0, 0, 1, 0, 1, 0, x] + 
      27*G[0, 0, 1, 0, 1, 1, x] + 387*G[0, 0, 1, 1, 0, 0, x] - 
      222*G[0, 0, 1, 1, 0, 1, x] - 222*G[0, 0, 1, 1, 1, 0, x] - 
      612*G[0, 0, 1, 1, 1, 1, x] - 129*G[0, 1, 0, 0, 0, 0, x] + 
      456*G[0, 1, 0, 0, 0, 1, x] + 456*G[0, 1, 0, 0, 1, 0, x] + 
      345*G[0, 1, 0, 0, 1, 1, x] - 24*G[0, 1, 0, 1, 0, 0, x] + 
      453*G[0, 1, 0, 1, 0, 1, x] + 453*G[0, 1, 0, 1, 1, 0, x] - 
      1542*G[0, 1, 0, 1, 1, 1, x] + 96*G[0, 1, 1, 0, 0, 0, x] + 
      24*G[0, 1, 1, 0, 0, 1, x] + 24*G[0, 1, 1, 0, 1, 0, x] - 
      870*G[0, 1, 1, 0, 1, 1, x] - 354*G[0, 1, 1, 1, 0, 0, x] + 
      228*G[0, 1, 1, 1, 0, 1, x] + 228*G[0, 1, 1, 1, 1, 0, x] - 
      600*G[1, 0, 0, 0, 0, 0, x] + 366*G[1, 0, 0, 0, 0, 1, x] + 
      366*G[1, 0, 0, 0, 1, 0, x] - 336*G[1, 0, 0, 0, 1, 1, x] + 
      186*G[1, 0, 0, 1, 0, 0, x] - 180*G[1, 0, 0, 1, 0, 1, x] - 
      180*G[1, 0, 0, 1, 1, 0, x] + 390*G[1, 0, 0, 1, 1, 1, x] + 
      30*G[1, 0, 1, 0, 0, 0, x] - 12*G[1, 0, 1, 0, 0, 1, x] - 
      12*G[1, 0, 1, 0, 1, 0, x] + 6*G[1, 0, 1, 0, 1, 1, x] + 
      66*G[1, 0, 1, 1, 0, 0, x] - 66*G[1, 0, 1, 1, 0, 1, x] - 
      66*G[1, 0, 1, 1, 1, 0, x] - 102*G[1, 1, 0, 0, 0, 0, x] + 
      72*G[1, 1, 0, 0, 0, 1, x] + 72*G[1, 1, 0, 0, 1, 0, x] - 
      72*G[1, 1, 0, 0, 1, 1, x] + 108*G[1, 1, 0, 1, 0, 0, x] - 
      72*G[1, 1, 0, 1, 0, 1, x] - 72*G[1, 1, 0, 1, 1, 0, x] - 
      36*G[1, 1, 1, 0, 0, 1, x] - 36*G[1, 1, 1, 0, 1, 0, x] + 
      36*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 1, 1, x]*
       (-956 + (315*I)*Pi - 672*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (103 + (45*I)*Pi - 240*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (103 - (75*I)*Pi - 240*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (139 - (615*I)*Pi - 180*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-461 - (114*I)*Pi - 144*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-461 - (138*I)*Pi - 144*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-147 - (24*I)*Pi - 42*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (104 - (72*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-327 - (162*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-327 - (882*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-158 + (411*I)*Pi - 18*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-158 + (783*I)*Pi - 18*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (225 + (321*I)*Pi - 6*Log[mu2/s]) - ((3*I)/8)*Pi*Log[mu2/s]^4 + 
      G[1, 0, 1, 0, 1, x]*(-179 + (6*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-179 + (12*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-84 + (12*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-84 + (48*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-28 - (6*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(731 + (552*I)*Pi + 54*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-113 + (204*I)*Pi + 84*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(7 - (60*I)*Pi + 174*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(986 - (324*I)*Pi + 174*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(986 + (408*I)*Pi + 174*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-111 - (909*I)*Pi + 180*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(361 + (438*I)*Pi + 228*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-1591 - (222*I)*Pi + 612*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-7319/6 - (99*I)*Pi + (-166 - (90*I)*Pi)*Log[mu2/s] - 
        33*Log[mu2/s]^2 - 1173*zeta[2]) + G[1, 0, 0, 1, x]*
       (116 - (43*I)*Pi + (57 + (126*I)*Pi)*Log[mu2/s] + 21*Log[mu2/s]^2 - 
        1101*zeta[2]) + G[0, 1, 0, 1, x]*(7639/6 + (50*I)*Pi + 
        (319 + (168*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 1044*zeta[2]) + 
      G[0, 1, 1, 0, x]*(7639/6 - (121*I)*Pi + (319 + (54*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 765*zeta[2]) + G[0, 0, 1, 1, x]*
       (2708/3 - (1053*I)*Pi + (435 + (378*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 633*zeta[2]) + G[1, 1, 0, 0, x]*
       (-283/2 - (61*I)*Pi + (51 + (42*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 
        327*zeta[2]) + G[1, 0, 0, 0, x]*(41/3 - (384*I)*Pi + 
        (70 - (78*I)*Pi)*Log[mu2/s] - 54*Log[mu2/s]^2 - 138*zeta[2]) + 
      Log[mu2/s]^3*(((203*I)/36)*Pi - 3*zeta[2]) + G[0, 1, 1, 1, x]*
       (-1589/3 - (227*I)*Pi + (-336 - (36*I)*Pi)*Log[mu2/s] + 78*zeta[2]) + 
      G[1, 0, 1, 0, x]*(116 - (269*I)*Pi + (57 + (12*I)*Pi)*Log[mu2/s] + 
        21*Log[mu2/s]^2 + 93*zeta[2]) + G[1, 0, 1, 1, x]*
       (-2663/6 + (559*I)*Pi + (-104 + (12*I)*Pi)*Log[mu2/s] + 114*zeta[2]) + 
      G[1, 1, 0, 1, x]*(599/3 + (364*I)*Pi + (12 + (12*I)*Pi)*Log[mu2/s] + 
        180*zeta[2]) + G[1, 1, 1, 0, x]*(599/3 + (40*I)*Pi + 
        (12 - (36*I)*Pi)*Log[mu2/s] + 360*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-6811/6 + (618*I)*Pi + (-216 - (258*I)*Pi)*
         Log[mu2/s] - 36*Log[mu2/s]^2 + 558*zeta[2]) + 
      G[0, 0, 0, 0, x]*(1481/3 + (881*I)*Pi + (-244 + (204*I)*Pi)*
         Log[mu2/s] + 105*Log[mu2/s]^2 + 1161*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-6811/6 - (186*I)*Pi + (-216 - (570*I)*Pi)*
         Log[mu2/s] - 36*Log[mu2/s]^2 + 2967*zeta[2]) + 
      G[0, 0, 1, x]*(37829/36 - ((917*I)/6)*Pi + (-23 - (6*I)*Pi)*
         Log[mu2/s]^2 + 9*Log[mu2/s]^3 + (-28 + (975*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(239/3 + (173*I)*Pi + 501*zeta[2]) - 729*zeta[3]) + 
      G[1, 1, 0, x]*(-8293/12 - ((139*I)/6)*Pi + (-4 + (3*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-244/3 + (55*I)*Pi - 108*zeta[2]) + 
        (236 - (135*I)*Pi)*zeta[2] - 180*zeta[3]) + 
      G[0, 0, 0, x]*(-14831/18 - ((1349*I)/3)*Pi + (133/2 + (15*I)*Pi)*
         Log[mu2/s]^2 - 18*Log[mu2/s]^3 + Log[mu2/s]*(1151/6 - (327*I)*Pi - 
          738*zeta[2]) + (-4071/2 - (339*I)*Pi)*zeta[2] - 156*zeta[3]) + 
      G[0, 1, 0, x]*(37829/36 + (133*I)*Pi + (-23 - (3*I)*Pi)*Log[mu2/s]^2 + 
        9*Log[mu2/s]^3 + (-437 + (840*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(239/3 + (107*I)*Pi + 477*zeta[2]) - 33*zeta[3]) + 
      (-17293/18 - ((33521*I)/18)*Pi)*zeta[3] - 540*zeta[3]^2 + 
      G[1, 1, 1, x]*(((599*I)/3)*Pi + (12*I)*Pi*Log[mu2/s] + 
        (-256 - (72*I)*Pi)*zeta[2] + 72*zeta[3]) + 
      G[1, 0, 0, x]*(5212/9 + ((1195*I)/6)*Pi + (-39/2 - (6*I)*Pi)*
         Log[mu2/s]^2 + 9*Log[mu2/s]^3 + (1905/2 + (150*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(139/2 + (88*I)*Pi + 453*zeta[2]) + 138*zeta[3]) + 
      G[1, 0, 1, x]*(-8293/12 - ((2455*I)/6)*Pi + (-4 + (21*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-244/3 - (55*I)*Pi - 252*zeta[2]) + 
        (49 - (237*I)*Pi)*zeta[2] + 180*zeta[3]) + 
      G[0, 1, 1, x]*(2519/12 + ((3973*I)/6)*Pi + (-4 + (3*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-244/3 - (25*I)*Pi - 252*zeta[2]) + 
        (1553 - (225*I)*Pi)*zeta[2] + 594*zeta[3]) + 
      zeta[2]*(105919/216 + ((10301*I)/24)*Pi + (-860 - (168*I)*Pi)*
         zeta[3]) + G[0, 1, x]*(2477/24 + ((11249*I)/9)*Pi + 
        (9*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(9/2 - (27*I)*Pi - 
          126*zeta[2]) + (-7870/3 - (216*I)*Pi)*zeta[2] + 
        (-288 - (1110*I)*Pi)*zeta[3] + Log[mu2/s]*(-65/6 + ((22*I)/3)*Pi + 
          (-452 - (147*I)*Pi)*zeta[2] + 12*zeta[3]) - (16857*zeta[4])/4) + 
      G[1, 1, x]*(((-8293*I)/12)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (-250 + (78*I)*Pi)*zeta[2] + Log[mu2/s]*(((-244*I)/3)*Pi + 
          (200 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + (-278 - (192*I)*Pi)*
         zeta[3] - 261*zeta[4]) + (-83291/12 + ((1693*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(((251*I)/18)*Pi + (-166/3 - ((31*I)/4)*Pi)*zeta[2] + 
        (-4 + (30*I)*Pi)*zeta[3] + 108*zeta[4]) + 
      G[0, 0, x]*(10567/54 + ((2989*I)/9)*Pi + (7/3 - (18*I)*Pi)*
         Log[mu2/s]^3 - (9*Log[mu2/s]^4)/4 + (4519/2 + (210*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-57/4 + ((101*I)/2)*Pi + (369*zeta[2])/2) + 
        (-667/6 - (54*I)*Pi)*zeta[3] + Log[mu2/s]*(421/4 + (243*I)*Pi + 
          (1197/2 + (168*I)*Pi)*zeta[2] + 45*zeta[3]) + (3147*zeta[4])/8) + 
      G[1, 0, x]*(2477/24 - ((4421*I)/36)*Pi + (9*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(9/2 - ((47*I)/2)*Pi - 162*zeta[2]) + 
        (-3875/6 - ((1465*I)/2)*Pi)*zeta[2] + (-40 + (24*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-65/6 - ((17*I)/6)*Pi + (-330 - (171*I)*Pi)*zeta[2] + 
          12*zeta[3]) + (2547*zeta[4])/2) + Log[mu2/s]*
       (((-12533*I)/108)*Pi + zeta[2]*(3107/18 - ((319*I)/12)*Pi - 
          144*zeta[3]) + (26/3 - (108*I)*Pi)*zeta[3] + (-797/2 + (66*I)*Pi)*
         zeta[4]) + (-1867/2 - (567*I)*Pi)*zeta[5] + 
      G[0, x]*(-1030117/2592 + ((13165*I)/72)*Pi + (-3/8 - ((9*I)/4)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^3*(203/36 + ((5*I)/6)*Pi + 36*zeta[2]) + 
        (1670/9 + ((995*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
         (251/18 + ((43*I)/6)*Pi + (-11/4 + ((33*I)/2)*Pi)*zeta[2] + 
          12*zeta[3]) + zeta[2]*(-31299/8 + ((4447*I)/4)*Pi + 2013*zeta[3]) + 
        Log[mu2/s]*(-12533/108 + ((4403*I)/36)*Pi + (-5755/12 - (21*I)*Pi)*
           zeta[2] + (18 - (231*I)*Pi)*zeta[3] - 42*zeta[4]) + 
        (3065/16 + ((9141*I)/8)*Pi)*zeta[4] + 72*zeta[5]) + 
      G[1, x]*(((2477*I)/24)*Pi + zeta[2]*(75193/36 - (73*I)*Pi - 
          1728*zeta[3]) + Log[mu2/s]^2*(((9*I)/2)*Pi + (18 + (18*I)*Pi)*
           zeta[2] - 18*zeta[3]) + (2489/6 + (769*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-65*I)/6)*Pi + (50 + (14*I)*Pi)*zeta[2] + 
          (22 + (192*I)*Pi)*zeta[3] - 288*zeta[4]) + (3849/4 - (201*I)*Pi)*
         zeta[4] + 489*zeta[5]) - (275737*zeta[6])/16)/(1 - x) + 
    (25584713*zeta[6])/3456 + x*(-69266815/209952 - ((6985391*I)/46656)*Pi + 
      208*G[0, 0, 0, 0, 0, 1, x] + 208*G[0, 0, 0, 0, 1, 0, x] - 
      132*G[0, 0, 0, 0, 1, 1, x] - 20*G[0, 0, 0, 1, 0, 0, x] - 
      (130*G[0, 0, 0, 1, 0, 1, x])/3 - (130*G[0, 0, 0, 1, 1, 0, x])/3 + 
      (44*G[0, 0, 0, 1, 1, 1, x])/3 - 176*G[0, 0, 1, 0, 0, 0, x] + 
      (74*G[0, 0, 1, 0, 0, 1, x])/3 + (74*G[0, 0, 1, 0, 1, 0, x])/3 - 
      (280*G[0, 0, 1, 0, 1, 1, x])/3 + 104*G[0, 0, 1, 1, 0, 0, x] - 
      (160*G[0, 0, 1, 1, 0, 1, x])/3 - (160*G[0, 0, 1, 1, 1, 0, x])/3 + 
      (512*G[0, 0, 1, 1, 1, 1, x])/3 - 48*G[0, 1, 0, 0, 0, 0, x] - 
      80*G[0, 1, 0, 0, 0, 1, x] - 80*G[0, 1, 0, 0, 1, 0, x] - 
      144*G[0, 1, 0, 0, 1, 1, x] - 24*G[0, 1, 0, 1, 0, 0, x] + 
      (20*G[0, 1, 0, 1, 0, 1, x])/3 + (20*G[0, 1, 0, 1, 1, 0, x])/3 + 
      (908*G[0, 1, 0, 1, 1, 1, x])/3 - 4*G[0, 1, 1, 0, 0, 0, x] + 
      (356*G[0, 1, 1, 0, 0, 1, x])/3 + (356*G[0, 1, 1, 0, 1, 0, x])/3 + 
      (356*G[0, 1, 1, 0, 1, 1, x])/3 + 144*G[0, 1, 1, 1, 0, 0, x] - 
      (496*G[0, 1, 1, 1, 0, 1, x])/3 - (496*G[0, 1, 1, 1, 1, 0, x])/3 - 
      (844*G[0, 1, 1, 1, 1, 1, x])/3 - (448*G[1, 0, 0, 0, 0, 0, x])/3 - 
      (448*G[1, 0, 0, 0, 0, 1, x])/3 - (448*G[1, 0, 0, 0, 1, 0, x])/3 + 
      132*G[1, 0, 0, 0, 1, 1, x] + (380*G[1, 0, 0, 1, 0, 0, x])/3 + 
      (194*G[1, 0, 0, 1, 0, 1, x])/3 + (194*G[1, 0, 0, 1, 1, 0, x])/3 + 
      28*G[1, 0, 0, 1, 1, 1, x] + (848*G[1, 0, 1, 0, 0, 0, x])/3 - 
      (10*G[1, 0, 1, 0, 0, 1, x])/3 - (10*G[1, 0, 1, 0, 1, 0, x])/3 + 
      8*G[1, 0, 1, 0, 1, 1, x] - 168*G[1, 0, 1, 1, 0, 0, x] - 
      48*G[1, 0, 1, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 1, 0, x] - 
      128*G[1, 0, 1, 1, 1, 1, x] + (272*G[1, 1, 0, 0, 0, 0, x])/3 - 
      (64*G[1, 1, 0, 0, 0, 1, x])/3 - (64*G[1, 1, 0, 0, 1, 0, x])/3 + 
      80*G[1, 1, 0, 0, 1, 1, x] - (184*G[1, 1, 0, 1, 0, 0, x])/3 + 
      (44*G[1, 1, 0, 1, 0, 1, x])/3 + (44*G[1, 1, 0, 1, 1, 0, x])/3 - 
      196*G[1, 1, 0, 1, 1, 1, x] + (140*G[1, 1, 1, 0, 0, 0, x])/3 - 
      (292*G[1, 1, 1, 0, 0, 1, x])/3 - (292*G[1, 1, 1, 0, 1, 0, x])/3 - 
      12*G[1, 1, 1, 0, 1, 1, x] - 144*G[1, 1, 1, 1, 0, 0, x] + 
      224*G[1, 1, 1, 1, 0, 1, x] + 224*G[1, 1, 1, 1, 1, 0, x] + 
      132*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, 1, x]*
       (-368/3 + ((88*I)/3)*Pi - 88*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-19/3 + ((86*I)/3)*Pi - 64*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-19/3 + ((152*I)/3)*Pi - 64*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (452/3 + ((748*I)/3)*Pi - 60*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (-176 + (296*I)*Pi - 60*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-413/3 + ((40*I)/3)*Pi - 56*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-248 + (24*I)*Pi - 52*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-248 - ((346*I)/3)*Pi - 52*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (491/3 + ((706*I)/3)*Pi - 44*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-248 + (44*I)*Pi - 36*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (-248 - ((436*I)/3)*Pi - 36*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (108 - ((100*I)/3)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (108 + ((676*I)/3)*Pi - 12*Log[mu2/s]) + (-47/48 - ((15*I)/8)*Pi)*
       Log[mu2/s]^5 - (9*Log[mu2/s]^6)/16 + G[1, 0, 0, 0, 1, x]*
       (108 - ((40*I)/3)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (108 + ((586*I)/3)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-911/3 - ((418*I)/3)*Pi + 12*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-149 - ((4*I)/3)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-143 + ((62*I)/3)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (-143 - (200*I)*Pi + 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-149 - (208*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-872/3 - ((460*I)/3)*Pi + 28*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (439/3 + ((10*I)/3)*Pi + 32*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (289 - ((44*I)/3)*Pi + 32*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (439/3 - ((56*I)/3)*Pi + 32*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (283 - ((110*I)/3)*Pi + 32*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (283 + ((248*I)/3)*Pi + 32*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (289 + ((272*I)/3)*Pi + 32*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-7/3 - (92*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-220 + (248*I)*Pi + 40*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (360 - ((764*I)/3)*Pi + 44*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-52/3 - (104*I)*Pi + 72*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (316 - ((920*I)/3)*Pi + 140*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-1648/9 - (348*I)*Pi + (120 - (40*I)*Pi)*Log[mu2/s] - 
        14*Log[mu2/s]^2 - 674*zeta[2]) + G[1, 1, 1, 1, x]*
       (244/9 - ((956*I)/3)*Pi + (316/3 - (120*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 - 500*zeta[2]) + G[1, 0, 1, 0, x]*
       (-809/2 - ((134*I)/3)*Pi + (-196/3 - (28*I)*Pi)*Log[mu2/s] - 
        (338*zeta[2])/3) + G[1, 1, 0, 1, x]*(1016/3 + ((191*I)/3)*Pi + 
        (196/3 + (60*I)*Pi)*Log[mu2/s] - (308*zeta[2])/3) + 
      G[0, 0, 0, 1, x]*(2473/6 - ((109*I)/3)*Pi + (196/3 - (20*I)*Pi)*
         Log[mu2/s] - (146*zeta[2])/3) + G[0, 1, 0, 1, x]*
       (-1063/3 - ((191*I)/3)*Pi + (-196/3 - (44*I)*Pi)*Log[mu2/s] - 
        (140*zeta[2])/3) + G[0, 0, 1, 0, x]*(2473/6 + ((134*I)/3)*Pi + 
        (196/3 + (44*I)*Pi)*Log[mu2/s] - (110*zeta[2])/3) + 
      G[1, 1, 1, 0, x]*(1016/3 - ((109*I)/3)*Pi + (196/3 - (4*I)*Pi)*
         Log[mu2/s] - (68*zeta[2])/3) + Log[mu2/s]^4*
       (3683/432 - ((281*I)/144)*Pi + (237*zeta[2])/16) + 
      G[1, 0, 1, 1, x]*(1193/3 - ((409*I)/3)*Pi + (24 + (88*I)*Pi)*
         Log[mu2/s] + 72*zeta[2]) + G[1, 1, 0, 0, x]*
       (-1393/3 + ((382*I)/3)*Pi + (-24 - (24*I)*Pi)*Log[mu2/s] + 
        (388*zeta[2])/3) + G[0, 1, 1, 1, x]*(-427/9 + ((956*I)/3)*Pi + 
        (-316/3 + (152*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 
        (508*zeta[2])/3) + G[0, 1, 1, 0, x]*(-1063/3 + ((109*I)/3)*Pi + 
        (-196/3 - (76*I)*Pi)*Log[mu2/s] + (580*zeta[2])/3) + 
      G[0, 1, 0, 0, x]*(516 - ((382*I)/3)*Pi + (24 + (52*I)*Pi)*Log[mu2/s] + 
        204*zeta[2]) + G[1, 0, 0, 1, x]*(-809/2 + ((109*I)/3)*Pi + 
        (-196/3 - (60*I)*Pi)*Log[mu2/s] + (658*zeta[2])/3) + 
      G[0, 0, 1, 1, x]*(-1108/3 + ((409*I)/3)*Pi + (-24 - (56*I)*Pi)*
         Log[mu2/s] + (712*zeta[2])/3) + G[1, 0, 0, 0, x]*
       (1255/9 + (348*I)*Pi + (-120 + (76*I)*Pi)*Log[mu2/s] + 
        14*Log[mu2/s]^2 + (958*zeta[2])/3) + G[0, 1, 1, x]*
       (148 - ((3526*I)/9)*Pi + (4*I)*Pi*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(10 - ((512*I)/3)*Pi - 200*zeta[2]) + 
        (-260/3 + (20*I)*Pi)*zeta[2] - (1156*zeta[3])/3) + 
      G[1, 0, 0, x]*(-2135/6 - ((5113*I)/18)*Pi + (-11/3 + (30*I)*Pi)*
         Log[mu2/s]^2 + (16*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (-19 - ((578*I)/3)*Pi - 328*zeta[2]) + (-96 - ((938*I)/3)*Pi)*
         zeta[2] - (656*zeta[3])/3) + G[0, 0, 0, x]*
       (1537/6 + ((4429*I)/18)*Pi + (11/3 - (38*I)*Pi)*Log[mu2/s]^2 - 
        8*Log[mu2/s]^3 + (236 + (182*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(17 + ((578*I)/3)*Pi + 432*zeta[2]) - 16*zeta[3]) + 
      Log[mu2/s]^3*(36359/648 + ((2993*I)/108)*Pi + (203/72 + ((37*I)/4)*Pi)*
         zeta[2] - 6*zeta[3]) + (63331/972 + ((60203*I)/108)*Pi)*zeta[3] - 
      (385*zeta[3]^2)/9 + G[1, 0, 1, x]*(1775/6 + ((19*I)/6)*Pi - 
        (8*I)*Pi*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(10 - ((124*I)/3)*Pi - 72*zeta[2]) + 
        (642 + ((818*I)/3)*Pi)*zeta[2] + (94*zeta[3])/3) + 
      G[1, 1, 1, x]*(-785/3 + ((3184*I)/9)*Pi - (12*I)*Pi*Log[mu2/s]^2 + 
        (680/3 - ((220*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-12 + ((512*I)/3)*Pi + 
          312*zeta[2]) + (244*zeta[3])/3) + G[1, 1, 0, x]*
       (1775/6 - ((347*I)/3)*Pi - (8*I)*Pi*Log[mu2/s]^2 - 
        (8*Log[mu2/s]^3)/3 + (-782 + ((388*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(10 + ((124*I)/3)*Pi + 104*zeta[2]) + (436*zeta[3])/3) + 
      G[0, 1, 0, x]*(-1135/6 + ((461*I)/3)*Pi + (16*I)*Pi*Log[mu2/s]^2 + 
        (16*Log[mu2/s]^3)/3 + Log[mu2/s]*(-8 - ((124*I)/3)*Pi - 
          208*zeta[2]) + (642 - (20*I)*Pi)*zeta[2] + 196*zeta[3]) + 
      G[0, 0, 1, x]*(-1135/6 + ((209*I)/6)*Pi + (16*I)*Pi*Log[mu2/s]^2 + 
        (16*Log[mu2/s]^3)/3 + Log[mu2/s]*(-8 + ((124*I)/3)*Pi - 40*zeta[2]) + 
        (-782 - (70*I)*Pi)*zeta[2] + (626*zeta[3])/3) + 
      zeta[2]*(18578359/46656 + ((108785*I)/1296)*Pi + 
        (58751/36 - ((1667*I)/3)*Pi)*zeta[3]) + 
      G[0, 1, x]*(-1567/9 + ((1031*I)/27)*Pi + (26/3 - ((64*I)/3)*Pi)*
         Log[mu2/s]^3 - 6*Log[mu2/s]^4 + (3077/6 - (78*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(829/18 + (26*I)*Pi + 182*zeta[2]) + 
        (-434/3 + ((512*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (4285/54 + ((847*I)/9)*Pi + (332/3 + (236*I)*Pi)*zeta[2] + 
          40*zeta[3]) - 793*zeta[4]) + G[0, 0, x]*
       (5881/36 - ((829*I)/54)*Pi + (-44/3 + ((40*I)/3)*Pi)*Log[mu2/s]^3 + 
        4*Log[mu2/s]^4 + Log[mu2/s]^2*(-1117/18 - ((121*I)/3)*Pi - 
          104*zeta[2]) + (-9925/18 - (6*I)*Pi)*zeta[2] + 
        (857/3 - ((262*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (-4447/54 - ((1036*I)/9)*Pi + (-76 - (104*I)*Pi)*zeta[2] + 
          8*zeta[3]) - 291*zeta[4]) + Log[mu2/s]^2*(497515/5184 + 
        ((20783*I)/216)*Pi + (-9101/48 - ((173*I)/24)*Pi)*zeta[2] + 
        (-157/4 - (27*I)*Pi)*zeta[3] - (2135*zeta[4])/32) + 
      G[1, 1, x]*(6655/36 - ((1139*I)/27)*Pi + (-26/3 + ((64*I)/3)*Pi)*
         Log[mu2/s]^3 + 6*Log[mu2/s]^4 + Log[mu2/s]^2*(-829/18 - (26*I)*Pi - 
          182*zeta[2]) + (-2935/6 + (78*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-4123/54 - ((847*I)/9)*Pi + (-332/3 - (92*I)*Pi)*
           zeta[2] - 56*zeta[3]) + (434/3 - ((352*I)/3)*Pi)*zeta[3] - 
        55*zeta[4]) + (121999/36 + ((629*I)/96)*Pi)*zeta[4] + 
      G[1, 0, x]*(-1567/9 + ((1045*I)/54)*Pi + (26/3 - ((64*I)/3)*Pi)*
         Log[mu2/s]^3 - 6*Log[mu2/s]^4 + (11659/18 + (42*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(829/18 + ((67*I)/3)*Pi + 178*zeta[2]) + 
        (-857/3 + ((422*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (4285/54 + ((748*I)/9)*Pi + (184 + (204*I)*Pi)*zeta[2] + 
          72*zeta[3]) + 209*zeta[4]) + 
      G[0, x]*(-2714/27 - ((52025*I)/324)*Pi + (53/18 + ((11*I)/2)*Pi)*
         Log[mu2/s]^4 + (3*Log[mu2/s]^5)/2 + Log[mu2/s]^3*
         (-115/18 + ((52*I)/9)*Pi - 47*zeta[2]) + 
        zeta[2]*(60037/108 - ((1595*I)/18)*Pi - 549*zeta[3]) + 
        (277/6 - ((2045*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-2515/36 - ((211*I)/6)*Pi + (-19/2 - (31*I)*Pi)*zeta[2] + 
          3*zeta[3]) + (-3829/2 - ((913*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]*(-24271/162 - ((2569*I)/18)*Pi + 
          (5071/18 + ((167*I)/3)*Pi)*zeta[2] + (-140/9 + (50*I)*Pi)*zeta[3] + 
          (1795*zeta[4])/4) - 55*zeta[5]) + Log[mu2/s]*
       (-4192943/46656 + ((14651*I)/288)*Pi + (3851/108 - ((109*I)/18)*Pi)*
         zeta[3] + zeta[2]*(-562927/1296 - ((7219*I)/72)*Pi + 
          (580*zeta[3])/3) + (11333/96 - ((6163*I)/16)*Pi)*zeta[4] - 
        2*zeta[5]) + (-8570/9 + ((1277*I)/3)*Pi)*zeta[5] + 
      G[1, x]*(122/3 + ((39*I)/2)*Pi - (9*Log[mu2/s]^2)/4 + 
        zeta[2]*(-1307/4 + ((233*I)/3)*Pi - (746*zeta[3])/3) + 
        (-493/6 + (253*I)*Pi)*zeta[3] + Log[mu2/s]*(35/4 - ((3*I)/2)*Pi + 
          (-12 - ((124*I)/3)*Pi)*zeta[2] + (124/3 + (36*I)*Pi)*zeta[3] - 
          296*zeta[4]) + (2337 - ((341*I)/3)*Pi)*zeta[4] + (685*zeta[5])/3) + 
      (21939247*zeta[6])/3456) + ((-76*I)*Pi*G[0, 1, 1, 1, 1, x] + 
      (16*I)*Pi*G[1, 0, 1, 1, 1, x] + (12*I)*Pi*G[1, 1, 0, 1, 1, x] + 
      (12*I)*Pi*G[1, 1, 1, 0, 1, x] - (12*I)*Pi*G[1, 1, 1, 1, 0, x] - 
      33*G[0, 0, 0, 0, 0, 0, x] + 110*G[0, 0, 0, 0, 0, 1, x] + 
      110*G[0, 0, 0, 0, 1, 0, x] - 330*G[0, 0, 0, 0, 1, 1, x] + 
      23*G[0, 0, 0, 1, 0, 0, x] + 391*G[0, 0, 0, 1, 0, 1, x] + 
      391*G[0, 0, 0, 1, 1, 0, x] - 924*G[0, 0, 0, 1, 1, 1, x] - 
      80*G[0, 0, 1, 0, 0, 0, x] - 134*G[0, 0, 1, 0, 0, 1, x] - 
      134*G[0, 0, 1, 0, 1, 0, x] + 37*G[0, 0, 1, 0, 1, 1, x] - 
      211*G[0, 0, 1, 1, 0, 0, x] + 62*G[0, 0, 1, 1, 0, 1, x] + 
      62*G[0, 0, 1, 1, 1, 0, x] + 436*G[0, 0, 1, 1, 1, 1, x] + 
      7*G[0, 1, 0, 0, 0, 0, x] - 198*G[0, 1, 0, 0, 0, 1, x] - 
      198*G[0, 1, 0, 0, 1, 0, x] - 89*G[0, 1, 0, 0, 1, 1, x] + 
      74*G[0, 1, 0, 1, 0, 0, x] - 347*G[0, 1, 0, 1, 0, 1, x] - 
      347*G[0, 1, 0, 1, 1, 0, x] + 842*G[0, 1, 0, 1, 1, 1, x] + 
      10*G[0, 1, 1, 0, 0, 0, x] - 66*G[0, 1, 1, 0, 0, 1, x] - 
      66*G[0, 1, 1, 0, 1, 0, x] + 436*G[0, 1, 1, 0, 1, 1, x] + 
      178*G[0, 1, 1, 1, 0, 0, x] - 76*G[0, 1, 1, 1, 0, 1, x] - 
      76*G[0, 1, 1, 1, 1, 0, x] + 112*G[1, 0, 0, 0, 0, 0, x] - 
      72*G[1, 0, 0, 0, 0, 1, x] - 72*G[1, 0, 0, 0, 1, 0, x] + 
      56*G[1, 0, 0, 0, 1, 1, x] - 32*G[1, 0, 0, 1, 0, 0, x] + 
      32*G[1, 0, 0, 1, 0, 1, x] + 32*G[1, 0, 0, 1, 1, 0, x] - 
      140*G[1, 0, 0, 1, 1, 1, x] + 12*G[1, 0, 1, 0, 0, 0, x] - 
      8*G[1, 0, 1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, 1, 0, x] + 
      8*G[1, 0, 1, 0, 1, 1, x] - 24*G[1, 0, 1, 1, 0, 0, x] + 
      16*G[1, 0, 1, 1, 0, 1, x] + 16*G[1, 0, 1, 1, 1, 0, x] + 
      8*G[1, 1, 0, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 0, 1, x] - 
      8*G[1, 1, 0, 0, 1, 0, x] + 80*G[1, 1, 0, 0, 1, 1, x] - 
      12*G[1, 1, 0, 1, 0, 0, x] + 12*G[1, 1, 0, 1, 0, 1, x] + 
      12*G[1, 1, 0, 1, 1, 0, x] - 12*G[1, 1, 1, 0, 0, 0, x] + 
      12*G[1, 1, 1, 0, 0, 1, x] + 12*G[1, 1, 1, 0, 1, 0, x] - 
      12*G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 1, 1, 1, x]*(1357/3 + (162*I)*Pi - 
        336*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-1376/3 - (228*I)*Pi - 
        120*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-95/6 + (391*I)*Pi - 
        104*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-142 + (8*I)*Pi - 
        32*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(-411 - (252*I)*Pi - 
        32*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(-411 + (382*I)*Pi - 
        32*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(25/6 - (76*I)*Pi - 
        20*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-1889/6 - (222*I)*Pi - 
        8*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-12 - (4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(26/3 - (4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-12 - (12*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(26/3 + (68*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(14 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-583/3 - (187*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(89/3 - (269*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(89/3 - (283*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(32 + (12*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(36 + (12*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(323/3 + (114*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(323/3 + (382*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(556/3 + (16*I)*Pi + 32*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(556/3 + (32*I)*Pi + 32*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(63 + (137*I)*Pi + 60*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(50 - (21*I)*Pi + 128*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(50 + (31*I)*Pi + 128*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(3209/6 - (173*I)*Pi + 360*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-397/3 - ((74*I)/3)*Pi + (-134/3 - (4*I)*Pi)*
         Log[mu2/s] - 4*Log[mu2/s]^2) + G[0, 0, 0, 1, x]*
       (2857/9 + ((439*I)/2)*Pi + (287/3 + (334*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 2064*zeta[2]) + G[0, 0, 1, 0, x]*
       (2857/9 - ((1015*I)/6)*Pi + (287/3 + (126*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 427*zeta[2]) + G[0, 0, 0, 0, x]*
       (-635/3 - ((1721*I)/6)*Pi + (367/6 - (33*I)*Pi)*Log[mu2/s] - 
        (61*Log[mu2/s]^2)/2 - (561*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (((323*I)/3)*Pi + (12*I)*Pi*Log[mu2/s] - 256*zeta[2]) + 
      G[1, 1, 0, 1, x]*(((26*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] - 100*zeta[2]) + 
      G[1, 1, 1, 0, x]*((36*I)*Pi + (12*I)*Pi*Log[mu2/s] - 96*zeta[2]) + 
      G[1, 0, 1, 1, x]*((-12*I)*Pi - (4*I)*Pi*Log[mu2/s] - 12*zeta[2]) + 
      G[1, 0, 0, 0, x]*(431/3 + ((250*I)/3)*Pi + (40 + (12*I)*Pi)*
         Log[mu2/s] + 6*Log[mu2/s]^2 + 36*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-16 - ((4*I)/3)*Pi + (-24 - (8*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 48*zeta[2]) + G[0, 1, 1, 0, x]*
       (-5705/12 + ((93*I)/2)*Pi + (-196/3 - (16*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 422*zeta[2]) + G[0, 0, 1, 1, x]*
       (611/4 + (437*I)*Pi + (-196/3 - (216*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 464*zeta[2]) + G[0, 1, 0, 0, x]*
       (1216/3 - ((563*I)/6)*Pi + (425/6 + (21*I)*Pi)*Log[mu2/s] + 
        (13*Log[mu2/s]^2)/2 + (985*zeta[2])/2) + G[1, 0, 0, 1, x]*
       (-397/3 - (318*I)*Pi + (-134/3 - (96*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 792*zeta[2]) + G[0, 1, 0, 1, x]*
       (-5705/12 - ((103*I)/2)*Pi + (-196/3 - (108*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 945*zeta[2]) + G[0, 1, 1, x]*
       (((-5705*I)/12)*Pi - (4*I)*Pi*Log[mu2/s]^2 + (-494 + (22*I)*Pi)*
         zeta[2] + Log[mu2/s]*(((-196*I)/3)*Pi + 200*zeta[2]) - 
        222*zeta[3]) + G[1, 0, 1, x]*(((-397*I)/3)*Pi - 
        (4*I)*Pi*Log[mu2/s]^2 + (1186/3 + (128*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-134*I)/3)*Pi + 124*zeta[2]) - 96*zeta[3]) + 
      G[0, 1, 0, x]*(-11525/24 - ((1411*I)/12)*Pi + (9/2 + ((5*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-95/2 + ((29*I)/2)*Pi - 174*zeta[2]) + 
        (1261/6 - ((1145*I)/2)*Pi)*zeta[2] - 51*zeta[3]) + 
      G[1, 0, 0, x]*(-22 - ((56*I)/3)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-30 - ((14*I)/3)*Pi - 84*zeta[2]) + 
        (-346 - (32*I)*Pi)*zeta[2] - 28*zeta[3]) + 
      G[1, 1, 1, x]*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
      (10997/24 + ((15587*I)/18)*Pi)*zeta[3] + 295*zeta[3]^2 + 
      G[1, 1, 0, x]*((-16*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (110/3 + (32*I)*Pi)*zeta[2] + Log[mu2/s]*((-24*I)*Pi + 48*zeta[2]) + 
        28*zeta[3]) + G[0, 0, 0, x]*(25621/54 + ((569*I)/9)*Pi + 
        (-112/3 - ((19*I)/2)*Pi)*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
        (2057/3 + ((145*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (-383/9 + ((493*I)/6)*Pi + 168*zeta[2]) + 34*zeta[3]) + 
      G[0, 0, 1, x]*(-11525/24 + ((15217*I)/36)*Pi + 
        (9/2 - I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-95/2 + ((118*I)/3)*Pi - 
          240*zeta[2]) + (-4841/6 - (488*I)*Pi)*zeta[2] + 277*zeta[3]) + 
      zeta[2]*(((-10997*I)/24)*Pi + (-1951/6 + (590*I)*Pi)*zeta[3]) + 
      G[1, 0, x]*((-22*I)*Pi + (1711/3 + (230*I)*Pi)*zeta[2] + 
        12*Log[mu2/s]^2*zeta[2] + (386/3 + (12*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-30*I)*Pi + (502/3 + (28*I)*Pi)*zeta[2] + 4*zeta[3]) - 
        248*zeta[4]) + G[0, 0, x]*(-951817/2592 - ((3343*I)/24)*Pi + 
        (203/36 + ((9*I)/2)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(166/9 - ((191*I)/12)*Pi - (123*zeta[2])/4) + 
        (-55381/72 - ((2131*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
         (-14423/108 - ((319*I)/6)*Pi + (-2431/12 - ((43*I)/2)*Pi)*zeta[2] - 
          24*zeta[3]) + (473/9 + (29*I)*Pi)*zeta[3] - (1311*zeta[4])/16) + 
      G[1, 1, x]*(((-82*I)/3)*Pi*zeta[2] + (82/3 + (112*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-16*I)*Pi*zeta[2] + 16*zeta[3]) - 41*zeta[4]) + 
      (378185/144 - ((4943*I)/6)*Pi)*zeta[4] + Log[mu2/s]^2*
       (((9*I)/2)*Pi*zeta[2] + (-9/2 - (4*I)*Pi)*zeta[3] + (45*zeta[4])/2) + 
      G[0, 1, x]*(((-11525*I)/24)*Pi + (55129/36 - (151*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((9*I)/2)*Pi + 18*zeta[2]) + (1565/6 + (644*I)*Pi)*
         zeta[3] + Log[mu2/s]*(((-95*I)/2)*Pi + (126 + (32*I)*Pi)*zeta[2] + 
          4*zeta[3]) + (11497*zeta[4])/4) + Log[mu2/s]*
       ((35/2 + ((17*I)/3)*Pi)*zeta[3] + zeta[2]*(((-35*I)/2)*Pi + 
          24*zeta[3]) + (-733/6 + (17*I)*Pi)*zeta[4]) + 
      G[1, x]*((349/3 - ((830*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(((-349*I)/3)*Pi + 748*zeta[3]) + (2164/3 + (360*I)*Pi)*
         zeta[4] + Log[mu2/s]*(((-62*I)/3)*Pi*zeta[2] + (62/3 - (112*I)*Pi)*
           zeta[3] + 179*zeta[4]) - 284*zeta[5]) + 
      G[0, x]*(((-951817*I)/2592)*Pi - ((3*I)/8)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(((203*I)/36)*Pi - 3*zeta[2]) + 
        zeta[2]*(491485/216 - ((10885*I)/24)*Pi - 681*zeta[3]) + 
        Log[mu2/s]^2*(((166*I)/9)*Pi + (-148/3 - ((31*I)/4)*Pi)*zeta[2] - 
          4*zeta[3]) + (-4421/36 + ((740*I)/9)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-14423*I)/108)*Pi + (2363/18 - ((95*I)/12)*Pi)*
           zeta[2] + (-6 + (104*I)*Pi)*zeta[3] - (309*zeta[4])/2) + 
        (-5005/24 - ((6555*I)/16)*Pi)*zeta[4] - 41*zeta[5]) + 
      (427/2 - (372*I)*Pi)*zeta[5] + (354457*zeta[6])/48)/(1 - x)^2), 
 ((589*I)/108)*Pi + (235/4 - ((419*I)/6)*Pi)*G[0, 1, 0, 1, 1, x] + 
  (-121/6 - ((8*I)/3)*Pi)*G[1, 0, 0, 1, 1, x] - 
  (99*G[0, 0, 0, 0, 0, 0, x])/2 + 72*G[0, 0, 0, 0, 0, 1, x] + 
  72*G[0, 0, 0, 0, 1, 0, x] - 47*G[0, 0, 0, 0, 1, 1, x] - 
  (13*G[0, 0, 0, 1, 0, 0, x])/2 - (37*G[0, 0, 0, 1, 0, 1, x])/6 - 
  (37*G[0, 0, 0, 1, 1, 0, x])/6 + (115*G[0, 0, 0, 1, 1, 1, x])/3 - 
  46*G[0, 0, 1, 0, 0, 0, x] + (73*G[0, 0, 1, 0, 0, 1, x])/3 + 
  (73*G[0, 0, 1, 0, 1, 0, x])/3 - (67*G[0, 0, 1, 0, 1, 1, x])/6 + 
  (23*G[0, 0, 1, 1, 0, 0, x])/2 + (49*G[0, 0, 1, 1, 0, 1, x])/3 + 
  (49*G[0, 0, 1, 1, 1, 0, x])/3 - (74*G[0, 0, 1, 1, 1, 1, x])/3 - 
  (53*G[0, 1, 0, 0, 0, 0, x])/2 + 28*G[0, 1, 0, 0, 0, 1, x] + 
  28*G[0, 1, 0, 0, 1, 0, x] + 30*G[0, 1, 0, 0, 1, 1, x] + 
  (81*G[0, 1, 0, 1, 0, 0, x])/2 - (271*G[0, 1, 0, 1, 0, 1, x])/6 - 
  (271*G[0, 1, 0, 1, 1, 0, x])/6 - (74*G[0, 1, 0, 1, 1, 1, x])/3 + 
  70*G[0, 1, 1, 0, 0, 0, x] - (242*G[0, 1, 1, 0, 0, 1, x])/3 - 
  (242*G[0, 1, 1, 0, 1, 0, x])/3 + (28*G[0, 1, 1, 0, 1, 1, x])/3 - 
  (93*G[0, 1, 1, 1, 0, 0, x])/2 + (70*G[0, 1, 1, 1, 0, 1, x])/3 + 
  (70*G[0, 1, 1, 1, 1, 0, x])/3 - (152*G[0, 1, 1, 1, 1, 1, x])/3 + 
  (76*G[1, 0, 0, 0, 0, 0, x])/3 - (47*G[1, 0, 0, 0, 0, 1, x])/3 - 
  (47*G[1, 0, 0, 0, 1, 0, x])/3 + 36*G[1, 0, 0, 0, 1, 1, x] + 
  (97*G[1, 0, 0, 1, 0, 0, x])/3 - (53*G[1, 0, 0, 1, 0, 1, x])/3 - 
  (53*G[1, 0, 0, 1, 1, 0, x])/3 + 15*G[1, 0, 0, 1, 1, 1, x] + 
  (301*G[1, 0, 1, 0, 0, 0, x])/3 - (179*G[1, 0, 1, 0, 0, 1, x])/3 - 
  (179*G[1, 0, 1, 0, 1, 0, x])/3 + 17*G[1, 0, 1, 0, 1, 1, x] - 
  37*G[1, 0, 1, 1, 0, 0, x] + 25*G[1, 0, 1, 1, 0, 1, x] + 
  25*G[1, 0, 1, 1, 1, 0, x] + 22*G[1, 0, 1, 1, 1, 1, x] + 
  (367*G[1, 1, 0, 0, 0, 0, x])/3 - (98*G[1, 1, 0, 0, 0, 1, x])/3 - 
  (98*G[1, 1, 0, 0, 1, 0, x])/3 - 6*G[1, 1, 0, 0, 1, 1, x] - 
  (50*G[1, 1, 0, 1, 0, 0, x])/3 + (31*G[1, 1, 0, 1, 0, 1, x])/3 + 
  (31*G[1, 1, 0, 1, 1, 0, x])/3 + 18*G[1, 1, 0, 1, 1, 1, x] - 
  (26*G[1, 1, 1, 0, 0, 0, x])/3 - (5*G[1, 1, 1, 0, 0, 1, x])/3 - 
  (5*G[1, 1, 1, 0, 1, 0, x])/3 + 28*G[1, 1, 1, 0, 1, 1, x] - 
  76*G[1, 1, 1, 1, 0, 0, x] + 58*G[1, 1, 1, 1, 0, 1, x] + 
  58*G[1, 1, 1, 1, 1, 0, x] - 44*G[1, 1, 1, 1, 1, 1, x] + 
  G[0, 0, 0, 0, 1, x]*(251/3 - (50*I)*Pi - 75*Log[mu2/s]) + 
  G[0, 0, 0, 1, 0, x]*(251/3 - ((263*I)/3)*Pi - 75*Log[mu2/s]) + 
  G[1, 1, 1, 0, 1, x]*(71/3 - ((113*I)/3)*Pi - 64*Log[mu2/s]) + 
  G[1, 1, 1, 1, 0, x]*(71/3 - (82*I)*Pi - 64*Log[mu2/s]) + 
  G[0, 0, 1, 0, 0, x]*(839/12 - ((242*I)/3)*Pi - 59*Log[mu2/s]) + 
  G[1, 1, 0, 1, 1, x]*(91/4 - ((59*I)/3)*Pi - 48*Log[mu2/s]) + 
  G[0, 1, 0, 0, 0, x]*(-77/3 - ((91*I)/2)*Pi - 47*Log[mu2/s]) + 
  G[1, 1, 0, 0, 0, x]*(-31 + ((137*I)/3)*Pi - 44*Log[mu2/s]) + 
  G[1, 0, 0, 0, 0, x]*(-325/3 - ((100*I)/3)*Pi - 43*Log[mu2/s]) + 
  G[1, 0, 1, 1, 1, x]*(44 + (15*I)*Pi - 32*Log[mu2/s]) + 
  G[0, 1, 1, 0, 0, x]*(511/6 - ((86*I)/3)*Pi - 18*Log[mu2/s]) + 
  G[0, 1, 1, 1, 1, x]*(155/3 - ((130*I)/3)*Pi - 16*Log[mu2/s]) + 
  G[1, 0, 1, 0, 0, x]*(-6 + ((83*I)/3)*Pi - 13*Log[mu2/s]) + 
  G[0, 0, 1, 1, 1, x]*(-35/2 - ((61*I)/3)*Pi - 12*Log[mu2/s]) + 
  ((3*I)/4)*Pi*Log[mu2/s]^5 + G[0, 1, 1, 1, 0, x]*
   (-218/3 - ((55*I)/6)*Pi + 14*Log[mu2/s]) + 
  G[0, 1, 1, 0, 1, x]*(-218/3 - ((172*I)/3)*Pi + 14*Log[mu2/s]) + 
  G[0, 1, 0, 1, 0, x]*(-253/6 + ((37*I)/3)*Pi + 17*Log[mu2/s]) + 
  G[0, 1, 0, 0, 1, x]*(-253/6 + (75*I)*Pi + 17*Log[mu2/s]) + 
  G[1, 0, 1, 1, 0, x]*(5 + (6*I)*Pi + 18*Log[mu2/s]) + 
  G[1, 0, 1, 0, 1, x]*(5 - ((74*I)/3)*Pi + 18*Log[mu2/s]) + 
  G[1, 0, 0, 1, 0, x]*(33/2 + ((98*I)/3)*Pi + 18*Log[mu2/s]) + 
  G[1, 0, 0, 0, 1, x]*(33/2 + ((115*I)/3)*Pi + 18*Log[mu2/s]) + 
  G[0, 0, 1, 0, 1, x]*(-197/3 + ((271*I)/6)*Pi + 32*Log[mu2/s]) + 
  G[0, 0, 1, 1, 0, x]*(-197/3 + ((359*I)/6)*Pi + 32*Log[mu2/s]) + 
  G[1, 1, 0, 0, 1, x]*(200/3 - ((2*I)/3)*Pi + 38*Log[mu2/s]) + 
  G[1, 1, 0, 1, 0, x]*(200/3 + ((95*I)/3)*Pi + 38*Log[mu2/s]) + 
  G[1, 1, 1, 1, 1, x]*(-22 + (54*I)*Pi + 40*Log[mu2/s]) + 
  G[0, 0, 0, 1, 1, x]*(-389/3 + ((433*I)/6)*Pi + 40*Log[mu2/s]) + 
  G[1, 1, 1, 0, 0, x]*(200/3 + ((167*I)/3)*Pi + 66*Log[mu2/s]) + 
  G[0, 0, 0, 0, 0, x]*(-200 + ((285*I)/2)*Pi + 120*Log[mu2/s]) + 
  G[0, 0, 0, 1, x]*(-1759/12 - (66*I)*Pi + (-20 + (19*I)*Pi)*Log[mu2/s] + 
    27*Log[mu2/s]^2 - (1283*zeta[2])/6) + G[1, 1, 1, 0, x]*
   (-95/12 + (82*I)*Pi + (-25/3 + (40*I)*Pi)*Log[mu2/s] + 19*Log[mu2/s]^2 - 
    (589*zeta[2])/3) + G[0, 1, 0, 0, x]*(-1255/36 - ((117*I)/2)*Pi + 
    (28/3 + (33*I)*Pi)*Log[mu2/s] + (63*Log[mu2/s]^2)/2 - (347*zeta[2])/2) + 
  G[0, 0, 1, 0, x]*(-1759/12 - ((63*I)/4)*Pi + (-20 + (27*I)*Pi)*Log[mu2/s] + 
    27*Log[mu2/s]^2 - (487*zeta[2])/3) + G[1, 0, 1, 1, x]*
   (-1009/18 + ((148*I)/3)*Pi + (1/3 + (24*I)*Pi)*Log[mu2/s] + 
    19*Log[mu2/s]^2 - 137*zeta[2]) + G[1, 1, 0, 1, x]*
   (-95/12 + ((973*I)/12)*Pi + (-25/3 + (28*I)*Pi)*Log[mu2/s] + 
    19*Log[mu2/s]^2 - (343*zeta[2])/3) + G[1, 0, 0, 0, x]*
   (-37/9 - ((89*I)/2)*Pi + (142/3 + (25*I)*Pi)*Log[mu2/s] + 
    25*Log[mu2/s]^2 - (253*zeta[2])/3) + G[0, 1, 1, 1, x]*
   (-2369/18 - (64*I)*Pi + (-43 + (30*I)*Pi)*Log[mu2/s] + 16*Log[mu2/s]^2 - 
    (232*zeta[2])/3) + G[0, 0, 0, 0, x]*(2483/12 - ((343*I)/3)*Pi + 
    (2 - (36*I)*Pi)*Log[mu2/s] - (81*Log[mu2/s]^2)/2 - (129*zeta[2])/2) + 
  Log[mu2/s]^4*(((53*I)/36)*Pi - 15*zeta[2]) + 
  G[0, 0, 1, 1, x]*(2840/9 - ((55*I)/3)*Pi + (389/6 - (5*I)*Pi)*Log[mu2/s] - 
    (25*Log[mu2/s]^2)/2 + (199*zeta[2])/6) + 
  G[1, 1, 1, 1, x]*(-163/9 + (3*I)*Pi + (4/3 - (30*I)*Pi)*Log[mu2/s] - 
    3*Log[mu2/s]^2 + 51*zeta[2]) + G[1, 0, 0, 1, x]*
   (-511/18 - ((63*I)/2)*Pi + (-167/6 - (23*I)*Pi)*Log[mu2/s] - 
    (41*Log[mu2/s]^2)/2 + (781*zeta[2])/6) + 
  G[1, 1, 0, 0, x]*(-356/3 + ((7*I)/6)*Pi + (-69/2 - (53*I)*Pi)*Log[mu2/s] - 
    (47*Log[mu2/s]^2)/2 + (853*zeta[2])/6) + 
  G[1, 0, 1, 0, x]*(-511/18 - ((173*I)/6)*Pi + (-167/6 - (36*I)*Pi)*
     Log[mu2/s] - (41*Log[mu2/s]^2)/2 + (1183*zeta[2])/6) + 
  G[0, 1, 0, 1, x]*(731/9 + ((341*I)/12)*Pi + (71/6 - (30*I)*Pi)*Log[mu2/s] - 
    (47*Log[mu2/s]^2)/2 + (899*zeta[2])/3) + 
  G[0, 1, 1, 0, x]*(731/9 + ((73*I)/3)*Pi + (71/6 - (51*I)*Pi)*Log[mu2/s] - 
    (47*Log[mu2/s]^2)/2 + (2785*zeta[2])/6) + 
  Log[mu2/s]^3*(((-133*I)/36)*Pi + (-11 - ((35*I)/2)*Pi)*zeta[2]) + 
  G[0, 1, 0, x]*(14939/72 + ((3307*I)/36)*Pi + (34/3 + ((17*I)/2)*Pi)*
     Log[mu2/s]^2 + Log[mu2/s]^3/6 + Log[mu2/s]*(91/2 + ((263*I)/6)*Pi - 
      (129*zeta[2])/2) + (715/6 - ((97*I)/2)*Pi)*zeta[2] - 61*zeta[3]) + 
  G[1, 0, 0, x]*(322/3 - ((25*I)/6)*Pi + (22/3 + (5*I)*Pi)*Log[mu2/s]^2 + 
    Log[mu2/s]^3/6 + Log[mu2/s]*(85/3 + ((205*I)/6)*Pi - (73*zeta[2])/2) + 
    (-211/6 - ((127*I)/3)*Pi)*zeta[2] - (76*zeta[3])/3) + 
  G[1, 1, 1, x]*(851/12 - ((685*I)/36)*Pi + (11/6 + (4*I)*Pi)*Log[mu2/s]^2 - 
    4*Log[mu2/s]^3 + (-1343/6 + ((424*I)/3)*Pi)*zeta[2] + 
    Log[mu2/s]*(7 - ((10*I)/3)*Pi + 72*zeta[2]) - (49*zeta[3])/3) + 
  G[1, 1, 0, x]*(-13429/216 - ((4243*I)/36)*Pi + 
    (9/2 + (I/2)*Pi)*Log[mu2/s]^2 + (5*Log[mu2/s]^3)/3 + 
    (-398/3 + ((235*I)/6)*Pi)*zeta[2] + Log[mu2/s]*(157/18 - ((203*I)/6)*Pi + 
      11*zeta[2]) - (13*zeta[3])/3) + (8363/72 + ((2627*I)/36)*Pi)*zeta[3] + 
  45*zeta[3]^2 + G[0, 0, 0, x]*(-3401/36 + (56*I)*Pi + 
    (13/2 - ((27*I)/2)*Pi)*Log[mu2/s]^2 + (961/6 + ((275*I)/2)*Pi)*zeta[2] + 
    Log[mu2/s]*(-13/3 - (5*I)*Pi + 186*zeta[2]) + 15*zeta[3]) + 
  G[0, 1, 1, x]*(-15997/54 - ((337*I)/3)*Pi + (-7 - ((5*I)/2)*Pi)*
     Log[mu2/s]^2 + (5*Log[mu2/s]^3)/3 + 
    Log[mu2/s]*(-1115/18 - ((271*I)/6)*Pi - 13*zeta[2]) + 
    (2081/6 - ((103*I)/2)*Pi)*zeta[2] + (76*zeta[3])/3) + 
  G[1, 0, 1, x]*(-13429/216 - ((1363*I)/18)*Pi + (9/2 + ((7*I)/2)*Pi)*
     Log[mu2/s]^2 + (5*Log[mu2/s]^3)/3 + 
    Log[mu2/s]*(157/18 - ((37*I)/2)*Pi - 67*zeta[2]) + 
    (-161/6 - ((181*I)/6)*Pi)*zeta[2] + (98*zeta[3])/3) + 
  G[0, 0, 1, x]*(14939/72 + ((7721*I)/36)*Pi + (34/3 + (15*I)*Pi)*
     Log[mu2/s]^2 + Log[mu2/s]^3/6 + Log[mu2/s]*(91/2 + ((135*I)/2)*Pi - 
      (305*zeta[2])/2) + (-43 - ((145*I)/2)*Pi)*zeta[2] + (245*zeta[3])/6) + 
  zeta[2]*(30949/72 + ((22909*I)/216)*Pi + (-3883/6 - ((139*I)/2)*Pi)*
     zeta[3]) + ((I/2)*Pi*G[1, 0, 1, 1, x] - (I/2)*Pi*G[1, 1, 0, 1, x] + 
    (3*G[1, 1, 1, 1, x])/2 + G[1, 0, 1, 1, 1, x]/2 - G[1, 1, 0, 1, 1, x]/2 + 
    G[1, 1, 1, x]*(((3*I)/2)*Pi + zeta[2]/2) - G[1, 0, 1, x]*zeta[2] + 
    G[1, 1, x]*(-3*zeta[2] - zeta[3]) - (3*I)*Pi*G[1, x]*zeta[3])/x^2 + 
  ((-3*I)*Pi*G[0, 0, 1, x] + (8*I)*Pi*G[0, 1, 0, x] + 
    (2*I)*Pi*G[1, 0, 0, x] - 3*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 
    8*G[0, 1, 1, 0, x] - (21*G[0, 1, 1, 1, x])/2 + 2*G[1, 0, 0, 1, x] + 
    2*G[1, 0, 1, 0, x] + (5/2 - ((5*I)/2)*Pi)*G[1, 0, 1, 1, x] + 
    3*G[1, 1, 0, 0, x] + (-3/2 + ((5*I)/2)*Pi)*G[1, 1, 0, 1, x] - 
    (3*G[1, 1, 1, 0, x])/2 - 23*G[1, 1, 1, 1, x] - 
    (5*G[1, 0, 1, 1, 1, x])/2 + (5*G[1, 1, 0, 1, 1, x])/2 + 
    G[0, 1, 1, x]*(65/6 + ((3*I)/2)*Pi + 4*Log[mu2/s]) + 
    G[1, 1, 0, x]*(52/3 + ((11*I)/2)*Pi + 4*Log[mu2/s]) + 
    G[0, 1, x]*(((65*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] - 40*zeta[2]) + 
    G[1, 0, x]*(((52*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 40*zeta[2]) + 
    G[1, 1, 1, x]*(5/3 - ((49*I)/2)*Pi - (5*zeta[2])/2) + 
    G[1, 0, 1, x]*(52/3 + ((17*I)/2)*Pi + 4*Log[mu2/s] + 5*zeta[2]) - 
    (3*I)*Pi*zeta[3] + G[1, 1, x]*(-1631/36 + ((25*I)/6)*Pi + 
      (-89/6 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 48*zeta[2] + 
      5*zeta[3]) + G[1, x]*(((-1631*I)/36)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-89*I)/6)*Pi - 6*zeta[2]) + (-71/6 - (7*I)*Pi)*zeta[2] + 
      (-6 + (15*I)*Pi)*zeta[3]))/x + 
  G[0, 1, x]*(-5174/81 - ((16343*I)/216)*Pi + (-73/18 - ((19*I)/6)*Pi)*
     Log[mu2/s]^3 - (5*Log[mu2/s]^4)/4 + (395/36 - ((283*I)/4)*Pi)*zeta[2] + 
    Log[mu2/s]^2*(-113/36 - ((47*I)/6)*Pi + 27*zeta[2]) + 
    Log[mu2/s]*(707/54 - ((409*I)/18)*Pi + (51/2 + ((69*I)/2)*Pi)*zeta[2] - 
      11*zeta[3]) + (-2753/36 - ((211*I)/6)*Pi)*zeta[3] - (7063*zeta[4])/8) + 
  G[1, 0, x]*(-5174/81 + ((12583*I)/216)*Pi + (-73/18 - ((19*I)/6)*Pi)*
     Log[mu2/s]^3 - (5*Log[mu2/s]^4)/4 + (1091/36 - (52*I)*Pi)*zeta[2] + 
    Log[mu2/s]^2*(-113/36 - (I/3)*Pi + 24*zeta[2]) + 
    Log[mu2/s]*(707/54 + ((277*I)/9)*Pi + (-21/2 + ((69*I)/2)*Pi)*zeta[2] - 
      7*zeta[3]) + (925/9 - ((74*I)/3)*Pi)*zeta[3] - (3661*zeta[4])/8) + 
  G[0, 0, x]*(29155/432 + ((1573*I)/24)*Pi + (5/6 + ((14*I)/3)*Pi)*
     Log[mu2/s]^3 + (9*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
     (-47/12 + ((61*I)/3)*Pi - (177*zeta[2])/4) + 
    (-2521/24 - ((541*I)/12)*Pi)*zeta[2] + (125/12 - ((62*I)/3)*Pi)*zeta[3] + 
    Log[mu2/s]*(-1709/36 + ((100*I)/3)*Pi + (-625/4 - (17*I)*Pi)*zeta[2] + 
      (51*zeta[3])/2) - (3283*zeta[4])/16) + (-40985/36 - ((14173*I)/48)*Pi)*
   zeta[4] + Log[mu2/s]^2*(((-1277*I)/36)*Pi + (64 + ((209*I)/12)*Pi)*
     zeta[2] + (-26/3 + ((31*I)/2)*Pi)*zeta[3] + (685*zeta[4])/4) + 
  G[1, 1, x]*(4409/72 + ((8081*I)/216)*Pi - ((7*I)/3)*Pi*Log[mu2/s]^3 + 
    Log[mu2/s]^2*(11 + ((19*I)/3)*Pi - 22*zeta[2]) + 
    (4385/36 - ((1165*I)/12)*Pi)*zeta[2] + (-1/12 - ((38*I)/3)*Pi)*zeta[3] + 
    Log[mu2/s]*(86/3 + ((679*I)/18)*Pi + (142/3 - (55*I)*Pi)*zeta[2] + 
      12*zeta[3]) + 258*zeta[4]) + Log[mu2/s]*(((-36131*I)/648)*Pi + 
    zeta[2]*(5213/18 + ((2941*I)/36)*Pi - 228*zeta[3]) + 
    (61/6 + ((341*I)/9)*Pi)*zeta[3] + (-1507/3 + ((343*I)/8)*Pi)*zeta[4]) + 
  (-2463/8 - ((971*I)/12)*Pi)*zeta[5] + 
  x^2*((21*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
    (3*G[0, 0, 1, 0, x])/2 + (5*G[0, 0, 1, 1, x])/2 - 
    (7*G[0, 1, 0, 0, x])/2 - (9*G[0, 1, 0, 1, x])/2 - 
    (9*G[0, 1, 1, 0, x])/2 - (7*G[0, 1, 1, 1, x])/2 - 
    (7*G[1, 0, 0, 0, x])/2 - (9*G[1, 0, 0, 1, x])/2 - 
    (9*G[1, 0, 1, 0, x])/2 - (7*G[1, 0, 1, 1, x])/2 + 
    (5*G[1, 1, 0, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
    (3*G[1, 1, 1, 0, x])/2 + (21*G[1, 1, 1, 1, x])/2 - 
    G[0, 0, 1, 0, 0, x]/2 + G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - 
    G[0, 0, 1, 1, 1, x]/2 + G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - 
    G[0, 1, 0, 1, 0, x]/2 + G[0, 1, 0, 1, 1, x]/2 + G[1, 0, 1, 0, 0, x]/2 - 
    G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + G[1, 0, 1, 1, 1, x]/2 - 
    G[1, 1, 0, 0, 0, x]/2 + G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 - 
    G[1, 1, 0, 1, 1, x]/2 + G[0, 0, 1, x]*(-101/12 + ((11*I)/2)*Pi + 
      (3*Log[mu2/s])/2 - zeta[2]) + G[1, 1, 0, x]*(-101/12 + ((11*I)/2)*Pi + 
      (3*Log[mu2/s])/2 - zeta[2]) + G[0, 0, 0, x]*(103/6 + ((15*I)/2)*Pi - 
      (9*Log[mu2/s])/2 - zeta[2]/2) + G[1, 1, 1, x]*
     (103/6 + ((15*I)/2)*Pi - (9*Log[mu2/s])/2 - zeta[2]/2) + 
    G[0, 1, 1, x]*(-1/3 - ((13*I)/2)*Pi + (3*Log[mu2/s])/2 + zeta[2]/2) + 
    G[1, 0, 0, x]*(-1/3 - ((13*I)/2)*Pi + (3*Log[mu2/s])/2 + zeta[2]/2) - 
    (35*Log[mu2/s]*zeta[2])/2 + (9*Log[mu2/s]^2*zeta[2])/2 + 
    G[0, 1, 0, x]*(-101/12 - ((13*I)/2)*Pi + (3*Log[mu2/s])/2 + zeta[2]) + 
    G[1, 0, 1, x]*(-101/12 - ((13*I)/2)*Pi + (3*Log[mu2/s])/2 + zeta[2]) + 
    G[0, 1, x]*(505/18 - ((35*I)/12)*Pi + (35*Log[mu2/s])/6 - 
      (3*Log[mu2/s]^2)/2 + 14*zeta[2] - (3*zeta[3])/2) + 
    G[1, 0, x]*(505/18 - ((35*I)/12)*Pi + (35*Log[mu2/s])/6 - 
      (3*Log[mu2/s]^2)/2 + 14*zeta[2] - (3*zeta[3])/2) + 
    (-97/12 - (12*I)*Pi)*zeta[3] + G[0, 0, x]*(-505/18 + ((35*I)/12)*Pi - 
      (35*Log[mu2/s])/6 + (3*Log[mu2/s]^2)/2 - 5*zeta[2] + (3*zeta[3])/2) + 
    G[1, 1, x]*(-505/18 + ((35*I)/12)*Pi - (35*Log[mu2/s])/6 + 
      (3*Log[mu2/s]^2)/2 - 5*zeta[2] + (3*zeta[3])/2) + 
    zeta[2]*(-505/6 + ((35*I)/4)*Pi + (5*zeta[3])/2) + 
    G[0, x]*((101/4 + ((15*I)/2)*Pi)*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 - 
      7*zeta[3] - (17*zeta[4])/4) - (555*zeta[4])/8 + 
    G[1, x]*((101/4 - ((9*I)/2)*Pi)*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 + 
      5*zeta[3] + (17*zeta[4])/4) + 5*zeta[5]) + 
  G[0, x]*(-281/9 - ((287*I)/1296)*Pi - (I/8)*Pi*Log[mu2/s]^4 + 
    Log[mu2/s]^3*(((-29*I)/9)*Pi - 6*zeta[2]) + 
    Log[mu2/s]^2*(7/3 - ((127*I)/18)*Pi + (-61/3 - ((101*I)/4)*Pi)*zeta[2] - 
      3*zeta[3]) + (-140 + ((2923*I)/36)*Pi)*zeta[3] + 
    zeta[2]*(-33967/72 - ((3467*I)/24)*Pi + (115*zeta[3])/2) + 
    (725 + ((3321*I)/16)*Pi)*zeta[4] + 
    Log[mu2/s]*(-23/6 - ((3209*I)/108)*Pi + (-641/6 - ((1193*I)/12)*Pi)*
       zeta[2] + (-24 + ((41*I)/2)*Pi)*zeta[3] + (871*zeta[4])/2) + 
    16*zeta[5]) + G[1, x]*(3961/108 - ((5893*I)/108)*Pi + 
    (53/36 + ((5*I)/2)*Pi)*Log[mu2/s]^4 + (3*Log[mu2/s]^5)/4 + 
    Log[mu2/s]^3*(-133/36 + ((11*I)/6)*Pi - (23*zeta[2])/2) + 
    Log[mu2/s]^2*(-1361/36 - ((29*I)/9)*Pi + (-53/12 - ((13*I)/2)*Pi)*
       zeta[2] - (3*zeta[3])/2) + (307/36 + ((344*I)/3)*Pi)*zeta[3] + 
    zeta[2]*(17041/216 + ((1190*I)/9)*Pi + (625*zeta[3])/6) + 
    (7907/24 - ((88*I)/3)*Pi)*zeta[4] + 
    Log[mu2/s]*(-33647/648 - ((914*I)/27)*Pi + (-2741/36 + ((179*I)/3)*Pi)*
       zeta[2] + (-13/9 - (8*I)*Pi)*zeta[3] + (591*zeta[4])/8) + 
    (176*zeta[5])/3) + Nf^2*(((-5707*I)/1458)*Pi - (28*G[0, 0, 0, 0, x])/9 + 
    (8/9 + ((4*I)/3)*Pi)*G[0, 0, 0, 1, x] + (8*G[0, 0, 1, 0, x])/9 - 
    2*G[0, 1, 0, 0, x] + (8/9 - ((8*I)/3)*Pi)*G[0, 1, 0, 1, x] + 
    (8*G[0, 1, 1, 0, x])/9 + (40*G[0, 1, 1, 1, x])/9 - 
    (20*G[1, 0, 0, 0, x])/9 + (8*G[1, 0, 0, 1, x])/9 + 
    (8*G[1, 0, 1, 0, x])/9 + (40*G[1, 0, 1, 1, x])/9 + 
    (8*G[1, 1, 0, 1, x])/9 + (8*G[1, 1, 1, 0, x])/9 - 
    (4*G[1, 1, 1, 1, x])/3 + (4*G[0, 0, 0, 1, 1, x])/3 - 
    (8*G[0, 0, 1, 1, 1, x])/3 - (8*G[0, 1, 0, 1, 1, x])/3 + 
    G[1, 1, 0, x]*(-40/27 - (8*Log[mu2/s])/9) + 
    G[0, 1, 0, x]*(-40/27 - (2*I)*Pi - (8*Log[mu2/s])/9) + 
    G[1, 0, 1, x]*(-40/27 + ((40*I)/9)*Pi - (8*Log[mu2/s])/9) + 
    G[1, 0, 0, x]*(83/54 - ((4*I)/9)*Pi + (8*Log[mu2/s])/9) + 
    G[1, 1, 1, x]*(-203/27 + ((4*I)/9)*Pi + (8*Log[mu2/s])/9) - 
    ((20*I)/27)*Pi*Log[mu2/s]^2 - ((4*I)/27)*Pi*Log[mu2/s]^3 + 
    G[0, 0, 1, 1, x]*(4/3 + (8*Log[mu2/s])/3) + 
    G[0, 0, 0, x]*(15/2 + ((4*I)/9)*Pi + (8*Log[mu2/s])/3) + 
    G[0, 0, 1, x]*(-40/27 + ((4*I)/3)*Pi + (-8/9 + ((8*I)/3)*Pi)*Log[mu2/s] - 
      12*zeta[2]) + G[1, 1, x]*(385/18 - ((7*I)/3)*Pi + (20*Log[mu2/s])/3 - 
      8*zeta[2]) + G[1, 0, x]*(100/81 + ((83*I)/54)*Pi + 
      (40/27 + ((8*I)/9)*Pi)*Log[mu2/s] + (4*Log[mu2/s]^2)/9 - 
      (16*zeta[2])/3) + G[0, 0, x]*(-176/27 + ((133*I)/54)*Pi + 
      (-32/9 + ((4*I)/9)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 - 
      (10*zeta[2])/3) + G[0, 1, 1, x]*(-11 - (16*Log[mu2/s])/3 + 
      (8*zeta[2])/3) + (((-4*I)/3)*Pi*G[0, 1, x] - (4*G[0, 1, 1, x])/3 + 
      (8*G[1, 1, 1, x])/3 + G[1, 1, x]*(-20/3 - (8*Log[mu2/s])/3) + 
      G[1, x]*(((-20*I)/3)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 12*zeta[2]))/x + 
    zeta[2]*(-29/3 - ((97*I)/18)*Pi - (44*zeta[3])/3) + 
    G[1, x]*(-6296/729 + ((337*I)/18)*Pi - (20*Log[mu2/s]^2)/27 - 
      (4*Log[mu2/s]^3)/27 + (-59/9 + ((16*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(-316/81 + ((20*I)/3)*Pi + 8*zeta[2]) - (128*zeta[3])/27) + 
    (97/18 + ((160*I)/27)*Pi)*zeta[3] + 
    G[0, x]*(85/18 - ((320*I)/81)*Pi - ((2*I)/9)*Pi*Log[mu2/s]^2 + 
      (113/18 + ((10*I)/9)*Pi)*zeta[2] + Log[mu2/s]*(4/3 - ((56*I)/27)*Pi + 
        (8*zeta[2])/3) + (20*zeta[3])/9) + 
    G[0, 1, x]*(100/81 - (11*I)*Pi + (4*Log[mu2/s]^2)/9 + 
      Log[mu2/s]*(40/27 - ((16*I)/3)*Pi - (8*zeta[2])/3) + 
      (52/3 - ((8*I)/3)*Pi)*zeta[2] + 4*zeta[3]) + 
    x^2*((-8/3 + I*Pi)*G[0, 0, 0, x] + (4/3 + I*Pi)*G[0, 0, 1, x] + 
      (4/3 - I*Pi)*G[0, 1, 0, x] - I*Pi*G[0, 1, 1, x] - I*Pi*G[1, 0, 0, x] + 
      (4/3 - I*Pi)*G[1, 0, 1, x] + (4/3 + I*Pi)*G[1, 1, 0, x] + 
      (-8/3 + I*Pi)*G[1, 1, 1, x] + G[0, 0, 0, 0, x] + G[0, 0, 1, 1, x] - 
      G[0, 1, 0, 0, x] - G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] - 
      G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] + G[1, 1, 1, 1, x] + 
      G[0, 0, x]*(2 + (4*Log[mu2/s])/3 - zeta[2]) + 
      G[1, 1, x]*(2 + (4*Log[mu2/s])/3 - zeta[2]) + 6*zeta[2] + 
      4*Log[mu2/s]*zeta[2] + G[0, 1, x]*(-2 - (4*Log[mu2/s])/3 + zeta[2]) + 
      G[1, 0, x]*(-2 - (4*Log[mu2/s])/3 + zeta[2]) + 
      G[0, x]*((-4 + I*Pi)*zeta[2] - zeta[3]) + (4/3 - (2*I)*Pi)*zeta[3] + 
      G[1, x]*((-4 - I*Pi)*zeta[2] + zeta[3]) - (39*zeta[4])/4) + 
    Log[mu2/s]*(((-208*I)/81)*Pi - (16*zeta[2])/3 + ((8*I)/3)*Pi*zeta[3] - 
      (22*zeta[4])/3) + (-43/3 - ((10*I)/3)*Pi)*zeta[4] + 
    x*((-8/3 - I*Pi)*G[0, 0, 1, x] + (-8/3 + I*Pi)*G[0, 1, 0, x] + 
      (-8/3 + I*Pi)*G[1, 0, 1, x] + (-8/3 - I*Pi)*G[1, 1, 0, x] - 
      (7*G[0, 0, 0, 0, x])/3 - G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
      G[0, 1, 1, 1, x]/3 + (7*G[1, 0, 0, 0, x])/3 + G[1, 0, 1, 1, x] - 
      G[1, 1, 0, 0, x] + G[1, 1, 1, 1, x]/3 + G[1, 1, 1, x]*
       (131/27 - ((5*I)/9)*Pi - (8*Log[mu2/s])/9) + 
      G[1, 0, 0, x]*(-13/27 + ((13*I)/9)*Pi - (8*Log[mu2/s])/9) + 
      G[0, 1, 1, x]*(13/27 + ((5*I)/9)*Pi + (8*Log[mu2/s])/9) + 
      G[0, 0, 0, x]*(157/27 - ((13*I)/9)*Pi + (8*Log[mu2/s])/9) + 
      G[0, 1, x]*(6 + ((13*I)/27)*Pi + (8/3 + ((8*I)/9)*Pi)*Log[mu2/s] - 
        (11*zeta[2])/3) + G[0, 0, x]*(-14/3 + ((13*I)/27)*Pi + 
        (-8/3 + ((8*I)/9)*Pi)*Log[mu2/s] - (5*zeta[2])/3) + 
      (-18 + ((13*I)/27)*Pi)*zeta[2] + G[1, 0, x]*(6 - ((13*I)/27)*Pi + 
        (8/3 - ((8*I)/9)*Pi)*Log[mu2/s] + (5*zeta[2])/3) + 
      G[1, 1, x]*(-22/3 - ((13*I)/27)*Pi + (-8/3 - ((8*I)/9)*Pi)*Log[mu2/s] + 
        (11*zeta[2])/3) + G[1, x]*(2894/729 + ((100*I)/81)*Pi + 
        (20/27 + ((4*I)/9)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/27 + 
        Log[mu2/s]*(208/81 + ((40*I)/27)*Pi - (8*zeta[2])/3) + 
        (23/9 + (I/9)*Pi)*zeta[2] - (91*zeta[3])/27) + 
      Log[mu2/s]*((-8 + ((8*I)/9)*Pi)*zeta[2] - (8*zeta[3])/9) + 
      (-85/27 + ((22*I)/9)*Pi)*zeta[3] + 
      G[0, x]*(-2894/729 - ((100*I)/81)*Pi + (-20/27 - ((4*I)/9)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/27 + (121/9 - (I/9)*Pi)*zeta[2] + 
        Log[mu2/s]*(-208/81 - ((40*I)/27)*Pi + (8*zeta[2])/3) + 
        (91*zeta[3])/27) + (7*zeta[4])/4) + 
    (((-85*I)/18)*Pi - ((7*I)/18)*Pi*G[1, 0, x] + (2*I)*Pi*G[0, 1, 0, x] - 
      (7*G[1, 0, 0, x])/18 - ((16*I)/3)*Pi*G[1, 0, 1, x] + 
      (8*G[0, 0, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 0, 1, x] + 
      2*G[0, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 0, 1, x] - 
      (16*G[0, 1, 1, 1, x])/3 - (16*G[1, 0, 1, 1, x])/3 - 
      4*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 1, 1, x] + 
      G[0, 0, 1, 1, x]*(-12 - 8*Log[mu2/s]) + G[0, 0, 0, x]*
       (-17/2 - (8*Log[mu2/s])/3) + G[0, 1, 1, x]*(16 + (16*Log[mu2/s])/3 - 
        8*zeta[2]) + (16*G[1, 1, x]*zeta[2])/3 + 
      G[0, 0, x]*(625/54 - ((65*I)/18)*Pi + (44/9 - ((4*I)/3)*Pi)*
         Log[mu2/s] + (2*Log[mu2/s]^2)/3 + (10*zeta[2])/3) + 
      G[0, 0, 1, x]*((-12*I)*Pi - (8*I)*Pi*Log[mu2/s] + 36*zeta[2]) + 
      G[0, 1, x]*((16*I)*Pi + (-28/3 + (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((16*I)/3)*Pi + 8*zeta[2]) - 12*zeta[3]) + 
      G[0, x]*(-85/18 + ((553*I)/54)*Pi + ((2*I)/3)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-4/3 + ((44*I)/9)*Pi - (8*zeta[2])/3) + 
        (-215/18 - (2*I)*Pi)*zeta[2] - 4*zeta[3]) + (-103/18 - ((56*I)/3)*Pi)*
       zeta[3] + G[1, x]*((-16 - ((16*I)/3)*Pi)*zeta[2] - 
        (16*Log[mu2/s]*zeta[2])/3 + 8*zeta[3]) + 
      zeta[2]*(65/3 + ((103*I)/18)*Pi + 44*zeta[3]) + 
      (139/3 + (10*I)*Pi)*zeta[4] + Log[mu2/s]*(((-4*I)/3)*Pi + 
        (16*zeta[2])/3 - (8*I)*Pi*zeta[3] + 22*zeta[4]) - 20*zeta[5])/
     (1 - x) + (20*zeta[5])/3 + ((I/3)*Pi*G[1, 0, x] + 
      (1 + ((4*I)/9)*Pi)*G[0, 0, 0, x] - ((8*I)/9)*Pi*G[0, 1, 0, x] + 
      G[1, 0, 0, x]/3 + (4*G[0, 0, 0, 0, x])/9 + 
      ((8*I)/3)*Pi*G[0, 0, 0, 1, x] - (8*G[0, 1, 0, 0, x])/9 - 
      ((16*I)/3)*Pi*G[0, 1, 0, 1, x] + (8*G[0, 0, 0, 1, 1, x])/3 - 
      (16*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 1, 1, x])/3 + 
      G[0, 0, x]*(-91/18 - (I/3)*Pi - (4*Log[mu2/s])/3) + 
      G[0, 0, 1, 1, x]*(32/3 + (16*Log[mu2/s])/3) + 
      G[0, 0, 1, x]*(((32*I)/3)*Pi + ((16*I)/3)*Pi*Log[mu2/s] - 24*zeta[2]) + 
      (16*G[0, 1, 1, x]*zeta[2])/3 + zeta[2]*((-I/3)*Pi - (88*zeta[3])/3) + 
      (1/3 + ((112*I)/9)*Pi)*zeta[3] + G[0, x]*(((-91*I)/18)*Pi - 
        ((4*I)/3)*Pi*Log[mu2/s] + (17/3 + ((8*I)/9)*Pi)*zeta[2] + 
        (16*zeta[3])/9) + G[0, 1, x]*((-32/3 - ((16*I)/3)*Pi)*zeta[2] - 
        (16*Log[mu2/s]*zeta[2])/3 + 8*zeta[3]) + 
      Log[mu2/s]*(((16*I)/3)*Pi*zeta[3] - (44*zeta[4])/3) + 
      (-32 - ((20*I)/3)*Pi)*zeta[4] + (40*zeta[5])/3)/(1 - x)^2) + 
  x*((-13/3 + (19*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
    (-46/3 - I*Pi)*G[0, 0, 1, 0, 1, x] + (-46/3 + (4*I)*Pi)*
     G[0, 0, 1, 1, 0, x] + (-52/3 + (4*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
    (-52/3 - (9*I)*Pi)*G[0, 1, 0, 1, 0, x] + (-13/3 + (19*I)*Pi)*
     G[0, 1, 1, 0, 0, x] + (13/3 - (19*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
    (46/3 + (9*I)*Pi)*G[1, 0, 1, 0, 1, x] + (46/3 - (4*I)*Pi)*
     G[1, 0, 1, 1, 0, x] + (52/3 - (4*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
    (52/3 + I*Pi)*G[1, 1, 0, 1, 0, x] + (13/3 - (19*I)*Pi)*
     G[1, 1, 1, 0, 0, x] - 44*G[0, 0, 0, 0, 0, 0, x] + 
    8*G[0, 0, 0, 0, 0, 1, x] + 8*G[0, 0, 0, 0, 1, 0, x] + 
    6*G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 0, 0, x] + 
    41*G[0, 0, 0, 1, 0, 1, x] + 41*G[0, 0, 0, 1, 1, 0, x] - 
    22*G[0, 0, 0, 1, 1, 1, x] + 20*G[0, 0, 1, 0, 0, 0, x] + 
    7*G[0, 0, 1, 0, 0, 1, x] + 7*G[0, 0, 1, 0, 1, 0, x] - 
    8*G[0, 0, 1, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 0, 0, x] - 
    20*G[0, 0, 1, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 1, 0, x] + 
    64*G[0, 0, 1, 1, 1, 1, x] + 48*G[0, 1, 0, 0, 0, 0, x] - 
    20*G[0, 1, 0, 0, 0, 1, x] - 20*G[0, 1, 0, 0, 1, 0, x] + 
    24*G[0, 1, 0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, 0, 0, x] + 
    7*G[0, 1, 0, 1, 0, 1, x] + 7*G[0, 1, 0, 1, 1, 0, x] + 
    20*G[0, 1, 0, 1, 1, 1, x] - 22*G[0, 1, 1, 0, 0, 0, x] + 
    41*G[0, 1, 1, 0, 0, 1, x] + 41*G[0, 1, 1, 0, 1, 0, x] - 
    6*G[0, 1, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 0, 0, x] + 
    8*G[0, 1, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 1, 0, x] - 
    60*G[0, 1, 1, 1, 1, 1, x] + 60*G[1, 0, 0, 0, 0, 0, x] - 
    8*G[1, 0, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 0, 1, 0, x] - 
    6*G[1, 0, 0, 0, 1, 1, x] + 6*G[1, 0, 0, 1, 0, 0, x] - 
    41*G[1, 0, 0, 1, 0, 1, x] - 41*G[1, 0, 0, 1, 1, 0, x] + 
    22*G[1, 0, 0, 1, 1, 1, x] - 20*G[1, 0, 1, 0, 0, 0, x] - 
    7*G[1, 0, 1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, 1, 0, x] + 
    16*G[1, 0, 1, 0, 1, 1, x] - 24*G[1, 0, 1, 1, 0, 0, x] + 
    20*G[1, 0, 1, 1, 0, 1, x] + 20*G[1, 0, 1, 1, 1, 0, x] - 
    48*G[1, 0, 1, 1, 1, 1, x] - 64*G[1, 1, 0, 0, 0, 0, x] + 
    20*G[1, 1, 0, 0, 0, 1, x] + 20*G[1, 1, 0, 0, 1, 0, x] - 
    24*G[1, 1, 0, 0, 1, 1, x] + 8*G[1, 1, 0, 1, 0, 0, x] - 
    7*G[1, 1, 0, 1, 0, 1, x] - 7*G[1, 1, 0, 1, 1, 0, x] - 
    20*G[1, 1, 0, 1, 1, 1, x] + 22*G[1, 1, 1, 0, 0, 0, x] - 
    41*G[1, 1, 1, 0, 0, 1, x] - 41*G[1, 1, 1, 0, 1, 0, x] - 
    2*G[1, 1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 1, 0, 0, x] - 
    8*G[1, 1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 1, 0, x] + 
    44*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x]*
     (22 + (10*I)*Pi - 42*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
     (22 - (4*I)*Pi - 40*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (-1/6 + (24*I)*Pi - 20*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (11/6 + (10*I)*Pi - 18*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (-20/3 + (4*I)*Pi - 10*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (-20/3 + (4*I)*Pi - 10*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-85/6 + (17*I)*Pi - 10*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (-73/6 + (17*I)*Pi - 10*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (-20/3 + (25*I)*Pi - 10*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (-20/3 + (33*I)*Pi - 10*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (20/3 - (4*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (20/3 - (4*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (73/6 - (17*I)*Pi + 10*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (85/6 - (17*I)*Pi + 10*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (20/3 - (25*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (20/3 - (33*I)*Pi + 10*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (1/6 - (10*I)*Pi + 18*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (-11/6 - (24*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (-22 + (4*I)*Pi + 40*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (-22 - (10*I)*Pi + 42*Log[mu2/s]) + G[0, 0, 0, 0, x]*
     (161/9 - ((82*I)/3)*Pi + (4/3 + (24*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
      165*zeta[2]) + G[0, 1, 1, 1, x]*(-227/18 - ((64*I)/3)*Pi + 
      (22/3 + (30*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 143*zeta[2]) + 
    G[0, 0, 0, 1, x]*(-105/4 - (17*I)*Pi + (-6 - (14*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 - 81*zeta[2]) + G[0, 1, 1, 0, x]*
     (9/4 - (17*I)*Pi + (-6 - (14*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 
      81*zeta[2]) + G[1, 0, 1, 1, x]*(-45 + ((19*I)/2)*Pi + 
      (-6 + (14*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 50*zeta[2]) + 
    G[1, 1, 0, 0, x]*(35/2 + ((31*I)/2)*Pi + (20*I)*Pi*Log[mu2/s] - 
      28*zeta[2]) + G[1, 1, 0, 1, x]*(-3/4 + ((71*I)/2)*Pi + 
      (6 + (14*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 9*zeta[2]) + 
    G[1, 0, 1, 0, x]*(131/4 + ((71*I)/2)*Pi + (6 + (14*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 - 9*zeta[2]) + G[0, 0, 1, 0, x]*
     (-105/4 - ((71*I)/2)*Pi + (-6 - (14*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 
      9*zeta[2]) + G[0, 1, 0, 1, x]*(9/4 - ((71*I)/2)*Pi + 
      (-6 - (14*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 9*zeta[2]) + 
    G[0, 0, 1, 1, x]*(45/2 - ((31*I)/2)*Pi - (20*I)*Pi*Log[mu2/s] + 
      28*zeta[2]) + G[0, 1, 0, 0, x]*(-3 - ((19*I)/2)*Pi + 
      (6 - (14*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + 50*zeta[2]) + 
    G[1, 1, 1, 0, x]*(-3/4 + (17*I)*Pi + (6 + (14*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 + 81*zeta[2]) + G[1, 0, 0, 1, x]*
     (131/4 + (17*I)*Pi + (6 + (14*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + 
      81*zeta[2]) + G[1, 0, 0, 0, x]*(-727/18 + ((64*I)/3)*Pi + 
      (-22/3 - (30*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 143*zeta[2]) + 
    G[1, 1, 1, 1, x]*(244/9 + ((82*I)/3)*Pi + (-4/3 - (24*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 165*zeta[2]) + G[1, 0, 0, x]*
     (-187/12 - ((653*I)/36)*Pi + (-11/6 + (15*I)*Pi)*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(-21/2 - (5*I)*Pi - 116*zeta[2]) + 
      (-299/3 - (35*I)*Pi)*zeta[2] - 44*zeta[3]) + 
    G[0, 0, 1, x]*(239/6 + ((5*I)/4)*Pi + (10/3 + (10*I)*Pi)*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(5 + ((2*I)/3)*Pi - 36*zeta[2]) + 
      (347/3 - (53*I)*Pi)*zeta[2] - 37*zeta[3]) + 
    G[0, 1, 0, x]*(239/6 + ((17*I)/4)*Pi + (10/3 + (12*I)*Pi)*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(5 + ((20*I)/3)*Pi - 64*zeta[2]) + 
      (251/3 - (50*I)*Pi)*zeta[2] - 26*zeta[3]) + (-181/12 - ((835*I)/18)*Pi)*
     zeta[3] - (11*zeta[3]^2)/2 + G[1, 1, 1, x]*(-79/12 + ((859*I)/36)*Pi + 
      (-11/6 + (17*I)*Pi)*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
      Log[mu2/s]*(-5/2 + I*Pi - 144*zeta[2]) + (-413/3 - (66*I)*Pi)*zeta[2] + 
      zeta[3]) + G[1, 0, 1, x]*(-133/6 - ((85*I)/4)*Pi + 
      (-10/3 - (12*I)*Pi)*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
      (-239/3 + (63*I)*Pi)*zeta[2] + Log[mu2/s]*(-9 - ((20*I)/3)*Pi + 
        64*zeta[2]) + 13*zeta[3]) + G[0, 1, 1, x]*(-85/12 - ((139*I)/36)*Pi + 
      (11/6 - (15*I)*Pi)*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
      (305/3 + (56*I)*Pi)*zeta[2] + Log[mu2/s]*(13/2 + (5*I)*Pi + 
        116*zeta[2]) + 23*zeta[3]) + G[0, 0, 0, x]*
     (-73/12 + ((221*I)/36)*Pi + (11/6 - (17*I)*Pi)*Log[mu2/s]^2 - 
      4*Log[mu2/s]^3 + (407/3 + (37*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(29/2 - I*Pi + 144*zeta[2]) + 28*zeta[3]) + 
    G[1, 1, 0, x]*(-133/6 + ((31*I)/4)*Pi + (-10/3 - (10*I)*Pi)*
       Log[mu2/s]^2 - 4*Log[mu2/s]^3 + (-359/3 + (48*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-9 - ((2*I)/3)*Pi + 36*zeta[2]) + 42*zeta[3]) + 
    zeta[2]*(2185/12 + ((329*I)/4)*Pi + (-424/3 - (6*I)*Pi)*zeta[3]) + 
    G[0, 0, x]*(935/18 + ((599*I)/12)*Pi + (-653/18 + ((130*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-5/2 + ((31*I)/6)*Pi + 14*zeta[2]) + 
      Log[mu2/s]*(97/6 + ((29*I)/2)*Pi + (-122/3 + (32*I)*Pi)*zeta[2]) + 
      (69/2 - (57*I)*Pi)*zeta[3] - (469*zeta[4])/2) + 
    G[1, 1, x]*(625/9 - ((223*I)/12)*Pi + Log[mu2/s]^2*
       (-5/2 - ((31*I)/6)*Pi - 14*zeta[2]) + (761/18 - ((149*I)/6)*Pi)*
       zeta[2] + Log[mu2/s]*(61/6 - ((33*I)/2)*Pi + (122/3 - (32*I)*Pi)*
         zeta[2]) + (-47 - (13*I)*Pi)*zeta[3] - 37*zeta[4]) + 
    (-487/18 + (111*I)*Pi)*zeta[4] + G[0, 1, x]*(-2185/36 + ((235*I)/12)*Pi + 
      (-466/9 + ((149*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
       (5/2 + ((31*I)/6)*Pi + 14*zeta[2]) + Log[mu2/s]*
       (-79/6 + ((33*I)/2)*Pi + (-122/3 + (32*I)*Pi)*zeta[2]) + 
      (47 + (29*I)*Pi)*zeta[3] + 13*zeta[4]) + 
    Log[mu2/s]^2*((-15/2 + ((31*I)/6)*Pi)*zeta[2] + (-31/6 + I*Pi)*zeta[3] + 
      43*zeta[4]) + G[1, 0, x]*(-2185/36 - ((611*I)/12)*Pi + 
      Log[mu2/s]^2*(5/2 - ((31*I)/6)*Pi - 14*zeta[2]) + 
      (196/9 - ((130*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-79/6 - ((29*I)/2)*Pi + 
        (122/3 - (32*I)*Pi)*zeta[2]) + (-69/2 + (41*I)*Pi)*zeta[3] + 
      (517*zeta[4])/2) + Log[mu2/s]*
     (zeta[2]*(79/2 + ((25*I)/2)*Pi - 24*zeta[3]) + (-31/2 - ((53*I)/3)*Pi)*
       zeta[3] + (-202/3 + (94*I)*Pi)*zeta[4]) + 
    G[0, x]*(-67/108 - ((48893*I)/648)*Pi + (53/36 + ((15*I)/4)*Pi)*
       Log[mu2/s]^4 + (3*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
       (-115/36 + ((53*I)/9)*Pi - (95*zeta[2])/2) + 
      (-55/4 + ((1213*I)/18)*Pi)*zeta[3] + Log[mu2/s]^2*
       (-344/9 - ((115*I)/12)*Pi + (-905/12 - ((109*I)/2)*Pi)*zeta[2] + 
        (3*zeta[3])/2) + zeta[2]*(3055/54 - ((949*I)/18)*Pi + 
        (219*zeta[3])/2) + (4715/12 + ((1479*I)/8)*Pi)*zeta[4] + 
      Log[mu2/s]*(-43223/648 - ((661*I)/9)*Pi + (31/36 - ((517*I)/6)*Pi)*
         zeta[2] + (116/9 + (13*I)*Pi)*zeta[3] + (4275*zeta[4])/8) - 
      (55*zeta[5])/2) + (581/12 - (33*I)*Pi)*zeta[5] + 
    G[1, x]*(67/108 + ((48893*I)/648)*Pi + (-53/36 - ((15*I)/4)*Pi)*
       Log[mu2/s]^4 - (3*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
       (115/36 - ((53*I)/9)*Pi + (95*zeta[2])/2) + 
      zeta[2]*(-5917/54 + ((877*I)/18)*Pi - (175*zeta[3])/2) + 
      Log[mu2/s]^2*(344/9 + ((115*I)/12)*Pi + (905/12 + ((105*I)/2)*Pi)*
         zeta[2] + zeta[3]/2) + (151/4 - ((1105*I)/18)*Pi)*zeta[3] + 
      Log[mu2/s]*(43223/648 + ((661*I)/9)*Pi + (401/36 + ((481*I)/6)*Pi)*
         zeta[2] + (-62/9 - (7*I)*Pi)*zeta[3] - (3731*zeta[4])/8) + 
      (-3635/12 - ((1407*I)/8)*Pi)*zeta[4] + (31*zeta[5])/2) - 
    (5371*zeta[6])/12) - (13927*zeta[6])/96 + 
  ((442/3 + (20*I)*Pi)*G[0, 0, 1, 1, 1, x] + (623/12 - (10*I)*Pi)*
     G[0, 1, 0, 1, 1, x] + (36 - (31*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
    (-18 - (I/2)*Pi)*G[0, 1, 1, 0, 1, x] + (-18 - (7*I)*Pi)*
     G[0, 1, 1, 1, 0, x] - (12*I)*Pi*G[0, 1, 1, 1, 1, x] + 
    (28 - (20*I)*Pi)*G[1, 0, 0, 1, 1, x] + (4 + (4*I)*Pi)*
     G[1, 0, 1, 0, 0, x] + (-64/3 - (6*I)*Pi)*G[1, 0, 1, 0, 1, x] - 
    (64*G[1, 0, 1, 1, 0, x])/3 + (2*I)*Pi*G[1, 0, 1, 1, 1, x] + 
    (71/3 - (4*I)*Pi)*G[1, 1, 0, 0, 0, x] + (-20/3 + (4*I)*Pi)*
     G[1, 1, 0, 0, 1, x] + (-20/3 + (4*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
    (4*I)*Pi*G[1, 1, 0, 1, 1, x] + (11/3 - (6*I)*Pi)*G[1, 1, 1, 0, 0, x] + 
    213*G[0, 0, 0, 0, 0, 0, x] - 118*G[0, 0, 0, 0, 0, 1, x] - 
    118*G[0, 0, 0, 0, 1, 0, x] + 94*G[0, 0, 0, 0, 1, 1, x] - 
    77*G[0, 0, 0, 1, 0, 0, x] - 17*G[0, 0, 0, 1, 0, 1, x] - 
    17*G[0, 0, 0, 1, 1, 0, x] + 101*G[0, 0, 0, 1, 1, 1, x] + 
    62*G[0, 0, 1, 0, 0, 0, x] - 41*G[0, 0, 1, 0, 0, 1, x] - 
    41*G[0, 0, 1, 0, 1, 0, x] + G[0, 0, 1, 0, 1, 1, x] - 
    17*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 0, 1, x] + 
    24*G[0, 0, 1, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, 1, x] + 
    125*G[0, 1, 0, 0, 0, 0, x] - 50*G[0, 1, 0, 0, 0, 1, x] - 
    50*G[0, 1, 0, 0, 1, 0, x] - 9*G[0, 1, 0, 0, 1, 1, x] - 
    51*G[0, 1, 0, 1, 0, 0, x] + 28*G[0, 1, 0, 1, 0, 1, x] + 
    28*G[0, 1, 0, 1, 1, 0, x] - 38*G[0, 1, 0, 1, 1, 1, x] - 
    56*G[0, 1, 1, 0, 0, 0, x] + 25*G[0, 1, 1, 0, 0, 1, x] + 
    25*G[0, 1, 1, 0, 1, 0, x] - (51*G[0, 1, 1, 0, 1, 1, x])/2 + 
    5*G[0, 1, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 1, 0, 1, x] - 
    12*G[0, 1, 1, 1, 1, 0, x] - 34*G[1, 0, 0, 0, 0, 0, x] + 
    14*G[1, 0, 0, 0, 0, 1, x] + 14*G[1, 0, 0, 0, 1, 0, x] - 
    4*G[1, 0, 0, 0, 1, 1, x] + 16*G[1, 0, 0, 1, 0, 0, x] - 
    6*G[1, 0, 0, 1, 0, 1, x] - 6*G[1, 0, 0, 1, 1, 0, x] - 
    14*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
    6*G[1, 0, 1, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 0, 0, x] + 
    2*G[1, 0, 1, 1, 0, 1, x] + 2*G[1, 0, 1, 1, 1, 0, x] - 
    12*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
    8*G[1, 1, 0, 0, 1, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] + 
    4*G[1, 1, 0, 1, 0, 1, x] + 4*G[1, 1, 0, 1, 1, 0, x] - 
    6*G[1, 1, 1, 0, 0, 0, x] + G[0, 0, 0, 0, 0, x]*
     (-182 + (35*I)*Pi - 60*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
     (-407/3 + (38*I)*Pi - 46*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (-63 - (11*I)*Pi - 18*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (-63 - (58*I)*Pi - 18*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (43 - (26*I)*Pi - 6*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (149/6 + (69*I)*Pi - 6*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (-94/3 + (8*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (-94/3 + (8*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (-137/6 - (25*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (-137/6 - (61*I)*Pi - 2*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (227/4 + (39*I)*Pi + 18*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (389/3 + (18*I)*Pi + 42*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (389/3 - (52*I)*Pi + 42*Log[mu2/s]) + G[1, 1, 0, 1, x]*
     (((-20*I)/3)*Pi - 28*zeta[2]) + G[1, 1, 0, 0, x]*
     (-781/18 + ((29*I)/3)*Pi + (-22/3 + (2*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - 19*zeta[2]) + G[1, 0, 1, 1, x]*
     (((-64*I)/3)*Pi - 10*zeta[2]) + G[1, 0, 1, 0, x]*
     (419/9 - (7*I)*Pi + (31/3 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 
      3*zeta[2]) + G[1, 0, 0, 0, x]*(-919/9 - ((13*I)/3)*Pi + 
      (-16 + (2*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + 6*zeta[2]) + 
    G[1, 1, 1, 0, x]*(((11*I)/3)*Pi + 12*zeta[2]) + 
    G[0, 1, 1, 0, x]*(595/36 + ((50*I)/3)*Pi + (-4/3 + (2*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 + 13*zeta[2]) + G[0, 0, 1, 1, x]*
     (2018/9 + ((362*I)/3)*Pi + (109/3 + (16*I)*Pi)*Log[mu2/s] + 
      17*Log[mu2/s]^2 + 20*zeta[2]) + G[1, 0, 0, 1, x]*
     (419/9 + (7*I)*Pi + (31/3 - (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 
      47*zeta[2]) + G[0, 0, 1, 0, x]*(-641/3 - ((607*I)/12)*Pi + 
      (-133/3 + (12*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 47*zeta[2]) + 
    G[0, 1, 0, 0, x]*(-1381/36 - (6*I)*Pi + (-8 - (4*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 + 53*zeta[2]) + G[0, 1, 0, 1, x]*
     (595/36 + ((111*I)/4)*Pi - (4*Log[mu2/s])/3 + Log[mu2/s]^2 + 
      67*zeta[2]) + G[0, 0, 0, 1, x]*(-641/3 - ((151*I)/3)*Pi + 
      (-133/3 + (8*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 70*zeta[2]) + 
    G[0, 1, 1, 1, x]*((-18*I)*Pi + 94*zeta[2]) + 
    G[0, 0, 0, 0, x]*(935/3 - ((13*I)/3)*Pi + (48 - (18*I)*Pi)*Log[mu2/s] + 
      258*zeta[2]) + G[0, 0, 0, x]*(-3271/18 + ((445*I)/6)*Pi + 
      (1 + (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-143/6 + ((17*I)/3)*Pi - 
        96*zeta[2]) + (-589/6 + (101*I)*Pi)*zeta[2] - 42*zeta[3]) + 
    G[0, 1, 1, x]*(((595*I)/36)*Pi + I*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-4*I)/3)*Pi - 4*zeta[2]) + (383/6 + ((135*I)/2)*Pi)*
       zeta[2] - (35*zeta[3])/2) + G[0, 1, 0, x]*
     (12911/216 + ((163*I)/18)*Pi + (71*Log[mu2/s]^2)/6 - Log[mu2/s]^3 + 
      Log[mu2/s]*(278/9 + ((43*I)/3)*Pi - 5*zeta[2]) + 
      (46 + (84*I)*Pi)*zeta[2] - 16*zeta[3]) + 
    G[1, 1, 0, x]*(((-781*I)/18)*Pi + I*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-22*I)/3)*Pi - 12*zeta[2]) + (79/3 - (7*I)*Pi)*zeta[2] - 
      2*zeta[3]) + (1745/24 + ((4937*I)/36)*Pi)*zeta[3] + (369*zeta[3]^2)/4 + 
    G[1, 0, 0, x]*(3577/27 - ((37*I)/6)*Pi + (5/2 + I*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3 + Log[mu2/s]*(889/18 - ((2*I)/3)*Pi - 7*zeta[2]) + 
      (84 - (24*I)*Pi)*zeta[2] + zeta[3]) + G[1, 0, 1, x]*
     (((419*I)/9)*Pi - I*Pi*Log[mu2/s]^2 + (194/3 + (3*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(((31*I)/3)*Pi + 16*zeta[2]) + 6*zeta[3]) + 
    G[0, 0, 1, x]*(12911/216 + ((373*I)/9)*Pi + (71/6 + (20*I)*Pi)*
       Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(278/9 + ((47*I)/3)*Pi - 
        231*zeta[2]) + (-170 - (17*I)*Pi)*zeta[2] + 76*zeta[3]) + 
    zeta[2]*(((-1745*I)/24)*Pi + (-833/6 - ((615*I)/2)*Pi)*zeta[3]) + 
    G[1, 1, x]*(((-31*I)/3)*Pi*zeta[2] + (31/3 - (14*I)*Pi)*zeta[3] - 
      107*zeta[4]) + Log[mu2/s]^2*(((28*I)/3)*Pi*zeta[2] + 
      (-28/3 + (17*I)*Pi)*zeta[3] - 79*zeta[4]) + 
    (28763/36 + ((1017*I)/16)*Pi)*zeta[4] + 
    G[1, 0, x]*(((3577*I)/27)*Pi - I*Pi*Log[mu2/s]^3 + 
      (-563/2 - ((49*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (((5*I)/2)*Pi + 12*zeta[2]) + Log[mu2/s]*(((889*I)/18)*Pi + 
        (-127/3 + (9*I)*Pi)*zeta[2] - 2*zeta[3]) + (-34/3 + (7*I)*Pi)*
       zeta[3] + (71*zeta[4])/2) + G[0, 0, x]*(7163/72 - ((23281*I)/216)*Pi - 
      I*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(3 + ((77*I)/6)*Pi - 15*zeta[2]) + 
      (2131/12 + ((335*I)/6)*Pi)*zeta[2] + (-127/3 - (25*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(85/6 + ((235*I)/18)*Pi + (-62 - (49*I)*Pi)*zeta[2] + 
        24*zeta[3]) + 37*zeta[4]) + G[0, 1, x]*(((12911*I)/216)*Pi - 
      I*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((71*I)/6)*Pi - 14*zeta[2]) + 
      (-854/9 - ((129*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((278*I)/9)*Pi + 
        (-284/3 - (49*I)*Pi)*zeta[2] - 2*zeta[3]) + (-79/4 - (70*I)*Pi)*
       zeta[3] + (403*zeta[4])/4) + Log[mu2/s]*
     (zeta[2]*(((-37*I)/2)*Pi - 180*zeta[3]) + (37/2 + ((47*I)/3)*Pi)*
       zeta[3] + (-803/12 - ((379*I)/2)*Pi)*zeta[4]) + 
    (-1173/8 + ((625*I)/4)*Pi)*zeta[5] + 
    G[1, x]*(zeta[2]*(((1619*I)/18)*Pi - 24*zeta[3]) + 
      (-1619/18 + (35*I)*Pi)*zeta[3] + Log[mu2/s]^2*((-2*I)*Pi*zeta[2] + 
        2*zeta[3]) + (1601/12 + (21*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(((53*I)/3)*Pi*zeta[2] + (-53/3 + (2*I)*Pi)*zeta[3] + 
        74*zeta[4]) + 33*zeta[5]) + G[0, x]*(((7163*I)/72)*Pi + 
      6*Log[mu2/s]^3*zeta[2] + zeta[2]*(-11009/72 - ((3557*I)/18)*Pi - 
        23*zeta[3]) + (-1429/12 - (124*I)*Pi)*zeta[3] + 
      Log[mu2/s]^2*((3*I)*Pi + (-191/3 + (11*I)*Pi)*zeta[2] + 3*zeta[3]) + 
      Log[mu2/s]*(((85*I)/6)*Pi + (-1153/6 - ((385*I)/3)*Pi)*zeta[2] + 
        (-15 + (14*I)*Pi)*zeta[3] - (301*zeta[4])/2) + 
      (2779/8 + ((403*I)/4)*Pi)*zeta[4] + (217*zeta[5])/2) + 
    (5561*zeta[6])/48)/(1 - x)^2 + 
  (((281*I)/9)*Pi - (12*I)*Pi*G[1, 1, 1, 1, x] + 
    (-4 + (30*I)*Pi)*G[0, 1, 1, 1, 1, x] + (-38 - (21*I)*Pi)*
     G[1, 0, 1, 1, 1, x] + (-51/2 - (12*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
    (-12 - (18*I)*Pi)*G[1, 1, 1, 0, 1, x] + (-12 + (18*I)*Pi)*
     G[1, 1, 1, 1, 0, x] - (327*G[0, 0, 0, 0, 0, 0, x])/2 + 
    96*G[0, 0, 0, 0, 0, 1, x] + 96*G[0, 0, 0, 0, 1, 0, x] - 
    111*G[0, 0, 0, 0, 1, 1, x] + (219*G[0, 0, 0, 1, 0, 0, x])/2 - 
    (75*G[0, 0, 0, 1, 0, 1, x])/2 - (75*G[0, 0, 0, 1, 1, 0, x])/2 - 
    96*G[0, 0, 0, 1, 1, 1, x] - 18*G[0, 0, 1, 0, 0, 0, x] + 
    12*G[0, 0, 1, 0, 0, 1, x] + 12*G[0, 0, 1, 0, 1, 0, x] - 
    (9*G[0, 0, 1, 0, 1, 1, x])/2 + (39*G[0, 0, 1, 1, 0, 0, x])/2 - 
    69*G[0, 0, 1, 1, 0, 1, x] - 69*G[0, 0, 1, 1, 1, 0, x] + 
    90*G[0, 0, 1, 1, 1, 1, x] - (249*G[0, 1, 0, 0, 0, 0, x])/2 + 
    48*G[0, 1, 0, 0, 0, 1, x] + 48*G[0, 1, 0, 0, 1, 0, x] - 
    51*G[0, 1, 0, 0, 1, 1, x] + (57*G[0, 1, 0, 1, 0, 0, x])/2 - 
    (15*G[0, 1, 0, 1, 0, 1, x])/2 - (15*G[0, 1, 0, 1, 1, 0, x])/2 + 
    102*G[0, 1, 0, 1, 1, 1, x] + 36*G[0, 1, 1, 0, 0, 0, x] - 
    3*G[0, 1, 1, 0, 0, 1, x] - 3*G[0, 1, 1, 0, 1, 0, x] + 
    (123*G[0, 1, 1, 0, 1, 1, x])/2 - (9*G[0, 1, 1, 1, 0, 0, x])/2 + 
    30*G[0, 1, 1, 1, 0, 1, x] + 30*G[0, 1, 1, 1, 1, 0, x] - 
    102*G[1, 0, 0, 0, 0, 0, x] + 51*G[1, 0, 0, 0, 0, 1, x] + 
    51*G[1, 0, 0, 0, 1, 0, x] - 72*G[1, 0, 0, 0, 1, 1, x] - 
    9*G[1, 0, 0, 1, 0, 0, x] + 6*G[1, 0, 0, 1, 0, 1, x] + 
    6*G[1, 0, 0, 1, 1, 0, x] + 27*G[1, 0, 0, 1, 1, 1, x] - 
    45*G[1, 0, 1, 0, 0, 0, x] + 42*G[1, 0, 1, 0, 0, 1, x] + 
    42*G[1, 0, 1, 0, 1, 0, x] - 9*G[1, 0, 1, 0, 1, 1, x] + 
    33*G[1, 0, 1, 1, 0, 0, x] - 21*G[1, 0, 1, 1, 0, 1, x] - 
    21*G[1, 0, 1, 1, 1, 0, x] + 15*G[1, 1, 0, 0, 0, 0, x] - 
    24*G[1, 1, 0, 0, 0, 1, x] - 24*G[1, 1, 0, 0, 1, 0, x] + 
    48*G[1, 1, 0, 0, 1, 1, x] - 6*G[1, 1, 0, 1, 0, 0, x] - 
    12*G[1, 1, 0, 1, 0, 1, x] - 12*G[1, 1, 0, 1, 1, 0, x] + 
    36*G[1, 1, 1, 0, 0, 0, x] - 18*G[1, 1, 1, 0, 0, 1, x] - 
    18*G[1, 1, 1, 0, 1, 0, x] + 18*G[1, 1, 1, 1, 0, 0, x] + 
    G[0, 0, 0, 0, 0, x]*(382 - ((255*I)/2)*Pi - 60*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-93/2 - (33*I)*Pi - 30*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-93/2 - (51*I)*Pi - 30*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-198 - (36*I)*Pi - 21*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-198 + (51*I)*Pi - 21*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(7 - 18*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (-165/2 + (3*I)*Pi - 18*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (111/2 + ((15*I)/2)*Pi - 18*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (111/2 + ((81*I)/2)*Pi - 18*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (-91 + ((153*I)/2)*Pi - 18*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (-97/2 - (18*I)*Pi - 15*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (-75 - (15*I)*Pi - 6*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-148 - (3*I)*Pi + 3*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (23 - (12*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (43 + (18*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (23 + (30*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (-3 + (39*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (43 + (39*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (33 + (6*I)*Pi + 9*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (33 + (30*I)*Pi + 9*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-119/2 + (57*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (120 - ((39*I)/2)*Pi + 30*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (120 + ((75*I)/2)*Pi + 30*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (23/2 - ((75*I)/2)*Pi + 39*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
     (278 - ((159*I)/2)*Pi + 54*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (160 + (24*I)*Pi + 75*Log[mu2/s]) + G[0, 1, 0, 1, x]*
     (-227/2 - ((143*I)/2)*Pi + (-27/2 + (6*I)*Pi)*Log[mu2/s] + 
      (15*Log[mu2/s]^2)/2 - 237*zeta[2]) + G[0, 1, 1, 0, x]*
     (-227/2 - ((35*I)/2)*Pi + (-27/2 + (21*I)*Pi)*Log[mu2/s] + 
      (15*Log[mu2/s]^2)/2 - (447*zeta[2])/2) + G[1, 0, 0, 0, x]*
     (1181/6 + ((201*I)/2)*Pi + (-13 + (15*I)*Pi)*Log[mu2/s] - 
      15*Log[mu2/s]^2 - 111*zeta[2]) + G[0, 1, 0, 0, x]*
     (371/6 + ((87*I)/2)*Pi + (-1 + (15*I)*Pi)*Log[mu2/s] - 
      (33*Log[mu2/s]^2)/2 - (159*zeta[2])/2) + G[0, 1, 1, 1, x]*
     (514/3 + ((103*I)/2)*Pi - (18*I)*Pi*Log[mu2/s] - 63*zeta[2]) + 
    G[1, 0, 1, 0, x]*(-1151/12 - (12*I)*Pi - (13*Log[mu2/s])/2 + 
      (9*Log[mu2/s]^2)/2 - (111*zeta[2])/2) + G[0, 0, 1, 0, x]*
     (4273/12 + (16*I)*Pi + (44 + (9*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 
      6*zeta[2]) + G[1, 0, 0, 1, x]*(-1151/12 - (56*I)*Pi + 
      (-13/2 - (15*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
    G[1, 0, 1, 1, x]*(857/12 + (5*I)*Pi + (6*I)*Pi*Log[mu2/s] - 3*zeta[2]) + 
    6*Log[mu2/s]^3*zeta[2] + G[1, 1, 0, 0, x]*(379/6 - ((95*I)/2)*Pi + 
      (9/2 + (15*I)*Pi)*Log[mu2/s] + (15*Log[mu2/s]^2)/2 + (45*zeta[2])/2) + 
    G[0, 0, 0, 0, x]*(-6223/12 + (134*I)*Pi - 50*Log[mu2/s] + 
      (81*Log[mu2/s]^2)/2 + (45*zeta[2])/2) + G[1, 1, 0, 1, x]*
     (-4 - ((5*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] + 30*zeta[2]) + 
    G[0, 0, 1, 1, x]*(-3289/6 - (71*I)*Pi + (-217/2 - (27*I)*Pi)*Log[mu2/s] - 
      (39*Log[mu2/s]^2)/2 + (129*zeta[2])/2) + G[1, 1, 1, 0, x]*
     (-4 - (5*I)*Pi - (18*I)*Pi*Log[mu2/s] + 108*zeta[2]) + 
    G[0, 0, 0, 1, x]*(4273/12 + (124*I)*Pi + (44 + (9*I)*Pi)*Log[mu2/s] - 
      12*Log[mu2/s]^2 + (297*zeta[2])/2) + G[0, 0, 1, x]*
     (-5327/18 - ((3277*I)/12)*Pi + (-21/2 - (36*I)*Pi)*Log[mu2/s]^2 - 
      (3*Log[mu2/s]^3)/2 + (477/2 + ((255*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-81 - ((171*I)/2)*Pi + (657*zeta[2])/2) - 
      (189*zeta[3])/2) + G[0, 1, 1, x]*(6533/36 + ((565*I)/6)*Pi + 
      (17 + ((15*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(109/3 + ((41*I)/2)*Pi - 
        42*zeta[2]) + (-421/2 - (45*I)*Pi)*zeta[2] - (99*zeta[3])/2) + 
    G[1, 0, 1, x]*(43/36 - ((155*I)/6)*Pi + (1 + ((9*I)/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-4/3 - ((9*I)/2)*Pi - 30*zeta[2]) + 
      (23 - ((9*I)/2)*Pi)*zeta[2] - 42*zeta[3]) + 
    G[1, 1, 0, x]*(43/36 + ((347*I)/6)*Pi + (1 + ((15*I)/2)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(-4/3 + ((13*I)/2)*Pi - 90*zeta[2]) + 
      (32 - ((75*I)/2)*Pi)*zeta[2] - 18*zeta[3]) + 
    (-6997/36 - ((1253*I)/6)*Pi)*zeta[3] - (549*zeta[3]^2)/4 + 
    G[1, 0, 0, x]*(-665/3 + ((511*I)/12)*Pi + (1/2 - (15*I)*Pi)*
       Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + (-24 + (81*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-175/3 - ((37*I)/2)*Pi + (201*zeta[2])/2) + 18*zeta[3]) + 
    G[0, 0, 0, x]*(9943/36 - ((403*I)/3)*Pi + (-15/2 + ((57*I)/2)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(169/6 - (21*I)*Pi - 162*zeta[2]) + 
      (-32 - ((357*I)/2)*Pi)*zeta[2] + 27*zeta[3]) + 
    G[1, 1, 1, x]*((-4*I)*Pi + (94 - (36*I)*Pi)*zeta[2] + 36*zeta[3]) + 
    G[0, 1, 0, x]*(-5327/18 - ((398*I)/3)*Pi + (-21/2 - ((27*I)/2)*Pi)*
       Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + (-71 - ((3*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-81 - ((71*I)/2)*Pi + (105*zeta[2])/2) + 84*zeta[3]) + 
    zeta[2]*(-29281/72 - ((217*I)/3)*Pi + (428 + ((597*I)/2)*Pi)*zeta[3]) + 
    G[1, 1, x]*(((43*I)/36)*Pi + I*Pi*Log[mu2/s]^2 + 
      (-241/6 + ((127*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
       (((-4*I)/3)*Pi + (-4 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
      (-27/2 + (12*I)*Pi)*zeta[3] - (411*zeta[4])/2) + 
    G[1, 0, x]*(24473/216 - ((2135*I)/12)*Pi + (-1 - ((3*I)/2)*Pi)*
       Log[mu2/s]^3 + (1257/4 + (71*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(59/6 - ((3*I)/2)*Pi + 27*zeta[2]) + 
      (-115/2 - (51*I)*Pi)*zeta[3] + Log[mu2/s]*(383/9 - (40*I)*Pi + 
        (45 + ((9*I)/2)*Pi)*zeta[2] + 18*zeta[3]) - (609*zeta[4])/4) + 
    (289/2 + ((935*I)/8)*Pi)*zeta[4] + Log[mu2/s]^2*
     (((-7*I)/3)*Pi + (-113/3 - (4*I)*Pi)*zeta[2] + 
      (18 - (30*I)*Pi)*zeta[3] + (81*zeta[4])/4) + 
    G[0, 1, x]*(24473/216 - ((863*I)/12)*Pi + (-1 - ((3*I)/2)*Pi)*
       Log[mu2/s]^3 + (947/4 + (28*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(59/6 + ((7*I)/2)*Pi + 36*zeta[2]) + 
      (124 + ((75*I)/2)*Pi)*zeta[3] + Log[mu2/s]*(383/9 - (25*I)*Pi + 
        (12 + ((69*I)/2)*Pi)*zeta[2] + 18*zeta[3]) + (429*zeta[4])/4) + 
    G[0, 0, x]*(-72133/432 + ((122*I)/9)*Pi + (-5/6 - (6*I)*Pi)*
       Log[mu2/s]^3 - (9*Log[mu2/s]^4)/8 + (-159/8 + ((139*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]^2*(11/12 - ((41*I)/2)*Pi + (93*zeta[2])/4) + 
      Log[mu2/s]*(1199/36 - (51*I)*Pi + (753/4 - (9*I)*Pi)*zeta[2] - 
        (99*zeta[3])/2) + (383/12 + (72*I)*Pi)*zeta[3] + (6291*zeta[4])/16) + 
    Log[mu2/s]*(((23*I)/6)*Pi + (-86/3 - (17*I)*Pi)*zeta[3] + 
      zeta[2]*(-1127/6 - ((170*I)/3)*Pi + 396*zeta[3]) + 
      (1197/4 + ((201*I)/2)*Pi)*zeta[4]) + 
    G[0, x]*(281/9 - ((7177*I)/144)*Pi - ((9*I)/8)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((-11*I)/6)*Pi + 36*zeta[2]) + 
      Log[mu2/s]^2*(-7/3 + ((43*I)/4)*Pi + (99 + ((237*I)/4)*Pi)*zeta[2]) + 
      zeta[2]*(4292/9 + ((8005*I)/24)*Pi - (45*zeta[3])/2) + 
      (3109/12 + ((683*I)/12)*Pi)*zeta[3] + Log[mu2/s]*
       (23/6 + ((2563*I)/36)*Pi + (739/3 + ((729*I)/4)*Pi)*zeta[2] + 
        (39 - ((87*I)/2)*Pi)*zeta[3] - 510*zeta[4]) + 
      (-6419/8 - ((5667*I)/16)*Pi)*zeta[4] - (249*zeta[5])/2) + 
    G[1, x]*(((24473*I)/216)*Pi - I*Pi*Log[mu2/s]^3 + 
      (86 - ((257*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*(((59*I)/6)*Pi + 
        (-14 - (3*I)*Pi)*zeta[2] + 3*zeta[3]) + 
      zeta[2]*(-145/18 - (179*I)*Pi + 84*zeta[3]) + (-119/4 + ((153*I)/2)*Pi)*
       zeta[4] + Log[mu2/s]*(((383*I)/9)*Pi + (-224/3 - (58*I)*Pi)*zeta[2] + 
        (7 + (24*I)*Pi)*zeta[3] + 165*zeta[4]) - (87*zeta[5])/2) + 
    (909/2 - (57*I)*Pi)*zeta[5] + (16727*zeta[6])/32)/(1 - x) + 
  (((47*I)/6)*Pi + (2 + (5*I)*Pi)*G[0, 0, 0, 0, 0, x] + 
    (85/6 - ((11*I)/2)*Pi)*G[0, 1, 1, 0, 1, x] + (85/6 - ((21*I)/2)*Pi)*
     G[0, 1, 1, 1, 0, x] + (8 + I*Pi)*G[1, 0, 0, 1, 1, x] + 
    (-1 - (5*I)*Pi)*G[1, 1, 0, 0, 1, x] + (-1 - I*Pi)*G[1, 1, 0, 1, 0, x] + 
    (18 + (15*I)*Pi)*G[1, 1, 1, 0, 0, x] + (13*I)*Pi*G[1, 1, 1, 1, 1, x] - 
    3*G[0, 0, 0, 0, 0, 0, x] + 8*G[0, 0, 0, 0, 0, 1, x] + 
    8*G[0, 0, 0, 0, 1, 0, x] - 13*G[0, 0, 0, 0, 1, 1, x] + 
    7*G[0, 0, 0, 1, 0, 0, x] + (3*G[0, 0, 0, 1, 0, 1, x])/2 + 
    (3*G[0, 0, 0, 1, 1, 0, x])/2 - 27*G[0, 0, 0, 1, 1, 1, x] + 
    3*G[0, 0, 1, 0, 0, 0, x] - 4*G[0, 0, 1, 0, 0, 1, x] - 
    4*G[0, 0, 1, 0, 1, 0, x] - (7*G[0, 0, 1, 0, 1, 1, x])/2 - 
    (45*G[0, 0, 1, 1, 0, 0, x])/2 + 6*G[0, 0, 1, 1, 0, 1, x] + 
    6*G[0, 0, 1, 1, 1, 0, x] + 6*G[0, 0, 1, 1, 1, 1, x] + 
    7*G[0, 1, 0, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 0, 1, x] - 
    6*G[0, 1, 0, 0, 1, 0, x] + 3*G[0, 1, 0, 0, 1, 1, x] - 
    G[0, 1, 0, 1, 0, 0, x]/2 - (5*G[0, 1, 0, 1, 0, 1, x])/2 - 
    (5*G[0, 1, 0, 1, 1, 0, x])/2 + 11*G[0, 1, 0, 1, 1, 1, x] + 
    6*G[0, 1, 1, 0, 0, 0, x] - 3*G[0, 1, 1, 0, 0, 1, x] - 
    3*G[0, 1, 1, 0, 1, 0, x] - (5*G[0, 1, 1, 0, 1, 1, x])/2 + 
    (3*G[0, 1, 1, 1, 0, 0, x])/2 - 12*G[0, 1, 1, 1, 0, 1, x] - 
    12*G[0, 1, 1, 1, 1, 0, x] + 14*G[0, 1, 1, 1, 1, 1, x] + 
    8*G[1, 0, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 0, 1, x] - 
    G[1, 0, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 0, 1, 1, x] - 
    9*G[1, 0, 0, 1, 0, 0, x] - 5*G[1, 0, 0, 1, 0, 1, x] - 
    5*G[1, 0, 0, 1, 1, 0, x] + 6*G[1, 0, 0, 1, 1, 1, x] - 
    5*G[1, 0, 1, 0, 0, 0, x] - 3*G[1, 0, 1, 0, 0, 1, x] - 
    3*G[1, 0, 1, 0, 1, 0, x] + 3*G[1, 0, 1, 0, 1, 1, x] + 
    10*G[1, 0, 1, 1, 0, 0, x] - 4*G[1, 0, 1, 1, 0, 1, x] - 
    4*G[1, 0, 1, 1, 1, 0, x] + 7*G[1, 0, 1, 1, 1, 1, x] + 
    40*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 1, x] - 
    12*G[1, 1, 0, 0, 1, 0, x] + 7*G[1, 1, 0, 0, 1, 1, x] - 
    2*G[1, 1, 0, 1, 0, 0, x] + G[1, 1, 0, 1, 0, 1, x] + 
    G[1, 1, 0, 1, 1, 0, x] + G[1, 1, 0, 1, 1, 1, x] + 
    13*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
    2*G[1, 1, 1, 0, 1, 0, x] + 7*G[1, 1, 1, 0, 1, 1, x] - 
    2*G[1, 1, 1, 1, 0, 0, x] + 15*G[1, 1, 1, 1, 0, 1, x] + 
    15*G[1, 1, 1, 1, 1, 0, x] - 2*G[1, 1, 1, 1, 1, 1, x] + 
    G[0, 0, 1, 1, 1, x]*(154/3 + (6*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-71/2 + (22*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-57/2 - 3*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (-71 - I*Pi - 3*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-33/2 - I*Pi - 3*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (3/2 + (6*I)*Pi - 3*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (3/2 + (10*I)*Pi - 3*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-9/2 - I*Pi - 2*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (77/6 + I*Pi - 2*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-17 - (3*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (-85 + (5*I)*Pi - 2*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (-79/2 + ((13*I)/2)*Pi - 2*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (-79/2 - (7*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (91/6 - (10*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (217/6 + ((15*I)/2)*Pi - Log[mu2/s]) - (I/8)*Pi*Log[mu2/s]^5 + 
    G[1, 0, 1, 0, 1, x]*(17/6 + I*Pi + Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(17/6 + (7*I)*Pi + Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(55/3 - I*Pi + 2*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(55/3 - I*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(100/3 - (5*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(100/3 - (12*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(113/6 - ((3*I)/2)*Pi + 6*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(113/6 - ((21*I)/2)*Pi + 6*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(71/2 - ((31*I)/2)*Pi + 10*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(311/4 + (3*I)*Pi + (3/2 - (2*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - (135*zeta[2])/2) + G[1, 1, 1, 0, x]*
     (-46/3 + (15*I)*Pi + (-9/2 - (6*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
      (83*zeta[2])/2) + G[1, 1, 0, 0, x]*(-115/6 - ((71*I)/2)*Pi + 
      (1 - (6*I)*Pi)*Log[mu2/s] - 18*zeta[2]) + 
    G[0, 0, 1, 0, x]*(160/3 + ((25*I)/3)*Pi + (13/2 + (4*I)*Pi)*Log[mu2/s] - 
      15*zeta[2]) + G[0, 0, 0, 1, x]*(160/3 + ((5*I)/2)*Pi + 
      (13/2 + (8*I)*Pi)*Log[mu2/s] - (29*zeta[2])/2) + 
    G[0, 1, 0, 1, x]*(-271/12 + (38*I)*Pi + (-33/2 + (2*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - 7*zeta[2]) + G[0, 0, 1, 1, x]*
     (-363/4 + ((149*I)/3)*Pi + (-41/2 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
      (7*zeta[2])/2) + G[1, 0, 0, 1, x]*(-389/12 + ((100*I)/3)*Pi + 
      (-8 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
    Log[mu2/s]^4*(((-3*I)/4)*Pi + 3*zeta[2]) + G[0, 0, 0, 0, x]*
     (-39 - ((141*I)/4)*Pi + (9/4 - (I/2)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/4 + (27*zeta[2])/4) + G[0, 1, 0, 0, x]*
     (319/24 + ((271*I)/12)*Pi + (35/4 - (I/2)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/4 + (31*zeta[2])/4) + G[1, 0, 0, 0, x]*
     (321/4 - ((104*I)/3)*Pi + (17 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
      (19*zeta[2])/2) + G[1, 0, 1, 0, x]*(-389/12 + (10*I)*Pi + 
      (-8 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (49*zeta[2])/2) + 
    G[1, 0, 1, 1, x]*(113/12 - ((127*I)/6)*Pi + (9/2 - (3*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 + (53*zeta[2])/2) + G[1, 1, 0, 1, x]*
     (-46/3 - (22*I)*Pi + (-9/2 - (6*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
      (63*zeta[2])/2) + G[0, 1, 1, 0, x]*(-271/12 + ((21*I)/2)*Pi + 
      (-33/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (73*zeta[2])/2) + 
    G[0, 1, 1, 1, x]*(53/6 - ((251*I)/6)*Pi + (15 - (5*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 + 47*zeta[2]) + Log[mu2/s]^3*(((-23*I)/8)*Pi + 
      (12 + ((19*I)/4)*Pi)*zeta[2]) + G[0, 0, 1, x]*
     (-569/24 - ((116*I)/3)*Pi + (1/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-5/4 - ((27*I)/2)*Pi - 26*zeta[2]) + 
      (-319/12 + (6*I)*Pi)*zeta[2] - (17*zeta[3])/2) + 
    G[0, 1, 0, x]*(-569/24 - ((253*I)/24)*Pi + (1/4 + (I/4)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(-5/4 - ((29*I)/4)*Pi - 7*zeta[2]) + 
      (-421/12 - ((27*I)/4)*Pi)*zeta[2] - 5*zeta[3]) + 
    G[1, 0, 1, x]*(91/6 - ((47*I)/4)*Pi + (2 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/2 + Log[mu2/s]*(45/4 + (I/2)*Pi + zeta[2]/2) + 
      (-63/2 - ((7*I)/2)*Pi)*zeta[2] - 3*zeta[3]) + 
    G[0, 0, 0, x]*(46/3 + ((52*I)/3)*Pi + (-1/2 + ((3*I)/4)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(3 + ((31*I)/4)*Pi - 9*zeta[2]) + 
      (-4 + ((43*I)/4)*Pi)*zeta[2] - 3*zeta[3]) + 
    G[0, 1, 1, x]*(711/8 - ((31*I)/4)*Pi + (1/4 + I*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/2 + Log[mu2/s]*(6 - I*Pi - (3*zeta[2])/2) + 
      (-175/4 + ((23*I)/2)*Pi)*zeta[2] - zeta[3]/2) + 
    (-2023/24 + ((91*I)/2)*Pi)*zeta[3] + (37*zeta[3]^2)/4 + 
    G[1, 1, 1, x]*(-515/6 + ((551*I)/12)*Pi - I*Pi*Log[mu2/s]^2 + 
      (5/2 - (11*I)*Pi)*zeta[2] + Log[mu2/s]*(-33/2 - (3*I)*Pi + 
        30*zeta[2]) + 6*zeta[3]) + G[1, 1, 0, x]*(91/6 - ((93*I)/4)*Pi + 
      2*Log[mu2/s]^2 + Log[mu2/s]^3/2 + (103/2 - (4*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(45/4 + (I/2)*Pi + (53*zeta[2])/2) + 13*zeta[3]) + 
    G[1, 0, 0, x]*(151/12 + ((275*I)/6)*Pi + (-2 + (9*I)*Pi)*Log[mu2/s] + 
      (13/6 + (15*I)*Pi)*zeta[2] + 21*zeta[3]) + 
    zeta[2]*(239/24 - ((3061*I)/24)*Pi + (-107/4 - (42*I)*Pi)*zeta[3]) + 
    ((-I/2)*Pi*G[1, 0, 1, 1, x] + (I/2)*Pi*G[1, 1, 0, 1, x] + 
      3*G[1, 1, 1, 1, x] - G[1, 0, 1, 1, 1, x]/2 + G[1, 1, 0, 1, 1, x]/2 + 
      G[1, 1, 1, x]*((3*I)*Pi - zeta[2]/2) + G[1, 0, 1, x]*zeta[2] + 
      (3*I)*Pi*G[1, x]*zeta[3] + G[1, 1, x]*(-6*zeta[2] + zeta[3]))/x^2 + 
    ((-I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] - G[0, 0, 1, 1, x] - 
      4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + (5*G[0, 1, 1, 1, x])/2 + 
      (1/2 + (2*I)*Pi)*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
      (-5/2 - (2*I)*Pi)*G[1, 1, 0, 1, x] - (5*G[1, 1, 1, 0, x])/2 + 
      18*G[1, 1, 1, 1, x] + 2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 1, x]*(-5/2 - ((7*I)/2)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(53/12 - ((25*I)/2)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, x]*(53/12 - ((3*I)/2)*Pi - 2*Log[mu2/s] - 4*zeta[2]) + 
      G[1, 1, 1, x]*(-119/6 + ((31*I)/2)*Pi + 2*zeta[2]) + 
      G[0, 1, x]*(((-5*I)/2)*Pi - (2*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
      G[1, 0, x]*(((53*I)/12)*Pi - (2*I)*Pi*Log[mu2/s] + 29*zeta[2]) + 
      G[1, 1, x]*(143/12 - ((203*I)/12)*Pi + (-3/2 - (3*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - 20*zeta[2] - 4*zeta[3]) + (3*I)*Pi*zeta[3] + 
      G[1, x]*(((143*I)/12)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (349/12 + (21*I)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 
          18*zeta[2]) + (-16 - (12*I)*Pi)*zeta[3]))/x + 
    Log[mu2/s]^2*(((-35*I)/8)*Pi + (129/4 + ((15*I)/2)*Pi)*zeta[2] + 
      (7/4 + ((13*I)/2)*Pi)*zeta[3] - (553*zeta[4])/8) + 
    G[1, 0, x]*(541/96 + (29*I)*Pi + (1 + I*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/8 + Log[mu2/s]^2*(27/8 + (5*I)*Pi - (37*zeta[2])/4) + 
      (-751/12 + ((19*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(5/4 + (16*I)*Pi + 
        (-57/2 + I*Pi)*zeta[2] - 9*zeta[3]) + (-263/6 + (8*I)*Pi)*zeta[3] - 
      (507*zeta[4])/16) + (-5103/16 - ((83*I)/6)*Pi)*zeta[4] + 
    G[0, 0, x]*(-2159/192 - ((317*I)/16)*Pi + (-9/8 - ((3*I)/4)*Pi)*
       Log[mu2/s]^3 - (3*Log[mu2/s]^4)/16 + (-457/12 - ((535*I)/8)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-75/16 - ((29*I)/8)*Pi + (45*zeta[2])/8) + 
      (-47/4 + (I/2)*Pi)*zeta[3] + Log[mu2/s]*(-183/16 - ((61*I)/8)*Pi + 
        (99/8 - ((7*I)/4)*Pi)*zeta[2] + 9*zeta[3]) + (673*zeta[4])/32) + 
    G[0, 1, x]*(541/96 + ((797*I)/12)*Pi + (1 + I*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/8 + Log[mu2/s]^2*(27/8 + ((7*I)/2)*Pi - (55*zeta[2])/4) + 
      (13/6 - ((70*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(5/4 + ((23*I)/2)*Pi + 
        (27 - (14*I)*Pi)*zeta[2] - 9*zeta[3]) + (-31 - ((17*I)/2)*Pi)*
       zeta[3] + (881*zeta[4])/16) + G[1, 1, x]*(-17/3 - ((397*I)/6)*Pi + 
      (I/2)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-1/2 + (2*I)*Pi - zeta[2]) + 
      (305/4 - (31*I)*Pi)*zeta[2] + Log[mu2/s]*(9/2 - ((25*I)/4)*Pi + 
        (16 + ((25*I)/2)*Pi)*zeta[2]) + (51/2 + (20*I)*Pi)*zeta[3] + 
      (349*zeta[4])/4) + Log[mu2/s]*(((-147*I)/32)*Pi + 
      zeta[2]*(153/4 + (I/2)*Pi - 54*zeta[3]) + (21/4 + ((15*I)/2)*Pi)*
       zeta[3] + (81/8 - ((913*I)/16)*Pi)*zeta[4]) + 
    G[1, x]*(49/3 - ((23*I)/8)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s]^4 - 
      Log[mu2/s]^5/8 + Log[mu2/s]^3*(-23/8 - (2*I)*Pi + (7*zeta[2])/4) + 
      zeta[2]*(-335/24 + ((947*I)/12)*Pi - (31*zeta[3])/2) + 
      (17/4 - (62*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-31/8 - ((23*I)/4)*Pi + 
        (-4 - (2*I)*Pi)*zeta[2] + (11*zeta[3])/2) + 
      Log[mu2/s]*(-91/32 - (2*I)*Pi + (-13 - ((3*I)/2)*Pi)*zeta[2] - 
        2*zeta[3] - (413*zeta[4])/16) + (-54 - ((109*I)/4)*Pi)*zeta[4] - 
      (59*zeta[5])/2) + (449*zeta[5])/6 + 
    x^2*(30*G[0, 0, 0, 0, x] - (7*G[0, 0, 0, 1, x])/2 - 
      (7*G[0, 0, 1, 0, x])/2 + 6*G[0, 0, 1, 1, x] - 19*G[0, 1, 0, 0, x] + 
      G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 11*G[0, 1, 1, 1, x] - 
      11*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 - 
      19*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] - (7*G[1, 1, 0, 1, x])/2 - 
      (7*G[1, 1, 1, 0, x])/2 + 30*G[1, 1, 1, 1, x] - G[0, 0, 1, 0, 0, x]/2 + 
      G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - G[0, 0, 1, 1, 1, x]/2 + 
      G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - G[0, 1, 0, 1, 0, x]/2 + 
      G[0, 1, 0, 1, 1, x]/2 + G[1, 0, 1, 0, 0, x]/2 - G[1, 0, 1, 0, 1, x]/2 - 
      G[1, 0, 1, 1, 0, x]/2 + G[1, 0, 1, 1, 1, x]/2 - G[1, 1, 0, 0, 0, x]/2 + 
      G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 - G[1, 1, 0, 1, 1, x]/2 + 
      G[0, 0, 1, x]*(67/12 + (4*I)*Pi + (3*Log[mu2/s])/2 - zeta[2]) + 
      G[1, 1, 0, x]*(67/12 + (4*I)*Pi + (3*Log[mu2/s])/2 - zeta[2]) + 
      G[0, 0, 0, x]*(-31/6 + (22*I)*Pi - (9*Log[mu2/s])/2 - zeta[2]/2) + 
      G[1, 1, 1, x]*(-31/6 + (22*I)*Pi - (9*Log[mu2/s])/2 - zeta[2]/2) + 
      G[0, 1, 1, x]*(-6 - (9*I)*Pi + (3*Log[mu2/s])/2 + zeta[2]/2) + 
      G[1, 0, 0, x]*(-6 - (9*I)*Pi + (3*Log[mu2/s])/2 + zeta[2]/2) + 
      (-9/2 - (12*I)*Pi)*Log[mu2/s]*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 1, 0, x]*(67/12 - (17*I)*Pi + (3*Log[mu2/s])/2 + zeta[2]) + 
      G[1, 0, 1, x]*(67/12 - (17*I)*Pi + (3*Log[mu2/s])/2 + zeta[2]) + 
      G[0, 1, x]*(21/4 + ((13*I)/12)*Pi + (3/2 + (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (11*zeta[2])/2 - (3*zeta[3])/2) + 
      G[1, 0, x]*(21/4 + ((13*I)/12)*Pi + (3/2 + (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (11*zeta[2])/2 - (3*zeta[3])/2) + 
      (139/12 - (29*I)*Pi)*zeta[3] + G[0, 0, x]*(-21/4 - ((13*I)/12)*Pi + 
        (-3/2 - (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2 + 
        (3*zeta[3])/2) + G[1, 1, x]*(-21/4 - ((13*I)/12)*Pi + 
        (-3/2 - (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2 + 
        (3*zeta[3])/2) + zeta[2]*(-63/4 - ((13*I)/4)*Pi + (5*zeta[3])/2) + 
      G[0, x]*((-67/4 + (30*I)*Pi)*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 - 
        (11*zeta[3])/2 - (17*zeta[4])/4) - 117*zeta[4] + 
      G[1, x]*((-67/4 + (9*I)*Pi)*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 + 
        (31*zeta[3])/2 + (17*zeta[4])/4) + 5*zeta[5]) + 
    G[0, x]*(-17/2 - ((471*I)/64)*Pi - (I/16)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*((-I/8)*Pi + (3*zeta[2])/2) + 
      Log[mu2/s]^2*(-1/2 - ((21*I)/16)*Pi + (3 + ((27*I)/8)*Pi)*zeta[2]) + 
      zeta[2]*(275/6 + ((148*I)/3)*Pi - (79*zeta[3])/2) + 
      (463/6 + ((43*I)/4)*Pi)*zeta[3] + Log[mu2/s]*(-7/4 - ((179*I)/16)*Pi + 
        (6 + ((115*I)/8)*Pi)*zeta[2] + (3 + (7*I)*Pi)*zeta[3] - 
        (247*zeta[4])/4) + (415/4 + ((343*I)/32)*Pi)*zeta[4] + 
      (11*zeta[5])/2) + Nf^2*(((-134*I)/27)*Pi + (-8/3 - ((16*I)/9)*Pi)*
       G[0, 0, 0, x] + (2/9 - ((8*I)/9)*Pi)*G[1, 0, 0, x] + 
      (-8 - ((8*I)/9)*Pi)*G[1, 1, 1, x] + (-16/9 + ((8*I)/3)*Pi)*
       G[0, 0, 0, 1, x] - (16*G[0, 0, 1, 0, x])/9 - (4*G[0, 1, 0, 0, x])/9 + 
      (-16/9 - ((16*I)/3)*Pi)*G[0, 1, 0, 1, x] - (16*G[0, 1, 1, 0, x])/9 + 
      (32*G[0, 1, 1, 1, x])/3 - (8*G[1, 0, 0, 1, x])/9 - 
      (8*G[1, 0, 1, 0, x])/9 + (88*G[1, 0, 1, 1, x])/9 - 
      (8*G[1, 1, 0, 0, x])/9 - (8*G[1, 1, 0, 1, x])/9 - 
      (8*G[1, 1, 1, 0, x])/9 + (8*G[0, 0, 0, 1, 1, x])/3 - 
      (16*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 1, 1, x])/3 + 
      G[1, 1, 0, x]*(64/27 - ((8*I)/9)*Pi + (8*Log[mu2/s])/9) + 
      G[1, 0, 1, x]*(64/27 + ((88*I)/9)*Pi + (8*Log[mu2/s])/9) + 
      G[0, 1, 0, x]*(158/27 - ((4*I)/9)*Pi + (16*Log[mu2/s])/9) + 
      G[0, 0, 1, 1, x]*(40/9 + (16*Log[mu2/s])/3) + 
      G[0, 0, 1, x]*(158/27 + ((40*I)/9)*Pi + (16/9 + ((16*I)/3)*Pi)*
         Log[mu2/s] - 24*zeta[2]) + G[1, 1, x]*(218/9 + ((64*I)/27)*Pi + 
        (8 + ((8*I)/9)*Pi)*Log[mu2/s] - (88*zeta[2])/9) + 
      x^2*((-2*G[0, 0, x])/3 + (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3 - 
        (2*G[1, 1, x])/3 - 2*zeta[2]) + G[0, 0, x]*(26/3 + ((158*I)/27)*Pi + 
        (8/3 + ((16*I)/9)*Pi)*Log[mu2/s] + (4*zeta[2])/9) + 
      G[1, 0, x]*(-100/27 + ((46*I)/27)*Pi + (-8/9 + ((8*I)/9)*Pi)*
         Log[mu2/s] + (8*zeta[2])/9) + G[0, 1, 1, x]*
       (-254/9 - ((16*I)/9)*Pi - (32*Log[mu2/s])/3 + (16*zeta[2])/3) + 
      ((-2*I)*Pi*G[0, 1, x] - 2*G[0, 1, 1, x] + 4*G[1, 1, 1, x] + 
        G[1, 1, x]*(-32/3 - 4*Log[mu2/s]) + G[1, x]*(((-32*I)/3)*Pi - 
          (4*I)*Pi*Log[mu2/s] + 18*zeta[2]))/x + 
      zeta[2]*(-166/27 - ((64*I)/27)*Pi - (88*zeta[3])/3) + 
      G[1, x]*(-38/3 + ((446*I)/27)*Pi + (-302/27 + (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-4 + ((64*I)/9)*Pi + (56*zeta[2])/9) - (128*zeta[3])/9) + 
      G[0, x]*(208/27 + ((194*I)/27)*Pi + Log[mu2/s]*(20/9 + ((16*I)/9)*Pi - 
          (80*zeta[2])/9) + (-964/27 - ((20*I)/3)*Pi)*zeta[2] + 
        (8*zeta[3])/9) + (232/27 + ((112*I)/9)*Pi)*zeta[3] + 
      G[0, 1, x]*(-100/27 - ((628*I)/27)*Pi + Log[mu2/s]*
         (-8/9 - ((80*I)/9)*Pi - (16*zeta[2])/3) + (344/9 - ((16*I)/3)*Pi)*
         zeta[2] + 8*zeta[3]) + Log[mu2/s]*(((-16*I)/9)*Pi + 
        (-56/9 + ((16*I)/9)*Pi)*zeta[2] + (-16/9 + ((16*I)/3)*Pi)*zeta[3] - 
        (44*zeta[4])/3) + (-230/9 - ((20*I)/3)*Pi)*zeta[4] + 
      x*((-4/3 - ((8*I)/9)*Pi)*G[0, 0, 0, x] + (-4/3 - ((8*I)/9)*Pi)*
         G[0, 1, 1, x] + (-4/3 + ((8*I)/9)*Pi)*G[1, 0, 0, x] + 
        (-4/3 + ((8*I)/9)*Pi)*G[1, 1, 1, x] - (8*G[0, 0, 0, 1, x])/9 - 
        (8*G[0, 0, 1, 0, x])/9 - (8*G[0, 0, 1, 1, x])/9 - 
        (8*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/9 - 
        (8*G[0, 1, 1, 0, x])/9 + (8*G[1, 0, 0, 1, x])/9 + 
        (8*G[1, 0, 1, 0, x])/9 + (8*G[1, 0, 1, 1, x])/9 + 
        (8*G[1, 1, 0, 0, x])/9 + (8*G[1, 1, 0, 1, x])/9 + 
        (8*G[1, 1, 1, 0, x])/9 + G[1, 0, 1, x]*(-4/27 + ((8*I)/9)*Pi - 
          (8*Log[mu2/s])/9) + G[1, 1, 0, x]*(-4/27 + ((8*I)/9)*Pi - 
          (8*Log[mu2/s])/9) + G[0, 0, 1, x]*(76/27 - ((8*I)/9)*Pi + 
          (8*Log[mu2/s])/9) + G[0, 1, 0, x]*(76/27 - ((8*I)/9)*Pi + 
          (8*Log[mu2/s])/9) + G[1, 0, x]*(-56/9 - ((76*I)/27)*Pi + 
          (-4/3 - ((8*I)/9)*Pi)*Log[mu2/s] - (8*zeta[2])/9) + 
        G[1, 1, x]*(56/9 - ((4*I)/27)*Pi + (4/3 - ((8*I)/9)*Pi)*Log[mu2/s] - 
          (8*zeta[2])/9) + G[0, 1, x]*(-56/9 + ((4*I)/27)*Pi + 
          (-4/3 + ((8*I)/9)*Pi)*Log[mu2/s] + (8*zeta[2])/9) + 
        G[0, 0, x]*(56/9 + ((76*I)/27)*Pi + (4/3 + ((8*I)/9)*Pi)*Log[mu2/s] + 
          (8*zeta[2])/9) + (56/3 + ((148*I)/27)*Pi)*zeta[2] + 
        G[1, x]*(134/27 + ((16*I)/9)*Pi + (92/27 + ((8*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(16/9 + (40*zeta[2])/9) - (16*zeta[3])/9) + 
        Log[mu2/s]*((4 + ((8*I)/9)*Pi)*zeta[2] - (8*zeta[3])/9) + 
        (32/27 + ((16*I)/9)*Pi)*zeta[3] + G[0, x]*(-134/27 - ((16*I)/9)*Pi + 
          Log[mu2/s]*(-16/9 - (40*zeta[2])/9) + (-308/27 - ((8*I)/3)*Pi)*
           zeta[2] + (16*zeta[3])/9) + (10*zeta[4])/9) + 
      (((-208*I)/27)*Pi + (4/3 + ((8*I)/3)*Pi)*G[0, 0, 0, x] - 
        (2*G[1, 0, 0, x])/9 + (-8/9 - ((32*I)/3)*Pi)*G[1, 0, 1, x] - 
        (8*G[1, 1, 0, x])/9 + (8/3 - (8*I)*Pi)*G[0, 0, 0, 1, x] + 
        (8*G[0, 0, 1, 0, x])/3 + (4*G[0, 1, 0, 0, x])/3 + 
        (8/3 + (16*I)*Pi)*G[0, 1, 0, 1, x] + (8*G[0, 1, 1, 0, x])/3 - 
        (32*G[0, 1, 1, 1, x])/3 - (32*G[1, 0, 1, 1, x])/3 - 
        8*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 1, x] + 
        16*G[0, 1, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(-80/3 - 16*Log[mu2/s]) + 
        G[0, 1, 0, x]*(-26/3 + ((4*I)/3)*Pi - (8*Log[mu2/s])/3) + 
        G[1, 0, x]*(100/27 - ((2*I)/9)*Pi + (8*Log[mu2/s])/9) + 
        G[0, 1, 1, x]*(296/9 + ((8*I)/3)*Pi + (32*Log[mu2/s])/3 - 
          16*zeta[2]) + G[0, 0, x]*(-14/3 - ((26*I)/3)*Pi + 
          (-4/3 - ((8*I)/3)*Pi)*Log[mu2/s] - (4*zeta[2])/3) + 
        G[1, 1, x]*(((-8*I)/9)*Pi + (32*zeta[2])/3) + 
        G[0, 0, 1, x]*(-26/3 - ((80*I)/3)*Pi + (-8/3 - (16*I)*Pi)*
           Log[mu2/s] + 72*zeta[2]) + G[0, 1, x]*(100/27 + ((226*I)/9)*Pi + 
          (-16 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*(8/9 + (8*I)*Pi + 
            16*zeta[2]) - 24*zeta[3]) + G[0, x]*(-208/27 - ((86*I)/27)*Pi + 
          (400/9 + ((28*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
           (-20/9 - ((4*I)/9)*Pi + (40*zeta[2])/3) - (8*zeta[3])/3) + 
        (-52/9 - ((112*I)/3)*Pi)*zeta[3] + G[1, x]*(((100*I)/27)*Pi + 
          Log[mu2/s]*(((8*I)/9)*Pi - (32*zeta[2])/3) + 
          (-296/9 - ((32*I)/3)*Pi)*zeta[2] + 16*zeta[3]) + 
        zeta[2]*(652/27 - ((4*I)/9)*Pi + 88*zeta[3]) + 
        (88 + (20*I)*Pi)*zeta[4] + Log[mu2/s]*(((-20*I)/9)*Pi + 
          (56/9 - ((8*I)/3)*Pi)*zeta[2] + (8/3 - (16*I)*Pi)*zeta[3] + 
          44*zeta[4]) - 40*zeta[5])/(1 - x) + (40*zeta[5])/3 + 
      ((4/3 - ((8*I)/9)*Pi)*G[0, 0, 0, x] + (-8/9 + ((16*I)/3)*Pi)*
         G[0, 0, 0, 1, x] - (8*G[0, 0, 1, 0, x])/9 - (8*G[0, 1, 0, 0, x])/9 + 
        (-8/9 - ((32*I)/3)*Pi)*G[0, 1, 0, 1, x] - (8*G[0, 1, 1, 0, x])/9 + 
        (16*G[0, 0, 0, 1, 1, x])/3 - (32*G[0, 0, 1, 1, 1, x])/3 - 
        (32*G[0, 1, 0, 1, 1, x])/3 + G[0, 1, 0, x]*(76/27 - ((8*I)/9)*Pi + 
          (8*Log[mu2/s])/9) + G[0, 0, 1, 1, x]*(200/9 + (32*Log[mu2/s])/3) + 
        G[0, 0, 1, x]*(76/27 + ((200*I)/9)*Pi + (8/9 + ((32*I)/3)*Pi)*
           Log[mu2/s] - 48*zeta[2]) + G[0, 0, x]*(-4 + ((76*I)/27)*Pi + 
          (-4/3 + ((8*I)/9)*Pi)*Log[mu2/s] + (8*zeta[2])/9) + 
        G[0, 1, 1, x]*(((-8*I)/9)*Pi + (32*zeta[2])/3) + 
        zeta[2]*(((76*I)/27)*Pi - (176*zeta[3])/3) + 
        (-76/27 + ((224*I)/9)*Pi)*zeta[3] + G[0, x]*((-4*I)*Pi + 
          Log[mu2/s]*(((-4*I)/3)*Pi - (40*zeta[2])/9) + 
          (-236/27 - ((8*I)/3)*Pi)*zeta[2] + (16*zeta[3])/9) + 
        G[0, 1, x]*(((76*I)/27)*Pi + Log[mu2/s]*(((8*I)/9)*Pi - 
            (32*zeta[2])/3) + (-200/9 - ((32*I)/3)*Pi)*zeta[2] + 
          16*zeta[3]) + Log[mu2/s]*(((8*I)/9)*Pi*zeta[2] + 
          (-8/9 + ((32*I)/3)*Pi)*zeta[3] - (88*zeta[4])/3) + 
        (-562/9 - ((40*I)/3)*Pi)*zeta[4] + (80*zeta[5])/3)/(1 - x)^2) + 
    ((2 + (55*I)*Pi)*G[0, 0, 0, 0, 0, x] + (43/3 + (7*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (43/3 - (21*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
      (12*I)*Pi*G[0, 1, 1, 1, 1, x] + (7/6 - (3*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
      (7/6 + (2*I)*Pi)*G[1, 0, 1, 1, 0, x] - I*Pi*G[1, 0, 1, 1, 1, x] + 
      (-9/2 + (3*I)*Pi)*G[1, 1, 0, 0, 0, x] + (3 + (4*I)*Pi)*
       G[1, 1, 0, 0, 1, x] + 3*G[1, 1, 0, 1, 0, x] - 
      (2*I)*Pi*G[1, 1, 0, 1, 1, x] + 55*G[0, 0, 0, 0, 0, 1, x] + 
      55*G[0, 0, 0, 0, 1, 0, x] - 23*G[0, 0, 0, 0, 1, 1, x] + 
      35*G[0, 0, 0, 1, 0, 0, x] - 12*G[0, 0, 0, 1, 0, 1, x] - 
      12*G[0, 0, 0, 1, 1, 0, x] - 44*G[0, 0, 0, 1, 1, 1, x] + 
      17*G[0, 0, 1, 0, 0, 0, x] - 13*G[0, 0, 1, 0, 0, 1, x] - 
      13*G[0, 0, 1, 0, 1, 0, x] - 61*G[0, 0, 1, 0, 1, 1, x] - 
      13*G[0, 0, 1, 1, 0, 0, x] - 34*G[0, 0, 1, 1, 0, 1, x] - 
      34*G[0, 0, 1, 1, 1, 0, x] + 197*G[0, 0, 1, 1, 1, 1, x] + 
      45*G[0, 1, 0, 0, 0, 0, x] - 23*G[0, 1, 0, 0, 0, 1, x] - 
      23*G[0, 1, 0, 0, 1, 0, x] - 21*G[0, 1, 0, 0, 1, 1, x] - 
      14*G[0, 1, 0, 1, 0, 0, x] - 5*G[0, 1, 0, 1, 0, 1, x] - 
      5*G[0, 1, 0, 1, 1, 0, x] + 39*G[0, 1, 0, 1, 1, 1, x] + 
      30*G[0, 1, 1, 0, 0, 0, x] - 11*G[0, 1, 1, 0, 0, 1, x] - 
      11*G[0, 1, 1, 0, 1, 0, x] + 18*G[0, 1, 1, 0, 1, 1, x] - 
      33*G[0, 1, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 1, 0, 1, x] + 
      12*G[0, 1, 1, 1, 1, 0, x] + 64*G[1, 0, 0, 0, 0, 0, x] - 
      47*G[1, 0, 0, 0, 0, 1, x] - 47*G[1, 0, 0, 0, 1, 0, x] + 
      40*G[1, 0, 0, 0, 1, 1, x] - 36*G[1, 0, 0, 1, 0, 0, x] + 
      20*G[1, 0, 0, 1, 0, 1, x] + 20*G[1, 0, 0, 1, 1, 0, x] - 
      9*G[1, 0, 0, 1, 1, 1, x] - 2*G[1, 0, 1, 0, 0, 1, x] - 
      2*G[1, 0, 1, 0, 1, 0, x] - G[1, 0, 1, 0, 1, 1, x] + 
      3*G[1, 0, 1, 1, 0, 0, x] - G[1, 0, 1, 1, 0, 1, x] - 
      G[1, 0, 1, 1, 1, 0, x] + 13*G[1, 1, 0, 0, 0, 0, x] - 
      10*G[1, 1, 0, 0, 0, 1, x] - 10*G[1, 1, 0, 0, 1, 0, x] + 
      14*G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 0, 0, x] - 
      2*G[1, 1, 0, 1, 0, 1, x] - 2*G[1, 1, 0, 1, 1, 0, x] + 
      G[0, 0, 1, 1, 1, x]*(-179/6 + (127*I)*Pi - 36*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-51 + (4*I)*Pi - 13*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-8 - (9*I)*Pi - 13*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-31 + (9*I)*Pi - 13*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-19/2 + (10*I)*Pi - 13*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-19/2 + (19*I)*Pi - 13*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-99/2 - I*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-38/3 + (22*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(10/3 - I*Pi + Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-5/6 + (21*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(104/3 + (3*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(104/3 - (6*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(127/6 - (8*I)*Pi + 11*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(127/6 - (33*I)*Pi + 11*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(101/2 - (42*I)*Pi + 14*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(253/6 - (29*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(253/6 - (56*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-63/4 - ((15*I)/2)*Pi - (13*I)*Pi*Log[mu2/s] - 
        72*zeta[2]) + G[0, 0, 1, 1, x]*(-87 + ((10*I)/3)*Pi + 
        (-9 - (20*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 33*zeta[2]) + 
      G[0, 1, 1, 0, x]*(139/12 + (6*I)*Pi + (-15/2 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (33*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (((7*I)/6)*Pi + 3*zeta[2]) + G[1, 0, 1, 0, x]*
       (-8 + (3*I)*Pi + (-3/2 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (25*zeta[2])/2) + G[1, 1, 0, 1, x]*((3*I)*Pi + 14*zeta[2]) + 
      G[0, 1, 1, 1, x]*(((43*I)/3)*Pi + 14*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-8 - ((49*I)/3)*Pi + (-3/2 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (31*zeta[2])/2) + G[0, 1, 0, 1, x]*
       (139/12 + I*Pi + (-15/2 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
        (35*zeta[2])/2) + G[1, 1, 0, 0, x]*(-1/4 - (3*I)*Pi + 
        (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (37*zeta[2])/2) + 
      G[0, 0, 0, 1, x]*(91/3 + ((73*I)/2)*Pi + (-9/2 - (2*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (43*zeta[2])/2) + G[0, 1, 0, 0, x]*
       (-73/3 - ((22*I)/3)*Pi + (5/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (79*zeta[2])/2) + G[0, 0, 1, 0, x]*(91/3 + ((89*I)/3)*Pi + 
        (-9/2 + (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (95*zeta[2])/2) + 
      G[1, 0, 0, 0, x]*(7 - ((49*I)/3)*Pi - (5*I)*Pi*Log[mu2/s] - 
        Log[mu2/s]^2 + 68*zeta[2]) + G[0, 0, 0, x]*
       (-135/2 + ((175*I)/12)*Pi + (-1/2 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
        (-67/2 + ((109*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-11*I)/2)*Pi + 
          36*zeta[2])) + G[1, 0, 0, x]*(22/3 + ((25*I)/4)*Pi + 
        (3 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(29/4 + ((9*I)/2)*Pi - (35*zeta[2])/2) + 
        (-247/6 + (4*I)*Pi)*zeta[2] - 27*zeta[3]) + 
      G[1, 1, 0, x]*((-I/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (3 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) - 
        12*zeta[3]) + (-65/8 - ((211*I)/4)*Pi)*zeta[3] + (31*zeta[3]^2)/2 + 
      G[0, 1, 0, x]*(371/24 - ((49*I)/4)*Pi + (3/4 + ((3*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + Log[mu2/s]*(1/2 - ((7*I)/2)*Pi - 
          (55*zeta[2])/2) + (-509/12 + ((3*I)/2)*Pi)*zeta[2] + 8*zeta[3]) + 
      G[1, 0, 1, x]*((-8*I)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-3*I)/2)*Pi - 14*zeta[2]) + (-37/2 - ((9*I)/2)*Pi)*
         zeta[2] + 10*zeta[3]) + G[0, 1, 1, x]*(((139*I)/12)*Pi - 
        (I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-15*I)/2)*Pi - 10*zeta[2]) + 
        (-82 + ((131*I)/2)*Pi)*zeta[2] + 39*zeta[3]) + 
      G[0, 0, 1, x]*(371/24 - ((337*I)/6)*Pi + (3/4 - I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + (-977/12 + (66*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1/2 - (12*I)*Pi + (69*zeta[2])/2) + 66*zeta[3]) + 
      zeta[2]*(((65*I)/8)*Pi + (17/4 - (25*I)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((371*I)/24)*Pi + (I/2)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((3*I)/4)*Pi - (7*zeta[2])/2) + (-15 - ((311*I)/12)*Pi)*
         zeta[2] + (47 + (46*I)*Pi)*zeta[3] + Log[mu2/s]*
         ((I/2)*Pi + (81/2 - ((9*I)/2)*Pi)*zeta[2] + 8*zeta[3]) - 
        (741*zeta[4])/4) + G[0, 0, x]*(155/24 - ((1231*I)/24)*Pi + 
        (I/2)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(1/4 + (I/4)*Pi - 
          (3*zeta[2])/2) + (35/12 - ((143*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(3/4 + I*Pi + (71/2 - ((17*I)/2)*Pi)*zeta[2]) + 
        (11 - (17*I)*Pi)*zeta[3] - (671*zeta[4])/4) + 
      (-1657/16 - ((2587*I)/24)*Pi)*zeta[4] + Log[mu2/s]^2*
       (((-9*I)/4)*Pi*zeta[2] + (9/4 - I*Pi)*zeta[3] + (151*zeta[4])/8) + 
      G[1, 1, x]*((3*I)*Pi*zeta[2] + (-3 + (6*I)*Pi)*zeta[3] + 
        (113*zeta[4])/2) + G[1, 0, x]*(((22*I)/3)*Pi + 
        (I/2)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*((3*I)*Pi - 9*zeta[2]) + 
        (-69/4 - ((19*I)/3)*Pi)*zeta[2] + (85/3 - (8*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((29*I)/4)*Pi + (-27 - ((19*I)/2)*Pi)*zeta[2] + 
          8*zeta[3]) + (257*zeta[4])/4) + Log[mu2/s]*
       ((27/4 + ((11*I)/2)*Pi)*zeta[3] + zeta[2]*(((-27*I)/4)*Pi + 
          48*zeta[3]) + (1473/8 + ((37*I)/4)*Pi)*zeta[4]) + 
      G[1, x]*(Log[mu2/s]^2*(I*Pi*zeta[2] - zeta[3]) + (31/4 - ((41*I)/2)*Pi)*
         zeta[3] + zeta[2]*(((-31*I)/4)*Pi + 34*zeta[3]) + 
        Log[mu2/s]*((-6*I)*Pi*zeta[3] - 64*zeta[4]) + 
        (-777/8 + ((25*I)/2)*Pi)*zeta[4] - (31*zeta[5])/2) + 
      G[0, x]*(((155*I)/24)*Pi - 3*Log[mu2/s]^3*zeta[2] + 
        Log[mu2/s]^2*((I/4)*Pi + (-23/4 - ((17*I)/2)*Pi)*zeta[2] - 
          (3*zeta[3])/2) + (176/3 + (27*I)*Pi)*zeta[3] + 
        zeta[2]*(367/8 + ((1267*I)/12)*Pi + (121*zeta[3])/2) + 
        (-917/8 + ((145*I)/4)*Pi)*zeta[4] + Log[mu2/s]*(((3*I)/4)*Pi + 
          (-51/4 + (3*I)*Pi)*zeta[2] + (-7/2 + (3*I)*Pi)*zeta[3] + 
          133*zeta[4]) - 13*zeta[5]) + (266/3 + (79*I)*Pi)*zeta[5] - 
      (40505*zeta[6])/96)/(1 - x)^2 + (3847*zeta[6])/48 + 
    (((17*I)/2)*Pi + (4/3 - (21*I)*Pi)*G[1, 1, 1, 0, x] + 
      (12*I)*Pi*G[1, 1, 1, 1, x] + (-4 - (45*I)*Pi)*G[0, 0, 0, 0, 0, x] + 
      (-3/2 - (21*I)*Pi)*G[0, 1, 1, 0, 0, x] + (-36 - ((33*I)/2)*Pi)*
       G[0, 1, 1, 0, 1, x] + (-36 + ((63*I)/2)*Pi)*G[0, 1, 1, 1, 0, x] + 
      197*G[0, 1, 1, 1, 1, x] - 29*G[1, 0, 1, 0, 0, x] - 
      G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 39*G[1, 0, 1, 1, 1, x] + 
      46*G[1, 1, 0, 0, 0, x] - 11*G[1, 1, 0, 0, 1, x] - 
      11*G[1, 1, 0, 1, 0, x] + 18*G[1, 1, 0, 1, 1, x] - 
      33*G[1, 1, 1, 0, 0, x] + 12*G[1, 1, 1, 0, 1, x] + 
      12*G[1, 1, 1, 1, 0, x] + 3*G[0, 0, 0, 0, 0, 0, x] - 
      48*G[0, 0, 0, 0, 0, 1, x] - 48*G[0, 0, 0, 0, 1, 0, x] + 
      36*G[0, 0, 0, 0, 1, 1, x] - 33*G[0, 0, 0, 1, 0, 0, x] + 
      (27*G[0, 0, 0, 1, 0, 1, x])/2 + (27*G[0, 0, 0, 1, 1, 0, x])/2 + 
      84*G[0, 0, 0, 1, 1, 1, x] - 15*G[0, 0, 1, 0, 0, 0, x] + 
      15*G[0, 0, 1, 0, 0, 1, x] + 15*G[0, 0, 1, 0, 1, 0, x] + 
      (129*G[0, 0, 1, 0, 1, 1, x])/2 + (81*G[0, 0, 1, 1, 0, 0, x])/2 + 
      18*G[0, 0, 1, 1, 0, 1, x] + 18*G[0, 0, 1, 1, 1, 0, x] - 
      162*G[0, 0, 1, 1, 1, 1, x] - 45*G[0, 1, 0, 0, 0, 0, x] + 
      24*G[0, 1, 0, 0, 0, 1, x] + 24*G[0, 1, 0, 0, 1, 0, x] + 
      27*G[0, 1, 0, 0, 1, 1, x] + (33*G[0, 1, 0, 1, 0, 0, x])/2 + 
      (3*G[0, 1, 0, 1, 0, 1, x])/2 + (3*G[0, 1, 0, 1, 1, 0, x])/2 - 
      51*G[0, 1, 0, 1, 1, 1, x] - 27*G[0, 1, 1, 0, 0, 0, x] + 
      6*G[0, 1, 1, 0, 0, 1, x] + 6*G[0, 1, 1, 0, 1, 0, x] - 
      (45*G[0, 1, 1, 0, 1, 1, x])/2 + (63*G[0, 1, 1, 1, 0, 0, x])/2 - 
      60*G[1, 0, 0, 0, 0, 0, x] + 48*G[1, 0, 0, 0, 0, 1, x] + 
      48*G[1, 0, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 0, 1, 1, x] + 
      36*G[1, 0, 0, 1, 0, 0, x] - 24*G[1, 0, 0, 1, 0, 1, x] - 
      24*G[1, 0, 0, 1, 1, 0, x] + 12*G[1, 0, 0, 1, 1, 1, x] - 
      12*G[1, 1, 0, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 0, 1, x] + 
      12*G[1, 1, 0, 0, 1, 0, x] - 12*G[1, 1, 0, 0, 1, 1, x] + 
      G[0, 0, 1, 1, 0, x]*(-107/2 + ((69*I)/2)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-107/2 + ((111*I)/2)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-157/2 + ((147*I)/2)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-71 - 12*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-71 - 12*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(-35 + (6*I)*Pi - 
        12*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-95/3 + (26*I)*Pi - 
        12*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(-35 + (39*I)*Pi - 
        12*Log[mu2/s]) + G[1, 0, 0, 1, x]*(587/12 - (29*I)*Pi + 
        11*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(31 + 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(67 + 12*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (151 + 12*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(67 - ((15*I)/2)*Pi + 
        12*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(83/2 - (9*I)*Pi + 
        12*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(34 + (12*I)*Pi + 
        12*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-77/2 - ((75*I)/2)*Pi + 
        12*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-23 - (108*I)*Pi + 
        36*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-1049/12 - ((61*I)/2)*Pi + 
        (-11 - (12*I)*Pi)*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (-111 + (57*I)*Pi - 23*Log[mu2/s] - 60*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-1049/12 - ((45*I)/2)*Pi + (-11 - (12*I)*Pi)*
         Log[mu2/s] - (111*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (-467/6 + (125*I)*Pi - 36*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 1, 0, 0, x]*(104/3 + (37*I)*Pi + 2*Log[mu2/s] - 24*zeta[2]) + 
      G[0, 1, 0, 0, x]*(199/24 - ((43*I)/4)*Pi + (-69/4 - ((3*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (63*zeta[2])/4) + 
      G[1, 1, 0, 1, x]*(4/3 + (7*I)*Pi - 12*zeta[2]) + 
      G[1, 0, 1, 0, x]*(587/12 - (19*I)*Pi + 11*Log[mu2/s] - 12*zeta[2]) + 
      G[0, 1, 1, 0, x]*(73/2 - ((39*I)/2)*Pi + 18*Log[mu2/s] - 9*zeta[2]) + 
      G[0, 0, 0, 0, x]*(219/4 + ((243*I)/4)*Pi + (-9/4 + ((21*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (27*zeta[2])/4) - 
      3*Log[mu2/s]^3*zeta[2] + G[0, 1, 0, 1, x]*(73/2 - ((111*I)/2)*Pi + 
        18*Log[mu2/s] + (27*zeta[2])/2) + G[1, 1, 1, x]*
       (((4*I)/3)*Pi + 14*zeta[2]) + G[0, 0, 1, 1, x]*
       (365/2 - ((121*I)/2)*Pi + (16 + (12*I)*Pi)*Log[mu2/s] + 15*zeta[2]) + 
      G[0, 0, 1, x]*(-9/2 + ((1111*I)/12)*Pi - Log[mu2/s]^2 + 
        (315/2 - ((141*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-5/2 + (3*I)*Pi + 
          24*zeta[2]) - (87*zeta[3])/2) + G[0, 1, 0, x]*
       (-9/2 + ((1015*I)/24)*Pi + (-1 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
        (109 + ((33*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-5/2 - ((5*I)/4)*Pi + 
          33*zeta[2]) - 15*zeta[3]) + G[1, 0, 1, x]*(125/12 + ((39*I)/4)*Pi - 
        Log[mu2/s]^2/2 + (91*zeta[2])/2 + Log[mu2/s]*(-15/2 - (2*I)*Pi + 
          12*zeta[2]) - 12*zeta[3]) + G[0, 1, 1, x]*
       (-181/2 - ((151*I)/3)*Pi - Log[mu2/s]^2 + (38 - ((147*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(-9 - (20*I)*Pi + 24*zeta[2]) - 
        (15*zeta[3])/2) + (911/12 + ((15*I)/4)*Pi)*zeta[3] - 
      (99*zeta[3]^2)/4 + G[0, 0, 0, x]*(313/6 - ((107*I)/3)*Pi + 
        (1 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + (-33/2 - ((291*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 - ((45*I)/4)*Pi + 9*zeta[2]) + 3*zeta[3]) + 
      G[1, 1, 0, x]*(125/12 + ((57*I)/2)*Pi + (-15/2 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (97*zeta[2])/2 + 12*zeta[3]) + 
      G[1, 0, 0, x]*(-241/4 - ((793*I)/12)*Pi - (3*Log[mu2/s]^2)/2 + 
        (159*zeta[2])/2 + Log[mu2/s]*(-4 - (15*I)*Pi + 24*zeta[2]) + 
        24*zeta[3]) + zeta[2]*(-363/8 + ((2095*I)/12)*Pi + 
        (261/2 + (18*I)*Pi)*zeta[3]) + G[1, 1, x]*(((125*I)/12)*Pi - 
        (I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-15*I)/2)*Pi - 10*zeta[2]) + 
        (-93 + ((131*I)/2)*Pi)*zeta[2] + 39*zeta[3] - 51*zeta[4]) + 
      Log[mu2/s]^2*((I/2)*Pi + (-45/4 - (6*I)*Pi)*zeta[2] + 
        (-4 + ((3*I)/2)*Pi)*zeta[3] - (9*zeta[4])/4) + 
      (1145/2 + ((877*I)/8)*Pi)*zeta[4] + G[1, 0, x]*(13/8 - ((130*I)/3)*Pi + 
        (7/4 - (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        (79/3 + ((51*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(13/2 - (8*I)*Pi + 
          (33*zeta[2])/2 - 12*zeta[3]) + 2*zeta[3] + 3*zeta[4]) + 
      G[0, 0, x]*(919/192 + ((2801*I)/48)*Pi + (9/8 + ((3*I)/4)*Pi)*
         Log[mu2/s]^3 + (3*Log[mu2/s]^4)/16 + Log[mu2/s]^2*
         (71/16 + ((27*I)/8)*Pi - (33*zeta[2])/8) + (463/6 + ((905*I)/8)*Pi)*
         zeta[2] + Log[mu2/s]*(171/16 + ((27*I)/8)*Pi + 
          (49/8 + ((99*I)/4)*Pi)*zeta[2] - 9*zeta[3]) + 
        (3/4 + ((45*I)/2)*Pi)*zeta[3] + (1335*zeta[4])/32) + 
      G[0, 1, x]*(13/8 - ((177*I)/2)*Pi + (7/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + (118/3 + ((193*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(13/2 - (8*I)*Pi + (45/2 + (12*I)*Pi)*zeta[2] - 
          12*zeta[3]) + (8 - ((93*I)/2)*Pi)*zeta[3] + (453*zeta[4])/2) + 
      Log[mu2/s]*(((7*I)/4)*Pi + zeta[2]*(-225/4 + ((13*I)/2)*Pi - 
          18*zeta[3]) + (-12 + (I/2)*Pi)*zeta[3] + (-57/4 + ((93*I)/2)*Pi)*
         zeta[4]) + G[1, x]*(((13*I)/8)*Pi + (I/2)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((7*I)/4)*Pi - (7*zeta[2])/2) + 
        zeta[2]*(141/2 - ((230*I)/3)*Pi - 24*zeta[3]) + 
        (-5/4 + (84*I)*Pi)*zeta[3] - (45*zeta[4])/4 + 
        Log[mu2/s]*(((13*I)/2)*Pi + (73/2 - ((9*I)/2)*Pi)*zeta[2] + 
          8*zeta[3] + 51*zeta[4])) + (-327/2 - (63*I)*Pi)*zeta[5] + 
      G[0, x]*(17/2 + ((1567*I)/192)*Pi + ((3*I)/16)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(((13*I)/8)*Pi - (9*zeta[2])/2) + 
        zeta[2]*(-641/24 - ((913*I)/6)*Pi - 21*zeta[3]) + 
        (-815/6 - ((205*I)/4)*Pi)*zeta[3] + Log[mu2/s]^2*
         (1/2 + ((99*I)/16)*Pi + (-97/4 - ((45*I)/8)*Pi)*zeta[2] + 
          (3*zeta[3])/2) + (-1353/8 - ((1845*I)/32)*Pi)*zeta[4] + 
        Log[mu2/s]*(7/4 + ((291*I)/16)*Pi + (-141/4 - ((175*I)/8)*Pi)*
           zeta[2] + (1/2 - (18*I)*Pi)*zeta[3] + (135*zeta[4])/4) + 
        (15*zeta[5])/2) + (185*zeta[6])/32)/(1 - x) + 
    x*((-2*I)*Pi*G[0, 0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, 1, x] - 
      (3*I)*Pi*G[0, 0, 0, 1, 0, x] + (3 - I*Pi)*G[0, 0, 0, 1, 1, x] + 
      (1/2 - (3*I)*Pi)*G[0, 0, 1, 0, 0, x] + (-5 + I*Pi)*
       G[0, 0, 1, 0, 1, x] + (-5 + (4*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
      (7*G[0, 0, 1, 1, 1, x])/2 - G[0, 1, 0, 0, 0, x]/2 + 
      (-1 + (4*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-1 + I*Pi)*G[0, 1, 0, 1, 0, x] + 
      (-7/2 - (3*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
      (3 - I*Pi)*G[0, 1, 1, 0, 0, x] - (3*I)*Pi*G[0, 1, 1, 0, 1, x] - 
      (2*I)*Pi*G[0, 1, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, 1, 1, x] + 
      (2*I)*Pi*G[1, 0, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, 1, x] + 
      (3*I)*Pi*G[1, 0, 0, 1, 0, x] + (-3 + I*Pi)*G[1, 0, 0, 1, 1, x] + 
      (-1/2 + (3*I)*Pi)*G[1, 0, 1, 0, 0, x] + 
      (5 - I*Pi)*G[1, 0, 1, 0, 1, x] + (5 - (4*I)*Pi)*G[1, 0, 1, 1, 0, x] - 
      (7*G[1, 0, 1, 1, 1, x])/2 + G[1, 1, 0, 0, 0, x]/2 + 
      (1 - (4*I)*Pi)*G[1, 1, 0, 0, 1, x] + (1 - I*Pi)*G[1, 1, 0, 1, 0, x] + 
      (7/2 + (3*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-3 + I*Pi)*
       G[1, 1, 1, 0, 0, x] + (3*I)*Pi*G[1, 1, 1, 0, 1, x] + 
      (2*I)*Pi*G[1, 1, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 
      2*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, 1, x] - 
      2*G[0, 0, 0, 1, 0, 0, x] - G[0, 0, 0, 1, 0, 1, x] - 
      G[0, 0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
      G[0, 0, 1, 0, 0, 1, x] + G[0, 0, 1, 0, 1, 0, x] + 
      4*G[0, 0, 1, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 1, 1, x] + 
      G[0, 1, 0, 1, 0, 1, x] + G[0, 1, 0, 1, 1, 0, x] - 
      4*G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 0, 1, x] - 
      G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, 1, x] - 
      2*G[0, 1, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 1, 1, 1, x] + 
      2*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, 1, x] + 
      2*G[1, 0, 0, 1, 0, 0, x] + G[1, 0, 0, 1, 0, 1, x] + 
      G[1, 0, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
      G[1, 0, 1, 0, 0, 1, x] - G[1, 0, 1, 0, 1, 0, x] - 
      4*G[1, 0, 1, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] - 
      G[1, 1, 0, 1, 0, 1, x] - G[1, 1, 0, 1, 1, 0, x] + 
      4*G[1, 1, 0, 1, 1, 1, x] + G[1, 1, 1, 0, 0, 1, x] + 
      G[1, 1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, 1, x] + 
      2*G[1, 1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 0, x]*(-11/4 - (3*I)*Pi - 7*zeta[2]) + 
      G[1, 0, 0, 1, x]*(7/4 - (3*I)*Pi - 7*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-121/4 - ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (9*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (61/4 - ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (9*zeta[2])/2) + G[0, 0, 1, 1, x]*(7 - ((3*I)/2)*Pi - 2*zeta[2]) + 
      G[0, 1, 0, 0, x]*(37/2 - ((3*I)/2)*Pi - 2*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-11/4 + ((9*I)/2)*Pi - zeta[2]) + 
      G[1, 0, 1, 0, x]*(7/4 + ((9*I)/2)*Pi - zeta[2]) + 
      G[0, 1, 0, 1, x]*(9/4 - ((9*I)/2)*Pi + zeta[2]) + 
      G[0, 0, 1, 0, x]*(27/4 - ((9*I)/2)*Pi + zeta[2]) + 
      G[1, 1, 0, 0, x]*(4 + ((3*I)/2)*Pi + 2*zeta[2]) + 
      G[1, 0, 1, 1, x]*(13/2 + ((3*I)/2)*Pi + 2*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-183/4 + ((3*I)/2)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (9*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (35/4 + ((3*I)/2)*Pi + (3/2 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (9*zeta[2])/2) + G[0, 1, 1, 0, x]*(9/4 + (3*I)*Pi + 7*zeta[2]) + 
      G[0, 0, 0, 1, x]*(27/4 + (3*I)*Pi + 7*zeta[2]) + 
      G[0, 1, 0, x]*(-157/6 + ((63*I)/4)*Pi - 5*Log[mu2/s] + 5*zeta[2] - 
        4*zeta[3]) + G[1, 1, 1, x]*(245/12 - (30*I)*Pi - 
        (I/2)*Pi*Log[mu2/s]^2 + (19/2 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(3 - ((3*I)/2)*Pi + 6*zeta[2]) - 3*zeta[3]) + 
      G[1, 0, 0, x]*(-263/12 + (12*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (11/2 - (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-5 - ((3*I)/2)*Pi + 
          6*zeta[2]) - 2*zeta[3]) + G[0, 0, 1, x]*(-157/6 + ((35*I)/4)*Pi - 
        5*Log[mu2/s] + (13 - (3*I)*Pi)*zeta[2] - zeta[3]) + 
      (29/4 + ((17*I)/4)*Pi)*zeta[3] + (3*zeta[3]^2)/2 + 
      G[1, 0, 1, x]*(21/2 + ((37*I)/4)*Pi + Log[mu2/s] + 
        (-13 + (3*I)*Pi)*zeta[2] + zeta[3]) + G[0, 0, 0, x]*
       (355/12 - (30*I)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(9 + ((3*I)/2)*Pi - 6*zeta[2]) + (-11/2 + (I/2)*Pi)*
         zeta[2] + 2*zeta[3]) + G[0, 1, 1, x]*(13/4 + (12*I)*Pi + 
        (I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(1 + ((3*I)/2)*Pi - 6*zeta[2]) + 
        (-19/2 - (I/2)*Pi)*zeta[2] + 3*zeta[3]) + 
      G[1, 1, 0, x]*(21/2 + ((9*I)/4)*Pi + Log[mu2/s] - 5*zeta[2] + 
        4*zeta[3]) + zeta[2]*(7/4 + ((219*I)/4)*Pi + (-23/2 - ((3*I)/2)*Pi)*
         zeta[3]) + G[0, 1, x]*(-7/12 - ((311*I)/12)*Pi + 
        Log[mu2/s]^2*(-1 - zeta[2]) + (-19/2 - (9*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 - (6*I)*Pi + (-3 - (2*I)*Pi)*zeta[2]) + 
        (15 - I*Pi)*zeta[3] - 16*zeta[4]) + G[0, 0, x]*
       (49/6 + ((113*I)/12)*Pi + Log[mu2/s]^2*(1 - zeta[2]) + 
        (-18 - ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(6 + (6*I)*Pi + 
          (-3 - (2*I)*Pi)*zeta[2]) + (-9/2 - I*Pi)*zeta[3] - (5*zeta[4])/2) + 
      Log[mu2/s]^2*(3*zeta[2] - (I/2)*Pi*zeta[3] - 2*zeta[4]) + 
      (491/8 - ((3*I)/2)*Pi)*zeta[4] + G[1, 0, x]*(-7/12 - ((173*I)/12)*Pi + 
        Log[mu2/s]^2*(-1 + zeta[2]) + (3/2 + ((3*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 - (6*I)*Pi + (3 + (2*I)*Pi)*zeta[2]) + 
        (9/2 + I*Pi)*zeta[3] + (5*zeta[4])/2) + 
      G[1, 1, x]*(-7 + ((371*I)/12)*Pi + (2 + (9*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(1 + zeta[2]) + Log[mu2/s]*((6*I)*Pi + 
          (3 + (2*I)*Pi)*zeta[2]) + (-15 + I*Pi)*zeta[3] + 16*zeta[4]) + 
      Log[mu2/s]*(((-3*I)/2)*Pi*zeta[3] + zeta[2]*(9 + (18*I)*Pi + 
          6*zeta[3]) + (-6 - (4*I)*Pi)*zeta[4]) + 
      G[0, x]*(61/6 + ((107*I)/96)*Pi + (-3/4 - ((5*I)/8)*Pi)*Log[mu2/s]^4 - 
        Log[mu2/s]^5/8 + Log[mu2/s]^3*(-25/8 - (3*I)*Pi + (31*zeta[2])/4) + 
        zeta[2]*(637/12 - ((81*I)/4)*Pi - 29*zeta[3]) + 
        (-13/4 + (12*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-41/8 - ((75*I)/8)*Pi + 
          (99/4 + ((33*I)/4)*Pi)*zeta[2] + 6*zeta[3]) + 
        Log[mu2/s]*(-207/32 - ((29*I)/4)*Pi + (60 + ((27*I)/2)*Pi)*zeta[2] + 
          (15/2 + (12*I)*Pi)*zeta[3] - (997*zeta[4])/16) + 
        (-61/4 - ((237*I)/16)*Pi)*zeta[4] - (5*zeta[5])/2) + 
      (-107/4 - (8*I)*Pi)*zeta[5] + G[1, x]*(-61/6 - ((107*I)/96)*Pi + 
        (3/4 + ((5*I)/8)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/8 + 
        Log[mu2/s]^3*(25/8 + (3*I)*Pi - (31*zeta[2])/4) + 
        Log[mu2/s]^2*(41/8 + ((75*I)/8)*Pi + (-99/4 - ((33*I)/4)*Pi)*
           zeta[2] - 6*zeta[3]) + (-43/4 - (12*I)*Pi)*zeta[3] + 
        zeta[2]*(-73/12 - ((135*I)/4)*Pi + 29*zeta[3]) + 
        (61/4 + ((237*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (207/32 + ((29*I)/4)*Pi + (-48 - ((27*I)/2)*Pi)*zeta[2] + 
          (-15/2 - (12*I)*Pi)*zeta[3] + (997*zeta[4])/16) + (5*zeta[5])/2) + 
      (79*zeta[6])/8))/Nc^2 + 
  (Nf*(((-5*I)/6)*Pi + (6 + ((4*I)/3)*Pi)*G[0, 0, 0, 0, x] + 
     (-56/3 + ((10*I)/3)*Pi)*G[0, 1, 1, 0, x] + (-3 + ((2*I)/3)*Pi)*
      G[1, 0, 0, 0, x] + (10/3 - ((22*I)/3)*Pi)*G[1, 0, 0, 1, x] + 
     (10/3 + ((38*I)/3)*Pi)*G[1, 0, 1, 0, x] + (1 - ((58*I)/3)*Pi)*
      G[1, 0, 1, 1, x] + (29 + ((14*I)/3)*Pi)*G[1, 1, 0, 0, x] + 
     (-74/3 + ((38*I)/3)*Pi)*G[1, 1, 0, 1, x] + (-74/3 - ((22*I)/3)*Pi)*
      G[1, 1, 1, 0, x] + (34 + ((2*I)/3)*Pi)*G[1, 1, 1, 1, x] + 
     (4/3 - (4*I)*Pi)*G[0, 0, 0, 0, 1, x] + (4*G[0, 0, 0, 1, 0, x])/3 + 
     (12 - (4*I)*Pi)*G[0, 0, 0, 1, 1, x] + 10*G[0, 0, 1, 0, 0, x] + 
     (-20/3 + (4*I)*Pi)*G[0, 0, 1, 0, 1, x] - (20*G[0, 0, 1, 1, 0, x])/3 + 
     (12 + (12*I)*Pi)*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
     (-14/3 + (4*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-14/3 - (4*I)*Pi)*
      G[0, 1, 0, 1, 0, x] + (-4 + (12*I)*Pi)*G[0, 1, 0, 1, 1, x] - 
     30*G[0, 1, 1, 0, 0, x] + (100/3 - (4*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
     (100/3 + (4*I)*Pi)*G[0, 1, 1, 1, 0, x] - 56*G[0, 1, 1, 1, 1, x] + 
     (2*G[1, 0, 0, 0, 1, x])/3 + (2*G[1, 0, 0, 1, 0, x])/3 - 
     8*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + 
     (44*G[1, 0, 1, 0, 1, x])/3 + (44*G[1, 0, 1, 1, 0, x])/3 - 
     34*G[1, 0, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, x] - 
     (4*G[1, 1, 0, 0, 1, x])/3 - (4*G[1, 1, 0, 1, 0, x])/3 + 
     14*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] + 
     (2*G[1, 1, 1, 0, 1, x])/3 + (2*G[1, 1, 1, 1, 0, x])/3 - 
     4*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 1, 1, x] + 
     4*G[0, 0, 1, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 0, 0, x] - 
     16*G[0, 0, 1, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 1, 0, x] + 
     28*G[0, 0, 1, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 1, 1, x] + 
     4*G[0, 1, 0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, 0, 1, x] - 
     8*G[0, 1, 0, 1, 1, 0, x] + 20*G[0, 1, 0, 1, 1, 1, x] - 
     4*G[0, 1, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 0, 0, x] + 
     G[1, 0, 0, x]*(-25 + (I/3)*Pi - 22*zeta[2]) + 
     G[0, 0, 0, x]*(-8 - ((17*I)/3)*Pi - 10*zeta[2]) + 
     G[1, 1, 0, x]*(149/6 + ((10*I)/3)*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s] - 
       Log[mu2/s]^2/3 - (25*zeta[2])/3) + G[0, 1, 0, 1, x]*
      (-56/3 - ((26*I)/3)*Pi - 8*zeta[2]) + G[0, 1, 1, 1, x]*
      (47 - ((68*I)/3)*Pi - 4*zeta[2]) + G[1, 1, 1, x]*
      (-40 + ((28*I)/3)*Pi + 2*zeta[2]) + G[1, 0, 1, x]*
      (149/6 + ((10*I)/3)*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s] - 
       Log[mu2/s]^2/3 + (23*zeta[2])/3) + G[0, 1, 0, 0, x]*
      (8 + ((10*I)/3)*Pi + 8*zeta[2]) + G[0, 0, 0, 1, x]*
      (-35/3 + ((40*I)/3)*Pi + 12*zeta[2]) + G[0, 0, 1, 1, x]*
      (-7 - ((2*I)/3)*Pi + (-6 - (4*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 
       14*zeta[2]) + G[0, 0, 1, 0, x]*(-35/3 + ((10*I)/3)*Pi + 16*zeta[2]) + 
     G[0, 1, 1, x]*(27 + ((121*I)/3)*Pi + (12 + (8*I)*Pi)*Log[mu2/s] + 
       4*Log[mu2/s]^2 + (-32 - (8*I)*Pi)*zeta[2]) + 
     G[0, 0, 1, x]*(-1/2 - ((62*I)/3)*Pi + (-2/3 - (2*I)*Pi)*Log[mu2/s]^2 + 
       (82/3 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*(-2 - ((22*I)/3)*Pi + 
         24*zeta[2]) - 28*zeta[3]) + G[1, 1, x]*(-83/3 - ((145*I)/6)*Pi + 
       (-3 - (I/3)*Pi)*Log[mu2/s]^2 + (29 + (15*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(-9 - (7*I)*Pi + 4*zeta[2]) - 10*zeta[3]) + 
     G[0, 0, x]*(27 - ((23*I)/2)*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
       (87 - (8*I)*Pi)*zeta[2] + Log[mu2/s]*(-3 - (4*I)*Pi + 8*zeta[2]) - 
       8*zeta[3]) + G[0, 1, 0, x]*(-1/2 - ((38*I)/3)*Pi + 
       (-2 - ((4*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 
       (-92/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + (133/6 - ((101*I)/3)*Pi)*
      zeta[3] - 10*zeta[3]^2 + G[1, 0, x]*(-31/2 + ((5*I)/6)*Pi + 
       (1/3 - (I/3)*Pi)*Log[mu2/s]^2 + (73/3 - (13*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(1 - (I/3)*Pi + 4*zeta[2]) + 2*zeta[3]) + 
     zeta[2]*(347/6 - ((19*I)/6)*Pi + (158/3 + (10*I)*Pi)*zeta[3]) + 
     ((3*I)*Pi*G[0, 0, 1, x] + (-2 + (3*I)*Pi)*G[0, 1, 1, x] + 
       (-3/2 - (3*I)*Pi)*G[1, 0, 1, x] - (3*G[1, 1, 0, x])/2 + 
       (16 - (5*I)*Pi)*G[1, 1, 1, x] + 3*G[0, 0, 1, 1, x] + 
       3*G[0, 1, 1, 1, x] - 3*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
       8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 13*G[1, 1, 1, 1, x] + 
       G[1, 1, x]*(77/6 + (19*I)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + 
       G[0, 1, x]*((-2*I)*Pi - 9*zeta[2]) + G[1, 0, x]*
        (((-3*I)/2)*Pi - 8*zeta[2]) + G[1, x]*(((77*I)/6)*Pi + 
         ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((9*I)/2)*Pi - 18*zeta[2]) + 
         (-99/2 - ((15*I)/2)*Pi)*zeta[2] + 17*zeta[3]))/x + 
     G[1, x]*(46/3 - ((116*I)/3)*Pi + Log[mu2/s]^2*(3/2 - ((8*I)/3)*Pi - 
         (7*zeta[2])/3) + (5/3 - (6*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(9/2 - (5*I)*Pi + (25 - ((14*I)/3)*Pi)*zeta[2]) + 
       (-37 + ((104*I)/3)*Pi)*zeta[3] - (271*zeta[4])/6) + 
     (1525/6 + ((37*I)/2)*Pi)*zeta[4] + Log[mu2/s]^2*
      (((2*I)/3)*Pi + (7/3 - ((2*I)/3)*Pi)*zeta[2] + 
       (2/3 - (2*I)*Pi)*zeta[3] + (11*zeta[4])/2) + 
     G[0, 1, x]*(-31/2 + ((55*I)/2)*Pi + (-131/3 - (18*I)*Pi)*zeta[2] + 
       Log[mu2/s]^2*(1/3 + ((10*I)/3)*Pi + 2*zeta[2]) + 
       Log[mu2/s]*(1 + ((32*I)/3)*Pi + (-34 + (4*I)*Pi)*zeta[2]) + 
       (46 - (20*I)*Pi)*zeta[3] + 36*zeta[4]) + 
     G[0, x]*(-97/6 + (9*I)*Pi + (-4 + (37*I)*Pi)*zeta[2] + 
       Log[mu2/s]^2*(-5/6 - ((2*I)/3)*Pi + (10*zeta[2])/3) + 
       Log[mu2/s]*(-5/2 - ((11*I)/3)*Pi + (18 + ((20*I)/3)*Pi)*zeta[2]) + 
       (-12 - ((20*I)/3)*Pi)*zeta[3] + (113*zeta[4])/3) + 
     x^2*((1 - (4*I)*Pi)*G[0, 0, 0, x] + (2/3 - (4*I)*Pi)*G[0, 0, 1, x] + 
       (2/3 + (4*I)*Pi)*G[0, 1, 0, x] + (-7/3 + (4*I)*Pi)*G[0, 1, 1, x] + 
       (-7/3 + (4*I)*Pi)*G[1, 0, 0, x] + (2/3 + (4*I)*Pi)*G[1, 0, 1, x] + 
       (2/3 - (4*I)*Pi)*G[1, 1, 0, x] + (1 - (4*I)*Pi)*G[1, 1, 1, x] - 
       4*G[0, 0, 0, 0, x] - 4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
       4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 4*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] + 
       G[0, 1, x]*(-1/2 - ((5*I)/3)*Pi - 4*zeta[2]) + 
       G[1, 0, x]*(-1/2 - ((5*I)/3)*Pi - 4*zeta[2]) + 
       (3/2 + (5*I)*Pi)*zeta[2] + G[0, 0, x]*(1/2 + ((5*I)/3)*Pi + 
         4*zeta[2]) + G[1, 1, x]*(1/2 + ((5*I)/3)*Pi + 4*zeta[2]) + 
       G[1, x]*((-2 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
       (3 + (8*I)*Pi)*zeta[3] + G[0, x]*((-2 - (4*I)*Pi)*zeta[2] + 
         4*zeta[3]) + 39*zeta[4]) + Log[mu2/s]*
      ((2*I)*Pi + (2 - ((14*I)/3)*Pi)*zeta[3] + 
       zeta[2]*(-1 + ((8*I)/3)*Pi + 24*zeta[3]) + (73/2 + (11*I)*Pi)*
        zeta[4]) + x*((7 + ((2*I)/3)*Pi)*G[0, 0, 0, 0, x] + 
       (-5 + ((2*I)/3)*Pi)*G[0, 0, 0, 1, x] + (-5 + ((14*I)/3)*Pi)*
        G[0, 0, 1, 0, x] + (9 + ((14*I)/3)*Pi)*G[0, 0, 1, 1, x] + 
       (-5 + ((14*I)/3)*Pi)*G[0, 1, 0, 0, x] + (1 + ((14*I)/3)*Pi)*
        G[0, 1, 0, 1, x] + (1 + ((2*I)/3)*Pi)*G[0, 1, 1, 0, x] + 
       (-7 + ((2*I)/3)*Pi)*G[0, 1, 1, 1, x] + (-3 - ((2*I)/3)*Pi)*
        G[1, 0, 0, 0, x] + (5 - ((2*I)/3)*Pi)*G[1, 0, 0, 1, x] + 
       (5 - ((14*I)/3)*Pi)*G[1, 0, 1, 0, x] + (-13 - ((14*I)/3)*Pi)*
        G[1, 0, 1, 1, x] + (1 - ((14*I)/3)*Pi)*G[1, 1, 0, 0, x] + 
       (-1 - ((14*I)/3)*Pi)*G[1, 1, 0, 1, x] + (-1 - ((2*I)/3)*Pi)*
        G[1, 1, 1, 0, x] + (11 - ((2*I)/3)*Pi)*G[1, 1, 1, 1, x] + 
       (2*G[0, 0, 0, 0, 1, x])/3 + (2*G[0, 0, 0, 1, 0, x])/3 + 
       6*G[0, 0, 1, 0, 0, x] - (4*G[0, 0, 1, 0, 1, x])/3 - 
       (4*G[0, 0, 1, 1, 0, x])/3 + 6*G[0, 0, 1, 1, 1, x] + 
       6*G[0, 1, 0, 0, 0, x] - (4*G[0, 1, 0, 0, 1, x])/3 - 
       (4*G[0, 1, 0, 1, 0, x])/3 + 6*G[0, 1, 0, 1, 1, x] + 
       (2*G[0, 1, 1, 0, 1, x])/3 + (2*G[0, 1, 1, 1, 0, x])/3 - 
       (2*G[1, 0, 0, 0, 1, x])/3 - (2*G[1, 0, 0, 1, 0, x])/3 - 
       6*G[1, 0, 1, 0, 0, x] + (4*G[1, 0, 1, 0, 1, x])/3 + 
       (4*G[1, 0, 1, 1, 0, x])/3 - 6*G[1, 0, 1, 1, 1, x] - 
       6*G[1, 1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, 1, x])/3 + 
       (4*G[1, 1, 0, 1, 0, x])/3 - 6*G[1, 1, 0, 1, 1, x] - 
       (2*G[1, 1, 1, 0, 1, x])/3 - (2*G[1, 1, 1, 1, 0, x])/3 + 
       G[0, 0, 1, x]*(-1 + (3*I)*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/3 - (25*zeta[2])/3) + G[0, 1, 0, x]*
        (-1 - (5*I)*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 - 
         (25*zeta[2])/3) + G[0, 0, 0, x]*(-2 + (2*I)*Pi - 6*zeta[2]) + 
       G[0, 1, 1, x]*(34/3 - (6*I)*Pi - 6*zeta[2]) + 
       G[1, 0, 0, x]*(-8/3 + (2*I)*Pi + 6*zeta[2]) + 
       G[1, 1, 1, x]*(-16 + (10*I)*Pi + 6*zeta[2]) + 
       G[1, 1, 0, x]*(17/3 + I*Pi + (1 + ((2*I)/3)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/3 + (25*zeta[2])/3) + G[1, 0, 1, x]*
        (17/3 - (7*I)*Pi + (1 + ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 + 
         (25*zeta[2])/3) + G[0, 1, x]*(-23/3 + ((71*I)/6)*Pi + 
         (1/2 - (I/3)*Pi)*Log[mu2/s]^2 + (31/2 - I*Pi)*zeta[2] + 
         Log[mu2/s]*(3/2 + 4*zeta[2]) - 10*zeta[3]) + 
       G[0, 0, x]*(6 - ((9*I)/2)*Pi + (-1/2 - (I/3)*Pi)*Log[mu2/s]^2 + 
         (41/2 - (5*I)*Pi)*zeta[2] + Log[mu2/s]*(-3/2 - (2*I)*Pi + 
           4*zeta[2]) - 6*zeta[3]) + Log[mu2/s]^2*
        ((-3/2 - (I/3)*Pi)*zeta[2] + zeta[3]/3) + (-17/3 - (9*I)*Pi)*
        zeta[3] + G[1, 0, x]*(-23/3 + ((9*I)/2)*Pi + (1/2 + (I/3)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(3/2 + (2*I)*Pi - 4*zeta[2]) + 
         (-41/2 + (5*I)*Pi)*zeta[2] + 6*zeta[3]) + 
       G[1, 1, x]*(28/3 - ((71*I)/6)*Pi + (-1/2 + (I/3)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-3/2 - 4*zeta[2]) + (-31/2 + I*Pi)*zeta[2] + 
         10*zeta[3]) + zeta[2]*(23 - ((125*I)/6)*Pi + (43*zeta[3])/3) + 
       G[1, x]*(-35/6 - (I/3)*Pi + Log[mu2/s]^2*(-2/3 - (5*zeta[2])/3) + 
         (-25/3 - I*Pi)*zeta[2] + Log[mu2/s]*(-2 - ((4*I)/3)*Pi + 
           (-5 - ((10*I)/3)*Pi)*zeta[2]) + (4 + ((16*I)/3)*Pi)*zeta[3] - 
         (161*zeta[4])/6) + (24 - (5*I)*Pi)*zeta[4] + 
       Log[mu2/s]*((-9/2 - (4*I)*Pi)*zeta[2] + (1 + ((2*I)/3)*Pi)*zeta[3] + 
         10*zeta[4]) + G[0, x]*(35/6 + (I/3)*Pi + (-17/3 + (13*I)*Pi)*
          zeta[2] + Log[mu2/s]^2*(2/3 + (5*zeta[2])/3) + 
         Log[mu2/s]*(2 + ((4*I)/3)*Pi + (5 + ((10*I)/3)*Pi)*zeta[2]) - 
         ((16*I)/3)*Pi*zeta[3] + (161*zeta[4])/6) - (28*zeta[5])/3) + 
     (-14/3 - (56*I)*Pi)*zeta[5] + 
     (((97*I)/6)*Pi + (-41/3 - ((16*I)/3)*Pi)*G[1, 1, 0, x] + 
       (-3 - (2*I)*Pi)*G[0, 0, 0, 0, x] + (101/3 - (4*I)*Pi)*
        G[0, 1, 1, 0, x] + 3*G[1, 0, 0, 0, x] + (-7/3 + (8*I)*Pi)*
        G[1, 0, 0, 1, x] + (-7/3 - (8*I)*Pi)*G[1, 0, 1, 0, x] + 
       (10 + (24*I)*Pi)*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 
       (2/3 - (8*I)*Pi)*G[1, 1, 0, 1, x] + (2/3 + (8*I)*Pi)*
        G[1, 1, 1, 0, x] + (-2 + (12*I)*Pi)*G[0, 0, 0, 0, 1, x] - 
       2*G[0, 0, 0, 1, 0, x] + (-12 + (12*I)*Pi)*G[0, 0, 0, 1, 1, x] - 
       16*G[0, 0, 1, 0, 0, x] + (8 - (12*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
       8*G[0, 0, 1, 1, 0, x] + (-2 - (36*I)*Pi)*G[0, 0, 1, 1, 1, x] - 
       14*G[0, 1, 0, 0, 0, x] + (6 - (12*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
       (6 + (12*I)*Pi)*G[0, 1, 0, 1, 0, x] + (2 - (36*I)*Pi)*
        G[0, 1, 0, 1, 1, x] + 30*G[0, 1, 1, 0, 0, x] + 
       (-34 + (12*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-34 - (12*I)*Pi)*
        G[0, 1, 1, 1, 0, x] + 56*G[0, 1, 1, 1, 1, x] + 
       8*G[1, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 0, 0, x] - 
       16*G[1, 0, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 0, x] + 
       40*G[1, 0, 1, 1, 1, x] - 8*G[1, 1, 0, 1, 1, x] + 
       8*G[1, 1, 1, 0, 0, x] + 12*G[0, 0, 0, 0, 1, 1, x] + 
       12*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 1, 1, x] - 
       48*G[0, 0, 1, 1, 0, 0, x] + 48*G[0, 0, 1, 1, 0, 1, x] + 
       48*G[0, 0, 1, 1, 1, 0, x] - 84*G[0, 0, 1, 1, 1, 1, x] - 
       12*G[0, 1, 0, 0, 1, 1, x] - 12*G[0, 1, 0, 1, 0, 0, x] + 
       24*G[0, 1, 0, 1, 0, 1, x] + 24*G[0, 1, 0, 1, 1, 0, x] - 
       60*G[0, 1, 0, 1, 1, 1, x] + 12*G[0, 1, 1, 0, 1, 1, x] - 
       12*G[0, 1, 1, 1, 0, 0, x] + G[0, 0, 1, 0, x]*(53/3 - (8*I)*Pi - 
         48*zeta[2]) + G[0, 0, 1, 1, x]*(35 + (24*I)*Pi + 
         (18 + (12*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 42*zeta[2]) + 
       G[0, 0, 0, 1, x]*(53/3 - (14*I)*Pi - 36*zeta[2]) + 
       G[0, 1, 0, 0, x]*(-18 - (8*I)*Pi - 24*zeta[2]) + 
       G[1, 0, 1, x]*(-41/3 + ((23*I)/3)*Pi - 16*zeta[2]) + 
       G[1, 1, 1, x]*(((2*I)/3)*Pi - 8*zeta[2]) + G[0, 1, 1, 1, x]*
        (-50 + (22*I)*Pi + 12*zeta[2]) + G[1, 0, 0, x]*(91/3 + ((2*I)/3)*Pi + 
         16*zeta[2]) + G[0, 0, 0, x]*(2 + ((44*I)/3)*Pi + 16*zeta[2]) + 
       G[0, 1, 0, 1, x]*(101/3 + (8*I)*Pi + 24*zeta[2]) + 
       G[1, 1, x]*(((-41*I)/3)*Pi + (10 - (16*I)*Pi)*zeta[2]) + 
       G[0, 1, 1, x]*(-49 - ((85*I)/3)*Pi + (-12 - (8*I)*Pi)*Log[mu2/s] - 
         4*Log[mu2/s]^2 + (30 + (24*I)*Pi)*zeta[2]) + 
       G[1, 0, x]*(14 + ((47*I)/3)*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/3 + (2/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       (17/2 + ((176*I)/3)*Pi)*zeta[3] + 30*zeta[3]^2 + 
       G[0, 1, 0, x]*(1/6 + ((56*I)/3)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2 + (39 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
       G[0, 0, x]*(-141/2 + ((11*I)/3)*Pi + (1/2 + I*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(3/2 + (4*I)*Pi - 12*zeta[2]) + (-303/2 + (13*I)*Pi)*
          zeta[2] + 14*zeta[3]) + G[0, 0, 1, x]*(1/6 + ((167*I)/3)*Pi + 
         (1 + (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(3 + (20*I)*Pi - 
           72*zeta[2]) + (-123 - (30*I)*Pi)*zeta[2] + 84*zeta[3]) + 
       zeta[2]*(-325/3 - (18*I)*Pi + (-163 - (30*I)*Pi)*zeta[3]) + 
       G[0, 1, x]*(14 - ((299*I)/6)*Pi + Log[mu2/s]^2*(-1/3 - (3*I)*Pi - 
           6*zeta[2]) + (-175/3 + (3*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-1 - ((29*I)/3)*Pi + (18 - (12*I)*Pi)*zeta[2]) + 
         (-32 + (60*I)*Pi)*zeta[3] - 108*zeta[4]) + 
       G[0, x]*(97/6 - (54*I)*Pi + Log[mu2/s]^2*(5/6 + (I/6)*Pi - 
           5*zeta[2]) + (16/3 - ((115*I)/2)*Pi)*zeta[2] + 
         Log[mu2/s]*(5/2 + ((13*I)/6)*Pi + (-17 - (10*I)*Pi)*zeta[2]) + 
         (25 + (12*I)*Pi)*zeta[3] - (129*zeta[4])/2) + 
       Log[mu2/s]^2*(((5*I)/6)*Pi + (-7/3 + I*Pi)*zeta[2] + 
         (-1 + (6*I)*Pi)*zeta[3] - (33*zeta[4])/2) + 
       (-6863/12 - ((127*I)/2)*Pi)*zeta[4] + 
       G[1, x]*((14*I)*Pi + (99 + (28*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*((-I/3)*Pi + 4*zeta[2]) + Log[mu2/s]*
          ((-I)*Pi + (16 + (8*I)*Pi)*zeta[2]) + (-11 - (40*I)*Pi)*zeta[3] + 
         72*zeta[4]) + Log[mu2/s]*(((5*I)/2)*Pi + 
         zeta[2]*(-17 - ((5*I)/3)*Pi - 72*zeta[3]) + (-3 + (16*I)*Pi)*
          zeta[3] + (-159/2 - (33*I)*Pi)*zeta[4]) + (24 + (168*I)*Pi)*
        zeta[5] - (183*zeta[6])/8)/(1 - x) + (61*zeta[6])/8 + 
     (((-40*I)/3)*Pi*G[1, 0, x] - (40*G[1, 0, 0, x])/3 + 
       (-3 + ((2*I)/3)*Pi)*G[0, 0, 0, 0, x] + (-13 + ((2*I)/3)*Pi)*
        G[0, 1, 1, 0, x] + (2/3 - (8*I)*Pi)*G[0, 0, 0, 0, 1, x] + 
       (2*G[0, 0, 0, 1, 0, x])/3 - (8*I)*Pi*G[0, 0, 0, 1, 1, x] + 
       6*G[0, 0, 1, 0, 0, x] + (-4/3 + (8*I)*Pi)*G[0, 0, 1, 0, 1, x] - 
       (4*G[0, 0, 1, 1, 0, x])/3 + (-10 + (24*I)*Pi)*G[0, 0, 1, 1, 1, x] + 
       6*G[0, 1, 0, 0, 0, x] + (-4/3 + (8*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
       (-4/3 - (8*I)*Pi)*G[0, 1, 0, 1, 0, x] + (2 + (24*I)*Pi)*
        G[0, 1, 0, 1, 1, x] + (2/3 - (8*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
       (2/3 + (8*I)*Pi)*G[0, 1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 1, 1, x] - 
       8*G[0, 0, 0, 1, 1, 1, x] + 8*G[0, 0, 1, 0, 1, 1, x] + 
       32*G[0, 0, 1, 1, 0, 0, x] - 32*G[0, 0, 1, 1, 0, 1, x] - 
       32*G[0, 0, 1, 1, 1, 0, x] + 56*G[0, 0, 1, 1, 1, 1, x] + 
       8*G[0, 1, 0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, 0, 0, x] - 
       16*G[0, 1, 0, 1, 0, 1, x] - 16*G[0, 1, 0, 1, 1, 0, x] + 
       40*G[0, 1, 0, 1, 1, 1, x] - 8*G[0, 1, 1, 0, 1, 1, x] + 
       8*G[0, 1, 1, 1, 0, 0, x] + G[0, 1, 0, 1, x]*(-13 + ((2*I)/3)*Pi - 
         16*zeta[2]) + G[0, 1, 1, 1, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
       G[0, 0, 0, x]*(6 - (9*I)*Pi - 6*zeta[2]) + G[0, 1, 0, 0, x]*
        (10 + ((14*I)/3)*Pi + 16*zeta[2]) + G[0, 0, 0, 1, x]*
        (-6 + ((2*I)/3)*Pi + 24*zeta[2]) + G[0, 0, 1, 1, x]*
        (-39 - ((70*I)/3)*Pi + (-12 - (8*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 
         28*zeta[2]) + G[0, 0, 1, 0, x]*(-6 + ((14*I)/3)*Pi + 32*zeta[2]) + 
       G[0, 1, 1, x]*((-13*I)*Pi + (2 - (16*I)*Pi)*zeta[2]) + 
       G[0, 0, 1, x]*(1/3 - (46*I)*Pi + (-1/3 - (4*I)*Pi)*Log[mu2/s]^2 + 
         (287/3 + (20*I)*Pi)*zeta[2] + Log[mu2/s]*(-1 - ((38*I)/3)*Pi + 
           48*zeta[2]) - 56*zeta[3]) + G[0, 1, 0, x]*(1/3 - (4*I)*Pi + 
         (-1 - ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 + 
         (-25/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       G[0, 0, x]*(87/2 + ((47*I)/6)*Pi + (1/2 - (I/3)*Pi)*Log[mu2/s]^2 + 
         (129/2 - (5*I)*Pi)*zeta[2] + Log[mu2/s]*(3/2 + 4*zeta[2]) - 
         6*zeta[3]) + (-41/3 - (25*I)*Pi)*zeta[3] - 20*zeta[3]^2 + 
       zeta[2]*(((41*I)/3)*Pi + (331/3 + (20*I)*Pi)*zeta[3]) + 
       (1271/4 + (45*I)*Pi)*zeta[4] + Log[mu2/s]^2*((-I/3)*Pi*zeta[2] + 
         (1/3 - (4*I)*Pi)*zeta[3] + 11*zeta[4]) + 
       G[0, x]*(((87*I)/2)*Pi + (-28/3 + ((41*I)/2)*Pi)*zeta[2] + 
         Log[mu2/s]^2*((I/2)*Pi + (5*zeta[2])/3) + Log[mu2/s]*
          (((3*I)/2)*Pi + (-1 + ((10*I)/3)*Pi)*zeta[2]) + 
         (-13 - ((16*I)/3)*Pi)*zeta[3] + (161*zeta[4])/6) + 
       G[0, 1, x]*((I/3)*Pi + (109 + (15*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*((-I/3)*Pi + 4*zeta[2]) + Log[mu2/s]*
          ((-I)*Pi + (16 + (8*I)*Pi)*zeta[2]) + (-14 - (40*I)*Pi)*zeta[3] + 
         72*zeta[4]) + Log[mu2/s]*((1 - ((34*I)/3)*Pi)*zeta[3] + 
         zeta[2]*((-I)*Pi + 48*zeta[3]) + (43 + (22*I)*Pi)*zeta[4]) + 
       (-58/3 - (112*I)*Pi)*zeta[5] + (61*zeta[6])/4)/(1 - x)^2))/Nc^3 + 
  (Nf*(((3677*I)/216)*Pi + 6*G[0, 0, 0, 0, 0, x] + 
     (28/3 + (66*I)*Pi)*G[0, 0, 0, 0, 1, x] + (28/3 - (30*I)*Pi)*
      G[0, 0, 0, 1, 0, x] + (25 - (28*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
     (73/3 - (4*I)*Pi)*G[0, 1, 0, 0, 0, x] + (89/3 - (12*I)*Pi)*
      G[0, 1, 0, 0, 1, x] + (89/3 + (10*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
     (-128 + (24*I)*Pi)*G[0, 1, 1, 0, 0, x] + (113/3 + (28*I)*Pi)*
      G[0, 1, 1, 0, 1, x] + (113/3 + (6*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
     (596*G[0, 1, 1, 1, 1, x])/3 + (22*G[1, 0, 0, 0, 0, x])/3 + 
     14*G[1, 0, 0, 0, 1, x] + 14*G[1, 0, 0, 1, 0, x] + G[1, 0, 1, 0, 0, x] + 
     (4*G[1, 0, 1, 0, 1, x])/3 + (4*G[1, 0, 1, 1, 0, x])/3 - 
     (398*G[1, 0, 1, 1, 1, x])/3 + (52*G[1, 1, 0, 0, 0, x])/3 + 
     (-124/3 + (8*I)*Pi)*G[1, 1, 0, 0, 1, x] - (124*G[1, 1, 0, 1, 0, x])/3 + 
     (34*G[1, 1, 0, 1, 1, x])/3 - 12*G[1, 1, 1, 0, 0, x] - 
     (14*G[1, 1, 1, 0, 1, x])/3 - (14*G[1, 1, 1, 1, 0, x])/3 + 
     4*G[1, 1, 1, 1, 1, x] + 66*G[0, 0, 0, 0, 1, 1, x] - 
     30*G[0, 0, 0, 1, 0, 1, x] - 30*G[0, 0, 0, 1, 1, 0, x] - 
     20*G[0, 0, 0, 1, 1, 1, x] - 28*G[0, 0, 1, 0, 0, 1, x] - 
     28*G[0, 0, 1, 0, 1, 0, x] + 6*G[0, 0, 1, 0, 1, 1, x] + 
     60*G[0, 0, 1, 1, 0, 0, x] + 86*G[0, 0, 1, 1, 1, 1, x] - 
     4*G[0, 1, 0, 0, 0, 1, x] - 4*G[0, 1, 0, 0, 1, 0, x] - 
     8*G[0, 1, 0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, 0, 0, x] + 
     4*G[0, 1, 0, 1, 0, 1, x] + 4*G[0, 1, 0, 1, 1, 0, x] + 
     68*G[0, 1, 0, 1, 1, 1, x] + 24*G[0, 1, 1, 0, 0, 1, x] + 
     24*G[0, 1, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 0, 1, 1, x] + 
     6*G[0, 1, 1, 1, 0, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] + 
     8*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, 1, x]*(455/3 + (62*I)*Pi - 
       24*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-437/3 - (74*I)*Pi - 
       24*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-28/3 - (16*I)*Pi - 
       8*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(31 - (30*I)*Pi - 8*Log[mu2/s]) + 
     G[0, 0, 1, 1, 0, x]*(31 + (52*I)*Pi - 8*Log[mu2/s]) + 
     G[0, 1, 0, 1, 1, x]*(75 + (64*I)*Pi - 8*Log[mu2/s]) + 
     G[1, 0, 1, 0, x]*(1231/18 - ((5*I)/3)*Pi - 4*Log[mu2/s]) + 
     G[1, 1, 0, 0, x]*(2627/18 - ((80*I)/3)*Pi - (8*Log[mu2/s])/3) + 
     G[0, 0, 0, 0, x]*(113/6 + ((40*I)/3)*Pi - 2*Log[mu2/s]) + 
     G[1, 1, 1, 1, x]*(1006/9 - (2*I)*Pi - (4*Log[mu2/s])/3) + 
     G[1, 0, 0, 0, x]*(-176/9 + (20*I)*Pi - (4*Log[mu2/s])/3) + 
     ((5*I)/18)*Pi*Log[mu2/s]^4 + G[1, 1, 1, 0, x]*(-45/2 - ((46*I)/3)*Pi + 
       (4*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*(-353/3 - ((346*I)/3)*Pi + 
       16*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-101/9 - ((247*I)/3)*Pi + 
       8*Log[mu2/s] - 122*zeta[2]) + G[0, 1, 0, 1, x]*
      (-101/9 + ((338*I)/3)*Pi + (8 - (8*I)*Pi)*Log[mu2/s] - 108*zeta[2]) + 
     G[1, 0, 0, x]*(-1495/9 + ((283*I)/6)*Pi + (-5/3 - (6*I)*Pi)*Log[mu2/s] - 
       Log[mu2/s]^2/3 - (197*zeta[2])/3) + G[0, 0, 1, 1, x]*
      (331/9 + ((545*I)/3)*Pi + (-1 - (22*I)*Pi)*Log[mu2/s] + 
       5*Log[mu2/s]^2 - 57*zeta[2]) + G[0, 0, 0, x]*(671/9 - ((41*I)/6)*Pi + 
       (-41/3 - (12*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - (106*zeta[2])/3) + 
     G[0, 1, 1, 1, x]*(67/9 - (109*I)*Pi + 52*Log[mu2/s] - 22*zeta[2]) + 
     G[1, 1, 0, 1, x]*(-45/2 - ((86*I)/3)*Pi + (4*Log[mu2/s])/3 - 
       8*zeta[2]) + Log[mu2/s]^3*(((19*I)/9)*Pi - 4*zeta[2]) + 
     G[0, 1, 0, 0, x]*(1/2 + ((148*I)/3)*Pi - (14*Log[mu2/s])/3 + 
       20*zeta[2]) + G[1, 1, 1, x]*(-97/6 + ((941*I)/18)*Pi + 
       (-37 - ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 + 47*zeta[2]) + 
     G[1, 0, 0, 1, x]*(1231/18 + ((2*I)/3)*Pi + (-4 - (8*I)*Pi)*Log[mu2/s] + 
       64*zeta[2]) + G[0, 0, 1, 0, x]*(-12 + (48*I)*Pi + 
       (-8 - (8*I)*Pi)*Log[mu2/s] + 130*zeta[2]) + 
     G[1, 1, 0, x]*(119/3 + ((320*I)/3)*Pi + (-151/9 - ((2*I)/3)*Pi)*
        Log[mu2/s] + Log[mu2/s]^2/3 + (554*zeta[2])/3) + 
     G[0, 0, 0, 1, x]*(-12 - ((433*I)/3)*Pi + (-8 - (24*I)*Pi)*Log[mu2/s] + 
       268*zeta[2]) + G[0, 1, 0, x]*(-5701/27 - ((113*I)/6)*Pi + 
       (7*Log[mu2/s]^2)/3 + (-185 - (4*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(-73/9 + (8*I)*Pi + 8*zeta[2])) + 
     ((-7*I)*Pi*G[0, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, x] + 
       (4*I)*Pi*G[1, 0, 0, x] - 7*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 
       12*G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 
       4*G[1, 0, 1, 0, x] - 7*G[1, 0, 1, 1, x] - 76*G[1, 1, 0, 0, x] + 
       (23*G[1, 1, 0, 1, x])/2 + (23*G[1, 1, 1, 0, x])/2 - 
       45*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(193/6 + (3*I)*Pi + 
         6*Log[mu2/s]) + G[0, 1, 1, x]*(247/6 + (17*I)*Pi + 6*Log[mu2/s]) + 
       G[1, 1, 0, x]*(193/6 - ((117*I)/2)*Pi + 6*Log[mu2/s]) + 
       G[1, 1, 1, x]*(-235/6 - ((31*I)/2)*Pi + 18*Log[mu2/s]) + 
       G[0, 1, x]*(((247*I)/6)*Pi + (6*I)*Pi*Log[mu2/s] - 87*zeta[2]) + 
       G[1, 1, x]*(1016/9 + ((89*I)/6)*Pi + (131/6 + (17*I)*Pi)*Log[mu2/s] - 
         (7*Log[mu2/s]^2)/2 - (71*zeta[2])/2) + 
       G[1, 0, x]*(((193*I)/6)*Pi + (6*I)*Pi*Log[mu2/s] - 11*zeta[2]) + 
       G[1, x]*(((1016*I)/9)*Pi - ((7*I)/2)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(((131*I)/6)*Pi - 30*zeta[2]) + (-764/3 + (46*I)*Pi)*
          zeta[2] - 10*zeta[3]))/x + G[0, 0, 1, x]*
      (-5701/27 + ((50*I)/3)*Pi + (7/3 + (5*I)*Pi)*Log[mu2/s]^2 + 
       (-890/3 - (45*I)*Pi)*zeta[2] + Log[mu2/s]*(-73/9 - ((13*I)/3)*Pi + 
         52*zeta[2]) - 64*zeta[3]) + G[0, 1, 1, x]*
      (8582/27 + ((119*I)/3)*Pi - 11*Log[mu2/s]^2 + (-41 + (20*I)*Pi)*
        zeta[2] + Log[mu2/s]*(391/9 + (38*I)*Pi + 16*zeta[2]) - 18*zeta[3]) + 
     G[1, 0, 1, x]*(119/3 - ((1189*I)/18)*Pi + Log[mu2/s]^2/3 + 
       (194 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*(-151/9 + ((38*I)/3)*Pi + 
         8*zeta[2]) - 8*zeta[3]) + G[1, 0, x]*(47197/648 - ((3421*I)/27)*Pi + 
       (-37/9 - ((4*I)/3)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + 
       (-481/2 + ((20*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-7/27 - ((80*I)/3)*Pi + 
         13*zeta[2]) - (55*zeta[3])/9) + (-3689/27 - ((503*I)/3)*Pi)*
      zeta[3] - 45*zeta[3]^2 + zeta[2]*(-5833/27 - ((77*I)/3)*Pi + 
       (392/3 - (13*I)*Pi)*zeta[3]) + G[0, 0, x]*
      (12683/432 - ((15403*I)/108)*Pi + (89/12 + ((10*I)/3)*Pi)*
        Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + (6391/36 - ((37*I)/6)*Pi)*
        zeta[2] + Log[mu2/s]*(-217/36 - ((125*I)/18)*Pi + (211*zeta[2])/6) + 
       (-61/6 - (16*I)*Pi)*zeta[3] - 44*zeta[4]) + 
     G[1, 1, x]*(-4627/18 - ((17*I)/3)*Pi + (13*Log[mu2/s]^2)/2 + 
       Log[mu2/s]*(-175/6 - ((367*I)/9)*Pi - 32*zeta[2]) + 
       (647/6 - ((77*I)/3)*Pi)*zeta[2] + (22/3 + (8*I)*Pi)*zeta[3] - 
       22*zeta[4]) + Log[mu2/s]^2*(((44*I)/9)*Pi + (-73/3 - (I/2)*Pi)*
        zeta[2] + (-2 + (5*I)*Pi)*zeta[3] - (55*zeta[4])/4) + 
     (60187/72 - ((71*I)/12)*Pi)*zeta[4] + 
     G[0, 1, x]*(47197/648 + ((958*I)/9)*Pi - (4*Log[mu2/s]^3)/9 + 
       Log[mu2/s]^2*(-37/9 - (10*I)*Pi - 5*zeta[2]) + 
       (-1895/9 + ((350*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
        (-7/27 + ((244*I)/9)*Pi + (-62/3 + (6*I)*Pi)*zeta[2]) + 
       (458/9 - (48*I)*Pi)*zeta[3] + (55*zeta[4])/2) + 
     x^2*((46/3 - (10*I)*Pi)*G[0, 0, 0, x] + (28/3 - (16*I)*Pi)*
        G[0, 0, 1, x] + (28/3 + (12*I)*Pi)*G[0, 1, 0, x] + 
       (-34 + (14*I)*Pi)*G[0, 1, 1, x] + (-34 + (14*I)*Pi)*G[1, 0, 0, x] + 
       (28/3 + (12*I)*Pi)*G[1, 0, 1, x] + (28/3 - (16*I)*Pi)*G[1, 1, 0, x] + 
       (46/3 - (10*I)*Pi)*G[1, 1, 1, x] - 13*G[0, 0, 0, 0, x] + 
       3*G[0, 0, 0, 1, x] + 3*G[0, 0, 1, 0, x] - 19*G[0, 0, 1, 1, x] + 
       15*G[0, 1, 0, 0, x] - 3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 
       17*G[0, 1, 1, 1, x] + 17*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 
       3*G[1, 0, 1, 0, x] + 15*G[1, 0, 1, 1, x] - 19*G[1, 1, 0, 0, x] + 
       3*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 0, x] - 13*G[1, 1, 1, 1, x] + 
       G[0, 1, x]*(-23/9 - ((49*I)/2)*Pi + (1/6 + I*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 - (25*zeta[2])/2) + G[1, 0, x]*
        (-23/9 - ((49*I)/2)*Pi + (1/6 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
         (25*zeta[2])/2) + (23/3 + ((147*I)/2)*Pi)*zeta[2] + 
       (-1/2 - (3*I)*Pi)*Log[mu2/s]*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/2 + 
       G[0, 0, x]*(23/9 + ((49*I)/2)*Pi + (-1/6 - I*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 + (25*zeta[2])/2) + G[1, 1, x]*
        (23/9 + ((49*I)/2)*Pi + (-1/6 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
         (25*zeta[2])/2) + G[1, x]*((-28 + (20*I)*Pi)*zeta[2] - 12*zeta[3]) + 
       (130/3 + (26*I)*Pi)*zeta[3] + G[0, x]*((-28 - (8*I)*Pi)*zeta[2] + 
         16*zeta[3]) + 111*zeta[4]) + Log[mu2/s]*(((9107*I)/648)*Pi + 
       (28/9 - ((200*I)/9)*Pi)*zeta[3] + zeta[2]*(-167/9 - ((97*I)/18)*Pi + 
         36*zeta[3]) + (547/4 + ((33*I)/2)*Pi)*zeta[4]) + 
     G[1, x]*(8611/72 - ((2885*I)/18)*Pi + (19/9 + ((2*I)/3)*Pi)*
        Log[mu2/s]^3 + (5*Log[mu2/s]^4)/18 + Log[mu2/s]^2*
        (26/9 + ((157*I)/18)*Pi + (15*zeta[2])/2) + (217/3 + ((308*I)/3)*Pi)*
        zeta[3] + zeta[2]*(-1483/27 - ((833*I)/9)*Pi + 48*zeta[3]) + 
       (22 + (34*I)*Pi)*zeta[4] + Log[mu2/s]*(15515/648 - ((1277*I)/54)*Pi + 
         (329/6 - ((40*I)/3)*Pi)*zeta[2] + (73/9 - (8*I)*Pi)*zeta[3] + 
         22*zeta[4]) - 20*zeta[5]) + x*(4*G[0, 0, 0, 0, 0, x] + 
       (14*G[0, 0, 0, 0, 1, x])/3 + (14*G[0, 0, 0, 1, 0, x])/3 + 
       6*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 0, 0, x] + 
       (20*G[0, 0, 1, 0, 1, x])/3 + (20*G[0, 0, 1, 1, 0, x])/3 + 
       14*G[0, 0, 1, 1, 1, x] + 14*G[0, 1, 0, 0, 0, x] + 
       4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] + 
       (40*G[0, 1, 0, 1, 1, x])/3 + (10*G[0, 1, 1, 0, 0, x])/3 + 
       2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] + 
       4*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] - 
       2*G[1, 0, 0, 0, 1, x] - 2*G[1, 0, 0, 1, 0, x] - 
       (10*G[1, 0, 0, 1, 1, x])/3 - (40*G[1, 0, 1, 0, 0, x])/3 - 
       4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 
       14*G[1, 0, 1, 1, 1, x] - 14*G[1, 1, 0, 0, 0, x] - 
       (20*G[1, 1, 0, 0, 1, x])/3 - (20*G[1, 1, 0, 1, 0, x])/3 - 
       16*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] - 
       (14*G[1, 1, 1, 0, 1, x])/3 - (14*G[1, 1, 1, 1, 0, x])/3 - 
       4*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 1, x]*(-13 + ((20*I)/3)*Pi - 
         4*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-13 + ((56*I)/3)*Pi - 
         4*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-275/9 + ((46*I)/3)*Pi - 
         (8*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(427/9 + (18*I)*Pi - 
         (8*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(9 + (4*I)*Pi - 
         (4*Log[mu2/s])/3) + G[0, 1, 1, 1, x]*(-470/9 + ((14*I)/3)*Pi - 
         (4*Log[mu2/s])/3) + G[0, 0, 0, 0, x]*(340/9 + ((22*I)/3)*Pi - 
         (4*Log[mu2/s])/3) + G[0, 1, 0, 1, x]*(9 + (16*I)*Pi - 
         (4*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(9 - (4*I)*Pi + 
         (4*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(-304/9 - ((14*I)/3)*Pi + 
         (4*Log[mu2/s])/3) + G[1, 1, 1, 1, x]*(506/9 - ((22*I)/3)*Pi + 
         (4*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(9 - (16*I)*Pi + 
         (4*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*(-391/9 - ((46*I)/3)*Pi + 
         (8*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(311/9 - (18*I)*Pi + 
         (8*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*(-13 - ((20*I)/3)*Pi + 
         4*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-13 - ((56*I)/3)*Pi + 
         4*Log[mu2/s]) + G[0, 0, 1, x]*(-701/27 + ((293*I)/9)*Pi + 
         (-17/9 - ((14*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 
         (143*zeta[2])/3) + G[0, 1, 0, x]*(-701/27 - ((211*I)/9)*Pi + 
         (-17/9 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 45*zeta[2]) + 
       G[0, 0, 0, x]*(-18 + ((160*I)/9)*Pi + (-7 - (6*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/3 - 21*zeta[2]) + G[0, 1, 1, x]*
        (176/3 - ((380*I)/9)*Pi + (1 - ((10*I)/3)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/3 - (55*zeta[2])/3) + G[1, 0, 0, x]*
        (173/3 - ((196*I)/9)*Pi + (3 + ((10*I)/3)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/3 + (55*zeta[2])/3) + G[1, 1, 1, x]*
        (-15 + ((344*I)/9)*Pi + (-5 + (6*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 + 
         21*zeta[2]) + G[1, 0, 1, x]*(-424/27 - ((257*I)/9)*Pi + 
         (53/9 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 45*zeta[2]) + 
       G[1, 1, 0, x]*(-424/27 + ((247*I)/9)*Pi + (53/9 + ((14*I)/3)*Pi)*
          Log[mu2/s] - Log[mu2/s]^2 + (143*zeta[2])/3) + 
       G[0, 1, x]*(389/6 + ((2063*I)/54)*Pi + (-5/2 + ((2*I)/3)*Pi)*
          Log[mu2/s]^2 + (383/6 - ((4*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(11/2 - ((53*I)/9)*Pi + (32*zeta[2])/3) - 
         (68*zeta[3])/3) + G[0, 0, x]*(-159/2 - ((2383*I)/54)*Pi + 
         (5/2 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (185/6 - ((16*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]*(-1/6 - ((35*I)/9)*Pi + 24*zeta[2]) - 
         16*zeta[3]) + Log[mu2/s]^2*((15/2 + ((2*I)/3)*Pi)*zeta[2] - 
         (2*zeta[3])/3) + (-2008/27 - ((127*I)/3)*Pi)*zeta[3] + 
       G[1, 0, x]*(389/6 + ((2563*I)/54)*Pi + (-5/2 - ((2*I)/3)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(11/2 + ((35*I)/9)*Pi - (32*zeta[2])/3) + 
         (-113/6 + ((40*I)/3)*Pi)*zeta[2] + (32*zeta[3])/3) + 
       G[1, 1, x]*(-301/6 - ((2243*I)/54)*Pi + (5/2 - ((2*I)/3)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(-65/6 + ((53*I)/9)*Pi - 24*zeta[2]) + 
         (-311/6 - ((20*I)/3)*Pi)*zeta[2] + 28*zeta[3]) + 
       zeta[2]*(-389/2 - ((7189*I)/54)*Pi + (182*zeta[3])/3) + 
       G[1, x]*(-961/24 - ((647*I)/648)*Pi + (-19/9 - ((10*I)/9)*Pi)*
          Log[mu2/s]^3 - (5*Log[mu2/s]^4)/18 + (3539/54 - ((631*I)/18)*Pi)*
          zeta[2] + Log[mu2/s]^2*(-97/18 - ((19*I)/3)*Pi + (29*zeta[2])/2) + 
         Log[mu2/s]*(-10151/648 - ((145*I)/9)*Pi + (71/6 + I*Pi)*zeta[2] - 
           (25*zeta[3])/9) + (218/9 + ((77*I)/9)*Pi)*zeta[3] - 
         (121*zeta[4])/6) + (-200/3 - ((27*I)/2)*Pi)*zeta[4] + 
       G[0, x]*(961/24 + ((647*I)/648)*Pi + (19/9 + ((10*I)/9)*Pi)*
          Log[mu2/s]^3 + (5*Log[mu2/s]^4)/18 + Log[mu2/s]^2*
          (97/18 + ((19*I)/3)*Pi - (29*zeta[2])/2) + 
         (3211/54 + ((415*I)/18)*Pi)*zeta[2] + (-290/9 - ((125*I)/9)*Pi)*
          zeta[3] + Log[mu2/s]*(10151/648 + ((145*I)/9)*Pi + 
           (-143/6 - ((11*I)/3)*Pi)*zeta[2] + (49*zeta[3])/9) + 
         (101*zeta[4])/6) + Log[mu2/s]*((-33/2 - ((17*I)/9)*Pi)*zeta[2] + 
         (44/9 + ((8*I)/3)*Pi)*zeta[3] + (76*zeta[4])/3) - (50*zeta[5])/3) + 
     (-635/3 - (27*I)*Pi)*zeta[5] + 
     G[0, x]*(-5539/54 + ((119627*I)/1296)*Pi + ((2*I)/9)*Pi*Log[mu2/s]^3 + 
       Log[mu2/s]^2*(2 + ((119*I)/36)*Pi - 14*zeta[2]) + 
       (401/18 + ((379*I)/18)*Pi)*zeta[3] + 
       zeta[2]*(45217/54 + ((335*I)/4)*Pi + 72*zeta[3]) + 
       (199/4 + (7*I)*Pi)*zeta[4] + Log[mu2/s]*(-89/9 - ((247*I)/108)*Pi + 
         (311/9 - ((5*I)/2)*Pi)*zeta[2] + (8/3 - (8*I)*Pi)*zeta[3] + 
         22*zeta[4]) + 10*zeta[5]) + 
     ((-146/3 - ((14*I)/3)*Pi)*G[0, 0, 0, 0, x] - 
       ((2*I)/3)*Pi*G[1, 1, 1, 0, x] + (-14/3 + (132*I)*Pi)*
        G[0, 0, 0, 0, 1, x] + (-14/3 - (60*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
       (88/3 - (56*I)*Pi)*G[0, 0, 1, 0, 0, x] + (30 - (8*I)*Pi)*
        G[0, 1, 0, 0, 0, x] + (-94/3 - (12*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
       (-94/3 + (8*I)*Pi)*G[0, 1, 0, 1, 0, x] + (44/3 + (48*I)*Pi)*
        G[0, 1, 1, 0, 0, x] + (8/3 + (44*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
       (8/3 + (24*I)*Pi)*G[0, 1, 1, 1, 0, x] - 14*G[1, 0, 0, 0, 0, x] + 
       (40*G[1, 0, 0, 0, 1, x])/3 + (40*G[1, 0, 0, 1, 0, x])/3 + 
       (8*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 + 
       (2 + (16*I)*Pi)*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 
       (2*G[1, 1, 1, 0, 0, x])/3 + 132*G[0, 0, 0, 0, 1, 1, x] - 
       60*G[0, 0, 0, 1, 0, 1, x] - 60*G[0, 0, 0, 1, 1, 0, x] - 
       40*G[0, 0, 0, 1, 1, 1, x] - 56*G[0, 0, 1, 0, 0, 1, x] - 
       56*G[0, 0, 1, 0, 1, 0, x] + 12*G[0, 0, 1, 0, 1, 1, x] + 
       168*G[0, 0, 1, 1, 0, 0, x] - 48*G[0, 0, 1, 1, 0, 1, x] - 
       48*G[0, 0, 1, 1, 1, 0, x] + 220*G[0, 0, 1, 1, 1, 1, x] - 
       8*G[0, 1, 0, 0, 0, 1, x] - 8*G[0, 1, 0, 0, 1, 0, x] - 
       4*G[0, 1, 0, 0, 1, 1, x] + 24*G[0, 1, 0, 1, 0, 0, x] - 
       16*G[0, 1, 0, 1, 0, 1, x] - 16*G[0, 1, 0, 1, 1, 0, x] + 
       160*G[0, 1, 0, 1, 1, 1, x] + 48*G[0, 1, 1, 0, 0, 1, x] + 
       48*G[0, 1, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 1, 1, x] + 
       24*G[0, 1, 1, 1, 0, 0, x] - 16*G[1, 0, 0, 1, 1, 1, x] + 
       16*G[1, 1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, 1, x]*(184 + (124*I)*Pi - 
         48*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-134 - (148*I)*Pi - 
         48*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-164/3 - (32*I)*Pi - 
         16*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-64 - (60*I)*Pi - 
         16*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-64 + (104*I)*Pi - 
         16*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(448/3 + (128*I)*Pi - 
         16*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-58/9 - (8*Log[mu2/s])/3) + 
       G[1, 1, 0, 0, x]*(29/9 + ((2*I)/3)*Pi + (4*Log[mu2/s])/3) + 
       G[1, 0, 0, 0, x]*(88/9 + ((10*I)/3)*Pi + 4*Log[mu2/s]) + 
       G[0, 1, 1, 0, x]*(-247/3 + (16*I)*Pi - (4*Log[mu2/s])/3 - 
         244*zeta[2]) + G[0, 1, 0, 1, x]*(-247/3 + ((350*I)/3)*Pi + 
         (-4/3 - (16*I)*Pi)*Log[mu2/s] - 168*zeta[2]) + 
       G[0, 1, 1, 1, x]*(((8*I)/3)*Pi - 44*zeta[2]) + 
       G[1, 0, 0, x]*(-1360/27 - ((17*I)/9)*Pi + (-47/9 - ((2*I)/3)*Pi)*
          Log[mu2/s] - Log[mu2/s]^2 - (76*zeta[2])/3) + 
       G[0, 0, 1, 1, x]*(-2120/9 + ((202*I)/3)*Pi + (-158/3 - (44*I)*Pi)*
          Log[mu2/s] + 10*Log[mu2/s]^2 - 18*zeta[2]) + 
       G[1, 1, 0, 1, x]*((2*I)*Pi - 16*zeta[2]) + G[1, 1, 0, x]*
        (((29*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - 12*zeta[2]) + 
       G[0, 0, 0, x]*(371/9 - (15*I)*Pi + (22/3 + ((4*I)/3)*Pi)*Log[mu2/s] + 
         (16*zeta[2])/3) + G[0, 1, 0, 0, x]*(338/9 - (4*I)*Pi - 
         (8*Log[mu2/s])/3 + 64*zeta[2]) + G[1, 0, 0, 1, x]*
        (-58/9 - (44*I)*Pi + (-8/3 - (16*I)*Pi)*Log[mu2/s] + 128*zeta[2]) + 
       G[0, 0, 1, 0, x]*(79/3 - ((100*I)/3)*Pi + (4/3 - (16*I)*Pi)*
          Log[mu2/s] + 308*zeta[2]) + G[0, 0, 0, 1, x]*
        (79/3 - ((412*I)/3)*Pi + (4/3 - (48*I)*Pi)*Log[mu2/s] + 
         536*zeta[2]) + G[0, 0, 1, x]*(-346/3 - ((637*I)/3)*Pi + 
         (10*I)*Pi*Log[mu2/s]^2 + (385 - (90*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-28/9 - ((154*I)/3)*Pi + 104*zeta[2]) - 176*zeta[3]) + 
       G[0, 1, 1, x]*(((-247*I)/3)*Pi + (-356/3 + (28*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(((-4*I)/3)*Pi + 32*zeta[2]) - 48*zeta[3]) + 
       G[1, 0, 1, x]*(((-58*I)/9)*Pi + (42 + (16*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(((-8*I)/3)*Pi + 16*zeta[2]) - 16*zeta[3]) + 
       G[0, 1, 0, x]*(-346/3 - ((431*I)/9)*Pi + (115 + (4*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-28/9 - (4*I)*Pi + 16*zeta[2]) - 12*zeta[3]) + 
       (1754/27 - ((470*I)/9)*Pi)*zeta[3] - 96*zeta[3]^2 + 
       G[1, 0, x]*(((-1360*I)/27)*Pi - I*Pi*Log[mu2/s]^2 + 
         (367/9 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*(((-47*I)/9)*Pi + 
           16*zeta[2]) + 10*zeta[3]) + zeta[2]*(((-1754*I)/27)*Pi + 
         (1033/3 - (38*I)*Pi)*zeta[3]) + G[0, 0, x]*(679/6 - ((607*I)/9)*Pi - 
         Log[mu2/s]^2 + (926/9 - ((67*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(20/3 + ((20*I)/9)*Pi + (4*zeta[2])/3) + 
         (-68/3 - (32*I)*Pi)*zeta[3] - 88*zeta[4]) + 
       G[1, 1, x]*(((8*I)/3)*Pi*zeta[2] + (-8/3 + (16*I)*Pi)*zeta[3] - 
         44*zeta[4]) + Log[mu2/s]^2*(I*Pi*zeta[2] + (-1 + (10*I)*Pi)*
          zeta[3] - (55*zeta[4])/2) + (47281/36 - (65*I)*Pi)*zeta[4] + 
       G[0, 1, x]*(((-346*I)/3)*Pi + (1612/3 + (57*I)*Pi)*zeta[2] - 
         10*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*(((-28*I)/9)*Pi + 
           (58 + (12*I)*Pi)*zeta[2]) + (-168 - (132*I)*Pi)*zeta[3] + 
         232*zeta[4]) + Log[mu2/s]*((-19/9 - ((148*I)/3)*Pi)*zeta[3] + 
         zeta[2]*(((19*I)/9)*Pi + 72*zeta[3]) + (209/2 + (33*I)*Pi)*
          zeta[4]) + G[1, x]*((29/3 - ((116*I)/3)*Pi)*zeta[3] + 
         zeta[2]*(((-29*I)/3)*Pi + 96*zeta[3]) + (263/2 + (68*I)*Pi)*
          zeta[4] + Log[mu2/s]*((-4*I)*Pi*zeta[2] + (4 - (16*I)*Pi)*zeta[3] + 
           44*zeta[4]) - 40*zeta[5]) + (-853/3 - (174*I)*Pi)*zeta[5] + 
       G[0, x]*(((679*I)/6)*Pi + Log[mu2/s]^2*((-I)*Pi + zeta[2]) + 
         (245/9 - (10*I)*Pi)*zeta[3] + zeta[2]*(13624/27 + ((598*I)/9)*Pi + 
           144*zeta[3]) + (139 + (14*I)*Pi)*zeta[4] + 
         Log[mu2/s]*(((20*I)/3)*Pi + (163/9 + (10*I)*Pi)*zeta[2] + 
           (16/3 - (16*I)*Pi)*zeta[3] + 44*zeta[4]) + 20*zeta[5]) - 
       (11455*zeta[6])/24)/(1 - x)^2 - (11971*zeta[6])/48 + 
     (((5539*I)/54)*Pi + (16 - (14*I)*Pi)*G[1, 0, 0, 0, x] + 
       (-25/2 + (44*I)*Pi)*G[1, 1, 0, 0, x] + (8/3 + (24*I)*Pi)*
        G[1, 1, 1, 0, x] - 6*G[0, 0, 0, 0, 0, x] + (-14 - (198*I)*Pi)*
        G[0, 0, 0, 0, 1, x] + (-14 + (90*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
       (-57 + (84*I)*Pi)*G[0, 0, 1, 0, 0, x] + (-53 + (12*I)*Pi)*
        G[0, 1, 0, 0, 0, x] + (1 + (24*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
       (1 - (18*I)*Pi)*G[0, 1, 0, 1, 0, x] + (130 - (72*I)*Pi)*
        G[0, 1, 1, 0, 0, x] + (-61 - (72*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
       (-61 - (30*I)*Pi)*G[0, 1, 1, 1, 0, x] + 220*G[0, 1, 1, 1, 1, x] + 
       8*G[1, 0, 0, 0, 0, x] - 22*G[1, 0, 0, 0, 1, x] - 
       22*G[1, 0, 0, 1, 0, x] + 15*G[1, 0, 1, 0, 0, x] - 
       10*G[1, 0, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 0, x] + 
       160*G[1, 0, 1, 1, 1, x] + (44 - (24*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
       44*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
       24*G[1, 1, 1, 0, 0, x] - 198*G[0, 0, 0, 0, 1, 1, x] + 
       90*G[0, 0, 0, 1, 0, 1, x] + 90*G[0, 0, 0, 1, 1, 0, x] + 
       60*G[0, 0, 0, 1, 1, 1, x] + 84*G[0, 0, 1, 0, 0, 1, x] + 
       84*G[0, 0, 1, 0, 1, 0, x] - 18*G[0, 0, 1, 0, 1, 1, x] - 
       228*G[0, 0, 1, 1, 0, 0, x] + 48*G[0, 0, 1, 1, 0, 1, x] + 
       48*G[0, 0, 1, 1, 1, 0, x] - 306*G[0, 0, 1, 1, 1, 1, x] + 
       12*G[0, 1, 0, 0, 0, 1, x] + 12*G[0, 1, 0, 0, 1, 0, x] + 
       12*G[0, 1, 0, 0, 1, 1, x] - 30*G[0, 1, 0, 1, 0, 0, x] + 
       12*G[0, 1, 0, 1, 0, 1, x] + 12*G[0, 1, 0, 1, 1, 0, x] - 
       228*G[0, 1, 0, 1, 1, 1, x] - 72*G[0, 1, 1, 0, 0, 1, x] - 
       72*G[0, 1, 1, 0, 1, 0, x] - 30*G[0, 1, 1, 1, 0, 0, x] + 
       24*G[1, 0, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 1, 1, x] + 
       G[1, 0, 1, 1, x]*(460/3 + (134*I)*Pi - 16*Log[mu2/s]) + 
       G[0, 0, 0, 0, x]*(179/6 - (18*I)*Pi + 2*Log[mu2/s]) + 
       G[1, 0, 1, 0, x]*(-145/2 + (9*I)*Pi + 4*Log[mu2/s]) + 
       G[1, 0, 0, 1, 1, x]*(66 + (48*I)*Pi + 24*Log[mu2/s]) + 
       G[0, 0, 1, 0, 1, x]*(31 + (90*I)*Pi + 24*Log[mu2/s]) + 
       G[0, 0, 1, 1, 0, x]*(31 - (156*I)*Pi + 24*Log[mu2/s]) + 
       G[0, 1, 0, 1, 1, x]*(-225 - (192*I)*Pi + 24*Log[mu2/s]) + 
       G[0, 0, 1, 1, 1, x]*(-335 - (186*I)*Pi + 72*Log[mu2/s]) + 
       G[0, 0, 0, 1, 1, x]*(279 + (222*I)*Pi + 72*Log[mu2/s]) + 
       G[0, 0, 0, 1, x]*(-41/3 + (277*I)*Pi + (12 + (72*I)*Pi)*Log[mu2/s] - 
         804*zeta[2]) + G[0, 0, 1, 0, x]*(-41/3 - (14*I)*Pi + 
         (12 + (24*I)*Pi)*Log[mu2/s] - 438*zeta[2]) + 
       G[1, 1, 0, x]*(-85 - ((67*I)/6)*Pi - (4*Log[mu2/s])/3 - 224*zeta[2]) + 
       G[1, 0, 0, 1, x]*(-145/2 + (48*I)*Pi + (4 + (24*I)*Pi)*Log[mu2/s] - 
         192*zeta[2]) + G[0, 1, 0, 0, x]*(-215/6 - (42*I)*Pi + 
         10*Log[mu2/s] - 84*zeta[2]) + G[1, 1, 1, x]*(((8*I)/3)*Pi - 
         44*zeta[2]) + G[1, 1, 0, 1, x]*(8/3 + (40*I)*Pi + 24*zeta[2]) + 
       G[0, 0, 0, x]*(-1042/9 + ((45*I)/2)*Pi + (19/3 + (16*I)*Pi)*
          Log[mu2/s] + Log[mu2/s]^2 + 54*zeta[2]) + G[0, 1, 1, 1, x]*
        (8 + (111*I)*Pi - 48*Log[mu2/s] + 66*zeta[2]) + 
       G[0, 0, 1, 1, x]*(212 - (249*I)*Pi + (55 + (66*I)*Pi)*Log[mu2/s] - 
         15*Log[mu2/s]^2 + 75*zeta[2]) + G[1, 0, 0, x]*
        (1279/9 - ((311*I)/6)*Pi + (14/3 + (4*I)*Pi)*Log[mu2/s] + 
         78*zeta[2]) + G[0, 1, 0, 1, x]*(59 - (232*I)*Pi + 
         (-8 + (24*I)*Pi)*Log[mu2/s] + 276*zeta[2]) + 
       G[0, 1, 1, 0, x]*(59 + (61*I)*Pi - 8*Log[mu2/s] + 366*zeta[2]) + 
       G[1, 0, x]*(-313/9 + ((158*I)/3)*Pi + Log[mu2/s]*
          (-40/9 + ((10*I)/3)*Pi - 4*zeta[2]) + (312 - (8*I)*Pi)*zeta[2] - 
         22*zeta[3]) + (185/3 + ((635*I)/3)*Pi)*zeta[3] + 141*zeta[3]^2 + 
       G[0, 1, 0, x]*(3052/9 + ((229*I)/6)*Pi - 3*Log[mu2/s]^2 + 
         Log[mu2/s]*(15 - (4*I)*Pi - 24*zeta[2]) + 97*zeta[2] + 12*zeta[3]) + 
       G[1, 0, 1, x]*(-85 + ((159*I)/2)*Pi + Log[mu2/s]*(-4/3 - (12*I)*Pi - 
           24*zeta[2]) + (-254 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
       G[0, 1, 1, x]*(-3848/9 + ((43*I)/3)*Pi + 10*Log[mu2/s]^2 + 
         Log[mu2/s]*(-158/3 - (36*I)*Pi - 48*zeta[2]) + 
         (201 - (48*I)*Pi)*zeta[2] + 66*zeta[3]) + 
       G[0, 0, 1, x]*(3052/9 + ((640*I)/3)*Pi + (-3 - (15*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(15 + (61*I)*Pi - 156*zeta[2]) + 
         (-92 + (135*I)*Pi)*zeta[2] + 240*zeta[3]) + 
       zeta[2]*(-3095/27 + (143*I)*Pi + (-459 + (51*I)*Pi)*zeta[3]) + 
       G[0, 1, x]*(-313/9 - ((836*I)/9)*Pi + (-863/6 - (155*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*((7*I)*Pi + 15*zeta[2]) + Log[mu2/s]*
          (-40/9 - ((113*I)/3)*Pi + (-23 - (18*I)*Pi)*zeta[2]) + 
         (89 + (180*I)*Pi)*zeta[3] - (519*zeta[4])/2) + 
       (-51583/24 + ((265*I)/4)*Pi)*zeta[4] + Log[mu2/s]^2*
        ((-2*I)*Pi + (11 - (3*I)*Pi)*zeta[2] + (3 - (15*I)*Pi)*zeta[3] + 
         (165*zeta[4])/4) + G[1, 1, x]*((-85*I)*Pi + (-224/3 + (24*I)*Pi)*
          zeta[2] + Log[mu2/s]*(((-4*I)/3)*Pi + 32*zeta[2]) + 
         (-44 - (24*I)*Pi)*zeta[3] + 66*zeta[4]) + 
       G[0, 0, x]*(-61571/432 + ((8017*I)/36)*Pi + (-77/12 - (4*I)*Pi)*
          Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
          (-23/36 + ((17*I)/2)*Pi - (121*zeta[2])/2) + 
         (-3685/12 + ((47*I)/2)*Pi)*zeta[2] + (197/6 + (48*I)*Pi)*zeta[3] + 
         132*zeta[4]) + Log[mu2/s]*(((89*I)/9)*Pi + 
         zeta[2]*(-215/9 + ((13*I)/3)*Pi - 108*zeta[3]) + 
         (-1 + (73*I)*Pi)*zeta[3] + (-965/4 - ((99*I)/2)*Pi)*zeta[4]) + 
       G[0, x]*(5539/54 - ((72323*I)/432)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
         Log[mu2/s]^2*(-2 - ((77*I)/12)*Pi + 25*zeta[2]) + 
         zeta[2]*(-2681/2 - ((605*I)/4)*Pi - 216*zeta[3]) + 
         (-99/2 - ((91*I)/6)*Pi)*zeta[3] + Log[mu2/s]*
          (89/9 - ((109*I)/12)*Pi + (-26 - ((5*I)/2)*Pi)*zeta[2] + 
           (-8 + (24*I)*Pi)*zeta[3] - 66*zeta[4]) + (-755/4 - (21*I)*Pi)*
          zeta[4] - 30*zeta[5]) + (496 + (201*I)*Pi)*zeta[5] + 
       G[1, x]*(((-313*I)/9)*Pi - 10*Log[mu2/s]^2*zeta[2] + 
         zeta[2]*(638 + (55*I)*Pi - 144*zeta[3]) + (-146 - (92*I)*Pi)*
          zeta[3] + Log[mu2/s]*(((-40*I)/9)*Pi + (42 + (16*I)*Pi)*zeta[2] + 
           (-4 + (24*I)*Pi)*zeta[3] - 66*zeta[4]) + (-89/2 - (102*I)*Pi)*
          zeta[4] + 60*zeta[5]) + (11627*zeta[6])/16)/(1 - x)))/Nc + 
  Nc*Nf*(((313253*I)/5832)*Pi - 18*G[0, 0, 0, 0, 0, x] + 
    (-50/3 - (22*I)*Pi)*G[0, 0, 0, 0, 1, x] + (-50/3 + (18*I)*Pi)*
     G[0, 0, 0, 1, 0, x] + (6 + (10*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
    (49 - (42*I)*Pi)*G[0, 0, 1, 1, 1, x] - (20*G[0, 1, 0, 0, 0, x])/3 + 
    (4/3 + (12*I)*Pi)*G[0, 1, 0, 0, 1, x] + (4/3 + (12*I)*Pi)*
     G[0, 1, 0, 1, 0, x] + (187/3 - (28*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
    (-430/3 - (18*I)*Pi)*G[0, 1, 1, 0, 0, x] + (11 - (16*I)*Pi)*
     G[0, 1, 1, 0, 1, x] + (11 - (8*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
    (160*G[0, 1, 1, 1, 1, x])/3 - (94*G[1, 0, 0, 0, 0, x])/3 - 
    (11*G[1, 0, 0, 0, 1, x])/3 - (11*G[1, 0, 0, 1, 0, x])/3 - 
    (118*G[1, 0, 0, 1, 1, x])/3 - 52*G[1, 0, 1, 0, 0, x] + 
    (92*G[1, 0, 1, 0, 1, x])/3 + (92*G[1, 0, 1, 1, 0, x])/3 + 
    (103*G[1, 0, 1, 1, 1, x])/3 - (46*G[1, 1, 0, 0, 0, x])/3 + 
    (106*G[1, 1, 0, 0, 1, x])/3 + (106*G[1, 1, 0, 1, 0, x])/3 + 
    9*G[1, 1, 0, 1, 1, x] + (38*G[1, 1, 1, 0, 0, x])/3 - 
    (16*G[1, 1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 1, 0, x])/3 - 
    12*G[1, 1, 1, 1, 1, x] - 22*G[0, 0, 0, 0, 1, 1, x] + 
    18*G[0, 0, 0, 1, 0, 1, x] + 18*G[0, 0, 0, 1, 1, 0, x] + 
    10*G[0, 0, 1, 0, 0, 1, x] + 10*G[0, 0, 1, 0, 1, 0, x] + 
    8*G[0, 0, 1, 0, 1, 1, x] + 46*G[0, 0, 1, 1, 0, 0, x] - 
    4*G[0, 0, 1, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 1, 0, x] - 
    38*G[0, 0, 1, 1, 1, 1, x] + 12*G[0, 1, 0, 0, 1, 1, x] + 
    24*G[0, 1, 0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, 0, 1, x] - 
    12*G[0, 1, 0, 1, 1, 0, x] - 16*G[0, 1, 0, 1, 1, 1, x] - 
    18*G[0, 1, 1, 0, 0, 1, x] - 18*G[0, 1, 1, 0, 1, 0, x] + 
    2*G[0, 1, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 1, 0, 0, x] + 
    G[1, 0, 1, 1, x]*(-116 + ((179*I)/3)*Pi - (16*Log[mu2/s])/3) - 
    ((5*I)/6)*Pi*Log[mu2/s]^4 + G[1, 0, 1, 0, x]*(-202/3 - (20*I)*Pi + 
      (4*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(-202/3 - ((125*I)/3)*Pi + 
      (4*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*(-127/9 + (10*I)*Pi + 
      (8*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*(-127/9 + (47*I)*Pi + 
      (8*Log[mu2/s])/3) + G[1, 1, 1, 1, x]*(-83/3 - ((40*I)/3)*Pi + 
      4*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(-29/3 + (22*I)*Pi + 
      4*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(-29/3 + (46*I)*Pi + 
      4*Log[mu2/s]) + G[0, 0, 0, 0, x]*(979/18 - ((86*I)/3)*Pi + 
      6*Log[mu2/s]) + G[1, 1, 0, 0, x]*(1351/6 + ((80*I)/3)*Pi + 
      (20*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(49 - (23*I)*Pi + 
      12*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(7 + (30*I)*Pi + 12*Log[mu2/s]) + 
    G[1, 1, 0, x]*(1739/54 + ((3967*I)/18)*Pi + (28/3 + ((16*I)/3)*Pi)*
       Log[mu2/s] - 2*Log[mu2/s]^2 - (607*zeta[2])/3) + 
    G[1, 0, 1, x]*(1739/54 - (174*I)*Pi + (28/3 - (8*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 - (463*zeta[2])/3) + G[0, 0, 0, 1, x]*
     (466/9 + I*Pi + (32/3 + (12*I)*Pi)*Log[mu2/s] - 140*zeta[2]) + 
    G[0, 0, 1, 0, x]*(466/9 + (7*I)*Pi + (32/3 + (4*I)*Pi)*Log[mu2/s] - 
      120*zeta[2]) + G[0, 1, 0, 0, x]*(251/2 - ((14*I)/3)*Pi + 
      (2*Log[mu2/s])/3 - 40*zeta[2]) + G[1, 1, 1, x]*
     (3787/27 - ((455*I)/9)*Pi + (-79/9 + ((26*I)/3)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - (50*zeta[2])/3) + G[0, 1, 1, 1, x]*
     (-409/3 + (71*I)*Pi + (20*Log[mu2/s])/3 + 6*zeta[2]) + 
    Log[mu2/s]^3*(((-73*I)/27)*Pi + 8*zeta[2]) + 
    G[0, 0, 0, x]*(-815/18 + ((487*I)/6)*Pi + (-25 + ((68*I)/3)*Pi)*
       Log[mu2/s] + 3*Log[mu2/s]^2 + (47*zeta[2])/3) + 
    G[0, 0, 1, 1, x]*(566/9 - ((53*I)/3)*Pi + (-57 + (10*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 61*zeta[2]) + G[0, 1, 0, 1, x]*
     (-290/9 + ((167*I)/3)*Pi - 8*Log[mu2/s] + 84*zeta[2]) + 
    G[0, 1, 1, 0, x]*(-290/9 - ((421*I)/3)*Pi - 8*Log[mu2/s] + 96*zeta[2]) + 
    G[1, 0, 0, x]*(-8027/27 - ((334*I)/9)*Pi + (-169/9 + ((28*I)/3)*Pi)*
       Log[mu2/s] - 2*Log[mu2/s]^2 + (301*zeta[2])/3) + 
    G[0, 1, 0, x]*(440/27 + ((1253*I)/18)*Pi - 4*Log[mu2/s]^2 + 
      Log[mu2/s]*(-71/3 - ((46*I)/3)*Pi - 4*zeta[2]) + 
      (596/3 - (40*I)*Pi)*zeta[2] - 52*zeta[3]) + 
    G[0, 1, 1, x]*(3167/27 - ((856*I)/9)*Pi + (661/9 - ((46*I)/3)*Pi)*
       Log[mu2/s] - 7*Log[mu2/s]^2 + (-613/3 - (4*I)*Pi)*zeta[2] - 
      10*zeta[3]) + (-74 - ((1891*I)/6)*Pi)*zeta[3] + 97*zeta[3]^2 + 
    G[1, 1, x]*(-3913/18 + ((3185*I)/27)*Pi + (15/2 - I*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-109/2 + ((140*I)/9)*Pi - (4*zeta[2])/3) + 
      (4367/18 + ((10*I)/3)*Pi)*zeta[2] + (32*zeta[3])/3) + 
    G[0, 0, 1, x]*(440/27 + (91*I)*Pi + (-4 + (3*I)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-71/3 - ((163*I)/3)*Pi - 68*zeta[2]) + 
      (811/3 - (71*I)*Pi)*zeta[2] + 60*zeta[3]) + 
    G[1, 0, x]*(-10393/648 - ((13943*I)/54)*Pi + (14/3 + (2*I)*Pi)*
       Log[mu2/s]^2 + 2*Log[mu2/s]^3 + Log[mu2/s]*(62/9 - (I/9)*Pi - 
        (53*zeta[2])/3) + (908/9 + ((175*I)/3)*Pi)*zeta[2] + 
      (362*zeta[3])/3) + zeta[2]*(151/2 + ((61661*I)/162)*Pi + 
      (727/3 - (7*I)*Pi)*zeta[3]) + (((-2*I)/3)*Pi*G[1, 0, 1, 1, x] + 
      ((2*I)/3)*Pi*G[1, 1, 0, 1, x] - (2*G[1, 0, 1, 1, 1, x])/3 + 
      (2*G[1, 1, 0, 1, 1, x])/3 + (4*G[1, 0, 1, x]*zeta[2])/3 - 
      (2*G[1, 1, 1, x]*zeta[2])/3 + (4*I)*Pi*G[1, x]*zeta[3] + 
      (4*G[1, 1, x]*zeta[3])/3)/x^2 + 
    ((-6*I)*Pi*G[0, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, x] - 6*G[0, 0, 1, 1, x] - 
      8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + (4*G[0, 1, 1, 1, x])/3 + 
      (-16/3 + I*Pi)*G[1, 0, 1, 1, x] - 116*G[1, 1, 0, 0, x] + 
      (9 - I*Pi)*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 0, x] + 
      15*G[1, 1, 1, 1, x] + G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 1, x]*(101/6 - ((32*I)/3)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-137/6 - (111*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-137/6 - ((28*I)/3)*Pi - 4*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 1, 1, x]*(-145/3 + (24*I)*Pi + zeta[2]) + 
      G[0, 1, x]*(((101*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + (202*zeta[2])/3) + 
      G[1, 0, x]*(((-137*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + 130*zeta[2]) + 
      G[1, 1, x]*(632/9 - ((103*I)/2)*Pi + (59/3 - (10*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - (113*zeta[2])/3 - 2*zeta[3]) + (4*I)*Pi*zeta[3] + 
      G[1, x]*(((632*I)/9)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
        (76 + (138*I)*Pi)*zeta[2] + Log[mu2/s]*(((59*I)/3)*Pi + 60*zeta[2]) + 
        (-260/3 - (6*I)*Pi)*zeta[3]))/x + 
    G[1, x]*(612305/5832 - ((10765*I)/54)*Pi + (-73/27 - ((4*I)/3)*Pi)*
       Log[mu2/s]^3 - (5*Log[mu2/s]^4)/6 + (-49309/162 - ((3091*I)/9)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-61/54 + ((73*I)/18)*Pi + (107*zeta[2])/6) + 
      (1927/6 + ((331*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (22081/648 - ((2693*I)/54)*Pi + (-3587/18 + ((110*I)/3)*Pi)*zeta[2] + 
        (55*zeta[3])/3) - (325*zeta[4])/2) + 
    Log[mu2/s]^2*(((10*I)/27)*Pi + (44/3 + ((17*I)/6)*Pi)*zeta[2] + 
      (3*I)*Pi*zeta[3] - (33*zeta[4])/4) + (-1807/24 - ((1775*I)/12)*Pi)*
     zeta[4] + G[0, 0, x]*(54397/432 - ((1651*I)/108)*Pi + 
      (-17/12 - (7*I)*Pi)*Log[mu2/s]^2 - 2*Log[mu2/s]^3 + 
      Log[mu2/s]*(493/36 - ((103*I)/2)*Pi - (35*zeta[2])/2) + 
      (-3763/12 - ((149*I)/6)*Pi)*zeta[2] + (-7/6 + (8*I)*Pi)*zeta[3] + 
      22*zeta[4]) + x^2*((41/3 - (9*I)*Pi)*G[0, 0, 0, x] + 
      (-12 + I*Pi)*G[0, 0, 1, x] + (-12 + (7*I)*Pi)*G[0, 1, 0, x] + 
      (31/3 + I*Pi)*G[0, 1, 1, x] + (31/3 + I*Pi)*G[1, 0, 0, x] + 
      (-12 + (7*I)*Pi)*G[1, 0, 1, x] + (-12 + I*Pi)*G[1, 1, 0, x] + 
      (41/3 - (9*I)*Pi)*G[1, 1, 1, x] - 10*G[0, 0, 0, 0, x] + 
      G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 8*G[0, 1, 0, 0, x] - 
      G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] + 
      2*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + 
      8*G[1, 0, 1, 1, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
      10*G[1, 1, 1, 1, x] + G[0, 0, x]*(-245/18 - ((25*I)/6)*Pi + 
        (-35/6 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
      G[1, 1, x]*(-245/18 - ((25*I)/6)*Pi + (-35/6 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + (-245/6 - ((25*I)/2)*Pi)*
       zeta[2] + (-35/2 + (9*I)*Pi)*Log[mu2/s]*zeta[2] + 
      (9*Log[mu2/s]^2*zeta[2])/2 + G[0, 1, x]*(245/18 + ((25*I)/6)*Pi + 
        (35/6 - (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
      G[1, 0, x]*(245/18 + ((25*I)/6)*Pi + (35/6 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
      G[1, x]*((36 - (9*I)*Pi)*zeta[2] - 7*zeta[3]) + 
      G[0, x]*((36 - (15*I)*Pi)*zeta[2] - zeta[3]) + 
      (-67/3 + (12*I)*Pi)*zeta[3] + (135*zeta[4])/4) + 
    G[0, 1, x]*(-10393/648 + ((3793*I)/27)*Pi + 2*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(14/3 - (5*I)*Pi - 3*zeta[2]) + (113/18 + (215*I)*Pi)*
       zeta[2] + Log[mu2/s]*(62/9 + ((532*I)/9)*Pi + (162 - (10*I)*Pi)*
         zeta[2]) + (-281 - (32*I)*Pi)*zeta[3] + (181*zeta[4])/2) + 
    Log[mu2/s]*(((16861*I)/648)*Pi + zeta[2]*(256/9 - ((263*I)/6)*Pi - 
        60*zeta[3]) + (82/9 - ((140*I)/3)*Pi)*zeta[3] + 
      (101/12 - ((55*I)/2)*Pi)*zeta[4]) + 
    x*(-12*G[0, 0, 0, 0, 0, x] - (52*G[0, 0, 0, 0, 1, x])/3 - 
      (52*G[0, 0, 0, 1, 0, x])/3 - (4*G[0, 0, 0, 1, 1, x])/3 + 
      10*G[0, 0, 1, 0, 0, x] - (16*G[0, 0, 1, 0, 1, x])/3 - 
      (16*G[0, 0, 1, 1, 0, x])/3 - (8*G[0, 0, 1, 1, 1, x])/3 + 
      (44*G[0, 1, 0, 0, 0, x])/3 - (16*G[0, 1, 0, 0, 1, x])/3 - 
      (16*G[0, 1, 0, 1, 0, x])/3 + 10*G[0, 1, 0, 1, 1, x] - 
      (4*G[0, 1, 1, 0, 0, x])/3 - (52*G[0, 1, 1, 0, 1, x])/3 - 
      (52*G[0, 1, 1, 1, 0, x])/3 + (16*G[0, 1, 1, 1, 1, x])/3 - 
      (16*G[1, 0, 0, 0, 0, x])/3 + (52*G[1, 0, 0, 0, 1, x])/3 + 
      (52*G[1, 0, 0, 1, 0, x])/3 + (4*G[1, 0, 0, 1, 1, x])/3 - 
      10*G[1, 0, 1, 0, 0, x] + (16*G[1, 0, 1, 0, 1, x])/3 + 
      (16*G[1, 0, 1, 1, 0, x])/3 - (44*G[1, 0, 1, 1, 1, x])/3 + 
      (8*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
      (16*G[1, 1, 0, 1, 0, x])/3 - 10*G[1, 1, 0, 1, 1, x] + 
      (4*G[1, 1, 1, 0, 0, x])/3 + (52*G[1, 1, 1, 0, 1, x])/3 + 
      (52*G[1, 1, 1, 1, 0, x])/3 + 12*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 1, x]*(-86/3 - ((34*I)/3)*Pi - (20*Log[mu2/s])/3) + 
      G[1, 0, 1, 0, x]*(-74/3 - ((34*I)/3)*Pi - (20*Log[mu2/s])/3) + 
      G[1, 1, 1, 0, x]*(-86/3 + (12*I)*Pi - (20*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, x]*(-74/3 + (12*I)*Pi - (20*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(-41/9 + ((16*I)/3)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-46/3 + ((76*I)/3)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-61/3 + ((16*I)/3)*Pi - (8*Log[mu2/s])/3) + 
      G[0, 1, 1, 1, x]*(202/9 - ((44*I)/3)*Pi - (8*Log[mu2/s])/3) + 
      G[0, 0, 1, 1, x]*(-5/3 - ((16*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(-112/9 + ((44*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[1, 0, 1, 1, x]*(-49/9 - ((16*I)/3)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(112/3 - ((76*I)/3)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(74/3 + ((34*I)/3)*Pi + (20*Log[mu2/s])/3) + 
      G[0, 1, 0, 1, x]*(86/3 + ((34*I)/3)*Pi + (20*Log[mu2/s])/3) + 
      G[0, 0, 0, 1, x]*(74/3 - (12*I)*Pi + (20*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(86/3 - (12*I)*Pi + (20*Log[mu2/s])/3) + 
      G[1, 0, 0, x]*(182/27 - ((85*I)/3)*Pi + (79/9 - (6*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 49*zeta[2]) + G[1, 1, 1, x]*
       (-250/27 - ((317*I)/9)*Pi + (79/9 - ((38*I)/3)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - (131*zeta[2])/3) + G[1, 0, 1, x]*
       (331/9 - ((191*I)/9)*Pi + (80/9 - ((8*I)/3)*Pi)*Log[mu2/s] - 
        (28*zeta[2])/3) + G[1, 1, 0, x]*(331/9 - ((361*I)/9)*Pi + 
        (80/9 - ((28*I)/3)*Pi)*Log[mu2/s] - 4*zeta[2]) + 
      G[0, 0, 1, x]*(5/9 + ((127*I)/9)*Pi + (-80/9 + ((28*I)/3)*Pi)*
         Log[mu2/s] + 4*zeta[2]) + G[0, 1, 0, x]*(5/9 + ((137*I)/9)*Pi + 
        (-80/9 + ((8*I)/3)*Pi)*Log[mu2/s] + (28*zeta[2])/3) + 
      G[0, 0, 0, x]*(-1136/27 + ((479*I)/9)*Pi + (-79/9 + ((38*I)/3)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2 + (131*zeta[2])/3) + 
      G[0, 1, 1, x]*(-812/27 + ((127*I)/3)*Pi + (-79/9 + (6*I)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2 + 49*zeta[2]) + 
      zeta[2]*(165/2 - ((716*I)/27)*Pi - (191*zeta[3])/3) + 
      G[0, 1, x]*(-55/2 - ((1076*I)/27)*Pi + (3 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-31/3 - ((35*I)/3)*Pi - (148*zeta[2])/3) + 
        (-1046/9 - ((23*I)/3)*Pi)*zeta[2] - (134*zeta[3])/3) + 
      Log[mu2/s]^2*((-9 + I*Pi)*zeta[2] - zeta[3]) + 
      (1805/27 - ((134*I)/3)*Pi)*zeta[3] + G[0, 0, x]*
       (119/6 - ((842*I)/27)*Pi + (-3 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(31/3 - ((71*I)/3)*Pi - (148*zeta[2])/3) + 
        (-722/9 - (31*I)*Pi)*zeta[2] + (32*zeta[3])/3) + 
      G[1, 1, x]*(211/6 + ((1022*I)/27)*Pi + (-3 - I*Pi)*Log[mu2/s]^2 + 
        (1046/9 + ((23*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(31/3 + ((35*I)/3)*Pi + 
          (148*zeta[2])/3) + (38*zeta[3])/3) + 
      G[1, 0, x]*(-55/2 + ((896*I)/27)*Pi + (3 - I*Pi)*Log[mu2/s]^2 + 
        (722/9 + (31*I)*Pi)*zeta[2] + Log[mu2/s]*(-31/3 + ((71*I)/3)*Pi + 
          (148*zeta[2])/3) + (64*zeta[3])/3) + 
      Log[mu2/s]*((31 - ((107*I)/3)*Pi)*zeta[2] + (53/3 - (2*I)*Pi)*zeta[3] - 
        (446*zeta[4])/3) + G[1, x]*(-342197/5832 - ((13585*I)/648)*Pi + 
        (73/27 + ((10*I)/3)*Pi)*Log[mu2/s]^3 + (5*Log[mu2/s]^4)/6 + 
        Log[mu2/s]^2*(-47/54 + ((73*I)/9)*Pi - (215*zeta[2])/6) + 
        (-23393/162 - ((31*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (-18553/648 - ((47*I)/27)*Pi + (-1873/18 - (29*I)*Pi)*zeta[2] - 
          (35*zeta[3])/3) + (187/3 - ((83*I)/3)*Pi)*zeta[3] - 
        (39*zeta[4])/2) + G[0, x]*(342197/5832 + ((13585*I)/648)*Pi + 
        (-73/27 - ((10*I)/3)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/6 + 
        (5249/162 + ((1303*I)/18)*Pi)*zeta[2] + Log[mu2/s]^2*
         (47/54 - ((73*I)/9)*Pi + (215*zeta[2])/6) + 
        (-497/9 + ((115*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (18553/648 + ((47*I)/27)*Pi + (1873/18 + ((107*I)/3)*Pi)*zeta[2] + 
          5*zeta[3]) - (67*zeta[4])/6) + (-8581/36 - (86*I)*Pi)*zeta[4] - 
      (101*zeta[5])/3) + G[0, x]*(-923/18 + ((131965*I)/1296)*Pi + 
      Log[mu2/s]^2*(3/2 + ((13*I)/4)*Pi + 18*zeta[2]) + 
      zeta[2]*(2234/9 - ((3067*I)/36)*Pi - 36*zeta[3]) + 
      (-459/2 + ((85*I)/6)*Pi)*zeta[3] + Log[mu2/s]*
       (-145/18 + ((283*I)/12)*Pi + (1151/9 + ((173*I)/6)*Pi)*zeta[2] + 
        (8 + (4*I)*Pi)*zeta[3] - 11*zeta[4]) + (-131/4 - ((7*I)/2)*Pi)*
       zeta[4] - 5*zeta[5]) + (-395/3 - (15*I)*Pi)*zeta[5] + 
    (((923*I)/18)*Pi + (370/3 - (68*I)*Pi)*G[1, 0, 1, 1, x] + 
      (-8/3 - (34*I)*Pi)*G[1, 1, 0, 1, x] + (-8/3 - (14*I)*Pi)*
       G[1, 1, 1, 0, x] + 18*G[0, 0, 0, 0, 0, x] + (38 + (66*I)*Pi)*
       G[0, 0, 0, 0, 1, x] + (38 - (54*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
      (-6 - (30*I)*Pi)*G[0, 0, 1, 0, 0, x] + (-179 + (126*I)*Pi)*
       G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] + 
      (-16 - (36*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-16 - (54*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (-189 + (84*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
      (200 + (54*I)*Pi)*G[0, 1, 1, 0, 0, x] + (-1 + (48*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (-1 + (24*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
      76*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 0, x] - 
      11*G[1, 0, 0, 0, 1, x] - 11*G[1, 0, 0, 1, 0, x] + 
      42*G[1, 0, 0, 1, 1, x] + 75*G[1, 0, 1, 0, 0, x] - 
      36*G[1, 0, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 0, x] - 
      32*G[1, 0, 1, 1, 1, x] + 8*G[1, 1, 0, 0, 0, x] - 
      38*G[1, 1, 0, 0, 1, x] - 38*G[1, 1, 0, 1, 0, x] + 
      4*G[1, 1, 0, 1, 1, x] - 14*G[1, 1, 1, 0, 0, x] + 
      66*G[0, 0, 0, 0, 1, 1, x] - 54*G[0, 0, 0, 1, 0, 1, x] - 
      54*G[0, 0, 0, 1, 1, 0, x] - 30*G[0, 0, 1, 0, 0, 1, x] - 
      30*G[0, 0, 1, 0, 1, 0, x] - 24*G[0, 0, 1, 0, 1, 1, x] - 
      210*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 0, 1, 1, 0, 1, x] + 
      12*G[0, 0, 1, 1, 1, 0, x] + 114*G[0, 0, 1, 1, 1, 1, x] - 
      36*G[0, 1, 0, 0, 1, 1, x] - 90*G[0, 1, 0, 1, 0, 0, x] + 
      36*G[0, 1, 0, 1, 0, 1, x] + 36*G[0, 1, 0, 1, 1, 0, x] + 
      48*G[0, 1, 0, 1, 1, 1, x] + 54*G[0, 1, 1, 0, 0, 1, x] + 
      54*G[0, 1, 1, 0, 1, 0, x] - 6*G[0, 1, 1, 0, 1, 1, x] + 
      24*G[0, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 1, 1, x]*
       (23 - (90*I)*Pi - 36*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (-116/3 + I*Pi - 12*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-31 - (66*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-31 - (210*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-335/6 + (50*I)*Pi - 6*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (-101/6 - (34*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       (72 + (35*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (72 + (43*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 1, 0, x]*
       (-2 + (203*I)*Pi + 4*Log[mu2/s] - 288*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-2 - (201*I)*Pi + 4*Log[mu2/s] - 252*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-28 - (91*I)*Pi + (119 - (30*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 - 183*zeta[2]) + G[1, 0, 0, x]*
       (1763/9 + ((148*I)/3)*Pi + (16 - (2*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 86*zeta[2]) + G[0, 0, 0, x]*
       (637/18 - ((787*I)/6)*Pi + (71/3 - (32*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 83*zeta[2]) + G[0, 1, 1, 1, x]*
       (464/3 - (77*I)*Pi - 18*zeta[2]) + G[1, 1, 1, x]*
       (((-8*I)/3)*Pi + 12*zeta[2]) + G[0, 1, 0, 0, x]*
       (-1373/6 - (26*I)*Pi - 2*Log[mu2/s] + 156*zeta[2]) + 
      G[1, 0, 1, x]*(395/9 + ((590*I)/3)*Pi + (4/3 + (4*I)*Pi)*Log[mu2/s] + 
        198*zeta[2]) + G[1, 1, 0, x]*(395/9 - ((109*I)/6)*Pi + 
        (4/3 - (4*I)*Pi)*Log[mu2/s] + 208*zeta[2]) + 
      G[0, 0, 0, 1, x]*(-99 + (41*I)*Pi + (-20 - (36*I)*Pi)*Log[mu2/s] + 
        420*zeta[2]) + G[0, 0, 1, 0, x]*(-99 - (57*I)*Pi + 
        (-20 - (12*I)*Pi)*Log[mu2/s] + 432*zeta[2]) + 
      G[0, 0, 1, x]*(-551/18 - ((257*I)/3)*Pi + (3 - (9*I)*Pi)*Log[mu2/s]^2 + 
        (-194 + (285*I)*Pi)*zeta[2] + Log[mu2/s]*(124/3 + (105*I)*Pi + 
          204*zeta[2]) - 252*zeta[3]) + G[1, 0, x]*(-1577/54 + (221*I)*Pi + 
        (-1 + (3*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-169/9 + ((46*I)/3)*Pi - 
          36*zeta[2]) + (-2287/6 - (132*I)*Pi)*zeta[2] - 155*zeta[3]) + 
      G[1, 1, x]*(((395*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s] + 
        (-394/3 - (12*I)*Pi)*zeta[2] - 16*zeta[3]) + 
      (847/18 + ((1203*I)/2)*Pi)*zeta[3] - 363*zeta[3]^2 + 
      G[0, 1, 1, x]*(-454/3 + (92*I)*Pi + (-182/3 + (16*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + (297 + (12*I)*Pi)*zeta[2] + 30*zeta[3]) + 
      G[0, 1, 0, x]*(-551/18 - ((379*I)/2)*Pi + 3*Log[mu2/s]^2 + 
        (-113 + (156*I)*Pi)*zeta[2] + Log[mu2/s]*(124/3 + (8*I)*Pi + 
          12*zeta[2]) + 192*zeta[3]) + zeta[2]*(-377/6 - ((2846*I)/9)*Pi + 
        (-485 + (21*I)*Pi)*zeta[3]) + G[0, 1, x]*
       (-1577/54 - ((3613*I)/18)*Pi + (-48 - (345*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-1 + (9*I)*Pi + 9*zeta[2]) + 
        Log[mu2/s]*(-169/9 - ((64*I)/3)*Pi + (-215 + (30*I)*Pi)*zeta[2]) + 
        (514 + (132*I)*Pi)*zeta[3] - (651*zeta[4])/2) + 
      G[0, 0, x]*(-71053/432 - ((19*I)/4)*Pi + (35/12 + (6*I)*Pi)*
         Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (8401/12 + ((81*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-343/36 + ((425*I)/6)*Pi + (163*zeta[2])/2) + 
        (1/2 - (24*I)*Pi)*zeta[3] - 66*zeta[4]) + (3769/24 + ((993*I)/4)*Pi)*
       zeta[4] + Log[mu2/s]^2*(((-3*I)/2)*Pi + 12*zeta[2] - 
        (9*I)*Pi*zeta[3] + (99*zeta[4])/4) + 
      G[1, x]*(((-1577*I)/54)*Pi + Log[mu2/s]^2*((-I)*Pi - 6*zeta[2]) + 
        (209/9 + ((661*I)/6)*Pi)*zeta[2] + Log[mu2/s]*(((-169*I)/9)*Pi + 
          (58 - (12*I)*Pi)*zeta[2] - 8*zeta[3]) + (-1157/6 - (83*I)*Pi)*
         zeta[3] + 302*zeta[4]) + Log[mu2/s]*(((145*I)/18)*Pi + 
        (-16 + (103*I)*Pi)*zeta[3] + zeta[2]*(508/9 + (48*I)*Pi + 
          180*zeta[3]) + (-529/4 + ((165*I)/2)*Pi)*zeta[4]) + 
      (371 + (45*I)*Pi)*zeta[5] + G[0, x]*(923/18 - ((80189*I)/432)*Pi + 
        (2*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-3/2 + ((23*I)/12)*Pi - 
          48*zeta[2]) + (2717/6 - ((61*I)/2)*Pi)*zeta[3] + 
        zeta[2]*(-911/18 + ((2741*I)/12)*Pi + 108*zeta[3]) + 
        (129/4 + ((21*I)/2)*Pi)*zeta[4] + Log[mu2/s]*
         (145/18 - ((1127*I)/36)*Pi + (-859/3 - ((85*I)/2)*Pi)*zeta[2] + 
          (-12 - (12*I)*Pi)*zeta[3] + 33*zeta[4]) + 15*zeta[5]) - 
      (25705*zeta[6])/16)/(1 - x) + (21241*zeta[6])/48 + 
    ((13/9 - ((28*I)/3)*Pi)*G[0, 0, 0, 0, x] + ((14*I)/3)*Pi*
       G[1, 0, 1, 1, x] + ((2*I)/3)*Pi*G[1, 1, 0, 1, x] - 
      ((2*I)/3)*Pi*G[1, 1, 1, 0, x] + (-28/3 - (44*I)*Pi)*
       G[0, 0, 0, 0, 1, x] + (-28/3 + (36*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
      (8/3 + (20*I)*Pi)*G[0, 0, 1, 0, 0, x] + (368/3 - (84*I)*Pi)*
       G[0, 0, 1, 1, 1, x] + (8*G[0, 1, 0, 0, 0, x])/3 + 
      (58/3 + (24*I)*Pi)*G[0, 1, 0, 0, 1, x] + (58/3 + (42*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (382/3 - (56*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
      (-24 - (36*I)*Pi)*G[0, 1, 1, 0, 0, x] + (-8/3 - (32*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (-8/3 - (16*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
      10*G[1, 0, 0, 0, 0, x] + (14*G[1, 0, 0, 0, 1, x])/3 + 
      (14*G[1, 0, 0, 1, 0, x])/3 - (22*G[1, 0, 0, 1, 1, x])/3 - 
      (10*G[1, 0, 1, 0, 0, x])/3 + (14*G[1, 0, 1, 0, 1, x])/3 + 
      (14*G[1, 0, 1, 1, 0, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 + 
      (2*G[1, 1, 0, 0, 1, x])/3 + (2*G[1, 1, 0, 1, 0, x])/3 - 
      (2*G[1, 1, 1, 0, 0, x])/3 - 44*G[0, 0, 0, 0, 1, 1, x] + 
      36*G[0, 0, 0, 1, 0, 1, x] + 36*G[0, 0, 0, 1, 1, 0, x] + 
      20*G[0, 0, 1, 0, 0, 1, x] + 20*G[0, 0, 1, 0, 1, 0, x] + 
      16*G[0, 0, 1, 0, 1, 1, x] + 164*G[0, 0, 1, 1, 0, 0, x] - 
      8*G[0, 0, 1, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 1, 0, x] - 
      76*G[0, 0, 1, 1, 1, 1, x] + 24*G[0, 1, 0, 0, 1, 1, x] + 
      66*G[0, 1, 0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, 0, 1, x] - 
      24*G[0, 1, 0, 1, 1, 0, x] - 32*G[0, 1, 0, 1, 1, 1, x] - 
      36*G[0, 1, 1, 0, 0, 1, x] - 36*G[0, 1, 1, 0, 1, 0, x] + 
      4*G[0, 1, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 1, 0, 0, x] + 
      G[1, 0, 1, 0, x]*(-23/3 - (4*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, x]*(-23/3 - (4*I)*Pi - (4*Log[mu2/s])/3) + 
      G[1, 1, 0, 0, x]*(65/9 - ((2*I)/3)*Pi + (4*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(187/9 - ((4*I)/3)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(44 + (44*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(44 + (164*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-92/3 + (60*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(331/9 + (52*I)*Pi + (16/3 + (8*I)*Pi)*Log[mu2/s] - 
        312*zeta[2]) + G[0, 0, 0, 1, x]*(331/9 - ((104*I)/3)*Pi + 
        (16/3 + (24*I)*Pi)*Log[mu2/s] - 280*zeta[2]) + 
      G[0, 1, 0, 0, x]*(998/9 + (22*I)*Pi - 116*zeta[2]) + 
      G[1, 0, 1, x]*(((-23*I)/3)*Pi - ((4*I)/3)*Pi*Log[mu2/s] - 
        (40*zeta[2])/3) + G[1, 0, 0, x]*(-919/27 + ((35*I)/9)*Pi + 
        (-83/9 + ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 10*zeta[2]) + 
      G[1, 1, 0, x]*(((65*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - 
        (16*zeta[2])/3) + G[0, 1, 1, 1, x]*(((-8*I)/3)*Pi + 12*zeta[2]) + 
      G[0, 0, 0, x]*(89/9 + ((356*I)/9)*Pi + (4/3 + ((16*I)/3)*Pi)*
         Log[mu2/s] + (58*zeta[2])/3) + G[0, 0, 1, 1, x]*
       (-62/3 + (106*I)*Pi + (-182/3 + (20*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 122*zeta[2]) + G[0, 1, 0, 1, x]*
       (329/9 + (148*I)*Pi + (4*Log[mu2/s])/3 + 168*zeta[2]) + 
      G[0, 1, 1, 0, x]*(329/9 - ((76*I)/3)*Pi + (4*Log[mu2/s])/3 + 
        192*zeta[2]) + G[0, 1, 0, x]*(1423/54 + ((394*I)/3)*Pi - 
        Log[mu2/s]^2 + Log[mu2/s]*(-145/9 - ((2*I)/3)*Pi - 8*zeta[2]) + 
        (-304/3 - (116*I)*Pi)*zeta[2] - 140*zeta[3]) + 
      G[0, 1, 1, x]*(((329*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s] + 
        (-358/3 - (8*I)*Pi)*zeta[2] - 20*zeta[3]) + 
      G[1, 1, x]*(((4*I)/3)*Pi*zeta[2] - (4*zeta[3])/3) + 
      (-1087/18 - ((2861*I)/9)*Pi)*zeta[3] + 266*zeta[3]^2 + 
      G[1, 0, x]*(((-919*I)/27)*Pi - I*Pi*Log[mu2/s]^2 + 
        (404/9 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*(((-83*I)/9)*Pi + 
          (28*zeta[2])/3) + 6*zeta[3]) + G[0, 0, 1, x]*
       (1423/54 + (-1 + (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
         (-145/9 - ((172*I)/3)*Pi - 136*zeta[2]) + (-80 - (214*I)*Pi)*
         zeta[2] + 192*zeta[3]) + zeta[2]*(((1087*I)/18)*Pi + 
        (632/3 - (14*I)*Pi)*zeta[3]) + G[1, x]*(((-134*I)/9)*Pi*zeta[2] + 
        (134/9 - ((22*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((-8*I)/3)*Pi*zeta[2] + 
          (8*zeta[3])/3) - 33*zeta[4]) + Log[mu2/s]^2*
       ((6*I)*Pi*zeta[3] - (33*zeta[4])/2) + (-327/4 - (135*I)*Pi)*zeta[4] + 
      G[0, 0, x]*(347/9 + ((866*I)/27)*Pi + (-3/2 - I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-25/6 - ((160*I)/9)*Pi - 16*zeta[2]) + 
        (-1999/6 - (10*I)*Pi)*zeta[2] + (2/3 + (16*I)*Pi)*zeta[3] + 
        44*zeta[4]) + G[0, 1, x]*(((1423*I)/54)*Pi + 
        Log[mu2/s]^2*((-I)*Pi - 6*zeta[2]) + (-853/9 + ((230*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(((-145*I)/9)*Pi + (58 - (20*I)*Pi)*zeta[2]) + 
        (-562/3 - (100*I)*Pi)*zeta[3] + 235*zeta[4]) + 
      Log[mu2/s]*(zeta[2]*(((-62*I)/9)*Pi - 120*zeta[3]) + 
        (62/9 - ((182*I)/3)*Pi)*zeta[3] + (743/6 - (55*I)*Pi)*zeta[4]) + 
      G[0, x]*(((347*I)/9)*Pi + Log[mu2/s]^2*(((-3*I)/2)*Pi + 6*zeta[2]) + 
        zeta[2]*(-185/2 - ((281*I)/2)*Pi - 72*zeta[3]) + 
        (-670/3 + (26*I)*Pi)*zeta[3] + Log[mu2/s]*(((-25*I)/6)*Pi + 
          (946/9 + (8*I)*Pi)*zeta[2] + (4 + (8*I)*Pi)*zeta[3] - 22*zeta[4]) + 
        (1/2 - (7*I)*Pi)*zeta[4] - 10*zeta[5]) + (-718/3 - (30*I)*Pi)*
       zeta[5] + (27937*zeta[6])/24)/(1 - x)^2) + 
  Nc^2*(((-70781*I)/729)*Pi + (93 - (63*I)*Pi)*G[0, 0, 0, 0, 0, x] + 
    (-871/6 + (251*I)*Pi)*G[0, 0, 1, 1, 1, x] + (-275/6 + ((991*I)/6)*Pi)*
     G[0, 1, 1, 0, 1, x] + (-275/6 + (56*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
    (-87 - (16*I)*Pi)*G[1, 1, 1, 0, 0, x] + (66 - (39*I)*Pi)*
     G[1, 1, 1, 1, 1, x] - 27*G[0, 0, 0, 0, 0, 0, x] - 
    36*G[0, 0, 0, 0, 0, 1, x] - 36*G[0, 0, 0, 0, 1, 0, x] - 
    2*G[0, 0, 0, 0, 1, 1, x] - 7*G[0, 0, 0, 1, 0, 0, x] - 
    (286*G[0, 0, 0, 1, 0, 1, x])/3 - (286*G[0, 0, 0, 1, 1, 0, x])/3 + 
    42*G[0, 0, 0, 1, 1, 1, x] + 41*G[0, 0, 1, 0, 0, 0, x] - 
    (172*G[0, 0, 1, 0, 0, 1, x])/3 - (172*G[0, 0, 1, 0, 1, 0, x])/3 + 
    13*G[0, 0, 1, 0, 1, 1, x] - 196*G[0, 0, 1, 1, 0, 0, x] + 
    53*G[0, 0, 1, 1, 0, 1, x] + 53*G[0, 0, 1, 1, 1, 0, x] + 
    198*G[0, 0, 1, 1, 1, 1, x] - 29*G[0, 1, 0, 0, 0, 0, x] + 
    20*G[0, 1, 0, 0, 0, 1, x] + 20*G[0, 1, 0, 0, 1, 0, x] - 
    79*G[0, 1, 0, 0, 1, 1, x] - 93*G[0, 1, 0, 1, 0, 0, x] + 
    (233*G[0, 1, 0, 1, 0, 1, x])/3 + (233*G[0, 1, 0, 1, 1, 0, x])/3 + 
    165*G[0, 1, 0, 1, 1, 1, x] + 40*G[0, 1, 1, 0, 0, 0, x] + 
    (338*G[0, 1, 1, 0, 0, 1, x])/3 + (338*G[0, 1, 1, 0, 1, 0, x])/3 + 
    (105*G[0, 1, 1, 0, 1, 1, x])/2 + 56*G[0, 1, 1, 1, 0, 0, x] - 
    62*G[0, 1, 1, 1, 1, 1, x] - (452*G[1, 0, 0, 0, 0, 0, x])/3 + 
    (70*G[1, 0, 0, 0, 0, 1, x])/3 + (70*G[1, 0, 0, 0, 1, 0, x])/3 - 
    30*G[1, 0, 0, 0, 1, 1, x] + (160*G[1, 0, 0, 1, 0, 0, x])/3 - 
    (58*G[1, 0, 0, 1, 0, 1, x])/3 - (58*G[1, 0, 0, 1, 1, 0, x])/3 - 
    15*G[1, 0, 0, 1, 1, 1, x] + (154*G[1, 0, 1, 0, 0, 0, x])/3 + 
    (2*G[1, 0, 1, 0, 0, 1, x])/3 + (2*G[1, 0, 1, 0, 1, 0, x])/3 + 
    14*G[1, 0, 1, 0, 1, 1, x] - 13*G[1, 0, 1, 1, 0, 0, x] + 
    17*G[1, 0, 1, 1, 0, 1, x] + 17*G[1, 0, 1, 1, 1, 0, x] - 
    9*G[1, 0, 1, 1, 1, 1, x] - (41*G[1, 1, 0, 0, 0, 0, x])/3 - 
    (32*G[1, 1, 0, 0, 0, 1, x])/3 - (32*G[1, 1, 0, 0, 1, 0, x])/3 - 
    7*G[1, 1, 0, 0, 1, 1, x] - (8*G[1, 1, 0, 1, 0, 0, x])/3 + 
    (62*G[1, 1, 0, 1, 0, 1, x])/3 + (62*G[1, 1, 0, 1, 1, 0, x])/3 + 
    41*G[1, 1, 0, 1, 1, 1, x] - (35*G[1, 1, 1, 0, 0, 0, x])/3 - 
    (13*G[1, 1, 1, 0, 0, 1, x])/3 - (13*G[1, 1, 1, 0, 1, 0, x])/3 + 
    5*G[1, 1, 1, 0, 1, 1, x] - 21*G[1, 1, 1, 1, 0, 1, x] - 
    21*G[1, 1, 1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, 1, 1, x] + 
    G[0, 0, 0, 1, 1, x]*(359/2 - ((304*I)/3)*Pi - 48*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-29/6 - ((193*I)/3)*Pi - 20*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-29/6 - (163*I)*Pi - 20*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-13/2 - (22*I)*Pi - 13*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(155/12 - ((88*I)/3)*Pi - 13*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(379/2 + (39*I)*Pi - 13*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(403/2 - (51*I)*Pi - 13*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(403/2 - ((346*I)/3)*Pi - 13*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(99/2 - ((109*I)/3)*Pi - 12*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-7/2 - ((50*I)/3)*Pi - 10*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-7/2 + (24*I)*Pi - 10*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(-97/6 - ((67*I)/3)*Pi - 7*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(-97/6 - (66*I)*Pi - 7*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(593 + ((440*I)/3)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-1393/6 + (3*I)*Pi - 5*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(111/2 - ((13*I)/3)*Pi - 5*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(111/2 - (26*I)*Pi - 5*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-881/12 + ((170*I)/3)*Pi - 5*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(-760/3 - (67*I)*Pi - 5*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(371/2 - ((109*I)/3)*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(-4225/12 + ((725*I)/3)*Pi - Log[mu2/s]) - 
    ((9*I)/8)*Pi*Log[mu2/s]^5 + G[1, 0, 0, 0, 0, x]*
     (556/3 - ((373*I)/3)*Pi + 3*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (-733/6 + (11*I)*Pi + 7*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (-733/6 + ((65*I)/3)*Pi + 7*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (-117 - ((29*I)/3)*Pi + 8*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (-117 + (26*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 0, 1, x]*
     (3557/36 - ((1369*I)/4)*Pi + (26 - (8*I)*Pi)*Log[mu2/s] - 
      (2017*zeta[2])/3) + G[0, 1, 1, 0, x]*(3557/36 + ((3439*I)/6)*Pi + 
      (26 - (6*I)*Pi)*Log[mu2/s] - (2008*zeta[2])/3) + 
    G[0, 0, 1, 1, x]*(-20093/36 + ((91*I)/3)*Pi + (541/3 - (86*I)*Pi)*
       Log[mu2/s] - 33*Log[mu2/s]^2 - 364*zeta[2]) + 
    G[1, 1, 0, 1, x]*(-209/12 - ((2443*I)/12)*Pi + (-79/6 + (12*I)*Pi)*
       Log[mu2/s] + (9*Log[mu2/s]^2)/2 - (425*zeta[2])/2) + 
    G[1, 0, 1, 0, x]*(11267/36 + ((125*I)/2)*Pi + (-29/6 - (6*I)*Pi)*
       Log[mu2/s] - 94*zeta[2]) + G[1, 0, 1, 1, x]*
     (17561/36 - ((665*I)/2)*Pi + (131/6 - (7*I)*Pi)*Log[mu2/s] - 
      (9*Log[mu2/s]^2)/2 - (107*zeta[2])/2) + G[0, 1, 1, 1, x]*
     (4535/9 - ((1979*I)/6)*Pi + (-92/3 + (13*I)*Pi)*Log[mu2/s] + 
      9*Log[mu2/s]^2 - 5*zeta[2]) + Log[mu2/s]^4*
     (((7*I)/3)*Pi + 18*zeta[2]) + G[1, 1, 1, 0, x]*
     (-209/12 - ((134*I)/3)*Pi + (-79/6 + (4*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/2 + (109*zeta[2])/2) + G[1, 1, 0, 0, x]*
     (-4639/6 - ((284*I)/3)*Pi + (-163/6 + (5*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/2 + (517*zeta[2])/6) + G[1, 0, 0, 0, x]*
     (-4585/36 + ((833*I)/6)*Pi + (-43 + (32*I)*Pi)*Log[mu2/s] + 
      (39*Log[mu2/s]^2)/2 + (625*zeta[2])/6) + G[1, 0, 0, 1, x]*
     (11267/36 + ((1063*I)/6)*Pi + (-29/6 - (12*I)*Pi)*Log[mu2/s] + 
      159*zeta[2]) + G[1, 1, 1, 1, x]*(415/4 + (104*I)*Pi + 
      (-35/2 + (4*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + (333*zeta[2])/2) + 
    G[0, 1, 0, 0, x]*(-4583/8 - ((193*I)/12)*Pi + (79/12 - ((13*I)/2)*Pi)*
       Log[mu2/s] + (27*Log[mu2/s]^2)/4 + (667*zeta[2])/4) + 
    G[0, 0, 0, 0, x]*(-2107/36 + ((1073*I)/4)*Pi + (-105/4 + (I/2)*Pi)*
       Log[mu2/s] + (27*Log[mu2/s]^2)/4 + (1383*zeta[2])/4) + 
    G[0, 0, 1, 0, x]*(-16609/36 - ((349*I)/12)*Pi + (-223/6 + (3*I)*Pi)*
       Log[mu2/s] + 18*Log[mu2/s]^2 + (1223*zeta[2])/3) + 
    G[0, 0, 0, 1, x]*(-16609/36 + ((2063*I)/6)*Pi + (-223/6 - (25*I)*Pi)*
       Log[mu2/s] + 18*Log[mu2/s]^2 + (2129*zeta[2])/3) + 
    Log[mu2/s]^3*(((3667*I)/216)*Pi + (-35 + ((55*I)/4)*Pi)*zeta[2]) + 
    G[0, 0, 1, x]*(-3181/108 - ((32263*I)/36)*Pi + (-51/4 - ((65*I)/2)*Pi)*
       Log[mu2/s]^2 - (35*Log[mu2/s]^3)/6 + (-3911/4 + ((2143*I)/6)*Pi)*
       zeta[2] + Log[mu2/s]*(4439/36 + ((353*I)/3)*Pi + (939*zeta[2])/2) - 
      (536*zeta[3])/3) + G[0, 0, 0, x]*(-6899/36 - ((4154*I)/9)*Pi + 
      (-15 + ((99*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
       (175/3 - ((1121*I)/12)*Pi - 219*zeta[2]) + (-5987/6 + ((99*I)/4)*Pi)*
       zeta[2] - 27*zeta[3]) + G[1, 0, 1, x]*(4549/72 + ((3177*I)/4)*Pi + 
      (5/2 - (9*I)*Pi)*Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + 
      (2531/3 + ((74*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-235/36 + (22*I)*Pi + 
        (161*zeta[2])/2) - (59*zeta[3])/3) + 
    G[1, 1, 0, x]*(4549/72 - ((7174*I)/9)*Pi + (5/2 + ((9*I)/2)*Pi)*
       Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
       (-235/36 - ((106*I)/3)*Pi - (167*zeta[2])/2) + 
      (4549/6 - ((233*I)/6)*Pi)*zeta[2] - (52*zeta[3])/3) + 
    G[1, 0, 0, x]*(104221/108 + ((507*I)/2)*Pi + (3/2 + (2*I)*Pi)*
       Log[mu2/s]^2 - (35*Log[mu2/s]^3)/6 + Log[mu2/s]*
       (611/9 - ((269*I)/6)*Pi - (145*zeta[2])/2) + (-385 - ((232*I)/3)*Pi)*
       zeta[2] - (52*zeta[3])/3) + G[1, 1, 1, x]*
     (-39725/108 + ((1939*I)/18)*Pi + (-11/2 + (9*I)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(385/18 - ((125*I)/3)*Pi - 78*zeta[2]) + 
      (-290/3 + ((17*I)/3)*Pi)*zeta[2] - (11*zeta[3])/3) + 
    (1415/9 + ((171473*I)/108)*Pi)*zeta[3] - (1815*zeta[3]^2)/4 + 
    G[0, 1, 1, x]*(-55777/216 + ((1603*I)/4)*Pi + (211/4 + ((9*I)/2)*Pi)*
       Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
       (-3635/18 + ((605*I)/6)*Pi - (135*zeta[2])/2) + 
      (2953/4 - ((100*I)/3)*Pi)*zeta[2] + (17*zeta[3])/6) + 
    G[0, 1, 0, x]*(-3181/108 - ((25255*I)/72)*Pi + (-51/4 - ((43*I)/4)*Pi)*
       Log[mu2/s]^2 - (35*Log[mu2/s]^3)/6 + (-5581/12 + ((613*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]*(4439/36 + ((85*I)/12)*Pi + (229*zeta[2])/2) + 
      291*zeta[3]) + zeta[2]*(1715/9 - ((436957*I)/324)*Pi + 
      (-4673/12 + ((821*I)/6)*Pi)*zeta[3]) + 
    (((5*I)/3)*Pi*G[1, 0, 1, 1, x] - ((5*I)/3)*Pi*G[1, 1, 0, 1, x] - 
      (3*G[1, 1, 1, 1, x])/2 + (5*G[1, 0, 1, 1, 1, x])/3 - 
      (5*G[1, 1, 0, 1, 1, x])/3 - (10*G[1, 0, 1, x]*zeta[2])/3 + 
      G[1, 1, 1, x]*(((-3*I)/2)*Pi + (5*zeta[2])/3) + 
      G[1, 1, x]*(3*zeta[2] - (10*zeta[3])/3) - (10*I)*Pi*G[1, x]*zeta[3])/
     x^2 + ((18*I)*Pi*G[0, 0, 1, x] + (20*I)*Pi*G[0, 1, 0, x] + 
      (6*I)*Pi*G[1, 0, 0, x] + 18*G[0, 0, 1, 1, x] + 20*G[0, 1, 0, 1, x] + 
      20*G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x]/3 + 6*G[1, 0, 0, 1, x] + 
      6*G[1, 0, 1, 0, x] + (31/3 - ((5*I)/2)*Pi)*G[1, 0, 1, 1, x] + 
      309*G[1, 1, 0, 0, x] + (-57/2 + ((5*I)/2)*Pi)*G[1, 1, 0, 1, x] - 
      (57*G[1, 1, 1, 0, x])/2 - 48*G[1, 1, 1, 1, x] - 
      (5*G[1, 0, 1, 1, 1, x])/2 + (5*G[1, 1, 0, 1, 1, x])/2 + 
      G[0, 1, 1, x]*(-33 + ((89*I)/3)*Pi + 10*Log[mu2/s]) + 
      G[1, 1, 0, x]*(931/12 + ((581*I)/2)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, x]*(((931*I)/12)*Pi + (10*I)*Pi*Log[mu2/s] - 356*zeta[2]) + 
      G[0, 1, x]*((-33*I)*Pi + (10*I)*Pi*Log[mu2/s] - (532*zeta[2])/3) + 
      G[1, 1, 1, x]*(341/3 - ((153*I)/2)*Pi - (5*zeta[2])/2) + 
      G[1, 0, 1, x]*(931/12 + ((79*I)/3)*Pi + 10*Log[mu2/s] + 5*zeta[2]) - 
      (10*I)*Pi*zeta[3] + G[1, 1, x]*(-1169/9 + ((625*I)/4)*Pi + 
        (-35 + (28*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + (395*zeta[2])/3 + 
        5*zeta[3]) + G[1, x]*(((-1169*I)/9)*Pi + (9*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((-35*I)*Pi - 168*zeta[2]) + (-1489/4 - ((713*I)/2)*Pi)*
         zeta[2] + (662/3 + (15*I)*Pi)*zeta[3]))/x + 
    Log[mu2/s]^2*(((6263*I)/216)*Pi + (-1763/12 - ((697*I)/12)*Pi)*zeta[2] + 
      (41/4 - (57*I)*Pi)*zeta[3] - (333*zeta[4])/8) + 
    x^2*((9/2 + (3*I)*Pi)*G[0, 0, 0, x] + (-8/3 + (3*I)*Pi)*G[0, 0, 1, x] + 
      (-8/3 - (3*I)*Pi)*G[0, 1, 0, x] + (5/6 - (3*I)*Pi)*G[0, 1, 1, x] + 
      (5/6 - (3*I)*Pi)*G[1, 0, 0, x] + (-8/3 - (3*I)*Pi)*G[1, 0, 1, x] + 
      (-8/3 + (3*I)*Pi)*G[1, 1, 0, x] + (9/2 + (3*I)*Pi)*G[1, 1, 1, x] + 
      3*G[0, 0, 0, 0, x] + 3*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] - 
      3*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] - 3*G[1, 0, 1, 1, x] + 
      3*G[1, 1, 0, 0, x] + 3*G[1, 1, 1, 1, x] + 
      G[0, 0, x]*(-587/36 + ((11*I)/6)*Pi - 3*zeta[2]) + 
      G[1, 1, x]*(-587/36 + ((11*I)/6)*Pi - 3*zeta[2]) + 
      (-587/12 + ((11*I)/2)*Pi)*zeta[2] + G[0, 1, x]*
       (587/36 - ((11*I)/6)*Pi + 3*zeta[2]) + 
      G[1, 0, x]*(587/36 - ((11*I)/6)*Pi + 3*zeta[2]) + 
      G[0, x]*((8 + (3*I)*Pi)*zeta[2] - 3*zeta[3]) + 
      (-7/2 - (6*I)*Pi)*zeta[3] + G[1, x]*((8 - (3*I)*Pi)*zeta[2] + 
        3*zeta[3]) - (117*zeta[4])/4) + (77643/16 + ((30607*I)/48)*Pi)*
     zeta[4] + G[1, 1, x]*(9743/24 - ((41863*I)/216)*Pi - 
      ((3*I)/2)*Pi*Log[mu2/s]^3 + (-9857/18 + ((431*I)/12)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-57/2 - (3*I)*Pi + 3*zeta[2]) + 
      Log[mu2/s]*(665/6 - ((1517*I)/36)*Pi + (310/3 + (I/2)*Pi)*zeta[2] - 
        8*zeta[3]) + (-755/12 - (70*I)*Pi)*zeta[3] + (223*zeta[4])/4) + 
    G[0, 1, x]*(-207319/2592 - ((82445*I)/216)*Pi + (-7/2 + ((19*I)/6)*Pi)*
       Log[mu2/s]^3 + (21*Log[mu2/s]^4)/8 + (4055/36 - ((11161*I)/12)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-1217/72 + ((59*I)/2)*Pi + (91*zeta[2])/4) + 
      (4291/4 + ((736*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (-10153/108 - ((1012*I)/9)*Pi + (-3665/6 + ((129*I)/2)*Pi)*zeta[2] + 
        24*zeta[3]) + (2409*zeta[4])/16) + 
    G[1, 0, x]*(-207319/2592 + ((67261*I)/72)*Pi + (-7/2 + ((19*I)/6)*Pi)*
       Log[mu2/s]^3 + (21*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
       (-1217/72 - ((13*I)/2)*Pi - (35*zeta[2])/4) + 
      (-17899/18 - ((395*I)/3)*Pi)*zeta[2] + (-2899/6 + (37*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-10153/108 + ((248*I)/9)*Pi + (386/3 + ((3*I)/2)*Pi)*
         zeta[2] + 28*zeta[3]) + (10121*zeta[4])/16) + 
    G[0, 0, x]*(-190853/1728 - ((79183*I)/432)*Pi + (61/8 - ((151*I)/12)*Pi)*
       Log[mu2/s]^3 - (27*Log[mu2/s]^4)/16 + (58393/24 - ((1373*I)/24)*Pi)*
       zeta[2] + Log[mu2/s]^2*(109/48 - ((39*I)/8)*Pi + (417*zeta[2])/8) + 
      Log[mu2/s]*(5443/144 + ((13405*I)/72)*Pi + (3371/8 - ((181*I)/4)*Pi)*
         zeta[2] - (27*zeta[3])/2) + (233/6 - ((349*I)/6)*Pi)*zeta[3] + 
      (21241*zeta[4])/32) + Log[mu2/s]*(((-64001*I)/2592)*Pi + 
      (-1435/36 + ((361*I)/2)*Pi)*zeta[3] + 
      zeta[2]*(-235/36 + ((187*I)/4)*Pi + 654*zeta[3]) + 
      (25165/24 - ((1265*I)/16)*Pi)*zeta[4]) + (16271/24 - ((1535*I)/12)*Pi)*
     zeta[5] + G[0, x]*(1477/18 - ((938093*I)/5184)*Pi + 
      ((15*I)/16)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((33*I)/8)*Pi + 
        (25*zeta[2])/2) + zeta[2]*(-24191/72 + ((33155*I)/72)*Pi - 
        74*zeta[3]) + (19463/18 - (179*I)*Pi)*zeta[3] + 
      Log[mu2/s]^2*(-5/2 - ((2107*I)/144)*Pi + (13 + ((395*I)/8)*Pi)*
         zeta[2] + 9*zeta[3]) + Log[mu2/s]*(341/36 - ((26443*I)/432)*Pi + 
        (-10549/18 + ((2533*I)/24)*Pi)*zeta[2] + (-35 + ((19*I)/2)*Pi)*
         zeta[3] - (2779*zeta[4])/4) + (-1998 + ((6603*I)/32)*Pi)*zeta[4] + 
      65*zeta[5]) + G[1, x]*(-261199/1458 + ((63031*I)/216)*Pi + 
      (7/3 - (3*I)*Pi)*Log[mu2/s]^4 - (9*Log[mu2/s]^5)/8 + 
      Log[mu2/s]^3*(3667/216 + ((35*I)/6)*Pi + (91*zeta[2])/4) + 
      zeta[2]*(19477/162 + ((4707*I)/4)*Pi - 301*zeta[3]) + 
      (-58937/54 - ((1307*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
       (6803/216 + ((199*I)/36)*Pi + (-1117/12 + ((47*I)/2)*Pi)*zeta[2] + 
        3*zeta[3]) + Log[mu2/s]*(-88553/2592 + ((2155*I)/27)*Pi + 
        (13363/36 - ((901*I)/6)*Pi)*zeta[2] + (-220/3 + (26*I)*Pi)*zeta[3] - 
        (5333*zeta[4])/16) + (3549/8 + ((731*I)/12)*Pi)*zeta[4] + 
      (889*zeta[5])/6) + ((-6 - (25*I)*Pi)*G[0, 0, 0, 0, 0, x] + 
      (-695/2 + (385*I)*Pi)*G[0, 0, 1, 1, 1, x] + (-5701/12 + (272*I)*Pi)*
       G[0, 1, 0, 1, 1, x] + (31 + ((305*I)/2)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (31 + (90*I)*Pi)*G[0, 1, 1, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, 1, 1, x] + 
      (-26 + (5*I)*Pi)*G[1, 0, 0, 0, 1, x] + (-26 + (14*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (125/6 - (19*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (-49/2 - (3*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-49/2 - (2*I)*Pi)*
       G[1, 0, 1, 1, 0, x] + (3*I)*Pi*G[1, 0, 1, 1, 1, x] + 
      (169/6 - (7*I)*Pi)*G[1, 1, 0, 0, 0, x] - (11*G[1, 1, 0, 0, 1, x])/3 + 
      (-11/3 + (4*I)*Pi)*G[1, 1, 0, 1, 0, x] + (6*I)*Pi*G[1, 1, 0, 1, 1, x] + 
      (11/3 - (6*I)*Pi)*G[1, 1, 1, 0, 0, x] - 25*G[0, 0, 0, 0, 0, 1, x] - 
      25*G[0, 0, 0, 0, 1, 0, x] + 17*G[0, 0, 0, 0, 1, 1, x] - 
      3*G[0, 0, 0, 1, 0, 0, x] - 105*G[0, 0, 0, 1, 0, 1, x] - 
      105*G[0, 0, 0, 1, 1, 0, x] + 15*G[0, 0, 0, 1, 1, 1, x] + 
      33*G[0, 0, 1, 0, 0, 0, x] - 78*G[0, 0, 1, 0, 0, 1, x] - 
      78*G[0, 0, 1, 0, 1, 0, x] - 18*G[0, 0, 1, 0, 1, 1, x] - 
      604*G[0, 0, 1, 1, 0, 0, x] + 58*G[0, 0, 1, 1, 0, 1, x] + 
      58*G[0, 0, 1, 1, 1, 0, x] + 327*G[0, 0, 1, 1, 1, 1, x] + 
      9*G[0, 1, 0, 0, 0, 0, x] - 3*G[0, 1, 0, 0, 0, 1, x] - 
      3*G[0, 1, 0, 0, 1, 0, x] - 94*G[0, 1, 0, 0, 1, 1, x] - 
      243*G[0, 1, 0, 1, 0, 0, x] + 83*G[0, 1, 0, 1, 0, 1, x] + 
      83*G[0, 1, 0, 1, 1, 0, x] + 189*G[0, 1, 0, 1, 1, 1, x] + 
      6*G[0, 1, 1, 0, 0, 0, x] + 138*G[0, 1, 1, 0, 0, 1, x] + 
      138*G[0, 1, 1, 0, 1, 0, x] + (29*G[0, 1, 1, 0, 1, 1, x])/2 + 
      98*G[0, 1, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 1, 0, 1, x] - 
      8*G[0, 1, 1, 1, 1, 0, x] - 38*G[1, 0, 0, 0, 0, 0, x] + 
      13*G[1, 0, 0, 0, 0, 1, x] + 13*G[1, 0, 0, 0, 1, 0, x] - 
      8*G[1, 0, 0, 0, 1, 1, x] + 16*G[1, 0, 0, 1, 0, 0, x] - 
      2*G[1, 0, 0, 1, 0, 1, x] - 2*G[1, 0, 0, 1, 1, 0, x] - 
      17*G[1, 0, 0, 1, 1, 1, x] + 4*G[1, 0, 1, 0, 0, 0, x] + 
      2*G[1, 0, 1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, 1, 0, x] - 
      5*G[1, 0, 1, 0, 1, 1, x] - 5*G[1, 0, 1, 1, 0, 0, x] + 
      3*G[1, 0, 1, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 1, 0, x] - 
      13*G[1, 1, 0, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 0, 1, x] + 
      6*G[1, 1, 0, 0, 1, 0, x] - 6*G[1, 1, 0, 0, 1, 1, x] - 
      2*G[1, 1, 0, 1, 0, 0, x] + 6*G[1, 1, 0, 1, 0, 1, x] + 
      6*G[1, 1, 0, 1, 1, 0, x] - 6*G[1, 1, 1, 0, 0, 0, x] + 
      G[0, 0, 0, 1, 1, x]*(1099/6 - (150*I)*Pi - 60*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-545/2 - (116*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-545/2 - (566*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-69/2 + I*Pi - 5*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(229/2 - (13*I)*Pi - 5*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(68 - (30*I)*Pi - 5*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-43/12 - (50*I)*Pi - 5*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(229/2 - (113*I)*Pi - 5*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(947/6 + (142*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(8/3 + (5*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-133 - (98*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-133 - (161*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-4235/18 + (183*I)*Pi + (-35/6 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (1541*zeta[2])/2) + G[0, 1, 0, 1, x]*
       (-4235/18 - ((7367*I)/12)*Pi + (-35/6 + (2*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (1481*zeta[2])/2) + G[0, 0, 1, 1, x]*
       (-794/3 - ((1370*I)/3)*Pi + (490/3 - (104*I)*Pi)*Log[mu2/s] - 
        42*Log[mu2/s]^2 - 585*zeta[2]) + G[0, 1, 1, 1, x]*
       ((31*I)*Pi - 40*zeta[2]) + G[1, 1, 0, 1, x]*(((-11*I)/3)*Pi - 
        30*zeta[2]) + G[1, 1, 0, 0, x]*(-1409/36 + ((56*I)/3)*Pi + 
        (-35/6 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (27*zeta[2])/2) + G[1, 0, 1, 1, x]*(((-49*I)/2)*Pi - 13*zeta[2]) + 
      G[1, 0, 1, 0, x]*(100/3 - (16*I)*Pi + (35/6 - (4*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (7*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (-883/9 + (26*I)*Pi + (-16 + (7*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 
        2*zeta[2]) + G[1, 1, 1, 0, x]*(((11*I)/3)*Pi + 12*zeta[2]) + 
      G[1, 0, 0, 1, x]*(100/3 + ((2*I)/3)*Pi + (35/6 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (63*zeta[2])/2) + G[0, 0, 0, 0, x]*
       (3577/36 + ((217*I)/2)*Pi - (5*I)*Pi*Log[mu2/s] + 180*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-5293/12 - (166*I)*Pi + (3/2 - (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (787*zeta[2])/2) + G[0, 0, 0, 1, x]*
       (-787/3 + ((1655*I)/6)*Pi + (-131/6 - (50*I)*Pi)*Log[mu2/s] + 
        (15*Log[mu2/s]^2)/2 + (1745*zeta[2])/2) + G[0, 0, 1, 0, x]*
       (-787/3 - ((3575*I)/12)*Pi + (-131/6 - (10*I)*Pi)*Log[mu2/s] + 
        (15*Log[mu2/s]^2)/2 + (1887*zeta[2])/2) + 
      G[0, 0, 0, x]*(-2042/9 - ((6077*I)/36)*Pi + (3/2 + ((15*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-35/6 - ((113*I)/6)*Pi - 60*zeta[2]) + 
        (-1610/3 + ((69*I)/2)*Pi)*zeta[2]) + G[0, 0, 1, x]*
       (-10231/54 - ((8257*I)/18)*Pi + (-33/4 - (39*I)*Pi)*Log[mu2/s]^2 - 
        (3*Log[mu2/s]^3)/2 + (10361/12 + (795*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1229/18 + (125*I)*Pi + (1229*zeta[2])/2) - 530*zeta[3]) + 
      G[1, 1, 0, x]*(((-1409*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-35*I)/6)*Pi - 18*zeta[2]) + (-20/3 - ((19*I)/2)*Pi)*
         zeta[2] - 2*zeta[3]) + (5603/18 + ((9647*I)/9)*Pi)*zeta[3] - 
      (3609*zeta[3]^2)/4 + G[1, 0, 0, x]*(3289/27 - ((959*I)/36)*Pi - 
        Log[mu2/s]^2/2 - (3*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (1373/36 - ((67*I)/6)*Pi - (27*zeta[2])/2) + (395/6 - (28*I)*Pi)*
         zeta[2] + 4*zeta[3]) + G[1, 0, 1, x]*(((100*I)/3)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + (587/6 + ((15*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((35*I)/6)*Pi + 18*zeta[2]) + 8*zeta[3]) + 
      G[0, 1, 1, x]*(((-4235*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-35*I)/6)*Pi - 18*zeta[2]) + (1471/6 - (8*I)*Pi)*
         zeta[2] + (175*zeta[3])/2) + G[0, 1, 0, x]*
       (-10231/54 - ((7297*I)/12)*Pi + (-33/4 - ((3*I)/2)*Pi)*Log[mu2/s]^2 - 
        (3*Log[mu2/s]^3)/2 + (2987/4 + ((717*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(1229/18 - ((125*I)/6)*Pi + (61*zeta[2])/2) + 
        526*zeta[3]) + zeta[2]*(((-5603*I)/18)*Pi + 
        (-7285/12 + ((479*I)/2)*Pi)*zeta[3]) + 
      G[0, 1, x]*(((-10231*I)/54)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^3 + 
        (11587/9 - ((1075*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         (((-33*I)/4)*Pi + (99*zeta[2])/2) + (8719/12 + (404*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((1229*I)/18)*Pi + (-19/6 + ((191*I)/2)*Pi)*zeta[2] + 
          2*zeta[3]) - (1335*zeta[4])/2) + G[1, 1, x]*
       (((-22*I)/3)*Pi*zeta[2] + (22/3 - (20*I)*Pi)*zeta[3] - 
        (225*zeta[4])/2) + G[1, 0, x]*(((3289*I)/27)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s]^3 + (-5765/36 + ((74*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-I/2)*Pi + 21*zeta[2]) + (31/3 + (15*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((1373*I)/36)*Pi + (44/3 + ((37*I)/2)*Pi)*zeta[2] + 
          2*zeta[3]) - (127*zeta[4])/4) + (45449/16 + ((29509*I)/48)*Pi)*
       zeta[4] + Log[mu2/s]^2*(((-31*I)/4)*Pi*zeta[2] + 
        (31/4 - (42*I)*Pi)*zeta[3] + (537*zeta[4])/8) + 
      G[0, 0, x]*(275/12 - ((40241*I)/108)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-45/4 - ((27*I)/4)*Pi - (27*zeta[2])/2) + 
        (9941/6 - ((493*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
         (175/4 + ((719*I)/18)*Pi + (389/2 - ((81*I)/2)*Pi)*zeta[2]) + 
        (74/3 - (40*I)*Pi)*zeta[3] + (1195*zeta[4])/4) + 
      Log[mu2/s]*((-1085/36 + ((1073*I)/6)*Pi)*zeta[3] + 
        zeta[2]*(((1085*I)/36)*Pi + 612*zeta[3]) + (-685/24 + ((745*I)/4)*Pi)*
         zeta[4]) + (14509/24 - ((215*I)/4)*Pi)*zeta[5] + 
      G[1, x]*(zeta[2]*(((2609*I)/36)*Pi - 34*zeta[3]) + 
        (-2609/36 + ((389*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((-3*I)*Pi*zeta[2] + 3*zeta[3]) + (2227/8 + ((17*I)/2)*Pi)*zeta[4] + 
        Log[mu2/s]*(((35*I)/3)*Pi*zeta[2] + (-35/3 + (8*I)*Pi)*zeta[3] + 
          87*zeta[4]) + (97*zeta[5])/2) + G[0, x]*(((275*I)/12)*Pi + 
        9*Log[mu2/s]^3*zeta[2] + (31061/36 - ((305*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(((-45*I)/4)*Pi + (155/4 + ((39*I)/2)*Pi)*zeta[2] + 
          (9*zeta[3])/2) + zeta[2]*(9151/9 + ((6533*I)/12)*Pi + 
          (237*zeta[3])/2) + Log[mu2/s]*(((175*I)/4)*Pi + 
          (-8383/36 + (92*I)*Pi)*zeta[2] + (-35/2 - (9*I)*Pi)*zeta[3] - 
          (355*zeta[4])/2) + (-2395/2 + ((301*I)/2)*Pi)*zeta[4] + 
        (113*zeta[5])/2) - (306613*zeta[6])/96)/(1 - x)^2 - 
    (75641*zeta[6])/96 + x*((66 - (74*I)*Pi)*G[0, 0, 0, 0, 0, x] + 
      (26 - ((32*I)/3)*Pi)*G[0, 0, 0, 1, 1, x] + (-30 + (16*I)*Pi)*
       G[0, 1, 1, 0, 0, x] + (30 - (16*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (-26 + ((32*I)/3)*Pi)*G[1, 1, 1, 0, 0, x] + (-66 + (74*I)*Pi)*
       G[1, 1, 1, 1, 1, x] - 18*G[0, 0, 0, 0, 0, 0, x] - 
      56*G[0, 0, 0, 0, 0, 1, x] - 56*G[0, 0, 0, 0, 1, 0, x] - 
      12*G[0, 0, 0, 1, 0, 0, x] - 26*G[0, 0, 0, 1, 0, 1, x] - 
      26*G[0, 0, 0, 1, 1, 0, x] + (46*G[0, 0, 0, 1, 1, 1, x])/3 + 
      48*G[0, 0, 1, 0, 0, 0, x] - 18*G[0, 0, 1, 0, 0, 1, x] - 
      18*G[0, 0, 1, 0, 1, 0, x] - (8*G[0, 0, 1, 0, 1, 1, x])/3 + 
      4*G[0, 0, 1, 1, 0, 0, x] - (104*G[0, 0, 1, 1, 0, 1, x])/3 - 
      (104*G[0, 0, 1, 1, 1, 0, x])/3 + (136*G[0, 0, 1, 1, 1, 1, x])/3 + 
      32*G[0, 1, 0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, 1, x] - 
      2*G[0, 1, 0, 1, 0, 1, x] - 2*G[0, 1, 0, 1, 1, 0, x] + 
      (112*G[0, 1, 0, 1, 1, 1, x])/3 + 18*G[0, 1, 1, 0, 0, 0, x] - 
      2*G[0, 1, 1, 0, 0, 1, x] - 2*G[0, 1, 1, 0, 1, 0, x] - 
      (20*G[0, 1, 1, 0, 1, 1, x])/3 - (56*G[0, 1, 1, 1, 0, 1, x])/3 - 
      (56*G[0, 1, 1, 1, 1, 0, x])/3 - (38*G[0, 1, 1, 1, 1, 1, x])/3 + 
      (38*G[1, 0, 0, 0, 0, 0, x])/3 + (56*G[1, 0, 0, 0, 0, 1, x])/3 + 
      (56*G[1, 0, 0, 0, 1, 0, x])/3 + (20*G[1, 0, 0, 1, 0, 0, x])/3 + 
      2*G[1, 0, 0, 1, 0, 1, x] + 2*G[1, 0, 0, 1, 1, 0, x] - 
      18*G[1, 0, 0, 1, 1, 1, x] - (112*G[1, 0, 1, 0, 0, 0, x])/3 + 
      2*G[1, 0, 1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, 1, 0, x] + 
      4*G[1, 0, 1, 1, 0, 0, x] - 32*G[1, 0, 1, 1, 1, 1, x] - 
      (136*G[1, 1, 0, 0, 0, 0, x])/3 + (104*G[1, 1, 0, 0, 0, 1, x])/3 + 
      (104*G[1, 1, 0, 0, 1, 0, x])/3 - 4*G[1, 1, 0, 0, 1, 1, x] + 
      (8*G[1, 1, 0, 1, 0, 0, x])/3 + 18*G[1, 1, 0, 1, 0, 1, x] + 
      18*G[1, 1, 0, 1, 1, 0, x] - 48*G[1, 1, 0, 1, 1, 1, x] - 
      (46*G[1, 1, 1, 0, 0, 0, x])/3 + 26*G[1, 1, 1, 0, 0, 1, x] + 
      26*G[1, 1, 1, 0, 1, 0, x] + 12*G[1, 1, 1, 0, 1, 1, x] + 
      56*G[1, 1, 1, 1, 0, 1, x] + 56*G[1, 1, 1, 1, 1, 0, x] + 
      18*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x]*(88/3 + ((40*I)/3)*Pi - 
        18*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(46/3 - ((4*I)/3)*Pi - 
        12*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-96 - (8*I)*Pi - 
        12*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(-368/3 + ((26*I)/3)*Pi - 
        12*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-96 - (10*I)*Pi - 
        12*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(-368/3 + ((56*I)/3)*Pi - 
        12*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(346/3 - ((56*I)/3)*Pi - 
        10*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(-251/3 + ((76*I)/3)*Pi - 
        10*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(346/3 - ((86*I)/3)*Pi - 
        10*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-83/3 + (28*I)*Pi - 
        2*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-80 + (30*I)*Pi - 
        2*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(142 - (40*I)*Pi - 
        2*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(142 - (58*I)*Pi - 
        2*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(83/3 - (28*I)*Pi + 
        2*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(80 - (30*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-142 + (40*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-142 + (58*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-346/3 + ((56*I)/3)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(251/3 - ((76*I)/3)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-346/3 + ((86*I)/3)*Pi + 10*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-46/3 + ((4*I)/3)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(96 + (8*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(368/3 - ((26*I)/3)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(96 + (10*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(368/3 - ((56*I)/3)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-88/3 - ((40*I)/3)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(425/4 - ((381*I)/2)*Pi + (35/2 - (7*I)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (717*zeta[2])/2) + 
      G[1, 1, 1, 0, x]*(1541/9 - ((412*I)/3)*Pi + (92/3 - (10*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 - (556*zeta[2])/3) + 
      G[1, 1, 0, 0, x]*(255/2 - ((370*I)/3)*Pi + (44*Log[mu2/s])/3 - 
        (410*zeta[2])/3) + G[1, 0, 0, 0, x]*(1609/36 - ((595*I)/6)*Pi + 
        (-79/6 - (5*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (667*zeta[2])/6) + G[0, 1, 0, 1, x]*(-1523/9 - ((55*I)/3)*Pi + 
        (-92/3 + (14*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - (284*zeta[2])/3) + 
      G[1, 0, 0, 1, x]*(1757/9 - ((164*I)/3)*Pi + (92/3 - (2*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 - (148*zeta[2])/3) + 
      G[0, 1, 0, 0, x]*(-1655/18 + (32*I)*Pi + (16 - (2*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 44*zeta[2]) + G[0, 0, 1, 0, x]*
       (-1775/9 + ((193*I)/3)*Pi + (-92/3 + (22*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 - (92*zeta[2])/3) + G[1, 1, 0, 1, x]*
       (1541/9 - ((193*I)/3)*Pi + (92/3 - (22*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + (92*zeta[2])/3) + G[1, 0, 1, 1, x]*
       (1727/18 - (32*I)*Pi + (-16 + (2*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        44*zeta[2]) + G[0, 1, 1, 0, x]*(-1523/9 + ((164*I)/3)*Pi + 
        (-92/3 + (2*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + (148*zeta[2])/3) + 
      G[1, 0, 1, 0, x]*(1757/9 + ((55*I)/3)*Pi + (92/3 - (14*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 + (284*zeta[2])/3) + 
      G[0, 1, 1, 1, x]*(-1825/36 + ((595*I)/6)*Pi + (79/6 + (5*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (667*zeta[2])/6) + 
      G[0, 0, 1, 1, x]*(-303/2 + ((370*I)/3)*Pi - (44*Log[mu2/s])/3 + 
        (410*zeta[2])/3) + G[0, 0, 0, 1, x]*(-1775/9 + ((412*I)/3)*Pi + 
        (-92/3 + (10*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + (556*zeta[2])/3) + 
      G[0, 0, 0, 0, x]*(-321/4 + ((381*I)/2)*Pi + (-35/2 + (7*I)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/2 + (717*zeta[2])/2) + 
      G[1, 1, 1, x]*(-6107/54 + ((3073*I)/12)*Pi + (11/2 - ((21*I)/2)*Pi)*
         Log[mu2/s]^2 + (1301/2 - ((157*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-385/18 + ((355*I)/6)*Pi + 114*zeta[2])) + 
      G[0, 0, 1, x]*(623/9 - ((1859*I)/6)*Pi + (-10 + (10*I)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (350/9 - ((196*I)/3)*Pi - 128*zeta[2]) + (-1682/3 + ((86*I)/3)*Pi)*
         zeta[2] - (148*zeta[3])/3) + G[0, 1, 1, x]*
       (5207/54 - ((7147*I)/36)*Pi + (-11/2 + (I/2)*Pi)*Log[mu2/s]^2 - 
        (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(385/18 - ((57*I)/2)*Pi - 
          14*zeta[2]) + (-2567/6 + ((427*I)/6)*Pi)*zeta[2] - 
        (136*zeta[3])/3) + G[0, 1, 0, x]*(623/9 - ((4001*I)/18)*Pi + 
        (-10 + (4*I)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(350/9 - ((104*I)/3)*Pi - 60*zeta[2]) + 
        (-338 + (14*I)*Pi)*zeta[2] - 18*zeta[3]) + 
      (-8045/54 + ((1773*I)/4)*Pi)*zeta[3] + zeta[3]^2 + 
      G[0, 0, 0, x]*(-1021/54 - ((3073*I)/12)*Pi + (-11/2 + ((21*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(385/18 - ((355*I)/6)*Pi - 114*zeta[2]) + 
        (-1301/2 + ((121*I)/2)*Pi)*zeta[2] + 18*zeta[3]) + 
      G[1, 0, 1, x]*(-473/9 + ((4541*I)/18)*Pi + (10 - (4*I)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + (338 - (16*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-350/9 + ((104*I)/3)*Pi + 60*zeta[2]) + 20*zeta[3]) + 
      G[1, 0, 0, x]*(121/54 + ((7867*I)/36)*Pi + (11/2 - (I/2)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + (2567/6 - ((367*I)/6)*Pi)*
         zeta[2] + Log[mu2/s]*(-385/18 + ((57*I)/2)*Pi + 14*zeta[2]) + 
        (106*zeta[3])/3) + G[1, 1, 0, x]*(-473/9 + ((1559*I)/6)*Pi + 
        (10 - (10*I)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + 
        (1682/3 - ((56*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (-350/9 + ((196*I)/3)*Pi + 128*zeta[2]) + (118*zeta[3])/3) + 
      zeta[2]*(191 - ((1283*I)/27)*Pi + (3259/6 - ((81*I)/2)*Pi)*zeta[3]) + 
      G[1, 0, x]*(-191/3 - ((1516*I)/27)*Pi + (-18559/18 - ((821*I)/6)*Pi)*
         zeta[2] + Log[mu2/s]^2*(3/2 + ((31*I)/2)*Pi + 33*zeta[2]) + 
        Log[mu2/s]*(-35/6 - ((1031*I)/18)*Pi + (-1075/3 + (54*I)*Pi)*
           zeta[2] - 8*zeta[3]) + (-710/3 + ((184*I)/3)*Pi)*zeta[3] - 
        238*zeta[4]) + G[1, 1, x]*(313/6 - ((4315*I)/27)*Pi - 
        ((4*I)/3)*Pi*Log[mu2/s]^3 + (-16417/18 + ((113*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-3/2 + ((31*I)/2)*Pi + 57*zeta[2]) + 
        (-65/3 + ((106*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (35/6 - ((1139*I)/18)*Pi + (-1075/3 + (74*I)*Pi)*zeta[2] + 
          12*zeta[3]) - 211*zeta[4]) + G[0, 1, x]*
       (-191/3 + ((4315*I)/27)*Pi + Log[mu2/s]^2*(3/2 - ((31*I)/2)*Pi - 
          33*zeta[2]) + (16381/18 + ((383*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(-35/6 + ((1139*I)/18)*Pi + (1075/3 - (42*I)*Pi)*zeta[2] - 
          4*zeta[3]) + (929/3 - ((274*I)/3)*Pi)*zeta[3] - 119*zeta[4]) + 
      Log[mu2/s]^2*((-9/2 - ((31*I)/2)*Pi)*zeta[2] + (31/2 + ((3*I)/2)*Pi)*
         zeta[3] - 111*zeta[4]) + (203423/72 + ((1051*I)/3)*Pi)*zeta[4] + 
      G[0, 0, x]*(451/6 + ((1516*I)/27)*Pi + ((4*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-3/2 - ((31*I)/2)*Pi - 57*zeta[2]) + 
        (18595/18 + ((325*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (35/6 + ((1031*I)/18)*Pi + (1075/3 - (86*I)*Pi)*zeta[2]) + 
        (-154/3 + ((80*I)/3)*Pi)*zeta[3] + 730*zeta[4]) + 
      G[1, x]*(78773/729 + ((60293*I)/2592)*Pi + (-7/3 + ((45*I)/8)*Pi)*
         Log[mu2/s]^4 + (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (-3829/216 - ((28*I)/3)*Pi - (275*zeta[2])/4) + 
        zeta[2]*(146815/324 + ((1463*I)/12)*Pi - (177*zeta[3])/2) + 
        (-20725/54 + ((141*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-5831/216 - ((3829*I)/72)*Pi + (365/6 - ((285*I)/4)*Pi)*zeta[2] + 
          (9*zeta[3])/2) + (1213/2 - ((1265*I)/48)*Pi)*zeta[4] + 
        Log[mu2/s]*(90101/2592 - ((5831*I)/108)*Pi + (20729/36 - (5*I)*Pi)*
           zeta[2] + (235/6 + (13*I)*Pi)*zeta[3] + (9509*zeta[4])/16) - 
        (155*zeta[5])/3) + Log[mu2/s]*((-1085/18 + ((65*I)/2)*Pi)*zeta[3] + 
        zeta[2]*(35/2 + ((923*I)/18)*Pi + 6*zeta[3]) + (3020/3 - (170*I)*Pi)*
         zeta[4] - 6*zeta[5]) + G[0, x]*(-78773/729 - ((60293*I)/2592)*Pi + 
        (7/3 - ((45*I)/8)*Pi)*Log[mu2/s]^4 - (9*Log[mu2/s]^5)/8 + 
        Log[mu2/s]^3*(3829/216 + ((28*I)/3)*Pi + (275*zeta[2])/4) + 
        zeta[2]*(-163015/324 - ((5021*I)/36)*Pi - (505*zeta[3])/6) + 
        Log[mu2/s]^2*(5831/216 + ((3829*I)/72)*Pi + (-365/6 + ((309*I)/4)*Pi)*
           zeta[2] - (21*zeta[3])/2) + (23833/54 - ((489*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(-90101/2592 + ((5831*I)/108)*Pi + 
          (-20729/36 - ((77*I)/3)*Pi)*zeta[2] + (-17/2 - (23*I)*Pi)*zeta[3] - 
          (12261*zeta[4])/16) + (-5723/6 + ((907*I)/16)*Pi)*zeta[4] - 
        3*zeta[5]) + (2797/6 - ((181*I)/3)*Pi)*zeta[5] + (1875*zeta[6])/8) + 
    (((-1477*I)/18)*Pi - (8*I)*Pi*G[1, 1, 1, 1, x] + 
      (-87 + (123*I)*Pi)*G[0, 0, 0, 0, 0, x] + (1039/2 - (657*I)*Pi)*
       G[0, 0, 1, 1, 1, x] + (1611/2 - (513*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
      (-63/2 - (300*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-63/2 - (144*I)*Pi)*
       G[0, 1, 1, 1, 0, x] + (327 + (24*I)*Pi)*G[0, 1, 1, 1, 1, x] + 
      (143/2 - (15*I)*Pi)*G[1, 0, 0, 0, 1, x] + (143/2 - (39*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (-191 + (57*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (157 + (9*I)*Pi)*G[1, 0, 1, 0, 1, x] + (157 + (6*I)*Pi)*
       G[1, 0, 1, 1, 0, x] + (189 - (9*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
      (-55 + (21*I)*Pi)*G[1, 1, 0, 0, 0, x] + 147*G[1, 1, 0, 0, 1, x] + 
      (147 - (12*I)*Pi)*G[1, 1, 0, 1, 0, x] + (29/2 - (18*I)*Pi)*
       G[1, 1, 0, 1, 1, x] + (89 + (18*I)*Pi)*G[1, 1, 1, 0, 0, x] - 
      8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] + 
      27*G[0, 0, 0, 0, 0, 0, x] + 96*G[0, 0, 0, 0, 0, 1, x] + 
      96*G[0, 0, 0, 0, 1, 0, x] - 15*G[0, 0, 0, 0, 1, 1, x] + 
      27*G[0, 0, 0, 1, 0, 0, x] + 222*G[0, 0, 0, 1, 0, 1, x] + 
      222*G[0, 0, 0, 1, 1, 0, x] - 72*G[0, 0, 0, 1, 1, 1, x] - 
      81*G[0, 0, 1, 0, 0, 0, x] + 162*G[0, 0, 1, 0, 0, 1, x] + 
      162*G[0, 0, 1, 0, 1, 0, x] + 9*G[0, 0, 1, 0, 1, 1, x] + 
      801*G[0, 0, 1, 1, 0, 0, x] - 99*G[0, 0, 1, 1, 0, 1, x] - 
      99*G[0, 0, 1, 1, 1, 0, x] - 558*G[0, 0, 1, 1, 1, 1, x] - 
      21*G[0, 1, 0, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 0, 1, x] - 
      6*G[0, 1, 0, 0, 1, 0, x] + 174*G[0, 1, 0, 0, 1, 1, x] + 
      360*G[0, 1, 0, 1, 0, 0, x] - 162*G[0, 1, 0, 1, 0, 1, x] - 
      162*G[0, 1, 0, 1, 1, 0, x] - 351*G[0, 1, 0, 1, 1, 1, x] - 
      45*G[0, 1, 1, 0, 0, 0, x] - 264*G[0, 1, 1, 0, 0, 1, x] - 
      264*G[0, 1, 1, 0, 1, 0, x] - 36*G[0, 1, 1, 0, 1, 1, x] - 
      168*G[0, 1, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 1, 0, 1, x] + 
      24*G[0, 1, 1, 1, 1, 0, x] + 114*G[1, 0, 0, 0, 0, 0, x] - 
      39*G[1, 0, 0, 0, 0, 1, x] - 39*G[1, 0, 0, 0, 1, 0, x] + 
      24*G[1, 0, 0, 0, 1, 1, x] - 45*G[1, 0, 0, 1, 0, 0, x] + 
      6*G[1, 0, 0, 1, 0, 1, x] + 6*G[1, 0, 0, 1, 1, 0, x] + 
      51*G[1, 0, 0, 1, 1, 1, x] - 15*G[1, 0, 1, 0, 0, 0, x] - 
      6*G[1, 0, 1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, 1, 0, x] + 
      15*G[1, 0, 1, 0, 1, 1, x] + 15*G[1, 0, 1, 1, 0, 0, x] - 
      9*G[1, 0, 1, 1, 0, 1, x] - 9*G[1, 0, 1, 1, 1, 0, x] + 
      39*G[1, 1, 0, 0, 0, 0, x] - 18*G[1, 1, 0, 0, 0, 1, x] - 
      18*G[1, 1, 0, 0, 1, 0, x] + 18*G[1, 1, 0, 0, 1, 1, x] + 
      6*G[1, 1, 0, 1, 0, 0, x] - 18*G[1, 1, 0, 1, 0, 1, x] - 
      18*G[1, 1, 0, 1, 1, 0, x] + 18*G[1, 1, 1, 0, 0, 0, x] + 
      G[1, 0, 1, 0, 0, x]*(-559/2 - (18*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(137 + (171*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(137 + (201*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-830 - (303*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(95 - (12*I)*Pi + 15*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-143 + (90*I)*Pi + 15*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(-364 + (96*I)*Pi + 15*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-21 + (96*I)*Pi + 15*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(-364 + (264*I)*Pi + 15*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(557/2 + (207*I)*Pi + 36*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(557/2 + (738*I)*Pi + 36*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-715/2 + (258*I)*Pi + 108*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(1517/2 - ((1281*I)/2)*Pi + (81 + (69*I)*Pi)*
         Log[mu2/s] - 27*Log[mu2/s]^2 - 1737*zeta[2]) + 
      G[0, 0, 1, 0, x]*(1517/2 + ((677*I)/2)*Pi + (81 - (3*I)*Pi)*
         Log[mu2/s] - 27*Log[mu2/s]^2 - 1473*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-245/6 - ((1699*I)/4)*Pi + (105/4 + ((3*I)/2)*Pi)*
         Log[mu2/s] - (27*Log[mu2/s]^2)/4 - (2871*zeta[2])/4) + 
      G[0, 1, 0, 0, x]*(24077/24 + ((937*I)/4)*Pi + (9/4 + ((9*I)/2)*Pi)*
         Log[mu2/s] - (27*Log[mu2/s]^2)/4 - (2175*zeta[2])/4) + 
      G[1, 0, 0, 1, x]*(-1061/3 - (138*I)*Pi + (-37/2 + (9*I)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/2 - (189*zeta[2])/2) + 
      G[1, 1, 1, x]*((42*I)*Pi - 40*zeta[2]) + G[1, 1, 1, 0, x]*
       (42 + (81*I)*Pi - 36*zeta[2]) + 9*Log[mu2/s]^3*zeta[2] + 
      G[1, 0, 0, 0, x]*(785/6 - ((51*I)/2)*Pi + (46 - (21*I)*Pi)*Log[mu2/s] - 
        18*Log[mu2/s]^2 + 3*zeta[2]) + G[1, 0, 1, 0, x]*
       (-1061/3 - (141*I)*Pi + (-37/2 + (12*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (33*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (-1107/2 + ((591*I)/2)*Pi + 39*zeta[2]) + G[1, 0, 1, 1, x]*
       (-5935/12 + (346*I)*Pi + 39*zeta[2]) + G[1, 1, 0, 0, x]*
       (667/6 + ((215*I)/2)*Pi + (31/2 - (9*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (81*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (42 + ((323*I)/2)*Pi + 90*zeta[2]) + G[0, 0, 1, 1, x]*
       (2213/3 + ((921*I)/2)*Pi + (-675/2 + (189*I)*Pi)*Log[mu2/s] + 
        (153*Log[mu2/s]^2)/2 + (1851*zeta[2])/2) + G[0, 1, 0, 1, x]*
       (490/3 + (940*I)*Pi + (-5/2 - (6*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (2853*zeta[2])/2) + G[0, 1, 1, 0, x]*
       (490/3 - (864*I)*Pi + (-5/2 - (3*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (2973*zeta[2])/2) + 
      G[0, 1, 0, x]*(4105/18 + ((23657*I)/24)*Pi + (23 + ((9*I)/4)*Pi)*
         Log[mu2/s]^2 + (9*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (-1085/6 + ((183*I)/4)*Pi - (81*zeta[2])/2) + 
        (-314 - ((2115*I)/4)*Pi)*zeta[2] - 822*zeta[3]) + 
      G[0, 1, 1, x]*(2989/12 - ((1361*I)/6)*Pi + (-42 - ((9*I)/2)*Pi)*
         Log[mu2/s]^2 + (-1573/2 - ((57*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(490/3 - ((173*I)/2)*Pi + 54*zeta[2]) - 87*zeta[3]) + 
      G[1, 0, 1, x]*(-2689/9 - ((10249*I)/12)*Pi + (3/2 + ((9*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-35/6 - ((31*I)/2)*Pi - 54*zeta[2]) + 
        (-1985/2 - ((45*I)/2)*Pi)*zeta[2] - 24*zeta[3]) + 
      G[1, 0, 0, x]*(-2839/4 - ((1757*I)/6)*Pi - (11*Log[mu2/s]^2)/2 + 
        (9*Log[mu2/s]^3)/2 + (391/2 + (81*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-70 + ((33*I)/2)*Pi + (81*zeta[2])/2) - 3*zeta[3]) + 
      (-1477/6 - ((10031*I)/4)*Pi)*zeta[3] + 1356*zeta[3]^2 + 
      G[1, 1, 0, x]*(-2689/9 + ((442*I)/3)*Pi + (3/2 - ((9*I)/2)*Pi)*
         Log[mu2/s]^2 + (-1579/2 + ((57*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-35/6 + ((37*I)/2)*Pi + 54*zeta[2]) + 6*zeta[3]) + 
      G[0, 0, 0, x]*(15067/36 + ((3991*I)/6)*Pi + (27/2 - ((135*I)/4)*Pi)*
         Log[mu2/s]^2 + (3381/2 - ((543*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-105/2 + ((537*I)/4)*Pi + 315*zeta[2]) + 27*zeta[3]) + 
      G[0, 0, 1, x]*(4105/18 + ((3946*I)/3)*Pi + (23 + (63*I)*Pi)*
         Log[mu2/s]^2 + (9*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (-1085/6 - ((421*I)/2)*Pi - (2007*zeta[2])/2) + 
        (1 - (1173*I)*Pi)*zeta[2] + 717*zeta[3]) + 
      zeta[2]*(-10259/36 + ((48905*I)/36)*Pi + (2561/2 - ((801*I)/2)*Pi)*
         zeta[3]) + G[0, 0, x]*(151253/1728 + ((81365*I)/144)*Pi + 
        (-61/8 + ((45*I)/4)*Pi)*Log[mu2/s]^3 + (27*Log[mu2/s]^4)/16 + 
        (-104717/24 + ((693*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*
         (431/48 + ((109*I)/8)*Pi + (171*zeta[2])/8) + 
        (-127/2 + ((237*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
         (-11743/144 - ((1723*I)/8)*Pi + (-6175/8 + ((657*I)/4)*Pi)*zeta[2] + 
          (27*zeta[3])/2) - (31761*zeta[4])/32) + 
      Log[mu2/s]^2*(((5*I)/2)*Pi + (41/4 + (42*I)*Pi)*zeta[2] + 
        (-18 + ((153*I)/2)*Pi)*zeta[3] - (81*zeta[4])/2) + 
      (-30473/4 - ((4479*I)/4)*Pi)*zeta[4] + 
      G[1, 0, x]*(16657/108 - ((11143*I)/12)*Pi + (-3/2 + ((9*I)/2)*Pi)*
         Log[mu2/s]^3 + Log[mu2/s]^2*(-45/4 - ((17*I)/2)*Pi - 63*zeta[2]) + 
        (23773/12 + ((777*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (1439/18 - ((295*I)/3)*Pi + (165/2 - ((111*I)/2)*Pi)*zeta[2] - 
          6*zeta[3]) + (1131/2 - (36*I)*Pi)*zeta[3] + (369*zeta[4])/4) + 
      G[1, 1, x]*(((-2689*I)/9)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-35*I)/6)*Pi - 18*zeta[2]) + (1633/6 + (10*I)*Pi)*
         zeta[2] + (139/2 + (60*I)*Pi)*zeta[3] + (675*zeta[4])/2) + 
      G[0, 1, x]*(16657/108 + ((6685*I)/12)*Pi + (-3/2 + ((9*I)/2)*Pi)*
         Log[mu2/s]^3 + Log[mu2/s]^2*(-45/4 - ((47*I)/2)*Pi - 90*zeta[2]) + 
        (-4511/4 + ((2865*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (1439/18 - (40*I)*Pi + (963/2 - ((291*I)/2)*Pi)*zeta[2] - 
          6*zeta[3]) + (-1933 - (582*I)*Pi)*zeta[3] + (3531*zeta[4])/4) + 
      Log[mu2/s]*(((-341*I)/36)*Pi + zeta[2]*(-10333/36 - ((145*I)/2)*Pi - 
          1098*zeta[3]) + (70 - ((663*I)/2)*Pi)*zeta[3] + 
        (-750 - (171*I)*Pi)*zeta[4]) + 
      G[0, x]*(-1477/18 + ((133799*I)/576)*Pi + ((27*I)/16)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(((-73*I)/8)*Pi - (135*zeta[2])/2) + 
        zeta[2]*(-65609/72 - ((24343*I)/24)*Pi - (537*zeta[3])/2) + 
        Log[mu2/s]^2*(5/2 - ((109*I)/48)*Pi + (105/4 - ((873*I)/8)*Pi)*
           zeta[2] - (27*zeta[3])/2) + (-23329/12 + ((411*I)/2)*Pi)*zeta[3] + 
        (5851/2 - ((11745*I)/32)*Pi)*zeta[4] + Log[mu2/s]*
         (-341/36 + ((163*I)/48)*Pi + (4369/4 - ((1343*I)/8)*Pi)*zeta[2] + 
          (105/2 + ((33*I)/2)*Pi)*zeta[3] + (3609*zeta[4])/4) - 
        (243*zeta[5])/2) + G[1, x]*(((16657*I)/108)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((-45*I)/4)*Pi + 
          (99/2 + (9*I)*Pi)*zeta[2] - 9*zeta[3]) + (9457/12 + ((485*I)/2)*Pi)*
         zeta[3] + zeta[2]*(9865/9 - ((2903*I)/6)*Pi + 90*zeta[3]) + 
        Log[mu2/s]*(((1439*I)/18)*Pi + (197/6 + ((121*I)/2)*Pi)*zeta[2] + 
          (37 - (24*I)*Pi)*zeta[3] - 261*zeta[4]) + (-1393 - ((87*I)/2)*Pi)*
         zeta[4] - (231*zeta[5])/2) + (-2565/2 + (168*I)*Pi)*zeta[5] + 
      (76141*zeta[6])/16)/(1 - x))}


==> anc/qqbargg_-+-+_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{x, 1 - x, 0}


==> anc/qqbargg_-+-+_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-1/2 - (I/2)*Pi + ((-I)*Pi - G[1, x])/x - G[1, x]/2 + 
    ((-I)*Pi*G[1, x] - G[1, 1, x])/x^2 + 
    x*(4 + ((3*I)/2)*Pi + (3/2 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
      (7*zeta[2])/2))/Nc + Nc*(-1/2 + ((5*I)/2)*Pi + 
    (5/2 - (3*I)*Pi)*G[1, x] + ((-I)*Pi*G[1, x] - G[1, 1, x])/x^2 - 
    3*G[1, 1, x] + ((-I)*Pi + (-1 + (3*I)*Pi)*G[1, x] + 3*G[1, 1, x])/x + 
    x*(-3 - ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
      G[1, x]*((2*I)*Pi + 2*Log[mu2/s]) + (9*zeta[2])/2)) + 
  e*((-1 - ((5*I)/2)*Pi + (5*G[1, 1, x])/2 + 
      G[1, x]*(-2 + (2*I)*Pi - Log[mu2/s]/2) + (-1/2 - (I/2)*Pi)*Log[mu2/s] + 
      (3*zeta[2])/2 + (((-3*I)/2)*Pi - G[1, 1, x]/2 + 
        G[1, x]*(-3/2 - ((3*I)/2)*Pi - Log[mu2/s]) - I*Pi*Log[mu2/s] + 
        3*zeta[2])/x + ((-I)*Pi*G[0, 1, x] - G[0, 1, 1, x] + 
        2*G[1, 1, 1, x] + G[1, 1, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[1, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]))/x^2 + 
      x*(8 + (4*I)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
        Log[mu2/s]*(4 + ((3*I)/2)*Pi - (7*zeta[2])/2) + 
        (-21/4 - ((3*I)/2)*Pi)*zeta[2] - (7*zeta[3])/3))/Nc + 
    Nc*(-1 + ((9*I)/2)*Pi - (3*I)*Pi*G[0, 1, x] - 3*G[0, 1, 1, x] + 
      6*G[1, 1, 1, x] + G[1, 1, x]*(-9/2 + (3*I)*Pi - 3*Log[mu2/s]) + 
      (-1/2 + ((5*I)/2)*Pi)*Log[mu2/s] - (15*zeta[2])/2 + 
      (((-3*I)/2)*Pi + (3*I)*Pi*G[0, 1, x] + 3*G[0, 1, 1, x] - 
        6*G[1, 1, 1, x] - I*Pi*Log[mu2/s] + G[1, 1, x]*(7/2 - (3*I)*Pi + 
          3*Log[mu2/s]) + G[1, x]*(-3/2 + ((5*I)/2)*Pi + 
          (-1 + (3*I)*Pi)*Log[mu2/s] - 9*zeta[2]) + 3*zeta[2])/x + 
      G[1, x]*(5 - (2*I)*Pi + (5/2 - (3*I)*Pi)*Log[mu2/s] + 9*zeta[2]) + 
      ((-I)*Pi*G[0, 1, x] - G[0, 1, 1, x] + 2*G[1, 1, 1, x] + 
        G[1, 1, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[1, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]))/x^2 + 
      x*(-6 - (3*I)*Pi + (2*I)*Pi*G[0, 1, x] - (2*I)*Pi*G[1, 1, x] + 
        2*G[0, 1, 1, x] - 2*G[1, 1, 1, x] + (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/2 + G[1, x]*((2*I)*Pi*Log[mu2/s] + Log[mu2/s]^2 - 
          7*zeta[2]) + (21/4 + ((3*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 - ((3*I)/2)*Pi + (9*zeta[2])/2) + 7*zeta[3]))) + 
  e^2*(Nc*(-2 + (9*I)*Pi - (3*I)*Pi*G[0, 0, 1, x] + (3*I)*Pi*G[1, 0, 1, x] - 
      3*G[0, 0, 1, 1, x] + 6*G[0, 1, 1, 1, x] + 3*G[1, 0, 1, 1, x] - 
      9*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-2 + (3*I)*Pi - 3*Log[mu2/s]) + 
      (-1/4 + ((5*I)/4)*Pi)*Log[mu2/s]^2 + G[1, 1, 1, x]*
       (13/2 - (3*I)*Pi + 6*Log[mu2/s]) + Log[mu2/s]*(-1 + ((9*I)/2)*Pi - 
        (15*zeta[2])/2) + G[1, 1, x]*(-9 + (2*I)*Pi + (-9/2 + (3*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (15*zeta[2])/2) + 
      (-53/4 - ((15*I)/4)*Pi)*zeta[2] + G[0, 1, x]*
       ((-2*I)*Pi - (3*I)*Pi*Log[mu2/s] + 9*zeta[2]) + 
      G[1, x]*(10 - (4*I)*Pi + (5/4 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
        (19/4 + ((9*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(5 - (2*I)*Pi + 
          9*zeta[2])) + ((-3*I)*Pi + (3*I)*Pi*G[0, 0, 1, x] - 
        (3*I)*Pi*G[1, 0, 1, x] + 3*G[0, 0, 1, 1, x] - 6*G[0, 1, 1, 1, x] - 
        3*G[1, 0, 1, 1, x] + 9*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
         (-6 + (3*I)*Pi - 6*Log[mu2/s]) - (I/2)*Pi*Log[mu2/s]^2 + 
        G[0, 1, 1, x]*(5/2 - (3*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 1, x]*(((5*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]) + 
        (9/2 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 
          3*zeta[2]) + G[1, 1, x]*(7 - ((5*I)/2)*Pi + (7/2 - (3*I)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + 
        G[1, x]*(-3 + ((11*I)/2)*Pi + (-1/2 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(-3/2 + ((5*I)/2)*Pi - 9*zeta[2]) + (-7 - ((9*I)/2)*Pi)*
           zeta[2]))/x + ((-I)*Pi*G[0, 0, 1, x] + I*Pi*G[1, 0, 1, x] - 
        G[0, 0, 1, 1, x] + 2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 
        3*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[1, 1, 1, x]*(1 - I*Pi + 2*Log[mu2/s]) + 
        G[1, 1, x]*(-3/2 + (I/2)*Pi + (-1/2 + I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[0, 1, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
        G[1, x]*(((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + (3/2 + ((3*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*((-I/2)*Pi + 3*zeta[2])))/x^2 + 
      x*(-12 - (6*I)*Pi + (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 
        2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
        4*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*((2*I)*Pi - 2*Log[mu2/s]) + 
        (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/8 + 
        G[0, 1, 1, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + (21/2 + ((9*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-3/2 - ((3*I)/4)*Pi + (9*zeta[2])/4) + 
        G[1, 1, x]*((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        G[1, x]*(I*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/3 - (3*I)*Pi*zeta[2] - 
          7*Log[mu2/s]*zeta[2] - (14*zeta[3])/3) + (7/2 + ((7*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]*(-6 - (3*I)*Pi + (21/4 + ((3*I)/2)*Pi)*
           zeta[2] + 7*zeta[3]) + (21*zeta[4])/16)) + 
    (-2 - (5*I)*Pi + (2*I)*Pi*G[0, 1, x] + 2*G[0, 1, 1, x] - 
      (9*G[1, 1, 1, x])/2 + (-1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
      G[1, 1, x]*(5 - (2*I)*Pi + (5*Log[mu2/s])/2) + 
      G[1, x]*(-4 + (3*I)*Pi + (-2 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 - 
        (23*zeta[2])/4) + (31/4 + ((3*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(-1 - ((5*I)/2)*Pi + (3*zeta[2])/2) + 
      ((-3*I)*Pi - ((3*I)/2)*Pi*G[0, 1, x] - (3*G[0, 1, 1, x])/2 + 
        2*G[1, 1, 1, x] + G[1, 1, x]*(((3*I)/2)*Pi - Log[mu2/s]/2) - 
        (I/2)*Pi*Log[mu2/s]^2 + (9/2 + ((3*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-3*I)/2)*Pi + 3*zeta[2]) + 
        G[1, x]*(-3 - ((3*I)/2)*Pi + (-3/2 - ((3*I)/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 + 5*zeta[2]))/x + 
      ((-I)*Pi*G[0, 0, 1, x] + I*Pi*G[1, 0, 1, x] - G[0, 0, 1, 1, x] + 
        2*G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x] - 3*G[1, 1, 1, 1, x] + 
        G[0, 1, 1, x]*(-1/2 + I*Pi - Log[mu2/s]) + G[1, 1, 1, x]*
         (1 - I*Pi + 2*Log[mu2/s]) + G[1, 1, x]*(-3/2 + (I/2)*Pi + 
          (-1/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        G[0, 1, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
        G[1, x]*(((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + (3/2 + ((3*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*((-I/2)*Pi + 3*zeta[2])))/x^2 + 
      x*(16 + (8*I)*Pi + (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/24 + 
        Log[mu2/s]^2*(2 + ((3*I)/4)*Pi - (7*zeta[2])/4) + 
        (-14 - ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(8 + (4*I)*Pi + 
          (-21/4 - ((3*I)/2)*Pi)*zeta[2] - (7*zeta[3])/3) + 
        (-7/2 - ((7*I)/3)*Pi)*zeta[3] + (73*zeta[4])/16))/Nc) + 
  e^3*((-4 - (10*I)*Pi + (2*I)*Pi*G[0, 0, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 
      2*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
      (13*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(-8 + (2*I)*Pi - 
        (9*Log[mu2/s])/2) + (-1/12 - (I/12)*Pi)*Log[mu2/s]^3 + 
      G[0, 1, 1, x]*(3 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, x]*((3*I)*Pi + (2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
      Log[mu2/s]^2*(-1/2 - ((5*I)/4)*Pi + (3*zeta[2])/4) + 
      (31/2 + ((15*I)/4)*Pi)*zeta[2] + G[1, 1, x]*(10 - (3*I)*Pi + 
        (5 - (2*I)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/4 + (19*zeta[2])/4) + 
      Log[mu2/s]*(-2 - (5*I)*Pi + (31/4 + ((3*I)/4)*Pi)*zeta[2]) + 
      (7/6 + ((7*I)/6)*Pi)*zeta[3] + G[1, x]*(-8 + (6*I)*Pi + 
        (-1 + I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/12 + 
        Log[mu2/s]*(-4 + (3*I)*Pi - (23*zeta[2])/4) + 
        (-8 - (3*I)*Pi)*zeta[2] + (7*zeta[3])/6) + 
      ((-I)*Pi*G[0, 0, 0, 1, x] + I*Pi*G[0, 1, 0, 1, x] + 
        I*Pi*G[1, 0, 0, 1, x] - I*Pi*G[1, 1, 0, 1, x] - G[0, 0, 0, 1, 1, x] + 
        2*G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x] - 3*G[0, 1, 1, 1, 1, x] + 
        G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 
        4*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-3/2 + I*Pi - 
          3*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(1/2 - I*Pi + Log[mu2/s]) + G[0, 1, 1, 1, x]*
         (1 - I*Pi + 2*Log[mu2/s]) + G[1, 0, 1, x]*((I/2)*Pi + 
          I*Pi*Log[mu2/s] - 3*zeta[2]) + G[0, 1, 1, x]*(-3/2 + (I/2)*Pi + 
          (-1/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        G[1, 1, 1, x]*(3 - (I/2)*Pi + (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
          2*zeta[2]) + G[0, 0, 1, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[0, 1, x]*(((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
          (3/2 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + 
            3*zeta[2])) + G[1, 1, x]*(-3 + ((3*I)/2)*Pi + 
          (-1/4 + (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(-3/2 + (I/2)*Pi - (5*zeta[2])/2) + 
          (-5/4 - ((3*I)/2)*Pi)*zeta[2] + (7*zeta[3])/3) + 
        G[1, x]*((-3*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + (9/2 + ((3*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/2) + 
          Log[mu2/s]*(((-3*I)/2)*Pi + (3/2 + ((3*I)/2)*Pi)*zeta[2]) + 
          ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2))/x^2 + 
      ((-6*I)*Pi - ((3*I)/2)*Pi*G[0, 0, 1, x] + ((3*I)/2)*Pi*G[1, 0, 1, x] - 
        (3*G[0, 0, 1, 1, x])/2 + 3*G[0, 1, 1, 1, x] + (3*G[1, 0, 1, 1, x])/
         2 - (7*G[1, 1, 1, 1, x])/2 + G[0, 1, 1, x]*(-3/2 + ((3*I)/2)*Pi - 
          (3*Log[mu2/s])/2) - (I/6)*Pi*Log[mu2/s]^3 + 
        G[1, 1, 1, x]*(3/2 - ((3*I)/2)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, x]*(((3*I)/2)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - Log[mu2/s]^2/4 - 
          (17*zeta[2])/4) + (9 + ((9*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((-3*I)/4)*Pi + (3*zeta[2])/2) + 
        G[0, 1, x]*(((-3*I)/2)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + 
          (9*zeta[2])/2) + Log[mu2/s]*((-3*I)*Pi + (9/2 + ((3*I)/2)*Pi)*
           zeta[2]) + ((7*I)/3)*Pi*zeta[3] + G[1, x]*(-6 - (3*I)*Pi + 
          (-3/4 - ((3*I)/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
          (21/4 + ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-3 - ((3*I)/2)*Pi + 
            5*zeta[2]) + (7*zeta[3])/3) - (15*zeta[4])/2)/x - 
      (15*zeta[4])/4 + x*(32 + (16*I)*Pi + (1/16 + (I/24)*Pi)*Log[mu2/s]^4 + 
        Log[mu2/s]^5/120 + Log[mu2/s]^3*(2/3 + (I/4)*Pi - (7*zeta[2])/12) + 
        Log[mu2/s]^2*(4 + (2*I)*Pi + (-21/8 - ((3*I)/4)*Pi)*zeta[2] - 
          (7*zeta[3])/6) + (-28/3 - ((7*I)/2)*Pi)*zeta[3] + 
        zeta[2]*(-28 - (6*I)*Pi + (49*zeta[3])/6) + (219/32 - ((15*I)/16)*Pi)*
         zeta[4] + Log[mu2/s]*(16 + (8*I)*Pi + (-14 - ((9*I)/4)*Pi)*zeta[2] + 
          (-7/2 - ((7*I)/3)*Pi)*zeta[3] + (73*zeta[4])/16) - (31*zeta[5])/5))/
     Nc + Nc*(-4 + (18*I)*Pi - (3*I)*Pi*G[0, 0, 0, 1, x] + 
      (3*I)*Pi*G[0, 1, 0, 1, x] + (3*I)*Pi*G[1, 0, 0, 1, x] - 
      (3*I)*Pi*G[1, 1, 0, 1, x] - 3*G[0, 0, 0, 1, 1, x] + 
      6*G[0, 0, 1, 1, 1, x] + 3*G[0, 1, 0, 1, 1, x] - 9*G[0, 1, 1, 1, 1, x] + 
      3*G[1, 0, 0, 1, 1, x] - 6*G[1, 0, 1, 1, 1, x] - 3*G[1, 1, 0, 1, 1, x] + 
      12*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-17/2 + (3*I)*Pi - 
        9*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-2 + (3*I)*Pi - 3*Log[mu2/s]) + 
      (-1/12 + ((5*I)/12)*Pi)*Log[mu2/s]^3 + G[1, 0, 1, 1, x]*
       (2 - (3*I)*Pi + 3*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (4 - (3*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 1, x]*
       ((2*I)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]) + 
      G[0, 1, 1, x]*(-4 + (2*I)*Pi + (-2 + (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (15*zeta[2])/2) + Log[mu2/s]^2*
       (-1/2 + ((9*I)/4)*Pi - (15*zeta[2])/4) + (-53/2 - ((27*I)/4)*Pi)*
       zeta[2] + G[1, 1, 1, x]*(13 - (2*I)*Pi + (13/2 - (3*I)*Pi)*
         Log[mu2/s] + 3*Log[mu2/s]^2 + 6*zeta[2]) + 
      G[0, 0, 1, x]*((-2*I)*Pi - (3*I)*Pi*Log[mu2/s] + 9*zeta[2]) + 
      Log[mu2/s]*(-2 + (9*I)*Pi + (-53/4 - ((15*I)/4)*Pi)*zeta[2]) + 
      G[0, 1, x]*((-4*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (6 + ((9*I)/2)*Pi)*zeta[2] + Log[mu2/s]*((-2*I)*Pi + 9*zeta[2])) + 
      (7/6 - ((35*I)/6)*Pi)*zeta[3] + G[1, 1, x]*(-18 + (4*I)*Pi + 
        (-9/4 + ((3*I)/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-9 + (2*I)*Pi - (15*zeta[2])/2) + (-15/4 - ((9*I)/2)*Pi)*
         zeta[2] + 7*zeta[3]) + ((-I)*Pi*G[0, 0, 0, 1, x] + 
        I*Pi*G[0, 1, 0, 1, x] + I*Pi*G[1, 0, 0, 1, x] - 
        I*Pi*G[1, 1, 0, 1, x] - G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 1, 1, x] + 
        G[0, 1, 0, 1, 1, x] - 3*G[0, 1, 1, 1, 1, x] + G[1, 0, 0, 1, 1, x] - 
        2*G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, x]*(-3/2 + I*Pi - 3*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-1/2 + I*Pi - Log[mu2/s]) + G[1, 0, 1, 1, x]*
         (1/2 - I*Pi + Log[mu2/s]) + G[0, 1, 1, 1, x]*
         (1 - I*Pi + 2*Log[mu2/s]) + G[1, 0, 1, x]*((I/2)*Pi + 
          I*Pi*Log[mu2/s] - 3*zeta[2]) + G[0, 1, 1, x]*(-3/2 + (I/2)*Pi + 
          (-1/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
        G[1, 1, 1, x]*(3 - (I/2)*Pi + (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
          2*zeta[2]) + G[0, 0, 1, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[0, 1, x]*(((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
          (3/2 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + 
            3*zeta[2])) + G[1, 1, x]*(-3 + ((3*I)/2)*Pi + 
          (-1/4 + (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
          Log[mu2/s]*(-3/2 + (I/2)*Pi - (5*zeta[2])/2) + 
          (-5/4 - ((3*I)/2)*Pi)*zeta[2] + (7*zeta[3])/3) + 
        G[1, x]*((-3*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + (9/2 + ((3*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/2) + 
          Log[mu2/s]*(((-3*I)/2)*Pi + (3/2 + ((3*I)/2)*Pi)*zeta[2]) + 
          ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2))/x^2 + 
      G[1, x]*(20 - (8*I)*Pi + (5/12 - (I/2)*Pi)*Log[mu2/s]^3 + 
        (19/2 + (3*I)*Pi)*zeta[2] + Log[mu2/s]^2*(5/2 - I*Pi + 
          (9*zeta[2])/2) + Log[mu2/s]*(10 - (4*I)*Pi + (19/4 + ((9*I)/2)*Pi)*
           zeta[2]) + (-35/6 + (7*I)*Pi)*zeta[3] - (45*zeta[4])/2) + 
      (75*zeta[4])/4 + ((-6*I)*Pi + (3*I)*Pi*G[0, 0, 0, 1, x] - 
        (3*I)*Pi*G[0, 1, 0, 1, x] - (3*I)*Pi*G[1, 0, 0, 1, x] + 
        (3*I)*Pi*G[1, 1, 0, 1, x] + 3*G[0, 0, 0, 1, 1, x] - 
        6*G[0, 0, 1, 1, 1, x] - 3*G[0, 1, 0, 1, 1, x] + 
        9*G[0, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 1, 1, x] + 
        6*G[1, 0, 1, 1, 1, x] + 3*G[1, 1, 0, 1, 1, x] - 
        12*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(-5 + (3*I)*Pi - 
          6*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-5/2 + (3*I)*Pi - 3*Log[mu2/s]) - 
        (I/6)*Pi*Log[mu2/s]^3 + G[0, 0, 1, 1, x]*(5/2 - (3*I)*Pi + 
          3*Log[mu2/s]) + G[1, 1, 1, 1, x]*(17/2 - (3*I)*Pi + 9*Log[mu2/s]) + 
        G[0, 0, 1, x]*(((5*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]) + 
        G[1, 1, 1, x]*(-25/2 + ((5*I)/2)*Pi + (-6 + (3*I)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 - 6*zeta[2]) + (9 + ((9*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((-3*I)/4)*Pi + (3*zeta[2])/2) + 
        G[0, 1, 1, x]*(11/2 - ((5*I)/2)*Pi + (5/2 - (3*I)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + G[1, 0, 1, x]*
         (((-5*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] + 9*zeta[2]) + 
        Log[mu2/s]*((-3*I)*Pi + (9/2 + ((3*I)/2)*Pi)*zeta[2]) + 
        G[0, 1, x]*(((11*I)/2)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((5*I)/2)*Pi - 9*zeta[2]) + (-15/2 - ((9*I)/2)*Pi)*
           zeta[2]) + G[1, 1, x]*(14 - ((11*I)/2)*Pi + (7/4 - ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3/2 + (23/4 + ((9*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(7 - ((5*I)/2)*Pi + (15*zeta[2])/2) - 7*zeta[3]) + 
        ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2 + 
        G[1, x]*(-6 + (11*I)*Pi + (-1/6 + (I/2)*Pi)*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(-3/4 + ((5*I)/4)*Pi - (9*zeta[2])/2) + 
          (-63/4 - ((15*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-3 + ((11*I)/2)*Pi + 
            (-7 - ((9*I)/2)*Pi)*zeta[2]) + (7/3 - (7*I)*Pi)*zeta[3] + 
          (45*zeta[4])/2))/x + x*(-24 - (12*I)*Pi + 
        (2*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
        (2*I)*Pi*G[1, 0, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, x] + 
        2*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
        2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] - 
        2*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] + 
        2*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 1, x]*((2*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 1, 1, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + (-1/16 - (I/24)*Pi)*Log[mu2/s]^4 - 
        Log[mu2/s]^5/40 + G[0, 0, 1, 1, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*((-2*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 1, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 1, 1, x]*((2*I)*Pi*Log[mu2/s] - Log[mu2/s]^2 - 5*zeta[2]) + 
        Log[mu2/s]^3*(-1/2 - (I/4)*Pi + (3*zeta[2])/4) + 
        G[0, 1, 1, x]*((-2*I)*Pi*Log[mu2/s] + Log[mu2/s]^2 + 5*zeta[2]) + 
        G[1, 0, 1, x]*((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        G[0, 1, x]*(I*Pi*Log[mu2/s]^2 - (3*I)*Pi*zeta[2] - 
          6*Log[mu2/s]*zeta[2]) + G[1, 1, x]*((-I)*Pi*Log[mu2/s]^2 + 
          (3*I)*Pi*zeta[2] + 6*Log[mu2/s]*zeta[2]) + 
        zeta[2]*(21 + ((9*I)/2)*Pi - (21*zeta[3])/2) + 
        (7 + ((7*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*(-3 - ((3*I)/2)*Pi + 
          (21/8 + ((3*I)/4)*Pi)*zeta[2] + (7*zeta[3])/2) + 
        (-219/32 + ((15*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (-12 - (6*I)*Pi + (21/2 + ((9*I)/4)*Pi)*zeta[2] + 
          (7/2 + ((7*I)/3)*Pi)*zeta[3] + (21*zeta[4])/16) + 
        G[1, x]*((I/3)*Pi*Log[mu2/s]^3 + Log[mu2/s]^4/12 - 
          (7*Log[mu2/s]^2*zeta[2])/2 + Log[mu2/s]*((-3*I)*Pi*zeta[2] - 
            (14*zeta[3])/3) - ((14*I)/3)*Pi*zeta[3] + (73*zeta[4])/8) + 
        (93*zeta[5])/5))) + 
  e^4*((-8 - (20*I)*Pi + (2*I)*Pi*G[0, 0, 0, 1, x] - 
      (2*I)*Pi*G[0, 1, 0, 1, x] - (2*I)*Pi*G[1, 0, 0, 1, x] + 
      (2*I)*Pi*G[1, 1, 0, 1, x] + 2*G[0, 0, 0, 1, 1, x] - 
      4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] - 
      2*G[1, 0, 0, 1, 1, x] + 4*G[1, 0, 1, 1, 1, x] + 2*G[1, 1, 0, 1, 1, x] - 
      (17*G[1, 1, 1, 1, 1, x])/2 + G[0, 1, 1, 1, x]*(-6 + (2*I)*Pi - 
        4*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-3 + (2*I)*Pi - 2*Log[mu2/s]) + 
      (-1/48 - (I/48)*Pi)*Log[mu2/s]^4 + G[0, 0, 1, 1, x]*
       (3 - (2*I)*Pi + 2*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (11 - (2*I)*Pi + (13*Log[mu2/s])/2) + G[0, 0, 1, x]*
       ((3*I)*Pi + (2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 1, 1, x]*(-16 + (3*I)*Pi + (-8 + (2*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + Log[mu2/s]^3*
       (-1/6 - ((5*I)/12)*Pi + zeta[2]/4) + G[0, 1, 1, x]*
       (6 - (3*I)*Pi + (3 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
        5*zeta[2]) + G[1, 0, 1, x]*((-3*I)*Pi - (2*I)*Pi*Log[mu2/s] + 
        6*zeta[2]) + Log[mu2/s]^2*(-1 - ((5*I)/2)*Pi + (31/8 + ((3*I)/8)*Pi)*
         zeta[2]) + G[0, 1, x]*((6*I)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((3*I)*Pi - 6*zeta[2]) + (-9 - (3*I)*Pi)*zeta[2]) + 
      G[1, 1, x]*(20 - (6*I)*Pi + (5/2 - I*Pi)*Log[mu2/s]^2 + 
        (5*Log[mu2/s]^3)/12 + (13/2 + (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(10 - (3*I)*Pi + (19*zeta[2])/4) - (35*zeta[3])/6) + 
      zeta[2]*(31 + ((15*I)/2)*Pi - (7*zeta[3])/2) + 
      (7/3 + ((35*I)/6)*Pi)*zeta[3] + Log[mu2/s]*(-4 - (10*I)*Pi + 
        (31/2 + ((15*I)/4)*Pi)*zeta[2] + (7/6 + ((7*I)/6)*Pi)*zeta[3] - 
        (15*zeta[4])/4) + (-553/32 + ((15*I)/32)*Pi)*zeta[4] + 
      G[1, x]*(-16 + (12*I)*Pi + (-1/3 + (I/3)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/48 + Log[mu2/s]^2*(-2 + ((3*I)/2)*Pi - (23*zeta[2])/8) + 
        (-16 - ((9*I)/2)*Pi)*zeta[2] + (14/3 - ((14*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-8 + (6*I)*Pi + (-8 - (3*I)*Pi)*zeta[2] + 
          (7*zeta[3])/6) + (527*zeta[4])/32) + 
      ((-12*I)*Pi - ((3*I)/2)*Pi*G[0, 0, 0, 1, x] + 
        ((3*I)/2)*Pi*G[0, 1, 0, 1, x] + ((3*I)/2)*Pi*G[1, 0, 0, 1, x] - 
        ((3*I)/2)*Pi*G[1, 1, 0, 1, x] - (3*G[0, 0, 0, 1, 1, x])/2 + 
        3*G[0, 0, 1, 1, 1, x] + (3*G[0, 1, 0, 1, 1, x])/2 - 
        (9*G[0, 1, 1, 1, 1, x])/2 + (3*G[1, 0, 0, 1, 1, x])/2 - 
        3*G[1, 0, 1, 1, 1, x] - (3*G[1, 1, 0, 1, 1, x])/2 + 
        5*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-3 + ((3*I)/2)*Pi - 
          (7*Log[mu2/s])/2) + G[0, 0, 1, 1, x]*(-3/2 + ((3*I)/2)*Pi - 
          (3*Log[mu2/s])/2) - (I/24)*Pi*Log[mu2/s]^4 + 
        G[1, 0, 1, 1, x]*(3/2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
        G[0, 1, 1, 1, x]*(3 - ((3*I)/2)*Pi + 3*Log[mu2/s]) + 
        G[1, 0, 1, x]*(((3*I)/2)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - 
          (9*zeta[2])/2) + G[0, 1, 1, x]*(-3 + ((3*I)/2)*Pi + 
          (-3/2 + ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - 
          (15*zeta[2])/4) + Log[mu2/s]^3*((-I/4)*Pi + zeta[2]/2) + 
        G[1, 1, 1, x]*(3 - ((3*I)/2)*Pi + (3/2 - ((3*I)/2)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + (7*zeta[2])/2) + G[0, 0, 1, x]*
         (((-3*I)/2)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + (9*zeta[2])/2) + 
        Log[mu2/s]^2*(((-3*I)/2)*Pi + (9/4 + ((3*I)/4)*Pi)*zeta[2]) + 
        G[0, 1, x]*((-3*I)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (9/2 + ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 
            (9*zeta[2])/2)) + zeta[2]*(18 + ((9*I)/2)*Pi - 7*zeta[3]) + 
        ((7*I)/2)*Pi*zeta[3] + G[1, 1, x]*((3*I)*Pi + ((3*I)/4)*Pi*
           Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(((3*I)/2)*Pi - 
            (17*zeta[2])/4) + (-9/2 - ((9*I)/4)*Pi)*zeta[2] + 
          (7*zeta[3])/6) + G[1, x]*(-12 - (6*I)*Pi + (-1/4 - (I/4)*Pi)*
           Log[mu2/s]^3 - Log[mu2/s]^4/24 + (21/2 + ((9*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-3/2 - ((3*I)/4)*Pi + (5*zeta[2])/2) + 
          (7/2 + ((7*I)/2)*Pi)*zeta[3] + Log[mu2/s]*(-6 - (3*I)*Pi + 
            (21/4 + ((9*I)/4)*Pi)*zeta[2] + (7*zeta[3])/3) - 
          (133*zeta[4])/16) + Log[mu2/s]*((-6*I)*Pi + (9 + ((9*I)/4)*Pi)*
           zeta[2] + ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2) + 
        (-45/4 + ((15*I)/16)*Pi)*zeta[4])/x + 
      ((-I)*Pi*G[0, 0, 0, 0, 1, x] + I*Pi*G[0, 0, 1, 0, 1, x] + 
        I*Pi*G[0, 1, 0, 0, 1, x] - I*Pi*G[0, 1, 1, 0, 1, x] + 
        I*Pi*G[1, 0, 0, 0, 1, x] - I*Pi*G[1, 0, 1, 0, 1, x] - 
        I*Pi*G[1, 1, 0, 0, 1, x] + I*Pi*G[1, 1, 1, 0, 1, x] - 
        G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
        G[0, 0, 1, 0, 1, 1, x] - 3*G[0, 0, 1, 1, 1, 1, x] + 
        G[0, 1, 0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
        G[0, 1, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 1, 1, x] + 
        G[1, 0, 0, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
        G[1, 0, 1, 0, 1, 1, x] + 3*G[1, 0, 1, 1, 1, 1, x] - 
        G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
        G[1, 1, 1, 0, 1, 1, x] - 5*G[1, 1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 1, 1, x]*(-3/2 + I*Pi - 3*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(-1 + I*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[1, 1, 0, 1, 1, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(1/2 - I*Pi + Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(1/2 - I*Pi + Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(1 - I*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 1, 1, 1, x]*(2 - I*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 0, 0, 1, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[0, 0, 1, 1, x]*(-3/2 + (I/2)*Pi + (-1/2 + I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[1, 1, 1, 1, x]*
         (-9/2 + (I/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
          (3*zeta[2])/2) + G[0, 1, 1, 1, x]*(3 - (I/2)*Pi + 
          (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
        G[1, 0, 1, 1, x]*(3/2 - (I/2)*Pi + (1/2 - I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 0, 1, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + G[1, 1, 0, 1, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
        G[1, 0, 1, x]*(((3*I)/2)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((I/2)*Pi - 3*zeta[2]) + (-3/2 - ((3*I)/2)*Pi)*
           zeta[2]) + G[0, 0, 1, x]*(((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
          (3/2 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + 
            3*zeta[2])) + G[1, 1, 1, x]*(6 - ((3*I)/2)*Pi + 
          (1/2 - (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
          (1 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(3 - (I/2)*Pi + 
            2*zeta[2]) - (14*zeta[3])/3) + G[0, 1, 1, x]*
         (-3 + ((3*I)/2)*Pi + (-1/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + Log[mu2/s]*(-3/2 + (I/2)*Pi - (5*zeta[2])/2) + 
          (-5/4 - ((3*I)/2)*Pi)*zeta[2] + (7*zeta[3])/3) + 
        G[0, 1, x]*((-3*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + (9/2 + ((3*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/2) + 
          Log[mu2/s]*(((-3*I)/2)*Pi + (3/2 + ((3*I)/2)*Pi)*zeta[2]) + 
          ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2) + 
        G[1, 1, x]*(-6 + (3*I)*Pi + (-1/12 + (I/6)*Pi)*Log[mu2/s]^3 - 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(-3/4 + (I/4)*Pi - (5*zeta[2])/4) + 
          (-15/4 - ((3*I)/4)*Pi)*zeta[2] + (7/6 - ((7*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(-3 + ((3*I)/2)*Pi + (-5/4 - ((3*I)/2)*Pi)*zeta[2] + 
            (7*zeta[3])/3) + (167*zeta[4])/16) + 
        G[1, x]*((-6*I)*Pi - (I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*
           ((-I/12)*Pi + zeta[2]/2) + Log[mu2/s]^2*(((-3*I)/4)*Pi + 
            (3/4 + ((3*I)/4)*Pi)*zeta[2]) + zeta[2]*(9 + ((9*I)/4)*Pi - 
            7*zeta[3]) + ((7*I)/6)*Pi*zeta[3] + Log[mu2/s]*
           ((-3*I)*Pi + (9/2 + ((3*I)/4)*Pi)*zeta[2] + ((7*I)/3)*Pi*zeta[3] - 
            (15*zeta[4])/2) + (-15/4 + ((15*I)/16)*Pi)*zeta[4]))/x^2 + 
      x*(64 + (32*I)*Pi + (1/80 + (I/120)*Pi)*Log[mu2/s]^5 + 
        Log[mu2/s]^6/720 + Log[mu2/s]^4*(1/6 + (I/16)*Pi - (7*zeta[2])/48) + 
        Log[mu2/s]^3*(4/3 + ((2*I)/3)*Pi + (-7/8 - (I/4)*Pi)*zeta[2] - 
          (7*zeta[3])/18) + (-56/3 - ((28*I)/3)*Pi)*zeta[3] + 
        (49*zeta[3]^2)/18 + zeta[2]*(-56 - (12*I)*Pi + (49/4 + ((7*I)/2)*Pi)*
           zeta[3]) + (73/4 - ((45*I)/32)*Pi)*zeta[4] + 
        Log[mu2/s]^2*(8 + (4*I)*Pi + (-7 - ((9*I)/8)*Pi)*zeta[2] + 
          (-7/4 - ((7*I)/6)*Pi)*zeta[3] + (73*zeta[4])/32) + 
        Log[mu2/s]*(32 + (16*I)*Pi + (-28/3 - ((7*I)/2)*Pi)*zeta[3] + 
          zeta[2]*(-28 - (6*I)*Pi + (49*zeta[3])/6) + 
          (219/32 - ((15*I)/16)*Pi)*zeta[4] - (31*zeta[5])/5) + 
        (-93/10 - ((31*I)/5)*Pi)*zeta[5] + (437*zeta[6])/128))/Nc + 
    Nc*(-8 + (36*I)*Pi - (3*I)*Pi*G[0, 0, 0, 0, 1, x] + 
      (3*I)*Pi*G[0, 0, 1, 0, 1, x] + (3*I)*Pi*G[0, 1, 0, 0, 1, x] - 
      (3*I)*Pi*G[0, 1, 1, 0, 1, x] + (3*I)*Pi*G[1, 0, 0, 0, 1, x] - 
      (3*I)*Pi*G[1, 0, 1, 0, 1, x] - (3*I)*Pi*G[1, 1, 0, 0, 1, x] + 
      (3*I)*Pi*G[1, 1, 1, 0, 1, x] - 3*G[0, 0, 0, 0, 1, 1, x] + 
      6*G[0, 0, 0, 1, 1, 1, x] + 3*G[0, 0, 1, 0, 1, 1, x] - 
      9*G[0, 0, 1, 1, 1, 1, x] + 3*G[0, 1, 0, 0, 1, 1, x] - 
      6*G[0, 1, 0, 1, 1, 1, x] - 3*G[0, 1, 1, 0, 1, 1, x] + 
      12*G[0, 1, 1, 1, 1, 1, x] + 3*G[1, 0, 0, 0, 1, 1, x] - 
      6*G[1, 0, 0, 1, 1, 1, x] - 3*G[1, 0, 1, 0, 1, 1, x] + 
      9*G[1, 0, 1, 1, 1, 1, x] - 3*G[1, 1, 0, 0, 1, 1, x] + 
      6*G[1, 1, 0, 1, 1, 1, x] + 3*G[1, 1, 1, 0, 1, 1, x] - 
      15*G[1, 1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, 1, x]*
       (-6 + (3*I)*Pi - 9*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-4 + (3*I)*Pi - 6*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-2 + (3*I)*Pi - 3*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-2 + (3*I)*Pi - 3*Log[mu2/s]) + (-1/48 + ((5*I)/48)*Pi)*
       Log[mu2/s]^4 + G[0, 1, 0, 1, 1, x]*(2 - (3*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(2 - (3*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(4 - (3*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(21/2 - (3*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*((2*I)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]) + 
      G[1, 0, 0, 1, x]*((2*I)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-4 + (2*I)*Pi + (-2 + (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (15*zeta[2])/2) + G[1, 1, 1, 1, x]*
       (-17 + (2*I)*Pi + (-17/2 + (3*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - 
        (9*zeta[2])/2) + Log[mu2/s]^3*(-1/6 + ((3*I)/4)*Pi - (5*zeta[2])/4) + 
      G[0, 1, 1, 1, x]*(8 - (2*I)*Pi + (4 - (3*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 6*zeta[2]) + G[1, 0, 1, 1, x]*
       (4 - (2*I)*Pi + (2 - (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        (15*zeta[2])/2) + G[0, 0, 0, 1, x]*((-2*I)*Pi - (3*I)*Pi*Log[mu2/s] + 
        9*zeta[2]) + G[1, 1, 0, 1, x]*((-2*I)*Pi - (3*I)*Pi*Log[mu2/s] + 
        9*zeta[2]) + Log[mu2/s]^2*(-1 + ((9*I)/2)*Pi + 
        (-53/8 - ((15*I)/8)*Pi)*zeta[2]) + G[1, 0, 1, x]*
       ((4*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
         ((2*I)*Pi - 9*zeta[2]) + (-6 - ((9*I)/2)*Pi)*zeta[2]) + 
      G[0, 0, 1, x]*((-4*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (6 + ((9*I)/2)*Pi)*zeta[2] + Log[mu2/s]*((-2*I)*Pi + 9*zeta[2])) + 
      G[1, 1, 1, x]*(26 - (4*I)*Pi + (13/4 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3 + (11/4 + ((9*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(13 - (2*I)*Pi + 6*zeta[2]) - 14*zeta[3]) + 
      (7/3 - ((21*I)/2)*Pi)*zeta[3] + G[0, 1, 1, x]*(-8 + (4*I)*Pi + 
        (-1 + ((3*I)/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-4 + (2*I)*Pi - (15*zeta[2])/2) + (-5 - ((9*I)/2)*Pi)*
         zeta[2] + 7*zeta[3]) + zeta[2]*(-53 - ((27*I)/2)*Pi + 
        (35*zeta[3])/2) + G[0, 1, x]*((-8*I)*Pi - (I/2)*Pi*Log[mu2/s]^3 + 
        (12 + (3*I)*Pi)*zeta[2] + Log[mu2/s]^2*((-I)*Pi + (9*zeta[2])/2) + 
        Log[mu2/s]*((-4*I)*Pi + (6 + ((9*I)/2)*Pi)*zeta[2]) + 
        (7*I)*Pi*zeta[3] - (45*zeta[4])/2) + (1127/32 - ((75*I)/32)*Pi)*
       zeta[4] + Log[mu2/s]*(-4 + (18*I)*Pi + (-53/2 - ((27*I)/4)*Pi)*
         zeta[2] + (7/6 - ((35*I)/6)*Pi)*zeta[3] + (75*zeta[4])/4) + 
      G[1, 1, x]*(-36 + (8*I)*Pi + (-3/4 + (I/2)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/8 + Log[mu2/s]^2*(-9/2 + I*Pi - (15*zeta[2])/4) + 
        (-15/2 - (3*I)*Pi)*zeta[2] + (21/2 - (7*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-18 + (4*I)*Pi + (-15/4 - ((9*I)/2)*Pi)*zeta[2] + 
          7*zeta[3]) + (501*zeta[4])/16) + 
      G[1, x]*(40 - (16*I)*Pi + (5/48 - (I/8)*Pi)*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(5/6 - (I/3)*Pi + (3*zeta[2])/2) + 
        Log[mu2/s]^2*(5 - (2*I)*Pi + (19/8 + ((9*I)/4)*Pi)*zeta[2]) + 
        zeta[2]*(19 + (6*I)*Pi - 21*zeta[3]) + (-35/3 + ((14*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]*(20 - (8*I)*Pi + (19/2 + (3*I)*Pi)*zeta[2] + 
          (-35/6 + (7*I)*Pi)*zeta[3] - (45*zeta[4])/2) + 
        (-715/32 + ((45*I)/16)*Pi)*zeta[4]) + 
      ((-I)*Pi*G[0, 0, 0, 0, 1, x] + I*Pi*G[0, 0, 1, 0, 1, x] + 
        I*Pi*G[0, 1, 0, 0, 1, x] - I*Pi*G[0, 1, 1, 0, 1, x] + 
        I*Pi*G[1, 0, 0, 0, 1, x] - I*Pi*G[1, 0, 1, 0, 1, x] - 
        I*Pi*G[1, 1, 0, 0, 1, x] + I*Pi*G[1, 1, 1, 0, 1, x] - 
        G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 1, 1, x] + 
        G[0, 0, 1, 0, 1, 1, x] - 3*G[0, 0, 1, 1, 1, 1, x] + 
        G[0, 1, 0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
        G[0, 1, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 1, 1, x] + 
        G[1, 0, 0, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 1, 1, x] - 
        G[1, 0, 1, 0, 1, 1, x] + 3*G[1, 0, 1, 1, 1, 1, x] - 
        G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 1, 1, x] + 
        G[1, 1, 1, 0, 1, 1, x] - 5*G[1, 1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 1, 1, x]*(-3/2 + I*Pi - 3*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(-1 + I*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 0, 1, 1, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[1, 1, 0, 1, 1, x]*(-1/2 + I*Pi - Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(1/2 - I*Pi + Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(1/2 - I*Pi + Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(1 - I*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 1, 1, 1, x]*(2 - I*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[1, 0, 0, 1, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
        G[0, 0, 1, 1, x]*(-3/2 + (I/2)*Pi + (-1/2 + I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[1, 1, 1, 1, x]*
         (-9/2 + (I/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
          (3*zeta[2])/2) + G[0, 1, 1, 1, x]*(3 - (I/2)*Pi + 
          (1 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
        G[1, 0, 1, 1, x]*(3/2 - (I/2)*Pi + (1/2 - I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 0, 1, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + G[1, 1, 0, 1, x]*
         ((-I/2)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
        G[1, 0, 1, x]*(((3*I)/2)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((I/2)*Pi - 3*zeta[2]) + (-3/2 - ((3*I)/2)*Pi)*
           zeta[2]) + G[0, 0, 1, x]*(((-3*I)/2)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
          (3/2 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + 
            3*zeta[2])) + G[1, 1, 1, x]*(6 - ((3*I)/2)*Pi + 
          (1/2 - (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
          (1 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(3 - (I/2)*Pi + 
            2*zeta[2]) - (14*zeta[3])/3) + G[0, 1, 1, x]*
         (-3 + ((3*I)/2)*Pi + (-1/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3/6 + Log[mu2/s]*(-3/2 + (I/2)*Pi - (5*zeta[2])/2) + 
          (-5/4 - ((3*I)/2)*Pi)*zeta[2] + (7*zeta[3])/3) + 
        G[0, 1, x]*((-3*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + (9/2 + ((3*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/2) + 
          Log[mu2/s]*(((-3*I)/2)*Pi + (3/2 + ((3*I)/2)*Pi)*zeta[2]) + 
          ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2) + 
        G[1, 1, x]*(-6 + (3*I)*Pi + (-1/12 + (I/6)*Pi)*Log[mu2/s]^3 - 
          Log[mu2/s]^4/24 + Log[mu2/s]^2*(-3/4 + (I/4)*Pi - (5*zeta[2])/4) + 
          (-15/4 - ((3*I)/4)*Pi)*zeta[2] + (7/6 - ((7*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(-3 + ((3*I)/2)*Pi + (-5/4 - ((3*I)/2)*Pi)*zeta[2] + 
            (7*zeta[3])/3) + (167*zeta[4])/16) + 
        G[1, x]*((-6*I)*Pi - (I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*
           ((-I/12)*Pi + zeta[2]/2) + Log[mu2/s]^2*(((-3*I)/4)*Pi + 
            (3/4 + ((3*I)/4)*Pi)*zeta[2]) + zeta[2]*(9 + ((9*I)/4)*Pi - 
            7*zeta[3]) + ((7*I)/6)*Pi*zeta[3] + Log[mu2/s]*
           ((-3*I)*Pi + (9/2 + ((3*I)/4)*Pi)*zeta[2] + ((7*I)/3)*Pi*zeta[3] - 
            (15*zeta[4])/2) + (-15/4 + ((15*I)/16)*Pi)*zeta[4]))/x^2 + 
      ((-12*I)*Pi + (3*I)*Pi*G[0, 0, 0, 0, 1, x] - 
        (3*I)*Pi*G[0, 0, 1, 0, 1, x] - (3*I)*Pi*G[0, 1, 0, 0, 1, x] + 
        (3*I)*Pi*G[0, 1, 1, 0, 1, x] - (3*I)*Pi*G[1, 0, 0, 0, 1, x] + 
        (3*I)*Pi*G[1, 0, 1, 0, 1, x] + (3*I)*Pi*G[1, 1, 0, 0, 1, x] - 
        (3*I)*Pi*G[1, 1, 1, 0, 1, x] + 3*G[0, 0, 0, 0, 1, 1, x] - 
        6*G[0, 0, 0, 1, 1, 1, x] - 3*G[0, 0, 1, 0, 1, 1, x] + 
        9*G[0, 0, 1, 1, 1, 1, x] - 3*G[0, 1, 0, 0, 1, 1, x] + 
        6*G[0, 1, 0, 1, 1, 1, x] + 3*G[0, 1, 1, 0, 1, 1, x] - 
        12*G[0, 1, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 1, 1, x] + 
        6*G[1, 0, 0, 1, 1, 1, x] + 3*G[1, 0, 1, 0, 1, 1, x] - 
        9*G[1, 0, 1, 1, 1, 1, x] + 3*G[1, 1, 0, 0, 1, 1, x] - 
        6*G[1, 1, 0, 1, 1, 1, x] - 3*G[1, 1, 1, 0, 1, 1, x] + 
        15*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
         (-11 + (3*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-5 + (3*I)*Pi - 6*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (-5/2 + (3*I)*Pi - 3*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-5/2 + (3*I)*Pi - 3*Log[mu2/s]) - (I/24)*Pi*Log[mu2/s]^4 + 
        G[0, 0, 0, 1, 1, x]*(5/2 - (3*I)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 0, 1, 1, x]*(5/2 - (3*I)*Pi + 3*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(5 - (3*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*(15/2 - (3*I)*Pi + 9*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(((5*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]) + 
        G[1, 1, 0, 1, x]*(((5*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - 9*zeta[2]) + 
        G[1, 0, 1, 1, x]*(-11/2 + ((5*I)/2)*Pi + (-5/2 + (3*I)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (15*zeta[2])/2) + 
        G[0, 1, 1, 1, x]*(-11 + ((5*I)/2)*Pi + (-5 + (3*I)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 - 6*zeta[2]) + Log[mu2/s]^3*((-I/4)*Pi + 
          zeta[2]/2) + G[1, 1, 1, 1, x]*(18 - ((5*I)/2)*Pi + 
          (17/2 - (3*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + 
          (9*zeta[2])/2) + G[0, 0, 1, 1, x]*(11/2 - ((5*I)/2)*Pi + 
          (5/2 - (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (15*zeta[2])/2) + G[0, 1, 0, 1, x]*(((-5*I)/2)*Pi - 
          (3*I)*Pi*Log[mu2/s] + 9*zeta[2]) + G[1, 0, 0, 1, x]*
         (((-5*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] + 9*zeta[2]) + 
        Log[mu2/s]^2*(((-3*I)/2)*Pi + (9/4 + ((3*I)/4)*Pi)*zeta[2]) + 
        G[0, 0, 1, x]*(((11*I)/2)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((5*I)/2)*Pi - 9*zeta[2]) + (-15/2 - ((9*I)/2)*Pi)*
           zeta[2]) + G[1, 0, 1, x]*(((-11*I)/2)*Pi - ((3*I)/2)*Pi*
           Log[mu2/s]^2 + (15/2 + ((9*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-5*I)/2)*Pi + 9*zeta[2])) + 
        zeta[2]*(18 + ((9*I)/2)*Pi - 7*zeta[3]) + G[0, 1, 1, x]*
         (11 - ((11*I)/2)*Pi + (5/4 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/2 + (25/4 + ((9*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(11/2 - ((5*I)/2)*Pi + (15*zeta[2])/2) - 7*zeta[3]) + 
        ((7*I)/2)*Pi*zeta[3] + G[1, 1, 1, x]*(-25 + ((11*I)/2)*Pi + 
          (-3 + ((3*I)/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + 
          Log[mu2/s]*(-25/2 + ((5*I)/2)*Pi - 6*zeta[2]) + 
          (-9/2 - ((9*I)/2)*Pi)*zeta[2] + 14*zeta[3]) + 
        G[1, 1, x]*(28 - (11*I)*Pi + (7/12 - (I/2)*Pi)*Log[mu2/s]^3 + 
          Log[mu2/s]^4/8 + (13 + ((15*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(7/2 - ((5*I)/4)*Pi + (15*zeta[2])/4) + 
          Log[mu2/s]*(14 - ((11*I)/2)*Pi + (23/4 + ((9*I)/2)*Pi)*zeta[2] - 
            7*zeta[3]) + (-49/6 + (7*I)*Pi)*zeta[3] - (501*zeta[4])/16) + 
        Log[mu2/s]*((-6*I)*Pi + (9 + ((9*I)/4)*Pi)*zeta[2] + 
          ((7*I)/3)*Pi*zeta[3] - (15*zeta[4])/2) + (-45/4 + ((15*I)/16)*Pi)*
         zeta[4] + G[0, 1, x]*((11*I)*Pi + (I/2)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((5*I)/4)*Pi - (9*zeta[2])/2) + 
          (-33/2 - ((15*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((11*I)/2)*Pi + 
            (-15/2 - ((9*I)/2)*Pi)*zeta[2]) - (7*I)*Pi*zeta[3] + 
          (45*zeta[4])/2) + G[1, x]*(-12 + (22*I)*Pi + (-1/24 + (I/8)*Pi)*
           Log[mu2/s]^4 + Log[mu2/s]^3*(-1/4 + ((5*I)/12)*Pi - 
            (3*zeta[2])/2) + Log[mu2/s]^2*(-3/2 + ((11*I)/4)*Pi + 
            (-7/2 - ((9*I)/4)*Pi)*zeta[2]) + (7/2 - ((35*I)/6)*Pi)*zeta[3] + 
          zeta[2]*(-63/2 - ((33*I)/4)*Pi + 21*zeta[3]) + 
          (347/16 - ((45*I)/16)*Pi)*zeta[4] + Log[mu2/s]*(-6 + (11*I)*Pi + 
            (-63/4 - ((15*I)/4)*Pi)*zeta[2] + (7/3 - (7*I)*Pi)*zeta[3] + 
            (45*zeta[4])/2)))/x + x*(-48 - (24*I)*Pi + 
        (2*I)*Pi*G[0, 0, 0, 0, 1, x] - (2*I)*Pi*G[0, 0, 1, 0, 1, x] - 
        (2*I)*Pi*G[0, 1, 0, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 0, 1, x] - 
        (2*I)*Pi*G[1, 0, 0, 0, 1, x] + (2*I)*Pi*G[1, 0, 1, 0, 1, x] + 
        (2*I)*Pi*G[1, 1, 0, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, 1, x] + 
        2*G[0, 0, 0, 0, 1, 1, x] - 4*G[0, 0, 0, 1, 1, 1, x] - 
        2*G[0, 0, 1, 0, 1, 1, x] + 6*G[0, 0, 1, 1, 1, 1, x] - 
        2*G[0, 1, 0, 0, 1, 1, x] + 4*G[0, 1, 0, 1, 1, 1, x] + 
        2*G[0, 1, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 1, 1, 1, x] - 
        2*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 1, 1, x] + 
        2*G[1, 0, 1, 0, 1, 1, x] - 6*G[1, 0, 1, 1, 1, 1, x] + 
        2*G[1, 1, 0, 0, 1, 1, x] - 4*G[1, 1, 0, 1, 1, 1, x] - 
        2*G[1, 1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, 1, x]*((2*I)*Pi - 6*Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*((2*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*((2*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*((2*I)*Pi - 2*Log[mu2/s]) + 
        (-1/80 - (I/120)*Pi)*Log[mu2/s]^5 - Log[mu2/s]^6/240 + 
        G[0, 0, 0, 1, 1, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, 1, 1, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*((-2*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*((-2*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 1, 0, 1, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 0, 1, 1, x]*((2*I)*Pi*Log[mu2/s] - Log[mu2/s]^2 - 5*zeta[2]) + 
        G[0, 1, 1, 1, x]*((2*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 - 4*zeta[2]) + 
        Log[mu2/s]^4*(-1/8 - (I/16)*Pi + (3*zeta[2])/16) + 
        G[1, 1, 1, 1, x]*((-2*I)*Pi*Log[mu2/s] + 2*Log[mu2/s]^2 + 
          4*zeta[2]) + G[0, 0, 1, 1, x]*((-2*I)*Pi*Log[mu2/s] + 
          Log[mu2/s]^2 + 5*zeta[2]) + G[0, 1, 0, 1, x]*
         ((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + G[1, 0, 0, 1, x]*
         ((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + G[0, 0, 1, x]*
         (I*Pi*Log[mu2/s]^2 - (3*I)*Pi*zeta[2] - 6*Log[mu2/s]*zeta[2]) + 
        G[1, 0, 1, x]*((-I)*Pi*Log[mu2/s]^2 + (3*I)*Pi*zeta[2] + 
          6*Log[mu2/s]*zeta[2]) + G[0, 1, 1, x]*((-I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]^3/3 + (3*I)*Pi*zeta[2] + 5*Log[mu2/s]*zeta[2] - 
          (14*zeta[3])/3) + (14 + (7*I)*Pi)*zeta[3] - (49*zeta[3]^2)/6 + 
        Log[mu2/s]^3*(-1 - (I/2)*Pi + (7/8 + (I/4)*Pi)*zeta[2] + 
          (7*zeta[3])/6) + G[1, 1, 1, x]*(I*Pi*Log[mu2/s]^2 - 
          Log[mu2/s]^3/3 - (3*I)*Pi*zeta[2] - 5*Log[mu2/s]*zeta[2] + 
          (14*zeta[3])/3) + zeta[2]*(42 + (9*I)*Pi + (-49/4 - ((7*I)/2)*Pi)*
           zeta[3]) + G[1, 1, x]*((-I/3)*Pi*Log[mu2/s]^3 + 
          (3*I)*Pi*Log[mu2/s]*zeta[2] + 3*Log[mu2/s]^2*zeta[2] + 
          ((14*I)/3)*Pi*zeta[3] - 15*zeta[4]) + Log[mu2/s]^2*
         (-6 - (3*I)*Pi + (21/4 + ((9*I)/8)*Pi)*zeta[2] + 
          (7/4 + ((7*I)/6)*Pi)*zeta[3] + (21*zeta[4])/32) + 
        (-219/16 + ((45*I)/32)*Pi)*zeta[4] + G[0, 1, x]*
         ((I/3)*Pi*Log[mu2/s]^3 - (3*I)*Pi*Log[mu2/s]*zeta[2] - 
          3*Log[mu2/s]^2*zeta[2] - ((14*I)/3)*Pi*zeta[3] + 15*zeta[4]) + 
        G[1, x]*((I/12)*Pi*Log[mu2/s]^4 + Log[mu2/s]^5/60 - 
          (7*Log[mu2/s]^3*zeta[2])/6 + Log[mu2/s]^2*(((-3*I)/2)*Pi*zeta[2] - 
            (7*zeta[3])/3) + (49*zeta[2]*zeta[3])/3 - ((15*I)/8)*Pi*zeta[4] + 
          Log[mu2/s]*(((-14*I)/3)*Pi*zeta[3] + (73*zeta[4])/8) - 
          (62*zeta[5])/5) + (93/10 + ((31*I)/5)*Pi)*zeta[5] + 
        Log[mu2/s]*(-24 - (12*I)*Pi + zeta[2]*(21 + ((9*I)/2)*Pi - 
            (21*zeta[3])/2) + (7 + ((7*I)/2)*Pi)*zeta[3] + 
          (-219/32 + ((15*I)/16)*Pi)*zeta[4] + (93*zeta[5])/5) + 
        (1461*zeta[6])/128))), 
 Nc*(-3 - ((3*I)/2)*Pi - G[0, 0, x] + (-3/2 - I*Pi)*Log[mu2/s] - 
    (3*Log[mu2/s]^2)/2 + G[0, x]*(I*Pi + 2*Log[mu2/s]) + 
    x*(3 + ((3*I)/2)*Pi + G[0, x]*((-2*I)*Pi - 2*Log[mu2/s]) + 
      (3/2 + I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
    (9*zeta[2])/2) + (4 + ((3*I)/2)*Pi - I*Pi*G[0, x] - G[0, 0, x] + 
    (3/2 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2 + 
    x*(-4 - ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
      (7*zeta[2])/2))/Nc + 
  e*(Nc*(-6 - ((7*I)/2)*Pi + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)/(1 - x) + 
      I*Pi*G[1, 0, x] + G[1, 0, 0, x] + G[0, 0, x]*(2 - I*Pi - Log[mu2/s]) + 
      (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
      G[0, x]*(-1/2 + (2*I)*Pi + I*Pi*Log[mu2/s] + Log[mu2/s]^2 - 
        4*zeta[2]) + (21/4 + (I/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-3 - ((3*I)/2)*Pi + (9*zeta[2])/2) + 
      x*(6 + (3*I)*Pi + (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 0, x] + 
        2*G[0, 0, 0, x] - 2*G[1, 0, 0, x] + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + Log[mu2/s]*(3 + ((3*I)/2)*Pi - (9*zeta[2])/2) + 
        (-21/4 + (I/2)*Pi)*zeta[2] + G[0, x]*((-2*I)*Pi*Log[mu2/s] - 
          Log[mu2/s]^2 + 7*zeta[2]) - 9*zeta[3]) + 8*zeta[3]) + 
    (8 + ((7*I)/2)*Pi + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)/(1 - x) - 
      I*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] + 
      G[0, 0, x]*(-1 + I*Pi - Log[mu2/s]) + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/6 + Log[mu2/s]*(4 + ((3*I)/2)*Pi - (7*zeta[2])/2) + 
      (-21/4 - (I/2)*Pi)*zeta[2] + G[0, x]*(-1/2 - I*Pi - I*Pi*Log[mu2/s] + 
        3*zeta[2]) - (10*zeta[3])/3 + 
      x*(-8 - (4*I)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        (21/4 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-4 - ((3*I)/2)*Pi + 
          (7*zeta[2])/2) + (7*zeta[3])/3))/Nc) + 
  e^2*((16 + (7*I)*Pi + I*Pi*G[0, 1, 0, x] - I*Pi*G[1, 1, 0, x] - 
      3*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 2*G[1, 0, 0, 0, x] - 
      G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(-1 + I*Pi - Log[mu2/s]) + 
      (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/24 + 
      G[0, 0, 0, x]*(2 - I*Pi + 2*Log[mu2/s]) + 
      G[0, 0, x]*(-5/2 + I*Pi + (-1 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + Log[mu2/s]^2*(2 + ((3*I)/4)*Pi - (7*zeta[2])/4) + 
      (-25/2 - ((5*I)/4)*Pi)*zeta[2] + G[1, 0, x]*
       ((-I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      Log[mu2/s]*(8 + ((7*I)/2)*Pi + (-21/4 - (I/2)*Pi)*zeta[2] - 
        (10*zeta[3])/3) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      ((-I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - G[1, 0, 0, x]/2 + 
        G[0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + (I/2)*Pi*zeta[2] + 
        G[0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) - 
        zeta[3]/2)/(1 - x) + (-9/2 - ((7*I)/3)*Pi)*zeta[3] + 
      G[0, x]*(-1 - (3*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (3 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-1/2 - I*Pi + 3*zeta[2]) + 
        zeta[3]) + x*(-16 - (8*I)*Pi + (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/24 + (14 + ((9*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-2 - ((3*I)/4)*Pi + (7*zeta[2])/4) + 
        (7/2 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-8 - (4*I)*Pi + 
          (21/4 + ((3*I)/2)*Pi)*zeta[2] + (7*zeta[3])/3) - (73*zeta[4])/16) - 
      (35*zeta[4])/16)/Nc + Nc*(-12 - (7*I)*Pi + (-4 + I*Pi)*G[0, 0, 0, x] - 
      I*Pi*G[0, 1, 0, x] + I*Pi*G[1, 1, 0, x] + G[0, 0, 0, 0, x] - 
      G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
      (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/8 + 
      G[1, 0, 0, x]*(2 - I*Pi + Log[mu2/s]) + 
      G[1, 0, x]*((2*I)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      (12 + (I/4)*Pi)*zeta[2] + Log[mu2/s]^2*(-3/2 - ((3*I)/4)*Pi + 
        (9*zeta[2])/4) + G[0, 0, x]*(9/2 - (2*I)*Pi + (2 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + (7*zeta[2])/2) + 
      G[0, x]*(-1 + (4*I)*Pi + (I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
        Log[mu2/s]*(-1/2 + (2*I)*Pi - 4*zeta[2]) + (-6 - (I/2)*Pi)*zeta[2] - 
        (17*zeta[3])/3) + ((-I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - 
        G[1, 0, 0, x]/2 + G[0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        (I/2)*Pi*zeta[2] + G[0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) - zeta[3]/2)/(1 - x) + (11/2 + ((7*I)/3)*Pi)*
       zeta[3] + G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      Log[mu2/s]*(-6 - ((7*I)/2)*Pi + (21/4 + (I/2)*Pi)*zeta[2] + 
        8*zeta[3]) + x*(12 + (6*I)*Pi + (2*I)*Pi*G[0, 1, 0, x] - 
        (2*I)*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
        4*G[1, 0, 0, 0, x] - 2*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/8 + G[0, 0, 0, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        Log[mu2/s]^2*(3/2 + ((3*I)/4)*Pi - (9*zeta[2])/4) + 
        (-21/2 - ((9*I)/4)*Pi)*zeta[2] + G[1, 0, x]*((-2*I)*Pi*Log[mu2/s] + 
          6*zeta[2]) + Log[mu2/s]*(6 + (3*I)*Pi + (-21/4 + (I/2)*Pi)*
           zeta[2] - 9*zeta[3]) + G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        (-7/2 - ((7*I)/3)*Pi)*zeta[3] + G[0, x]*((-I)*Pi*Log[mu2/s]^2 - 
          Log[mu2/s]^3/3 + I*Pi*zeta[2] + 7*Log[mu2/s]*zeta[2] + 
          (20*zeta[3])/3) - (237*zeta[4])/16) + (129*zeta[4])/16)) + 
  e^3*(Nc*(-24 - (14*I)*Pi + I*Pi*G[0, 0, 1, 0, x] - I*Pi*G[0, 1, 1, 0, x] - 
      I*Pi*G[1, 0, 1, 0, x] + I*Pi*G[1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, x] + 
      G[0, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x] + 
      3*G[1, 0, 0, 0, 0, x] - G[1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 0, 0, x] + 
      G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-4 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-2 + I*Pi - Log[mu2/s]) + (-1/16 - (I/24)*Pi)*
       Log[mu2/s]^4 - Log[mu2/s]^5/40 + G[1, 1, 0, 0, x]*
       (2 - I*Pi + Log[mu2/s]) + G[0, 0, 0, 0, x]*(6 - I*Pi + Log[mu2/s]) + 
      G[0, 0, 0, x]*(-17/2 + (2*I)*Pi + (-4 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 1, 0, x]*((2*I)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      Log[mu2/s]^3*(-1/2 - (I/4)*Pi + (3*zeta[2])/4) + 
      G[1, 0, 0, x]*(4 - (2*I)*Pi + (2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (5*zeta[2])/2) + G[0, 1, 0, x]*((-2*I)*Pi - I*Pi*Log[mu2/s] + 
        3*zeta[2]) + zeta[2]*(24 + ((5*I)/4)*Pi - 11*zeta[3]) + 
      G[1, 0, x]*((4*I)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((2*I)*Pi - 3*zeta[2]) + (-6 - (I/2)*Pi)*zeta[2] - 
        zeta[3]) + G[0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      (11 + ((7*I)/2)*Pi)*zeta[3] + G[1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[0, 0, x]*(9 - (4*I)*Pi + (1 - (I/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/6 + (5 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/2 - (2*I)*Pi + (7*zeta[2])/2) + (10*zeta[3])/3) + 
      Log[mu2/s]^2*(-3 - ((7*I)/4)*Pi + (21/8 + (I/4)*Pi)*zeta[2] + 
        4*zeta[3]) + G[0, x]*(-2 + (8*I)*Pi + (I/6)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^4/12 + Log[mu2/s]^2*(-1/4 + I*Pi - 2*zeta[2]) + 
        (-47/4 - I*Pi)*zeta[2] + Log[mu2/s]*(-1 + (4*I)*Pi + 
          (-6 - (I/2)*Pi)*zeta[2] - (17*zeta[3])/3) + (-2 - ((7*I)/3)*Pi)*
         zeta[3] - (41*zeta[4])/8) + ((I/2)*Pi*G[0, 1, 0, x] - 
        (I/2)*Pi*G[1, 1, 0, x] - (3*G[0, 0, 0, 0, x])/2 + 
        G[0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x]/2 + 
        G[1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + (I/2)*Pi*zeta[2] + 
        G[1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + Log[mu2/s]*
         ((I/2)*Pi*zeta[2] - zeta[3]/2) + G[0, x]*((-I)*Pi - 
          (I/4)*Pi*Log[mu2/s]^2 + (3/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + zeta[3]/2) - zeta[3]/2 - 
        (27*zeta[4])/8)/(1 - x) + (213/32 + ((47*I)/16)*Pi)*zeta[4] + 
      G[1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3] + Log[mu2/s]*
         ((-I)*Pi*zeta[2] + zeta[3]) + (27*zeta[4])/4) + 
      Log[mu2/s]*(-12 - (7*I)*Pi + (12 + (I/4)*Pi)*zeta[2] + 
        (11/2 + ((7*I)/3)*Pi)*zeta[3] + (129*zeta[4])/16) + 
      x*(24 + (12*I)*Pi - (2*I)*Pi*G[0, 0, 1, 0, x] + 
        (2*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] - 
        (2*I)*Pi*G[1, 1, 1, 0, x] + 6*G[0, 0, 0, 0, 0, x] - 
        2*G[0, 0, 1, 0, 0, x] - 4*G[0, 1, 0, 0, 0, x] + 
        2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 0, 0, 0, x] + 
        2*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
        2*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*((2*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*((2*I)*Pi - 2*Log[mu2/s]) + (1/16 + (I/24)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^5/40 + G[0, 1, 0, 0, x]*
         ((-2*I)*Pi + 2*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         ((-2*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, x]*((2*I)*Pi*Log[mu2/s] - 
          6*zeta[2]) + G[1, 0, 0, x]*((2*I)*Pi*Log[mu2/s] - Log[mu2/s]^2 - 
          5*zeta[2]) + Log[mu2/s]^3*(1/2 + (I/4)*Pi - (3*zeta[2])/4) + 
        G[0, 0, 0, x]*((-2*I)*Pi*Log[mu2/s] + Log[mu2/s]^2 + 5*zeta[2]) + 
        G[1, 1, 0, x]*((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
        Log[mu2/s]^2*(3 + ((3*I)/2)*Pi + (-21/8 + (I/4)*Pi)*zeta[2] - 
          (9*zeta[3])/2) + G[1, 1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + 
        G[0, 0, x]*(I*Pi*Log[mu2/s]^2 - I*Pi*zeta[2] - 6*Log[mu2/s]*zeta[2] - 
          2*zeta[3]) + (-7 - ((7*I)/2)*Pi)*zeta[3] + 
        G[0, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[1, 0, x]*((-I)*Pi*Log[mu2/s]^2 + I*Pi*zeta[2] + 
          6*Log[mu2/s]*zeta[2] + 2*zeta[3]) + zeta[2]*(-21 - ((9*I)/2)*Pi + 
          (23*zeta[3])/2) + Log[mu2/s]*(12 + (6*I)*Pi + 
          (-21/2 - ((9*I)/4)*Pi)*zeta[2] + (-7/2 - ((7*I)/3)*Pi)*zeta[3] - 
          (237*zeta[4])/16) + G[1, x]*(Log[mu2/s]*((2*I)*Pi*zeta[2] - 
            2*zeta[3]) - (27*zeta[4])/2) + (219/32 - ((79*I)/16)*Pi)*
         zeta[4] + G[0, x]*((-I/3)*Pi*Log[mu2/s]^3 - Log[mu2/s]^4/12 + 
          (7*Log[mu2/s]^2*zeta[2])/2 + ((14*I)/3)*Pi*zeta[3] + 
          Log[mu2/s]*(I*Pi*zeta[2] + (20*zeta[3])/3) + (35*zeta[4])/8) - 
        (103*zeta[5])/5) + (98*zeta[5])/5) + 
    (32 + (14*I)*Pi - I*Pi*G[0, 0, 1, 0, x] + I*Pi*G[0, 1, 1, 0, x] + 
      I*Pi*G[1, 0, 1, 0, x] - I*Pi*G[1, 1, 1, 0, x] + 4*G[0, 0, 0, 0, 0, x] - 
      G[0, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x] - 
      3*G[1, 0, 0, 0, 0, x] + G[1, 0, 1, 0, 0, x] + 2*G[1, 1, 0, 0, 0, x] - 
      G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*(-3 + I*Pi - 3*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-1 + I*Pi - Log[mu2/s]) + (1/16 + (I/24)*Pi)*
       Log[mu2/s]^4 + Log[mu2/s]^5/120 + G[0, 1, 0, 0, x]*
       (1 - I*Pi + Log[mu2/s]) + G[1, 0, 0, 0, x]*(2 - I*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(I*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 0, 0, x]*(-3 + I*Pi + (-1 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + Log[mu2/s]^3*(2/3 + (I/4)*Pi - (7*zeta[2])/12) + 
      G[0, 0, 0, x]*(11/2 - I*Pi + (2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
        2*zeta[2]) + G[1, 1, 0, x]*((-I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      Log[mu2/s]^2*(4 + ((7*I)/4)*Pi + (-21/8 - (I/4)*Pi)*zeta[2] - 
        (5*zeta[3])/3) + G[1, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      (-37/3 - ((7*I)/2)*Pi)*zeta[3] + G[0, 1, x]*((-I)*Pi*zeta[2] + 
        zeta[3]) + G[1, 0, x]*((-3*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (3 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*((-I)*Pi + 3*zeta[2]) + 
        zeta[3]) + G[0, 0, x]*(-5 + (3*I)*Pi + (-1/2 + (I/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/6 + Log[mu2/s]*(-5/2 + I*Pi - 
          (5*zeta[2])/2) + (-5/2 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
      zeta[2]*(-25 - ((9*I)/4)*Pi + (26*zeta[3])/3) + 
      G[1, x]*(I*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - zeta[3] - 
        (27*zeta[4])/4) + ((I/2)*Pi*G[0, 1, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - 
        (3*G[0, 0, 0, 0, x])/2 + G[0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x] - 
        G[1, 1, 0, 0, x]/2 + G[1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + (I/2)*Pi*zeta[2] + 
        G[1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + Log[mu2/s]*
         ((I/2)*Pi*zeta[2] - zeta[3]/2) + G[0, x]*((-I)*Pi - 
          (I/4)*Pi*Log[mu2/s]^2 + (3/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + zeta[3]/2) - zeta[3]/2 - 
        (27*zeta[4])/8)/(1 - x) + Log[mu2/s]*(16 + (7*I)*Pi + 
        (-25/2 - ((5*I)/4)*Pi)*zeta[2] + (-9/2 - ((7*I)/3)*Pi)*zeta[3] - 
        (35*zeta[4])/16) + G[0, x]*(-2 - (6*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + 
        (37/4 + (I/2)*Pi)*zeta[2] + Log[mu2/s]^2*(-1/4 - (I/2)*Pi + 
          (3*zeta[2])/2) + (1 + ((7*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-1 - (3*I)*Pi + (3 + (I/2)*Pi)*zeta[2] + zeta[3]) - 
        (3*zeta[4])/4) + (3/32 - ((47*I)/16)*Pi)*zeta[4] - (36*zeta[5])/5 + 
      x*(-32 - (16*I)*Pi + (-1/16 - (I/24)*Pi)*Log[mu2/s]^4 - 
        Log[mu2/s]^5/120 + Log[mu2/s]^3*(-2/3 - (I/4)*Pi + (7*zeta[2])/12) + 
        zeta[2]*(28 + (6*I)*Pi - (49*zeta[3])/6) + (28/3 + ((7*I)/2)*Pi)*
         zeta[3] + Log[mu2/s]^2*(-4 - (2*I)*Pi + (21/8 + ((3*I)/4)*Pi)*
           zeta[2] + (7*zeta[3])/6) + Log[mu2/s]*(-16 - (8*I)*Pi + 
          (14 + ((9*I)/4)*Pi)*zeta[2] + (7/2 + ((7*I)/3)*Pi)*zeta[3] - 
          (73*zeta[4])/16) + (-219/32 + ((15*I)/16)*Pi)*zeta[4] + 
        (31*zeta[5])/5))/Nc) + 
  e^4*(Nc*(-48 - (28*I)*Pi - I*Pi*G[0, 0, 0, 1, 0, x] + 
      I*Pi*G[0, 0, 1, 1, 0, x] + I*Pi*G[0, 1, 0, 1, 0, x] - 
      I*Pi*G[0, 1, 1, 1, 0, x] + I*Pi*G[1, 0, 0, 1, 0, x] - 
      I*Pi*G[1, 0, 1, 1, 0, x] - I*Pi*G[1, 1, 0, 1, 0, x] + 
      I*Pi*G[1, 1, 1, 1, 0, x] + 3*G[0, 0, 0, 0, 0, 0, x] - 
      G[0, 0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 0, 0, x] + 
      G[0, 0, 1, 1, 0, 0, x] - 3*G[0, 1, 0, 0, 0, 0, x] + 
      G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 1, 0, 0, 0, x] - 
      G[0, 1, 1, 1, 0, 0, x] - 4*G[1, 0, 0, 0, 0, 0, x] + 
      G[1, 0, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
      G[1, 0, 1, 1, 0, 0, x] + 3*G[1, 1, 0, 0, 0, 0, x] - 
      G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 0, x] + 
      G[1, 1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, 0, x]*
       (-8 + I*Pi - 2*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-4 + I*Pi - 2*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-2 + I*Pi - Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-2 + I*Pi - Log[mu2/s]) + (-1/80 - (I/120)*Pi)*Log[mu2/s]^5 - 
      Log[mu2/s]^6/240 + G[0, 0, 1, 0, 0, x]*(2 - I*Pi + Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(2 - I*Pi + Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (4 - I*Pi + 2*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (6 - I*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       ((2*I)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + G[1, 1, 1, 0, x]*
       ((2*I)*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + G[0, 1, 0, 0, x]*
       (-4 + (2*I)*Pi + (-2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + G[1, 0, 0, 0, x]*(-8 + (2*I)*Pi + 
        (-4 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 2*zeta[2]) + 
      Log[mu2/s]^4*(-1/8 - (I/16)*Pi + (3*zeta[2])/16) + 
      G[1, 1, 0, 0, x]*(4 - (2*I)*Pi + (2 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 0, 0, x]*
       (25/2 - (2*I)*Pi + (6 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (5*zeta[2])/2) + G[0, 1, 1, 0, x]*((-2*I)*Pi - I*Pi*Log[mu2/s] + 
        3*zeta[2]) + G[1, 0, 1, 0, x]*((-2*I)*Pi - I*Pi*Log[mu2/s] + 
        3*zeta[2]) + G[1, 0, 0, x]*(8 - (4*I)*Pi + (1 - (I/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/6 + (5 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(4 - (2*I)*Pi + (5*zeta[2])/2) - (4*zeta[3])/3) + 
      G[1, 1, 0, x]*((4*I)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((2*I)*Pi - 3*zeta[2]) + (-6 - (I/2)*Pi)*zeta[2] - 
        zeta[3]) + G[0, 0, 0, x]*(-17 + (4*I)*Pi + (-2 + (I/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-17/2 + (2*I)*Pi - 3*zeta[2]) + 
        (-4 - (I/2)*Pi)*zeta[2] - zeta[3]) + G[0, 1, 1, x]*
       (I*Pi*zeta[2] - zeta[3]) + G[1, 0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      (22 + ((49*I)/6)*Pi)*zeta[3] - (21*zeta[3]^2)/2 + 
      G[0, 0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[0, 1, 0, x]*((-4*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (6 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*((-2*I)*Pi + 3*zeta[2]) + 
        zeta[3]) + Log[mu2/s]^3*(-1 - ((7*I)/12)*Pi + (7/8 + (I/12)*Pi)*
         zeta[2] + (4*zeta[3])/3) + zeta[2]*(48 + ((5*I)/2)*Pi + 
        (-53/4 - ((7*I)/6)*Pi)*zeta[3]) + G[0, 1, x]*((2*I)*Pi*zeta[2] + 
        Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - 2*zeta[3] - (27*zeta[4])/4) + 
      G[1, 0, x]*((8*I)*Pi + (I/6)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(I*Pi - (3*zeta[2])/2) + (-12 - I*Pi)*zeta[2] + 
        Log[mu2/s]*((4*I)*Pi + (-6 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
        (-2 - ((7*I)/3)*Pi)*zeta[3] + (3*zeta[4])/4) + 
      (153/16 + ((173*I)/32)*Pi)*zeta[4] + G[0, 0, x]*
       (18 - (8*I)*Pi + (1/3 - (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
        (39/4 + I*Pi)*zeta[2] + Log[mu2/s]^2*(9/4 - I*Pi + (7*zeta[2])/4) + 
        (-8/3 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(9 - (4*I)*Pi + 
          (5 + (I/2)*Pi)*zeta[2] + (10*zeta[3])/3) + (35*zeta[4])/16) + 
      Log[mu2/s]^2*(-6 - ((7*I)/2)*Pi + (6 + (I/8)*Pi)*zeta[2] + 
        (11/4 + ((7*I)/6)*Pi)*zeta[3] + (129*zeta[4])/32) + 
      G[1, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3] + 
        Log[mu2/s]*((-I)*Pi*zeta[2] + zeta[3]) + (27*zeta[4])/4) + 
      G[0, x]*(-4 + (16*I)*Pi + (I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^5/60 + 
        Log[mu2/s]^3*(-1/12 + (I/3)*Pi - (2*zeta[2])/3) + 
        Log[mu2/s]^2*(-1/2 + (2*I)*Pi + (-3 - (I/4)*Pi)*zeta[2] - 
          (17*zeta[3])/6) + (-17/6 - ((14*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(-47/2 - (2*I)*Pi + (59*zeta[3])/6) + 
        Log[mu2/s]*(-2 + (8*I)*Pi + (-47/4 - I*Pi)*zeta[2] + 
          (-2 - ((7*I)/3)*Pi)*zeta[3] - (41*zeta[4])/8) + 
        (3/2 - ((47*I)/16)*Pi)*zeta[4] - (67*zeta[5])/5) + 
      ((-I/2)*Pi*G[0, 0, 1, 0, x] + (I/2)*Pi*G[0, 1, 1, 0, x] + 
        (I/2)*Pi*G[1, 0, 1, 0, x] - (I/2)*Pi*G[1, 1, 1, 0, x] + 
        2*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x]/2 - G[0, 1, 0, 0, 0, x] + 
        G[0, 1, 1, 0, 0, x]/2 - (3*G[1, 0, 0, 0, 0, x])/2 + 
        G[1, 0, 1, 0, 0, x]/2 + G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x]/2 + 
        G[0, 0, 0, 0, x]*(-3/2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[1, 1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 0, 0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[0, 1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[1, 0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[0, 0, 0, x]*
         (2 - (I/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
          zeta[2]) + G[1, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) + G[1, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        Log[mu2/s]^2*((I/4)*Pi*zeta[2] - zeta[3]/4) + 
        zeta[2]*(I*Pi + zeta[3]/4) + G[0, 1, x]*((-I/2)*Pi*zeta[2] + 
          zeta[3]/2) + G[1, 0, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
          (3/2 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + 
          zeta[3]/2) + G[0, 0, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(-1 + (I/2)*Pi - 
            (5*zeta[2])/4) + (-5/4 - (I/4)*Pi)*zeta[2] + (2*zeta[3])/3) - 
        zeta[3] + Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - 
          (27*zeta[4])/8) + G[1, x]*((I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2) - zeta[3]/2 - 
          (27*zeta[4])/8) + G[0, x]*((-2*I)*Pi - (I/12)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/4) + (3 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi + (3/2 + (I/4)*Pi)*zeta[2] + zeta[3]/2) + 
          (1/2 + ((7*I)/6)*Pi)*zeta[3] - (3*zeta[4])/8) + 
        (-27/8 - I*Pi)*zeta[4] - zeta[5]/2)/(1 - x) + 
      (113/10 + ((31*I)/5)*Pi)*zeta[5] + 
      G[1, x]*(zeta[2]*((-4*I)*Pi - zeta[3]/2) + Log[mu2/s]^2*
         ((-I/2)*Pi*zeta[2] + zeta[3]/2) + 4*zeta[3] + 
        (27/2 + (2*I)*Pi)*zeta[4] + Log[mu2/s]*((-2*I)*Pi*zeta[2] + 
          2*zeta[3] + (27*zeta[4])/4) + zeta[5]) + 
      Log[mu2/s]*(-24 - (14*I)*Pi + zeta[2]*(24 + ((5*I)/4)*Pi - 
          11*zeta[3]) + (11 + ((7*I)/2)*Pi)*zeta[3] + 
        (213/32 + ((47*I)/16)*Pi)*zeta[4] + (98*zeta[5])/5) + 
      x*(48 + (24*I)*Pi + (2*I)*Pi*G[0, 0, 0, 1, 0, x] - 
        (2*I)*Pi*G[0, 0, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, 0, x] + 
        (2*I)*Pi*G[0, 1, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, 0, x] + 
        (2*I)*Pi*G[1, 0, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, 0, x] - 
        (2*I)*Pi*G[1, 1, 1, 1, 0, x] - 8*G[0, 0, 0, 0, 0, 0, x] + 
        2*G[0, 0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 0, 0, x] - 
        2*G[0, 0, 1, 1, 0, 0, x] + 6*G[0, 1, 0, 0, 0, 0, x] - 
        2*G[0, 1, 0, 1, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 0, x] + 
        2*G[0, 1, 1, 1, 0, 0, x] + 8*G[1, 0, 0, 0, 0, 0, x] - 
        2*G[1, 0, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 0, 0, x] + 
        2*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 1, 0, 0, 0, 0, x] + 
        2*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
        2*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
         ((2*I)*Pi - 6*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
         ((2*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         ((2*I)*Pi - 2*Log[mu2/s]) + (1/80 + (I/120)*Pi)*Log[mu2/s]^5 + 
        Log[mu2/s]^6/240 + G[0, 1, 1, 0, 0, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*((-2*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 0, 0, x]*((-2*I)*Pi + 6*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 0, 1, 0, x]*((2*I)*Pi*Log[mu2/s] - 6*zeta[2]) + 
        G[1, 1, 0, 0, x]*((2*I)*Pi*Log[mu2/s] - Log[mu2/s]^2 - 5*zeta[2]) + 
        G[0, 0, 0, 0, x]*((2*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 - 4*zeta[2]) + 
        Log[mu2/s]^4*(1/8 + (I/16)*Pi - (3*zeta[2])/16) + 
        G[1, 0, 0, 0, x]*((-2*I)*Pi*Log[mu2/s] + 2*Log[mu2/s]^2 + 
          4*zeta[2]) + G[0, 1, 0, 0, x]*((-2*I)*Pi*Log[mu2/s] + 
          Log[mu2/s]^2 + 5*zeta[2]) + G[0, 0, 1, 0, x]*
         ((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + G[1, 1, 1, 0, x]*
         ((-2*I)*Pi*Log[mu2/s] + 6*zeta[2]) + G[0, 0, 0, x]*
         ((-I)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/3 + I*Pi*zeta[2] + 
          5*Log[mu2/s]*zeta[2] - (8*zeta[3])/3) + G[0, 0, 1, x]*
         ((2*I)*Pi*zeta[2] - 2*zeta[3]) + G[1, 1, 1, x]*((2*I)*Pi*zeta[2] - 
          2*zeta[3]) + G[0, 1, 0, x]*(I*Pi*Log[mu2/s]^2 - I*Pi*zeta[2] - 
          6*Log[mu2/s]*zeta[2] - 2*zeta[3]) + Log[mu2/s]^3*
         (1 + (I/2)*Pi + (-7/8 + (I/12)*Pi)*zeta[2] - (3*zeta[3])/2) + 
        (-14 - (7*I)*Pi)*zeta[3] + (77*zeta[3]^2)/6 + 
        G[0, 1, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[1, 0, 1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
        G[1, 1, 0, x]*((-I)*Pi*Log[mu2/s]^2 + I*Pi*zeta[2] + 
          6*Log[mu2/s]*zeta[2] + 2*zeta[3]) + G[1, 0, 0, x]*
         (I*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/3 - I*Pi*zeta[2] - 
          5*Log[mu2/s]*zeta[2] + (8*zeta[3])/3) + 
        zeta[2]*(-42 - (9*I)*Pi + (49/4 - ((7*I)/6)*Pi)*zeta[3]) + 
        G[1, 1, x]*(Log[mu2/s]*((2*I)*Pi*zeta[2] - 2*zeta[3]) - 
          (27*zeta[4])/2) + Log[mu2/s]^2*(6 + (3*I)*Pi + 
          (-21/4 - ((9*I)/8)*Pi)*zeta[2] + (-7/4 - ((7*I)/6)*Pi)*zeta[3] - 
          (237*zeta[4])/32) + G[1, 0, x]*((-I/3)*Pi*Log[mu2/s]^3 + 
          3*Log[mu2/s]^2*zeta[2] + ((14*I)/3)*Pi*zeta[3] + 
          Log[mu2/s]*(I*Pi*zeta[2] + 2*zeta[3]) - (3*zeta[4])/2) + 
        (219/16 - ((45*I)/32)*Pi)*zeta[4] + G[0, 0, x]*
         ((I/3)*Pi*Log[mu2/s]^3 - 3*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((-I)*Pi*zeta[2] - 2*zeta[3]) - ((14*I)/3)*Pi*zeta[3] + 
          (3*zeta[4])/2) + G[0, 1, x]*(Log[mu2/s]*((-2*I)*Pi*zeta[2] + 
            2*zeta[3]) + (27*zeta[4])/2) + Log[mu2/s]*(24 + (12*I)*Pi + 
          (-7 - ((7*I)/2)*Pi)*zeta[3] + zeta[2]*(-21 - ((9*I)/2)*Pi + 
            (23*zeta[3])/2) + (219/32 - ((79*I)/16)*Pi)*zeta[4] - 
          (103*zeta[5])/5) + G[1, x]*(Log[mu2/s]^2*(I*Pi*zeta[2] - zeta[3]) + 
          zeta[2]*zeta[3] - (4*I)*Pi*zeta[4] - (27*Log[mu2/s]*zeta[4])/2 - 
          2*zeta[5]) + (-93/10 - ((31*I)/5)*Pi)*zeta[5] + 
        G[0, x]*((-I/12)*Pi*Log[mu2/s]^4 - Log[mu2/s]^5/60 + 
          (7*Log[mu2/s]^3*zeta[2])/6 - (52*zeta[2]*zeta[3])/3 + 
          Log[mu2/s]^2*((I/2)*Pi*zeta[2] + (10*zeta[3])/3) + 
          ((47*I)/8)*Pi*zeta[4] + Log[mu2/s]*(((14*I)/3)*Pi*zeta[3] + 
            (35*zeta[4])/8) + (72*zeta[5])/5) - (381*zeta[6])/128) + 
      (921*zeta[6])/128) + (64 + (28*I)*Pi + I*Pi*G[0, 0, 0, 1, 0, x] - 
      I*Pi*G[0, 0, 1, 1, 0, x] - I*Pi*G[0, 1, 0, 1, 0, x] + 
      I*Pi*G[0, 1, 1, 1, 0, x] - I*Pi*G[1, 0, 0, 1, 0, x] + 
      I*Pi*G[1, 0, 1, 1, 0, x] + I*Pi*G[1, 1, 0, 1, 0, x] - 
      I*Pi*G[1, 1, 1, 1, 0, x] - 5*G[0, 0, 0, 0, 0, 0, x] + 
      G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 0, 0, x] - 
      G[0, 0, 1, 1, 0, 0, x] + 3*G[0, 1, 0, 0, 0, 0, x] - 
      G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 0, x] + 
      G[0, 1, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, 0, x] - 
      G[1, 0, 0, 1, 0, 0, x] - 2*G[1, 0, 1, 0, 0, 0, x] + 
      G[1, 0, 1, 1, 0, 0, x] - 3*G[1, 1, 0, 0, 0, 0, x] + 
      G[1, 1, 0, 1, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 0, x] - 
      G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, 0, x]*
       (-3 + I*Pi - 3*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-2 + I*Pi - 2*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-1 + I*Pi - Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-1 + I*Pi - Log[mu2/s]) + (1/80 + (I/120)*Pi)*Log[mu2/s]^5 + 
      Log[mu2/s]^6/720 + G[0, 1, 1, 0, 0, x]*(1 - I*Pi + Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(1 - I*Pi + Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (2 - I*Pi + 2*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (4 - I*Pi + 4*Log[mu2/s]) + G[0, 1, 1, 0, x]*(I*Pi + I*Pi*Log[mu2/s] - 
        3*zeta[2]) + G[1, 0, 1, 0, x]*(I*Pi + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-3 + I*Pi + (-1 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + G[0, 0, 0, 0, x]*(-17/2 + I*Pi + 
        (-3 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (3*zeta[2])/2) + 
      Log[mu2/s]^4*(1/6 + (I/16)*Pi - (7*zeta[2])/48) + 
      G[1, 0, 0, 0, x]*(6 - I*Pi + (2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
        2*zeta[2]) + G[0, 1, 0, 0, x]*(3 - I*Pi + (1 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 1, 0, x]*
       ((-I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + G[1, 1, 1, 0, x]*
       ((-I)*Pi - I*Pi*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 0, 0, x]*(11 - (3*I)*Pi + (1 - (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + (2 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(11/2 - I*Pi + 2*zeta[2]) - (11*zeta[3])/3) + 
      G[0, 1, 0, x]*((3*I)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(I*Pi - 3*zeta[2]) + (-3 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
      G[0, 0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + G[1, 1, 1, x]*
       (I*Pi*zeta[2] - zeta[3]) + Log[mu2/s]^3*(4/3 + ((7*I)/12)*Pi + 
        (-7/8 - (I/12)*Pi)*zeta[2] - (5*zeta[3])/9) + 
      (-74/3 - ((49*I)/6)*Pi)*zeta[3] + (91*zeta[3]^2)/18 + 
      G[0, 1, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 0, 1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[1, 1, 0, x]*((-3*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (3 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*((-I)*Pi + 3*zeta[2]) + 
        zeta[3]) + G[1, 0, 0, x]*(-6 + (3*I)*Pi + (-1/2 + (I/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/6 + Log[mu2/s]*(-3 + I*Pi - 
          (5*zeta[2])/2) + (-5/2 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
      zeta[2]*(-50 - ((9*I)/2)*Pi + (51/4 + ((7*I)/6)*Pi)*zeta[3]) + 
      G[1, 1, x]*(I*Pi*zeta[2] + Log[mu2/s]*(I*Pi*zeta[2] - zeta[3]) - 
        zeta[3] - (27*zeta[4])/4) + Log[mu2/s]^2*(8 + ((7*I)/2)*Pi + 
        (-25/4 - ((5*I)/8)*Pi)*zeta[2] + (-9/4 - ((7*I)/6)*Pi)*zeta[3] - 
        (35*zeta[4])/32) + G[1, 0, x]*((-6*I)*Pi - (I/6)*Pi*Log[mu2/s]^3 + 
        (9 + (I/2)*Pi)*zeta[2] + Log[mu2/s]^2*((-I/2)*Pi + (3*zeta[2])/2) + 
        (1 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*((-3*I)*Pi + 
          (3 + (I/2)*Pi)*zeta[2] + zeta[3]) - (3*zeta[4])/4) + 
      (-23/4 - ((109*I)/32)*Pi)*zeta[4] + G[0, 0, x]*(-10 + (6*I)*Pi + 
        (-1/6 + (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
        Log[mu2/s]^2*(-5/4 + (I/2)*Pi - (5*zeta[2])/4) + 
        (-31/4 - (I/2)*Pi)*zeta[2] + (4/3 - ((7*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-5 + (3*I)*Pi + (-5/2 - (I/2)*Pi)*zeta[2] + 
          (4*zeta[3])/3) + (59*zeta[4])/16) + 
      G[0, 1, x]*((-I)*Pi*zeta[2] + zeta[3] + Log[mu2/s]*
         ((-I)*Pi*zeta[2] + zeta[3]) + (27*zeta[4])/4) + 
      Log[mu2/s]*(32 + (14*I)*Pi + (-37/3 - ((7*I)/2)*Pi)*zeta[3] + 
        zeta[2]*(-25 - ((9*I)/4)*Pi + (26*zeta[3])/3) + 
        (3/32 - ((47*I)/16)*Pi)*zeta[4] - (36*zeta[5])/5) + 
      G[1, x]*(Log[mu2/s]^2*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        zeta[2]*((3*I)*Pi + zeta[3]/2) - 3*zeta[3] + 
        Log[mu2/s]*(I*Pi*zeta[2] - zeta[3] - (27*zeta[4])/4) + 
        (-27/4 - (2*I)*Pi)*zeta[4] - zeta[5]) + 
      ((-I/2)*Pi*G[0, 0, 1, 0, x] + (I/2)*Pi*G[0, 1, 1, 0, x] + 
        (I/2)*Pi*G[1, 0, 1, 0, x] - (I/2)*Pi*G[1, 1, 1, 0, x] + 
        2*G[0, 0, 0, 0, 0, x] - G[0, 0, 1, 0, 0, x]/2 - G[0, 1, 0, 0, 0, x] + 
        G[0, 1, 1, 0, 0, x]/2 - (3*G[1, 0, 0, 0, 0, x])/2 + 
        G[1, 0, 1, 0, 0, x]/2 + G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x]/2 + 
        G[0, 0, 0, 0, x]*(-3/2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[1, 1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 0, 0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[0, 1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[1, 0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[0, 0, 0, x]*
         (2 - (I/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
          zeta[2]) + G[1, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) + G[1, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        Log[mu2/s]^2*((I/4)*Pi*zeta[2] - zeta[3]/4) + 
        zeta[2]*(I*Pi + zeta[3]/4) + G[0, 1, x]*((-I/2)*Pi*zeta[2] + 
          zeta[3]/2) + G[1, 0, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
          (3/2 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + 
          zeta[3]/2) + G[0, 0, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(-1 + (I/2)*Pi - 
            (5*zeta[2])/4) + (-5/4 - (I/4)*Pi)*zeta[2] + (2*zeta[3])/3) - 
        zeta[3] + Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - 
          (27*zeta[4])/8) + G[1, x]*((I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2) - zeta[3]/2 - 
          (27*zeta[4])/8) + G[0, x]*((-2*I)*Pi - (I/12)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/4) + (3 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi + (3/2 + (I/4)*Pi)*zeta[2] + zeta[3]/2) + 
          (1/2 + ((7*I)/6)*Pi)*zeta[3] - (3*zeta[4])/8) + 
        (-27/8 - I*Pi)*zeta[4] - zeta[5]/2)/(1 - x) + 
      (-103/10 - ((31*I)/5)*Pi)*zeta[5] + G[0, x]*(-4 - (12*I)*Pi - 
        (I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(-1/12 - (I/6)*Pi + 
          zeta[2]/2) + zeta[2]*(37/2 + ((3*I)/2)*Pi - (15*zeta[3])/2) + 
        Log[mu2/s]^2*(-1/2 - ((3*I)/2)*Pi + (3/2 + (I/4)*Pi)*zeta[2] + 
          zeta[3]/2) + (25/6 + ((7*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-2 - (6*I)*Pi + (37/4 + (I/2)*Pi)*zeta[2] + 
          (1 + ((7*I)/3)*Pi)*zeta[3] - (3*zeta[4])/4) + 
        (-3/4 + ((47*I)/16)*Pi)*zeta[4] + zeta[5]) + 
      x*(-64 - (32*I)*Pi + (-1/80 - (I/120)*Pi)*Log[mu2/s]^5 - 
        Log[mu2/s]^6/720 + Log[mu2/s]^4*(-1/6 - (I/16)*Pi + (7*zeta[2])/48) + 
        Log[mu2/s]^3*(-4/3 - ((2*I)/3)*Pi + (7/8 + (I/4)*Pi)*zeta[2] + 
          (7*zeta[3])/18) + (56/3 + ((28*I)/3)*Pi)*zeta[3] - 
        (49*zeta[3]^2)/18 + zeta[2]*(56 + (12*I)*Pi + (-49/4 - ((7*I)/2)*Pi)*
           zeta[3]) + Log[mu2/s]^2*(-8 - (4*I)*Pi + (7 + ((9*I)/8)*Pi)*
           zeta[2] + (7/4 + ((7*I)/6)*Pi)*zeta[3] - (73*zeta[4])/32) + 
        (-73/4 + ((45*I)/32)*Pi)*zeta[4] + (93/10 + ((31*I)/5)*Pi)*zeta[5] + 
        Log[mu2/s]*(-32 - (16*I)*Pi + zeta[2]*(28 + (6*I)*Pi - 
            (49*zeta[3])/6) + (28/3 + ((7*I)/2)*Pi)*zeta[3] + 
          (-219/32 + ((15*I)/16)*Pi)*zeta[4] + (31*zeta[5])/5) - 
        (437*zeta[6])/128) + (977*zeta[6])/128)/Nc), 
 I*Pi*G[0, x] + G[0, 1, x] + G[1, 0, x] - (3*G[1, 1, x])/2 + 
  (((3*I)/2)*Pi*G[1, x] + (3*G[1, 1, x])/2)/x + 
  G[1, x]*(((-3*I)/2)*Pi - Log[mu2/s]) - I*Pi*Log[mu2/s] + 
  x*(G[0, x]*((-I)*Pi - Log[mu2/s]) + G[1, x]*(I*Pi + Log[mu2/s])) + 
  e*((-I)*Pi*G[0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
    (3*G[0, 1, 1, x])/2 + G[1, 0, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 
    4*G[1, 1, 1, x] + G[1, 1, x]*(-7/2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) - 
    (I/2)*Pi*Log[mu2/s]^2 + G[1, 0, x]*(3/2 + I*Pi + Log[mu2/s]) + 
    G[0, 1, x]*(3/2 - ((3*I)/2)*Pi + Log[mu2/s]) + 
    G[0, x]*(((3*I)/2)*Pi + I*Pi*Log[mu2/s]) + 
    (((3*I)/2)*Pi*G[0, 1, x] + (3*G[0, 1, 1, x])/2 - 3*G[1, 1, 1, x] + 
      G[1, 1, x]*(2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[1, x]*((2*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (9*zeta[2])/2))/x + 
    (-9/2 + (I/2)*Pi)*zeta[2] + G[1, x]*((-2*I)*Pi - 
      ((3*I)/2)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + 8*zeta[2]) + 
    x*((3/2 + I*Pi)*G[0, 0, x] + (-3/2 + I*Pi)*G[0, 1, x] + 
      (-3/2 - I*Pi)*G[1, 0, x] + (3/2 - I*Pi)*G[1, 1, x] + G[0, 0, 0, x] + 
      G[0, 1, 1, x] - G[1, 0, 0, x] - G[1, 1, 1, x] + 
      G[1, x]*(I*Pi*Log[mu2/s] + Log[mu2/s]^2/2 - (7*zeta[2])/2) + 
      (9/2 + I*Pi)*zeta[2] + G[0, x]*((-I)*Pi*Log[mu2/s] - Log[mu2/s]^2/2 + 
        (7*zeta[2])/2) - zeta[3])) + 
  e^2*(I*Pi*G[0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - 
    (3*G[0, 0, 1, 1, x])/2 - G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + 
    G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] + 
    G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + (3*G[1, 0, 1, 1, x])/2 + 
    G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
    (13*G[1, 1, 1, 1, x])/2 + G[0, 1, 1, x]*(-2 + ((3*I)/2)*Pi - 
      (3*Log[mu2/s])/2) + G[0, 1, 0, x]*(-3/2 - I*Pi - Log[mu2/s]) + 
    G[1, 1, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
    G[0, 0, 1, x]*(-3/2 - ((3*I)/2)*Pi - Log[mu2/s]) + 
    G[1, 0, 1, x]*(-3/2 + ((3*I)/2)*Pi - Log[mu2/s]) - 
    (I/6)*Pi*Log[mu2/s]^3 + G[1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
    G[1, 1, 1, x]*(7 - ((3*I)/2)*Pi + 4*Log[mu2/s]) + 
    G[0, 0, x]*(((-3*I)/2)*Pi - I*Pi*Log[mu2/s]) + 
    G[1, 1, x]*(-7 + (2*I)*Pi + (-7/2 + ((3*I)/2)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/4 - (27*zeta[2])/4) + 
    G[1, 0, x]*(7/2 + ((3*I)/2)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - (13*zeta[2])/2) + (-21/2 - ((3*I)/2)*Pi)*zeta[2] + 
    (-9/2 + (I/2)*Pi)*Log[mu2/s]*zeta[2] + 
    G[0, 1, x]*(7/2 - (2*I)*Pi + (3/2 - ((3*I)/2)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 + zeta[2]) + G[0, x]*(((7*I)/2)*Pi + 
      ((3*I)/2)*Pi*Log[mu2/s] + (I/2)*Pi*Log[mu2/s]^2 - (I/2)*Pi*zeta[2]) + 
    (((3*I)/2)*Pi*G[0, 0, 1, x] - ((3*I)/2)*Pi*G[1, 0, 1, x] + 
      (3*G[0, 0, 1, 1, x])/2 - 3*G[0, 1, 1, 1, x] - (3*G[1, 0, 1, 1, x])/2 + 
      (9*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(-4 + ((3*I)/2)*Pi - 
        3*Log[mu2/s]) + G[0, 1, 1, x]*(2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
      G[0, 1, x]*((2*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (9*zeta[2])/2) + 
      G[1, 1, x]*(7/2 - (2*I)*Pi + (2 - ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + 
      G[1, x]*(((7*I)/2)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((2*I)*Pi - (9*zeta[2])/2) + (-6 - ((9*I)/4)*Pi)*zeta[2]))/
     x + ((7*I)/3)*Pi*zeta[3] + G[1, x]*(((-7*I)/2)*Pi - 
      ((3*I)/4)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 + (21/2 + ((5*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]*((-2*I)*Pi + 8*zeta[2]) + (13*zeta[3])/3) + 
    x*((3/2 + I*Pi)*G[0, 0, 1, x] + (3/2 + I*Pi)*G[0, 1, 0, x] + 
      (3/2 - I*Pi)*G[1, 0, 1, x] + (3/2 - I*Pi)*G[1, 1, 0, x] - 
      2*G[0, 0, 0, 0, x] + G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
      2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - G[1, 0, 1, 1, x] - 
      G[1, 1, 0, 0, x] + 2*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
       (-3 + I*Pi - Log[mu2/s]) + G[1, 0, 0, x]*(I*Pi - Log[mu2/s]) + 
      G[0, 0, 0, x]*(-3 - I*Pi + Log[mu2/s]) + G[0, 1, 1, x]*
       ((-I)*Pi + Log[mu2/s]) + G[0, 1, x]*(-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 
        3*zeta[2]) + G[0, 0, x]*(7/2 + (3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      (21*zeta[2])/2 + G[1, 0, x]*(-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 
        3*zeta[2]) + G[1, 1, x]*(7/2 + (3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[1, x]*((I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
        (-9/2 - (I/2)*Pi)*zeta[2] - (7*Log[mu2/s]*zeta[2])/2 - 
        (10*zeta[3])/3) + Log[mu2/s]*((9/2 + I*Pi)*zeta[2] - zeta[3]) + 
      (3*zeta[3])/2 + G[0, x]*((-I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        (-9/2 + (I/2)*Pi)*zeta[2] + (7*Log[mu2/s]*zeta[2])/2 + 
        (10*zeta[3])/3) - (27*zeta[4])/4)) + 
  e^3*((-I)*Pi*G[0, 0, 0, 0, x] - G[0, 0, 0, 0, 1, x] - G[0, 0, 0, 1, 0, x] - 
    (3*G[0, 0, 0, 1, 1, x])/2 + G[0, 0, 1, 0, 0, x] - G[0, 0, 1, 0, 1, x] - 
    G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 3*G[0, 1, 0, 0, 0, x] - 
    G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] + (3*G[0, 1, 0, 1, 1, x])/2 - 
    G[0, 1, 1, 0, 0, x] - G[0, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 0, x] - 
    (5*G[0, 1, 1, 1, 1, x])/2 + 5*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - 
    G[1, 0, 0, 1, 0, x] + (3*G[1, 0, 0, 1, 1, x])/2 - G[1, 0, 1, 0, 0, x] - 
    G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] - 
    G[1, 1, 0, 0, 0, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
    (3*G[1, 1, 0, 1, 1, x])/2 + G[1, 1, 1, 0, 0, x] - G[1, 1, 1, 0, 1, x] - 
    G[1, 1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, 1, x] + 
    G[1, 1, 1, 1, x]*(-21/2 + ((3*I)/2)*Pi - (13*Log[mu2/s])/2) + 
    G[1, 0, 0, 0, x]*(-9/2 + I*Pi - 3*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(-2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) + 
    G[0, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) - (I/24)*Pi*Log[mu2/s]^4 + 
    G[0, 1, 1, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
    G[1, 0, 1, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(3/2 + I*Pi + Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(3/2 + I*Pi + Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(3/2 - ((3*I)/2)*Pi + Log[mu2/s]) + 
    G[1, 1, 0, 1, x]*(3/2 - ((3*I)/2)*Pi + Log[mu2/s]) + 
    G[0, 1, 0, 1, x]*(3/2 + ((3*I)/2)*Pi + Log[mu2/s]) + 
    G[1, 0, 0, 1, x]*(3/2 + ((3*I)/2)*Pi + Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
    G[0, 1, 1, 1, x]*(5/2 - ((3*I)/2)*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 0, x]*(((3*I)/2)*Pi + I*Pi*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-7/2 + (2*I)*Pi + (-3/2 + ((3*I)/2)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 - zeta[2]) + G[0, 1, 1, x]*(-7/2 + (2*I)*Pi + 
      (-2 + ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (3*zeta[2])/4) + 
    G[1, 1, 0, x]*(-7/2 + ((3*I)/2)*Pi + (-3/2 + I*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 + zeta[2]/2) + (-21 - ((7*I)/2)*Pi)*zeta[2] + 
    (-9/4 + (I/4)*Pi)*Log[mu2/s]^2*zeta[2] + 
    G[1, 0, 0, x]*(7/2 - ((3*I)/2)*Pi + (3/2 - I*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 + (11*zeta[2])/2) + G[1, 1, 1, x]*
     (14 - (2*I)*Pi + (7 - ((3*I)/2)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + 
      (11*zeta[2])/2) + G[0, 1, 0, x]*(-7/2 - ((3*I)/2)*Pi + 
      (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (13*zeta[2])/2) + 
    G[0, 0, 1, x]*(-7/2 - (2*I)*Pi + (-3/2 - ((3*I)/2)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 + 8*zeta[2]) + G[0, 0, x]*(((-7*I)/2)*Pi - 
      ((3*I)/2)*Pi*Log[mu2/s] - (I/2)*Pi*Log[mu2/s]^2 + (I/2)*Pi*zeta[2]) + 
    G[1, 0, x]*(7 + ((7*I)/2)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/6 + Log[mu2/s]*(7/2 + ((3*I)/2)*Pi - (13*zeta[2])/2) + 
      (-39/4 - (I/2)*Pi)*zeta[2] - (13*zeta[3])/3) + 
    G[0, 1, x]*(7 - ((7*I)/2)*Pi + (3/4 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/6 + (3/4 + ((13*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(7/2 - (2*I)*Pi + zeta[2]) - (13*zeta[3])/3) + 
    G[1, 1, x]*(-14 + ((7*I)/2)*Pi + (-7/4 + ((3*I)/4)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/4 + Log[mu2/s]*(-7 + (2*I)*Pi - (27*zeta[2])/4) + 
      (-35/4 - ((13*I)/4)*Pi)*zeta[2] + (7*zeta[3])/2) + 
    G[0, x]*((7*I)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + (I/6)*Pi*Log[mu2/s]^3 - 
      ((3*I)/4)*Pi*zeta[2] + Log[mu2/s]*(((7*I)/2)*Pi - (I/2)*Pi*zeta[2]) - 
      ((7*I)/3)*Pi*zeta[3]) + Log[mu2/s]*((-21/2 - ((3*I)/2)*Pi)*zeta[2] + 
      ((7*I)/3)*Pi*zeta[3]) + G[1, x]*((-7*I)*Pi - (I/4)*Pi*Log[mu2/s]^3 - 
      Log[mu2/s]^4/24 + (21 + ((3*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]^2*((-I)*Pi + 4*zeta[2]) + (3 + ((7*I)/2)*Pi)*zeta[3] + 
      Log[mu2/s]*(((-7*I)/2)*Pi + (21/2 + ((5*I)/4)*Pi)*zeta[2] + 
        (13*zeta[3])/3) - (37*zeta[4])/16) + (45/4 + ((47*I)/16)*Pi)*
     zeta[4] + (((3*I)/2)*Pi*G[0, 0, 0, 1, x] - 
      ((3*I)/2)*Pi*G[0, 1, 0, 1, x] - ((3*I)/2)*Pi*G[1, 0, 0, 1, x] + 
      ((3*I)/2)*Pi*G[1, 1, 0, 1, x] + (3*G[0, 0, 0, 1, 1, x])/2 - 
      3*G[0, 0, 1, 1, 1, x] - (3*G[0, 1, 0, 1, 1, x])/2 + 
      (9*G[0, 1, 1, 1, 1, x])/2 - (3*G[1, 0, 0, 1, 1, x])/2 + 
      3*G[1, 0, 1, 1, 1, x] + (3*G[1, 1, 0, 1, 1, x])/2 - 
      6*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(-4 + ((3*I)/2)*Pi - 
        3*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-2 + ((3*I)/2)*Pi - 
        (3*Log[mu2/s])/2) + G[0, 0, 1, 1, x]*(2 - ((3*I)/2)*Pi + 
        (3*Log[mu2/s])/2) + G[1, 1, 1, 1, x]*(6 - ((3*I)/2)*Pi + 
        (9*Log[mu2/s])/2) + G[0, 0, 1, x]*((2*I)*Pi + 
        ((3*I)/2)*Pi*Log[mu2/s] - (9*zeta[2])/2) + 
      G[1, 1, 1, x]*(-7 + (2*I)*Pi + (-4 + ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - 3*zeta[2]) + G[0, 1, 1, x]*
       (7/2 - (2*I)*Pi + (2 - ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
        (15*zeta[2])/4) + G[1, 0, 1, x]*((-2*I)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s] + (9*zeta[2])/2) + 
      G[0, 1, x]*(((7*I)/2)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((2*I)*Pi - (9*zeta[2])/2) + (-6 - ((9*I)/4)*Pi)*
         zeta[2]) + G[1, 1, x]*(7 - ((7*I)/2)*Pi + (1 - ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/4 + (5 + ((9*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(7/2 - (2*I)*Pi + (15*zeta[2])/4) - (7*zeta[3])/2) + 
      G[1, x]*((7*I)*Pi + (I/4)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
         (I*Pi - (9*zeta[2])/4) + (-21/2 - (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((7*I)/2)*Pi + (-6 - ((9*I)/4)*Pi)*zeta[2]) - 
        ((7*I)/2)*Pi*zeta[3] + (45*zeta[4])/4))/x + 
    x*((-3/2 + I*Pi)*G[0, 0, 0, 1, x] + (-3/2 - I*Pi)*G[0, 0, 1, 0, x] + 
      (-3/2 - I*Pi)*G[0, 1, 0, 1, x] + (-3/2 + I*Pi)*G[0, 1, 1, 0, x] + 
      (-3/2 - I*Pi)*G[1, 0, 0, 1, x] + (-3/2 + I*Pi)*G[1, 0, 1, 0, x] + 
      (-3/2 + I*Pi)*G[1, 1, 0, 1, x] + (-3/2 - I*Pi)*G[1, 1, 1, 0, x] + 
      3*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 1, 1, x] - G[0, 0, 1, 0, 0, x] - 
      2*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 1, 1, x] + 
      G[0, 1, 1, 0, 0, x] + 3*G[0, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, x] - 
      G[1, 0, 0, 1, 1, x] + G[1, 0, 1, 0, 0, x] + 2*G[1, 0, 1, 1, 1, x] + 
      2*G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 1, 1, x] - G[1, 1, 1, 0, 0, x] - 
      3*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(3/2 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(9/2 + I*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(I*Pi - Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (I*Pi - Log[mu2/s]) + G[0, 0, 1, 1, x]*((-I)*Pi + Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (3/2 - I*Pi + 2*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (9/2 - I*Pi + 2*Log[mu2/s]) + G[0, 0, 1, x]*
       (7/2 + (3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[0, 1, 0, x]*(7/2 + (3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 1, 1, x]*(-7 + (-3 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + G[1, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (5*zeta[2])/2) + G[0, 0, 0, x]*(-7 + (-3 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 1, 1, x]*
       ((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[1, 0, 1, x]*(7/2 + (3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 1, 0, x]*(7/2 + (3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 0, x]*(7 + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(7/2 - 3*zeta[2]) + (15/4 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
      G[1, 1, x]*(7 + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + (15/4 + ((5*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(7/2 + 3*zeta[2]) - zeta[3]) + 
      Log[mu2/s]^2*((9/4 + (I/2)*Pi)*zeta[2] - zeta[3]/2) + 
      zeta[2]*(21 + zeta[3]/2) + (7*zeta[3])/2 + 
      G[0, 1, x]*(-7 + (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-7/2 - 3*zeta[2]) + (21/4 - ((5*I)/2)*Pi)*zeta[2] + 
        zeta[3]) + G[1, 0, x]*(-7 + (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        (21/4 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-7/2 + 3*zeta[2]) + 
        zeta[3]) + Log[mu2/s]*((21*zeta[2])/2 + (3*zeta[3])/2 - 
        (27*zeta[4])/4) + G[1, x]*((I/6)*Pi*Log[mu2/s]^3 + Log[mu2/s]^4/24 - 
        (21*zeta[2])/2 - (7*Log[mu2/s]^2*zeta[2])/4 + 
        Log[mu2/s]*((-9/2 - (I/2)*Pi)*zeta[2] - (10*zeta[3])/3) + 
        (-3/2 - ((7*I)/3)*Pi)*zeta[3] - (35*zeta[4])/16) + 
      (-9/8 - (2*I)*Pi)*zeta[4] + G[0, x]*((-I/6)*Pi*Log[mu2/s]^3 - 
        Log[mu2/s]^4/24 - (21*zeta[2])/2 + (7*Log[mu2/s]^2*zeta[2])/4 + 
        (-3/2 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         ((-9/2 + (I/2)*Pi)*zeta[2] + (10*zeta[3])/3) + (35*zeta[4])/16) - 
      zeta[5])) + e^4*(I*Pi*G[0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 0, 1, x] + 
    G[0, 0, 0, 0, 1, 0, x] - (3*G[0, 0, 0, 0, 1, 1, x])/2 - 
    G[0, 0, 0, 1, 0, 0, x] + G[0, 0, 0, 1, 0, 1, x] + 
    G[0, 0, 0, 1, 1, 0, x] + 2*G[0, 0, 0, 1, 1, 1, x] - 
    3*G[0, 0, 1, 0, 0, 0, x] + G[0, 0, 1, 0, 0, 1, x] + 
    G[0, 0, 1, 0, 1, 0, x] + (3*G[0, 0, 1, 0, 1, 1, x])/2 + 
    G[0, 0, 1, 1, 0, 0, x] + G[0, 0, 1, 1, 0, 1, x] + 
    G[0, 0, 1, 1, 1, 0, x] - (13*G[0, 0, 1, 1, 1, 1, x])/2 - 
    5*G[0, 1, 0, 0, 0, 0, x] + G[0, 1, 0, 0, 0, 1, x] + 
    G[0, 1, 0, 0, 1, 0, x] + (3*G[0, 1, 0, 0, 1, 1, x])/2 + 
    G[0, 1, 0, 1, 0, 0, x] + G[0, 1, 0, 1, 0, 1, x] + 
    G[0, 1, 0, 1, 1, 0, x] - 4*G[0, 1, 0, 1, 1, 1, x] + 
    G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, 1, x] + 
    G[0, 1, 1, 0, 1, 0, x] - (3*G[0, 1, 1, 0, 1, 1, x])/2 - 
    G[0, 1, 1, 1, 0, 0, x] + G[0, 1, 1, 1, 0, 1, x] + 
    G[0, 1, 1, 1, 1, 0, x] + 3*G[0, 1, 1, 1, 1, 1, x] - 
    7*G[1, 0, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 0, 1, x] + 
    G[1, 0, 0, 0, 1, 0, x] + (3*G[1, 0, 0, 0, 1, 1, x])/2 + 
    G[1, 0, 0, 1, 0, 0, x] + G[1, 0, 0, 1, 0, 1, x] + 
    G[1, 0, 0, 1, 1, 0, x] - 4*G[1, 0, 0, 1, 1, 1, x] + 
    G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 0, 0, 1, x] + 
    G[1, 0, 1, 0, 1, 0, x] - (3*G[1, 0, 1, 0, 1, 1, x])/2 - 
    G[1, 0, 1, 1, 0, 0, x] + G[1, 0, 1, 1, 0, 1, x] + 
    G[1, 0, 1, 1, 1, 0, x] + (5*G[1, 0, 1, 1, 1, 1, x])/2 + 
    G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 0, 0, 1, x] + 
    G[1, 1, 0, 0, 1, 0, x] - (3*G[1, 1, 0, 0, 1, 1, x])/2 - 
    G[1, 1, 0, 1, 0, 0, x] + G[1, 1, 0, 1, 0, 1, x] + 
    G[1, 1, 0, 1, 1, 0, x] + 2*G[1, 1, 0, 1, 1, 1, x] - 
    3*G[1, 1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, 1, x] + 
    G[1, 1, 1, 0, 1, 0, x] + (3*G[1, 1, 1, 0, 1, 1, x])/2 + 
    G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 1, 1, 0, 1, x] + 
    G[1, 1, 1, 1, 1, 0, x] - (23*G[1, 1, 1, 1, 1, 1, x])/2 + 
    G[0, 1, 1, 1, 1, x]*(-3 + ((3*I)/2)*Pi - (5*Log[mu2/s])/2) + 
    G[1, 0, 1, 1, 1, x]*(-5/2 + ((3*I)/2)*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(-2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) + 
    G[1, 1, 0, 1, 1, x]*(-2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) + 
    G[0, 0, 0, 1, 0, x]*(-3/2 - I*Pi - Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(-3/2 - I*Pi - Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(-3/2 - I*Pi - Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(-3/2 - I*Pi - Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(-3/2 + I*Pi - Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-3/2 - ((3*I)/2)*Pi - Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-3/2 - ((3*I)/2)*Pi - Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(-3/2 - ((3*I)/2)*Pi - Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(-3/2 - ((3*I)/2)*Pi - Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-3/2 + ((3*I)/2)*Pi - Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(-3/2 + ((3*I)/2)*Pi - Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-3/2 + ((3*I)/2)*Pi - Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(-3/2 + ((3*I)/2)*Pi - Log[mu2/s]) - 
    (I/120)*Pi*Log[mu2/s]^5 + G[0, 0, 1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(3/2 - I*Pi + Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
    G[1, 0, 0, 1, 1, x]*(2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + 
    G[0, 1, 0, 0, 0, x]*(9/2 - I*Pi + 3*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(11/2 - ((3*I)/2)*Pi + 4*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(15/2 - I*Pi + 5*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(14 - ((3*I)/2)*Pi + 9*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(((-3*I)/2)*Pi - I*Pi*Log[mu2/s]) + 
    G[0, 1, 0, 1, x]*(7/2 + (2*I)*Pi + (3/2 + ((3*I)/2)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - 8*zeta[2]) + G[1, 0, 0, 1, x]*
     (7/2 + (2*I)*Pi + (3/2 + ((3*I)/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
      8*zeta[2]) + G[0, 0, 1, 1, x]*(-7/2 + (2*I)*Pi + 
      (-2 + ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (27*zeta[2])/4) + 
    G[0, 0, 1, 0, x]*(7/2 + ((3*I)/2)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - (13*zeta[2])/2) + G[1, 1, 1, 0, x]*
     (7/2 + ((3*I)/2)*Pi + (3/2 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
      (13*zeta[2])/2) + G[0, 1, 0, 0, x]*(-7/2 + ((3*I)/2)*Pi + 
      (-3/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (11*zeta[2])/2) + 
    G[1, 0, 0, 0, x]*(-21/2 + ((3*I)/2)*Pi + (-9/2 + I*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + G[1, 1, 1, 1, x]*
     (-21 + (2*I)*Pi + (-21/2 + ((3*I)/2)*Pi)*Log[mu2/s] - 
      (13*Log[mu2/s]^2)/4 - (17*zeta[2])/4) + G[0, 1, 1, 0, x]*
     (7/2 - ((3*I)/2)*Pi + (3/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
      zeta[2]/2) + G[1, 0, 1, 0, x]*(7/2 - ((3*I)/2)*Pi + 
      (3/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - zeta[2]/2) + 
    G[1, 1, 0, 0, x]*(7/2 - ((3*I)/2)*Pi + (3/2 - I*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - zeta[2]/2) + G[0, 1, 1, 1, x]*
     (7/2 - (2*I)*Pi + (5/2 - ((3*I)/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
      zeta[2]/2) + G[1, 0, 1, 1, x]*(7/2 - (2*I)*Pi + 
      (2 - ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (3*zeta[2])/4) + 
    (-3/4 + (I/12)*Pi)*Log[mu2/s]^3*zeta[2] + G[0, 0, 0, 1, x]*
     (7/2 - (2*I)*Pi + (3/2 - ((3*I)/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
      zeta[2]) + G[1, 1, 0, 1, x]*(7/2 - (2*I)*Pi + (3/2 - ((3*I)/2)*Pi)*
       Log[mu2/s] + Log[mu2/s]^2/2 + zeta[2]) + 
    G[0, 0, 0, x]*(((7*I)/2)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 
      (I/2)*Pi*Log[mu2/s]^2 - (I/2)*Pi*zeta[2]) + 
    G[1, 1, 1, x]*(28 - ((7*I)/2)*Pi + (7/2 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
      (2*Log[mu2/s]^3)/3 + (7 + ((5*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(14 - (2*I)*Pi + (11*zeta[2])/2) - (22*zeta[3])/3) + 
    G[1, 0, 0, x]*(7 - ((7*I)/2)*Pi + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/6 + (33/4 + (I/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(7/2 - ((3*I)/2)*Pi + (11*zeta[2])/2) - zeta[3]/3) + 
    G[1, 1, 0, x]*(-7 + ((7*I)/2)*Pi + (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/6 + Log[mu2/s]*(-7/2 + ((3*I)/2)*Pi + zeta[2]/2) + 
      (3/4 - (I/2)*Pi)*zeta[2] + (7*zeta[3])/3) + 
    G[1, 0, 1, x]*(-7 + ((7*I)/2)*Pi + (-3/4 + ((3*I)/4)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/6 + Log[mu2/s]*(-7/2 + (2*I)*Pi - zeta[2]) + 
      (-3/4 - ((5*I)/4)*Pi)*zeta[2] + (7*zeta[3])/3) + 
    G[0, 1, 1, x]*(-7 + ((7*I)/2)*Pi + (-1 + ((3*I)/4)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/4 + Log[mu2/s]*(-7/2 + (2*I)*Pi - (3*zeta[2])/4) + 
      (-1/2 - ((5*I)/4)*Pi)*zeta[2] + (7*zeta[3])/2) + 
    G[0, 1, 0, x]*(-7 - ((7*I)/2)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/6 + (39/4 + (I/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-7/2 - ((3*I)/2)*Pi + (13*zeta[2])/2) + (13*zeta[3])/3) + 
    G[0, 0, 1, x]*(-7 - ((7*I)/2)*Pi + (-3/4 - ((3*I)/4)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/6 + (45/4 + ((5*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(-7/2 - (2*I)*Pi + 8*zeta[2]) + (13*zeta[3])/3) + 
    zeta[2]*(-42 - (7*I)*Pi + (21/2 - ((7*I)/6)*Pi)*zeta[3]) + 
    Log[mu2/s]^2*((-21/4 - ((3*I)/4)*Pi)*zeta[2] + ((7*I)/6)*Pi*zeta[3]) + 
    G[0, 0, x]*((-7*I)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 - 
      (I/6)*Pi*Log[mu2/s]^3 + ((3*I)/4)*Pi*zeta[2] + 
      Log[mu2/s]*(((-7*I)/2)*Pi + (I/2)*Pi*zeta[2]) + ((7*I)/3)*Pi*zeta[3]) + 
    G[0, 1, x]*(14 - (7*I)*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/24 + Log[mu2/s]^2*(7/4 - I*Pi + zeta[2]/2) + 
      (-7/4 + ((9*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(7 - ((7*I)/2)*Pi + 
        (3/4 + ((13*I)/4)*Pi)*zeta[2] - (13*zeta[3])/3) + 
      (-13/2 + ((7*I)/2)*Pi)*zeta[3] - (323*zeta[4])/16) + 
    G[1, 0, x]*(14 + (7*I)*Pi + (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/24 + Log[mu2/s]^2*(7/4 + ((3*I)/4)*Pi - (13*zeta[2])/4) + 
      (-91/4 - ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(7 + ((7*I)/2)*Pi + 
        (-39/4 - (I/2)*Pi)*zeta[2] - (13*zeta[3])/3) + 
      (-13/2 - ((7*I)/3)*Pi)*zeta[3] - (23*zeta[4])/16) + 
    (105/4 + (3*I)*Pi)*zeta[4] + G[1, 1, x]*(-28 + (7*I)*Pi + 
      (-7/12 + (I/4)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/16 + 
      Log[mu2/s]^2*(-7/2 + I*Pi - (27*zeta[2])/8) + (-35/2 - ((9*I)/2)*Pi)*
       zeta[2] + (49/6 - ((7*I)/2)*Pi)*zeta[3] + 
      Log[mu2/s]*(-14 + ((7*I)/2)*Pi + (-35/4 - ((13*I)/4)*Pi)*zeta[2] + 
        (7*zeta[3])/2) + (741*zeta[4])/32) + 
    Log[mu2/s]*((-21 - ((7*I)/2)*Pi)*zeta[2] + (45/4 + ((47*I)/16)*Pi)*
       zeta[4]) + G[0, x]*((14*I)*Pi + (I/4)*Pi*Log[mu2/s]^3 + 
      (I/24)*Pi*Log[mu2/s]^4 - ((7*I)/4)*Pi*zeta[2] + 
      Log[mu2/s]^2*(((7*I)/4)*Pi - (I/4)*Pi*zeta[2]) - ((7*I)/2)*Pi*zeta[3] + 
      Log[mu2/s]*((7*I)*Pi - ((3*I)/4)*Pi*zeta[2] - ((7*I)/3)*Pi*zeta[3]) - 
      ((47*I)/16)*Pi*zeta[4]) + (((3*I)/2)*Pi*G[0, 0, 0, 0, 1, x] - 
      ((3*I)/2)*Pi*G[0, 0, 1, 0, 1, x] - ((3*I)/2)*Pi*G[0, 1, 0, 0, 1, x] + 
      ((3*I)/2)*Pi*G[0, 1, 1, 0, 1, x] - ((3*I)/2)*Pi*G[1, 0, 0, 0, 1, x] + 
      ((3*I)/2)*Pi*G[1, 0, 1, 0, 1, x] + ((3*I)/2)*Pi*G[1, 1, 0, 0, 1, x] - 
      ((3*I)/2)*Pi*G[1, 1, 1, 0, 1, x] + (3*G[0, 0, 0, 0, 1, 1, x])/2 - 
      3*G[0, 0, 0, 1, 1, 1, x] - (3*G[0, 0, 1, 0, 1, 1, x])/2 + 
      (9*G[0, 0, 1, 1, 1, 1, x])/2 - (3*G[0, 1, 0, 0, 1, 1, x])/2 + 
      3*G[0, 1, 0, 1, 1, 1, x] + (3*G[0, 1, 1, 0, 1, 1, x])/2 - 
      6*G[0, 1, 1, 1, 1, 1, x] - (3*G[1, 0, 0, 0, 1, 1, x])/2 + 
      3*G[1, 0, 0, 1, 1, 1, x] + (3*G[1, 0, 1, 0, 1, 1, x])/2 - 
      (9*G[1, 0, 1, 1, 1, 1, x])/2 + (3*G[1, 1, 0, 0, 1, 1, x])/2 - 
      3*G[1, 1, 0, 1, 1, 1, x] - (3*G[1, 1, 1, 0, 1, 1, x])/2 + 
      (15*G[1, 1, 1, 1, 1, 1, x])/2 + G[1, 1, 1, 1, 1, x]*
       (-8 + ((3*I)/2)*Pi - 6*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-4 + ((3*I)/2)*Pi - 3*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) + G[1, 0, 0, 1, 1, x]*
       (-2 + ((3*I)/2)*Pi - (3*Log[mu2/s])/2) + G[0, 0, 0, 1, 1, x]*
       (2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + G[1, 1, 0, 1, 1, x]*
       (2 - ((3*I)/2)*Pi + (3*Log[mu2/s])/2) + G[1, 0, 1, 1, 1, x]*
       (4 - ((3*I)/2)*Pi + 3*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (6 - ((3*I)/2)*Pi + (9*Log[mu2/s])/2) + G[0, 0, 0, 1, x]*
       ((2*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (9*zeta[2])/2) + 
      G[1, 1, 0, 1, x]*((2*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - (9*zeta[2])/2) + 
      G[1, 0, 1, 1, x]*(-7/2 + (2*I)*Pi + (-2 + ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (15*zeta[2])/4) + G[0, 1, 1, 1, x]*
       (-7 + (2*I)*Pi + (-4 + ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
        3*zeta[2]) + G[1, 1, 1, 1, x]*(21/2 - (2*I)*Pi + 
        (6 - ((3*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + 
      G[0, 0, 1, 1, x]*(7/2 - (2*I)*Pi + (2 - ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (15*zeta[2])/4) + G[0, 1, 0, 1, x]*
       ((-2*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + (9*zeta[2])/2) + 
      G[1, 0, 0, 1, x]*((-2*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s] + 
        (9*zeta[2])/2) + G[0, 0, 1, x]*(((7*I)/2)*Pi + 
        ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((2*I)*Pi - (9*zeta[2])/2) + 
        (-6 - ((9*I)/4)*Pi)*zeta[2]) + G[1, 0, 1, x]*
       (((-7*I)/2)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + (6 + ((9*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*((-2*I)*Pi + (9*zeta[2])/2)) + 
      G[0, 1, 1, x]*(7 - ((7*I)/2)*Pi + (1 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/4 + (5 + ((9*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(7/2 - (2*I)*Pi + (15*zeta[2])/4) - (7*zeta[3])/2) + 
      G[1, 1, 1, x]*(-14 + ((7*I)/2)*Pi + (-2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/2 + Log[mu2/s]*(-7 + (2*I)*Pi - 3*zeta[2]) + 
        (-4 - ((9*I)/4)*Pi)*zeta[2] + 7*zeta[3]) + 
      G[1, 1, x]*(14 - (7*I)*Pi + (1/3 - (I/4)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/16 + (35/4 + (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(7/4 - I*Pi + (15*zeta[2])/8) + 
        Log[mu2/s]*(7 - ((7*I)/2)*Pi + (5 + ((9*I)/4)*Pi)*zeta[2] - 
          (7*zeta[3])/2) + (-14/3 + ((7*I)/2)*Pi)*zeta[3] - 
        (501*zeta[4])/32) + G[0, 1, x]*((7*I)*Pi + (I/4)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(I*Pi - (9*zeta[2])/4) + (-21/2 - (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((7*I)/2)*Pi + (-6 - ((9*I)/4)*Pi)*zeta[2]) - 
        ((7*I)/2)*Pi*zeta[3] + (45*zeta[4])/4) + 
      G[1, x]*((14*I)*Pi + (I/16)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*((I/3)*Pi - (3*zeta[2])/4) + Log[mu2/s]^2*
         (((7*I)/4)*Pi + (-3 - ((9*I)/8)*Pi)*zeta[2]) - 
        ((14*I)/3)*Pi*zeta[3] + zeta[2]*(-21 - ((21*I)/4)*Pi + 
          (21*zeta[3])/2) + (15 - ((45*I)/32)*Pi)*zeta[4] + 
        Log[mu2/s]*((7*I)*Pi + (-21/2 - (3*I)*Pi)*zeta[2] - 
          ((7*I)/2)*Pi*zeta[3] + (45*zeta[4])/4)))/x + 
    ((31*I)/5)*Pi*zeta[5] + G[1, x]*((-14*I)*Pi - (I/16)*Pi*Log[mu2/s]^4 - 
      Log[mu2/s]^5/120 + Log[mu2/s]^3*((-I/3)*Pi + (4*zeta[2])/3) + 
      zeta[2]*(42 + ((7*I)/4)*Pi - (59*zeta[3])/3) + 
      (7 + ((14*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*(((-7*I)/4)*Pi + 
        (21/4 + ((5*I)/8)*Pi)*zeta[2] + (13*zeta[3])/6) + 
      Log[mu2/s]*((-7*I)*Pi + (21 + ((3*I)/2)*Pi)*zeta[2] + 
        (3 + ((7*I)/2)*Pi)*zeta[3] - (37*zeta[4])/16) + 
      (-6 + ((109*I)/32)*Pi)*zeta[4] + (41*zeta[5])/5) + 
    x*((3/2 + I*Pi)*G[0, 0, 0, 0, 1, x] + (3/2 + I*Pi)*G[0, 0, 0, 1, 0, x] + 
      (3/2 - I*Pi)*G[0, 0, 1, 0, 1, x] + (3/2 - I*Pi)*G[0, 0, 1, 1, 0, x] + 
      (3/2 - I*Pi)*G[0, 1, 0, 0, 1, x] + (3/2 - I*Pi)*G[0, 1, 0, 1, 0, x] + 
      (3/2 + I*Pi)*G[0, 1, 1, 0, 1, x] + (3/2 + I*Pi)*G[0, 1, 1, 1, 0, x] + 
      (3/2 - I*Pi)*G[1, 0, 0, 0, 1, x] + (3/2 - I*Pi)*G[1, 0, 0, 1, 0, x] + 
      (3/2 + I*Pi)*G[1, 0, 1, 0, 1, x] + (3/2 + I*Pi)*G[1, 0, 1, 1, 0, x] + 
      (3/2 + I*Pi)*G[1, 1, 0, 0, 1, x] + (3/2 + I*Pi)*G[1, 1, 0, 1, 0, x] + 
      (3/2 - I*Pi)*G[1, 1, 1, 0, 1, x] + (3/2 - I*Pi)*G[1, 1, 1, 1, 0, x] - 
      4*G[0, 0, 0, 0, 0, 0, x] + G[0, 0, 0, 0, 1, 1, x] + 
      G[0, 0, 0, 1, 0, 0, x] - 2*G[0, 0, 0, 1, 1, 1, x] + 
      2*G[0, 0, 1, 0, 0, 0, x] - G[0, 0, 1, 0, 1, 1, x] - 
      G[0, 0, 1, 1, 0, 0, x] + 3*G[0, 0, 1, 1, 1, 1, x] + 
      3*G[0, 1, 0, 0, 0, 0, x] - G[0, 1, 0, 0, 1, 1, x] - 
      G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, 1, 1, x] - 
      2*G[0, 1, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 1, 1, x] + 
      G[0, 1, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 1, 1, 1, x] + 
      4*G[1, 0, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, 1, x] - 
      G[1, 0, 0, 1, 0, 0, x] + 2*G[1, 0, 0, 1, 1, 1, x] - 
      2*G[1, 0, 1, 0, 0, 0, x] + G[1, 0, 1, 0, 1, 1, x] + 
      G[1, 0, 1, 1, 0, 0, x] - 3*G[1, 0, 1, 1, 1, 1, x] - 
      3*G[1, 1, 0, 0, 0, 0, x] + G[1, 1, 0, 0, 1, 1, x] + 
      G[1, 1, 0, 1, 0, 0, x] - 2*G[1, 1, 0, 1, 1, 1, x] + 
      2*G[1, 1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 1, 1, x] - 
      G[1, 1, 1, 1, 0, 0, x] + 4*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, 1, x]*(-6 + I*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-3 + I*Pi - 3*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-3/2 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-3/2 + I*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(I*Pi - Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (I*Pi - Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(I*Pi - Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(I*Pi - Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       ((-I)*Pi + Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*((-I)*Pi + Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       ((-I)*Pi + Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-3/2 - I*Pi + 2*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-3/2 - I*Pi + 2*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-6 - I*Pi + 3*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-3 - I*Pi + 3*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-7/2 + (-3/2 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
      G[1, 0, 1, 1, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[1, 1, 0, 0, x]*(I*Pi*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[0, 1, 1, 1, x]*(7/2 + (3/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 
        2*zeta[2]) + G[0, 0, 0, 0, x]*(21/2 + (9/2 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 2*zeta[2]) + G[1, 0, 0, 0, x]*
       (7/2 + (3/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
      G[1, 1, 1, 1, x]*(21/2 + (9/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
        2*zeta[2]) + G[0, 0, 1, 1, x]*((-I)*Pi*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (5*zeta[2])/2) + G[0, 1, 0, 0, x]*((-I)*Pi*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[0, 0, 1, 0, x]*
       (-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-7/2 + (-3/2 - I*Pi)*Log[mu2/s] + 3*zeta[2]) + 
      G[0, 1, 1, x]*((-I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
        (-9/2 + (I/2)*Pi)*zeta[2] + (5*Log[mu2/s]*zeta[2])/2 - 
        (4*zeta[3])/3) + G[0, 0, 0, x]*(-14 + (-3/2 - (I/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/6 + (-3 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-7 + (5*zeta[2])/2) - (4*zeta[3])/3) + 
      G[0, 0, 1, x]*(7 + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(7/2 - 3*zeta[2]) + (-21/4 - (I/2)*Pi)*zeta[2] - 
        zeta[3]) + G[0, 1, 0, x]*(7 + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(7/2 - 3*zeta[2]) + (-21/4 - (I/2)*Pi)*zeta[2] - 
        zeta[3]) + Log[mu2/s]^3*((3/4 + (I/6)*Pi)*zeta[2] - zeta[3]/6) + 
      7*zeta[3] + (7*zeta[3]^2)/3 + G[1, 0, 1, x]*
       (7 + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + (-21/4 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(7/2 + 3*zeta[2]) + zeta[3]) + 
      G[1, 1, 0, x]*(7 + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        (-21/4 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(7/2 + 3*zeta[2]) + 
        zeta[3]) + G[1, 1, 1, x]*(-14 + (-3/2 + (I/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/6 + Log[mu2/s]*(-7 - (5*zeta[2])/2) + 
        (-3 - (I/2)*Pi)*zeta[2] + (4*zeta[3])/3) + 
      G[1, 0, 0, x]*((I/2)*Pi*Log[mu2/s]^2 - Log[mu2/s]^3/6 + 
        (-9/2 - (I/2)*Pi)*zeta[2] - (5*Log[mu2/s]*zeta[2])/2 + 
        (4*zeta[3])/3) + zeta[2]*(42 + (-45/4 - ((7*I)/3)*Pi)*zeta[3]) + 
      G[1, 1, x]*(14 + (1/4 - (I/6)*Pi)*Log[mu2/s]^3 + (35*zeta[2])/4 + 
        Log[mu2/s]^2*(7/4 + (3*zeta[2])/2) + Log[mu2/s]*
         (7 + (15/4 + ((5*I)/2)*Pi)*zeta[2] - zeta[3]) + 
        (-2 + ((7*I)/3)*Pi)*zeta[3] - (57*zeta[4])/4) + 
      Log[mu2/s]^2*((21*zeta[2])/4 + (3*zeta[3])/4 - (27*zeta[4])/8) + 
      G[1, 0, x]*(-14 + (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 + (49*zeta[2])/4 + 
        Log[mu2/s]^2*(-7/4 + (3*zeta[2])/2) + (5 + ((7*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-7 + (21/4 + (I/2)*Pi)*zeta[2] + zeta[3]) - 
        (3*zeta[4])/4) + G[0, 0, x]*(14 + (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(7/4 - (3*zeta[2])/2) + (35*zeta[2])/4 + 
        Log[mu2/s]*(7 + (15/4 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
        (-2 - ((7*I)/3)*Pi)*zeta[3] + (3*zeta[4])/4) - (21*zeta[4])/8 + 
      G[0, 1, x]*(-14 + (-1/4 + (I/6)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-7/4 - (3*zeta[2])/2) + (49*zeta[2])/4 + 
        (5 - ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-7 + (21/4 - ((5*I)/2)*Pi)*
           zeta[2] + zeta[3]) + (57*zeta[4])/4) + 
      G[1, x]*((I/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^5/120 - 
        (7*Log[mu2/s]^3*zeta[2])/12 + Log[mu2/s]^2*
         ((-9/4 - (I/4)*Pi)*zeta[2] - (5*zeta[3])/3) - (7*zeta[3])/2 + 
        zeta[2]*(-21 + (26*zeta[3])/3) + Log[mu2/s]*((-21*zeta[2])/2 + 
          (-3/2 - ((7*I)/3)*Pi)*zeta[3] - (35*zeta[4])/16) + 
        (9/8 - ((47*I)/16)*Pi)*zeta[4] - (36*zeta[5])/5) + 
      Log[mu2/s]*(zeta[2]*(21 + zeta[3]/2) + (7*zeta[3])/2 + 
        (-9/8 - (2*I)*Pi)*zeta[4] - zeta[5]) + (3*zeta[5])/2 + 
      G[0, x]*((-I/24)*Pi*Log[mu2/s]^4 - Log[mu2/s]^5/120 + 
        (7*Log[mu2/s]^3*zeta[2])/12 + zeta[2]*(-21 - (26*zeta[3])/3) - 
        (7*zeta[3])/2 + Log[mu2/s]^2*((-9/4 + (I/4)*Pi)*zeta[2] + 
          (5*zeta[3])/3) + (9/8 + ((47*I)/16)*Pi)*zeta[4] + 
        Log[mu2/s]*((-21*zeta[2])/2 + (-3/2 + ((7*I)/3)*Pi)*zeta[3] + 
          (35*zeta[4])/16) + (36*zeta[5])/5) + (135*zeta[6])/32))}


==> anc/qqbargg_-+-+_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-139/18 + ((137*I)/18)*Pi + (12*I)*Pi*G[0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
  12*G[0, 0, 1, 0, x] - 14*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
  2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 
  4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
  G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 
  14*G[1, 1, 1, 0, x] + 37*G[1, 1, 1, 1, x] + 
  G[1, 1, 1, x]*(-7 + (5*I)*Pi - 18*Log[mu2/s]) + 
  G[0, 1, 0, x]*(-6 - (2*I)*Pi - 8*Log[mu2/s]) + 
  G[0, 0, 1, x]*(-6 - (10*I)*Pi - 8*Log[mu2/s]) + 
  G[1, 0, 0, x]*(6 - (14*I)*Pi - 8*Log[mu2/s]) + 
  (1/2 + (2*I)*Pi)*Log[mu2/s]^2 + G[0, 1, 1, x]*(9 + 14*Log[mu2/s]) + 
  G[1, 1, 0, x]*(1 + (4*I)*Pi + 14*Log[mu2/s]) + 
  G[1, 0, 1, x]*(1 + (11*I)*Pi + 14*Log[mu2/s]) + 
  G[0, 0, x]*((-6*I)*Pi - (8*I)*Pi*Log[mu2/s]) + 
  G[0, 1, x]*(5/2 + (3*I)*Pi + (10*I)*Pi*Log[mu2/s] + 2*Log[mu2/s]^2 - 
    48*zeta[2]) + G[1, 0, x]*(5/2 + (7*I)*Pi + (10*I)*Pi*Log[mu2/s] + 
    2*Log[mu2/s]^2 - 22*zeta[2]) + Log[mu2/s]*(-11/6 + ((8*I)/3)*Pi - 
    18*zeta[2]) + (-88/3 - (26*I)*Pi)*zeta[2] + 
  x^2*((3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
    (3*G[1, 1, x])/2 + (9*zeta[2])/2) + 
  G[0, x]*(-3/2 + ((5*I)/2)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 10*zeta[2]) + 
  G[1, 1, x]*(-31/3 - ((25*I)/2)*Pi + (-13/2 - (15*I)*Pi)*Log[mu2/s] - 
    (11*Log[mu2/s]^2)/2 + (113*zeta[2])/2) + 
  Nc*Nf*(37/18 - ((101*I)/18)*Pi - 4*G[1, 1, 1, x] + 
    (1/3 - ((5*I)/3)*Pi)*Log[mu2/s] + G[1, 1, x]*(20/3 - (2*I)*Pi + 
      2*Log[mu2/s]) + ((-4*G[1, 1, 1, x])/3 + 
      G[1, 1, x]*(37/9 - ((2*I)/3)*Pi + (2*Log[mu2/s])/3) + 
      G[1, x]*(((37*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] - (4*zeta[2])/3))/
     x^2 + G[1, x]*(-107/18 + (5*I)*Pi + (-5/3 + (2*I)*Pi)*Log[mu2/s] - 
      4*zeta[2]) + (10*zeta[2])/3 + (((37*I)/9)*Pi + 4*G[1, 1, 1, x] + 
      G[1, 1, x]*(-26/3 + (2*I)*Pi - 2*Log[mu2/s]) + 
      ((2*I)/3)*Pi*Log[mu2/s] - (4*zeta[2])/3 + 
      G[1, x]*(37/9 - (8*I)*Pi + (2/3 - (2*I)*Pi)*Log[mu2/s] + 4*zeta[2]))/
     x + x*(863/216 + ((137*I)/54)*Pi - ((4*I)/3)*Pi*G[0, 1, x] + 
      ((4*I)/3)*Pi*G[1, 1, x] - (4*G[0, 1, 1, x])/3 + (4*G[1, 1, 1, x])/3 + 
      (13/6 + (I/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
      Log[mu2/s]*(83/18 + ((19*I)/9)*Pi - (8*zeta[2])/3) + 
      (-121/18 - ((4*I)/3)*Pi)*zeta[2] + G[1, x]*(-56/27 - ((20*I)/9)*Pi + 
        (-20/9 - ((4*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 4*zeta[2]) - 
      zeta[3])) + G[1, x]*(197/18 - ((37*I)/6)*Pi + 
    (2 - ((7*I)/2)*Pi)*Log[mu2/s]^2 + (33 + ((11*I)/2)*Pi)*zeta[2] + 
    Log[mu2/s]*(5/3 - ((5*I)/2)*Pi + 18*zeta[2]) - 3*zeta[3]) + 
  (-1 + (12*I)*Pi)*zeta[3] + (((-305*I)/18)*Pi + (6*I)*Pi*G[0, 0, 1, x] - 
    (6*I)*Pi*G[0, 1, 0, x] + (6*I)*Pi*G[1, 0, 0, x] + 6*G[0, 0, 1, 1, x] - 
    6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
    6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 3*G[1, 0, 1, 1, x] + 
    6*G[1, 1, 0, 0, x] - 27*G[1, 1, 1, 1, x] + 
    G[1, 1, 0, x]*(2 - 6*Log[mu2/s]) + G[1, 0, 1, x]*
     (2 - (3*I)*Pi - 6*Log[mu2/s]) - ((11*I)/3)*Pi*Log[mu2/s] - 
    6*G[0, 1, 1, x]*Log[mu2/s] + I*Pi*Log[mu2/s]^2 + 
    G[1, 1, 1, x]*(10 - (9*I)*Pi + 18*Log[mu2/s]) + 
    G[1, 1, x]*(73/3 + ((25*I)/2)*Pi + (1/2 + (15*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 - (57*zeta[2])/2) + 
    G[0, x]*((-3*I)*Pi - 4*zeta[2]) + (97/3 - I*Pi)*zeta[2] + 
    G[1, 0, x]*(-3 + (2*I)*Pi - (6*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
    G[0, 1, x]*(-3 - (6*I)*Pi*Log[mu2/s] + 36*zeta[2]) + 
    G[1, x]*(-305/18 + ((53*I)/3)*Pi + (1 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-11/3 + ((5*I)/2)*Pi - 18*zeta[2]) + 
      (-42 - ((3*I)/2)*Pi)*zeta[2] - 3*zeta[3]) + 4*zeta[3])/x + 
  (-3*G[1, 0, 1, x] + (-3 + (2*I)*Pi)*G[1, 1, 0, x] + 2*G[1, 1, 0, 1, x] + 
    2*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(13/3 + (2*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, x]*((-3*I)*Pi - 4*zeta[2]) + 
    G[1, 1, x]*(-359/18 - ((7*I)/3)*Pi + (-11/3 - (4*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 + 5*zeta[2]) + G[1, x]*(((-359*I)/18)*Pi - 
      ((11*I)/3)*Pi*Log[mu2/s] + I*Pi*Log[mu2/s]^2 + (85/3 - I*Pi)*zeta[2] + 
      4*zeta[3]))/x^2 + 
  (Nf*(19/18 - ((35*I)/18)*Pi + ((-6*I)*Pi*G[0, x] - 6*G[0, 0, x])/(1 - x) + 
     14*G[0, 0, x] - (10*G[0, 1, x])/3 + (16/3 + (4*I)*Pi)*G[1, 1, x] - 
     16*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + (4 + (8*I)*Pi)*G[1, 1, 0, x] + 
     8*G[1, 1, 0, 0, x] + (1/3 + (I/3)*Pi)*Log[mu2/s] + 
     G[1, 0, x]*(-10/3 - (12*I)*Pi - 8*zeta[2]) + (-4 + (16*I)*Pi)*zeta[2] + 
     G[0, x]*(-10/3 + ((32*I)/3)*Pi + 16*zeta[2]) + 
     x*(-4085/648 - ((209*I)/54)*Pi + (-2 + ((4*I)/3)*Pi)*G[0, 0, x] + 
       (2 + ((4*I)/3)*Pi)*G[0, 1, x] + (2 - ((4*I)/3)*Pi)*G[1, 0, x] + 
       (-2 - ((4*I)/3)*Pi)*G[1, 1, x] + (4*G[0, 0, 1, x])/3 + 
       (4*G[0, 1, 0, x])/3 - (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 + 
       (-19/18 - (I/3)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/9 + 
       G[0, x]*(-8/3 - (20*zeta[2])/3) + (-17/18 + ((4*I)/3)*Pi)*zeta[2] + 
       Log[mu2/s]*(-209/54 - ((19*I)/9)*Pi + (4*zeta[2])/3) + 
       G[1, x]*(8/3 + (20*zeta[2])/3) - (13*zeta[3])/9) - 16*zeta[3] + 
     G[1, x]*(19/18 + ((7*I)/3)*Pi + Log[mu2/s]/3 + (-20 - (8*I)*Pi)*
        zeta[2] + 8*zeta[3]) + (((-11*I)/9)*Pi + (4*G[0, 1, x])/3 + 
       (-10/3 - (4*I)*Pi)*G[1, 1, x] + 16*G[1, 0, 0, x] - 4*G[1, 0, 1, x] + 
       (-4 - (24*I)*Pi)*G[1, 1, 0, x] - 24*G[1, 1, 0, 0, x] + 
       ((2*I)/3)*Pi*Log[mu2/s] + G[0, x]*(((4*I)/3)*Pi - 16*zeta[2]) + 
       (8 - (16*I)*Pi)*zeta[2] + G[1, 0, x]*(4/3 + (12*I)*Pi + 24*zeta[2]) + 
       G[1, x]*(-11/9 - ((4*I)/3)*Pi + (2*Log[mu2/s])/3 + 
         (20 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 16*zeta[3])/x + 
     ((4*G[1, 0, 1, x])/3 + (4/3 + (16*I)*Pi)*G[1, 1, 0, x] - 
       (4*G[1, 1, 1, x])/3 + 16*G[1, 1, 0, 0, x] + 
       G[1, 1, x]*(1/9 + ((2*I)/3)*Pi + (2*Log[mu2/s])/3) + 
       G[1, 0, x]*(((4*I)/3)*Pi - 16*zeta[2]) + 
       G[1, x]*((I/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] + (-8 - (16*I)*Pi)*
          zeta[2] + 16*zeta[3]))/x^2))/Nc + 
  x*(19139/648 + ((373*I)/27)*Pi - (3*G[0, x])/2 - (8*I)*Pi*G[0, 0, 0, x] + 
    (10*I)*Pi*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, x] - 
    (10*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 10*G[0, 1, 1, 1, x] + 
    8*G[1, 0, 0, 0, x] - 10*G[1, 1, 1, 1, x] + (-43/18 - (2*I)*Pi)*
     Log[mu2/s]^3 - (3*Log[mu2/s]^4)/4 + 
    G[0, 0, x]*(-2 + (8*I)*Pi*Log[mu2/s] + 4*Log[mu2/s]^2 - 24*zeta[2]) + 
    G[1, 1, x]*(-2 + (8*I)*Pi*Log[mu2/s] + 4*Log[mu2/s]^2 - 20*zeta[2]) + 
    (-251/36 + (6*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-59/18 - ((25*I)/6)*Pi + 
      (25*zeta[2])/2) + G[0, 1, x]*(2 - (8*I)*Pi*Log[mu2/s] - 
      4*Log[mu2/s]^2 + 20*zeta[2]) + G[1, 0, x]*(2 - (8*I)*Pi*Log[mu2/s] - 
      4*Log[mu2/s]^2 + 24*zeta[2]) + G[1, x]*(3/2 + (8*I)*Pi + 
      (3 + (3*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
      Log[mu2/s]*(8 + (6*I)*Pi - 19*zeta[2]) + (-18 - (7*I)*Pi)*zeta[2]) + 
    Log[mu2/s]*(373/27 + ((13*I)/9)*Pi + (50/3 + (6*I)*Pi)*zeta[2] - 
      zeta[3]) + (-205/18 - (11*I)*Pi)*zeta[3] - (335*zeta[4])/8) + 
  Nc^2*(-475/72 + ((1499*I)/72)*Pi - ((5*I)/2)*Pi*G[0, 1, x] - 
    (5*G[0, 1, 1, x])/2 + (3*I)*Pi*G[1, 0, 1, x] + 3*G[1, 0, 1, 1, x] + 
    15*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(19/2 - (3*I)*Pi - 18*Log[mu2/s]) + 
    (3/4 - ((15*I)/4)*Pi)*Log[mu2/s]^2 + (-133/12 + ((15*I)/4)*Pi)*zeta[2] + 
    Log[mu2/s]*(-13/12 + ((71*I)/12)*Pi + 15*zeta[2]) + 
    G[1, 1, x]*(-145/6 + (13*I)*Pi + (7/2 - (9*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/2 + (69*zeta[2])/2) + 
    (I*Pi*G[1, 0, 1, x] + G[1, 0, 1, 1, x] + 5*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(13/3 - I*Pi - 6*Log[mu2/s]) + 
      G[1, 1, x]*(-475/36 + ((13*I)/6)*Pi + (-13/6 - (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (23*zeta[2])/2) + 
      G[1, x]*(((-475*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-13*I)/6)*Pi - 6*zeta[2]) + (13/3 - ((3*I)/2)*Pi)*
         zeta[2] - 3*zeta[3]))/x^2 + G[1, x]*(1577/72 - ((79*I)/4)*Pi + 
      (-15/4 + ((9*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
       (53/12 - (4*I)*Pi - 18*zeta[2]) + (-15/4 - ((9*I)/2)*Pi)*zeta[2] - 
      9*zeta[3]) + (15*zeta[3])/2 + (((-475*I)/36)*Pi + I*Pi*G[0, 1, x] + 
      G[0, 1, 1, x] - (3*I)*Pi*G[1, 0, 1, x] - 3*G[1, 0, 1, 1, x] - 
      15*G[1, 1, 1, 1, x] + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      G[1, 1, 1, x]*(-11 + (3*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, x]*(181/6 - ((17*I)/2)*Pi + (5/2 + (9*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 - (69*zeta[2])/2) + 
      Log[mu2/s]*(((-13*I)/6)*Pi - 6*zeta[2]) + (13/3 - ((3*I)/2)*Pi)*
       zeta[2] - 3*zeta[3] + G[1, x]*(-475/36 + (28*I)*Pi + 
        (3/2 - ((9*I)/2)*Pi)*Log[mu2/s]^2 + (-15/2 + ((9*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-13/6 + ((11*I)/2)*Pi + 18*zeta[2]) + 9*zeta[3]))/x + 
    x*(-30377/864 - ((3263*I)/216)*Pi + (22/3 + (2*I)*Pi)*G[0, 1, 1, x] + 
      (-22/3 - (2*I)*Pi)*G[1, 1, 1, x] + 2*G[0, 1, 1, 1, x] - 
      2*G[1, 1, 1, 1, x] + (5/12 + ((3*I)/2)*Pi)*Log[mu2/s]^3 + 
      (9*Log[mu2/s]^4)/8 + G[1, 1, x]*(((-22*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 20*zeta[2]) + Log[mu2/s]^2*
       (-199/24 + ((23*I)/12)*Pi - (27*zeta[2])/4) + 
      G[0, 1, x]*(((22*I)/3)*Pi - 4*zeta[2]) + (959/36 + ((43*I)/12)*Pi)*
       zeta[2] + G[1, x]*(404/27 + ((80*I)/9)*Pi + (2/3 - (5*I)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + (-4 + (5*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(80/9 + ((4*I)/3)*Pi + 17*zeta[2]) - 2*zeta[3]) + 
      (7 + (5*I)*Pi)*zeta[3] + Log[mu2/s]*(-2165/72 - ((277*I)/36)*Pi + 
        (23/12 - ((5*I)/2)*Pi)*zeta[2] + 9*zeta[3]) + (149*zeta[4])/16)) + 
  (-17/8 - ((23*I)/8)*Pi + 6*G[0, 0, x] + (-7/2 - (I/2)*Pi)*G[0, 1, x] - 
    G[0, 1, 1, x]/2 - 6*G[1, 0, 0, x] + 7*G[1, 0, 1, x] + 7*G[1, 1, 0, x] - 
    (13*G[1, 1, 1, x])/2 + 2*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 
    2*G[1, 1, 1, 0, x] + 2*G[1, 1, 1, 1, x] + (-1/4 - (I/4)*Pi)*
     Log[mu2/s]^2 + G[0, x]*(-3/2 + ((5*I)/2)*Pi - 8*zeta[2]) + 
    (79/4 + (I/4)*Pi)*zeta[2] + G[1, 0, x]*(-7/2 + I*Pi + 2*zeta[2]) + 
    Log[mu2/s]*(-3/4 - ((5*I)/4)*Pi + 3*zeta[2]) + 
    G[1, 1, x]*(5/2 + (I/2)*Pi + 4*zeta[2]) + 
    x^2*((3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
      (3*G[1, 1, x])/2 + (9*zeta[2])/2) + 
    ((3 - I*Pi)*G[1, 0, 1, x] + (3 + (2*I)*Pi)*G[1, 1, 0, x] + 
      (3*I)*Pi*G[1, 1, 1, x] - G[1, 0, 1, 1, x] + 12*G[1, 1, 0, 0, x] - 
      10*G[1, 1, 0, 1, x] - 10*G[1, 1, 1, 0, x] + 13*G[1, 1, 1, 1, x] + 
      G[1, 0, x]*((3*I)*Pi + 8*zeta[2]) + G[1, 1, x]*(-11/4 + ((3*I)/2)*Pi + 
        (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (35*zeta[2])/2) + 
      G[1, x]*(((-11*I)/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (-6 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) - 
        5*zeta[3]))/x^2 + G[1, x]*(-5/8 - ((7*I)/4)*Pi + 
      (-3/4 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 - (53*zeta[2])/4 - 
      2*zeta[3]) + (19*zeta[3])/2 + (((-23*I)/4)*Pi + (3 - I*Pi)*G[0, 1, x] - 
      G[0, 1, 1, x] + 12*G[1, 0, 0, x] - 10*G[1, 0, 1, x] - 
      10*G[1, 1, 0, x] + 11*G[1, 1, 1, x] - 12*G[1, 1, 0, 0, x] + 
      12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] - 
      (I/2)*Pi*Log[mu2/s]^2 + G[1, 1, x]*(-1/2 + I*Pi - 24*zeta[2]) + 
      G[1, 0, x]*(3 + (2*I)*Pi - 12*zeta[2]) + (-14 + (I/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) + 
      G[0, x]*((3*I)*Pi + 8*zeta[2]) - 5*zeta[3] + 
      G[1, x]*(-23/4 + I*Pi + (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
        (43*zeta[2])/2 + 12*zeta[3]))/x + 
    x*(255/32 + ((45*I)/8)*Pi - (3*G[0, x])/2 + (3*G[1, x])/2 - 
      2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 2*G[1, 1, x] + 
      (3/4 + (I/2)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/8 + 
      Log[mu2/s]^2*(25/8 + ((9*I)/4)*Pi - (19*zeta[2])/4) + 
      (-39/2 - ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(45/8 + ((25*I)/4)*Pi + 
        (-45/4 - ((7*I)/2)*Pi)*zeta[2] - 6*zeta[3]) + 
      (-15/2 - (6*I)*Pi)*zeta[3] + (157*zeta[4])/16))/Nc^2 + 
  e*(-4501/108 + ((997*I)/54)*Pi + (-6 - (48*I)*Pi)*G[0, 0, 0, 0, x] - 
    48*G[0, 0, 0, 0, 1, x] - 48*G[0, 0, 0, 1, 0, x] + 
    12*G[0, 0, 0, 1, 1, x] + 6*G[0, 0, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 0, x] + 
    24*G[0, 0, 1, 1, 1, x] + 40*G[0, 1, 0, 0, 0, x] - 
    56*G[0, 1, 0, 0, 1, x] - 56*G[0, 1, 0, 1, 0, x] + 
    39*G[0, 1, 0, 1, 1, x] + 2*G[0, 1, 1, 0, 0, x] + 2*G[0, 1, 1, 0, 1, x] + 
    2*G[0, 1, 1, 1, 0, x] + 75*G[0, 1, 1, 1, 1, x] + 56*G[1, 0, 0, 0, 0, x] - 
    6*G[1, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 1, 0, x] + 59*G[1, 0, 0, 1, 1, x] - 
    28*G[1, 0, 1, 0, 0, x] - 16*G[1, 0, 1, 1, 1, x] - 
    38*G[1, 1, 0, 0, 0, x] + 36*G[1, 1, 0, 0, 1, x] + 
    36*G[1, 1, 0, 1, 0, x] - 17*G[1, 1, 0, 1, 1, x] - 
    20*G[1, 1, 1, 0, 0, x] + 48*G[1, 1, 1, 0, 1, x] + 
    48*G[1, 1, 1, 1, 0, x] - 170*G[1, 1, 1, 1, 1, x] + 
    G[0, 1, 1, 1, x]*(-12 + (11*I)*Pi - 66*Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(10 - (28*I)*Pi - 56*Log[mu2/s]) + 
    G[1, 1, 0, 1, x]*(10 - (37*I)*Pi - 56*Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(5/2 - (48*I)*Pi - 32*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(-71 + (6*I)*Pi - 24*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(-24 + (30*I)*Pi - 20*Log[mu2/s]) + 
    (2/3 + ((8*I)/3)*Pi)*Log[mu2/s]^3 + G[1, 0, 1, 0, x]*
     (3 - (24*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 1, x]*
     (3 + (57*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 1, 0, x]*
     (-4 + (10*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 0, 1, x]*
     (-4 - (11*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 0, 0, x]*
     ((-4*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 0, 0, x]*
     (-30 + (22*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 0, 1, x]*
     (42 + 36*Log[mu2/s]) + G[0, 0, 1, 0, x]*(42 + (42*I)*Pi + 
      36*Log[mu2/s]) + G[1, 1, 1, 1, x]*(83/2 + (16*I)*Pi + 138*Log[mu2/s]) + 
    G[0, 0, 0, x]*(6 + (36*I)*Pi + (36*I)*Pi*Log[mu2/s]) + 
    G[1, 1, 1, x]*(13/2 + ((39*I)/2)*Pi + (-32 + (34*I)*Pi)*Log[mu2/s] - 
      24*Log[mu2/s]^2 - 137*zeta[2]) + G[1, 1, 0, x]*
     (-23 + (8*I)*Pi + (28 + (10*I)*Pi)*Log[mu2/s] + 21*Log[mu2/s]^2 - 
      137*zeta[2]) + Log[mu2/s]^2*(-7/4 + (10*I)*Pi - 33*zeta[2]) + 
    G[1, 0, 1, x]*(-23 + ((67*I)/2)*Pi + (28 + (14*I)*Pi)*Log[mu2/s] + 
      21*Log[mu2/s]^2 - 32*zeta[2]) + G[0, 0, 1, x]*
     (-75/2 - (53*I)*Pi + (-24 - (12*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 + 
      58*zeta[2]) + G[0, 1, 1, x]*(221/6 + ((47*I)/2)*Pi + 
      (79/2 - (21*I)*Pi)*Log[mu2/s] + (39*Log[mu2/s]^2)/2 + 
      (155*zeta[2])/2) + G[1, 0, 0, x]*(57 - (21*I)*Pi - 
      (40*I)*Pi*Log[mu2/s] - 12*Log[mu2/s]^2 + 108*zeta[2]) + 
    G[0, 1, 0, x]*(-75/2 - (28*I)*Pi + (-24 - (6*I)*Pi)*Log[mu2/s] - 
      12*Log[mu2/s]^2 + 148*zeta[2]) + G[0, 0, x]*(-109/4 - ((63*I)/2)*Pi - 
      (24*I)*Pi*Log[mu2/s] - (12*I)*Pi*Log[mu2/s]^2 + 
      (-4 + (4*I)*Pi)*zeta[2]) + G[0, 1, x]*(85/2 + ((13*I)/3)*Pi + 
      ((27*I)/2)*Pi*Log[mu2/s]^2 + 2*Log[mu2/s]^3 + 
      Log[mu2/s]*(5 + ((31*I)/2)*Pi - 110*zeta[2]) + 
      (-61 - ((159*I)/2)*Pi)*zeta[2] - 35*zeta[3]) + 
    G[1, 0, x]*(85/2 + (39*I)*Pi + (15*I)*Pi*Log[mu2/s]^2 + 2*Log[mu2/s]^3 + 
      Log[mu2/s]*(5 + (28*I)*Pi - 76*zeta[2]) + (-117 - (29*I)*Pi)*zeta[2] - 
      30*zeta[3]) + (-62/3 - ((46*I)/3)*Pi)*zeta[3] + 
    x^2*(-6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
      3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
      G[0, 1, x]*(-15/4 - 3*Log[mu2/s]) + G[1, 0, x]*(-15/4 - 3*Log[mu2/s]) + 
      G[0, 0, x]*(15/4 + 3*Log[mu2/s]) + G[1, 1, x]*(15/4 + 3*Log[mu2/s]) + 
      (45*zeta[2])/4 - 9*G[0, x]*zeta[2] - 9*G[1, x]*zeta[2] + 
      9*Log[mu2/s]*zeta[2] + 3*zeta[3]) + 
    G[1, 1, x]*(-1915/36 - ((93*I)/2)*Pi + (-63/4 - (21*I)*Pi)*Log[mu2/s]^2 - 
      6*Log[mu2/s]^3 + (-65/4 + (100*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-30 - ((71*I)/2)*Pi + 159*zeta[2]) + 59*zeta[3]) + 
    zeta[2]*(-9695/36 - (109*I)*Pi + 72*zeta[3]) + 
    Log[mu2/s]*(-172/9 + ((149*I)/9)*Pi + (-326/3 - (61*I)*Pi)*zeta[2] + 
      (-2 + (24*I)*Pi)*zeta[3]) + G[0, x]*(-8 + ((49*I)/4)*Pi + 
      (2*I)*Pi*Log[mu2/s]^3 + (175/2 + (47*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-3 + (5*I)*Pi + (38 - (2*I)*Pi)*zeta[2]) + 
      (26 - (60*I)*Pi)*zeta[3]) + (-3*G[0, 1, 0, 1, x] + 
      (-3 + (2*I)*Pi)*G[0, 1, 1, 0, x] + (9 + (2*I)*Pi)*G[1, 0, 0, 1, x] + 
      9*G[1, 0, 1, 0, x] + (-39 - (2*I)*Pi)*G[1, 1, 0, 0, x] + 
      2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, x] + 
      2*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 1, 1, x] - 2*G[1, 1, 0, 0, 1, x] - 
      2*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] - 
      10*G[1, 1, 1, 0, 1, x] - 10*G[1, 1, 1, 1, 0, x] - 
      18*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(13/3 + (2*I)*Pi - 
        6*Log[mu2/s]) + G[1, 0, 1, 1, x]*(2/3 - (4*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(43 - (2*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(43 - (2*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-51 + 28*Log[mu2/s]) + G[1, 1, 1, x]*
       (1421/18 + (5*I)*Pi + (13 + (10*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 - 
        9*zeta[2]) + G[0, 1, 0, x]*((-3*I)*Pi - 4*zeta[2]) + 
      G[1, 1, 0, x]*(-23 - (2*I)*Pi + (-6 + (4*I)*Pi)*Log[mu2/s] + 
        2*zeta[2]) + G[1, 0, 0, x]*((9*I)*Pi + 4*zeta[2]) + 
      G[0, 1, 1, x]*(-323/18 - ((7*I)/3)*Pi + (-11/3 - (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 5*zeta[2]) + G[1, 0, 1, x]*(-23 + ((11*I)/3)*Pi + 
        (-6 - (2*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + 
      G[1, 0, x]*((-23*I)*Pi + Log[mu2/s]*((-6*I)*Pi - 8*zeta[2]) + 
        (-44 - (2*I)*Pi)*zeta[2] - 8*zeta[3]) + 
      G[1, 1, x]*(-5707/54 + ((128*I)/9)*Pi + (-5 - (7*I)*Pi)*Log[mu2/s]^2 + 
        (4*Log[mu2/s]^3)/3 + (-307/3 + (13*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-751/18 - (3*I)*Pi + 22*zeta[2]) - (20*zeta[3])/3) + 
      G[0, 1, x]*(((-323*I)/18)*Pi - ((11*I)/3)*Pi*Log[mu2/s] + 
        I*Pi*Log[mu2/s]^2 + (85/3 - I*Pi)*zeta[2] + 4*zeta[3]) + 
      G[1, x]*(((-5707*I)/54)*Pi + ((4*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*((-5*I)*Pi - 3*zeta[2]) + (4057/18 + (35*I)*Pi)*
         zeta[2] + (76/3 - ((8*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-751*I)/18)*Pi + (203/3 - (2*I)*Pi)*zeta[2] + 
          8*zeta[3]) - (59*zeta[4])/2))/x^2 + 
    G[1, x]*(2461/54 + ((445*I)/36)*Pi + (8/3 - (4*I)*Pi)*Log[mu2/s]^3 + 
      (619/3 + ((191*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
       (8 - ((31*I)/4)*Pi + (63*zeta[2])/2) + 
      Log[mu2/s]*(415/18 - (9*I)*Pi + (177/2 + (22*I)*Pi)*zeta[2] - 
        6*zeta[3]) + (-71/6 + (43*I)*Pi)*zeta[3] - 133*zeta[4]) + 
    (234 + (130*I)*Pi)*zeta[4] + ((-I/2)*Pi*G[1, 0, x] - 6*G[0, 0, 0, x] + 
      (3 + I*Pi)*G[0, 0, 1, x] + 3*G[0, 1, 0, x] - G[1, 0, 0, x]/2 + 
      6*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 
      7*G[0, 0, 1, 1, x] + ((7*I)/2)*Pi*zeta[2] + 
      G[0, 1, x]*((3*I)*Pi + 5*zeta[2]) + G[0, 0, x]*(31/4 - (3*I)*Pi + 
        12*zeta[2]) + G[0, x]*(((31*I)/4)*Pi - (5*zeta[2])/2 - 6*zeta[3]) + 
      (-7/2 + I*Pi)*zeta[3] + (91*zeta[4])/4)/(1 - x) + 
    Nc*Nf*(1357/108 - ((3239*I)/108)*Pi + (4*I)*Pi*G[0, 0, 1, x] + 
      (4*I)*Pi*G[1, 0, 1, x] + 4*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] + 
      4*G[1, 0, 1, 1, x] + 18*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-83/3 + (6*I)*Pi - 12*Log[mu2/s]) + 
      (1/2 - ((5*I)/2)*Pi)*Log[mu2/s]^2 + G[0, 1, 1, x]*
       (-20/3 - (2*I)*Pi + 2*Log[mu2/s]) + G[0, 1, x]*
       (((-20*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 8*zeta[2]) + 
      (239/9 + ((5*I)/2)*Pi)*zeta[2] + G[1, 1, x]*(755/18 - ((34*I)/3)*Pi + 
        (49/3 - (6*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 7*zeta[2]) + 
      Log[mu2/s]*(43/9 - ((128*I)/9)*Pi + (35*zeta[2])/3) + 
      ((2*I)*Pi*G[1, 0, 1, x] - (4*G[0, 1, 1, 1, x])/3 + 2*G[1, 0, 1, 1, x] + 
        6*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-154/9 + (2*I)*Pi - 
          4*Log[mu2/s]) + G[0, 1, 1, x]*(19/9 - ((2*I)/3)*Pi + 
          (2*Log[mu2/s])/3) + G[0, 1, x]*(((19*I)/9)*Pi + 
          ((2*I)/3)*Pi*Log[mu2/s] - (4*zeta[2])/3) + 
        G[1, 1, x]*(593/27 - ((77*I)/9)*Pi + (77/9 - (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + (5*zeta[2])/3) + G[1, x]*(((593*I)/27)*Pi + 
          I*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((77*I)/9)*Pi - (14*zeta[2])/3) + 
          (-173/9 - I*Pi)*zeta[2] - (22*zeta[3])/3))/x^2 + 
      G[1, x]*(-3755/108 + ((481*I)/18)*Pi + (-5/2 + (3*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-137/9 + ((34*I)/3)*Pi - 14*zeta[2]) + 
        (-91/6 - (3*I)*Pi)*zeta[2] - 16*zeta[3]) + (37/3 + (4*I)*Pi)*
       zeta[3] + (((650*I)/27)*Pi - (4*I)*Pi*G[1, 0, 1, x] + 
        4*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] - 18*G[1, 1, 1, 1, x] + 
        G[0, 1, 1, x]*(5/3 + (2*I)*Pi - 2*Log[mu2/s]) + I*Pi*Log[mu2/s]^2 + 
        G[1, 1, 1, x]*(112/3 - (6*I)*Pi + 12*Log[mu2/s]) + 
        G[1, 1, x]*(-335/6 + ((53*I)/3)*Pi + (-59/3 + (6*I)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 - 7*zeta[2]) + Log[mu2/s]*(((83*I)/9)*Pi - 
          (14*zeta[2])/3) + (-185/9 - I*Pi)*zeta[2] + 
        G[0, 1, x]*(((5*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 4*zeta[2]) - 
        (22*zeta[3])/3 + G[1, x]*(650/27 - ((839*I)/18)*Pi + 
          (1 - (3*I)*Pi)*Log[mu2/s]^2 + (100/3 + (3*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(83/9 - ((53*I)/3)*Pi + 14*zeta[2]) + 16*zeta[3]))/x - 
      11*zeta[4] + x*(14063/1296 + ((2573*I)/324)*Pi - 
        ((4*I)/3)*Pi*G[0, 0, 1, x] + ((4*I)/3)*Pi*G[1, 0, 1, x] - 
        (4*G[0, 0, 1, 1, x])/3 + 8*G[0, 1, 1, 1, x] + (4*G[1, 0, 1, 1, x])/
         3 - 8*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-40/9 + (4*I)*Pi - 
          4*Log[mu2/s]) + (29/18 + (I/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
        G[1, 1, 1, x]*(40/9 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, x]*(((40*I)/9)*Pi + (4*I)*Pi*Log[mu2/s] - (28*zeta[2])/3) + 
        Log[mu2/s]^2*(101/18 + ((47*I)/18)*Pi - (25*zeta[2])/6) + 
        (-2203/108 - ((97*I)/18)*Pi)*zeta[2] + G[0, 1, x]*
         (((-40*I)/9)*Pi - (4*I)*Pi*Log[mu2/s] + (28*zeta[2])/3) + 
        Log[mu2/s]*(1295/108 + ((191*I)/27)*Pi + (-305/18 - ((11*I)/3)*Pi)*
           zeta[2] - (20*zeta[3])/3) - (157*zeta[3])/9 + 
        G[1, x]*(-328/81 - ((112*I)/27)*Pi + (-20/9 - (2*I)*Pi)*
           Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + (130/9 + ((14*I)/3)*Pi)*
           zeta[2] + Log[mu2/s]*(-112/27 - ((40*I)/9)*Pi + (38*zeta[2])/3) + 
          12*zeta[3]) + (43*zeta[4])/4) + ((-4*I)*Pi*G[0, 0, 1, x] - 
        4*G[0, 0, 1, 1, x] + 4*G[0, 1, x]*zeta[2] - (4*I)*Pi*zeta[3] + 
        11*zeta[4])/(1 - x)) + (((-2312*I)/27)*Pi + 
      (12*I)*Pi*G[0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, 0, x] + 
      (10 - (6*I)*Pi)*G[0, 0, 1, 1, x] + (36*I)*Pi*G[0, 1, 0, 0, x] - 
      (18*I)*Pi*G[1, 0, 0, 0, x] + 12*G[0, 0, 0, 1, 1, x] - 
      6*G[0, 0, 1, 0, 1, x] - 6*G[0, 0, 1, 1, 0, x] + 
      36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] - 
      27*G[0, 1, 0, 1, 1, x] - 36*G[0, 1, 1, 0, 0, x] + 
      24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
      81*G[0, 1, 1, 1, 1, x] - 18*G[1, 0, 0, 0, 1, x] - 
      18*G[1, 0, 0, 1, 0, x] - 27*G[1, 0, 0, 1, 1, x] + 
      6*G[1, 0, 1, 0, 0, x] + 6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] - 
      6*G[1, 0, 1, 1, 1, x] - 18*G[1, 1, 0, 0, 0, x] - 
      12*G[1, 1, 0, 0, 1, x] - 12*G[1, 1, 0, 1, 0, x] + 
      21*G[1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 0, 0, x] + 
      6*G[1, 1, 1, 0, 1, x] + 6*G[1, 1, 1, 1, 0, x] + 
      108*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(25/2 + (12*I)*Pi - 
        102*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-8 - (9*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-8 - (30*I)*Pi - 18*Log[mu2/s]) + 
      ((4*I)/3)*Pi*Log[mu2/s]^3 + G[1, 1, 1, 0, x]*(-71 + (12*I)*Pi + 
        12*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-47/2 + (12*I)*Pi + 
        12*Log[mu2/s]) + G[1, 1, 0, 0, x]*(78 - (18*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(-71 + (21*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(6 + (24*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(6 - (33*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(18 - (3*I)*Pi + 54*Log[mu2/s]) + 
      G[0, 1, 1, x]*(38/3 + ((13*I)/2)*Pi + (-7/2 + (21*I)*Pi)*Log[mu2/s] - 
        (15*Log[mu2/s]^2)/2 - (243*zeta[2])/2) + 
      G[0, 1, 0, x]*(9 - (8*I)*Pi - (18*I)*Pi*Log[mu2/s] - 42*zeta[2]) + 
      G[1, 0, 1, x]*(117/2 - ((43*I)/2)*Pi + (-4 + (6*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 - 36*zeta[2]) + G[1, 1, 0, x]*(117/2 + (3*I)*Pi + 
        (-4 + (6*I)*Pi)*Log[mu2/s] - 9*Log[mu2/s]^2 - 9*zeta[2]) + 
      Log[mu2/s]^2*((-4*I)*Pi - 3*zeta[2]) + (5575/18 + (36*I)*Pi)*zeta[2] + 
      G[0, 0, x]*((9*I)*Pi + 4*zeta[2]) + G[1, 0, 0, x]*
       (-39 + (6*I)*Pi + (12*I)*Pi*Log[mu2/s] + 6*zeta[2]) + 
      G[0, 0, 1, x]*(9 + (10*I)*Pi + 18*zeta[2]) + 
      G[1, 1, 1, x]*(-427/6 - ((53*I)/2)*Pi + (32 - (42*I)*Pi)*Log[mu2/s] + 
        24*Log[mu2/s]^2 + 45*zeta[2]) + 
      G[0, x]*((-35*I)*Pi + Log[mu2/s]*((-6*I)*Pi - 8*zeta[2]) + 
        (-52 - (2*I)*Pi)*zeta[2] - 8*zeta[3]) + 
      G[0, 1, x]*(-35 + ((47*I)/3)*Pi - ((15*I)/2)*Pi*Log[mu2/s]^2 + 
        (17 + ((147*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-6 - ((7*I)/2)*Pi + 
          72*zeta[2]) - 3*zeta[3]) + G[1, 1, x]*(639/4 + ((205*I)/6)*Pi + 
        (13/4 + (21*I)*Pi)*Log[mu2/s]^2 + 2*Log[mu2/s]^3 + 
        Log[mu2/s]*(281/6 + ((69*I)/2)*Pi - 75*zeta[2]) + 
        (499/4 - (72*I)*Pi)*zeta[2] - zeta[3]) + (112/3 - ((8*I)/3)*Pi)*
       zeta[3] + Log[mu2/s]*(((-709*I)/18)*Pi + (227/3 - (2*I)*Pi)*zeta[2] + 
        8*zeta[3]) + G[1, 0, x]*(-35 + ((27*I)/2)*Pi - 
        (9*I)*Pi*Log[mu2/s]^2 + (74 + (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-6 - (4*I)*Pi + 42*zeta[2]) + 24*zeta[3]) - 
      (59*zeta[4])/2 + G[1, x]*(-2312/27 + ((3073*I)/36)*Pi + 
        (4/3 + (2*I)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^2*(-4 + ((29*I)/4)*Pi - 
          (63*zeta[2])/2) + (-731/2 - ((141*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-709/18 + ((197*I)/6)*Pi + (-231/2 - (12*I)*Pi)*zeta[2] - 
          6*zeta[3]) + (-97/6 + (17*I)*Pi)*zeta[3] + (543*zeta[4])/2))/x + 
    (Nf*(583/108 - ((1001*I)/108)*Pi - 56*G[0, 0, 0, x] + 
       (28/3 - (8*I)*Pi)*G[0, 0, 1, x] + (17 + (4*I)*Pi)*G[0, 1, 1, x] + 
       (-19 - (16*I)*Pi)*G[1, 1, 1, x] - 8*G[0, 0, 1, 1, x] + 
       48*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + (4 + (8*I)*Pi)*
        G[0, 1, 1, 0, x] + 64*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] + 
       (-12 - (24*I)*Pi)*G[1, 0, 1, 0, x] - 16*G[1, 1, 0, 1, x] + 
       (-16 + (24*I)*Pi)*G[1, 1, 1, 0, x] + 8*G[0, 1, 1, 0, 0, x] - 
       24*G[1, 0, 1, 0, 0, x] - 32*G[1, 1, 0, 0, 0, x] + 
       24*G[1, 1, 1, 0, 0, x] + (1/2 + (I/2)*Pi)*Log[mu2/s]^2 + 
       G[1, 0, 1, x]*(70/3 - (4*I)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 0, 0, x]*(-48 - (16*I)*Pi + 16*Log[mu2/s]) + 
       G[1, 1, 0, x]*(70/3 - (56*I)*Pi + (8 + (16*I)*Pi)*Log[mu2/s] - 
         56*zeta[2]) + G[0, 0, x]*(238/3 - ((56*I)/3)*Pi + 28*Log[mu2/s] - 
         48*zeta[2]) + x^2*(-5*G[0, 0, x] + 5*G[0, 1, x] + 5*G[1, 0, x] - 
         5*G[1, 1, x] - 15*zeta[2]) + G[0, 1, 0, x]*(28/3 + (52*I)*Pi - 
         8*zeta[2]) + (136/3 + ((133*I)/6)*Pi)*zeta[2] + 
       G[1, 0, 0, x]*(-140/3 + (20*I)*Pi - 32*Log[mu2/s] + 24*zeta[2]) + 
       Log[mu2/s]*(25/9 - ((20*I)/9)*Pi + (-9 + (32*I)*Pi)*zeta[2] - 
         32*zeta[3]) + G[1, 0, x]*(-266/9 - (30*I)*Pi + 
         Log[mu2/s]*(-20/3 - (24*I)*Pi - 16*zeta[2]) + (140 + (8*I)*Pi)*
          zeta[2] - 8*zeta[3]) + (-11/3 - (24*I)*Pi)*zeta[3] + 
       G[0, 1, x]*(-266/9 + ((59*I)/3)*Pi - (20*Log[mu2/s])/3 + 
         (-12 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       G[0, x]*(-209/9 + ((388*I)/9)*Pi + (-88/3 - (16*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-20/3 + ((64*I)/3)*Pi + 32*zeta[2]) + 16*zeta[3]) + 
       G[1, 1, x]*(503/18 + ((40*I)/3)*Pi + (9 + (8*I)*Pi)*Log[mu2/s] + 
         (48 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
       ((-12*I)*Pi*G[1, 0, x] + 24*G[0, 0, 0, x] + (2/3 + (8*I)*Pi)*
          G[0, 0, 1, x] + (2*G[0, 1, 0, x])/3 - 12*G[1, 0, 0, x] + 
         8*G[0, 0, 1, 1, x] + G[0, 0, x]*(-26 + ((38*I)/3)*Pi - 
           12*Log[mu2/s]) + G[0, 1, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
         ((38*I)/3)*Pi*zeta[2] + G[0, x]*((-26*I)*Pi - (12*I)*Pi*Log[mu2/s] + 
           (98*zeta[2])/3) + (-38/3 + (8*I)*Pi)*zeta[3] - 22*zeta[4])/
        (1 - x) - 190*zeta[4] + x*(-108653/3888 - ((5813*I)/324)*Pi + 
         (8 - ((16*I)/3)*Pi)*G[0, 0, 0, x] + (4 - ((16*I)/3)*Pi)*
          G[0, 1, 1, x] + (4 + ((16*I)/3)*Pi)*G[1, 0, 0, x] + 
         (8 + ((16*I)/3)*Pi)*G[1, 1, 1, x] - (16*G[0, 0, 0, 1, x])/3 - 
         (16*G[0, 0, 1, 0, x])/3 - (4*G[0, 0, 1, 1, x])/3 - 
         (4*G[0, 1, 0, 0, x])/3 - (16*G[0, 1, 0, 1, x])/3 - 
         (16*G[0, 1, 1, 0, x])/3 + (16*G[1, 0, 0, 1, x])/3 + 
         (16*G[1, 0, 1, 0, x])/3 + (4*G[1, 0, 1, 1, x])/3 + 
         (4*G[1, 1, 0, 0, x])/3 + (16*G[1, 1, 0, 1, x])/3 + 
         (16*G[1, 1, 1, 0, x])/3 + G[1, 0, 1, x]*(-74/9 + (4*I)*Pi - 
           (8*Log[mu2/s])/3) + G[1, 1, 0, x]*(-74/9 + (4*I)*Pi - 
           (8*Log[mu2/s])/3) + (-47/54 - (I/3)*Pi)*Log[mu2/s]^3 - 
         Log[mu2/s]^4/12 + G[0, 0, 1, x]*(-34/9 - (4*I)*Pi + 
           (8*Log[mu2/s])/3) + G[0, 1, 0, x]*(-34/9 - (4*I)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 1, x]*(-14 - ((38*I)/9)*Pi + 
           (-4 - ((8*I)/3)*Pi)*Log[mu2/s] - (52*zeta[2])/3) + 
         G[1, 0, x]*(14 - ((2*I)/9)*Pi + (4 - ((8*I)/3)*Pi)*Log[mu2/s] - 
           (52*zeta[2])/3) + (-1661/108 - ((11*I)/18)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(-281/54 - ((47*I)/18)*Pi + (5*zeta[2])/2) + 
         G[0, 0, x]*(-14 + ((2*I)/9)*Pi + (-4 + ((8*I)/3)*Pi)*Log[mu2/s] + 
           (52*zeta[2])/3) + G[0, 1, x]*(14 + ((38*I)/9)*Pi + 
           (4 + ((8*I)/3)*Pi)*Log[mu2/s] + (52*zeta[2])/3) + 
         G[1, x]*(139/9 + ((16*I)/3)*Pi + (262/9 + ((20*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(16/3 + (40*zeta[2])/3) - 4*zeta[3]) + 
         Log[mu2/s]*(-5813/324 - ((281*I)/27)*Pi + (29/18 + ((11*I)/3)*Pi)*
            zeta[2] - (4*zeta[3])/3) + (-211/27 + ((32*I)/3)*Pi)*zeta[3] + 
         G[0, x]*(-139/9 - ((16*I)/3)*Pi + Log[mu2/s]*
            (-16/3 - (40*zeta[2])/3) + (62/9 - ((20*I)/3)*Pi)*zeta[2] + 
           4*zeta[3]) + (569*zeta[4])/12) + 
       G[1, x]*(1207/108 + ((11*I)/6)*Pi + Log[mu2/s]^2/2 + 
         (-763/6 + (28*I)*Pi)*zeta[2] + (-48 + (8*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(31/9 + ((10*I)/3)*Pi + (-40 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) + 106*zeta[4]) + (((-364*I)/27)*Pi - 4*G[0, 0, 1, x] + 
         (-14 - (4*I)*Pi)*G[0, 1, 1, x] + (32/3 + (16*I)*Pi)*G[1, 1, 1, x] - 
         48*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] + (-4 - (24*I)*Pi)*
          G[0, 1, 1, 0, x] - 64*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
         (12 + (72*I)*Pi)*G[1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, x] + 
         (16 - (72*I)*Pi)*G[1, 1, 1, 0, x] - 24*G[0, 1, 1, 0, 0, x] + 
         72*G[1, 0, 1, 0, 0, x] + 96*G[1, 1, 0, 0, 0, x] - 
         72*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(44 + (48*I)*Pi - 
           48*Log[mu2/s]) + G[1, 0, 1, x]*(-21 + (4*I)*Pi - 8*Log[mu2/s]) + 
         I*Pi*Log[mu2/s]^2 + G[1, 0, 0, x]*(200/3 - (20*I)*Pi + 
           32*Log[mu2/s] - 72*zeta[2]) + (98/3 - ((127*I)/3)*Pi)*zeta[2] + 
         G[0, 1, 0, x]*(-4 - (52*I)*Pi + 24*zeta[2]) + 
         G[0, 0, x]*((-4*I)*Pi + 48*zeta[2]) + G[1, 1, 0, x]*
          (-21 + (52*I)*Pi + (-8 - (48*I)*Pi)*Log[mu2/s] + 168*zeta[2]) + 
         G[1, 1, x]*(-67/6 - ((50*I)/3)*Pi + (-19/3 - (8*I)*Pi)*Log[mu2/s] + 
           (-48 + (72*I)*Pi)*zeta[2] - 72*zeta[3]) + 
         G[0, 1, x]*(101/9 - ((46*I)/3)*Pi + (8*Log[mu2/s])/3 + 
           (20 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
         G[0, x]*(((101*I)/9)*Pi + Log[mu2/s]*(((8*I)/3)*Pi - 32*zeta[2]) + 
           (-172/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (118/3 + (16*I)*Pi)*
          zeta[3] + G[1, 0, x]*(101/9 + ((145*I)/3)*Pi + (-136 - (24*I)*Pi)*
            zeta[2] + Log[mu2/s]*(8/3 + (24*I)*Pi + 48*zeta[2]) + 
           24*zeta[3]) + Log[mu2/s]*(((-13*I)/9)*Pi + (14 - (32*I)*Pi)*
            zeta[2] + 32*zeta[3]) + G[1, x]*(-364/27 - ((25*I)/18)*Pi + 
           Log[mu2/s]^2 + (350/3 - (24*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-13/9 - ((5*I)/3)*Pi + (40 + (48*I)*Pi)*zeta[2] - 
             48*zeta[3]) + (44 - (24*I)*Pi)*zeta[3] - 318*zeta[4]) + 
         212*zeta[4])/x + ((4*G[0, 1, 0, 1, x])/3 + (4/3 + (16*I)*Pi)*
          G[0, 1, 1, 0, x] - (4*G[0, 1, 1, 1, x])/3 - 4*G[1, 0, 0, 1, x] + 
         (-4 - (48*I)*Pi)*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 
         (16*G[1, 1, 0, 1, x])/3 + (-16/3 + (48*I)*Pi)*G[1, 1, 1, 0, x] + 
         6*G[1, 1, 1, 1, x] + 16*G[0, 1, 1, 0, 0, x] - 
         48*G[1, 0, 1, 0, 0, x] - 64*G[1, 1, 0, 0, 0, x] + 
         48*G[1, 1, 1, 0, 0, x] + G[1, 1, 1, x]*(-10/9 - ((10*I)/3)*Pi - 
           4*Log[mu2/s]) + G[0, 1, 1, x]*(19/9 + ((2*I)/3)*Pi + 
           (2*Log[mu2/s])/3) + G[1, 0, 1, x]*(53/9 - ((10*I)/3)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(8/3 - (32*I)*Pi + 
           32*Log[mu2/s]) + G[1, 1, 0, x]*(53/9 + (8/3 + (32*I)*Pi)*
            Log[mu2/s] - 112*zeta[2]) + G[0, 1, 0, x]*(((4*I)/3)*Pi - 
           16*zeta[2]) + G[1, 0, 0, x]*((-4*I)*Pi + 48*zeta[2]) + 
         G[1, 0, x]*(((53*I)/9)*Pi + Log[mu2/s]*(((8*I)/3)*Pi - 32*zeta[2]) + 
           (20/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
         G[0, 1, x]*(((19*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] + 
           (-8 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
         G[1, 1, x]*(-82/27 + ((16*I)/3)*Pi + (5/9 + ((2*I)/3)*Pi)*
            Log[mu2/s] + Log[mu2/s]^2 + (65/3 - (48*I)*Pi)*zeta[2] + 
           48*zeta[3]) + G[1, x]*(((-82*I)/27)*Pi + I*Pi*Log[mu2/s]^2 + 
           (-98/3 - ((31*I)/3)*Pi)*zeta[2] + (22/3 + (16*I)*Pi)*zeta[3] + 
           Log[mu2/s]*(((5*I)/9)*Pi + (-18 - (32*I)*Pi)*zeta[2] + 
             32*zeta[3]) + 212*zeta[4]))/x^2))/Nc + 
    Nc^2*(-16807/432 + ((47333*I)/432)*Pi - ((55*I)/2)*Pi*G[0, 0, 1, x] - 
      (55*G[0, 0, 1, 1, x])/2 + (3*I)*Pi*G[0, 1, 0, 1, x] + 
      (21*I)*Pi*G[1, 0, 0, 1, x] + (-11/2 - (36*I)*Pi)*G[1, 0, 1, 1, x] - 
      (27*I)*Pi*G[1, 1, 0, 1, x] + 3*G[0, 1, 0, 1, 1, x] + 
      15*G[0, 1, 1, 1, 1, x] + 21*G[1, 0, 0, 1, 1, x] - 
      36*G[1, 0, 1, 1, 1, x] - 27*G[1, 1, 0, 1, 1, x] - 
      36*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(52 - (3*I)*Pi - 
        18*Log[mu2/s]) + (1 - (5*I)*Pi)*Log[mu2/s]^3 + 
      G[1, 1, 1, 1, x]*(-71 + (42*I)*Pi + 78*Log[mu2/s]) + 
      G[1, 1, 1, x]*(1163/12 - (66*I)*Pi + (5 + (6*I)*Pi)*Log[mu2/s] - 
        36*Log[mu2/s]^2 - 93*zeta[2]) + (-803/9 - ((5*I)/8)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-1/8 + ((17*I)/8)*Pi + (135*zeta[2])/4) + 
      G[0, 1, 1, x]*(83/12 + ((81*I)/2)*Pi + (-23/2 - (9*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (69*zeta[2])/2) + G[1, 0, 1, x]*
       (((-11*I)/2)*Pi + 51*zeta[2]) + G[0, 1, x]*(((83*I)/12)*Pi + 
        ((9*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-23*I)/2)*Pi - 
          18*zeta[2]) + (-15/2 - ((9*I)/2)*Pi)*zeta[2] - 9*zeta[3]) + 
      (-517/12 + ((5*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
       (-553/36 + ((943*I)/18)*Pi + (-137/12 + (15*I)*Pi)*zeta[2] + 
        15*zeta[3]) + G[1, 1, x]*(-10919/72 + ((353*I)/6)*Pi + 
        (12 - (18*I)*Pi)*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
        (36 + (39*I)*Pi)*zeta[2] + Log[mu2/s]*(-457/12 + (29*I)*Pi + 
          123*zeta[2]) + 27*zeta[3]) + (I*Pi*G[0, 1, 0, 1, x] + 
        (7*I)*Pi*G[1, 0, 0, 1, x] + (-6 - (12*I)*Pi)*G[1, 0, 1, 1, x] - 
        (9*I)*Pi*G[1, 1, 0, 1, x] + G[0, 1, 0, 1, 1, x] + 
        5*G[0, 1, 1, 1, 1, x] + 7*G[1, 0, 0, 1, 1, x] - 
        12*G[1, 0, 1, 1, 1, x] - 9*G[1, 1, 0, 1, 1, x] - 
        12*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(13/3 - I*Pi - 
          6*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-23 + (14*I)*Pi + 
          26*Log[mu2/s]) + G[1, 1, 1, x]*(1169/18 - (13*I)*Pi + 
          (10 + (2*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 31*zeta[2]) + 
        G[0, 1, 1, x]*(-475/36 + ((13*I)/6)*Pi + (-13/6 - (3*I)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (23*zeta[2])/2) + 
        G[1, 0, 1, x]*((-6*I)*Pi + 17*zeta[2]) + G[0, 1, x]*
         (((-475*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-13*I)/6)*Pi - 6*zeta[2]) + (13/3 - ((3*I)/2)*Pi)*
           zeta[2] - 3*zeta[3]) + G[1, 1, x]*(-3133/54 + ((1349*I)/36)*Pi + 
          (-5/2 - (6*I)*Pi)*Log[mu2/s]^2 + 2*Log[mu2/s]^3 + 
          (37/3 + (13*I)*Pi)*zeta[2] + Log[mu2/s]*(-989/36 + (5*I)*Pi + 
            41*zeta[2]) + 9*zeta[3]) + G[1, x]*(((-3133*I)/54)*Pi + 
          (2*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((-5*I)/2)*Pi - 
            (27*zeta[2])/2) + (1733/36 + ((5*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-989*I)/36)*Pi + (73/6 - (6*I)*Pi)*zeta[2] - 
            6*zeta[3]) + (67/3 - (5*I)*Pi)*zeta[3] - (17*zeta[4])/2))/x^2 + 
      ((10*I)*Pi*G[0, 0, 1, x] + 10*G[0, 0, 1, 1, x] - 
        10*G[0, 1, x]*zeta[2] + (10*I)*Pi*zeta[3] - (55*zeta[4])/2)/(1 - x) + 
      G[1, x]*(53969/432 - ((7129*I)/72)*Pi + (-5 + (6*I)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-7/8 - (3*I)*Pi - (81*zeta[2])/2) + 
        (889/24 - ((25*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (1895/36 - ((239*I)/6)*Pi + (-15 - (18*I)*Pi)*zeta[2] - 
          18*zeta[3]) + (167/2 - (15*I)*Pi)*zeta[3] - (51*zeta[4])/2) + 
      (195*zeta[4])/4 + (((-7691*I)/108)*Pi + (7*I)*Pi*G[0, 0, 1, x] + 
        7*G[0, 0, 1, 1, x] - (3*I)*Pi*G[0, 1, 0, 1, x] - 
        (21*I)*Pi*G[1, 0, 0, 1, x] + (8 + (36*I)*Pi)*G[1, 0, 1, 1, x] + 
        (27*I)*Pi*G[1, 1, 0, 1, x] - 3*G[0, 1, 0, 1, 1, x] - 
        15*G[0, 1, 1, 1, 1, x] - 21*G[1, 0, 0, 1, 1, x] + 
        36*G[1, 0, 1, 1, 1, x] + 27*G[1, 1, 0, 1, 1, x] + 
        36*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(64 - (42*I)*Pi - 
          78*Log[mu2/s]) + (2*I)*Pi*Log[mu2/s]^3 + G[0, 1, 1, 1, x]*
         (-28 + (3*I)*Pi + 18*Log[mu2/s]) + G[1, 0, 1, x]*
         ((8*I)*Pi - 51*zeta[2]) + G[0, 1, 1, x]*(47/6 - ((39*I)/2)*Pi + 
          (17/2 + (9*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - 
          (69*zeta[2])/2) + Log[mu2/s]^2*((-I)*Pi - (27*zeta[2])/2) + 
        (1889/36 + I*Pi)*zeta[2] + G[1, 1, 1, x]*(-833/6 + (50*I)*Pi + 
          (-14 - (6*I)*Pi)*Log[mu2/s] + 36*Log[mu2/s]^2 + 93*zeta[2]) + 
        G[1, 1, x]*(4241/24 - ((923*I)/12)*Pi + (-3/2 + (18*I)*Pi)*
           Log[mu2/s]^2 - 6*Log[mu2/s]^3 + Log[mu2/s]*(743/12 - (17*I)*Pi - 
            123*zeta[2]) + (-44 - (39*I)*Pi)*zeta[2] - 27*zeta[3]) + 
        Log[mu2/s]*(((-1067*I)/36)*Pi + (37/6 - (6*I)*Pi)*zeta[2] - 
          6*zeta[3]) + (58/3 - (5*I)*Pi)*zeta[3] + 
        G[0, 1, x]*(((47*I)/6)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
          (-2 + ((9*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((17*I)/2)*Pi + 
            18*zeta[2]) + 9*zeta[3]) - (17*zeta[4])/2 + 
        G[1, x]*(-7691/108 + ((10589*I)/72)*Pi + (2 - (6*I)*Pi)*
           Log[mu2/s]^3 + (-569/6 + (I/2)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-1 + ((9*I)/2)*Pi + (81*zeta[2])/2) + 
          (-58 + (15*I)*Pi)*zeta[3] + Log[mu2/s]*(-1067/36 + 
            ((719*I)/12)*Pi + (-27/2 + (18*I)*Pi)*zeta[2] + 18*zeta[3]) + 
          (51*zeta[4])/2))/x + x*(-542033/5184 - ((69131*I)/1296)*Pi + 
        (31/3 + (2*I)*Pi)*G[0, 0, 1, 1, x] - (4*I)*Pi*G[0, 1, 0, 1, x] + 
        (4*I)*Pi*G[1, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 1, x] - 
        4*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 1, 1, x] + 
        2*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 1, 1, x] + 
        12*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(50 - (8*I)*Pi - 
          20*Log[mu2/s]) + (1/2 + ((5*I)/4)*Pi)*Log[mu2/s]^4 + 
        (3*Log[mu2/s]^5)/4 + G[1, 0, 1, 1, x]*(-31/3 + (6*I)*Pi + 
          4*Log[mu2/s]) + G[0, 1, 1, 1, x]*(-50 + 16*Log[mu2/s]) + 
        G[0, 1, 1, x]*(214/9 - (31*I)*Pi + (19 + (10*I)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 - 29*zeta[2]) + G[1, 0, 1, x]*(((-31*I)/3)*Pi + 
          (4*I)*Pi*Log[mu2/s] - 28*zeta[2]) + Log[mu2/s]^3*
         (-221/72 + ((8*I)/3)*Pi - 10*zeta[2]) + G[0, 0, 1, x]*
         (((31*I)/3)*Pi - 4*zeta[2]) + G[1, 1, 1, x]*(-214/9 + (31*I)*Pi + 
          (-19 - (14*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 61*zeta[2]) + 
        zeta[2]*(39685/432 + ((1219*I)/72)*Pi - 16*zeta[3]) + 
        G[1, 1, x]*(((-214*I)/9)*Pi + (15*I)*Pi*Log[mu2/s]^2 + 
          4*Log[mu2/s]^3 + Log[mu2/s]*((-19*I)*Pi - 80*zeta[2]) + 
          (73/3 - (27*I)*Pi)*zeta[2] - 14*zeta[3]) + 
        Log[mu2/s]^2*(-1751/72 - ((239*I)/72)*Pi + (-67/12 - (7*I)*Pi)*
           zeta[2] - (3*zeta[3])/2) + (943/9 - ((15*I)/2)*Pi)*zeta[3] + 
        G[0, 1, x]*(((214*I)/9)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
          (-73/3 - I*Pi)*zeta[2] + Log[mu2/s]*((19*I)*Pi + 4*zeta[2]) + 
          14*zeta[3]) + G[1, x]*(2428/81 + ((484*I)/27)*Pi + 
          (2/3 - (6*I)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/2 + 
          (-358/9 - ((14*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*(53/9 + (2*I)*Pi + 
            38*zeta[2]) + (-66 + (6*I)*Pi)*zeta[3] + Log[mu2/s]*
           (484/27 + ((106*I)/9)*Pi + (-38/3 + (20*I)*Pi)*zeta[2] + 
            10*zeta[3]) - (203*zeta[4])/4) + (-469/16 + ((155*I)/8)*Pi)*
         zeta[4] + Log[mu2/s]*(-35993/432 - ((3317*I)/108)*Pi + 
          (3359/72 + ((31*I)/6)*Pi)*zeta[2] + (175/6 + (3*I)*Pi)*zeta[3] + 
          (329*zeta[4])/8) - (13*zeta[5])/2)) + 
    (-143/16 - ((303*I)/16)*Pi - 24*G[0, 0, 0, x] + (13/2 - ((7*I)/2)*Pi)*
       G[0, 0, 1, x] - (7*G[0, 0, 1, 1, x])/2 + 18*G[0, 1, 0, 0, x] - 
      18*G[0, 1, 0, 1, x] - 18*G[0, 1, 1, 0, x] + 22*G[0, 1, 1, 1, x] + 
      24*G[1, 0, 0, 0, x] - 13*G[1, 0, 0, 1, x] - 13*G[1, 0, 1, 0, x] + 
      4*G[1, 0, 1, 1, x] + 2*G[0, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 1, x] - 
      2*G[0, 1, 1, 1, 0, x] + 2*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 1, 0, 0, x] + 
      6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] - 6*G[1, 0, 1, 1, 1, x] - 
      8*G[1, 1, 0, 0, 0, x] + 4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] - 
      6*G[1, 1, 1, 0, 0, x] + 10*G[1, 1, 1, 0, 1, x] + 
      10*G[1, 1, 1, 1, 0, x] - 14*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 1, x]*(-20 - 4*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (-20 - 4*Log[mu2/s]) + (-1/3 - (I/3)*Pi)*Log[mu2/s]^3 + 
      G[1, 1, 0, 0, x]*(2 + 4*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (49/2 + 4*Log[mu2/s]) + G[1, 1, 1, x]*(-159/4 - ((17*I)/2)*Pi - 
        13*Log[mu2/s] - 20*zeta[2]) + G[1, 1, 0, x]*(39 - (4*I)*Pi + 
        14*Log[mu2/s] - 18*zeta[2]) + G[1, 0, 1, x]*(39 + (5*I)*Pi + 
        14*Log[mu2/s] - 16*zeta[2]) + G[1, 0, 0, x]*
       (-19 - I*Pi - 12*Log[mu2/s] - 6*zeta[2]) + (609/4 - ((43*I)/8)*Pi)*
       zeta[2] + G[0, 1, 0, x]*(13/2 + 2*zeta[2]) + 
      G[0, 1, 1, x]*(-19/4 + (3*I)*Pi - Log[mu2/s] + 4*zeta[2]) + 
      Log[mu2/s]^2*(-13/8 - ((25*I)/8)*Pi + (21*zeta[2])/4) + 
      G[0, 0, x]*(163/4 - ((11*I)/2)*Pi + 12*Log[mu2/s] + 20*zeta[2]) + 
      G[0, x]*(-8 + ((49*I)/4)*Pi + Log[mu2/s]*(-3 + (5*I)*Pi - 16*zeta[2]) + 
        (-149/2 - I*Pi)*zeta[2] - 10*zeta[3]) + 
      G[0, 1, x]*(-51/2 - ((21*I)/4)*Pi + (-7 - I*Pi)*Log[mu2/s] + 
        (101*zeta[2])/2 - 2*zeta[3]) + (701/12 + (I/6)*Pi)*zeta[3] + 
      G[1, 0, x]*(-51/2 + (13*I)*Pi + 43*zeta[2] + 
        Log[mu2/s]*(-7 + (2*I)*Pi + 4*zeta[2]) + 2*zeta[3]) + 
      x^2*(-6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
        3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
        G[0, 1, x]*(-15/4 - 3*Log[mu2/s]) + G[1, 0, x]*
         (-15/4 - 3*Log[mu2/s]) + G[0, 0, x]*(15/4 + 3*Log[mu2/s]) + 
        G[1, 1, x]*(15/4 + 3*Log[mu2/s]) + (45*zeta[2])/4 - 
        9*G[0, x]*zeta[2] - 9*G[1, x]*zeta[2] + 9*Log[mu2/s]*zeta[2] + 
        3*zeta[3]) + G[1, 1, x]*(185/8 + (8*I)*Pi + (5*Log[mu2/s]^2)/4 + 
        (179*zeta[2])/4 + Log[mu2/s]*(35/4 + ((7*I)/2)*Pi + 8*zeta[2]) + 
        14*zeta[3]) + Log[mu2/s]*(-23/4 - ((21*I)/2)*Pi + 
        (227/4 + (2*I)*Pi)*zeta[2] + 19*zeta[3]) + 
      ((3 - I*Pi)*G[0, 1, 0, 1, x] + (3 + (2*I)*Pi)*G[0, 1, 1, 0, x] + 
        (3*I)*Pi*G[0, 1, 1, 1, x] + (-9 - (5*I)*Pi)*G[1, 0, 0, 1, x] - 
        9*G[1, 0, 1, 0, x] - G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 0, 0, x] - 
        10*G[0, 1, 1, 0, 1, x] - 10*G[0, 1, 1, 1, 0, x] + 
        13*G[0, 1, 1, 1, 1, x] - 5*G[1, 0, 0, 1, 1, x] - 
        36*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
        36*G[1, 0, 1, 1, 0, x] - 26*G[1, 0, 1, 1, 1, x] - 
        48*G[1, 1, 0, 0, 0, x] + 22*G[1, 1, 0, 0, 1, x] + 
        22*G[1, 1, 0, 1, 0, x] + 5*G[1, 1, 0, 1, 1, x] - 
        32*G[1, 1, 1, 0, 0, x] + 50*G[1, 1, 1, 0, 1, x] + 
        50*G[1, 1, 1, 1, 0, x] - 90*G[1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 0, x]*(-9 - (2*I)*Pi - 20*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(-9 + (7*I)*Pi - 20*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-2 + (8*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(13 - (2*I)*Pi + 24*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(6 - (14*I)*Pi + 26*Log[mu2/s]) + 
        G[1, 1, 0, x]*(18 + (10*I)*Pi + (6 + (4*I)*Pi)*Log[mu2/s] - 
          106*zeta[2]) + G[1, 1, 1, x]*(4 + (3 + (8*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - 98*zeta[2]) + G[1, 0, 1, x]*(18 - (5*I)*Pi + 
          (6 - (2*I)*Pi)*Log[mu2/s] - 97*zeta[2]) + G[1, 0, 0, x]*
         ((-9*I)*Pi - 32*zeta[2]) + G[0, 1, 0, x]*((3*I)*Pi + 8*zeta[2]) + 
        G[0, 1, 1, x]*(-19/4 + ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 + (35*zeta[2])/2) + G[0, 1, x]*
         (((-19*I)/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + (-6 + (I/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) - 5*zeta[3]) + 
        G[1, 0, x]*((18*I)*Pi + (2 - (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((6*I)*Pi + 16*zeta[2]) + 4*zeta[3]) + 
        G[1, 1, x]*(14 + ((63*I)/4)*Pi + (-5/2 - I*Pi)*Log[mu2/s]^2 - 
          (2*Log[mu2/s]^3)/3 + 10*zeta[2] + Log[mu2/s]*(-25/4 + (4*I)*Pi + 
            29*zeta[2]) + (205*zeta[3])/3) + 
        G[1, x]*((14*I)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
          (-223/4 - ((43*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(((-5*I)/2)*Pi + 
            (21*zeta[2])/2) + Log[mu2/s]*(((-25*I)/4)*Pi + (-9/2 + (4*I)*Pi)*
             zeta[2] - 10*zeta[3]) + (25 + ((7*I)/3)*Pi)*zeta[3] - 
          90*zeta[4]))/x^2 + G[1, x]*(-83/16 - ((53*I)/8)*Pi + 
        (-17/8 + (I/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/3 + 
        (-803/8 + ((5*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-17/4 - ((5*I)/2)*Pi - 
          (77*zeta[2])/2 - 4*zeta[3]) - (130*zeta[3])/3 - (23*zeta[4])/2) + 
      ((19*G[0, 0, x])/4 - (I/2)*Pi*G[1, 0, x] + I*Pi*G[0, 0, 1, x] - 
        G[1, 0, 0, x]/2 + G[0, 0, 1, 1, x] + G[0, x]*(((19*I)/4)*Pi + 
          zeta[2]/2) + (I/2)*Pi*zeta[2] - G[0, 1, x]*zeta[2] + 
        (-1/2 + I*Pi)*zeta[3] - (11*zeta[4])/4)/(1 - x) + (107*zeta[4])/4 + 
      (((-95*I)/4)*Pi + (-9 - (5*I)*Pi)*G[0, 0, 1, x] - 5*G[0, 0, 1, 1, x] - 
        36*G[0, 1, 0, 0, x] + 36*G[0, 1, 0, 1, x] + 36*G[0, 1, 1, 0, x] - 
        28*G[0, 1, 1, 1, x] - 48*G[1, 0, 0, 0, x] + 22*G[1, 0, 0, 1, x] + 
        22*G[1, 0, 1, 0, x] + (5*G[1, 0, 1, 1, x])/2 - 
        12*G[0, 1, 1, 0, 0, x] + 12*G[0, 1, 1, 0, 1, x] + 
        12*G[0, 1, 1, 1, 0, x] - 12*G[0, 1, 1, 1, 1, x] + 
        36*G[1, 0, 1, 0, 0, x] - 36*G[1, 0, 1, 0, 1, x] - 
        36*G[1, 0, 1, 1, 0, x] + 36*G[1, 0, 1, 1, 1, x] + 
        48*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 1, x] - 
        24*G[1, 1, 0, 1, 0, x] + 36*G[1, 1, 1, 0, 0, x] - 
        60*G[1, 1, 1, 0, 1, x] - 60*G[1, 1, 1, 1, 0, x] + 
        84*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-103/2 - 24*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-6 - 24*Log[mu2/s]) - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        G[1, 1, 0, 1, x]*(29 + 24*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (29 + 24*Log[mu2/s]) + G[0, 0, x]*((-9*I)*Pi - 32*zeta[2]) + 
        G[0, 1, 1, x]*(7/2 + (6*I)*Pi - 2*Log[mu2/s] - 24*zeta[2]) + 
        G[0, 1, 0, x]*(-9 - 12*zeta[2]) + (-447/4 - (19*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-3*I)*Pi + (21*zeta[2])/2) + G[1, 0, 0, x]*
         (61 - (2*I)*Pi + 24*Log[mu2/s] + 36*zeta[2]) + 
        G[1, 0, 1, x]*(-113/2 + ((9*I)/2)*Pi - 20*Log[mu2/s] + 96*zeta[2]) + 
        G[1, 1, 0, x]*(-113/2 + (3*I)*Pi - 20*Log[mu2/s] + 108*zeta[2]) + 
        G[1, 1, 1, x]*(45 - (I/2)*Pi + 22*Log[mu2/s] + 120*zeta[2]) + 
        G[1, 1, x]*(-197/8 - ((53*I)/4)*Pi - Log[mu2/s]^2/4 + 
          Log[mu2/s]*(-7/4 + ((3*I)/2)*Pi - 48*zeta[2]) - (249*zeta[2])/4 - 
          84*zeta[3]) + G[1, 0, x]*(30 + ((21*I)/2)*Pi + 
          Log[mu2/s]*(6 + (4*I)*Pi - 24*zeta[2]) - 90*zeta[2] - 12*zeta[3]) + 
        Log[mu2/s]*(((-55*I)/4)*Pi + (-29/2 + (4*I)*Pi)*zeta[2] - 
          10*zeta[3]) + (16 + ((7*I)/3)*Pi)*zeta[3] + 
        G[0, x]*((30*I)*Pi + (42 - (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((6*I)*Pi + 16*zeta[2]) + 4*zeta[3]) + 
        G[0, 1, x]*(30 + (I/2)*Pi + (6 - (2*I)*Pi)*Log[mu2/s] - 93*zeta[2] + 
          12*zeta[3]) - 90*zeta[4] + G[1, x]*(-95/4 - ((67*I)/8)*Pi + 
          (-3 - ((9*I)/4)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
          (171 + ((21*I)/4)*Pi)*zeta[2] + (347*zeta[3])/6 + 
          Log[mu2/s]*(-55/4 - ((7*I)/4)*Pi + 52*zeta[2] + 24*zeta[3]) + 
          69*zeta[4]))/x + x*(2157/64 + ((447*I)/16)*Pi + 8*G[0, 0, 0, x] - 
        4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - G[1, 0, 0, x]/2 - 
        (7*G[1, 0, 1, x])/2 - (7*G[1, 1, 0, x])/2 + (15*G[1, 1, 1, x])/2 + 
        G[1, 1, x]*(-33/4 - 4*Log[mu2/s]) + G[0, 0, x]*
         (-9/4 - 4*Log[mu2/s]) + (5/8 + ((5*I)/12)*Pi)*Log[mu2/s]^4 + 
        Log[mu2/s]^5/12 + G[0, 1, x]*(21/4 + 4*Log[mu2/s]) + 
        G[1, 0, x]*(21/4 + 4*Log[mu2/s]) + Log[mu2/s]^3*
         (91/24 + ((5*I)/2)*Pi - (16*zeta[2])/3) + 
        G[1, x]*(27/4 + 3*Log[mu2/s] + 11*zeta[2]) + 
        G[0, x]*(-27/4 - 3*Log[mu2/s] + (23*zeta[2])/2) + 
        Log[mu2/s]^2*(101/8 + ((91*I)/8)*Pi + (-21 - (6*I)*Pi)*zeta[2] - 
          (43*zeta[3])/6) + (-353/6 - ((37*I)/2)*Pi)*zeta[3] + 
        zeta[2]*(-1139/16 - ((107*I)/8)*Pi + (307*zeta[3])/6) + 
        (339/16 + ((17*I)/8)*Pi)*zeta[4] + Log[mu2/s]*
         (447/16 + ((101*I)/4)*Pi + (-567/8 - (12*I)*Pi)*zeta[2] + 
          (-37/2 - ((43*I)/3)*Pi)*zeta[3] + (337*zeta[4])/8) - 3*zeta[5]))/
     Nc^2 + x*(514415/3888 + ((21839*I)/324)*Pi + 48*G[0, 0, 0, 0, 0, x] + 
      4*G[0, 0, 0, 0, 1, x] + 4*G[0, 0, 0, 1, 0, x] - 4*G[0, 0, 0, 1, 1, x] - 
      4*G[0, 0, 1, 0, 0, x] - 20*G[0, 0, 1, 0, 1, x] - 
      20*G[0, 0, 1, 1, 0, x] + 26*G[0, 0, 1, 1, 1, x] - 
      24*G[0, 1, 0, 0, 0, x] + 20*G[0, 1, 0, 0, 1, x] + 
      20*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 1, 0, 0, x] - 
      4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] - 
      60*G[0, 1, 1, 1, 1, x] - 48*G[1, 0, 0, 0, 0, x] - 
      4*G[1, 0, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 1, 1, x] + 
      4*G[1, 0, 1, 0, 0, x] + 20*G[1, 0, 1, 0, 1, x] + 
      20*G[1, 0, 1, 1, 0, x] - 26*G[1, 0, 1, 1, 1, x] + 
      24*G[1, 1, 0, 0, 0, x] - 20*G[1, 1, 0, 0, 1, x] - 
      20*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 1, 0, 0, x] + 
      4*G[1, 1, 1, 0, 1, x] + 4*G[1, 1, 1, 1, 0, x] + 
      60*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-24 + (28*I)*Pi - 
        36*Log[mu2/s]) + G[0, 0, 0, 0, x]*(30 + (20*I)*Pi - 32*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(15 - (2*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-6 - (4*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*((-4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*((-4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*((16*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*((20*I)*Pi - 4*Log[mu2/s]) + (-49/24 - ((5*I)/3)*Pi)*
       Log[mu2/s]^4 - Log[mu2/s]^5/2 + G[0, 0, 0, 1, x]*
       (-18 + (4*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (18 + (4*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, 1, x]*
       (18 - (16*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (-18 - (20*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 1, x]*
       (3 + (2*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 0, 0, x]*
       (-12 + (4*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, 0, x]*
       (-12 - (20*I)*Pi + 32*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (6 - (28*I)*Pi + 36*Log[mu2/s]) + G[1, 0, 0, x]*
       (23/2 + (6*I)*Pi + (18 + (28*I)*Pi)*Log[mu2/s] - 72*zeta[2]) + 
      G[0, 1, 1, x]*(-4 - (9*I)*Pi + (-15 + (34*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 69*zeta[2]) + G[0, 1, 0, x]*(8 + (6*I)*Pi + 
        (18 + (4*I)*Pi)*Log[mu2/s] - 52*zeta[2]) + 
      G[1, 0, 1, x]*(-31/2 - (15*I)*Pi + (-18 + (4*I)*Pi)*Log[mu2/s] - 
        48*zeta[2]) + Log[mu2/s]^3*(-379/54 - ((31*I)/6)*Pi + 
        (46*zeta[2])/3) + G[0, 0, 1, x]*(8 + (15*I)*Pi + 
        (18 - (4*I)*Pi)*Log[mu2/s] + 48*zeta[2]) + 
      G[1, 1, 0, x]*(-31/2 - (6*I)*Pi + (-18 - (4*I)*Pi)*Log[mu2/s] + 
        52*zeta[2]) + G[1, 1, 1, x]*(23/2 + (9*I)*Pi + 
        (15 - (34*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 69*zeta[2]) + 
      G[0, 0, 0, x]*(-4 - (6*I)*Pi + (-18 - (28*I)*Pi)*Log[mu2/s] + 
        72*zeta[2]) + zeta[2]*(-6541/108 + ((37*I)/3)*Pi - (553*zeta[3])/6) + 
      G[0, 0, x]*(-9/4 + (12*I)*Pi*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
        Log[mu2/s]*(-4 - 76*zeta[2]) + (24 - (32*I)*Pi)*zeta[2] - 
        44*zeta[3]) + G[1, 1, x]*(-33/4 - (8*I)*Pi + (11*I)*Pi*Log[mu2/s]^2 + 
        4*Log[mu2/s]^3 + Log[mu2/s]*(-4 - (3*I)*Pi - 56*zeta[2]) + 
        (-9 - (47*I)*Pi)*zeta[2] - 34*zeta[3]) + (-4435/54 - ((88*I)/3)*Pi)*
       zeta[3] + Log[mu2/s]^2*(97/108 - ((163*I)/18)*Pi + 
        (143/4 + (13*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      G[0, 1, x]*(21/4 + (8*I)*Pi - (11*I)*Pi*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
        (-9 + (47*I)*Pi)*zeta[2] + Log[mu2/s]*(4 + (3*I)*Pi + 56*zeta[2]) + 
        34*zeta[3]) + G[1, 0, x]*(21/4 - (12*I)*Pi*Log[mu2/s]^2 - 
        4*Log[mu2/s]^3 + (-6 + (32*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(4 + 76*zeta[2]) + 44*zeta[3]) + 
      Log[mu2/s]*(21839/324 + ((961*I)/54)*Pi + (221/9 + ((43*I)/2)*Pi)*
         zeta[2] + (-52/3 - ((38*I)/3)*Pi)*zeta[3] - (515*zeta[4])/4) + 
      G[1, x]*(27/4 + (16*I)*Pi + (3 + ((10*I)/3)*Pi)*Log[mu2/s]^3 + 
        (5*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(12 + (9*I)*Pi - 32*zeta[2]) + 
        (-53 - (15*I)*Pi)*zeta[2] + Log[mu2/s]*(19 + (24*I)*Pi + 
          (-39 - (20*I)*Pi)*zeta[2] - (26*zeta[3])/3) + 
        (-6 - ((158*I)/3)*Pi)*zeta[3] - (75*zeta[4])/4) + 
      (-721/8 - ((245*I)/2)*Pi)*zeta[4] + 
      G[0, x]*(-27/4 + (-1/2 - (6*I)*Pi)*zeta[2] + (6 + (48*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-3 + (-18 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
        125*zeta[4]) + (193*zeta[5])/2)) + 
  e^2*(-108949/648 + ((11395*I)/324)*Pi + (42 + (140*I)*Pi)*
     G[0, 0, 0, 0, 0, x] + (-18 - (128*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
    140*G[0, 0, 0, 0, 0, 1, x] + 140*G[0, 0, 0, 0, 1, 0, x] - 
    74*G[0, 0, 0, 0, 1, 1, x] - 28*G[0, 0, 0, 1, 0, 0, x] + 
    34*G[0, 0, 0, 1, 0, 1, x] + 34*G[0, 0, 0, 1, 1, 0, x] - 
    72*G[0, 0, 0, 1, 1, 1, x] - 156*G[0, 0, 1, 0, 0, 0, x] + 
    28*G[0, 0, 1, 0, 0, 1, x] + 28*G[0, 0, 1, 0, 1, 0, x] + 
    13*G[0, 0, 1, 0, 1, 1, x] + 142*G[0, 0, 1, 1, 0, 0, x] - 
    66*G[0, 0, 1, 1, 0, 1, x] - 66*G[0, 0, 1, 1, 1, 0, x] + 
    33*G[0, 0, 1, 1, 1, 1, x] - 252*G[0, 1, 0, 0, 0, 0, x] + 
    184*G[0, 1, 0, 0, 0, 1, x] + 184*G[0, 1, 0, 0, 1, 0, x] - 
    65*G[0, 1, 0, 0, 1, 1, x] - 34*G[0, 1, 0, 1, 0, 0, x] + 
    76*G[0, 1, 0, 1, 0, 1, x] + 76*G[0, 1, 0, 1, 1, 0, x] - 
    76*G[0, 1, 0, 1, 1, 1, x] - 48*G[0, 1, 1, 0, 0, 0, x] + 
    52*G[0, 1, 1, 0, 0, 1, x] + 52*G[0, 1, 1, 0, 1, 0, x] - 
    91*G[0, 1, 1, 0, 1, 1, x] + 62*G[0, 1, 1, 1, 0, 0, x] - 
    8*G[0, 1, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 1, 0, x] - 
    238*G[0, 1, 1, 1, 1, 1, x] - 196*G[1, 0, 0, 0, 0, 0, x] - 
    6*G[1, 0, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 0, 1, 0, x] + 
    173*G[1, 0, 0, 0, 1, 1, x] + 86*G[1, 0, 0, 1, 0, 0, x] - 
    26*G[1, 0, 0, 1, 0, 1, x] - 26*G[1, 0, 0, 1, 1, 0, x] - 
    188*G[1, 0, 0, 1, 1, 1, x] + 118*G[1, 0, 1, 0, 0, 0, x] + 
    36*G[1, 0, 1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, 1, 0, x] - 
    205*G[1, 0, 1, 0, 1, 1, x] - 80*G[1, 0, 1, 1, 0, 0, x] + 
    22*G[1, 0, 1, 1, 0, 1, x] + 22*G[1, 0, 1, 1, 1, 0, x] + 
    63*G[1, 0, 1, 1, 1, 1, x] + 114*G[1, 1, 0, 0, 0, 0, x] - 
    76*G[1, 1, 0, 0, 0, 1, x] - 76*G[1, 1, 0, 0, 1, 0, x] - 
    189*G[1, 1, 0, 0, 1, 1, x] + 114*G[1, 1, 0, 1, 0, 0, x] - 
    90*G[1, 1, 0, 1, 0, 1, x] - 90*G[1, 1, 0, 1, 1, 0, x] + 
    202*G[1, 1, 0, 1, 1, 1, x] + 54*G[1, 1, 1, 0, 0, 0, x] - 
    8*G[1, 1, 1, 0, 0, 1, x] - 8*G[1, 1, 1, 0, 1, 0, x] + 
    109*G[1, 1, 1, 0, 1, 1, x] - 60*G[1, 1, 1, 1, 0, 0, x] - 
    114*G[1, 1, 1, 1, 0, 1, x] - 114*G[1, 1, 1, 1, 1, 0, x] + 
    455*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
     (-13 - (129*I)*Pi - 470*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (-69 - (5*I)*Pi - 124*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (-69 - (82*I)*Pi - 124*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (-132 - (46*I)*Pi - 112*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (90 - (74*I)*Pi - 112*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (-132 - (106*I)*Pi - 112*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (57 + (70*I)*Pi - 84*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (100 + (10*I)*Pi - 36*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (-54 + (28*I)*Pi - 32*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (-54 + (135*I)*Pi - 32*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-33 - (12*I)*Pi - 16*Log[mu2/s]) + (11/24 + ((11*I)/6)*Pi)*
     Log[mu2/s]^4 + G[1, 0, 1, 1, 0, x]*(-89 - (56*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(-89 - (167*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(42 - (35*I)*Pi + 4*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(42 + (58*I)*Pi + 4*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-191/2 + (124*I)*Pi + 12*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(205 - (19*I)*Pi + 14*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(13 + (59*I)*Pi + 18*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(13 + (94*I)*Pi + 18*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-50 + (105*I)*Pi + 20*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(-59 + (12*I)*Pi + 50*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(377/2 + (66*I)*Pi + 66*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(-38 + (100*I)*Pi + 76*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(-38 - (189*I)*Pi + 76*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(60 + (36*I)*Pi + 104*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(529/2 - (106*I)*Pi + 108*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(-102 - (36*I)*Pi + 138*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(-102 + (239*I)*Pi + 138*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(156 - (42*I)*Pi + 160*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(-73/2 - (38*I)*Pi + 208*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(-44 - (102*I)*Pi + (-12 - (112*I)*Pi)*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(-313/2 - (3*I)*Pi + (6 + (8*I)*Pi)*Log[mu2/s] + 
      14*Log[mu2/s]^2 - 464*zeta[2]) + G[0, 0, 1, 0, x]*
     (197 + (97*I)*Pi + (102 + (102*I)*Pi)*Log[mu2/s] + 42*Log[mu2/s]^2 - 
      362*zeta[2]) + G[0, 0, 0, 1, x]*(197 - (89*I)*Pi + 
      (102 + (22*I)*Pi)*Log[mu2/s] + 42*Log[mu2/s]^2 - 270*zeta[2]) + 
    G[1, 0, 0, 1, x]*(263/2 + ((457*I)/2)*Pi + (18 + (92*I)*Pi)*Log[mu2/s] + 
      8*Log[mu2/s]^2 - 157*zeta[2]) + G[0, 1, 1, 1, x]*
     (-177 - ((99*I)/2)*Pi + (-55 + (52*I)*Pi)*Log[mu2/s] - 80*Log[mu2/s]^2 - 
      135*zeta[2]) + G[0, 1, 0, 1, x]*(115 + ((227*I)/2)*Pi + 
      (-6 - (44*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 - 132*zeta[2]) + 
    G[1, 0, 0, 0, x]*(-358 + (36*I)*Pi + (-66 + (76*I)*Pi)*Log[mu2/s] - 
      26*Log[mu2/s]^2 - 120*zeta[2]) + G[0, 1, 1, 0, x]*
     (115 + (3*I)*Pi + (-6 + (2*I)*Pi)*Log[mu2/s] + 7*Log[mu2/s]^2 - 
      111*zeta[2]) + Log[mu2/s]^3*(-29/36 + ((100*I)/9)*Pi - 29*zeta[2]) + 
    G[1, 1, 1, 1, x]*(113/6 + ((61*I)/2)*Pi + (291/2 - I*Pi)*Log[mu2/s] + 
      (331*Log[mu2/s]^2)/2 + (121*zeta[2])/2) + 
    G[1, 0, 1, 1, x]*(-33/2 - ((347*I)/2)*Pi + (-69/2 - (69*I)*Pi)*
       Log[mu2/s] - (91*Log[mu2/s]^2)/2 + (187*zeta[2])/2) + 
    G[1, 0, 1, 0, x]*(263/2 - (14*I)*Pi + (18 - (66*I)*Pi)*Log[mu2/s] + 
      8*Log[mu2/s]^2 + 128*zeta[2]) + G[1, 1, 1, 0, x]*
     (98 - (28*I)*Pi + (-26 - (38*I)*Pi)*Log[mu2/s] - 70*Log[mu2/s]^2 + 
      142*zeta[2]) + G[0, 0, 1, 1, x]*(-797/3 + ((151*I)/2)*Pi + 
      (-285/2 - (15*I)*Pi)*Log[mu2/s] - (47*Log[mu2/s]^2)/2 + 
      (309*zeta[2])/2) + G[1, 1, 0, 0, x]*(-7/2 + (16*I)*Pi + 
      (-36 + (28*I)*Pi)*Log[mu2/s] + 32*Log[mu2/s]^2 + 194*zeta[2]) + 
    G[1, 1, 0, 1, x]*(98 - ((319*I)/2)*Pi + (-26 - (52*I)*Pi)*Log[mu2/s] - 
      70*Log[mu2/s]^2 + 311*zeta[2]) + G[0, 0, 0, x]*
     (156 + (165*I)*Pi + (12 + (90*I)*Pi)*Log[mu2/s] + 
      (42*I)*Pi*Log[mu2/s]^2 + (-30 - (18*I)*Pi)*zeta[2]) + 
    G[1, 0, 1, x]*(-989/4 + (125*I)*Pi + (41 + ((23*I)/2)*Pi)*Log[mu2/s]^2 + 
      (49*Log[mu2/s]^3)/3 + Log[mu2/s]*(10 + ((131*I)/2)*Pi - 77*zeta[2]) + 
      (161/2 + ((27*I)/2)*Pi)*zeta[2] - (518*zeta[3])/3) + 
    G[1, 1, 1, x]*(917/6 + ((455*I)/6)*Pi + (-31 + ((89*I)/2)*Pi)*
       Log[mu2/s]^2 - 17*Log[mu2/s]^3 + Log[mu2/s]*(-41 + ((115*I)/2)*Pi - 
        337*zeta[2]) + (641/2 - ((127*I)/2)*Pi)*zeta[2] - 64*zeta[3]) + 
    G[1, 1, 0, x]*(-989/4 + ((209*I)/2)*Pi + (41 + (11*I)*Pi)*Log[mu2/s]^2 + 
      (49*Log[mu2/s]^3)/3 + Log[mu2/s]*(10 + (20*I)*Pi - 299*zeta[2]) + 
      (130 - (205*I)*Pi)*zeta[2] - (44*zeta[3])/3) + 
    (-139/9 - ((1573*I)/18)*Pi)*zeta[3] + G[0, 1, 1, x]*
     (6655/36 + (69*I)*Pi + (185/4 - (30*I)*Pi)*Log[mu2/s]^2 + 
      (43*Log[mu2/s]^3)/3 + (-685/4 + (31*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(131 + ((63*I)/2)*Pi + 172*zeta[2]) + (127*zeta[3])/3) + 
    G[0, 1, 0, x]*(-921/4 - ((289*I)/2)*Pi + (-30 - (7*I)*Pi)*Log[mu2/s]^2 - 
      (28*Log[mu2/s]^3)/3 + (354 + (157*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-103 - (60*I)*Pi + 318*zeta[2]) + (158*zeta[3])/3) + 
    G[1, 0, 0, x]*(1283/4 - ((281*I)/2)*Pi + (-6 - (46*I)*Pi)*Log[mu2/s]^2 - 
      (28*Log[mu2/s]^3)/3 + (347 + (126*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(86 - (60*I)*Pi + 268*zeta[2]) + (350*zeta[3])/3) + 
    G[0, 0, 1, x]*(-921/4 - ((515*I)/3)*Pi + (-30 - ((19*I)/2)*Pi)*
       Log[mu2/s]^2 - (28*Log[mu2/s]^3)/3 + (353 - ((133*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-103 - ((201*I)/2)*Pi + 126*zeta[2]) + (587*zeta[3])/3) + 
    Log[mu2/s]^2*(-341/18 + ((263*I)/9)*Pi + (-1823/12 - ((137*I)/2)*Pi)*
       zeta[2] + (-2 + (24*I)*Pi)*zeta[3]) + 
    G[0, 0, x]*(-2065/8 - ((515*I)/4)*Pi - (30*I)*Pi*Log[mu2/s]^2 - 
      ((28*I)/3)*Pi*Log[mu2/s]^3 + (-497/2 - (40*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-109/2 - (91*I)*Pi + (-8 + (12*I)*Pi)*zeta[2]) + 
      (-52 + ((632*I)/3)*Pi)*zeta[3]) + 
    zeta[2]*(-166303/108 - ((2849*I)/6)*Pi + (278 + (212*I)*Pi)*zeta[3]) + 
    G[0, 1, x]*(1319/4 + ((713*I)/18)*Pi + ((29*I)/3)*Pi*Log[mu2/s]^3 + 
      (7*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(5 + ((65*I)/4)*Pi - 
        (225*zeta[2])/2) + (-1576/3 - ((333*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(85 + (38*I)*Pi + (-253/2 - (157*I)*Pi)*zeta[2] - 
        (262*zeta[3])/3) + (-203/2 - ((1045*I)/3)*Pi)*zeta[3] - 
      (1609*zeta[4])/4) + (23887/48 + ((233*I)/2)*Pi)*zeta[4] + 
    x^2*(18*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 
      6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 
      6*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
      6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(-15 - 12*Log[mu2/s]) + G[1, 1, 1, x]*
       (-15 - 12*Log[mu2/s]) + G[0, 0, 1, x]*(15/2 + 6*Log[mu2/s]) + 
      G[0, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + G[1, 0, 1, x]*
       (15/2 + 6*Log[mu2/s]) + G[1, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + 
      (255*zeta[2])/8 + 9*Log[mu2/s]^2*zeta[2] + 
      G[0, 0, x]*(85/8 + (15*Log[mu2/s])/2 + 3*Log[mu2/s]^2 + 
        (33*zeta[2])/2) + G[1, 1, x]*(85/8 + (15*Log[mu2/s])/2 + 
        3*Log[mu2/s]^2 + (33*zeta[2])/2) + G[0, 1, x]*
       (-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + (39*zeta[2])/2) + 
      G[1, 0, x]*(-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + 
        (39*zeta[2])/2) + G[0, x]*((-45*zeta[2])/2 - 18*Log[mu2/s]*zeta[2] - 
        6*zeta[3]) + G[1, x]*((-45*zeta[2])/2 - 18*Log[mu2/s]*zeta[2] - 
        6*zeta[3]) + (15*zeta[3])/2 + Log[mu2/s]*((45*zeta[2])/2 + 
        6*zeta[3]) + (27*zeta[4])/4) + G[1, 0, x]*(1319/4 + ((317*I)/2)*Pi + 
      ((35*I)/3)*Pi*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/6 + 
      Log[mu2/s]^2*(5 + (35*I)*Pi - 92*zeta[2]) + (-1403/2 - (108*I)*Pi)*
       zeta[2] + Log[mu2/s]*(85 + (106*I)*Pi + (-276 - (65*I)*Pi)*zeta[2] - 
        (232*zeta[3])/3) + (-95 - ((682*I)/3)*Pi)*zeta[3] + 
      (621*zeta[4])/4) + G[1, 1, x]*(-68317/216 - ((7901*I)/36)*Pi + 
      (-187/12 - ((31*I)/2)*Pi)*Log[mu2/s]^3 - (89*Log[mu2/s]^4)/24 + 
      (-1373/6 + ((169*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
       (-140/3 - ((147*I)/4)*Pi + (713*zeta[2])/4) + 
      (-419/6 + (462*I)*Pi)*zeta[3] + Log[mu2/s]*(-2251/18 - ((373*I)/3)*Pi + 
        (-27/4 + ((405*I)/2)*Pi)*zeta[2] + (458*zeta[3])/3) + 
      (8319*zeta[4])/16) + Log[mu2/s]*(-4897/54 + ((1069*I)/27)*Pi + 
      (-124/3 - ((92*I)/3)*Pi)*zeta[3] + zeta[2]*(-22525/36 - (243*I)*Pi + 
        144*zeta[3]) + (1071/2 + (260*I)*Pi)*zeta[4]) + 
    G[0, x]*(-123/4 + ((445*I)/8)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^2*(-3 + (5*I)*Pi + (47 - (3*I)*Pi)*zeta[2]) + 
      zeta[2]*(633 + ((349*I)/2)*Pi - 144*zeta[3]) + 
      (251/2 - (15*I)*Pi)*zeta[3] + Log[mu2/s]*(-16 + ((49*I)/2)*Pi + 
        (217 + (100*I)*Pi)*zeta[2] + (52 - ((388*I)/3)*Pi)*zeta[3]) + 
      (-360 - ((1251*I)/4)*Pi)*zeta[4]) + 
    ((-24*I)*Pi*G[1, 0, 0, 0, x] - 3*G[0, 0, 1, 0, 1, x] + 
      (-3 + (2*I)*Pi)*G[0, 0, 1, 1, 0, x] + (9 + (2*I)*Pi)*
       G[0, 1, 0, 0, 1, x] + 9*G[0, 1, 0, 1, 0, x] + 
      (-39 - (2*I)*Pi)*G[0, 1, 1, 0, 0, x] + (-24 + (22*I)*Pi)*
       G[1, 0, 0, 0, 1, x] + (-24 - (2*I)*Pi)*G[1, 0, 0, 1, 0, x] + 
      (117 - (6*I)*Pi)*G[1, 0, 1, 0, 0, x] + (-105 - (8*I)*Pi)*
       G[1, 0, 1, 0, 1, x] + (-105 + (4*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
      168*G[1, 1, 0, 0, 0, x] + 2*G[0, 0, 1, 1, 0, 1, x] + 
      2*G[0, 0, 1, 1, 1, 0, x] + 6*G[0, 0, 1, 1, 1, 1, x] + 
      2*G[0, 1, 0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, 1, 1, x] - 
      2*G[0, 1, 1, 0, 0, 1, x] - 2*G[0, 1, 1, 0, 1, 0, x] - 
      4*G[0, 1, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 0, 0, x] - 
      10*G[0, 1, 1, 1, 0, 1, x] - 10*G[0, 1, 1, 1, 1, 0, x] - 
      18*G[0, 1, 1, 1, 1, 1, x] + 22*G[1, 0, 0, 0, 1, 1, x] - 
      2*G[1, 0, 0, 1, 0, 1, x] - 2*G[1, 0, 0, 1, 1, 0, x] - 
      16*G[1, 0, 0, 1, 1, 1, x] - 6*G[1, 0, 1, 0, 0, 1, x] - 
      6*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 0, 1, 1, x] + 
      6*G[1, 0, 1, 1, 0, 0, x] - 2*G[1, 0, 1, 1, 0, 1, x] - 
      2*G[1, 0, 1, 1, 1, 0, x] - 22*G[1, 1, 0, 0, 1, 1, x] - 
      2*G[1, 1, 0, 1, 0, 0, x] + 6*G[1, 1, 0, 1, 0, 1, x] + 
      6*G[1, 1, 0, 1, 1, 0, x] + 24*G[1, 1, 0, 1, 1, 1, x] - 
      24*G[1, 1, 1, 0, 0, 0, x] + 18*G[1, 1, 1, 0, 0, 1, x] + 
      18*G[1, 1, 1, 0, 1, 0, x] + 22*G[1, 1, 1, 0, 1, 1, x] - 
      8*G[1, 1, 1, 1, 0, 0, x] + 34*G[1, 1, 1, 1, 0, 1, x] + 
      34*G[1, 1, 1, 1, 1, 0, x] + 14*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, 1, x]*(884/3 - (18*I)*Pi - 66*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-191 + (6*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-191 + (20*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(13/3 + (2*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-88 - 4*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-88 - (26*I)*Pi - 4*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-10 + (26*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (2/3 - (4*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (77/3 - (16*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (43 - (2*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (43 - (2*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (82 + (4*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (89 + (2*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-51 + 28*Log[mu2/s]) + G[1, 1, 1, 0, x]*(263/2 - (16*I)*Pi + 
        (86 - (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 64*zeta[2]) + 
      G[1, 1, 0, 1, x]*(263/2 - (12*I)*Pi + 86*Log[mu2/s] + 4*Log[mu2/s]^2 - 
        54*zeta[2]) + G[1, 1, 1, 1, x]*(-835/3 - ((4*I)/3)*Pi + 
        (-105 - (8*I)*Pi)*Log[mu2/s] + 39*Log[mu2/s]^2 - 25*zeta[2]) + 
      G[0, 1, 1, 1, x]*(1277/18 + (5*I)*Pi + (13 + (10*I)*Pi)*Log[mu2/s] - 
        11*Log[mu2/s]^2 - 9*zeta[2]) + G[1, 0, 1, 1, x]*
       (229/18 - (19*I)*Pi + (4 - (2*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 
        6*zeta[2]) + G[0, 0, 1, 0, x]*((-3*I)*Pi - 4*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-118 + (2*I)*Pi + (-78 - (4*I)*Pi)*Log[mu2/s] + 
        2*zeta[2]) + G[0, 1, 1, 0, x]*(-23 - (2*I)*Pi + 
        (-6 + (4*I)*Pi)*Log[mu2/s] + 2*zeta[2]) + G[0, 1, 0, 0, x]*
       ((9*I)*Pi + 4*zeta[2]) + G[1, 0, 0, 1, x]*(69 + ((59*I)/3)*Pi + 
        (18 + (2*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + G[0, 0, 1, 1, x]*
       (-251/18 - ((7*I)/3)*Pi + (-11/3 - (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 5*zeta[2]) + G[0, 1, 0, 1, x]*(-23 + ((11*I)/3)*Pi + 
        (-6 - (2*I)*Pi)*Log[mu2/s] + 16*zeta[2]) + G[1, 0, 1, 0, x]*
       (69 + (30*I)*Pi + 18*Log[mu2/s] + 20*zeta[2]) + 
      G[1, 0, 1, x]*(-445/4 + ((643*I)/18)*Pi + (-6 - (4*I)*Pi)*
         Log[mu2/s]^2 + (784/3 - (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-46 + (10*I)*Pi + 38*zeta[2]) - 16*zeta[3]) + 
      G[0, 1, 0, x]*((-23*I)*Pi + Log[mu2/s]*((-6*I)*Pi - 8*zeta[2]) + 
        (-44 - (2*I)*Pi)*zeta[2] - 8*zeta[3]) + G[0, 1, 1, x]*
       (-5167/54 + ((92*I)/9)*Pi + (-5 - (7*I)*Pi)*Log[mu2/s]^2 + 
        (4*Log[mu2/s]^3)/3 + (-307/3 + (13*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-679/18 - (3*I)*Pi + 22*zeta[2]) - (20*zeta[3])/3) + 
      G[0, 0, 1, x]*(((-251*I)/18)*Pi - ((11*I)/3)*Pi*Log[mu2/s] + 
        I*Pi*Log[mu2/s]^2 + (85/3 - I*Pi)*zeta[2] + 4*zeta[3]) + 
      G[1, 0, 0, x]*((69*I)*Pi + (113 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((18*I)*Pi + 8*zeta[2]) + 4*zeta[3]) + 
      G[1, 1, 0, x]*(-445/4 - ((65*I)/2)*Pi + (-6 + (4*I)*Pi)*Log[mu2/s]^2 + 
        (376 - (16*I)*Pi)*zeta[2] + Log[mu2/s]*(-46 - (4*I)*Pi + 4*zeta[2]) + 
        18*zeta[3]) + G[1, 1, 1, x]*(22693/54 + ((103*I)/18)*Pi + 
        (85/6 + (14*I)*Pi)*Log[mu2/s]^2 - (29*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(1373/9 + ((28*I)/3)*Pi - 33*zeta[2]) + 
        (2369/6 - (30*I)*Pi)*zeta[2] + (172*zeta[3])/3) + 
      G[0, 1, x]*(((-5167*I)/54)*Pi + ((4*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*((-5*I)*Pi - 3*zeta[2]) + (3841/18 + (35*I)*Pi)*
         zeta[2] + (76/3 - ((8*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-679*I)/18)*Pi + (203/3 - (2*I)*Pi)*zeta[2] + 
          8*zeta[3]) - (59*zeta[4])/2) + G[1, 0, x]*(((-445*I)/4)*Pi + 
        Log[mu2/s]^2*((-6*I)*Pi - 8*zeta[2]) + (-122 - (25*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-46*I)*Pi + (-88 - (4*I)*Pi)*zeta[2] - 16*zeta[3]) + 
        (-40 - (6*I)*Pi)*zeta[3] + 33*zeta[4]) + 
      G[1, 1, x]*(-83909/162 + ((9949*I)/108)*Pi + (-65/18 - (6*I)*Pi)*
         Log[mu2/s]^3 + (11*Log[mu2/s]^4)/12 + (-5627/12 - (16*I)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-1481/36 - ((8*I)/3)*Pi + (61*zeta[2])/2) + 
        Log[mu2/s]*(-11711/54 + ((437*I)/18)*Pi + (-1247/6 + (32*I)*Pi)*
           zeta[2] - (40*zeta[3])/3) + (-1660/9 + (46*I)*Pi)*zeta[3] + 
        (455*zeta[4])/8) + G[1, x]*(((-83909*I)/162)*Pi + 
        ((11*I)/12)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-65*I)/18)*Pi - 
          4*zeta[2]) + zeta[2]*(120169/108 + ((3151*I)/12)*Pi - 80*zeta[3]) + 
        (139/18 + ((602*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         (((-1481*I)/36)*Pi + (215/3 - ((7*I)/2)*Pi)*zeta[2] + 8*zeta[3]) + 
        Log[mu2/s]*(((-11711*I)/54)*Pi + (8213/18 + ((151*I)/2)*Pi)*zeta[2] + 
          (152/3 - ((16*I)/3)*Pi)*zeta[3] - 59*zeta[4]) + 
        (-493/3 - ((345*I)/8)*Pi)*zeta[4] - 14*zeta[5]))/x^2 + 
    G[1, x]*(12685/81 + ((23101*I)/216)*Pi + (11/6 - ((61*I)/24)*Pi)*
       Log[mu2/s]^4 + Log[mu2/s]^3*(167/18 - ((33*I)/4)*Pi + 27*zeta[2]) + 
      zeta[2]*(12245/12 + (78*I)*Pi - 14*zeta[3]) + 
      Log[mu2/s]^2*(1247/36 - ((83*I)/6)*Pi + (443/4 + ((119*I)/4)*Pi)*
         zeta[2] - 6*zeta[3]) + (1135/9 + ((91*I)/2)*Pi)*zeta[3] + 
      Log[mu2/s]*(2524/27 + ((263*I)/9)*Pi + (2537/6 + ((433*I)/4)*Pi)*
         zeta[2] + (-71/3 + ((286*I)/3)*Pi)*zeta[3] - (667*zeta[4])/2) + 
      (-280 + ((3211*I)/16)*Pi)*zeta[4] - 222*zeta[5]) + 
    (84 + (608*I)*Pi)*zeta[5] + Nc*Nf*(35569/648 - ((78971*I)/648)*Pi + 
      (12*I)*Pi*G[0, 0, 0, 1, x] - (8*I)*Pi*G[0, 1, 0, 1, x] + 
      (26*I)*Pi*G[1, 0, 0, 1, x] - (18*I)*Pi*G[1, 1, 0, 1, x] + 
      12*G[0, 0, 0, 1, 1, x] - 20*G[0, 0, 1, 1, 1, x] - 
      8*G[0, 1, 0, 1, 1, x] + 18*G[0, 1, 1, 1, 1, x] + 
      26*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 1, 1, x] - 
      18*G[1, 1, 0, 1, 1, x] - 56*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, x]*(24 + (6*I)*Pi - 12*Log[mu2/s]) + 
      (7/18 - ((35*I)/18)*Pi)*Log[mu2/s]^3 + G[1, 0, 1, 1, x]*
       (109/3 - (6*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (-33 - (10*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (251/3 - (14*I)*Pi + 42*Log[mu2/s]) + G[1, 0, 1, x]*
       (((109*I)/3)*Pi + (6*I)*Pi*Log[mu2/s] - 38*zeta[2]) + 
      G[0, 0, 1, x]*((-33*I)*Pi + (10*I)*Pi*Log[mu2/s] - 32*zeta[2]) + 
      G[1, 1, 1, x]*(-440/3 + (24*I)*Pi + (-179/3 + (14*I)*Pi)*Log[mu2/s] - 
        14*Log[mu2/s]^2 - 4*zeta[2]) + Log[mu2/s]^2*(46/9 - ((283*I)/18)*Pi + 
        (85*zeta[2])/6) + G[0, 1, 1, x]*(-379/18 + (12*I)*Pi + 
        (-12 - (6*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 19*zeta[2]) + 
      zeta[2]*(12637/108 + ((20*I)/3)*Pi - 48*zeta[3]) + 
      G[0, 1, x]*(((-379*I)/18)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((-12*I)*Pi - 22*zeta[2]) + (57 - (11*I)*Pi)*zeta[2] - 
        8*zeta[3]) + (983/18 + ((320*I)/9)*Pi)*zeta[3] + 
      G[1, 1, x]*(20417/108 - ((511*I)/9)*Pi + (107/6 - (7*I)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/3 + (7/2 - (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(809/9 - (24*I)*Pi + 19*zeta[2]) + (28*zeta[3])/3) + 
      ((2*I)*Pi*G[0, 1, 0, 1, x] + (10*I)*Pi*G[1, 0, 0, 1, x] - 
        ((26*I)/3)*Pi*G[1, 1, 0, 1, x] - (4*G[0, 0, 1, 1, 1, x])/3 + 
        2*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 1, x] + 
        10*G[1, 0, 0, 1, 1, x] - (20*G[1, 0, 1, 1, 1, x])/3 - 
        (26*G[1, 1, 0, 1, 1, x])/3 - (56*G[1, 1, 1, 1, 1, x])/3 + 
        G[0, 1, 1, 1, x]*(-82/9 + (2*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-17/9 - ((2*I)/3)*Pi + (2*Log[mu2/s])/3) + 
        G[1, 0, 1, 1, x]*(65/9 - ((10*I)/3)*Pi + (10*Log[mu2/s])/3) + 
        G[1, 1, 1, 1, x]*(157/3 - ((14*I)/3)*Pi + 14*Log[mu2/s]) + 
        G[1, 0, 1, x]*(((65*I)/9)*Pi + ((10*I)/3)*Pi*Log[mu2/s] - 
          (50*zeta[2])/3) + G[0, 0, 1, x]*(((-17*I)/9)*Pi + 
          ((2*I)/3)*Pi*Log[mu2/s] - (4*zeta[2])/3) + 
        G[1, 1, 1, x]*(-2426/27 + ((157*I)/9)*Pi + (-314/9 + ((14*I)/3)*Pi)*
           Log[mu2/s] - (14*Log[mu2/s]^2)/3 + (4*zeta[2])/3) + 
        G[0, 1, 1, x]*(377/27 - ((41*I)/9)*Pi + (41/9 - (2*I)*Pi)*
           Log[mu2/s] + Log[mu2/s]^2 + (5*zeta[2])/3) + 
        G[0, 1, x]*(((377*I)/27)*Pi + I*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((41*I)/9)*Pi - (14*zeta[2])/3) + (-65/9 - I*Pi)*
           zeta[2] - (22*zeta[3])/3) + G[1, 1, x]*(14927/162 - 
          ((1213*I)/27)*Pi + (157/18 - ((7*I)/3)*Pi)*Log[mu2/s]^2 + 
          (7*Log[mu2/s]^3)/9 + (421/18 - ((7*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(1213/27 - ((157*I)/9)*Pi + 5*zeta[2]) + 
          (58*zeta[3])/9) + G[1, x]*(((14927*I)/162)*Pi + 
          ((7*I)/9)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((157*I)/18)*Pi - 
            (17*zeta[2])/3) + (-2803/27 - ((53*I)/6)*Pi)*zeta[2] + 
          Log[mu2/s]*(((1213*I)/27)*Pi + (-355/9 - (3*I)*Pi)*zeta[2] - 
            (44*zeta[3])/3) + (-260/9 - ((158*I)/9)*Pi)*zeta[3] - 
          13*zeta[4]))/x^2 + G[1, x]*(-96119/648 + ((12187*I)/108)*Pi + 
        (-35/18 + ((7*I)/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^2*
         (-152/9 + (12*I)*Pi - 17*zeta[2]) + (-740/9 + ((19*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(-4115/54 + ((505*I)/9)*Pi + 
          (-67/2 - (9*I)*Pi)*zeta[2] - 32*zeta[3]) + 
        (-370/9 - ((116*I)/3)*Pi)*zeta[3] - (71*zeta[4])/2) + 
      Log[mu2/s]*(1429/54 - ((3563*I)/54)*Pi + (1115/18 + ((15*I)/2)*Pi)*
         zeta[2] + (74/3 + (8*I)*Pi)*zeta[3] - 22*zeta[4]) + 
      (161/12 + (8*I)*Pi)*zeta[4] + (((16883*I)/162)*Pi - 
        (4*I)*Pi*G[0, 1, 0, 1, x] - (22*I)*Pi*G[1, 0, 0, 1, x] + 
        (18*I)*Pi*G[1, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 1, x] - 
        4*G[0, 1, 0, 1, 1, x] - 18*G[0, 1, 1, 1, 1, x] - 
        22*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 1, 1, x] + 
        18*G[1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, x]*(-347/3 + (14*I)*Pi - 42*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-88/3 + (6*I)*Pi - 6*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(71/3 + (2*I)*Pi - 2*Log[mu2/s]) + 
        ((7*I)/9)*Pi*Log[mu2/s]^3 + G[0, 1, 1, 1, x]*(-10/3 - (6*I)*Pi + 
          12*Log[mu2/s]) + G[0, 1, 1, x]*(-17/2 - ((5*I)/3)*Pi + 
          (5/3 + (6*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 7*zeta[2]) + 
        Log[mu2/s]^2*(((175*I)/18)*Pi - (17*zeta[2])/3) + 
        (-3034/27 - ((59*I)/6)*Pi)*zeta[2] + G[0, 0, 1, x]*
         (((71*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 4*zeta[2]) + 
        G[1, 1, 1, x]*(1919/9 - (37*I)*Pi + (236/3 - (14*I)*Pi)*Log[mu2/s] + 
          14*Log[mu2/s]^2 + 4*zeta[2]) + G[1, 0, 1, x]*(((-88*I)/3)*Pi - 
          (6*I)*Pi*Log[mu2/s] + 34*zeta[2]) + Log[mu2/s]*
         (((1354*I)/27)*Pi + (-397/9 - (3*I)*Pi)*zeta[2] - (44*zeta[3])/3) + 
        G[1, 1, x]*(-3013/12 + ((872*I)/9)*Pi + (-125/6 + (7*I)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/3 + Log[mu2/s]*
           (-349/3 + (37*I)*Pi - 19*zeta[2]) + (-209/6 + (3*I)*Pi)*zeta[2] - 
          (28*zeta[3])/3) + (-326/9 - ((158*I)/9)*Pi)*zeta[3] + 
        G[0, 1, x]*(((-17*I)/2)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
          (-27 + (3*I)*Pi)*zeta[2] + Log[mu2/s]*(((5*I)/3)*Pi + 14*zeta[2]) + 
          16*zeta[3]) - 13*zeta[4] + G[1, x]*(16883/162 - 
          ((21701*I)/108)*Pi + (7/9 - ((7*I)/3)*Pi)*Log[mu2/s]^3 + 
          (593/3 + ((43*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
           (175/18 - ((37*I)/2)*Pi + 17*zeta[2]) + (523/9 + ((128*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(1354/27 - ((872*I)/9)*Pi + 
            (214/3 + (9*I)*Pi)*zeta[2] + 32*zeta[3]) + (49*zeta[4])/2))/x + 
      x*(211367/7776 + ((42125*I)/1944)*Pi - ((4*I)/3)*Pi*G[0, 0, 0, 1, x] - 
        ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + ((4*I)/3)*Pi*G[1, 0, 0, 1, x] + 
        ((4*I)/3)*Pi*G[1, 1, 0, 1, x] - (4*G[0, 0, 0, 1, 1, x])/3 + 
        8*G[0, 0, 1, 1, 1, x] - (4*G[0, 1, 0, 1, 1, x])/3 - 
        28*G[0, 1, 1, 1, 1, x] + (4*G[1, 0, 0, 1, 1, x])/3 - 
        8*G[1, 0, 1, 1, 1, x] + (4*G[1, 1, 0, 1, 1, x])/3 + 
        28*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-160/9 + ((28*I)/3)*Pi - 
          (56*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(-40/9 + (4*I)*Pi - 
          4*Log[mu2/s]) + (61/72 + ((7*I)/36)*Pi)*Log[mu2/s]^4 + 
        (7*Log[mu2/s]^5)/60 + G[1, 0, 1, 1, x]*(40/9 - (4*I)*Pi + 
          4*Log[mu2/s]) + G[0, 1, 1, 1, x]*(160/9 - ((28*I)/3)*Pi + 
          (56*Log[mu2/s])/3) + G[0, 1, 1, x]*(-242/27 + ((80*I)/9)*Pi + 
          (-80/9 + ((28*I)/3)*Pi)*Log[mu2/s] - (14*Log[mu2/s]^2)/3 - 
          (46*zeta[2])/3) + G[1, 0, 1, x]*(((40*I)/9)*Pi + 
          (4*I)*Pi*Log[mu2/s] - (28*zeta[2])/3) + Log[mu2/s]^3*
         (110/27 + ((103*I)/54)*Pi - (59*zeta[2])/18) + 
        G[0, 0, 1, x]*(((-40*I)/9)*Pi - (4*I)*Pi*Log[mu2/s] + 
          (28*zeta[2])/3) + G[1, 1, 1, x]*(242/27 - ((80*I)/9)*Pi + 
          (80/9 - ((28*I)/3)*Pi)*Log[mu2/s] + (14*Log[mu2/s]^2)/3 + 
          (46*zeta[2])/3) + G[1, 1, x]*(((242*I)/27)*Pi + 
          ((14*I)/3)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((80*I)/9)*Pi - 
            (68*zeta[2])/3) + (-200/9 - (6*I)*Pi)*zeta[2] - (40*zeta[3])/3) + 
        Log[mu2/s]^2*(1511/108 + ((218*I)/27)*Pi + (-673/36 - ((25*I)/6)*Pi)*
           zeta[2] - 9*zeta[3]) + zeta[2]*(-32815/648 - ((689*I)/54)*Pi - 
          (46*zeta[3])/9) + (-2455/54 - ((565*I)/27)*Pi)*zeta[3] + 
        G[0, 1, x]*(((-242*I)/27)*Pi - ((14*I)/3)*Pi*Log[mu2/s]^2 + 
          (200/9 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*(((-80*I)/9)*Pi + 
            (68*zeta[2])/3) + (40*zeta[3])/3) + 
        G[1, x]*(-1952/243 - ((656*I)/81)*Pi + (-40/27 - ((14*I)/9)*Pi)*
           Log[mu2/s]^3 - (7*Log[mu2/s]^4)/18 + (728/27 + ((100*I)/9)*Pi)*
           zeta[2] + Log[mu2/s]^2*(-112/27 - ((40*I)/9)*Pi + 15*zeta[2]) + 
          (680/27 + ((244*I)/9)*Pi)*zeta[3] + Log[mu2/s]*
           (-656/81 - ((224*I)/27)*Pi + (260/9 + ((34*I)/3)*Pi)*zeta[2] + 
            (244*zeta[3])/9) - (389*zeta[4])/12) + (613/48 + ((111*I)/8)*Pi)*
         zeta[4] + Log[mu2/s]*(19247/648 + ((3221*I)/162)*Pi + 
          (-2581/54 - ((221*I)/18)*Pi)*zeta[2] + (-335/9 - ((14*I)/9)*Pi)*
           zeta[3] + (165*zeta[4])/8) - (157*zeta[5])/15) + 
      ((-12*I)*Pi*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, 1, x] - 
        (4*I)*Pi*G[1, 0, 0, 1, x] - 12*G[0, 0, 0, 1, 1, x] + 
        16*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 1, 1, x] - 
        4*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(-5/3 + (8*I)*Pi - 
          8*Log[mu2/s]) - 12*G[0, 1, 1, x]*zeta[2] + 4*G[1, 0, 1, x]*
         zeta[2] + G[0, 0, 1, x]*(((-5*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 
          28*zeta[2]) + G[0, 1, x]*((5/3 + (8*I)*Pi)*zeta[2] + 
          8*Log[mu2/s]*zeta[2] - 8*zeta[3]) - ((5*I)/3)*Pi*zeta[3] + 
        48*zeta[2]*zeta[3] + (55/12 - (8*I)*Pi)*zeta[4] + 
        G[1, x]*((-4*I)*Pi*zeta[3] + 11*zeta[4]) + 
        Log[mu2/s]*((-8*I)*Pi*zeta[3] + 22*zeta[4]) - 8*zeta[5])/(1 - x) + 
      8*zeta[5]) + ((-I/2)*Pi*G[1, 1, 0, x] + 4*G[0, 1, 0, 0, x] + 
      (-10 - (3*I)*Pi)*G[0, 1, 0, 1, x] - 10*G[0, 1, 1, 0, x] - 
      4*G[1, 0, 0, 0, x] + (5/2 + I*Pi)*G[1, 0, 0, 1, x] + 
      (5*G[1, 0, 1, 0, x])/2 - G[1, 1, 0, 0, x]/2 - 42*G[0, 0, 0, 0, 0, x] + 
      30*G[0, 0, 0, 0, 1, x] + 30*G[0, 0, 0, 1, 0, x] - 
      15*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 0, 1, x] + 
      12*G[0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, x] - 
      18*G[0, 1, 0, 0, 0, x] + 18*G[0, 1, 0, 0, 1, x] + 
      18*G[0, 1, 0, 1, 0, x] - 21*G[0, 1, 0, 1, 1, x] + 
      6*G[1, 0, 0, 0, 0, x] - 6*G[1, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 1, 0, x] + 
      7*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 0, x]*(-29 - 12*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-29 + (3*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(44 + 12*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (45/2 - (2*I)*Pi + 14*Log[mu2/s]) + G[0, 0, 1, x]*
       (24 - (I/2)*Pi + (6 + (2*I)*Pi)*Log[mu2/s] - 61*zeta[2]) + 
      G[0, 0, 0, x]*(-72 + (3*I)*Pi - 12*Log[mu2/s] - 60*zeta[2]) + 
      G[0, 1, 0, x]*(24 + 6*Log[mu2/s] - 48*zeta[2]) + 
      G[0, 1, 1, x]*((-10*I)*Pi - 15*zeta[2]) + G[1, 0, 1, x]*
       (((5*I)/2)*Pi + 5*zeta[2]) + G[1, 0, 0, x]*(29/4 - ((5*I)/2)*Pi - 
        Log[mu2/s] + 12*zeta[2]) + G[1, 0, x]*(((29*I)/4)*Pi - 
        I*Pi*Log[mu2/s] + 2*zeta[2] - 6*zeta[3]) + (-67/4 + ((25*I)/2)*Pi)*
       zeta[3] + G[0, 1, x]*((24*I)*Pi + (37 - (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((6*I)*Pi + 10*zeta[2]) + 8*zeta[3]) + 
      G[0, 0, x]*(539/8 - ((65*I)/2)*Pi + 73*zeta[2] + 
        Log[mu2/s]*(31/2 - (6*I)*Pi + 24*zeta[2]) + 42*zeta[3]) + 
      zeta[2]*(((67*I)/4)*Pi + 72*zeta[3]) + 
      G[0, x]*(((539*I)/8)*Pi + (-305/4 - ((17*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((31*I)/2)*Pi - 5*zeta[2] - 12*zeta[3]) - 
        (51*zeta[3])/2 - 60*zeta[4]) + (299/2 + (2*I)*Pi)*zeta[4] + 
      G[1, x]*((3*I)*Pi*zeta[2] + (-3 + I*Pi)*zeta[3] + (91*zeta[4])/4) + 
      Log[mu2/s]*((7*I)*Pi*zeta[2] + (-7 + (2*I)*Pi)*zeta[3] + 
        (91*zeta[4])/2) + 38*zeta[5])/(1 - x) + 
    (((-110593*I)/324)*Pi - (24*I)*Pi*G[0, 0, 0, x] + 
      (18*I)*Pi*G[0, 0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, 0, x] + 
      (36*I)*Pi*G[0, 0, 1, 0, 0, x] - (96*I)*Pi*G[0, 1, 0, 0, 0, x] + 
      (66*I)*Pi*G[1, 0, 0, 0, 0, x] + 18*G[0, 0, 0, 0, 1, 1, x] - 
      6*G[0, 0, 0, 1, 0, 1, x] - 6*G[0, 0, 0, 1, 1, 0, x] - 
      12*G[0, 0, 0, 1, 1, 1, x] + 36*G[0, 0, 1, 0, 0, 1, x] + 
      36*G[0, 0, 1, 0, 1, 0, x] - 33*G[0, 0, 1, 0, 1, 1, x] - 
      36*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 0, 1, x] + 
      24*G[0, 0, 1, 1, 1, 0, x] - 63*G[0, 0, 1, 1, 1, 1, x] - 
      96*G[0, 1, 0, 0, 0, 1, x] - 96*G[0, 1, 0, 0, 1, 0, x] - 
      15*G[0, 1, 0, 0, 1, 1, x] + 108*G[0, 1, 0, 1, 0, 0, x] - 
      66*G[0, 1, 0, 1, 0, 1, x] - 66*G[0, 1, 0, 1, 1, 0, x] + 
      102*G[0, 1, 0, 1, 1, 1, x] + 192*G[0, 1, 1, 0, 0, 0, x] - 
      96*G[0, 1, 1, 0, 0, 1, x] - 96*G[0, 1, 1, 0, 1, 0, x] + 
      99*G[0, 1, 1, 0, 1, 1, x] - 36*G[0, 1, 1, 1, 0, 0, x] - 
      66*G[0, 1, 1, 1, 0, 1, x] - 66*G[0, 1, 1, 1, 1, 0, x] + 
      276*G[0, 1, 1, 1, 1, 1, x] + 66*G[1, 0, 0, 0, 0, 1, x] + 
      66*G[1, 0, 0, 0, 1, 0, x] - 165*G[1, 0, 0, 0, 1, 1, x] - 
      66*G[1, 0, 0, 1, 0, 0, x] + 54*G[1, 0, 0, 1, 0, 1, x] + 
      54*G[1, 0, 0, 1, 1, 0, x] + 84*G[1, 0, 0, 1, 1, 1, x] - 
      66*G[1, 0, 1, 0, 0, 0, x] - 24*G[1, 0, 1, 0, 0, 1, x] - 
      24*G[1, 0, 1, 0, 1, 0, x] + 93*G[1, 0, 1, 0, 1, 1, x] + 
      90*G[1, 0, 1, 1, 0, 0, x] - 48*G[1, 0, 1, 1, 0, 1, x] - 
      48*G[1, 0, 1, 1, 1, 0, x] + 87*G[1, 0, 1, 1, 1, 1, x] + 
      66*G[1, 1, 0, 0, 0, 0, x] + 36*G[1, 1, 0, 0, 0, 1, x] + 
      36*G[1, 1, 0, 0, 1, 0, x] + 153*G[1, 1, 0, 0, 1, 1, x] - 
      42*G[1, 1, 0, 1, 0, 0, x] - 30*G[1, 1, 0, 1, 0, 1, x] - 
      30*G[1, 1, 0, 1, 1, 0, x] - 78*G[1, 1, 0, 1, 1, 1, x] + 
      30*G[1, 1, 1, 0, 0, 0, x] - 36*G[1, 1, 1, 0, 0, 1, x] - 
      36*G[1, 1, 1, 0, 1, 0, x] - 93*G[1, 1, 1, 0, 1, 1, x] + 
      90*G[1, 1, 1, 1, 0, 0, x] - 36*G[1, 1, 1, 1, 0, 1, x] - 
      36*G[1, 1, 1, 1, 1, 0, x] - 249*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, 1, x]*(-83/2 - (18*I)*Pi - 228*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(24 + (24*I)*Pi - 72*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-105 - (21*I)*Pi - 60*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-24 - (48*I)*Pi - 36*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-312 + (66*I)*Pi - 36*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-293/2 + (102*I)*Pi - 36*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-24 - (135*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-107/2 + (6*I)*Pi - 30*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(129 - (96*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(129 + (165*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-10 - (15*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-10 - (30*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-204 - (18*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(347 + (48*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(347 - (135*I)*Pi - 6*Log[mu2/s]) + 
      ((11*I)/12)*Pi*Log[mu2/s]^4 + G[0, 0, 0, 1, 1, x]*
       (38 - (12*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-192 - (78*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (249/2 - (96*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (212 + (60*I)*Pi + 18*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (212 + (87*I)*Pi + 18*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-12 + (3*I)*Pi + 42*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-31 - (42*I)*Pi + 60*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-31 + (63*I)*Pi + 60*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (42 - (39*I)*Pi + 72*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (42 + (114*I)*Pi + 72*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (-326 + (21*I)*Pi + 306*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (-24 + (38*I)*Pi + (6*I)*Pi*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (65/3 - ((27*I)/2)*Pi + (17/2 + (15*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 - (213*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (168 - (24*I)*Pi - (36*I)*Pi*Log[mu2/s] - 90*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-221/2 + (32*I)*Pi + (12 + (54*I)*Pi)*Log[mu2/s] + 
        12*Log[mu2/s]^2 - 78*zeta[2]) + G[1, 0, 0, 1, x]*
       (-221/2 - ((317*I)/2)*Pi + (12 - (48*I)*Pi)*Log[mu2/s] + 
        12*Log[mu2/s]^2 - 51*zeta[2]) + G[0, 0, 1, 0, x]*
       (-24 - (10*I)*Pi - (18*I)*Pi*Log[mu2/s] - 42*zeta[2]) + 
      Log[mu2/s]^3*(((-41*I)/18)*Pi - 4*zeta[2]) + G[1, 1, 0, 0, x]*
       (421/2 - (27*I)*Pi + (156 - (36*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 
        12*zeta[2]) + G[0, 1, 0, 0, x]*(117 + (42*I)*Pi + 
        (72*I)*Pi*Log[mu2/s] + 60*zeta[2]) + G[1, 1, 0, 1, x]*
       (-296 + ((255*I)/2)*Pi + (-126 + (24*I)*Pi)*Log[mu2/s] + 
        18*Log[mu2/s]^2 + 75*zeta[2]) + G[1, 1, 1, 1, x]*
       (881/3 + ((23*I)/2)*Pi + (-19/2 + (57*I)*Pi)*Log[mu2/s] - 
        (243*Log[mu2/s]^2)/2 + (195*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (-235/3 + ((153*I)/2)*Pi + (-61/2 - (3*I)*Pi)*Log[mu2/s] + 
        (39*Log[mu2/s]^2)/2 + (249*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (-296 + (17*I)*Pi + (-126 + (18*I)*Pi)*Log[mu2/s] + 18*Log[mu2/s]^2 + 
        126*zeta[2]) + G[0, 1, 0, 1, x]*(-207/2 - ((71*I)/2)*Pi - 
        24*Log[mu2/s] - 21*Log[mu2/s]^2 + 198*zeta[2]) + 
      G[0, 1, 1, 1, x]*(719/6 - ((29*I)/2)*Pi + (58 - (36*I)*Pi)*Log[mu2/s] + 
        66*Log[mu2/s]^2 + 249*zeta[2]) + G[0, 1, 1, 0, x]*
       (-207/2 - (31*I)*Pi + (-24 - (54*I)*Pi)*Log[mu2/s] - 21*Log[mu2/s]^2 + 
        423*zeta[2]) + G[1, 1, 0, x]*(1495/4 + ((35*I)/2)*Pi + 
        (-8 + (9*I)*Pi)*Log[mu2/s]^2 - 7*Log[mu2/s]^3 + 
        Log[mu2/s]*(103 + (14*I)*Pi - 33*zeta[2]) + (-665 + (93*I)*Pi)*
         zeta[2] - 130*zeta[3]) + G[1, 1, 1, x]*(-5294/9 - ((322*I)/3)*Pi + 
        (32 - ((105*I)/2)*Pi)*Log[mu2/s]^2 + 17*Log[mu2/s]^3 + 
        (-1409/2 + ((135*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (-105 - ((143*I)/2)*Pi + 117*zeta[2]) - 124*zeta[3]) + 
      G[0, 1, 1, x]*(1507/36 + ((169*I)/6)*Pi + (-7/4 + (30*I)*Pi)*
         Log[mu2/s]^2 - 5*Log[mu2/s]^3 + Log[mu2/s]*(71/6 + ((61*I)/2)*Pi - 
          276*zeta[2]) + (15/4 - (75*I)*Pi)*zeta[2] - 119*zeta[3]) + 
      zeta[2]*(183751/108 + ((3955*I)/12)*Pi - 80*zeta[3]) + 
      G[1, 0, 0, x]*(-274 - ((41*I)/2)*Pi + (12*I)*Pi*Log[mu2/s]^2 + 
        (-178 + (36*I)*Pi)*zeta[2] + Log[mu2/s]*(-78 + (12*I)*Pi + 
          12*zeta[2]) - 12*zeta[3]) + G[0, 0, 1, x]*(102 + ((47*I)/3)*Pi - 
        ((9*I)/2)*Pi*Log[mu2/s]^2 + (-19 + ((129*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(18 + ((17*I)/2)*Pi + 54*zeta[2]) - 3*zeta[3]) + 
      (1747/18 + ((632*I)/9)*Pi)*zeta[3] + G[0, 0, x]*
       ((102*I)*Pi + (117 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*
         ((18*I)*Pi + 8*zeta[2]) + 4*zeta[3]) + 
      Log[mu2/s]^2*(((-1409*I)/36)*Pi + (230/3 - ((7*I)/2)*Pi)*zeta[2] + 
        8*zeta[3]) + G[0, 1, 0, x]*(102 + ((63*I)/2)*Pi - 
        (21*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(18 - (24*I)*Pi - 66*zeta[2]) + 
        (20 - (93*I)*Pi)*zeta[2] + 24*zeta[3]) + 
      G[1, 0, 1, x]*(1495/4 - ((515*I)/6)*Pi + (-8 + ((21*I)/2)*Pi)*
         Log[mu2/s]^2 - 7*Log[mu2/s]^3 + Log[mu2/s]*(103 - ((69*I)/2)*Pi - 
          87*zeta[2]) + (-871/2 - ((135*I)/2)*Pi)*zeta[2] + 134*zeta[3]) + 
      G[1, 0, x]*(-993/4 + ((119*I)/4)*Pi - (7*I)*Pi*Log[mu2/s]^3 + 
        (457 - (17*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-6 - (8*I)*Pi + 
          51*zeta[2]) + (96 + (50*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-70 + (13*I)*Pi + (172 + (15*I)*Pi)*zeta[2] + 
          48*zeta[3]) - (873*zeta[4])/2) + G[1, 1, x]*
       (21169/24 + ((3727*I)/36)*Pi + (47/12 + ((31*I)/2)*Pi)*Log[mu2/s]^3 + 
        (11*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(593/12 + ((143*I)/4)*Pi - 
          (321*zeta[2])/4) + (2811/4 - ((213*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(318 + ((581*I)/6)*Pi + (1027/4 - ((309*I)/2)*Pi)*
           zeta[2] - 2*zeta[3]) + (1975/6 - (334*I)*Pi)*zeta[3] - 
        (2799*zeta[4])/16) + G[0, 1, x]*(-993/4 + ((2659*I)/36)*Pi - 
        (5*I)*Pi*Log[mu2/s]^3 + (847/6 + ((175*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-6 - ((7*I)/4)*Pi + (135*zeta[2])/2) + 
        Log[mu2/s]*(-70 + ((107*I)/6)*Pi + (41/2 + (147*I)*Pi)*zeta[2] - 
          6*zeta[3]) + (-51/2 + (187*I)*Pi)*zeta[3] - 156*zeta[4]) + 
      Log[mu2/s]*(((-4921*I)/27)*Pi + (11447/18 + ((155*I)/2)*Pi)*zeta[2] + 
        (224/3 - ((16*I)/3)*Pi)*zeta[3] - 59*zeta[4]) + 
      (-1361/6 - ((345*I)/8)*Pi)*zeta[4] + 
      G[0, x]*(((-993*I)/4)*Pi + Log[mu2/s]^2*((-6*I)*Pi - 8*zeta[2]) + 
        (-291 - (31*I)*Pi)*zeta[2] + Log[mu2/s]*((-70*I)*Pi + 
          (-104 - (4*I)*Pi)*zeta[2] - 16*zeta[3]) + (-52 - (6*I)*Pi)*
         zeta[3] + 33*zeta[4]) - 14*zeta[5] + 
      G[1, x]*(-110593/324 + ((97531*I)/216)*Pi + (11/12 + ((11*I)/8)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^3*(-41/18 + ((91*I)/12)*Pi - 27*zeta[2]) + 
        Log[mu2/s]^2*(-1409/36 + ((439*I)/12)*Pi + (-569/4 - ((75*I)/4)*Pi)*
           zeta[2] - 6*zeta[3]) + (119/9 + ((413*I)/6)*Pi)*zeta[3] + 
        zeta[2]*(-70555/36 - ((1081*I)/4)*Pi + 174*zeta[3]) + 
        (5263/8 + ((3537*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (-4921/27 + ((3055*I)/18)*Pi + (-2291/3 - ((345*I)/4)*Pi)*zeta[2] + 
          (-97/3 + (34*I)*Pi)*zeta[3] + (1221*zeta[4])/2) + 129*zeta[5]))/x + 
    (Nf*(13519/648 - ((23705*I)/648)*Pi + 168*G[0, 0, 0, 0, x] + 
       (-24 - (24*I)*Pi)*G[0, 0, 0, 1, x] + (-52 - (16*I)*Pi)*
        G[0, 1, 1, 1, x] + (-94/3 + (4*I)*Pi)*G[1, 0, 1, 1, x] + 
       (161/3 + (48*I)*Pi)*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 1, 1, x] - 
       128*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 
       (4 + (8*I)*Pi)*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] - 
       192*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] + 
       (-12 - (24*I)*Pi)*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] - 
       16*G[0, 1, 1, 0, 1, x] + (-16 + (24*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
       192*G[1, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 0, 1, x] + 
       (32 + (64*I)*Pi)*G[1, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 1, 1, x] + 
       20*G[1, 0, 1, 0, 1, x] + (20 - (80*I)*Pi)*G[1, 0, 1, 1, 0, x] - 
       16*G[1, 0, 1, 1, 1, x] + 36*G[1, 1, 0, 0, 1, x] + 
       (36 - (56*I)*Pi)*G[1, 1, 0, 1, 0, x] + 48*G[1, 1, 1, 0, 1, x] + 
       (48 + (56*I)*Pi)*G[1, 1, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 0, 0, x] - 
       24*G[0, 1, 0, 1, 0, 0, x] - 32*G[0, 1, 1, 0, 0, 0, x] + 
       24*G[0, 1, 1, 1, 0, 0, x] + 64*G[1, 0, 0, 1, 0, 0, x] + 
       96*G[1, 0, 1, 0, 0, 0, x] - 80*G[1, 0, 1, 1, 0, 0, x] + 
       96*G[1, 1, 0, 0, 0, 0, x] - 56*G[1, 1, 0, 1, 0, 0, x] - 
       96*G[1, 1, 1, 0, 0, 0, x] + 56*G[1, 1, 1, 1, 0, 0, x] + 
       G[1, 1, 0, 0, 0, x]*(176 + (32*I)*Pi - 64*Log[mu2/s]) + 
       G[1, 0, 1, 0, 0, x]*(112 + (48*I)*Pi - 48*Log[mu2/s]) + 
       G[1, 1, 0, 1, x]*(-80 + (4*I)*Pi - 32*Log[mu2/s]) + 
       G[1, 0, 0, 1, x]*(-182/3 - (32*I)*Pi - 24*Log[mu2/s]) + 
       G[0, 0, 1, 1, x]*(181/3 + (20*I)*Pi - 16*Log[mu2/s]) + 
       (7/18 + ((7*I)/18)*Pi)*Log[mu2/s]^3 + G[0, 1, 0, 1, x]*
        (-14/3 + (20*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
        (160 - (16*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
        (-144 - (48*I)*Pi + 48*Log[mu2/s]) + G[1, 1, 1, 0, x]*
        (-80 - (128*I)*Pi + (-32 + (48*I)*Pi)*Log[mu2/s] - 152*zeta[2]) + 
       G[1, 0, 0, 0, x]*(200 - (32*I)*Pi + 128*Log[mu2/s] - 64*zeta[2]) + 
       G[0, 1, 1, 0, x]*(-14/3 + (152*I)*Pi + (8 + (16*I)*Pi)*Log[mu2/s] - 
         56*zeta[2]) + G[0, 0, 1, 0, x]*(-24 - (124*I)*Pi - 8*zeta[2]) + 
       G[0, 1, 0, 0, x]*(446/3 - (108*I)*Pi + 96*Log[mu2/s] + 24*zeta[2]) + 
       G[1, 1, 0, 0, x]*(-412/3 + (116*I)*Pi + (-96 - (32*I)*Pi)*Log[mu2/s] + 
         16*Log[mu2/s]^2 + 112*zeta[2]) + G[0, 0, 0, x]*
        (-304 + (32*I)*Pi - 112*Log[mu2/s] + 128*zeta[2]) + 
       G[1, 0, 1, 0, x]*(-182/3 + (108*I)*Pi + (-24 - (48*I)*Pi)*Log[mu2/s] + 
         176*zeta[2]) + G[0, 0, x]*(6271/18 - ((595*I)/9)*Pi + 
         28*Log[mu2/s]^2 + Log[mu2/s]*(476/3 - ((112*I)/3)*Pi - 96*zeta[2]) + 
         (-16/3 + (32*I)*Pi)*zeta[2] - 80*zeta[3]) + 
       G[1, 0, 1, x]*(1145/9 - ((136*I)/3)*Pi + (140/3 - (8*I)*Pi)*
          Log[mu2/s] + 8*Log[mu2/s]^2 + (80*I)*Pi*zeta[2] - 80*zeta[3]) + 
       G[1, 1, 0, x]*(1145/9 - ((512*I)/3)*Pi + (8 + (16*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(140/3 - (112*I)*Pi - 112*zeta[2]) + 
         248*zeta[2] - 40*zeta[3]) + Log[mu2/s]^2*(28/9 - ((25*I)/18)*Pi + 
         (-19/2 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + 
       G[0, 1, 0, x]*(713/9 + ((488*I)/3)*Pi + Log[mu2/s]*
          (56/3 + (104*I)*Pi - 16*zeta[2]) + (-324 + (8*I)*Pi)*zeta[2] - 
         8*zeta[3]) + x^2*(20*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
         8*G[0, 1, 0, x] - 4*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
         8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + 
         G[0, 0, x]*(-75/2 + (2*I)*Pi - 10*Log[mu2/s]) + 
         G[1, 1, x]*(-75/2 + (2*I)*Pi - 10*Log[mu2/s]) + 
         G[0, 1, x]*(75/2 - (2*I)*Pi + 10*Log[mu2/s]) + 
         G[1, 0, x]*(75/2 - (2*I)*Pi + 10*Log[mu2/s]) + (-225/2 + (6*I)*Pi)*
          zeta[2] + 24*G[0, x]*zeta[2] + 24*G[1, x]*zeta[2] - 
         30*Log[mu2/s]*zeta[2] - 4*zeta[3]) + (263/18 + ((563*I)/9)*Pi)*
        zeta[3] + G[0, 0, 1, x]*(713/9 + (55*I)*Pi + (56/3 - (16*I)*Pi)*
          Log[mu2/s] + (36 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       G[0, 1, 1, x]*(869/18 - (24*I)*Pi + (98/3 + (8*I)*Pi)*Log[mu2/s] + 
         (24 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + G[1, 0, 0, x]*
        (-1642/9 + (46*I)*Pi - 32*Log[mu2/s]^2 + (-288 - (16*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-280/3 + (40*I)*Pi + 48*zeta[2]) + 40*zeta[3]) + 
       G[1, 1, 1, x]*(-340/3 - ((184*I)/3)*Pi + (-35 - (32*I)*Pi)*
          Log[mu2/s] + (-112 - (56*I)*Pi)*zeta[2] + 56*zeta[3]) + 
       zeta[2]*(15613/36 + ((961*I)/9)*Pi + 272*zeta[3]) + 
       Log[mu2/s]*(655/54 - ((821*I)/54)*Pi + (171/2 + ((263*I)/6)*Pi)*
          zeta[2] + (-22/3 - (48*I)*Pi)*zeta[3] - 380*zeta[4]) + 
       G[1, 0, x]*(-4996/27 - ((343*I)/3)*Pi + Log[mu2/s]^2*
          (-20/3 - (24*I)*Pi - 16*zeta[2]) + (1412/3 + (20*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-532/9 - (60*I)*Pi + (280 + (16*I)*Pi)*zeta[2] - 
           16*zeta[3]) + (100 + (24*I)*Pi)*zeta[3] - 82*zeta[4]) + 
       (-362/3 - (116*I)*Pi)*zeta[4] + G[0, 1, x]*(-4996/27 + 
         ((1231*I)/18)*Pi - (20*Log[mu2/s]^2)/3 + (-147 - (164*I)*Pi)*
          zeta[2] + (144 + (8*I)*Pi)*zeta[3] + Log[mu2/s]*
          (-532/9 + (38*I)*Pi + (-24 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
         106*zeta[4]) + G[0, x]*(-2920/27 + ((6313*I)/54)*Pi + 
         (-2381/9 - (82*I)*Pi)*zeta[2] + Log[mu2/s]^2*
          (-20/3 + ((64*I)/3)*Pi + 32*zeta[2]) + (40 - (48*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(-418/9 + ((776*I)/9)*Pi + (-176/3 - (32*I)*Pi)*zeta[2] + 
           32*zeta[3]) + 164*zeta[4]) + G[1, 1, x]*(18017/108 + 
         ((598*I)/9)*Pi + (49/6 + (8*I)*Pi)*Log[mu2/s]^2 + 
         (555/2 + (176*I)*Pi)*zeta[2] + (-116 + (8*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(473/9 + (28*I)*Pi + (96 - (48*I)*Pi)*zeta[2] + 
           48*zeta[3]) + 322*zeta[4]) + x*(-2379989/23328 - 
         ((129389*I)/1944)*Pi + (-24 + (16*I)*Pi)*G[0, 0, 0, 0, x] + 
         (-24 + (16*I)*Pi)*G[0, 1, 1, 1, x] + (-24 - (16*I)*Pi)*
          G[1, 0, 0, 0, x] + (-24 - (16*I)*Pi)*G[1, 1, 1, 1, x] + 
         16*G[0, 0, 0, 0, 1, x] + 16*G[0, 0, 0, 1, 0, x] - 
         (44*G[0, 0, 0, 1, 1, x])/3 + (16*G[0, 0, 1, 0, 0, x])/3 + 
         (32*G[0, 0, 1, 0, 1, x])/3 + (32*G[0, 0, 1, 1, 0, x])/3 + 
         (32*G[0, 1, 0, 0, 1, x])/3 + (32*G[0, 1, 0, 1, 0, x])/3 + 
         (16*G[0, 1, 0, 1, 1, x])/3 - (44*G[0, 1, 1, 0, 0, x])/3 + 
         16*G[0, 1, 1, 0, 1, x] + 16*G[0, 1, 1, 1, 0, x] - 
         16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] + 
         (44*G[1, 0, 0, 1, 1, x])/3 - (16*G[1, 0, 1, 0, 0, x])/3 - 
         (32*G[1, 0, 1, 0, 1, x])/3 - (32*G[1, 0, 1, 1, 0, x])/3 - 
         (32*G[1, 1, 0, 0, 1, x])/3 - (32*G[1, 1, 0, 1, 0, x])/3 - 
         (16*G[1, 1, 0, 1, 1, x])/3 + (44*G[1, 1, 1, 0, 0, x])/3 - 
         16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] + 
         G[0, 1, 0, 1, x]*(28/9 + ((16*I)/3)*Pi - (32*Log[mu2/s])/3) + 
         G[0, 0, 1, 0, x]*(64/9 + ((16*I)/3)*Pi - (32*Log[mu2/s])/3) + 
         G[0, 1, 1, 0, x]*(28/9 - ((28*I)/3)*Pi - (32*Log[mu2/s])/3) + 
         G[0, 0, 0, 1, x]*(64/9 - ((28*I)/3)*Pi - (32*Log[mu2/s])/3) + 
         G[0, 1, 0, 0, x]*(-146/9 + (8*I)*Pi - (8*Log[mu2/s])/3) + 
         G[0, 0, 1, 1, x]*(34/9 + (8*I)*Pi - (8*Log[mu2/s])/3) + 
         (-103/216 - ((7*I)/36)*Pi)*Log[mu2/s]^4 - (7*Log[mu2/s]^5)/180 + 
         G[1, 0, 1, 1, x]*(-106/9 - (8*I)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 1, 0, 0, x]*(74/9 - (8*I)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 0, 1, 0, x]*(188/9 - ((16*I)/3)*Pi + (32*Log[mu2/s])/3) + 
         G[1, 1, 0, 1, x]*(224/9 - ((16*I)/3)*Pi + (32*Log[mu2/s])/3) + 
         G[1, 0, 0, 1, x]*(188/9 + ((28*I)/3)*Pi + (32*Log[mu2/s])/3) + 
         G[1, 1, 1, 0, x]*(224/9 + ((28*I)/3)*Pi + (32*Log[mu2/s])/3) + 
         G[0, 1, 1, x]*(122/3 - ((116*I)/9)*Pi + (8 - ((32*I)/3)*Pi)*
            Log[mu2/s] - (128*zeta[2])/3) + G[0, 0, 0, x]*
          (200/3 - ((8*I)/9)*Pi + (16 - ((32*I)/3)*Pi)*Log[mu2/s] - 
           (128*zeta[2])/3) + G[0, 0, 1, x]*(-1013/27 + ((10*I)/3)*Pi + 
           (-68/9 - (8*I)*Pi)*Log[mu2/s] + (8*Log[mu2/s]^2)/3 - 
           (8*zeta[2])/3) + G[0, 1, 0, x]*(-1013/27 - ((62*I)/3)*Pi + 
           (-68/9 - (8*I)*Pi)*Log[mu2/s] + (8*Log[mu2/s]^2)/3 - 
           (8*zeta[2])/3) + Log[mu2/s]^3*(-317/81 - ((103*I)/54)*Pi + 
           (37*zeta[2])/18) + G[1, 0, 1, x]*(-1309/27 - ((22*I)/3)*Pi + 
           (-148/9 + (8*I)*Pi)*Log[mu2/s] - (8*Log[mu2/s]^2)/3 + 
           (8*zeta[2])/3) + G[1, 1, 0, x]*(-1309/27 + ((50*I)/3)*Pi + 
           (-148/9 + (8*I)*Pi)*Log[mu2/s] - (8*Log[mu2/s]^2)/3 + 
           (8*zeta[2])/3) + G[1, 0, 0, x]*(58/3 + ((44*I)/9)*Pi + 
           (8 + ((32*I)/3)*Pi)*Log[mu2/s] + (128*zeta[2])/3) + 
         G[1, 1, 1, x]*(136/3 + ((152*I)/9)*Pi + (16 + ((32*I)/3)*Pi)*
            Log[mu2/s] + (128*zeta[2])/3) + G[0, 1, x]*
          (171/2 + ((841*I)/27)*Pi + (4 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + 
           (-208/9 + ((80*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (28 + ((76*I)/9)*Pi + (104*zeta[2])/3) - (32*zeta[3])/3) + 
         G[1, 0, x]*(171/2 - ((31*I)/27)*Pi + (4 - ((8*I)/3)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(28 - ((4*I)/9)*Pi - (104*zeta[2])/3) + 
           (-728/9 - (12*I)*Pi)*zeta[2] - 4*zeta[3]) + 
         Log[mu2/s]^2*(-6677/324 - ((317*I)/27)*Pi + (121/36 + ((25*I)/6)*Pi)*
            zeta[2] - (5*zeta[3])/9) + (-10861/162 - ((197*I)/27)*Pi)*
          zeta[3] + G[0, 0, x]*(-195/2 + ((31*I)/27)*Pi + (-4 + ((8*I)/3)*Pi)*
            Log[mu2/s]^2 + (-28/9 + (12*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-28 + ((4*I)/9)*Pi + (104*zeta[2])/3) + 4*zeta[3]) + 
         G[1, 1, x]*(-147/2 - ((841*I)/27)*Pi + (-4 - ((8*I)/3)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(-28 - ((76*I)/9)*Pi - 
             (104*zeta[2])/3) + (-548/9 - ((80*I)/3)*Pi)*zeta[2] + 
           (32*zeta[3])/3) + zeta[2]*(-95357/648 - ((715*I)/54)*Pi + 
           (314*zeta[3])/9) + G[0, x]*(-3391/54 - ((386*I)/9)*Pi + 
           Log[mu2/s]^2*(-16/3 - (40*zeta[2])/3) + (3679/27 + ((62*I)/9)*Pi)*
            zeta[2] + (38/3 - ((44*I)/3)*Pi)*zeta[3] + 
           Log[mu2/s]*(-278/9 - ((32*I)/3)*Pi + (124/9 - ((40*I)/3)*Pi)*
              zeta[2] + 8*zeta[3]) - (47*zeta[4])/3) + 
         (1495/48 + ((1579*I)/24)*Pi)*zeta[4] + 
         G[1, x]*(3391/54 + ((386*I)/9)*Pi + (3287/27 + ((46*I)/9)*Pi)*
            zeta[2] + Log[mu2/s]^2*(16/3 + (40*zeta[2])/3) + 
           Log[mu2/s]*(278/9 + ((32*I)/3)*Pi + (524/9 + ((40*I)/3)*Pi)*
              zeta[2] - 8*zeta[3]) + (70/3 + ((44*I)/3)*Pi)*zeta[3] + 
           (47*zeta[4])/3) + Log[mu2/s]*(-129389/1944 - ((6677*I)/162)*Pi + 
           (-1157/54 + ((5*I)/18)*Pi)*zeta[2] + (-359/27 + ((206*I)/9)*Pi)*
            zeta[3] + (2203*zeta[4])/24) - (11*zeta[5])/15) - 120*zeta[5] + 
       ((-24*I)*Pi*G[1, 1, 0, x] - 72*G[0, 0, 0, 0, x] + 
         (-8/3 + (24*I)*Pi)*G[0, 0, 0, 1, x] - (8*G[0, 0, 1, 0, x])/3 + 
         (70*G[0, 1, 0, 0, x])/3 + (-2 - (24*I)*Pi)*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + 48*G[1, 0, 0, 0, x] + (2/3 + (8*I)*Pi)*
          G[1, 0, 0, 1, x] + (2*G[1, 0, 1, 0, x])/3 - 24*G[1, 1, 0, 0, x] + 
         24*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 1, x] - 
         24*G[0, 1, 0, 1, 1, x] + 8*G[1, 0, 0, 1, 1, x] + 
         G[1, 0, 0, x]*(-50 + ((74*I)/3)*Pi - 24*Log[mu2/s]) + 
         G[0, 1, 0, x]*(59/18 + ((68*I)/3)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 0, 1, 1, x]*(16/3 - (16*I)*Pi + 16*Log[mu2/s]) + 
         G[0, 0, 0, x]*(104 - ((80*I)/3)*Pi + 48*Log[mu2/s]) + 
         G[0, 0, x]*(-271/3 + ((995*I)/18)*Pi + (-52 + ((76*I)/3)*Pi)*
            Log[mu2/s] - 12*Log[mu2/s]^2 - (172*zeta[2])/3) + 
         G[0, 0, 1, x]*(59/18 + (4*I)*Pi + (4/3 + (16*I)*Pi)*Log[mu2/s] - 
           56*zeta[2]) + G[1, 0, 1, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
         G[0, 1, 1, x]*((-2*I)*Pi + 24*zeta[2]) + G[1, 0, x]*
          ((-50*I)*Pi - (24*I)*Pi*Log[mu2/s] + (206*zeta[2])/3) + 
         zeta[2]*(((959*I)/18)*Pi - 96*zeta[3]) + (-959/18 + ((32*I)/3)*Pi)*
          zeta[3] + G[0, 1, x]*(((59*I)/18)*Pi + Log[mu2/s]*
            (((4*I)/3)*Pi - 16*zeta[2]) + (-2/3 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) + G[0, x]*(((-271*I)/3)*Pi - (12*I)*Pi*Log[mu2/s]^2 + 
           (2477/18 + ((8*I)/3)*Pi)*zeta[2] + Log[mu2/s]*((-52*I)*Pi + 
             (196*zeta[2])/3) + 26*zeta[3]) + Log[mu2/s]*
          (((76*I)/3)*Pi*zeta[2] + (-76/3 + (16*I)*Pi)*zeta[3] - 
           44*zeta[4]) + G[1, x]*(((74*I)/3)*Pi*zeta[2] + (-74/3 + (8*I)*Pi)*
            zeta[3] - 22*zeta[4]) + (-464/3 + (16*I)*Pi)*zeta[4] + 
         16*zeta[5])/(1 - x) + G[1, x]*(38515/648 + ((245*I)/36)*Pi + 
         (7*Log[mu2/s]^3)/18 + zeta[2]*(-5141/9 + ((67*I)/3)*Pi - 
           88*zeta[3]) + (-1564/9 - (56*I)*Pi)*zeta[3] + 
         Log[mu2/s]^2*(37/9 + ((8*I)/3)*Pi + (-40 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) + (-502 + (50*I)*Pi)*zeta[4] + 
         Log[mu2/s]*(1351/54 + ((5*I)/3)*Pi + (-501/2 + (56*I)*Pi)*zeta[2] + 
           (-96 + (16*I)*Pi)*zeta[3] + 212*zeta[4]) + 52*zeta[5]) + 
       (((-11635*I)/162)*Pi + (32*G[0, 0, 0, 1, x])/3 + (-146/3 - (4*I)*Pi)*
          G[0, 0, 1, 1, x] + (146/3 + (16*I)*Pi)*G[0, 1, 1, 1, x] + 
         (82/3 - (4*I)*Pi)*G[1, 0, 1, 1, x] + (-83/3 - (48*I)*Pi)*
          G[1, 1, 1, 1, x] + 128*G[0, 0, 1, 0, 0, x] - 
         4*G[0, 0, 1, 0, 1, x] + (-4 - (24*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
         192*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
         (12 + (72*I)*Pi)*G[0, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, x] + 
         (16 - (72*I)*Pi)*G[0, 1, 1, 1, 0, x] + 192*G[1, 0, 0, 0, 0, x] - 
         32*G[1, 0, 0, 0, 1, x] + (-32 - (192*I)*Pi)*G[1, 0, 0, 1, 0, x] + 
         32*G[1, 0, 0, 1, 1, x] - 20*G[1, 0, 1, 0, 1, x] + 
         (-20 + (240*I)*Pi)*G[1, 0, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, x] - 
         36*G[1, 1, 0, 0, 1, x] + (-36 + (168*I)*Pi)*G[1, 1, 0, 1, 0, x] - 
         48*G[1, 1, 1, 0, 1, x] + (-48 - (168*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
         24*G[0, 0, 1, 1, 0, 0, x] + 72*G[0, 1, 0, 1, 0, 0, x] + 
         96*G[0, 1, 1, 0, 0, 0, x] - 72*G[0, 1, 1, 1, 0, 0, x] - 
         192*G[1, 0, 0, 1, 0, 0, x] - 288*G[1, 0, 1, 0, 0, 0, x] + 
         240*G[1, 0, 1, 1, 0, 0, x] - 288*G[1, 1, 0, 0, 0, 0, x] + 
         168*G[1, 1, 0, 1, 0, 0, x] + 288*G[1, 1, 1, 0, 0, 0, x] - 
         168*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 1, 0, 0, x]*
          (132 + (144*I)*Pi - 144*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
          (-164 + (48*I)*Pi - 48*Log[mu2/s]) + G[0, 1, 0, 1, x]*
          (-9 + (4*I)*Pi - 8*Log[mu2/s]) + ((7*I)/9)*Pi*Log[mu2/s]^3 + 
         G[1, 0, 0, 1, x]*(59 + (24*I)*Pi + 24*Log[mu2/s]) + 
         G[1, 1, 0, 1, x]*(236/3 - (4*I)*Pi + 32*Log[mu2/s]) + 
         G[1, 0, 1, 0, 0, x]*(-100 - (144*I)*Pi + 144*Log[mu2/s]) + 
         G[1, 1, 0, 0, 0, x]*(-160 - (96*I)*Pi + 192*Log[mu2/s]) + 
         G[1, 0, 1, 0, x]*(59 - (96*I)*Pi + (24 + (144*I)*Pi)*Log[mu2/s] - 
           528*zeta[2]) + G[1, 1, 0, 0, x]*(169 - (108*I)*Pi + 
           (88 + (96*I)*Pi)*Log[mu2/s] - 48*Log[mu2/s]^2 - 336*zeta[2]) + 
         G[0, 0, 0, x]*(((32*I)/3)*Pi - 128*zeta[2]) + G[0, 1, 0, 0, x]*
          (-184 + (108*I)*Pi - 96*Log[mu2/s] - 72*zeta[2]) + 
         G[0, 0, 1, 0, x]*(32/3 + (124*I)*Pi + 24*zeta[2]) + 
         G[0, 1, 1, 0, x]*(-9 - (156*I)*Pi + (-8 - (48*I)*Pi)*Log[mu2/s] + 
           168*zeta[2]) + G[1, 0, 0, 0, x]*(-272 + (32*I)*Pi - 
           128*Log[mu2/s] + 192*zeta[2]) + G[1, 1, 1, 0, x]*
          (236/3 + (116*I)*Pi + (32 - (144*I)*Pi)*Log[mu2/s] + 456*zeta[2]) + 
         zeta[2]*(1631/18 - ((2557*I)/18)*Pi - 176*zeta[3]) + 
         G[1, 1, 1, x]*(419/9 + (71*I)*Pi + (20 + (32*I)*Pi)*Log[mu2/s] + 
           (112 + (168*I)*Pi)*zeta[2] - 168*zeta[3]) + 
         G[1, 0, 0, x]*(2329/9 - ((239*I)/3)*Pi + 32*Log[mu2/s]^2 + 
           Log[mu2/s]*(400/3 - (40*I)*Pi - 144*zeta[2]) + (276 + (48*I)*Pi)*
            zeta[2] - 120*zeta[3]) + G[0, 1, 1, x]*(-101/2 + ((38*I)/3)*Pi + 
           (-27 - (8*I)*Pi)*Log[mu2/s] + (-48 + (72*I)*Pi)*zeta[2] - 
           72*zeta[3]) + G[0, 0, 1, x]*(-97/3 - (46*I)*Pi - 8*Log[mu2/s] + 
           (20 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (1400/9 - ((338*I)/9)*Pi)*
          zeta[3] + G[0, 1, 0, x]*(-97/3 - (201*I)*Pi + (328 - (24*I)*Pi)*
            zeta[2] + Log[mu2/s]*(-8 - (104*I)*Pi + 48*zeta[2]) + 
           24*zeta[3]) + Log[mu2/s]^2*(((-17*I)/18)*Pi + (13 - (32*I)*Pi)*
            zeta[2] + 32*zeta[3]) + G[0, 0, x]*(((-97*I)/3)*Pi + 
           (488/3 - (32*I)*Pi)*zeta[2] + Log[mu2/s]*((-8*I)*Pi + 
             96*zeta[2]) + 80*zeta[3]) + G[1, 1, 0, x]*
          (-583/6 + ((617*I)/3)*Pi + (-8 - (48*I)*Pi)*Log[mu2/s]^2 - 
           220*zeta[2] + Log[mu2/s]*(-42 + (104*I)*Pi + 336*zeta[2]) + 
           120*zeta[3]) + G[1, 0, 1, x]*(-583/6 + ((133*I)/3)*Pi + 
           (-42 + (8*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 + (8 - (240*I)*Pi)*
            zeta[2] + 240*zeta[3]) + G[1, 1, x]*(-2893/36 - 
           ((1313*I)/18)*Pi + (-37/6 - (8*I)*Pi)*Log[mu2/s]^2 + 
           (-1589/6 - (164*I)*Pi)*zeta[2] + Log[mu2/s]*
            (-67/3 - ((103*I)/3)*Pi + (-96 + (144*I)*Pi)*zeta[2] - 
             144*zeta[3]) + (104 - (24*I)*Pi)*zeta[3] - 966*zeta[4]) + 
         G[0, 1, x]*(3671/54 - ((1087*I)/18)*Pi + (8*Log[mu2/s]^2)/3 + 
           (503/3 + (184*I)*Pi)*zeta[2] + Log[mu2/s]*(202/9 - ((89*I)/3)*Pi + 
             (40 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + (-164 - (24*I)*Pi)*
            zeta[3] - 318*zeta[4]) + G[0, x]*(((3671*I)/54)*Pi + 
           Log[mu2/s]^2*(((8*I)/3)*Pi - 32*zeta[2]) + 
           (-1682/9 + ((172*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((202*I)/9)*Pi + 
             (-344/3 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + (-92 + (48*I)*Pi)*
            zeta[3] - 164*zeta[4]) + (1402/3 + (100*I)*Pi)*zeta[4] + 
         G[1, 0, x]*(3671/54 + ((3313*I)/18)*Pi + (-1724/3 - (24*I)*Pi)*
            zeta[2] + Log[mu2/s]^2*(8/3 + (24*I)*Pi + 48*zeta[2]) + 
           (-96 - (72*I)*Pi)*zeta[3] + Log[mu2/s]*(202/9 + ((290*I)/3)*Pi + 
             (-272 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + 246*zeta[4]) + 
         Log[mu2/s]*(((-674*I)/27)*Pi + (187/3 - ((257*I)/3)*Pi)*zeta[2] + 
           (236/3 + (32*I)*Pi)*zeta[3] + 424*zeta[4]) + 
         G[1, x]*(-11635/162 - ((4033*I)/108)*Pi + (7*Log[mu2/s]^3)/9 + 
           Log[mu2/s]^2*(-17/18 - ((7*I)/6)*Pi + (40 + (48*I)*Pi)*zeta[2] - 
             48*zeta[3]) + (1633/9 + (44*I)*Pi)*zeta[3] + 
           zeta[2]*(8923/18 - ((305*I)/6)*Pi + 264*zeta[3]) + 
           Log[mu2/s]*(-674/27 - ((16*I)/9)*Pi + (230 - (48*I)*Pi)*zeta[2] + 
             (88 - (48*I)*Pi)*zeta[3] - 636*zeta[4]) + (471 - (150*I)*Pi)*
            zeta[4] - 156*zeta[5]) + 104*zeta[5])/x + 
       ((4*G[0, 0, 1, 0, 1, x])/3 + (4/3 + (16*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
         (4*G[0, 0, 1, 1, 1, x])/3 - 4*G[0, 1, 0, 0, 1, x] + 
         (-4 - (48*I)*Pi)*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 
         (16*G[0, 1, 1, 0, 1, x])/3 + (-16/3 + (48*I)*Pi)*
          G[0, 1, 1, 1, 0, x] + 6*G[0, 1, 1, 1, 1, x] + 
         (32*G[1, 0, 0, 0, 1, x])/3 + (32/3 + (128*I)*Pi)*
          G[1, 0, 0, 1, 0, x] - (50*G[1, 0, 0, 1, 1, x])/3 + 
         (20*G[1, 0, 1, 0, 1, x])/3 + (20/3 - (160*I)*Pi)*
          G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] + 
         12*G[1, 1, 0, 0, 1, x] + (12 - (112*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
         (22*G[1, 1, 0, 1, 1, x])/3 + 16*G[1, 1, 1, 0, 1, x] + 
         (16 + (112*I)*Pi)*G[1, 1, 1, 1, 0, x] - (56*G[1, 1, 1, 1, 1, x])/3 + 
         16*G[0, 0, 1, 1, 0, 0, x] - 48*G[0, 1, 0, 1, 0, 0, x] - 
         64*G[0, 1, 1, 0, 0, 0, x] + 48*G[0, 1, 1, 1, 0, 0, x] + 
         128*G[1, 0, 0, 1, 0, 0, x] + 192*G[1, 0, 1, 0, 0, 0, x] - 
         160*G[1, 0, 1, 1, 0, 0, x] + 192*G[1, 1, 0, 0, 0, 0, x] - 
         112*G[1, 1, 0, 1, 0, 0, x] - 192*G[1, 1, 1, 0, 0, 0, x] + 
         112*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, 0, x]*
          (-16 + (64*I)*Pi - 128*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
          (-8 + (96*I)*Pi - 96*Log[mu2/s]) + G[1, 1, 0, 1, x]*
          (-212/9 + ((26*I)/3)*Pi - (32*Log[mu2/s])/3) + 
         G[1, 0, 0, 1, x]*(-53/3 - (14*I)*Pi - 8*Log[mu2/s]) + 
         G[1, 0, 1, 1, x]*(-94/9 + (6*I)*Pi - (14*Log[mu2/s])/3) + 
         G[0, 1, 1, 1, x]*(-82/9 - ((10*I)/3)*Pi - 4*Log[mu2/s]) + 
         G[0, 0, 1, 1, x]*(55/9 + ((2*I)/3)*Pi + (2*Log[mu2/s])/3) + 
         G[0, 1, 0, 1, x]*(53/9 - ((10*I)/3)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 1, 1, 1, x]*(13/3 + ((34*I)/3)*Pi + 14*Log[mu2/s]) + 
         G[0, 1, 1, 0, 0, x]*(8/3 - (32*I)*Pi + 32*Log[mu2/s]) + 
         G[1, 1, 1, 0, 0, x]*(-8/3 - (96*I)*Pi + 96*Log[mu2/s]) + 
         G[1, 1, 1, 0, x]*(-212/9 + ((8*I)/3)*Pi + (-32/3 + (96*I)*Pi)*
            Log[mu2/s] - 304*zeta[2]) + G[1, 0, 0, 0, x]*
          (((32*I)/3)*Pi - 128*zeta[2]) + G[0, 1, 1, 0, x]*
          (53/9 + (8/3 + (32*I)*Pi)*Log[mu2/s] - 112*zeta[2]) + 
         G[0, 0, 1, 0, x]*(((4*I)/3)*Pi - 16*zeta[2]) + 
         G[0, 1, 0, 0, x]*((-4*I)*Pi + 48*zeta[2]) + G[1, 1, 0, 0, x]*
          (73/9 + ((4*I)/3)*Pi + (16/3 - (64*I)*Pi)*Log[mu2/s] + 
           32*Log[mu2/s]^2 + 224*zeta[2]) + G[1, 0, 1, 0, x]*
          (-53/3 - ((28*I)/3)*Pi + (-8 - (96*I)*Pi)*Log[mu2/s] + 
           352*zeta[2]) + G[1, 0, 1, x]*(1319/54 - ((49*I)/3)*Pi + 
           (106/9 - ((22*I)/3)*Pi)*Log[mu2/s] + (8*Log[mu2/s]^2)/3 + 
           (38/3 + (160*I)*Pi)*zeta[2] - 160*zeta[3]) + 
         G[1, 1, 0, x]*(1319/54 - ((11*I)/3)*Pi + (8/3 + (32*I)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(106/9 - 224*zeta[2]) - 
           (112*zeta[2])/3 - 80*zeta[3]) + G[0, 1, 0, x]*
          (((53*I)/9)*Pi + Log[mu2/s]*(((8*I)/3)*Pi - 32*zeta[2]) + 
           (20/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + G[0, 0, 1, x]*
          (((55*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] + (-8 - (16*I)*Pi)*
            zeta[2] + 16*zeta[3]) + G[0, 1, 1, x]*(134/27 + ((4*I)/3)*Pi + 
           (41/9 + ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
           (65/3 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + G[1, 0, 0, x]*
          (((-53*I)/3)*Pi + (-40/3 - (32*I)*Pi)*zeta[2] + 
           Log[mu2/s]*((-8*I)*Pi + 96*zeta[2]) + 80*zeta[3]) + 
         G[1, 1, 1, x]*(274/27 - ((199*I)/9)*Pi + (-26/9 - (6*I)*Pi)*
            Log[mu2/s] - (14*Log[mu2/s]^2)/3 + (-52 - (112*I)*Pi)*zeta[2] + 
           112*zeta[3]) + G[1, 0, x]*(((1319*I)/54)*Pi + 
           Log[mu2/s]^2*(((8*I)/3)*Pi - 32*zeta[2]) + (298/9 + ((28*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*(((106*I)/9)*Pi + (40/3 + (32*I)*Pi)*
              zeta[2] - 32*zeta[3]) + (4 + (48*I)*Pi)*zeta[3] - 
           164*zeta[4]) + G[0, 1, x]*(((134*I)/27)*Pi + I*Pi*Log[mu2/s]^2 + 
           (-134/3 - ((31*I)/3)*Pi)*zeta[2] + (22/3 + (16*I)*Pi)*zeta[3] + 
           Log[mu2/s]*(((41*I)/9)*Pi + (-18 - (32*I)*Pi)*zeta[2] + 
             32*zeta[3]) + 212*zeta[4]) + G[1, 1, x]*(-191/81 + 
           ((59*I)/2)*Pi + (13/18 + (I/3)*Pi)*Log[mu2/s]^2 + 
           (7*Log[mu2/s]^3)/9 + (1507/18 + (19*I)*Pi)*zeta[2] + 
           (-62/9 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*(-137/27 + 
             ((31*I)/3)*Pi + (45 - (96*I)*Pi)*zeta[2] + 96*zeta[3]) + 
           644*zeta[4]) + G[1, x]*(((-191*I)/81)*Pi + ((7*I)/9)*Pi*
            Log[mu2/s]^3 + zeta[2]*(-2105/18 - ((763*I)/18)*Pi - 
             176*zeta[3]) + (218/9 - ((50*I)/9)*Pi)*zeta[3] + 
           Log[mu2/s]^2*(((13*I)/18)*Pi + (-19 - (32*I)*Pi)*zeta[2] + 
             32*zeta[3]) + (274/3 + (100*I)*Pi)*zeta[4] + 
           Log[mu2/s]*(((-137*I)/27)*Pi + (-199/3 - ((65*I)/3)*Pi)*zeta[2] + 
             (44/3 + (32*I)*Pi)*zeta[3] + 424*zeta[4]) + 104*zeta[5]))/x^2))/
     Nc + Nc^2*(-431791/2592 + ((1138949*I)/2592)*Pi - 
      ((155*I)/2)*Pi*G[0, 0, 0, 1, x] - (155*G[0, 0, 0, 1, 1, x])/2 + 
      (3*I)*Pi*G[0, 0, 1, 0, 1, x] + (21*I)*Pi*G[0, 1, 0, 0, 1, x] + 
      (59/2 - (36*I)*Pi)*G[0, 1, 0, 1, 1, x] - 
      (27*I)*Pi*G[0, 1, 1, 0, 1, x] + (57*I)*Pi*G[1, 0, 0, 0, 1, x] - 
      (33*I)*Pi*G[1, 0, 1, 0, 1, x] - (135*I)*Pi*G[1, 1, 0, 0, 1, x] + 
      (117*I)*Pi*G[1, 1, 1, 0, 1, x] + 3*G[0, 0, 1, 0, 1, 1, x] + 
      15*G[0, 0, 1, 1, 1, 1, x] + 21*G[0, 1, 0, 0, 1, 1, x] - 
      36*G[0, 1, 0, 1, 1, 1, x] - 27*G[0, 1, 1, 0, 1, 1, x] - 
      36*G[0, 1, 1, 1, 1, 1, x] + 57*G[1, 0, 0, 0, 1, 1, x] - 
      108*G[1, 0, 0, 1, 1, 1, x] - 33*G[1, 0, 1, 0, 1, 1, x] + 
      129*G[1, 0, 1, 1, 1, 1, x] - 135*G[1, 1, 0, 0, 1, 1, x] + 
      210*G[1, 1, 0, 1, 1, 1, x] + 117*G[1, 1, 1, 0, 1, 1, x] - 
      27*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*(667/2 - (189*I)*Pi - 
        162*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(-81 + (87*I)*Pi - 
        42*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(55/2 + (168*I)*Pi - 
        42*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(152 - (3*I)*Pi - 
        18*Log[mu2/s]) + (11/16 - ((55*I)/16)*Pi)*Log[mu2/s]^4 + 
      G[1, 0, 0, 1, 1, x]*(-85/2 - (72*I)*Pi + 36*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-417/2 + (42*I)*Pi + 78*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(54 - ((207*I)/2)*Pi + (105 + (6*I)*Pi)*Log[mu2/s] - 
        36*Log[mu2/s]^2 - 93*zeta[2]) + G[1, 0, 0, 1, x]*
       (((-85*I)/2)*Pi + (36*I)*Pi*Log[mu2/s] - 57*zeta[2]) + 
      G[1, 1, 0, 1, x]*(((55*I)/2)*Pi - (42*I)*Pi*Log[mu2/s] - 33*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-437/6 - ((179*I)/2)*Pi + (-17/2 - (57*I)*Pi)*
         Log[mu2/s] - (15*Log[mu2/s]^2)/2 + (39*zeta[2])/2) + 
      Log[mu2/s]^3*(53/72 - ((151*I)/72)*Pi + (65*zeta[2])/2) + 
      G[0, 0, 1, 1, x]*(205/4 + ((181*I)/2)*Pi + (-123/2 - (9*I)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/2 + (69*zeta[2])/2) + 
      G[0, 1, 0, 1, x]*(((59*I)/2)*Pi + 51*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-4403/12 + (224*I)*Pi + (-219/2 + (69*I)*Pi)*
         Log[mu2/s] + (231*Log[mu2/s]^2)/2 + (201*zeta[2])/2) + 
      G[1, 0, 1, x]*(((-437*I)/6)*Pi - ((15*I)/2)*Pi*Log[mu2/s]^2 + 
        (511/2 + ((81*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-17*I)/2)*Pi + 
          138*zeta[2]) - 66*zeta[3]) + G[0, 0, 1, x]*(((205*I)/4)*Pi + 
        ((9*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-123*I)/2)*Pi - 
          18*zeta[2]) + (285/2 - ((9*I)/2)*Pi)*zeta[2] - 9*zeta[3]) + 
      (-15149/72 - ((5939*I)/36)*Pi)*zeta[3] + Log[mu2/s]^2*
       (-121/9 + ((3187*I)/72)*Pi + (83/6 + ((195*I)/8)*Pi)*zeta[2] + 
        15*zeta[3]) + G[1, 1, 1, x]*(3151/6 - (213*I)*Pi + 
        (-47/4 + ((33*I)/2)*Pi)*Log[mu2/s]^2 - 33*Log[mu2/s]^3 + 
        Log[mu2/s]*(1847/12 - (133*I)*Pi - 249*zeta[2]) + 
        (-261/4 - ((135*I)/2)*Pi)*zeta[2] + 18*zeta[3]) + 
      G[0, 1, 1, x]*(1663/72 + ((127*I)/2)*Pi + (-47/4 - (18*I)*Pi)*
         Log[mu2/s]^2 + 6*Log[mu2/s]^3 + (-351/4 + (39*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(19/2 + ((163*I)/2)*Pi + 123*zeta[2]) + 27*zeta[3]) + 
      zeta[2]*(-160675/432 - ((161*I)/12)*Pi + 115*zeta[3]) + 
      G[1, 1, x]*(-290591/432 + ((8725*I)/36)*Pi + (157/12 - ((33*I)/2)*Pi)*
         Log[mu2/s]^3 + (33*Log[mu2/s]^4)/8 + (787/8 + (75*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-467/24 + ((55*I)/2)*Pi + (645*zeta[2])/4) + 
        (-287/3 + (78*I)*Pi)*zeta[3] + Log[mu2/s]*(-10181/36 + (115*I)*Pi + 
          (347/4 + ((207*I)/2)*Pi)*zeta[2] + 54*zeta[3]) - 
        (2925*zeta[4])/16) + G[0, 1, x]*(((1663*I)/72)*Pi + 
        (6*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((-47*I)/4)*Pi - 
          (81*zeta[2])/2) + (-865/4 + ((25*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(((19*I)/2)*Pi + (-15/2 - (18*I)*Pi)*zeta[2] - 
          18*zeta[3]) + (141 - (15*I)*Pi)*zeta[3] - (51*zeta[4])/2) + 
      (-4249/96 + ((3075*I)/32)*Pi)*zeta[4] + 
      Log[mu2/s]*(-17743/216 + ((51977*I)/216)*Pi + 
        (-11027/72 + ((31*I)/8)*Pi)*zeta[2] + (-517/6 + (5*I)*Pi)*zeta[3] + 
        (165*zeta[4])/4) + (I*Pi*G[0, 0, 1, 0, 1, x] + 
        (7*I)*Pi*G[0, 1, 0, 0, 1, x] + (-6 - (12*I)*Pi)*G[0, 1, 0, 1, 1, x] - 
        (9*I)*Pi*G[0, 1, 1, 0, 1, x] + (19*I)*Pi*G[1, 0, 0, 0, 1, x] - 
        (11*I)*Pi*G[1, 0, 1, 0, 1, x] - (45*I)*Pi*G[1, 1, 0, 0, 1, x] + 
        (39*I)*Pi*G[1, 1, 1, 0, 1, x] + G[0, 0, 1, 0, 1, 1, x] + 
        5*G[0, 0, 1, 1, 1, 1, x] + 7*G[0, 1, 0, 0, 1, 1, x] - 
        12*G[0, 1, 0, 1, 1, 1, x] - 9*G[0, 1, 1, 0, 1, 1, x] - 
        12*G[0, 1, 1, 1, 1, 1, x] + 19*G[1, 0, 0, 0, 1, 1, x] - 
        36*G[1, 0, 0, 1, 1, 1, x] - 11*G[1, 0, 1, 0, 1, 1, x] + 
        43*G[1, 0, 1, 1, 1, 1, x] - 45*G[1, 1, 0, 0, 1, 1, x] + 
        70*G[1, 1, 0, 1, 1, 1, x] + 39*G[1, 1, 1, 0, 1, 1, x] - 
        9*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*(290/3 - (63*I)*Pi - 
          54*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(11/3 + (29*I)*Pi - 
          14*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(53/3 + (56*I)*Pi - 
          14*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(13/3 - I*Pi - 6*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(-29 - (24*I)*Pi + 12*Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*(-23 + (14*I)*Pi + 26*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(1169/18 - (13*I)*Pi + (10 + (2*I)*Pi)*Log[mu2/s] - 
          12*Log[mu2/s]^2 - 31*zeta[2]) + G[1, 0, 0, 1, x]*
         ((-29*I)*Pi + (12*I)*Pi*Log[mu2/s] - 19*zeta[2]) + 
        G[1, 1, 0, 1, x]*(((53*I)/3)*Pi - (14*I)*Pi*Log[mu2/s] - 
          11*zeta[2]) + G[1, 0, 1, 1, x]*(-329/36 - ((43*I)/6)*Pi + 
          (-65/6 - (19*I)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/2 + 
          (13*zeta[2])/2) + G[0, 0, 1, 1, x]*(-475/36 + ((13*I)/6)*Pi + 
          (-13/6 - (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (23*zeta[2])/2) + G[0, 1, 0, 1, x]*((-6*I)*Pi + 17*zeta[2]) + 
        G[1, 1, 1, 1, x]*(-2587/12 + ((313*I)/6)*Pi + (-89/2 + (23*I)*Pi)*
           Log[mu2/s] + (77*Log[mu2/s]^2)/2 + (67*zeta[2])/2) + 
        G[1, 0, 1, x]*(((-329*I)/36)*Pi - ((5*I)/2)*Pi*Log[mu2/s]^2 + 
          (260/3 + ((27*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-65*I)/6)*Pi + 
            46*zeta[2]) - 22*zeta[3]) + G[0, 0, 1, x]*(((-475*I)/36)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-13*I)/6)*Pi - 
            6*zeta[2]) + (13/3 - ((3*I)/2)*Pi)*zeta[2] - 3*zeta[3]) + 
        G[1, 1, 1, x]*(15853/54 - ((3331*I)/36)*Pi + (55/6 + ((11*I)/2)*Pi)*
           Log[mu2/s]^2 - 11*Log[mu2/s]^3 + Log[mu2/s]*
           (2215/18 - ((157*I)/6)*Pi - 83*zeta[2]) + (-227/6 - ((45*I)/2)*Pi)*
           zeta[2] + 6*zeta[3]) + G[0, 1, 1, x]*(-3133/54 + 
          ((1349*I)/36)*Pi + (-5/2 - (6*I)*Pi)*Log[mu2/s]^2 + 
          2*Log[mu2/s]^3 + (37/3 + (13*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-989/36 + (5*I)*Pi + 41*zeta[2]) + 9*zeta[3]) + 
        G[1, 1, x]*(-144539/648 + ((18823*I)/108)*Pi + 
          (-55/36 - ((11*I)/2)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/8 + 
          (-4351/72 + ((313*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
           (-1855/72 + ((55*I)/12)*Pi + (215*zeta[2])/4) + 
          (122/9 + (26*I)*Pi)*zeta[3] + Log[mu2/s]*(-12883/108 + 
            ((2575*I)/36)*Pi + (113/4 + ((69*I)/2)*Pi)*zeta[2] + 
            18*zeta[3]) - (975*zeta[4])/16) + G[0, 1, x]*
         (((-3133*I)/54)*Pi + (2*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           (((-5*I)/2)*Pi - (27*zeta[2])/2) + (1733/36 + ((5*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(((-989*I)/36)*Pi + (73/6 - (6*I)*Pi)*
             zeta[2] - 6*zeta[3]) + (67/3 - (5*I)*Pi)*zeta[3] - 
          (17*zeta[4])/2) + G[1, x]*(((-144539*I)/648)*Pi + 
          ((11*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-55*I)/36)*Pi - 
            13*zeta[2]) + Log[mu2/s]^2*(((-1855*I)/72)*Pi + 
            (35/3 - ((39*I)/4)*Pi)*zeta[2] - 6*zeta[3]) + 
          (950/9 + ((707*I)/9)*Pi)*zeta[3] + zeta[2]*(5038/27 + 
            ((455*I)/24)*Pi + 2*zeta[3]) + (38 - ((743*I)/16)*Pi)*zeta[4] + 
          Log[mu2/s]*(((-12883*I)/108)*Pi + (3259/36 + ((27*I)/4)*Pi)*
             zeta[2] + (134/3 - (10*I)*Pi)*zeta[3] + (11*zeta[4])/2) - 
          29*zeta[5]))/x^2 + G[1, x]*(1351865/2592 - ((175021*I)/432)*Pi + 
        (-55/16 + ((33*I)/8)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^3*
         (-349/72 - ((2*I)/3)*Pi - 39*zeta[2]) + Log[mu2/s]^2*
         (757/18 - (34*I)*Pi + (-207/8 - ((117*I)/4)*Pi)*zeta[2] - 
          18*zeta[3]) + (1282/9 + ((577*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(8987/36 - ((511*I)/12)*Pi + 6*zeta[3]) + 
        (10379/32 - ((2229*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (57785/216 - ((7153*I)/36)*Pi + (271/8 - ((55*I)/2)*Pi)*zeta[2] + 
          (167 - (30*I)*Pi)*zeta[3] + (33*zeta[4])/2) - 87*zeta[5]) + 
      (105*zeta[5])/2 + ((30*I)*Pi*G[0, 0, 0, 1, x] - 
        (30*I)*Pi*G[0, 1, 0, 1, x] + (10*I)*Pi*G[1, 0, 0, 1, x] + 
        30*G[0, 0, 0, 1, 1, x] - 40*G[0, 0, 1, 1, 1, x] - 
        30*G[0, 1, 0, 1, 1, x] + 10*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 1, x]*(14/3 - (20*I)*Pi + 20*Log[mu2/s]) + 
        G[0, 0, 1, x]*(((14*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 70*zeta[2]) + 
        30*G[0, 1, 1, x]*zeta[2] - 10*G[1, 0, 1, x]*zeta[2] + 
        ((14*I)/3)*Pi*zeta[3] - 120*zeta[2]*zeta[3] + 
        G[0, 1, x]*((-14/3 - (20*I)*Pi)*zeta[2] - 20*Log[mu2/s]*zeta[2] + 
          20*zeta[3]) + Log[mu2/s]*((20*I)*Pi*zeta[3] - 55*zeta[4]) + 
        G[1, x]*((10*I)*Pi*zeta[3] - (55*zeta[4])/2) + (-77/6 + (20*I)*Pi)*
         zeta[4] + 20*zeta[5])/(1 - x) + (((-190685*I)/648)*Pi + 
        (19*I)*Pi*G[0, 0, 0, 1, x] + 19*G[0, 0, 0, 1, 1, x] - 
        (3*I)*Pi*G[0, 0, 1, 0, 1, x] - (21*I)*Pi*G[0, 1, 0, 0, 1, x] + 
        (6 + (36*I)*Pi)*G[0, 1, 0, 1, 1, x] + (27*I)*Pi*G[0, 1, 1, 0, 1, x] - 
        (57*I)*Pi*G[1, 0, 0, 0, 1, x] + (33*I)*Pi*G[1, 0, 1, 0, 1, x] + 
        (135*I)*Pi*G[1, 1, 0, 0, 1, x] - (117*I)*Pi*G[1, 1, 1, 0, 1, x] - 
        3*G[0, 0, 1, 0, 1, 1, x] - 15*G[0, 0, 1, 1, 1, 1, x] - 
        21*G[0, 1, 0, 0, 1, 1, x] + 36*G[0, 1, 0, 1, 1, 1, x] + 
        27*G[0, 1, 1, 0, 1, 1, x] + 36*G[0, 1, 1, 1, 1, 1, x] - 
        57*G[1, 0, 0, 0, 1, 1, x] + 108*G[1, 0, 0, 1, 1, 1, x] + 
        33*G[1, 0, 1, 0, 1, 1, x] - 129*G[1, 0, 1, 1, 1, 1, x] + 
        135*G[1, 1, 0, 0, 1, 1, x] - 210*G[1, 1, 0, 1, 1, 1, x] - 
        117*G[1, 1, 1, 0, 1, 1, x] + 27*G[1, 1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 1, 1, x]*(119 - (42*I)*Pi - 78*Log[mu2/s]) + 
        G[1, 0, 0, 1, 1, x]*(41 + (72*I)*Pi - 36*Log[mu2/s]) + 
        ((11*I)/8)*Pi*Log[mu2/s]^4 + G[0, 0, 1, 1, 1, x]*
         (-52 + (3*I)*Pi + 18*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (54 - (87*I)*Pi + 42*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
         (-17 - (168*I)*Pi + 42*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
         (-296 + (189*I)*Pi + 162*Log[mu2/s]) + G[1, 1, 1, 1, x]*
         (5735/12 - ((393*I)/2)*Pi + (199/2 - (69*I)*Pi)*Log[mu2/s] - 
          (231*Log[mu2/s]^2)/2 - (201*zeta[2])/2) + G[0, 1, 0, 1, x]*
         ((6*I)*Pi - 51*zeta[2]) + G[0, 0, 1, 1, x]*(-211/6 - ((63*I)/2)*Pi + 
          (41/2 + (9*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - 
          (69*zeta[2])/2) + G[1, 0, 1, 1, x]*(733/12 + ((137*I)/2)*Pi + 
          (29/2 + (57*I)*Pi)*Log[mu2/s] + (15*Log[mu2/s]^2)/2 - 
          (39*zeta[2])/2) + Log[mu2/s]^3*(((17*I)/36)*Pi - 13*zeta[2]) + 
        G[1, 1, 0, 1, x]*((-17*I)*Pi + (42*I)*Pi*Log[mu2/s] + 33*zeta[2]) + 
        G[1, 0, 0, 1, x]*((41*I)*Pi - (36*I)*Pi*Log[mu2/s] + 57*zeta[2]) + 
        G[0, 1, 1, 1, x]*(-463/6 + (65*I)*Pi + (-54 - (6*I)*Pi)*Log[mu2/s] + 
          36*Log[mu2/s]^2 + 93*zeta[2]) + G[0, 1, 1, x]*
         (501/8 - ((673*I)/12)*Pi + (8 + (18*I)*Pi)*Log[mu2/s]^2 - 
          6*Log[mu2/s]^3 + Log[mu2/s]*(253/12 - (38*I)*Pi - 123*zeta[2]) + 
          (-13/2 - (39*I)*Pi)*zeta[2] - 27*zeta[3]) + 
        G[1, 1, 1, x]*(-26411/36 + ((917*I)/4)*Pi + (-1 - ((33*I)/2)*Pi)*
           Log[mu2/s]^2 + 33*Log[mu2/s]^3 + (107 + ((135*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-746/3 + ((195*I)/2)*Pi + 249*zeta[2]) - 18*zeta[3]) + 
        Log[mu2/s]^2*(((-1927*I)/72)*Pi + (-11/6 - ((39*I)/4)*Pi)*zeta[2] - 
          6*zeta[3]) + (1124/9 + ((662*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(25819/108 + ((479*I)/24)*Pi + 2*zeta[3]) + 
        G[0, 0, 1, x]*(((-211*I)/6)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
          (-38 + ((9*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((41*I)/2)*Pi + 
            18*zeta[2]) + 9*zeta[3]) + G[1, 0, 1, x]*(((733*I)/12)*Pi + 
          ((15*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((29*I)/2)*Pi - 
            138*zeta[2]) + (-236 - ((81*I)/2)*Pi)*zeta[2] + 66*zeta[3]) + 
        (59/2 - ((743*I)/16)*Pi)*zeta[4] + Log[mu2/s]*(((-4021*I)/27)*Pi + 
          (3481/36 + ((3*I)/4)*Pi)*zeta[2] + (116/3 - (10*I)*Pi)*zeta[3] + 
          (11*zeta[4])/2) + G[0, 1, x]*(((501*I)/8)*Pi - 
          (6*I)*Pi*Log[mu2/s]^3 + (63 + I*Pi)*zeta[2] + 
          Log[mu2/s]^2*((8*I)*Pi + (81*zeta[2])/2) + (-89 + (15*I)*Pi)*
           zeta[3] + Log[mu2/s]*(((253*I)/12)*Pi + (-17/2 + (18*I)*Pi)*
             zeta[2] + 18*zeta[3]) + (51*zeta[4])/2) + 
        G[1, 1, x]*(36343/48 - ((6787*I)/18)*Pi + (-49/12 + ((33*I)/2)*Pi)*
           Log[mu2/s]^3 - (33*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
           (1253/24 - ((53*I)/4)*Pi - (645*zeta[2])/4) + 
          (-1/24 - ((323*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
           (4279/12 - ((577*I)/4)*Pi + (-459/4 - ((207*I)/2)*Pi)*zeta[2] - 
            54*zeta[3]) + (-61/3 - (78*I)*Pi)*zeta[3] + (2925*zeta[4])/16) - 
        29*zeta[5] + G[1, x]*(-190685/648 + ((262751*I)/432)*Pi + 
          (11/8 - ((33*I)/8)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^3*
           (17/36 + ((17*I)/12)*Pi + 39*zeta[2]) + 
          zeta[2]*(-5885/12 - ((139*I)/24)*Pi - 6*zeta[3]) + 
          (-6853/36 - ((601*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
           (-1927/72 + ((429*I)/8)*Pi + (-9/4 + ((117*I)/4)*Pi)*zeta[2] + 
            18*zeta[3]) + Log[mu2/s]*(-4021/27 + ((5455*I)/18)*Pi + 
            (-977/6 + ((5*I)/4)*Pi)*zeta[2] + (-116 + (30*I)*Pi)*zeta[3] - 
            (33*zeta[4])/2) + (-2079/16 + ((2229*I)/16)*Pi)*zeta[4] + 
          87*zeta[5]))/x + x*(-9654233/31104 - ((1361843*I)/7776)*Pi + 
        (49/3 + (2*I)*Pi)*G[0, 0, 0, 1, 1, x] - 
        (4*I)*Pi*G[0, 0, 1, 0, 1, x] - (28*I)*Pi*G[0, 1, 0, 0, 1, x] + 
        (32*I)*Pi*G[0, 1, 1, 0, 1, x] - (4*I)*Pi*G[1, 0, 1, 0, 1, x] + 
        (28*I)*Pi*G[1, 1, 0, 0, 1, x] + (5/3 - (42*I)*Pi)*
         G[1, 1, 0, 1, 1, x] - (24*I)*Pi*G[1, 1, 1, 0, 1, x] + 
        2*G[0, 0, 0, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 1, 1, x] - 
        16*G[0, 0, 1, 1, 1, 1, x] - 28*G[0, 1, 0, 0, 1, 1, x] + 
        38*G[0, 1, 0, 1, 1, 1, x] + 32*G[0, 1, 1, 0, 1, 1, x] + 
        30*G[0, 1, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 1, 1, 1, x] - 
        4*G[1, 0, 1, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 1, 1, x] + 
        28*G[1, 1, 0, 0, 1, 1, x] - 42*G[1, 1, 0, 1, 1, 1, x] - 
        24*G[1, 1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 1, 1, x]*(184 - (34*I)*Pi - 64*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(71 - (24*I)*Pi - 16*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(22/3 + (34*I)*Pi - 4*Log[mu2/s]) + 
        (71/240 + ((5*I)/8)*Pi)*Log[mu2/s]^5 + (5*Log[mu2/s]^6)/16 + 
        G[1, 0, 0, 1, 1, x]*(-76/3 + (6*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(-62 + 16*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
         (-193 + (58*I)*Pi + 64*Log[mu2/s]) + G[1, 1, 1, 1, x]*
         (1162/9 - ((253*I)/3)*Pi + (326/3 - (4*I)*Pi)*Log[mu2/s] - 
          34*Log[mu2/s]^2 - 100*zeta[2]) + G[0, 0, 1, 1, x]*
         (358/9 - (37*I)*Pi + (25 + (10*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
          29*zeta[2]) + G[1, 0, 0, 1, x]*(((-76*I)/3)*Pi + 
          (4*I)*Pi*Log[mu2/s] - 28*zeta[2]) + G[0, 1, 0, 1, x]*
         (((22*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] - 24*zeta[2]) + 
        Log[mu2/s]^4*(-157/288 + ((269*I)/144)*Pi - (111*zeta[2])/16) + 
        G[0, 0, 0, 1, x]*(((49*I)/3)*Pi - 4*zeta[2]) + 
        G[1, 1, 0, 1, x]*(((5*I)/3)*Pi + 56*zeta[2]) + 
        G[1, 0, 1, 1, x]*(-358/9 + (46*I)*Pi + (-25 + (2*I)*Pi)*Log[mu2/s] + 
          9*Log[mu2/s]^2 + 59*zeta[2]) + G[0, 1, 1, 1, x]*
         (-1162/9 + ((226*I)/3)*Pi + (-326/3 - (8*I)*Pi)*Log[mu2/s] + 
          28*Log[mu2/s]^2 + 70*zeta[2]) + G[0, 1, 1, x]*
         (1310/27 - ((734*I)/9)*Pi + (127/6 + (16*I)*Pi)*Log[mu2/s]^2 - 
          4*Log[mu2/s]^3 + Log[mu2/s]*(428/9 - ((199*I)/3)*Pi - 94*zeta[2]) + 
          (443/6 - (28*I)*Pi)*zeta[2] - 48*zeta[3]) + 
        Log[mu2/s]^3*(-305/27 + ((161*I)/216)*Pi + (-637/72 - ((83*I)/12)*Pi)*
           zeta[2] - 8*zeta[3]) + (72481/216 + ((12091*I)/108)*Pi)*zeta[3] - 
        43*zeta[3]^2 + G[1, 0, 1, x]*(((-358*I)/9)*Pi + 
          (9*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-25*I)*Pi - 80*zeta[2]) + 
          (100/3 - (29*I)*Pi)*zeta[2] + 14*zeta[3]) + 
        G[0, 0, 1, x]*(((358*I)/9)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
          (-127/3 - I*Pi)*zeta[2] + Log[mu2/s]*((25*I)*Pi + 4*zeta[2]) + 
          14*zeta[3]) + G[1, 1, 1, x]*(-1310/27 + ((734*I)/9)*Pi + 
          (-127/6 - (22*I)*Pi)*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
          (-389/6 + (58*I)*Pi)*zeta[2] + Log[mu2/s]*(-428/9 + 
            ((199*I)/3)*Pi + 170*zeta[2]) + 20*zeta[3]) + 
        zeta[2]*(766969/2592 + ((10583*I)/216)*Pi + (460/9 - ((110*I)/3)*Pi)*
           zeta[3]) + (1853/192 - ((3441*I)/32)*Pi)*zeta[4] + 
        Log[mu2/s]^2*(-31025/432 - ((593*I)/27)*Pi + 
          (3973/144 + ((19*I)/24)*Pi)*zeta[2] + (63/2 - (4*I)*Pi)*zeta[3] + 
          (1613*zeta[4])/32) + G[0, 1, x]*(((1310*I)/27)*Pi - 
          (4*I)*Pi*Log[mu2/s]^3 + (-602/9 - ((21*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(((127*I)/6)*Pi + 19*zeta[2]) + (-301/3 + (10*I)*Pi)*
           zeta[3] + Log[mu2/s]*(((428*I)/9)*Pi + (-185/3 + (4*I)*Pi)*
             zeta[2] + 28*zeta[3]) + 98*zeta[4]) + 
        G[1, 1, x]*(((-1310*I)/27)*Pi + ((40*I)/3)*Pi*Log[mu2/s]^3 + 
          (7*Log[mu2/s]^4)/3 + Log[mu2/s]^2*(((-127*I)/6)*Pi - 109*zeta[2]) + 
          (602/9 + ((21*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-428*I)/9)*Pi + 
            (185/3 - (72*I)*Pi)*zeta[2] - (140*zeta[3])/3) + 
          (301/3 - ((86*I)/3)*Pi)*zeta[3] + (409*zeta[4])/2) + 
        Log[mu2/s]*(-609425/2592 - ((69779*I)/648)*Pi + 
          zeta[2]*(36823/216 + ((2033*I)/72)*Pi - 18*zeta[3]) + 
          (7817/36 - ((121*I)/9)*Pi)*zeta[3] + (-705/32 + ((599*I)/16)*Pi)*
           zeta[4] - 13*zeta[5]) + (301/15 + (123*I)*Pi)*zeta[5] + 
        G[1, x]*(14576/243 + ((2912*I)/81)*Pi + (7/18 - ((47*I)/12)*Pi)*
           Log[mu2/s]^4 - (5*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
           (79/27 + ((14*I)/9)*Pi + (215*zeta[2])/6) + 
          zeta[2]*(-2174/27 - ((211*I)/9)*Pi - (92*zeta[3])/3) + 
          (-4178/27 - ((1135*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
           (322/27 + ((79*I)/9)*Pi + (-15 + ((59*I)/2)*Pi)*zeta[2] + 
            24*zeta[3]) + Log[mu2/s]*(2912/81 + ((644*I)/27)*Pi + 
            (-527/9 - ((34*I)/3)*Pi)*zeta[2] + (-1216/9 + ((64*I)/3)*Pi)*
             zeta[3] - (1151*zeta[4])/8) + (-143/6 + ((93*I)/8)*Pi)*zeta[4] + 
          58*zeta[5]) - (58591*zeta[6])/384)) + 
    x*(11930183/23328 + ((546815*I)/1944)*Pi + (54 + (16*I)*Pi)*
       G[0, 0, 0, 0, 1, x] + (54 + (8*I)*Pi)*G[0, 0, 0, 1, 0, x] + 
      (-30 + (12*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-30 - (16*I)*Pi)*
       G[0, 1, 1, 1, 0, x] + (30 - (16*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (30 - (8*I)*Pi)*G[1, 0, 0, 1, 0, x] + (-54 - (12*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (-54 + (16*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
      144*G[0, 0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, 0, 0, 1, x] - 
      24*G[0, 0, 0, 0, 1, 0, x] + 40*G[0, 0, 0, 0, 1, 1, x] + 
      12*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 0, 1, 0, 1, x] - 
      4*G[0, 0, 0, 1, 1, 0, x] + 34*G[0, 0, 0, 1, 1, 1, x] + 
      60*G[0, 0, 1, 0, 0, 0, x] + 28*G[0, 0, 1, 0, 0, 1, x] + 
      28*G[0, 0, 1, 0, 1, 0, x] - 36*G[0, 0, 1, 0, 1, 1, x] - 
      68*G[0, 0, 1, 1, 0, 0, x] + 72*G[0, 0, 1, 1, 0, 1, x] + 
      72*G[0, 0, 1, 1, 1, 0, x] - 136*G[0, 0, 1, 1, 1, 1, x] + 
      124*G[0, 1, 0, 0, 0, 0, x] - 72*G[0, 1, 0, 0, 0, 1, x] - 
      72*G[0, 1, 0, 0, 1, 0, x] + 40*G[0, 1, 0, 0, 1, 1, x] + 
      32*G[0, 1, 0, 1, 0, 0, x] - 28*G[0, 1, 0, 1, 0, 1, x] - 
      28*G[0, 1, 0, 1, 1, 0, x] - 46*G[0, 1, 0, 1, 1, 1, x] - 
      32*G[0, 1, 1, 0, 0, 0, x] + 4*G[0, 1, 1, 0, 0, 1, x] + 
      4*G[0, 1, 1, 0, 1, 0, x] + 8*G[0, 1, 1, 0, 1, 1, x] - 
      40*G[0, 1, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 1, 0, 1, x] + 
      24*G[0, 1, 1, 1, 1, 0, x] + 190*G[0, 1, 1, 1, 1, 1, x] + 
      144*G[1, 0, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 0, 1, x] + 
      24*G[1, 0, 0, 0, 1, 0, x] - 40*G[1, 0, 0, 0, 1, 1, x] - 
      12*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
      4*G[1, 0, 0, 1, 1, 0, x] - 34*G[1, 0, 0, 1, 1, 1, x] - 
      60*G[1, 0, 1, 0, 0, 0, x] - 28*G[1, 0, 1, 0, 0, 1, x] - 
      28*G[1, 0, 1, 0, 1, 0, x] + 36*G[1, 0, 1, 0, 1, 1, x] + 
      68*G[1, 0, 1, 1, 0, 0, x] - 72*G[1, 0, 1, 1, 0, 1, x] - 
      72*G[1, 0, 1, 1, 1, 0, x] + 136*G[1, 0, 1, 1, 1, 1, x] - 
      124*G[1, 1, 0, 0, 0, 0, x] + 72*G[1, 1, 0, 0, 0, 1, x] + 
      72*G[1, 1, 0, 0, 1, 0, x] - 40*G[1, 1, 0, 0, 1, 1, x] - 
      32*G[1, 1, 0, 1, 0, 0, x] + 28*G[1, 1, 0, 1, 0, 1, x] + 
      28*G[1, 1, 0, 1, 1, 0, x] + 46*G[1, 1, 0, 1, 1, 1, x] + 
      32*G[1, 1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 0, 0, 1, x] - 
      4*G[1, 1, 1, 0, 1, 0, x] - 8*G[1, 1, 1, 0, 1, 1, x] + 
      40*G[1, 1, 1, 1, 0, 0, x] - 24*G[1, 1, 1, 1, 0, 1, x] - 
      24*G[1, 1, 1, 1, 1, 0, x] - 190*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, 1, x]*(24 + (54*I)*Pi - 160*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-6 + (32*I)*Pi - 136*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(39 - (16*I)*Pi - 80*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(30 - (24*I)*Pi - 76*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-12 - (12*I)*Pi - 44*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(12 - (40*I)*Pi - 44*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-12 - (48*I)*Pi - 44*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(12 - (52*I)*Pi - 44*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(36 + (64*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(18 + (8*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(9 + (10*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(15 + (58*I)*Pi - 16*Log[mu2/s]) + 
      (-373/360 - ((5*I)/6)*Pi)*Log[mu2/s]^5 - (5*Log[mu2/s]^6)/24 + 
      G[0, 1, 0, 1, 1, x]*(-48 - (58*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(12 - (8*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-66 - (10*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(24 - (64*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(18 + (12*I)*Pi + 44*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-18 + (40*I)*Pi + 44*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(18 + (48*I)*Pi + 44*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-18 + (52*I)*Pi + 44*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(18 + (24*I)*Pi + 76*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-60 + (16*I)*Pi + 80*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*(-132 - (32*I)*Pi + 136*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(87 - (54*I)*Pi + 160*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-129/2 - (18*I)*Pi + (-24 + (8*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 - 208*zeta[2]) + G[0, 0, 1, 1, x]*
       (58 - (3*I)*Pi + (45 + (14*I)*Pi)*Log[mu2/s] - 11*Log[mu2/s]^2 - 
        205*zeta[2]) + G[1, 0, 1, 0, x]*(-8 + (-6 + (56*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 98*zeta[2]) + G[0, 0, 0, 0, x]*
       (40 + (30*I)*Pi + (108 + (56*I)*Pi)*Log[mu2/s] - 40*Log[mu2/s]^2 - 
        92*zeta[2]) + G[1, 1, 1, 1, x]*(-185/2 - (57*I)*Pi + 
        (-90 + (76*I)*Pi)*Log[mu2/s] - 42*Log[mu2/s]^2 - 80*zeta[2]) + 
      G[0, 1, 1, 0, x]*(19 - (12*I)*Pi + (6 + (8*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 78*zeta[2]) + G[1, 0, 0, 1, x]*
       (-8 - (42*I)*Pi + (-6 + (8*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
        74*zeta[2]) + G[0, 1, 0, 1, x]*(19 - (24*I)*Pi + 
        (6 + (48*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 50*zeta[2]) + 
      Log[mu2/s]^4*(-577/108 - ((247*I)/72)*Pi + (241*zeta[2])/24) + 
      G[1, 1, 0, 1, x]*(145/2 + (69*I)*Pi + (66 - (48*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 50*zeta[2]) + G[0, 0, 0, 1, x]*
       (-55 - (3*I)*Pi + (-66 - (8*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        74*zeta[2]) + G[1, 1, 1, 0, x]*(145/2 + (30*I)*Pi + 
        (66 - (8*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 78*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-14 + (12*I)*Pi + (18 - (76*I)*Pi)*Log[mu2/s] + 
        42*Log[mu2/s]^2 + 80*zeta[2]) + G[1, 0, 0, 0, x]*
       (8 - (12*I)*Pi + (-36 - (56*I)*Pi)*Log[mu2/s] + 40*Log[mu2/s]^2 + 
        92*zeta[2]) + G[0, 0, 1, 0, x]*(-55 - (18*I)*Pi + 
        (-66 - (56*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 98*zeta[2]) + 
      G[1, 0, 1, 1, x]*(20 + (48*I)*Pi + (27 - (14*I)*Pi)*Log[mu2/s] + 
        11*Log[mu2/s]^2 + 205*zeta[2]) + G[0, 1, 0, 0, x]*
       (-12 + (-48 - (8*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 208*zeta[2]) + 
      G[0, 1, 1, x]*(-53/2 - (45*I)*Pi + (-45/2 + (40*I)*Pi)*Log[mu2/s]^2 + 
        (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(-50 - (21*I)*Pi - 162*zeta[2]) + 
        (279/2 - (84*I)*Pi)*zeta[2] - (224*zeta[3])/3) + 
      G[1, 1, 0, x]*(-179/4 - (65*I)*Pi + (-27 - (6*I)*Pi)*Log[mu2/s]^2 + 
        (93 + (94*I)*Pi)*zeta[2] + Log[mu2/s]*(-73 - (12*I)*Pi + 
          116*zeta[2]) - 40*zeta[3]) + G[1, 0, 0, x]*(57/2 + (65*I)*Pi + 
        (27 + (34*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(65 + (12*I)*Pi - 
          180*zeta[2]) + (-81 - (106*I)*Pi)*zeta[2] - 36*zeta[3]) + 
      G[0, 0, 1, x]*(105/4 + (61*I)*Pi + (27 - (5*I)*Pi)*Log[mu2/s]^2 + 
        (-162 + (77*I)*Pi)*zeta[2] + Log[mu2/s]*(58 + (33*I)*Pi + 
          96*zeta[2]) - 18*zeta[3]) + (-146755/324 - ((4705*I)/27)*Pi)*
       zeta[3] + (273*zeta[3]^2)/2 + Log[mu2/s]^3*
       (-2821/324 - ((325*I)/27)*Pi + (1213/36 + (12*I)*Pi)*zeta[2] + 
        (26*zeta[3])/3) + G[1, 0, 1, x]*(-179/4 - (61*I)*Pi + 
        (-27 + (5*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-73 - (33*I)*Pi - 
          96*zeta[2]) + (117 - (77*I)*Pi)*zeta[2] + 18*zeta[3]) + 
      G[0, 0, 0, x]*(-16 - (65*I)*Pi + (-27 - (34*I)*Pi)*Log[mu2/s]^2 + 
        (-27 + (106*I)*Pi)*zeta[2] + Log[mu2/s]*(-50 - (12*I)*Pi + 
          180*zeta[2]) + 36*zeta[3]) + G[0, 1, 0, x]*(105/4 + (65*I)*Pi + 
        (27 + (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(58 + (12*I)*Pi - 
          116*zeta[2]) + (-75 - (94*I)*Pi)*zeta[2] + 40*zeta[3]) + 
      G[1, 1, 1, x]*(51 + (45*I)*Pi + (45/2 - (40*I)*Pi)*Log[mu2/s]^2 - 
        (4*Log[mu2/s]^3)/3 + (-9/2 + (84*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(65 + (21*I)*Pi + 162*zeta[2]) + (224*zeta[3])/3) + 
      zeta[2]*(-27926/81 + ((113*I)/9)*Pi + (1138/9 - (193*I)*Pi)*zeta[3]) + 
      G[1, 1, x]*(-137/8 - ((41*I)/4)*Pi + (8*I)*Pi*Log[mu2/s]^3 + 
        (7*Log[mu2/s]^4)/3 + Log[mu2/s]^2*(-4 - ((9*I)/2)*Pi - 61*zeta[2]) + 
        (-35 - ((39*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-33/2 - (16*I)*Pi + 
          (-45 - (92*I)*Pi)*zeta[2] - (284*zeta[3])/3) + 
        (-9 - (226*I)*Pi)*zeta[3] - (851*zeta[4])/2) + 
      Log[mu2/s]^2*(13469/324 - ((229*I)/108)*Pi + (1261/18 + ((123*I)/4)*Pi)*
         zeta[2] + (-137/18 - ((10*I)/3)*Pi)*zeta[3] - (2519*zeta[4])/16) + 
      G[0, 0, x]*(79/8 + ((23*I)/4)*Pi + ((28*I)/3)*Pi*Log[mu2/s]^3 + 
        (7*Log[mu2/s]^4)/3 + Log[mu2/s]^2*(-4 - 90*zeta[2]) + 
        (92 + (30*I)*Pi)*zeta[2] + Log[mu2/s]*(-9/2 + (84 - (68*I)*Pi)*
           zeta[2] - (344*zeta[3])/3) + (18 - ((632*I)/3)*Pi)*zeta[3] - 
        (69*zeta[4])/2) + (-16685/144 - ((787*I)/16)*Pi)*zeta[4] + 
      G[1, 0, x]*(29/8 - ((23*I)/4)*Pi - ((28*I)/3)*Pi*Log[mu2/s]^3 - 
        (7*Log[mu2/s]^4)/3 + (-115/2 - (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(4 + 90*zeta[2]) + (-30 + ((632*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(21/2 + (-12 + (68*I)*Pi)*zeta[2] + (344*zeta[3])/3) + 
        (69*zeta[4])/2) + G[0, 1, x]*(29/8 + ((41*I)/4)*Pi - 
        (8*I)*Pi*Log[mu2/s]^3 - (7*Log[mu2/s]^4)/3 + (-85 + ((3*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]^2*(4 + ((9*I)/2)*Pi + 61*zeta[2]) + 
        (21 + (226*I)*Pi)*zeta[3] + Log[mu2/s]*(21/2 + (16*I)*Pi + 
          (-27 + (92*I)*Pi)*zeta[2] + (284*zeta[3])/3) + (851*zeta[4])/2) + 
      G[1, x]*(193/8 + (32*I)*Pi + (7/4 + ((25*I)/12)*Pi)*Log[mu2/s]^4 + 
        (5*Log[mu2/s]^5)/12 + Log[mu2/s]^3*(28/3 + (7*I)*Pi - 
          (161*zeta[2])/6) + zeta[2]*(-361/4 - (3*I)*Pi - (88*zeta[3])/3) + 
        Log[mu2/s]^2*(27 + (28*I)*Pi + (-81/2 - ((49*I)/2)*Pi)*zeta[2] - 
          (46*zeta[3])/3) + (-104/3 - (17*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(91/2 + (48*I)*Pi + (-92 - (39*I)*Pi)*zeta[2] + 
          (-20 - ((344*I)/3)*Pi)*zeta[3] - (83*zeta[4])/8) + 
        (1209/8 - ((2763*I)/8)*Pi)*zeta[4] - 56*zeta[5]) + 
      (71/30 - (321*I)*Pi)*zeta[5] + 
      G[0, x]*(-193/8 + (59/2 + (30*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-3 + (-27 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
        zeta[2]*(-25/4 - (65*I)*Pi + 90*zeta[3]) + (147/2 + (407*I)*Pi)*
         zeta[4] + Log[mu2/s]*(-27/2 + (-43 - (12*I)*Pi)*zeta[2] + 
          (6 + (96*I)*Pi)*zeta[3] + 277*zeta[4]) + 56*zeta[5]) + 
      Log[mu2/s]*(546815/1944 + ((18653*I)/162)*Pi + 
        zeta[2]*(-5585/108 + ((143*I)/3)*Pi - (637*zeta[3])/3) + 
        (-4498/27 - ((479*I)/9)*Pi)*zeta[3] + (-11323/48 - ((993*I)/4)*Pi)*
         zeta[4] + 193*zeta[5]) - (30433*zeta[6])/64) + 189*zeta[6] + 
    (-909/32 - ((2165*I)/32)*Pi + 72*G[0, 0, 0, 0, x] + 
      (-12 - ((3*I)/2)*Pi)*G[0, 0, 0, 1, x] - (3*G[0, 0, 0, 1, 1, x])/2 - 
      48*G[0, 0, 1, 0, 0, x] + 47*G[0, 0, 1, 0, 1, x] + 
      47*G[0, 0, 1, 1, 0, x] - 35*G[0, 0, 1, 1, 1, x] - 
      72*G[0, 1, 0, 0, 0, x] + 33*G[0, 1, 0, 0, 1, x] + 
      33*G[0, 1, 0, 1, 0, x] + 9*G[0, 1, 0, 1, 1, x] - 
      72*G[1, 0, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, x] + 
      24*G[1, 0, 0, 1, 0, x] + 21*G[1, 0, 0, 1, 1, x] - 
      17*G[1, 1, 0, 1, 1, x] + 2*G[0, 0, 1, 1, 0, 0, x] - 
      2*G[0, 0, 1, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 1, 0, x] + 
      2*G[0, 0, 1, 1, 1, 1, x] - 6*G[0, 1, 0, 1, 0, 0, x] + 
      6*G[0, 1, 0, 1, 0, 1, x] + 6*G[0, 1, 0, 1, 1, 0, x] - 
      6*G[0, 1, 0, 1, 1, 1, x] - 8*G[0, 1, 1, 0, 0, 0, x] + 
      4*G[0, 1, 1, 0, 0, 1, x] + 4*G[0, 1, 1, 0, 1, 0, x] - 
      6*G[0, 1, 1, 1, 0, 0, x] + 10*G[0, 1, 1, 1, 0, 1, x] + 
      10*G[0, 1, 1, 1, 1, 0, x] - 14*G[0, 1, 1, 1, 1, 1, x] + 
      16*G[1, 0, 0, 1, 0, 0, x] - 16*G[1, 0, 0, 1, 0, 1, x] - 
      16*G[1, 0, 0, 1, 1, 0, x] + 16*G[1, 0, 0, 1, 1, 1, x] + 
      24*G[1, 0, 1, 0, 0, 0, x] - 12*G[1, 0, 1, 0, 0, 1, x] - 
      12*G[1, 0, 1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, 0, 0, x] - 
      10*G[1, 0, 1, 1, 0, 1, x] - 10*G[1, 0, 1, 1, 1, 0, x] + 
      22*G[1, 0, 1, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, 0, x] - 
      8*G[1, 1, 0, 0, 0, 1, x] - 8*G[1, 1, 0, 0, 1, 0, x] + 
      20*G[1, 1, 0, 1, 0, 0, x] - 28*G[1, 1, 0, 1, 0, 1, x] - 
      28*G[1, 1, 0, 1, 1, 0, x] + 28*G[1, 1, 0, 1, 1, 1, x] + 
      32*G[1, 1, 1, 0, 0, 0, x] - 20*G[1, 1, 1, 0, 0, 1, x] - 
      20*G[1, 1, 1, 0, 1, 0, x] + 14*G[1, 1, 1, 1, 0, 0, x] - 
      34*G[1, 1, 1, 1, 0, 1, x] - 34*G[1, 1, 1, 1, 1, 0, x] + 
      62*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
       (-113/2 - 28*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-36 - 16*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-67 - 12*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-7 - 12*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(2 - 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(44 - 4*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (44 - 4*Log[mu2/s]) + (-11/48 - ((11*I)/48)*Pi)*Log[mu2/s]^4 + 
      G[0, 1, 1, 1, 1, x]*(-102 + 4*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-9 + 4*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(36 + 8*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(36 + 8*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (33 + 12*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(33 + 12*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(44 + 20*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (44 + 20*Log[mu2/s]) + G[0, 0, 0, x]*(-157 + (12*I)*Pi - 
        48*Log[mu2/s] - 48*zeta[2]) + G[0, 1, 1, 1, x]*
       (121 - (14*I)*Pi + 44*Log[mu2/s] - 20*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-84 - I*Pi - 36*Log[mu2/s] - 18*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-84 + (6*I)*Pi - 36*Log[mu2/s] - 16*zeta[2]) + 
      G[0, 1, 0, 0, x]*(119/2 - (3*I)*Pi + 36*Log[mu2/s] - 6*zeta[2]) + 
      G[0, 0, 1, 0, x]*(-12 - I*Pi + 2*zeta[2]) + G[0, 0, 1, 1, x]*
       (-121/4 + (5*I)*Pi - 7*Log[mu2/s] + 4*zeta[2]) + 
      Log[mu2/s]^3*(-37/24 - ((25*I)/8)*Pi + (9*zeta[2])/2) + 
      G[1, 0, 0, 0, x]*(90 + 48*Log[mu2/s] + 16*zeta[2]) + 
      G[1, 0, 1, 1, x]*(15 - (26*I)*Pi + 8*Log[mu2/s] + 28*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-139/2 - 26*Log[mu2/s] + 34*zeta[2]) + 
      G[1, 1, 0, 0, x]*(73/2 + (4*I)*Pi + 4*Log[mu2/s] + 4*Log[mu2/s]^2 + 
        42*zeta[2]) + G[1, 0, 0, 1, x]*(-139/2 + (19*I)*Pi - 26*Log[mu2/s] + 
        44*zeta[2]) + G[1, 1, 1, 1, x]*(639/4 + ((73*I)/2)*Pi + 
        49*Log[mu2/s] + 4*Log[mu2/s]^2 + 66*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-113 + (6*I)*Pi - 40*Log[mu2/s] - 4*Log[mu2/s]^2 + 
        76*zeta[2]) + G[1, 1, 0, 1, x]*(-113 - (21*I)*Pi - 40*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 78*zeta[2]) + G[1, 1, 1, x]*(-194 - ((79*I)/2)*Pi - 
        (61*Log[mu2/s]^2)/4 + Log[mu2/s]*(-345/4 - ((43*I)/2)*Pi - 
          40*zeta[2]) - (329*zeta[2])/4 - 60*zeta[3]) + 
      G[1, 1, 0, x]*(711/4 + ((3*I)/2)*Pi + 14*Log[mu2/s]^2 + 
        Log[mu2/s]*(78 - (8*I)*Pi - 36*zeta[2]) - 101*zeta[2] - 10*zeta[3]) + 
      G[1, 0, 0, x]*(-289/4 - ((35*I)/2)*Pi - 12*Log[mu2/s]^2 + 
        Log[mu2/s]*(-38 - (2*I)*Pi - 12*zeta[2]) - 77*zeta[2] - 10*zeta[3]) + 
      G[1, 0, 1, x]*(711/4 + ((47*I)/2)*Pi + 14*Log[mu2/s]^2 + 
        Log[mu2/s]*(78 + (10*I)*Pi - 32*zeta[2]) - 114*zeta[2] - 8*zeta[3]) + 
      zeta[2]*(12605/16 - ((11*I)/4)*Pi - 5*zeta[3]) + 
      G[0, 0, 1, x]*(203/4 - ((117*I)/4)*Pi + (13 - (7*I)*Pi)*Log[mu2/s] - 
        (223*zeta[2])/2 - 2*zeta[3]) + (6287/24 - ((15*I)/4)*Pi)*zeta[3] + 
      G[0, 1, 0, x]*(203/4 - ((23*I)/2)*Pi - 104*zeta[2] + 
        Log[mu2/s]*(13 + 4*zeta[2]) + 2*zeta[3]) + 
      G[0, 1, 1, x]*(-177/8 + ((61*I)/2)*Pi - (239*zeta[2])/2 + 
        Log[mu2/s]*(-13/2 + (8*I)*Pi + 8*zeta[2]) + 14*zeta[3]) + 
      Log[mu2/s]^2*(-15/2 - ((123*I)/8)*Pi + (277/4 + ((25*I)/8)*Pi)*
         zeta[2] + 19*zeta[3]) + G[0, 0, x]*(1759/8 - ((99*I)/4)*Pi + 
        12*Log[mu2/s]^2 + (299/2 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(163/2 - (11*I)*Pi + 40*zeta[2]) + 32*zeta[3]) + 
      G[0, x]*(-123/4 + ((493*I)/8)*Pi + Log[mu2/s]^2*(-3 + (5*I)*Pi - 
          16*zeta[2]) + (-385 - ((13*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-16 + ((49*I)/2)*Pi + (-149 - (2*I)*Pi)*zeta[2] - 
          20*zeta[3]) + (-163/2 - (3*I)*Pi)*zeta[3] - 45*zeta[4]) + 
      G[0, 1, x]*(-569/4 - ((179*I)/8)*Pi - 7*Log[mu2/s]^2 + 
        (961/4 - ((15*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-51 - ((15*I)/2)*Pi + 
          89*zeta[2] - 4*zeta[3]) + (63*zeta[3])/2 - (23*zeta[4])/2) + 
      (5517/32 - ((11*I)/32)*Pi)*zeta[4] + 
      x^2*(18*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 
        6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 
        6*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
        6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + 
        G[0, 0, 0, x]*(-15 - 12*Log[mu2/s]) + G[1, 1, 1, x]*
         (-15 - 12*Log[mu2/s]) + G[0, 0, 1, x]*(15/2 + 6*Log[mu2/s]) + 
        G[0, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + G[1, 0, 1, x]*
         (15/2 + 6*Log[mu2/s]) + G[1, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + 
        (255*zeta[2])/8 + 9*Log[mu2/s]^2*zeta[2] + 
        G[0, 0, x]*(85/8 + (15*Log[mu2/s])/2 + 3*Log[mu2/s]^2 + 
          (33*zeta[2])/2) + G[1, 1, x]*(85/8 + (15*Log[mu2/s])/2 + 
          3*Log[mu2/s]^2 + (33*zeta[2])/2) + G[0, 1, x]*
         (-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + (39*zeta[2])/2) + 
        G[1, 0, x]*(-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + 
          (39*zeta[2])/2) + G[0, x]*((-45*zeta[2])/2 - 18*Log[mu2/s]*
           zeta[2] - 6*zeta[3]) + G[1, x]*((-45*zeta[2])/2 - 
          18*Log[mu2/s]*zeta[2] - 6*zeta[3]) + (15*zeta[3])/2 + 
        Log[mu2/s]*((45*zeta[2])/2 + 6*zeta[3]) + (27*zeta[4])/4) + 
      G[1, 0, x]*(-569/4 + ((109*I)/2)*Pi + (357/2 - (5*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-7 + (2*I)*Pi + 4*zeta[2]) + 33*zeta[3] + 
        Log[mu2/s]*(-51 + (26*I)*Pi + 86*zeta[2] + 4*zeta[3]) + 
        (41*zeta[4])/2) + Log[mu2/s]*(-167/8 - ((379*I)/8)*Pi + 
        (2769/8 - ((15*I)/8)*Pi)*zeta[2] + (701/6 + (I/3)*Pi)*zeta[3] + 
        (169*zeta[4])/4) + G[1, 1, x]*(1575/16 + ((75*I)/2)*Pi + 
        (5*Log[mu2/s]^3)/3 + (2217/8 - ((19*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(105/8 + ((15*I)/4)*Pi + 8*zeta[2]) + (619*zeta[3])/6 + 
        Log[mu2/s]*(215/4 + (18*I)*Pi + (203*zeta[2])/2 + 28*zeta[3]) + 
        (115*zeta[4])/2) + ((3 - I*Pi)*G[0, 0, 1, 0, 1, x] + 
        (3 + (2*I)*Pi)*G[0, 0, 1, 1, 0, x] + (3*I)*Pi*G[0, 0, 1, 1, 1, x] + 
        (-9 - (5*I)*Pi)*G[0, 1, 0, 0, 1, x] - 9*G[0, 1, 0, 1, 0, x] + 
        (24 + (3*I)*Pi)*G[1, 0, 0, 0, 1, x] + (24 - (2*I)*Pi)*
         G[1, 0, 0, 1, 0, x] - G[0, 0, 1, 0, 1, 1, x] + 
        12*G[0, 0, 1, 1, 0, 0, x] - 10*G[0, 0, 1, 1, 0, 1, x] - 
        10*G[0, 0, 1, 1, 1, 0, x] + 13*G[0, 0, 1, 1, 1, 1, x] - 
        5*G[0, 1, 0, 0, 1, 1, x] - 36*G[0, 1, 0, 1, 0, 0, x] + 
        36*G[0, 1, 0, 1, 0, 1, x] + 36*G[0, 1, 0, 1, 1, 0, x] - 
        26*G[0, 1, 0, 1, 1, 1, x] - 48*G[0, 1, 1, 0, 0, 0, x] + 
        22*G[0, 1, 1, 0, 0, 1, x] + 22*G[0, 1, 1, 0, 1, 0, x] + 
        5*G[0, 1, 1, 0, 1, 1, x] - 32*G[0, 1, 1, 1, 0, 0, x] + 
        50*G[0, 1, 1, 1, 0, 1, x] + 50*G[0, 1, 1, 1, 1, 0, x] - 
        90*G[0, 1, 1, 1, 1, 1, x] + 3*G[1, 0, 0, 0, 1, 1, x] + 
        96*G[1, 0, 0, 1, 0, 0, x] - 98*G[1, 0, 0, 1, 0, 1, x] - 
        98*G[1, 0, 0, 1, 1, 0, x] + 116*G[1, 0, 0, 1, 1, 1, x] + 
        144*G[1, 0, 1, 0, 0, 0, x] - 78*G[1, 0, 1, 0, 0, 1, x] - 
        78*G[1, 0, 1, 0, 1, 0, x] + 9*G[1, 0, 1, 0, 1, 1, x] - 
        6*G[1, 0, 1, 1, 0, 0, x] - 62*G[1, 0, 1, 1, 0, 1, x] - 
        62*G[1, 0, 1, 1, 1, 0, x] + 89*G[1, 0, 1, 1, 1, 1, x] + 
        144*G[1, 1, 0, 0, 0, 0, x] - 48*G[1, 1, 0, 0, 0, 1, x] - 
        48*G[1, 1, 0, 0, 1, 0, x] + 23*G[1, 1, 0, 0, 1, 1, x] + 
        118*G[1, 1, 0, 1, 0, 0, x] - 162*G[1, 1, 0, 1, 0, 1, x] - 
        162*G[1, 1, 0, 1, 1, 0, x] + 122*G[1, 1, 0, 1, 1, 1, x] + 
        168*G[1, 1, 1, 0, 0, 0, x] - 102*G[1, 1, 1, 0, 0, 1, x] - 
        102*G[1, 1, 1, 0, 1, 0, x] - 17*G[1, 1, 1, 0, 1, 1, x] + 
        76*G[1, 1, 1, 1, 0, 0, x] - 170*G[1, 1, 1, 1, 0, 1, x] - 
        170*G[1, 1, 1, 1, 1, 0, x] + 395*G[1, 1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, 1, x]*(-40 + (45*I)*Pi - 180*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(-64 - 96*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (-39 - (6*I)*Pi - 72*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (5 + (2*I)*Pi - 64*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (5 - (25*I)*Pi - 52*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
         (-9 - (2*I)*Pi - 20*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
         (-9 + (7*I)*Pi - 20*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-40 + (8*I)*Pi - 10*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (-2 + (8*I)*Pi - 2*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
         (13 - (30*I)*Pi + 10*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (13 - (2*I)*Pi + 24*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
         (6 - (14*I)*Pi + 26*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (28 + 44*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(28 + (19*I)*Pi + 
          44*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(27 + (3*I)*Pi + 
          72*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(27 + (4*I)*Pi + 
          72*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(21 + (6*I)*Pi + 
          100*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(21 - (19*I)*Pi + 
          100*Log[mu2/s]) + G[0, 1, 1, 0, x]*(18 + (10*I)*Pi + 
          (6 + (4*I)*Pi)*Log[mu2/s] - 106*zeta[2]) + G[0, 1, 1, 1, x]*
         (12 + (3 + (8*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 98*zeta[2]) + 
        G[0, 1, 0, 1, x]*(18 - (5*I)*Pi + (6 - (2*I)*Pi)*Log[mu2/s] - 
          97*zeta[2]) + G[0, 1, 0, 0, x]*((-9*I)*Pi - 32*zeta[2]) + 
        G[0, 0, 1, 0, x]*((3*I)*Pi + 8*zeta[2]) + G[0, 0, 1, 1, x]*
         (-35/4 + ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
          (35*zeta[2])/2) + G[1, 0, 0, 0, x]*((24*I)*Pi + 96*zeta[2]) + 
        G[1, 0, 1, 1, x]*(-17/4 + ((59*I)/2)*Pi + (-5/2 + (17*I)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (311*zeta[2])/2) + 
        G[1, 0, 1, 0, x]*(-54 - (30*I)*Pi - 18*Log[mu2/s] + 224*zeta[2]) + 
        G[1, 1, 0, 0, x]*(57 - (10*I)*Pi + (26 - (4*I)*Pi)*Log[mu2/s] + 
          24*Log[mu2/s]^2 + 254*zeta[2]) + G[1, 0, 0, 1, x]*
         (-54 - (34*I)*Pi + (-18 - (10*I)*Pi)*Log[mu2/s] + 287*zeta[2]) + 
        G[1, 1, 1, 1, x]*(29/4 - ((23*I)/2)*Pi + (15/2 - (31*I)*Pi)*
           Log[mu2/s] + (49*Log[mu2/s]^2)/2 + (675*zeta[2])/2) + 
        G[1, 1, 1, 0, x]*(-87/2 + (8*I)*Pi + (-18 - (4*I)*Pi)*Log[mu2/s] - 
          20*Log[mu2/s]^2 + 392*zeta[2]) + G[1, 1, 0, 1, x]*
         (-87/2 + (23*I)*Pi + (-18 + (14*I)*Pi)*Log[mu2/s] - 
          20*Log[mu2/s]^2 + 425*zeta[2]) + G[1, 1, 1, x]*
         (-67 - ((107*I)/4)*Pi + (5 + ((17*I)/2)*Pi)*Log[mu2/s]^2 + 
          (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(19/2 - (I/2)*Pi - 190*zeta[2]) + 
          (-32 - ((15*I)/2)*Pi)*zeta[2] - (926*zeta[3])/3) + 
        G[1, 0, 0, x]*((-54*I)*Pi + Log[mu2/s]*((-18*I)*Pi - 64*zeta[2]) + 
          (-19 + (4*I)*Pi)*zeta[2] - 56*zeta[3]) + G[1, 1, 0, x]*
         (315/4 + ((99*I)/2)*Pi + (6 + (4*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(36 + (20*I)*Pi - 212*zeta[2]) + (-134 - (16*I)*Pi)*
           zeta[2] - 42*zeta[3]) + G[1, 0, 1, x]*(315/4 - ((89*I)/4)*Pi + 
          (6 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(36 - ((17*I)/2)*Pi - 
            200*zeta[2]) + (-58 - ((43*I)/2)*Pi)*zeta[2] - 42*zeta[3]) + 
        G[0, 0, 1, x]*(((-35*I)/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
          (-6 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) - 
          5*zeta[3]) + G[0, 1, 0, x]*((18*I)*Pi + (2 - (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((6*I)*Pi + 16*zeta[2]) + 4*zeta[3]) + 
        G[0, 1, 1, x]*(4 + ((79*I)/4)*Pi + (-5/2 - I*Pi)*Log[mu2/s]^2 - 
          (2*Log[mu2/s]^3)/3 + 10*zeta[2] + Log[mu2/s]*(-41/4 + (4*I)*Pi + 
            29*zeta[2]) + (205*zeta[3])/3) + G[0, 1, x]*
         ((4*I)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + (-175/4 - ((43*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]^2*(((-5*I)/2)*Pi + (21*zeta[2])/2) + 
          Log[mu2/s]*(((-41*I)/4)*Pi + (-9/2 + (4*I)*Pi)*zeta[2] - 
            10*zeta[3]) + (25 + ((7*I)/3)*Pi)*zeta[3] - 90*zeta[4]) + 
        G[1, 0, x]*(((315*I)/4)*Pi + (12 + (17*I)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((6*I)*Pi + 16*zeta[2]) + (-18 - (6*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((36*I)*Pi + (4 - (4*I)*Pi)*zeta[2] + 8*zeta[3]) + 
          156*zeta[4]) + G[1, 1, x]*(1239/8 + ((75*I)/2)*Pi + 
          (-25/12 - (I/2)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/24 + 
          (621/8 + ((69*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
           (-59/8 + ((19*I)/4)*Pi + (99*zeta[2])/4) + (-10/3 + (20*I)*Pi)*
           zeta[3] + Log[mu2/s]*(103/4 + ((123*I)/4)*Pi + 
            (53/4 - ((5*I)/2)*Pi)*zeta[2] + (410*zeta[3])/3) + 
          (7405*zeta[4])/16) + G[1, x]*(((1239*I)/8)*Pi - 
          ((11*I)/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-25*I)/12)*Pi + 
            9*zeta[2]) + zeta[2]*(-1673/4 - ((1131*I)/8)*Pi - 130*zeta[3]) + 
          Log[mu2/s]^2*(((-59*I)/8)*Pi + ((25*I)/4)*Pi*zeta[2] - 
            10*zeta[3]) + (295/2 - ((67*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(((103*I)/4)*Pi + (-401/4 - ((157*I)/4)*Pi)*zeta[2] + 
            (50 + ((14*I)/3)*Pi)*zeta[3] - (405*zeta[4])/2) + 
          (275/2 + ((53*I)/16)*Pi)*zeta[4] - 63*zeta[5]))/x^2 + 
      G[1, x]*(-513/32 - ((963*I)/16)*Pi + (-53/24 + ((3*I)/4)*Pi)*
         Log[mu2/s]^3 - (11*Log[mu2/s]^4)/48 + 
        zeta[2]*(-485 - ((7*I)/4)*Pi - 8*zeta[3]) + 
        Log[mu2/s]^2*(-31/4 - (I/2)*Pi - (379*zeta[2])/8 - 4*zeta[3]) + 
        (-454/3 + ((5*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
         (-131/8 - ((51*I)/4)*Pi + (-1819/8 - ((13*I)/4)*Pi)*zeta[2] - 
          (260*zeta[3])/3 - 23*zeta[4]) - (291*zeta[4])/32 - 13*zeta[5]) + 
      (89*zeta[5])/2 + (-19*G[0, 0, 0, x] + 2*G[0, 1, 0, x] - 
        (I/2)*Pi*G[1, 1, 0, x] + (3*I)*Pi*G[0, 0, 0, 1, x] + 
        G[0, 1, 0, 0, x] + (-1 - (3*I)*Pi)*G[0, 1, 0, 1, x] - 
        G[0, 1, 1, 0, x] + 2*G[1, 0, 0, 0, x] + (-1/2 + I*Pi)*
         G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 0, x]/2 + 
        3*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
        3*G[0, 1, 0, 1, 1, x] + G[1, 0, 0, 1, 1, x] + 
        G[1, 0, 0, x]*(17/4 + (I/2)*Pi - Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(7/2 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, x]*(267/8 - ((15*I)/2)*Pi + (19*Log[mu2/s])/2) + 
        G[0, 0, 1, x]*(2 + ((7*I)/2)*Pi + (2*I)*Pi*Log[mu2/s] - 7*zeta[2]) + 
        G[1, 0, 1, x]*((-I/2)*Pi - zeta[2]) + G[0, 1, 1, x]*
         ((-I)*Pi + 3*zeta[2]) + G[1, 0, x]*(((17*I)/4)*Pi - 
          I*Pi*Log[mu2/s] + 5*zeta[2]) + zeta[2]*(((-9*I)/4)*Pi - 
          12*zeta[3]) + G[0, x]*(((267*I)/8)*Pi + (-133/4 + (I/2)*Pi)*
           zeta[2] + Log[mu2/s]*(((19*I)/2)*Pi + zeta[2]) + zeta[3]/2) + 
        (9/4 + ((9*I)/2)*Pi)*zeta[3] + G[0, 1, x]*((2*I)*Pi + 
          (1 - (2*I)*Pi)*zeta[2] - 2*Log[mu2/s]*zeta[2] + 2*zeta[3]) + 
        Log[mu2/s]*(I*Pi*zeta[2] + (-1 + (2*I)*Pi)*zeta[3] - 
          (11*zeta[4])/2) + G[1, x]*(I*Pi*zeta[3] - (11*zeta[4])/4) + 
        (-41/4 + (2*I)*Pi)*zeta[4] + 2*zeta[5])/(1 - x) + 
      (((-629*I)/8)*Pi + (24 + (3*I)*Pi)*G[0, 0, 0, 1, x] + 
        3*G[0, 0, 0, 1, 1, x] + 96*G[0, 0, 1, 0, 0, x] - 
        98*G[0, 0, 1, 0, 1, x] - 98*G[0, 0, 1, 1, 0, x] + 
        114*G[0, 0, 1, 1, 1, x] + 144*G[0, 1, 0, 0, 0, x] - 
        78*G[0, 1, 0, 0, 1, x] - 78*G[0, 1, 0, 1, 0, x] + 
        (13*G[0, 1, 0, 1, 1, x])/2 + 144*G[1, 0, 0, 0, 0, x] - 
        48*G[1, 0, 0, 0, 1, x] - 48*G[1, 0, 0, 1, 0, x] + 
        (33*G[1, 0, 0, 1, 1, x])/2 - (13*G[1, 1, 0, 1, 1, x])/2 - 
        12*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 0, 1, 1, 0, 1, x] + 
        12*G[0, 0, 1, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, 1, x] + 
        36*G[0, 1, 0, 1, 0, 0, x] - 36*G[0, 1, 0, 1, 0, 1, x] - 
        36*G[0, 1, 0, 1, 1, 0, x] + 36*G[0, 1, 0, 1, 1, 1, x] + 
        48*G[0, 1, 1, 0, 0, 0, x] - 24*G[0, 1, 1, 0, 0, 1, x] - 
        24*G[0, 1, 1, 0, 1, 0, x] + 36*G[0, 1, 1, 1, 0, 0, x] - 
        60*G[0, 1, 1, 1, 0, 1, x] - 60*G[0, 1, 1, 1, 1, 0, x] + 
        84*G[0, 1, 1, 1, 1, 1, x] - 96*G[1, 0, 0, 1, 0, 0, x] + 
        96*G[1, 0, 0, 1, 0, 1, x] + 96*G[1, 0, 0, 1, 1, 0, x] - 
        96*G[1, 0, 0, 1, 1, 1, x] - 144*G[1, 0, 1, 0, 0, 0, x] + 
        72*G[1, 0, 1, 0, 0, 1, x] + 72*G[1, 0, 1, 0, 1, 0, x] + 
        12*G[1, 0, 1, 1, 0, 0, x] + 60*G[1, 0, 1, 1, 0, 1, x] + 
        60*G[1, 0, 1, 1, 1, 0, x] - 132*G[1, 0, 1, 1, 1, 1, x] - 
        144*G[1, 1, 0, 0, 0, 0, x] + 48*G[1, 1, 0, 0, 0, 1, x] + 
        48*G[1, 1, 0, 0, 1, 0, x] - 120*G[1, 1, 0, 1, 0, 0, x] + 
        168*G[1, 1, 0, 1, 0, 1, x] + 168*G[1, 1, 0, 1, 1, 0, x] - 
        168*G[1, 1, 0, 1, 1, 1, x] - 192*G[1, 1, 1, 0, 0, 0, x] + 
        120*G[1, 1, 1, 0, 0, 1, x] + 120*G[1, 1, 1, 0, 1, 0, x] - 
        84*G[1, 1, 1, 1, 0, 0, x] + 204*G[1, 1, 1, 1, 0, 1, x] + 
        204*G[1, 1, 1, 1, 1, 0, x] - 372*G[1, 1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 0, 1, x]*(-65 - 120*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
         (-65 - 120*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-84 - 72*Log[mu2/s]) + 
        G[1, 0, 1, 1, 0, x]*(-84 - 72*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
         (-55 - 48*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(-55 - 48*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(20 - 24*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
         (255/2 - 24*Log[mu2/s]) - ((11*I)/24)*Pi*Log[mu2/s]^4 + 
        G[0, 1, 1, 0, 1, x]*(-83 + 24*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
         (-83 + 24*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(8 + 72*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(40 + 72*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (71 + 72*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(64 + 96*Log[mu2/s]) + 
        G[1, 1, 1, 1, 1, x]*(164 + 168*Log[mu2/s]) + G[1, 1, 0, 1, x]*
         (153 - ((7*I)/2)*Pi + 58*Log[mu2/s] + 24*Log[mu2/s]^2 - 
          468*zeta[2]) + G[1, 1, 1, 0, x]*(153 + I*Pi + 58*Log[mu2/s] + 
          24*Log[mu2/s]^2 - 456*zeta[2]) + G[1, 1, 1, 1, x]*
         (-817/4 - (4*I)*Pi - 103*Log[mu2/s] - 24*Log[mu2/s]^2 - 
          396*zeta[2]) + G[1, 0, 0, 1, x]*(265/2 + ((25*I)/2)*Pi + 
          44*Log[mu2/s] - 264*zeta[2]) + G[1, 1, 0, 0, x]*
         (-57/2 - (3*I)*Pi - 12*Log[mu2/s] - 24*Log[mu2/s]^2 - 252*zeta[2]) + 
        G[1, 0, 1, 0, x]*(265/2 + 44*Log[mu2/s] - 204*zeta[2]) + 
        G[1, 0, 1, 1, x]*(1/4 - (8*I)*Pi + 5*Log[mu2/s] - 168*zeta[2]) + 
        G[1, 0, 0, 0, x]*(-256 - 96*Log[mu2/s] - 96*zeta[2]) + 
        G[0, 0, 1, 1, x]*(-81/2 + (6*I)*Pi - 10*Log[mu2/s] - 24*zeta[2]) + 
        G[0, 0, 1, 0, x]*(24 - (2*I)*Pi - 12*zeta[2]) + 
        Log[mu2/s]^3*(((-11*I)/4)*Pi + 9*zeta[2]) + G[0, 1, 0, 0, x]*
         (-171 - (6*I)*Pi - 72*Log[mu2/s] + 36*zeta[2]) + 
        G[0, 0, 0, x]*((24*I)*Pi + 96*zeta[2]) + G[0, 1, 0, 1, x]*
         (319/2 + (I/2)*Pi + 72*Log[mu2/s] + 96*zeta[2]) + 
        G[0, 1, 1, 0, x]*(319/2 + (9*I)*Pi + 72*Log[mu2/s] + 108*zeta[2]) + 
        G[0, 1, 1, 1, x]*(-149 - ((23*I)/2)*Pi - 56*Log[mu2/s] + 
          120*zeta[2]) + zeta[2]*(-719 - ((1371*I)/8)*Pi - 130*zeta[3]) + 
        G[0, 1, 1, x]*(193/8 + ((61*I)/4)*Pi - (11*Log[mu2/s]^2)/4 + 
          Log[mu2/s]*(19/4 + ((21*I)/2)*Pi - 48*zeta[2]) + (765*zeta[2])/4 - 
          84*zeta[3]) + G[0, 0, x]*((-87*I)*Pi + Log[mu2/s]*
           ((-18*I)*Pi - 64*zeta[2]) + (-147 + (4*I)*Pi)*zeta[2] - 
          56*zeta[3]) + G[0, 1, 0, x]*(-87 - ((59*I)/2)*Pi + 
          Log[mu2/s]*(-18 - 24*zeta[2]) + 240*zeta[2] - 12*zeta[3]) + 
        Log[mu2/s]^2*(((-131*I)/8)*Pi + (-11/2 + ((25*I)/4)*Pi)*zeta[2] - 
          10*zeta[3]) + (243/2 - (14*I)*Pi)*zeta[3] + 
        G[0, 0, 1, x]*(-87 - ((69*I)/2)*Pi + (-18 - (10*I)*Pi)*Log[mu2/s] + 
          291*zeta[2] + 12*zeta[3]) + G[1, 0, 1, x]*
         (-1077/4 + ((79*I)/4)*Pi - 20*Log[mu2/s]^2 + (409*zeta[2])/2 + 
          Log[mu2/s]*(-113 + (9*I)*Pi + 192*zeta[2]) + 48*zeta[3]) + 
        G[1, 0, 0, x]*(289 - ((3*I)/2)*Pi + 24*Log[mu2/s]^2 + 186*zeta[2] + 
          Log[mu2/s]*(122 - (4*I)*Pi + 72*zeta[2]) + 60*zeta[3]) + 
        G[1, 1, 0, x]*(-1077/4 + ((23*I)/2)*Pi - 20*Log[mu2/s]^2 + 
          163*zeta[2] + Log[mu2/s]*(-113 + (6*I)*Pi + 216*zeta[2]) + 
          60*zeta[3]) + G[1, 1, 1, x]*(1007/4 + ((167*I)/4)*Pi + 
          23*Log[mu2/s]^2 + (257*zeta[2])/2 + Log[mu2/s]*
           (93 + I*Pi + 240*zeta[2]) + 360*zeta[3]) + 
        G[1, 1, x]*(-3391/16 - ((267*I)/4)*Pi - Log[mu2/s]^3/3 + 
          Log[mu2/s]^2*(-17/8 + (2*I)*Pi - 48*zeta[2]) + 
          (-2999/8 - ((19*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (-197/4 - ((97*I)/4)*Pi - (267*zeta[2])/2 - 168*zeta[3]) - 
          (995*zeta[3])/6 - 345*zeta[4]) + Log[mu2/s]*((-52*I)*Pi + 
          (-795/4 - ((125*I)/4)*Pi)*zeta[2] + (32 + ((14*I)/3)*Pi)*zeta[3] - 
          (405*zeta[4])/2) + G[1, 0, x]*(783/4 + ((319*I)/4)*Pi + 
          Log[mu2/s]^2*(6 + (4*I)*Pi - 24*zeta[2]) + (-495 - (21*I)*Pi)*
           zeta[2] + Log[mu2/s]*(60 + (21*I)*Pi - 180*zeta[2] - 24*zeta[3]) - 
          36*zeta[3] - 123*zeta[4]) + (-217/2 + ((53*I)/16)*Pi)*zeta[4] + 
        G[0, 1, x]*(783/4 - ((23*I)/8)*Pi + (6 - ((11*I)/4)*Pi)*
           Log[mu2/s]^2 + (-827/2 - ((65*I)/4)*Pi)*zeta[2] - 
          (105*zeta[3])/2 + Log[mu2/s]*(60 - ((5*I)/4)*Pi - 177*zeta[2] + 
            24*zeta[3]) + 69*zeta[4]) + G[0, x]*(((783*I)/4)*Pi + 
          (201 + (11*I)*Pi)*zeta[2] + Log[mu2/s]^2*((6*I)*Pi + 16*zeta[2]) + 
          (42 - (6*I)*Pi)*zeta[3] + Log[mu2/s]*((60*I)*Pi + 
            (84 - (4*I)*Pi)*zeta[2] + 8*zeta[3]) + 156*zeta[4]) - 
        63*zeta[5] + G[1, x]*(-629/8 - ((1091*I)/16)*Pi + 
          (-11/4 - ((13*I)/6)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/24 + 
          (537/4 + ((119*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
           (-131/8 - ((35*I)/8)*Pi + 59*zeta[2] + 24*zeta[3]) + 
          zeta[2]*(939 + ((607*I)/8)*Pi + 48*zeta[3]) + (3109*zeta[4])/16 + 
          Log[mu2/s]*(-52 - (22*I)*Pi + (717/2 + ((31*I)/2)*Pi)*zeta[2] + 
            (347*zeta[3])/3 + 138*zeta[4]) + 78*zeta[5]))/x + 
      x*(13575/128 + ((2925*I)/32)*Pi + G[0, 1, 1, x]/2 - 
        24*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
        4*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
        4*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] + 7*G[1, 0, 0, 1, x] + 
        7*G[1, 0, 1, 0, x] - (5*G[1, 1, 0, 0, x])/2 + (19*G[1, 1, 0, 1, x])/
         2 + (19*G[1, 1, 1, 0, x])/2 - (49*G[1, 1, 1, 1, x])/2 + 
        G[0, 0, 1, x]*(-43/4 - 8*Log[mu2/s]) + G[0, 1, 0, x]*
         (-43/4 - 8*Log[mu2/s]) + G[1, 0, 1, x]*(-31/4 - 7*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-31/4 - 7*Log[mu2/s]) + G[1, 0, 0, x]*
         (-5/2 - Log[mu2/s]) + (5/16 + ((5*I)/24)*Pi)*Log[mu2/s]^5 + 
        (5*Log[mu2/s]^6)/144 + G[1, 1, 1, x]*(24 + 15*Log[mu2/s]) + 
        G[0, 0, 0, x]*(15 + 16*Log[mu2/s]) + G[1, 0, x]*(-19/8 + (I/4)*Pi + 
          (21*Log[mu2/s])/2 + 4*Log[mu2/s]^2 - (51*zeta[2])/2) + 
        G[1, 1, x]*(-89/8 - (I/4)*Pi - (33*Log[mu2/s])/2 - 4*Log[mu2/s]^2 - 
          25*zeta[2]) + G[0, 0, x]*(127/8 - (I/4)*Pi - (9*Log[mu2/s])/2 - 
          4*Log[mu2/s]^2 - 18*zeta[2]) + G[0, 1, x]*(-19/8 + (I/4)*Pi + 
          (21*Log[mu2/s])/2 + 4*Log[mu2/s]^2 - 17*zeta[2]) + 
        Log[mu2/s]^4*(239/96 + ((25*I)/16)*Pi - (161*zeta[2])/48) + 
        Log[mu2/s]^3*(145/12 + ((239*I)/24)*Pi + (-145/8 - ((61*I)/12)*Pi)*
           zeta[2] - (50*zeta[3])/9) + (-6403/24 - ((1391*I)/12)*Pi)*
         zeta[3] + (1255*zeta[3]^2)/18 + G[1, x]*(193/8 + 3*Log[mu2/s]^2 + 
          (99*zeta[2])/4 + Log[mu2/s]*(27/2 + 22*zeta[2]) + zeta[3]) + 
        G[0, x]*(-193/8 - 3*Log[mu2/s]^2 + (123*zeta[2])/4 + 
          Log[mu2/s]*(-27/2 + 23*zeta[2]) + (25*zeta[3])/2) + 
        zeta[2]*(-5537/32 - ((285*I)/8)*Pi + (142 + ((149*I)/3)*Pi)*
           zeta[3]) + (1541/64 - ((345*I)/32)*Pi)*zeta[4] + 
        Log[mu2/s]^2*(671/16 + ((145*I)/4)*Pi + (-1501/16 - ((135*I)/8)*Pi)*
           zeta[2] + (-22 - ((50*I)/3)*Pi)*zeta[3] + (1781*zeta[4])/32) + 
        Log[mu2/s]*(2925/32 + ((671*I)/8)*Pi + (-1475/12 - (44*I)*Pi)*
           zeta[3] + zeta[2]*(-1691/8 - ((353*I)/8)*Pi + (349*zeta[3])/3) + 
          (2655/32 + ((141*I)/16)*Pi)*zeta[4] - 6*zeta[5]) + 
        (-9/2 - (6*I)*Pi)*zeta[5] + (14291*zeta[6])/128))/Nc^2), 
 19463/648 + ((611*I)/54)*Pi + ((-4*I)*Pi*G[0, x] - 4*G[0, 0, x])/(1 - x) + 
  6*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + 
  16*G[0, 0, 1, 1, x] - 4*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 
  2*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] + 
  2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] - 
  4*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 
  32*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-15 - 14*Log[mu2/s]) + 
  G[1, 1, 0, x]*(6 - (6*I)*Pi - 14*Log[mu2/s]) + 
  G[1, 0, 1, x]*(6 - (8*I)*Pi - 14*Log[mu2/s]) + 
  G[0, 0, 0, x]*(22/3 - (12*I)*Pi - 6*Log[mu2/s]) + 
  (-43/18 - (2*I)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/4 + 
  G[0, 1, 0, x]*(6 + (2*I)*Pi + 8*Log[mu2/s]) + 
  G[0, 0, 1, x]*(6 + (12*I)*Pi + 8*Log[mu2/s]) + 
  G[1, 0, 0, x]*(-14 + (16*I)*Pi + 8*Log[mu2/s]) + 
  G[1, 1, 1, x]*((-2*I)*Pi + 18*Log[mu2/s]) + 
  G[1, 1, x]*(3 + (6*I)*Pi + (12*I)*Pi*Log[mu2/s] + 4*Log[mu2/s]^2 - 
    54*zeta[2]) + (343/36 + (26*I)*Pi)*zeta[2] + 
  x^2*((3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
    (3*G[1, 1, x])/2 + (9*zeta[2])/2) + 
  Log[mu2/s]^2*(-59/18 - ((25*I)/6)*Pi + (25*zeta[2])/2) + 
  G[0, 0, x]*(-13/9 + ((29*I)/3)*Pi + (-11/3 + (4*I)*Pi)*Log[mu2/s] + 
    Log[mu2/s]^2 + 13*zeta[2]) + G[1, 0, x]*(-9/2 - (8*I)*Pi - 
    (10*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 + 22*zeta[2]) + 
  G[0, 1, x]*(-9/2 - (9*I)*Pi - (10*I)*Pi*Log[mu2/s] - 2*Log[mu2/s]^2 + 
    46*zeta[2]) + G[0, x]*(-5/2 + ((37*I)/18)*Pi + 
    (3 + (2*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
    Log[mu2/s]*(8 + ((7*I)/3)*Pi - 19*zeta[2]) + 
    (-80/3 - (6*I)*Pi)*zeta[2]) + ((-I)*Pi*G[0, 1, x] - G[0, 1, 1, x] + 
    6*G[1, 0, 1, x] + (6 + (2*I)*Pi)*G[1, 1, 0, x] - 12*G[1, 1, 1, x] + 
    14*G[1, 1, 0, 0, x] - 12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 
    12*G[1, 1, 1, 1, x] + G[1, 0, x]*((6*I)*Pi + 10*zeta[2]) + 
    G[1, 1, x]*(11/2 - (6*I)*Pi + 24*zeta[2]) + 
    G[1, x]*(((11*I)/2)*Pi + (-5 - (2*I)*Pi)*zeta[2] - 10*zeta[3]))/x^2 + 
  G[1, x]*(((-3*I)/2)*Pi + (2*I)*Pi*Log[mu2/s]^2 + (-15 + (4*I)*Pi)*zeta[2] - 
    10*zeta[3]) + Log[mu2/s]*(373/27 + ((13*I)/9)*Pi + 
    (50/3 + (6*I)*Pi)*zeta[2] - zeta[3]) + (83/18 - (11*I)*Pi)*zeta[3] + 
  (-1/2 - ((3*I)/2)*Pi - (6*I)*Pi*G[0, 0, 1, x] + (6*I)*Pi*G[0, 1, 0, x] + 
    (14 - (6*I)*Pi)*G[1, 0, 0, x] - 6*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, x] + 
    6*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 1, x] - 
    6*G[1, 0, 1, 0, x] - 18*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 
    12*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(12 + (6*I)*Pi - 18*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-12 + 6*Log[mu2/s]) + G[1, 1, 0, x]*(-12 + 6*Log[mu2/s]) + 
    G[0, 1, 1, x]*(4 + 6*Log[mu2/s]) + 
    G[0, 1, x]*(6 + (4*I)*Pi + (6*I)*Pi*Log[mu2/s] - 36*zeta[2]) + 
    G[1, 0, x]*(6 + (2*I)*Pi + (6*I)*Pi*Log[mu2/s] - 24*zeta[2]) + 
    (-15 - (2*I)*Pi)*zeta[2] + G[1, 1, x]*(-10 - (12*I)*Pi*Log[mu2/s] + 
      6*zeta[2]) + G[0, x]*((6*I)*Pi + 10*zeta[2]) - 10*zeta[3] + 
    G[1, x]*(-3/2 - (4*I)*Pi + (20 - (6*I)*Pi)*zeta[2] + 24*zeta[3]))/x + 
  Nc*Nf*(863/216 + ((353*I)/54)*Pi + ((4*I)*Pi*G[0, x] + 4*G[0, 0, x])/
     (1 - x) + (20*G[1, 0, 0, x])/3 - (4*I)*Pi*G[1, 1, 0, x] - 
    4*G[1, 1, 0, 0, x] + G[0, 0, x]*(-71/9 + ((2*I)/3)*Pi + 
      (2*Log[mu2/s])/3) + (13/6 + (I/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
    G[0, x]*(52/27 - ((91*I)/9)*Pi + (-20/9 - ((2*I)/3)*Pi)*Log[mu2/s] - 
      (2*Log[mu2/s]^2)/3 - (16*zeta[2])/3) + 
    Log[mu2/s]*(83/18 + ((19*I)/9)*Pi - (8*zeta[2])/3) + 
    (23/18 - (8*I)*Pi)*zeta[2] + G[1, 0, x]*(((20*I)/3)*Pi + 4*zeta[2]) + 
    ((-8*I)*Pi*G[1, 1, 0, x] - 8*G[1, 1, 0, 0, x] + 8*G[1, 0, x]*zeta[2] + 
      G[1, x]*((8*I)*Pi*zeta[2] - 8*zeta[3]))/x^2 + 
    G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + (17*zeta[3])/3 + 
    x*(-863/216 - ((137*I)/54)*Pi - ((4*I)/3)*Pi*G[0, 0, x] + 
      ((4*I)/3)*Pi*G[1, 0, x] - (4*G[0, 0, 0, x])/3 + (4*G[1, 0, 0, x])/3 + 
      (-13/6 - (I/3)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/3 + 
      G[0, x]*(56/27 + ((20*I)/9)*Pi + (20/9 + ((4*I)/3)*Pi)*Log[mu2/s] + 
        (2*Log[mu2/s]^2)/3 - 4*zeta[2]) + (121*zeta[2])/18 + 
      Log[mu2/s]*(-83/18 - ((19*I)/9)*Pi + (8*zeta[2])/3) + (7*zeta[3])/3) + 
    (-8*G[1, 0, 0, x] + (12*I)*Pi*G[1, 1, 0, x] + 12*G[1, 1, 0, 0, x] + 
      G[1, 0, x]*((-8*I)*Pi - 12*zeta[2]) + (-8 + (8*I)*Pi)*zeta[2] + 
      8*G[0, x]*zeta[2] - 8*zeta[3] + G[1, x]*((-12*I)*Pi*zeta[2] + 
        12*zeta[3]))/x) + 
  (Nf*(-4085/648 - ((353*I)/54)*Pi + ((-6*I)*Pi*G[0, x] - 6*G[0, 0, x])/
      (1 - x) - (10*G[0, 1, x])/3 + (6 + (4*I)*Pi)*G[1, 1, x] - 
     (4*G[0, 0, 0, x])/3 - 16*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 
     (4 + (8*I)*Pi)*G[1, 1, 0, x] + 8*G[1, 1, 0, 0, x] + 
     G[0, 0, x]*(145/9 - ((2*I)/3)*Pi + (2*Log[mu2/s])/3) + 
     (-19/18 - (I/3)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/9 + 
     G[1, 0, x]*(-10/3 - (12*I)*Pi - 8*zeta[2]) + (31/18 + (16*I)*Pi)*
      zeta[2] + Log[mu2/s]*(-209/54 - ((19*I)/9)*Pi + (4*zeta[2])/3) + 
     G[0, x]*(-10/3 + ((115*I)/9)*Pi + ((2*I)/3)*Pi*Log[mu2/s] + 
       (44*zeta[2])/3) + x*(4085/648 + ((209*I)/54)*Pi + 
       (-2 + ((4*I)/3)*Pi)*G[0, 0, x] + (2 + ((4*I)/3)*Pi)*G[0, 1, x] + 
       (2 - ((4*I)/3)*Pi)*G[1, 0, x] + (-2 - ((4*I)/3)*Pi)*G[1, 1, x] + 
       (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 - (4*G[1, 0, 1, x])/3 - 
       (4*G[1, 1, 0, x])/3 + (19/18 + (I/3)*Pi)*Log[mu2/s]^2 + 
       Log[mu2/s]^3/9 + G[0, x]*(-8/3 - (20*zeta[2])/3) + 
       Log[mu2/s]*(209/54 + ((19*I)/9)*Pi - (4*zeta[2])/3) + 
       (-199/18 + ((4*I)/3)*Pi)*zeta[2] + G[1, x]*(8/3 + (20*zeta[2])/3) - 
       (11*zeta[3])/9) - (145*zeta[3])/9 + 
     G[1, x]*(2/3 + ((8*I)/3)*Pi + (-20 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
     (((-10*I)/3)*Pi + (4*G[0, 1, x])/3 + (-2 - (4*I)*Pi)*G[1, 1, x] + 
       16*G[1, 0, 0, x] - 4*G[1, 0, 1, x] + (-4 - (24*I)*Pi)*G[1, 1, 0, x] - 
       24*G[1, 1, 0, 0, x] + G[0, x]*(((4*I)/3)*Pi - 16*zeta[2]) + 
       (28/3 - (16*I)*Pi)*zeta[2] + G[1, 0, x]*(4/3 + (12*I)*Pi + 
         24*zeta[2]) + G[1, x]*(-10/3 - ((2*I)/3)*Pi + (20 + (24*I)*Pi)*
          zeta[2] - 24*zeta[3]) + 16*zeta[3])/x + 
     ((-2 + ((4*I)/3)*Pi)*G[1, 1, x] + (4*G[1, 0, 1, x])/3 + 
       (4/3 + (16*I)*Pi)*G[1, 1, 0, x] + 16*G[1, 1, 0, 0, x] + 
       G[1, 0, x]*(((4*I)/3)*Pi - 16*zeta[2]) + 
       G[1, x]*((-2*I)*Pi + (-20/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]))/x^2))/
   Nc - (123*zeta[4])/8 + (263/32 + ((73*I)/8)*Pi + 
    ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])/(1 - x) - 3*G[1, 1, x] + 
    (3*I)*Pi*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, x] - I*Pi*G[0, 1, 0, x] - 
    3*G[0, 1, 1, x] + 4*G[1, 0, 0, x] - (2*I)*Pi*G[1, 1, 0, x] + 
    3*G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 
    2*G[1, 1, 0, 0, x] + (3/4 + (I/2)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/8 + 
    Log[mu2/s]^2*(25/8 + ((9*I)/4)*Pi - (19*zeta[2])/4) + 
    G[0, 0, x]*(-21/4 - ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
    G[0, 1, x]*(3/2 - (3*I)*Pi - 2*zeta[2]) + (-21 - ((25*I)/4)*Pi)*zeta[2] + 
    G[1, 0, x]*(3/2 + (4*I)*Pi + 2*zeta[2]) + 
    x^2*((3*G[0, 0, x])/2 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
      (3*G[1, 1, x])/2 + (9*zeta[2])/2) + 
    Log[mu2/s]*(45/8 + ((25*I)/4)*Pi + (-45/4 - ((7*I)/2)*Pi)*zeta[2] - 
      6*zeta[3]) + G[1, x]*(((-3*I)/2)*Pi + (3 + (2*I)*Pi)*zeta[2] - 
      2*zeta[3]) + (-7/2 - (2*I)*Pi)*zeta[3] + 
    (-1/4 - ((3*I)/2)*Pi + (4*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 0, x] + 
      2*G[1, 1, x] + 4*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + 
      G[1, x]*(-3/2 + (2*I)*Pi - 4*zeta[2]) + (3 - (2*I)*Pi)*zeta[2] - 
      2*G[0, x]*zeta[2] + 2*zeta[3])/x + 
    G[0, x]*(7/2 - ((15*I)/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
      (5 + ((7*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) + 
      2*zeta[3]) + ((-I)*Pi*G[0, 1, x] - G[1, 1, x]/2 - G[0, 1, 1, x] + 
      (2*I)*Pi*G[1, 1, 0, x] + 2*G[1, 1, 0, 0, x] - 2*G[1, 0, x]*zeta[2] + 
      G[1, x]*((-I/2)*Pi + (1 - (2*I)*Pi)*zeta[2] + 2*zeta[3]))/x^2 + 
    x*(-255/32 - ((45*I)/8)*Pi - (3*G[0, x])/2 + (3*G[1, x])/2 + 
      (-3/4 - (I/2)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/8 + 
      (27/2 + ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(-25/8 - ((9*I)/4)*Pi + 
        (19*zeta[2])/4) + (15/2 + (6*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-45/8 - ((25*I)/4)*Pi + (45/4 + ((7*I)/2)*Pi)*zeta[2] + 
        6*zeta[3]) - (157*zeta[4])/16) + (21*zeta[4])/16)/Nc^2 + 
  Nc^2*(-30161/864 - ((5423*I)/216)*Pi + ((-10*I)*Pi*G[0, x] - 10*G[0, 0, x])/
     (1 - x) + I*Pi*G[0, 1, 0, x] + (-56/3 + (2*I)*Pi)*G[1, 0, 0, x] + 
    (16*I)*Pi*G[1, 1, 0, x] + 3*G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
    2*G[1, 0, 0, 0, x] + 16*G[1, 1, 0, 0, x] + 
    G[0, 0, 0, x]*((-3*I)*Pi - 6*Log[mu2/s]) + (5/12 + ((3*I)/2)*Pi)*
     Log[mu2/s]^3 + (9*Log[mu2/s]^4)/8 + 
    G[1, 0, x]*(((-56*I)/3)*Pi - 20*zeta[2]) + 
    G[0, 0, x]*(713/36 - ((13*I)/6)*Pi + (-13/6 + (5*I)*Pi)*Log[mu2/s] + 
      (11*Log[mu2/s]^2)/2 - (17*zeta[2])/2) + 
    Log[mu2/s]^2*(-199/24 + ((23*I)/12)*Pi - (27*zeta[2])/4) + 
    (239/36 + ((89*I)/4)*Pi)*zeta[2] + G[0, x]*(134/27 + ((1033*I)/36)*Pi + 
      (2/3 - ((7*I)/2)*Pi)*Log[mu2/s]^2 - 3*Log[mu2/s]^3 + 
      (61/3 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(80/9 - ((5*I)/6)*Pi + 
        11*zeta[2]) - 4*zeta[3]) + (-35/3 + (5*I)*Pi)*zeta[3] + 
    Log[mu2/s]*(-2165/72 - ((277*I)/36)*Pi + (23/12 - ((5*I)/2)*Pi)*zeta[2] + 
      9*zeta[3]) + G[1, x]*((-16*I)*Pi*zeta[2] + 16*zeta[3]) + 
    (-1/4 + 20*G[1, 0, 0, x] - (36*I)*Pi*G[1, 1, 0, x] - 
      36*G[1, 1, 0, 0, x] + (20 - (20*I)*Pi)*zeta[2] - 20*G[0, x]*zeta[2] + 
      G[1, 0, x]*((20*I)*Pi + 36*zeta[2]) + 
      G[1, x]*((36*I)*Pi*zeta[2] - 36*zeta[3]) + 20*zeta[3])/x + 
    ((20*I)*Pi*G[1, 1, 0, x] + 20*G[1, 1, 0, 0, x] - 20*G[1, 0, x]*zeta[2] + 
      G[1, x]*((-20*I)*Pi*zeta[2] + 20*zeta[3]))/x^2 + 
    x*(30377/864 + ((3263*I)/216)*Pi + (22/3 + (2*I)*Pi)*G[0, 0, 0, x] + 
      (-22/3 - (2*I)*Pi)*G[1, 0, 0, x] + 2*G[0, 0, 0, 0, x] - 
      2*G[1, 0, 0, 0, x] + (-5/12 - ((3*I)/2)*Pi)*Log[mu2/s]^3 - 
      (9*Log[mu2/s]^4)/8 + (-959/36 + ((15*I)/4)*Pi)*zeta[2] + 
      G[1, 0, x]*(((-22*I)/3)*Pi + 4*zeta[2]) + 
      Log[mu2/s]^2*(199/24 - ((23*I)/12)*Pi + (27*zeta[2])/4) + 
      G[0, 0, x]*(((22*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] - 4*Log[mu2/s]^2 + 
        20*zeta[2]) + Log[mu2/s]*(2165/72 + ((277*I)/36)*Pi + 
        (-23/12 + ((5*I)/2)*Pi)*zeta[2] - 9*zeta[3]) + 
      (-43/3 - (7*I)*Pi)*zeta[3] + G[0, x]*(-404/27 - ((80*I)/9)*Pi + 
        (-2/3 + (5*I)*Pi)*Log[mu2/s]^2 + 3*Log[mu2/s]^3 + 
        Log[mu2/s]*(-80/9 - ((4*I)/3)*Pi - 17*zeta[2]) + 
        (4 - (5*I)*Pi)*zeta[2] + 2*zeta[3]) - (277*zeta[4])/16) + 
    (325*zeta[4])/16) + x*(-19139/648 - ((373*I)/27)*Pi + (3*G[1, x])/2 + 
    (10*I)*Pi*G[0, 0, 0, x] - (8*I)*Pi*G[0, 1, 1, x] - 
    (10*I)*Pi*G[1, 0, 0, x] + (8*I)*Pi*G[1, 1, 1, x] + 10*G[0, 0, 0, 0, x] - 
    8*G[0, 1, 1, 1, x] - 10*G[1, 0, 0, 0, x] + 8*G[1, 1, 1, 1, x] + 
    (43/18 + (2*I)*Pi)*Log[mu2/s]^3 + (3*Log[mu2/s]^4)/4 + 
    G[0, 1, x]*((8*I)*Pi*Log[mu2/s] + 4*Log[mu2/s]^2 - 24*zeta[2]) + 
    G[1, 0, x]*((8*I)*Pi*Log[mu2/s] + 4*Log[mu2/s]^2 - 20*zeta[2]) + 
    Log[mu2/s]^2*(59/18 + ((25*I)/6)*Pi - (25*zeta[2])/2) + 
    (35/36 - (6*I)*Pi)*zeta[2] + G[0, 0, x]*((-8*I)*Pi*Log[mu2/s] - 
      4*Log[mu2/s]^2 + 20*zeta[2]) + G[1, 1, x]*((-8*I)*Pi*Log[mu2/s] - 
      4*Log[mu2/s]^2 + 24*zeta[2]) + G[0, x]*(-3/2 - (8*I)*Pi + 
      (-3 - (3*I)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + (18 + (7*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-8 - (6*I)*Pi + 19*zeta[2])) + (205/18 + (9*I)*Pi)*
     zeta[3] + Log[mu2/s]*(-373/27 - ((13*I)/9)*Pi + 
      (-50/3 - (6*I)*Pi)*zeta[2] + zeta[3]) + (271*zeta[4])/8) + 
  e*(522191/3888 + ((6955*I)/162)*Pi - 20*G[0, 0, 0, 0, 0, x] + 
    48*G[0, 0, 0, 0, 1, x] + 48*G[0, 0, 0, 1, 0, x] - 
    14*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] - 
    32*G[0, 0, 1, 1, 1, x] - 50*G[0, 1, 0, 0, 0, x] + 
    62*G[0, 1, 0, 0, 1, x] + 62*G[0, 1, 0, 1, 0, x] - 
    42*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] - 
    70*G[0, 1, 1, 1, 1, x] - 60*G[1, 0, 0, 0, 0, x] + 6*G[1, 0, 0, 0, 1, x] + 
    6*G[1, 0, 0, 1, 0, x] - 36*G[1, 0, 0, 1, 1, x] + 24*G[1, 0, 1, 0, 0, x] + 
    6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] - 2*G[1, 0, 1, 1, 1, x] + 
    40*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
    32*G[1, 1, 0, 1, 0, x] + 2*G[1, 1, 0, 1, 1, x] + 8*G[1, 1, 1, 0, 0, x] - 
    38*G[1, 1, 1, 0, 1, x] - 38*G[1, 1, 1, 1, 0, x] + 
    138*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-8 - (28*I)*Pi - 
      128*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-37 - (2*I)*Pi - 36*Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(-37 - (40*I)*Pi - 36*Log[mu2/s]) + 
    G[1, 1, 0, 0, x]*(22 - (16*I)*Pi - 24*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(74/3 - (2*I)*Pi - 14*Log[mu2/s]) + 
    G[0, 1, 1, 0, x]*(-17 - (10*I)*Pi - 6*Log[mu2/s]) + 
    G[0, 1, 0, 1, x]*(-17 + (14*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 1, 0, x]*(-22 + (26*I)*Pi - 4*Log[mu2/s]) + 
    G[1, 0, 0, 1, x]*(-22 - (34*I)*Pi - 4*Log[mu2/s]) + 
    (-49/24 - ((5*I)/3)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/2 + 
    G[1, 0, 0, 0, x]*(226/3 - (36*I)*Pi + 18*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(47 - (8*I)*Pi + 28*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(-36 + (56*I)*Pi + 28*Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(24 + (42*I)*Pi + 38*Log[mu2/s]) + 
    G[1, 1, 0, 1, x]*(-30 + (22*I)*Pi + 52*Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(-30 + (22*I)*Pi + 52*Log[mu2/s]) + 
    G[0, 1, 1, 1, x]*(52 - (8*I)*Pi + 66*Log[mu2/s]) + 
    G[0, 1, 0, x]*(79/2 + ((95*I)/3)*Pi + (24 + (4*I)*Pi)*Log[mu2/s] + 
      12*Log[mu2/s]^2 - 140*zeta[2]) + G[1, 0, 0, x]*
     (-989/18 + ((110*I)/3)*Pi + (-50/3 + (42*I)*Pi)*Log[mu2/s] + 
      14*Log[mu2/s]^2 - 108*zeta[2]) + G[0, 1, 1, x]*
     (-73 - (21*I)*Pi + (-56 + (18*I)*Pi)*Log[mu2/s] - 21*Log[mu2/s]^2 - 
      77*zeta[2]) + G[0, 0, 1, x]*(79/2 + (34*I)*Pi + 
      (24 + (16*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 - 74*zeta[2]) + 
    G[0, 0, 0, x]*(-25/18 - (60*I)*Pi + (13 - (32*I)*Pi)*Log[mu2/s] - 
      12*Log[mu2/s]^2 - 32*zeta[2]) + G[1, 0, 1, x]*
     (61 - (12*I)*Pi + (-14 - (8*I)*Pi)*Log[mu2/s] - 21*Log[mu2/s]^2 - 
      19*zeta[2]) + Log[mu2/s]^3*(-379/54 - ((31*I)/6)*Pi + (46*zeta[2])/3) + 
    G[1, 1, 0, x]*(61 - (22*I)*Pi + (-14 - (14*I)*Pi)*Log[mu2/s] - 
      21*Log[mu2/s]^2 + 129*zeta[2]) + G[1, 1, 1, x]*
     (-36 + (4*I)*Pi + (42 - (22*I)*Pi)*Log[mu2/s] + 27*Log[mu2/s]^2 + 
      129*zeta[2]) + zeta[2]*(4316/27 + ((385*I)/9)*Pi - (541*zeta[3])/6) + 
    G[1, 1, x]*(185/4 + (31*I)*Pi + (18*I)*Pi*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
      Log[mu2/s]*(6 + (28*I)*Pi - 172*zeta[2]) + (-10 - (106*I)*Pi)*zeta[2] - 
      20*zeta[3]) + G[0, 0, x]*(5113/108 + ((613*I)/18)*Pi + 
      (-3 + (4*I)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
      (92/3 + (14*I)*Pi)*zeta[2] + Log[mu2/s]*(-73/18 + (31*I)*Pi + 
        50*zeta[2]) - (8*zeta[3])/3) + (835/27 + (30*I)*Pi)*zeta[3] + 
    x^2*(-6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
      3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
      G[0, 1, x]*(-15/4 - 3*Log[mu2/s]) + G[1, 0, x]*(-15/4 - 3*Log[mu2/s]) + 
      G[0, 0, x]*(15/4 + 3*Log[mu2/s]) + G[1, 1, x]*(15/4 + 3*Log[mu2/s]) + 
      (45*zeta[2])/4 - 9*G[0, x]*zeta[2] - 9*G[1, x]*zeta[2] + 
      9*Log[mu2/s]*zeta[2] + 3*zeta[3]) + Log[mu2/s]^2*
     (97/108 - ((77*I)/9)*Pi + (143/4 + (11*I)*Pi)*zeta[2] + 8*zeta[3]) + 
    G[0, 1, x]*(-58 - ((85*I)/2)*Pi - (15*I)*Pi*Log[mu2/s]^2 - 
      2*Log[mu2/s]^3 + (194 + (85*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-9 - (32*I)*Pi + 124*zeta[2]) + 18*zeta[3]) + 
    G[1, 0, x]*(-58 - ((53*I)/18)*Pi - (13*I)*Pi*Log[mu2/s]^2 - 
      2*Log[mu2/s]^3 + (511/3 + (23*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-9 - ((92*I)/3)*Pi + 64*zeta[2]) + 44*zeta[3]) + 
    ((-I)*Pi*G[0, 0, 1, x] - G[0, 0, 1, 1, x] + 5*G[0, 1, 0, 1, x] + 
      (5 + (2*I)*Pi)*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 
      20*G[1, 0, 0, 1, x] + (-20 - (6*I)*Pi)*G[1, 0, 1, 0, x] + 
      8*G[1, 0, 1, 1, x] + 14*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
      12*G[0, 1, 1, 1, 0, x] + 12*G[0, 1, 1, 1, 1, x] - 
      42*G[1, 0, 1, 0, 0, x] + 36*G[1, 0, 1, 0, 1, x] + 
      36*G[1, 0, 1, 1, 0, x] - 36*G[1, 0, 1, 1, 1, x] - 
      56*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 1, x] + 
      24*G[1, 1, 0, 1, 0, x] - 30*G[1, 1, 1, 0, 0, x] + 
      60*G[1, 1, 1, 0, 1, x] + 60*G[1, 1, 1, 1, 0, x] - 
      84*G[1, 1, 1, 1, 1, x] + G[1, 1, 0, 1, x]*(-52 - 24*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-52 + (6*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(82 + 24*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (38 - (4*I)*Pi + 28*Log[mu2/s]) + G[1, 1, 0, x]*
       (43 - (2*I)*Pi + (12 + (4*I)*Pi)*Log[mu2/s] - 122*zeta[2]) + 
      G[1, 1, 1, x]*(-98 + (6*I)*Pi - 24*Log[mu2/s] - 120*zeta[2]) + 
      G[1, 0, 1, x]*(43 + 12*Log[mu2/s] - 96*zeta[2]) + 
      G[1, 0, 0, x]*((-20*I)*Pi - 30*zeta[2]) + G[0, 1, 0, x]*
       ((5*I)*Pi + 10*zeta[2]) + G[0, 1, 1, x]*(-1 - (5*I)*Pi - 
        2*Log[mu2/s] + 24*zeta[2]) + G[0, 1, x]*
       ((-I)*Pi - (2*I)*Pi*Log[mu2/s] + (4 - (2*I)*Pi)*zeta[2] - 
        10*zeta[3]) + G[1, 0, x]*((43*I)*Pi + (69 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((12*I)*Pi + 20*zeta[2]) + 10*zeta[3]) + 
      G[1, 1, x]*(67 - (44*I)*Pi + (134 - (6*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(11 - (12*I)*Pi + 48*zeta[2]) + 90*zeta[3]) + 
      G[1, x]*((67*I)*Pi + (-84 - (15*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((11*I)*Pi + (-10 - (4*I)*Pi)*zeta[2] - 20*zeta[3]) + 
        (-47 + (2*I)*Pi)*zeta[3] - (85*zeta[4])/2))/x^2 + 
    G[1, x]*(5/4 - ((47*I)/4)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
      (-151 + (9*I)*Pi)*zeta[2] + Log[mu2/s]*((-3*I)*Pi + 
        (-12 + (6*I)*Pi)*zeta[2] - 20*zeta[3]) + (-83 - (32*I)*Pi)*zeta[3] - 
      75*zeta[4]) + Log[mu2/s]*(22163/324 + ((296*I)/27)*Pi + 
      (518/9 + ((373*I)/6)*Pi)*zeta[2] + (14 - ((32*I)/3)*Pi)*zeta[3] - 
      (183*zeta[4])/4) + (-2 - (8*I)*Pi - (12*I)*Pi*G[0, 0, 0, 1, x] + 
      (6*I)*Pi*G[0, 0, 1, 0, x] + (-4 + (6*I)*Pi)*G[0, 0, 1, 1, x] + 
      (-42 - (36*I)*Pi)*G[0, 1, 0, 0, x] + (-56 + (18*I)*Pi)*
       G[1, 0, 0, 0, x] - 12*G[0, 0, 0, 1, 1, x] + 6*G[0, 0, 1, 0, 1, x] + 
      6*G[0, 0, 1, 1, 0, x] - 36*G[0, 1, 0, 0, 1, x] - 
      36*G[0, 1, 0, 1, 0, x] + 24*G[0, 1, 0, 1, 1, x] + 
      24*G[0, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 0, 1, x] - 
      12*G[0, 1, 1, 1, 0, x] + 66*G[0, 1, 1, 1, 1, x] + 
      18*G[1, 0, 0, 0, 1, x] + 18*G[1, 0, 0, 1, 0, x] + 
      6*G[1, 0, 0, 1, 1, x] + 30*G[1, 0, 1, 0, 0, x] - 
      42*G[1, 0, 1, 0, 1, x] - 42*G[1, 0, 1, 1, 0, x] + 
      54*G[1, 0, 1, 1, 1, x] + 66*G[1, 1, 0, 0, 0, x] - 
      12*G[1, 1, 0, 0, 1, x] - 12*G[1, 1, 0, 1, 0, x] - 
      6*G[1, 1, 0, 1, 1, x] + 42*G[1, 1, 1, 0, 0, x] - 
      66*G[1, 1, 1, 0, 1, x] - 66*G[1, 1, 1, 1, 0, x] - 
      6*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(-68 - 54*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-69 + (18*I)*Pi - 36*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(4 - (6*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(24 + (12*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(24 - (24*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(100 - (6*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(100 - (12*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(48 + (6*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(48 + (30*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-104 + 72*Log[mu2/s]) + 
      G[0, 0, x]*((-20*I)*Pi - 30*zeta[2]) + G[0, 0, 1, x]*
       (-20 - (4*I)*Pi - 18*zeta[2]) + (-199 - (19*I)*Pi)*zeta[2] + 
      G[1, 0, 0, x]*(94 - (4*I)*Pi + (28 - (12*I)*Pi)*Log[mu2/s] + 
        30*zeta[2]) + G[0, 1, 0, x]*(-20 + (6*I)*Pi + (18*I)*Pi*Log[mu2/s] + 
        30*zeta[2]) + G[1, 1, 1, x]*(152 - (4*I)*Pi + (30*I)*Pi*Log[mu2/s] - 
        27*Log[mu2/s]^2 + 63*zeta[2]) + G[0, 1, 1, x]*
       (69/2 - (4*I)*Pi + (16 - (18*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 
        99*zeta[2]) + G[1, 1, 0, x]*(-119 + (15*I)*Pi + 
        (-16 - (6*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 117*zeta[2]) + 
      G[1, 0, 1, x]*(-119 + (12*I)*Pi + (-16 - (12*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 + 165*zeta[2]) + G[1, 1, x]*(-487/4 + (13*I)*Pi - 
        (18*I)*Pi*Log[mu2/s]^2 + (-148 + (84*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-20 - (16*I)*Pi + 48*zeta[2]) - 114*zeta[3]) + 
      G[1, 0, x]*(68 - (13*I)*Pi + (9*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(12 + (12*I)*Pi - 66*zeta[2]) + (-223 - (3*I)*Pi)*
         zeta[2] - 36*zeta[3]) + Log[mu2/s]*(-1 - (3*I)*Pi + 
        (-30 - (4*I)*Pi)*zeta[2] - 20*zeta[3]) + (-67 + (2*I)*Pi)*zeta[3] + 
      G[0, x]*(1 + (68*I)*Pi + (109 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((12*I)*Pi + 20*zeta[2]) + 10*zeta[3]) + 
      G[0, 1, x]*(68 + ((53*I)/2)*Pi + (9*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(12 + (16*I)*Pi - 90*zeta[2]) + (-184 - (81*I)*Pi)*
         zeta[2] + 24*zeta[3]) + G[1, x]*(-8 - ((227*I)/4)*Pi + 
        (509/2 - (27*I)*Pi)*zeta[2] + (115 - (18*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-3 - (8*I)*Pi + (40 - (12*I)*Pi)*zeta[2] + 48*zeta[3]) - 
        42*zeta[4]) - (85*zeta[4])/2)/x + 
    ((-8*I)*Pi*G[1, 0, x] + (-3/2 + I*Pi)*G[0, 0, 1, x] - 
      (3*G[0, 1, 0, x])/2 - 8*G[1, 0, 0, x] + 3*G[0, 0, 0, 0, x] + 
      G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + G[0, 0, 0, x]*
       (109/6 + I*Pi - 3*Log[mu2/s]) + G[0, 1, x]*(((-3*I)/2)*Pi - 
        2*zeta[2]) + ((13*I)/2)*Pi*zeta[2] + 
      G[0, 0, x]*(-935/36 + ((41*I)/6)*Pi + (-59/6 - (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + (-13/2 + I*Pi)*zeta[3] + 
      G[0, x]*(((-935*I)/36)*Pi - ((59*I)/6)*Pi*Log[mu2/s] + 
        (I/2)*Pi*Log[mu2/s]^2 + (229/6 + (I/2)*Pi)*zeta[2] + zeta[3]) - 
      7*zeta[4])/(1 - x) + (-3217/24 - ((285*I)/2)*Pi)*zeta[4] + 
    G[0, x]*(-481/18 - ((161*I)/108)*Pi + (3 + ((8*I)/3)*Pi)*Log[mu2/s]^3 + 
      (5*Log[mu2/s]^4)/6 + Log[mu2/s]^2*(25/2 + (6*I)*Pi - 35*zeta[2]) + 
      (-2047/9 - ((218*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (55/6 + ((215*I)/18)*Pi + (-298/3 - (18*I)*Pi)*zeta[2] - 
        (20*zeta[3])/3) + (4 + ((122*I)/3)*Pi)*zeta[3] + (137*zeta[4])/4) + 
    Nc*Nf*(14063/1296 + ((10907*I)/324)*Pi + (116/3 - (2*I)*Pi)*
       G[0, 0, 0, x] - 2*G[0, 0, 0, 0, x] - (62*G[0, 1, 0, 0, x])/3 - 
      (4*I)*Pi*G[0, 1, 1, 0, x] - (76*G[1, 0, 0, 0, x])/3 + 
      (12*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
      4*G[0, 1, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 0, x] + 
      16*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 
      G[1, 1, 0, 0, x]*(26 + (8*I)*Pi - 8*Log[mu2/s]) + 
      (29/18 + (I/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
      G[1, 0, 0, x]*(8 - ((38*I)/3)*Pi + (38*Log[mu2/s])/3 - 12*zeta[2]) + 
      Log[mu2/s]^2*(101/18 + ((47*I)/18)*Pi - (25*zeta[2])/6) + 
      (-619/108 + ((47*I)/18)*Pi)*zeta[2] + G[0, 1, 0, x]*
       (((-62*I)/3)*Pi + 4*zeta[2]) + G[0, 0, x]*(-2933/54 + ((194*I)/9)*Pi + 
        (-154/9 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + (49*zeta[2])/3) + 
      G[1, 1, 0, x]*((26*I)*Pi - (8*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
      G[0, x]*(3511/162 - ((2707*I)/54)*Pi + (-20/9 - I*Pi)*Log[mu2/s]^2 - 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(113/27 - ((194*I)/9)*Pi - 
          8*zeta[2]) + (326/9 + ((25*I)/3)*Pi)*zeta[2]) + 
      G[1, 1, x]*((12*I)*Pi*zeta[2] - 12*zeta[3]) + 
      G[0, 1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + (-229/9 + (6*I)*Pi)*
       zeta[3] + G[1, 0, x]*((8*I)*Pi + (-154/3 - (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((38*I)/3)*Pi + 8*zeta[2]) + 4*zeta[3]) + 
      Log[mu2/s]*(1295/108 + ((416*I)/27)*Pi + (-17/18 - ((49*I)/3)*Pi)*
         zeta[2] + 6*zeta[3]) + ((8*I)*Pi*G[1, 0, x] - (50*G[0, 0, 0, x])/3 + 
        8*G[1, 0, 0, x] + G[0, 0, x]*(319/18 - ((25*I)/3)*Pi + 
          (25*Log[mu2/s])/3) + G[0, x]*(((319*I)/18)*Pi + 
          ((25*I)/3)*Pi*Log[mu2/s] - (74*zeta[2])/3) - (8*I)*Pi*zeta[2] + 
        8*zeta[3])/(1 - x) + ((-8*I)*Pi*G[0, 1, 1, 0, x] + 
        (24*I)*Pi*G[1, 0, 1, 0, x] - (24*I)*Pi*G[1, 1, 1, 0, x] - 
        8*G[0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 0, 0, x] + 
        32*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, x]*(2/3 + (16*I)*Pi - 16*Log[mu2/s]) + 
        8*G[0, 1, 0, x]*zeta[2] - 24*G[1, 0, 0, x]*zeta[2] + 
        G[1, 1, 0, x]*(((2*I)/3)*Pi - (16*I)*Pi*Log[mu2/s] + 56*zeta[2]) + 
        G[1, 1, x]*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
        G[0, 1, x]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + 
        G[1, 0, x]*((-2/3 - (8*I)*Pi)*zeta[2] + 16*Log[mu2/s]*zeta[2] + 
          8*zeta[3]) + G[1, x]*(((-2*I)/3)*Pi*zeta[2] + 
          Log[mu2/s]*((16*I)*Pi*zeta[2] - 16*zeta[3]) + (2/3 - (8*I)*Pi)*
           zeta[3] - 106*zeta[4]))/x^2 + G[1, x]*((-26*I)*Pi*zeta[2] + 
        Log[mu2/s]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + (26 - (4*I)*Pi)*zeta[3] - 
        53*zeta[4]) + (399*zeta[4])/4 + x*(-14063/1296 - ((2573*I)/324)*Pi - 
        ((4*I)/3)*Pi*G[0, 1, 0, x] + ((4*I)/3)*Pi*G[1, 1, 0, x] + 
        8*G[0, 0, 0, 0, x] - (4*G[0, 1, 0, 0, x])/3 - 8*G[1, 0, 0, 0, x] + 
        (4*G[1, 1, 0, 0, x])/3 + G[0, 0, 0, x]*(-40/9 + (4*I)*Pi - 
          4*Log[mu2/s]) + (-29/18 - (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/4 + 
        G[1, 0, 0, x]*(40/9 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, x]*(((40*I)/9)*Pi + (4*I)*Pi*Log[mu2/s] - (28*zeta[2])/3) + 
        (2203/108 + ((17*I)/18)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-101/18 - ((47*I)/18)*Pi + (25*zeta[2])/6) + 
        G[0, 0, x]*(((-40*I)/9)*Pi - (4*I)*Pi*Log[mu2/s] + (28*zeta[2])/3) + 
        G[0, x]*(328/81 + ((112*I)/27)*Pi + (20/9 + (2*I)*Pi)*Log[mu2/s]^2 + 
          (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(112/27 + ((40*I)/9)*Pi - 
            (38*zeta[2])/3) + (-130/9 - ((10*I)/3)*Pi)*zeta[2] - 
          (40*zeta[3])/3) + (197/9 - ((8*I)/3)*Pi)*zeta[3] + 
        G[1, x]*(((-4*I)/3)*Pi*zeta[2] + (4*zeta[3])/3) + 
        Log[mu2/s]*(-1295/108 - ((191*I)/27)*Pi + (305/18 - (I/3)*Pi)*
           zeta[2] + (32*zeta[3])/3) + (203*zeta[4])/12) + 
      (24*G[0, 1, 0, 0, x] + (12*I)*Pi*G[0, 1, 1, 0, x] + 
        32*G[1, 0, 0, 0, x] - (36*I)*Pi*G[1, 0, 1, 0, x] + 
        (36*I)*Pi*G[1, 1, 1, 0, x] + 12*G[0, 1, 1, 0, 0, x] - 
        36*G[1, 0, 1, 0, 0, x] - 48*G[1, 1, 0, 0, 0, x] + 
        36*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(-28 - (24*I)*Pi + 
          24*Log[mu2/s]) + G[1, 1, 0, x]*((-28*I)*Pi + (24*I)*Pi*Log[mu2/s] - 
          84*zeta[2]) + G[0, 1, 0, x]*((24*I)*Pi - 12*zeta[2]) + 
        (-118/3 + ((46*I)/3)*Pi)*zeta[2] - 24*G[0, 0, x]*zeta[2] + 
        G[1, 0, 0, x]*(-94/3 + (16*I)*Pi - 16*Log[mu2/s] + 36*zeta[2]) + 
        Log[mu2/s]*((-16 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
        G[1, 0, x]*(((-94*I)/3)*Pi + Log[mu2/s]*((-16*I)*Pi - 24*zeta[2]) + 
          (60 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + (-46/3 - (8*I)*Pi)*
         zeta[3] + G[0, x]*((94/3 - (8*I)*Pi)*zeta[2] + 
          16*Log[mu2/s]*zeta[2] + 8*zeta[3]) + G[0, 1, x]*
         ((-12*I)*Pi*zeta[2] + 12*zeta[3]) + G[1, 1, x]*((-36*I)*Pi*zeta[2] + 
          36*zeta[3]) - 106*zeta[4] + G[1, x]*((28*I)*Pi*zeta[2] + 
          (-28 + (12*I)*Pi)*zeta[3] + Log[mu2/s]*((-24*I)*Pi*zeta[2] + 
            24*zeta[3]) + 159*zeta[4]))/x) + 
    (Nf*(-108653/3888 - ((10475*I)/324)*Pi + (28/3 - (8*I)*Pi)*
        G[0, 0, 1, x] + (52/3 + (4*I)*Pi)*G[0, 1, 1, x] + 
       (-24 - (16*I)*Pi)*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] - 
       8*G[0, 0, 1, 1, x] + (142*G[0, 1, 0, 0, x])/3 + 4*G[0, 1, 0, 1, x] + 
       (4 + (8*I)*Pi)*G[0, 1, 1, 0, x] + (188*G[1, 0, 0, 0, x])/3 - 
       12*G[1, 0, 0, 1, x] + (-12 - (24*I)*Pi)*G[1, 0, 1, 0, x] - 
       16*G[1, 1, 0, 1, x] + (-16 + (24*I)*Pi)*G[1, 1, 1, 0, x] + 
       8*G[0, 1, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 0, x] - 
       32*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 1, 0, 0, x] + 
       G[0, 0, 0, x]*(-592/9 + (2*I)*Pi - 4*Log[mu2/s]) + 
       (-47/54 - (I/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/12 + 
       G[1, 0, 1, x]*(70/3 - (4*I)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 0, 0, x]*(-48 - (16*I)*Pi + 16*Log[mu2/s]) + 
       G[1, 1, 0, x]*(70/3 - (56*I)*Pi + (8 + (16*I)*Pi)*Log[mu2/s] - 
         56*zeta[2]) + G[0, 0, x]*(4753/54 - ((212*I)/9)*Pi + 
         (296/9 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - (131*zeta[2])/3) + 
       x^2*(-5*G[0, 0, x] + 5*G[0, 1, x] + 5*G[1, 0, x] - 5*G[1, 1, x] - 
         15*zeta[2]) + G[0, 1, 0, x]*(28/3 + ((154*I)/3)*Pi - 8*zeta[2]) + 
       (8467/108 + ((427*I)/18)*Pi)*zeta[2] + Log[mu2/s]^2*
        (-281/54 - ((47*I)/18)*Pi + (5*zeta[2])/2) + 
       G[1, 0, 0, x]*(-401/9 + ((58*I)/3)*Pi - (94*Log[mu2/s])/3 + 
         24*zeta[2]) + Log[mu2/s]*(-5813/324 - ((416*I)/27)*Pi + 
         (125/18 + ((97*I)/3)*Pi)*zeta[2] - 30*zeta[3]) + 
       G[1, 0, x]*(-266/9 - ((251*I)/9)*Pi + Log[mu2/s]*
          (-20/3 - ((70*I)/3)*Pi - 16*zeta[2]) + (416/3 + (8*I)*Pi)*zeta[2] - 
         8*zeta[3]) + (68/27 - (22*I)*Pi)*zeta[3] + 
       G[0, 1, x]*(-266/9 + (20*I)*Pi - (20*Log[mu2/s])/3 + 
         (-12 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       G[0, x]*(-133/6 + ((2815*I)/54)*Pi + I*Pi*Log[mu2/s]^2 + 
         (-371/9 - ((49*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          (-19/3 + ((236*I)/9)*Pi + (82*zeta[2])/3) + 16*zeta[3]) + 
       G[1, 1, x]*(106/3 + ((34*I)/3)*Pi + (12 + (8*I)*Pi)*Log[mu2/s] + 
         (48 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
       ((-12*I)*Pi*G[1, 0, x] + (70*G[0, 0, 0, x])/3 + (2/3 + (8*I)*Pi)*
          G[0, 0, 1, x] + (2*G[0, 1, 0, x])/3 - 12*G[1, 0, 0, x] + 
         8*G[0, 0, 1, 1, x] + G[0, 0, x]*(-449/18 + ((37*I)/3)*Pi - 
           (35*Log[mu2/s])/3) + G[0, 1, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
         ((38*I)/3)*Pi*zeta[2] + G[0, x]*(((-449*I)/18)*Pi - 
           ((35*I)/3)*Pi*Log[mu2/s] + 32*zeta[2]) + (-38/3 + (8*I)*Pi)*
          zeta[3] - 22*zeta[4])/(1 - x) - (2251*zeta[4])/12 + 
       x*(108653/3888 + ((5813*I)/324)*Pi + (8 - ((16*I)/3)*Pi)*
          G[0, 0, 0, x] + (4 - ((16*I)/3)*Pi)*G[0, 1, 1, x] + 
         (4 + ((16*I)/3)*Pi)*G[1, 0, 0, x] + (8 + ((16*I)/3)*Pi)*
          G[1, 1, 1, x] - (16*G[0, 0, 0, 1, x])/3 - (16*G[0, 0, 1, 0, x])/3 - 
         (4*G[0, 0, 1, 1, x])/3 - (4*G[0, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 + 
         (16*G[1, 0, 0, 1, x])/3 + (16*G[1, 0, 1, 0, x])/3 + 
         (4*G[1, 0, 1, 1, x])/3 + (4*G[1, 1, 0, 0, x])/3 + 
         (16*G[1, 1, 0, 1, x])/3 + (16*G[1, 1, 1, 0, x])/3 + 
         G[1, 0, 1, x]*(-74/9 + (4*I)*Pi - (8*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(-74/9 + (4*I)*Pi - (8*Log[mu2/s])/3) + 
         (47/54 + (I/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/12 + 
         G[0, 0, 1, x]*(-34/9 - (4*I)*Pi + (8*Log[mu2/s])/3) + 
         G[0, 1, 0, x]*(-34/9 - (4*I)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 1, x]*(-14 - ((38*I)/9)*Pi + (-4 - ((8*I)/3)*Pi)*Log[mu2/s] - 
           (52*zeta[2])/3) + G[1, 0, x]*(14 - ((2*I)/9)*Pi + 
           (4 - ((8*I)/3)*Pi)*Log[mu2/s] - (52*zeta[2])/3) + 
         Log[mu2/s]^2*(281/54 + ((47*I)/18)*Pi - (5*zeta[2])/2) + 
         (-7411/108 - ((125*I)/18)*Pi)*zeta[2] + G[0, 0, x]*
          (-14 + ((2*I)/9)*Pi + (-4 + ((8*I)/3)*Pi)*Log[mu2/s] + 
           (52*zeta[2])/3) + G[0, 1, x]*(14 + ((38*I)/9)*Pi + 
           (4 + ((8*I)/3)*Pi)*Log[mu2/s] + (52*zeta[2])/3) + 
         Log[mu2/s]*(5813/324 + ((281*I)/27)*Pi + (-461/18 + ((5*I)/3)*Pi)*
            zeta[2] - 4*zeta[3]) + G[1, x]*(139/9 + ((16*I)/3)*Pi + 
           (262/9 + ((20*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (16/3 + (40*zeta[2])/3) - 4*zeta[3]) + (-449/27 + (8*I)*Pi)*
          zeta[3] + G[0, x]*(-139/9 - ((16*I)/3)*Pi + Log[mu2/s]*
            (-16/3 - (40*zeta[2])/3) + (62/9 - ((20*I)/3)*Pi)*zeta[2] + 
           4*zeta[3]) + (575*zeta[4])/12) + G[1, x]*(70/9 + ((64*I)/9)*Pi + 
         (-394/3 + (28*I)*Pi)*zeta[2] + (-48 + (8*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(4/3 + ((16*I)/3)*Pi + (-40 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) + 106*zeta[4]) + (((-209*I)/9)*Pi - 4*G[0, 0, 1, x] + 
         (-40/3 - (4*I)*Pi)*G[0, 1, 1, x] + (8 + (16*I)*Pi)*G[1, 1, 1, x] - 
         48*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] + (-4 - (24*I)*Pi)*
          G[0, 1, 1, 0, x] - 64*G[1, 0, 0, 0, x] + 12*G[1, 0, 0, 1, x] + 
         (12 + (72*I)*Pi)*G[1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, x] + 
         (16 - (72*I)*Pi)*G[1, 1, 1, 0, x] - 24*G[0, 1, 1, 0, 0, x] + 
         72*G[1, 0, 1, 0, 0, x] + 96*G[1, 1, 0, 0, 0, x] - 
         72*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(44 + (48*I)*Pi - 
           48*Log[mu2/s]) + G[1, 0, 1, x]*(-21 + (4*I)*Pi - 8*Log[mu2/s]) + 
         G[1, 0, 0, x]*(200/3 - (20*I)*Pi + 32*Log[mu2/s] - 72*zeta[2]) + 
         (407/9 - ((124*I)/3)*Pi)*zeta[2] + G[0, 1, 0, x]*
          (-4 - (52*I)*Pi + 24*zeta[2]) + G[0, 0, x]*((-4*I)*Pi + 
           48*zeta[2]) + G[1, 1, 0, x]*(-21 + (52*I)*Pi + (-8 - (48*I)*Pi)*
            Log[mu2/s] + 168*zeta[2]) + G[1, 1, x]*(-17/3 - (17*I)*Pi + 
           (-4 - (8*I)*Pi)*Log[mu2/s] + (-48 + (72*I)*Pi)*zeta[2] - 
           72*zeta[3]) + G[0, 1, x]*(101/9 - ((44*I)/3)*Pi + 
           (8*Log[mu2/s])/3 + (20 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
         G[0, x]*(((101*I)/9)*Pi + Log[mu2/s]*(((8*I)/3)*Pi - 32*zeta[2]) + 
           (-172/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (116/3 + (16*I)*Pi)*
          zeta[3] + G[1, 0, x]*(101/9 + ((145*I)/3)*Pi + (-136 - (24*I)*Pi)*
            zeta[2] + Log[mu2/s]*(8/3 + (24*I)*Pi + 48*zeta[2]) + 
           24*zeta[3]) + Log[mu2/s]*(((-20*I)/3)*Pi + (56/3 - (32*I)*Pi)*
            zeta[2] + 32*zeta[3]) + G[1, x]*(-209/9 - ((10*I)/9)*Pi + 
           (347/3 - (24*I)*Pi)*zeta[2] + Log[mu2/s]*(-20/3 - ((4*I)/3)*Pi + 
             (40 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + (44 - (24*I)*Pi)*
            zeta[3] - 318*zeta[4]) + 212*zeta[4])/x + 
       (((4*I)/3)*Pi*G[0, 1, 1, x] + (8 - ((16*I)/3)*Pi)*G[1, 1, 1, x] + 
         (4*G[0, 1, 0, 1, x])/3 + (4/3 + (16*I)*Pi)*G[0, 1, 1, 0, x] - 
         4*G[1, 0, 0, 1, x] + (-4 - (48*I)*Pi)*G[1, 0, 1, 0, x] - 
         (4*G[1, 0, 1, 1, x])/3 - (16*G[1, 1, 0, 1, x])/3 + 
         (-16/3 + (48*I)*Pi)*G[1, 1, 1, 0, x] + 16*G[0, 1, 1, 0, 0, x] - 
         48*G[1, 0, 1, 0, 0, x] - 64*G[1, 1, 0, 0, 0, x] + 
         48*G[1, 1, 1, 0, 0, x] + G[1, 0, 1, x]*(53/9 - ((8*I)/3)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(8/3 - (32*I)*Pi + 
           32*Log[mu2/s]) + G[1, 1, 0, x]*(53/9 + (8/3 + (32*I)*Pi)*
            Log[mu2/s] - 112*zeta[2]) + G[0, 1, 0, x]*(((4*I)/3)*Pi - 
           16*zeta[2]) + G[1, 0, 0, x]*((-4*I)*Pi + 48*zeta[2]) + 
         G[1, 0, x]*(((53*I)/9)*Pi + Log[mu2/s]*(((8*I)/3)*Pi - 32*zeta[2]) + 
           (20/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
         G[0, 1, x]*((-20/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
         G[1, 1, x]*(-32/3 + ((89*I)/9)*Pi + (-4 + ((8*I)/3)*Pi)*Log[mu2/s] + 
           (52/3 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + 
         G[1, x]*(((-32*I)/3)*Pi + (-193/9 - ((28*I)/3)*Pi)*zeta[2] + 
           (20/3 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*((-4*I)*Pi + 
             (-40/3 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 212*zeta[4]))/x^2))/
     Nc + x*(-514415/3888 - ((21839*I)/324)*Pi - 60*G[0, 0, 0, 0, 0, x] - 
      4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] + 4*G[0, 0, 0, 1, 1, x] + 
      20*G[0, 0, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 0, x] - 
      24*G[0, 0, 1, 1, 1, x] + 26*G[0, 1, 0, 0, 0, x] - 
      20*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] - 
      4*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
      4*G[0, 1, 1, 1, 0, x] + 48*G[0, 1, 1, 1, 1, x] + 
      60*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 0, 0, 1, x] + 
      4*G[1, 0, 0, 1, 0, x] - 4*G[1, 0, 0, 1, 1, x] - 
      20*G[1, 0, 1, 0, 1, x] - 20*G[1, 0, 1, 1, 0, x] + 
      24*G[1, 0, 1, 1, 1, x] - 26*G[1, 1, 0, 0, 0, x] + 
      20*G[1, 1, 0, 0, 1, x] + 20*G[1, 1, 0, 1, 0, x] + 
      4*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] - 4*G[1, 1, 1, 0, 1, x] - 
      4*G[1, 1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 0, x]*((28*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-12 + (20*I)*Pi - 32*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(3 - (2*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-12 - (4*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(-18 - (4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(18 - (4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(18 + (16*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(-18 + (20*I)*Pi - 4*Log[mu2/s]) + 
      (49/24 + ((5*I)/3)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/2 + 
      G[0, 1, 1, 0, x]*((4*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 1, x]*
       ((4*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       ((-16*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, 1, x]*
       ((-20*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, 0, x]*
       (15 + (2*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (-6 + (4*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (30 - (20*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-18 - (28*I)*Pi + 36*Log[mu2/s]) + G[1, 1, 1, x]*
       (-12 - (6*I)*Pi + (-18 + (28*I)*Pi)*Log[mu2/s] - 72*zeta[2]) + 
      G[0, 0, 0, x]*(39/2 + (21*I)*Pi + (21 + (34*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 69*zeta[2]) + G[0, 0, 1, x]*(-23/2 - (6*I)*Pi + 
        (-18 + (4*I)*Pi)*Log[mu2/s] - 52*zeta[2]) + 
      G[1, 1, 0, x]*(12 + (15*I)*Pi + (18 + (4*I)*Pi)*Log[mu2/s] - 
        48*zeta[2]) + Log[mu2/s]^3*(379/54 + ((31*I)/6)*Pi - 
        (46*zeta[2])/3) + G[0, 1, 0, x]*(-23/2 - (15*I)*Pi + 
        (-18 - (4*I)*Pi)*Log[mu2/s] + 48*zeta[2]) + 
      G[1, 0, 1, x]*(12 + (6*I)*Pi + (18 - (4*I)*Pi)*Log[mu2/s] + 
        52*zeta[2]) + G[1, 0, 0, x]*(-20 - (21*I)*Pi + 
        (-21 - (34*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 69*zeta[2]) + 
      G[0, 1, 1, x]*(23/2 + (6*I)*Pi + (18 - (28*I)*Pi)*Log[mu2/s] + 
        72*zeta[2]) + G[1, 0, x]*(-31/4 - (8*I)*Pi + (11*I)*Pi*Log[mu2/s]^2 + 
        4*Log[mu2/s]^3 + Log[mu2/s]*((-3*I)*Pi - 56*zeta[2]) + 
        (39 - (27*I)*Pi)*zeta[2] - 54*zeta[3]) + 
      G[0, 1, x]*(-31/4 + (12*I)*Pi*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
        (-6 - (56*I)*Pi)*zeta[2] - 76*Log[mu2/s]*zeta[2] - 20*zeta[3]) + 
      Log[mu2/s]^2*(-97/108 + ((163*I)/18)*Pi + (-143/4 - (12*I)*Pi)*
         zeta[2] - 7*zeta[3]) + (3841/54 + ((16*I)/3)*Pi)*zeta[3] + 
      G[1, 1, x]*(19/4 - (12*I)*Pi*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
        (24 + (56*I)*Pi)*zeta[2] + 76*Log[mu2/s]*zeta[2] + 20*zeta[3]) + 
      G[0, 0, x]*(43/4 + (8*I)*Pi - (11*I)*Pi*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
        (-57 + (27*I)*Pi)*zeta[2] + Log[mu2/s]*((3*I)*Pi + 56*zeta[2]) + 
        54*zeta[3]) + zeta[2]*(7351/108 - ((13*I)/3)*Pi + (559*zeta[3])/6) + 
      G[0, x]*(-27/4 - (16*I)*Pi + (-3 - ((10*I)/3)*Pi)*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/6 + (87 + (36*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-12 - (9*I)*Pi + 32*zeta[2]) + 
        Log[mu2/s]*(-19 - (24*I)*Pi + (75 + (28*I)*Pi)*zeta[2] + 
          (2*zeta[3])/3) + (-15 - ((100*I)/3)*Pi)*zeta[3] - 
        (941*zeta[4])/4) + (-437/8 + ((225*I)/2)*Pi)*zeta[4] + 
      Log[mu2/s]*(-21839/324 - ((961*I)/54)*Pi + (-329/9 - ((37*I)/2)*Pi)*
         zeta[2] + (43/3 + ((20*I)/3)*Pi)*zeta[3] + (331*zeta[4])/4) + 
      G[1, x]*(27/4 + (-25/2 - (15*I)*Pi)*zeta[2] + (15 + (38*I)*Pi)*
         zeta[3] + Log[mu2/s]*(3 + (-18 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
        129*zeta[4]) - (181*zeta[5])/2) + (105*zeta[5])/2 + 
    (2221/64 + ((753*I)/16)*Pi + 12*G[1, 1, 1, x] + 
      (5 - (2*I)*Pi)*G[0, 0, 0, 1, x] + (5 + (7*I)*Pi)*G[0, 0, 1, 0, x] - 
      3*G[0, 1, 0, 1, x] + (-3 - (7*I)*Pi)*G[0, 1, 1, 0, x] + 
      12*G[0, 1, 1, 1, x] + (-16 + (3*I)*Pi)*G[1, 0, 0, 0, x] + 
      (-6 + (2*I)*Pi)*G[1, 0, 0, 1, x] + (-6 + (5*I)*Pi)*G[1, 0, 1, 0, x] + 
      6*G[1, 0, 1, 1, x] - (6*I)*Pi*G[1, 1, 1, 0, x] - 
      20*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 1, 1, x] + 
      5*G[0, 0, 1, 0, 0, x] + 2*G[0, 0, 1, 0, 1, x] + 2*G[0, 0, 1, 1, 0, x] - 
      8*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
      6*G[0, 1, 0, 1, 0, x] - 6*G[0, 1, 0, 1, 1, x] - 7*G[0, 1, 1, 0, 0, x] + 
      3*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 5*G[1, 0, 1, 0, 0, x] + 
      8*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 1, 0, 0, x] + 
      G[1, 1, 0, 0, x]*(19 + (4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-23/2 + (8*I)*Pi - 2*Log[mu2/s]) + 
      (5/8 + ((5*I)/12)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/12 + 
      G[0, 0, 1, 1, x]*(-3 - (2*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(5/2 - (14*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-9/2 + (2*I)*Pi + (4*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
      G[0, 1, 0, x]*(-9/2 - ((29*I)/2)*Pi - (2*I)*Pi*Log[mu2/s] - 
        15*zeta[2]) + G[1, 0, 0, x]*(15/4 - ((31*I)/2)*Pi + 
        (13/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (17*zeta[2])/2) + 
      Log[mu2/s]^3*(91/24 + ((5*I)/2)*Pi - (16*zeta[2])/3) + 
      G[1, 0, 1, x]*(-1 - 2*zeta[2]) + G[0, 1, 1, x]*(-15 + (3*I)*Pi - 
        6*Log[mu2/s] - 2*zeta[2]) + G[0, 0, 0, x]*(19 + ((21*I)/2)*Pi + 
        (3 + (8*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 2*zeta[2]) + 
      G[1, 1, 0, x]*(-1 + (19*I)*Pi - (4*I)*Pi*Log[mu2/s] + 14*zeta[2]) + 
      G[0, 1, x]*(10 - ((33*I)/2)*Pi + Log[mu2/s]*(3 - (6*I)*Pi - 
          4*zeta[2]) + (20 + (5*I)*Pi)*zeta[2] - 13*zeta[3]) + 
      Log[mu2/s]^2*(101/8 + ((89*I)/8)*Pi + (-21 - ((11*I)/2)*Pi)*zeta[2] - 
        (23*zeta[3])/3) + G[1, 1, x]*(-87/4 + (5*I)*Pi - 6*Log[mu2/s] + 
        (6*I)*Pi*zeta[2] - 6*zeta[3]) + (-691/12 - (12*I)*Pi)*zeta[3] + 
      x^2*(-6*G[0, 0, 0, x] + 3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 
        3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
        G[0, 1, x]*(-15/4 - 3*Log[mu2/s]) + G[1, 0, x]*
         (-15/4 - 3*Log[mu2/s]) + G[0, 0, x]*(15/4 + 3*Log[mu2/s]) + 
        G[1, 1, x]*(15/4 + 3*Log[mu2/s]) + (45*zeta[2])/4 - 
        9*G[0, x]*zeta[2] - 9*G[1, x]*zeta[2] + 9*Log[mu2/s]*zeta[2] + 
        3*zeta[3]) + G[1, 0, x]*(10 + ((23*I)/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (1 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(3 + ((13*I)/2)*Pi + 
          10*zeta[2]) + 4*zeta[3]) + G[0, 0, x]*(-183/8 + ((5*I)/2)*Pi + 
        (-11/4 - I*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-12 - ((5*I)/2)*Pi - 11*zeta[2]) + 
        (-65/4 - (9*I)*Pi)*zeta[2] + (22*zeta[3])/3) + 
      zeta[2]*(-1999/16 - ((151*I)/8)*Pi + (194*zeta[3])/3) + 
      G[1, x]*(5/4 - ((47*I)/4)*Pi + (29 - (16*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-3*I)*Pi + (6 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
        (22 + (2*I)*Pi)*zeta[3] - 35*zeta[4]) + 
      G[0, x]*(139/8 - ((53*I)/8)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        (75/2 + ((57*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(-1/4 - ((11*I)/4)*Pi + 
          (21*zeta[2])/2) + ((4*I)/3)*Pi*zeta[3] + 
        Log[mu2/s]*(25/4 - ((19*I)/2)*Pi + (41/2 + (10*I)*Pi)*zeta[2] + 
          4*zeta[3]) - (47*zeta[4])/4) + (291/16 - ((21*I)/8)*Pi)*zeta[4] + 
      Log[mu2/s]*(455/16 + ((63*I)/2)*Pi + (-567/8 - ((37*I)/2)*Pi)*zeta[2] + 
        (-12 - ((22*I)/3)*Pi)*zeta[3] + (81*zeta[4])/8) + 
      ((4*I)*Pi*G[1, 0, x] + (-8 + ((3*I)/2)*Pi)*G[0, 0, 0, x] + 
        (3/2 + I*Pi)*G[0, 0, 1, x] + (3/2 - (I/2)*Pi)*G[0, 1, 0, x] + 
        4*G[1, 0, 0, x] + (13*G[0, 0, 0, 0, x])/2 - 5*G[0, 0, 0, 1, x] - 
        5*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/2 - 
        ((5*I)/2)*Pi*zeta[2] + G[0, 1, x]*(((3*I)/2)*Pi + 4*zeta[2]) + 
        G[0, 0, x]*(69/8 - ((13*I)/4)*Pi + (13/4 - (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 + (35*zeta[2])/4) + G[0, x]*(((69*I)/8)*Pi - 
          (I/4)*Pi*Log[mu2/s]^2 + (-15 + ((7*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((13*I)/4)*Pi + 3*zeta[2]) - 4*zeta[3]) + 
        (5/2 + (2*I)*Pi)*zeta[3] + 17*zeta[4])/(1 - x) + 
      (-1 - (8*I)*Pi + (-2 + (4*I)*Pi)*G[0, 0, 1, x] + 
        (-2 - (2*I)*Pi)*G[0, 1, 0, x] - 4*G[1, 0, 1, x] + 
        (-4 - (7*I)*Pi)*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + 
        4*G[0, 0, 1, 1, x] - 6*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 
        4*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 
        8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] - 
        7*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(14 + (4*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, x]*(45/4 - (8*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, x]*(57/2 - (4*I)*Pi + 8*Log[mu2/s]) + 
        G[0, 1, x]*(3 + ((53*I)/2)*Pi + (8*I)*Pi*Log[mu2/s] - 40*zeta[2]) + 
        G[1, 0, x]*(3 + (10*I)*Pi + (4*I)*Pi*Log[mu2/s] - 37*zeta[2]) + 
        (16 - (9*I)*Pi)*zeta[2] + G[0, 0, x]*((-2*I)*Pi + 6*zeta[2]) + 
        G[1, x]*(-8 + ((45*I)/4)*Pi + Log[mu2/s]*(-3 + (4*I)*Pi - 
            8*zeta[2]) + (-29/2 + (3*I)*Pi)*zeta[2] - 11*zeta[3]) + 
        G[0, x]*(1/2 + (3*I)*Pi + (-5 + (2*I)*Pi)*zeta[2] - 
          4*Log[mu2/s]*zeta[2] - 2*zeta[3]) + (11 + (2*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-1/2 - (3*I)*Pi + (6 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
        (53*zeta[4])/2)/x + ((-I)*Pi*G[0, 0, 1, x] + 2*G[1, 0, 1, x] + 
        2*G[1, 1, 1, x] - G[0, 0, 1, 1, x] - G[0, 1, 0, 1, x] + 
        (-1 + (2*I)*Pi)*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] - 
        2*G[1, 0, 0, 1, x] + (-2 - (6*I)*Pi)*G[1, 0, 1, 0, x] + 
        2*G[1, 0, 1, 1, x] + (6*I)*Pi*G[1, 1, 1, 0, x] + 
        2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 0, x] - 
        8*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 1, 0, 0, x] + 
        G[0, 1, 1, x]*(-7 + I*Pi - 2*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (6 - (4*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, x]*(2 + (6*I)*Pi + 
          (4*I)*Pi*Log[mu2/s] - 14*zeta[2]) + G[0, 1, 0, x]*
         ((-I)*Pi - 2*zeta[2]) + G[1, 0, 0, x]*((-2*I)*Pi + 6*zeta[2]) + 
        G[1, 0, x]*((2*I)*Pi + (3 + (2*I)*Pi)*zeta[2] - 
          4*Log[mu2/s]*zeta[2] - 2*zeta[3]) + G[0, 1, x]*
         ((-7*I)*Pi - (2*I)*Pi*Log[mu2/s] + (10 - (2*I)*Pi)*zeta[2] + 
          2*zeta[3]) + G[1, 1, x]*(2 + (3*I)*Pi - Log[mu2/s] - 
          (6*I)*Pi*zeta[2] + 6*zeta[3]) + G[1, x]*((2*I)*Pi + 
          (-1 - (5*I)*Pi)*zeta[2] + (7 + (2*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-I)*Pi + (2 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
          (53*zeta[4])/2))/x^2 - zeta[5] + x*(-2157/64 - ((447*I)/16)*Pi + 
        (43*G[0, 0, x])/4 - (31*G[0, 1, x])/4 - (31*G[1, 0, x])/4 + 
        (19*G[1, 1, x])/4 - G[0, 0, 0, x]/2 + G[0, 0, 1, x]/2 + 
        G[0, 1, 0, x]/2 - G[0, 1, 1, x]/2 + (-5/8 - ((5*I)/12)*Pi)*
         Log[mu2/s]^4 - Log[mu2/s]^5/12 + G[0, x]*(-27/4 - 3*Log[mu2/s] - 
          zeta[2]) + G[1, x]*(27/4 + 3*Log[mu2/s] - zeta[2]/2) + 
        Log[mu2/s]^3*(-91/24 - ((5*I)/2)*Pi + (16*zeta[2])/3) + 
        zeta[2]*(1259/16 + ((107*I)/8)*Pi - (307*zeta[3])/6) + 
        (335/6 + ((37*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-101/8 - ((91*I)/8)*Pi + (21 + (6*I)*Pi)*zeta[2] + 
          (43*zeta[3])/6) + Log[mu2/s]*(-447/16 - ((101*I)/4)*Pi + 
          (471/8 + (12*I)*Pi)*zeta[2] + (37/2 + ((43*I)/3)*Pi)*zeta[3] - 
          (337*zeta[4])/8) + (-339/16 - ((17*I)/8)*Pi)*zeta[4] + 3*zeta[5]))/
     Nc^2 + Nc^2*(-536849/5184 - ((148529*I)/1296)*Pi - 
      (5*I)*Pi*G[0, 0, 1, 0, x] + (23*I)*Pi*G[0, 1, 1, 0, x] - 
      (51*I)*Pi*G[1, 0, 1, 0, x] + (48*I)*Pi*G[1, 1, 1, 0, x] - 
      5*G[0, 0, 1, 0, 0, x] - 10*G[0, 1, 0, 0, 0, x] + 
      23*G[0, 1, 1, 0, 0, x] - 11*G[1, 0, 0, 0, 0, x] - 
      51*G[1, 0, 1, 0, 0, x] - 62*G[1, 1, 0, 0, 0, x] + 
      48*G[1, 1, 1, 0, 0, x] + (1/2 + ((5*I)/4)*Pi)*Log[mu2/s]^4 + 
      (3*Log[mu2/s]^5)/4 + G[0, 1, 0, 0, x]*(373/6 - (6*I)*Pi + 
        4*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-1/2 + (6*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(202/3 - I*Pi + 10*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-85 - (30*I)*Pi + 32*Log[mu2/s]) + 
      G[1, 1, 0, x]*((-85*I)*Pi + (32*I)*Pi*Log[mu2/s] - 116*zeta[2]) + 
      G[0, 1, 0, x]*(((373*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] - 27*zeta[2]) + 
      Log[mu2/s]^3*(-221/72 + ((8*I)/3)*Pi - 10*zeta[2]) + 
      G[0, 0, 0, x]*(-625/6 + ((23*I)/2)*Pi + (12 - (12*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 + 30*zeta[2]) + G[1, 0, 0, x]*
       (-97/4 + ((193*I)/6)*Pi + (-211/6 + (7*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (61*zeta[2])/2) + 
      G[0, 0, x]*(31799/216 - ((560*I)/9)*Pi + (-25/4 + (9*I)*Pi)*
         Log[mu2/s]^2 + 6*Log[mu2/s]^3 + Log[mu2/s]*(755/18 - (I/2)*Pi - 
          39*zeta[2]) + (-877/12 - (9*I)*Pi)*zeta[2] - 10*zeta[3]) + 
      G[1, 0, x]*(((-97*I)/4)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-211*I)/6)*Pi - 34*zeta[2]) + (484/3 + ((33*I)/2)*Pi)*
         zeta[2] - 8*zeta[3]) + zeta[2]*(23629/432 + ((31*I)/72)*Pi - 
        (15*zeta[3])/2) + Log[mu2/s]^2*(-1751/72 - ((185*I)/72)*Pi + 
        (-67/12 - ((11*I)/2)*Pi)*zeta[2] - 3*zeta[3]) + 
      (4285/36 - (20*I)*Pi)*zeta[3] + G[0, 1, x]*((-23*I)*Pi*zeta[2] + 
        23*zeta[3]) + G[1, 1, x]*((-48*I)*Pi*zeta[2] + 48*zeta[3]) + 
      G[0, x]*(-20599/648 + ((31117*I)/216)*Pi + (2/3 - (4*I)*Pi)*
         Log[mu2/s]^3 - (5*Log[mu2/s]^4)/2 + (-1609/18 - ((175*I)/12)*Pi)*
         zeta[2] + Log[mu2/s]^2*(239/36 - ((17*I)/4)*Pi + (49*zeta[2])/2) + 
        (-14 - (2*I)*Pi)*zeta[3] + Log[mu2/s]*(-341/108 + ((497*I)/9)*Pi + 
          (109/2 + (10*I)*Pi)*zeta[2] + 8*zeta[3]) - 35*zeta[4]) + 
      (-4593/16 + ((105*I)/8)*Pi)*zeta[4] + 
      ((-20*I)*Pi*G[1, 0, x] + (I/2)*Pi*G[0, 1, 0, x] - 20*G[1, 0, 0, x] + 
        (5*G[0, 0, 0, 0, x])/2 + G[0, 1, 0, 0, x]/2 + 
        G[0, 0, 0, x]*(253/6 - (I/2)*Pi - 3*Log[mu2/s]) + (20*I)*Pi*zeta[2] + 
        G[0, 0, x]*(-2971/72 + ((253*I)/12)*Pi + (-253/12 - ((3*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (23*zeta[2])/4) + 
        G[0, x]*(((-2971*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-253*I)/12)*Pi - 3*zeta[2]) + (373/6 - ((5*I)/4)*Pi)*
           zeta[2] - zeta[3]) + (-20 - I*Pi)*zeta[3] + (3*zeta[4])/2)/
       (1 - x) + Log[mu2/s]*(-35777/432 - ((2797*I)/54)*Pi + 
        (263/72 + ((121*I)/3)*Pi)*zeta[2] + (-6 + (2*I)*Pi)*zeta[3] + 
        (385*zeta[4])/8) + G[1, x]*((85*I)*Pi*zeta[2] + 
        (-85 + (24*I)*Pi)*zeta[3] + Log[mu2/s]*((-32*I)*Pi*zeta[2] + 
          32*zeta[3]) + 211*zeta[4]) + (-1 - 60*G[0, 1, 0, 0, x] - 
        (36*I)*Pi*G[0, 1, 1, 0, x] - 80*G[1, 0, 0, 0, x] + 
        (108*I)*Pi*G[1, 0, 1, 0, x] - (108*I)*Pi*G[1, 1, 1, 0, x] - 
        36*G[0, 1, 1, 0, 0, x] + 108*G[1, 0, 1, 0, 0, x] + 
        144*G[1, 1, 0, 0, 0, x] - 108*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, x]*(72 + (72*I)*Pi - 72*Log[mu2/s]) + 
        G[1, 0, 0, x]*(238/3 - (40*I)*Pi + 40*Log[mu2/s] - 108*zeta[2]) + 
        (298/3 - ((118*I)/3)*Pi)*zeta[2] + 60*G[0, 0, x]*zeta[2] + 
        G[0, 1, 0, x]*((-60*I)*Pi + 36*zeta[2]) + G[1, 1, 0, x]*
         ((72*I)*Pi - (72*I)*Pi*Log[mu2/s] + 252*zeta[2]) + 
        G[1, 1, x]*((108*I)*Pi*zeta[2] - 108*zeta[3]) + 
        G[0, 1, x]*((36*I)*Pi*zeta[2] - 36*zeta[3]) + 
        G[0, x]*(1/2 + (-238/3 + (20*I)*Pi)*zeta[2] - 40*Log[mu2/s]*zeta[2] - 
          20*zeta[3]) + (118/3 + (20*I)*Pi)*zeta[3] + 
        G[1, 0, x]*(((238*I)/3)*Pi + (-152 - (36*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((40*I)*Pi + 72*zeta[2]) + 36*zeta[3]) + 
        Log[mu2/s]*(-1/2 + (40 - (40*I)*Pi)*zeta[2] + 40*zeta[3]) + 
        G[1, x]*((-72*I)*Pi*zeta[2] + Log[mu2/s]*((72*I)*Pi*zeta[2] - 
            72*zeta[3]) + (72 - (36*I)*Pi)*zeta[3] - 477*zeta[4]) + 
        265*zeta[4])/x + ((20*I)*Pi*G[0, 1, 1, 0, x] - 
        (60*I)*Pi*G[1, 0, 1, 0, x] + (60*I)*Pi*G[1, 1, 1, 0, x] + 
        20*G[0, 1, 1, 0, 0, x] - 60*G[1, 0, 1, 0, 0, x] - 
        80*G[1, 1, 0, 0, 0, x] + 60*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, x]*(-2/3 - (40*I)*Pi + 40*Log[mu2/s]) + 
        G[1, 1, 0, x]*(((-2*I)/3)*Pi + (40*I)*Pi*Log[mu2/s] - 140*zeta[2]) - 
        20*G[0, 1, 0, x]*zeta[2] + 60*G[1, 0, 0, x]*zeta[2] + 
        G[1, 0, x]*((2/3 + (20*I)*Pi)*zeta[2] - 40*Log[mu2/s]*zeta[2] - 
          20*zeta[3]) + G[0, 1, x]*((-20*I)*Pi*zeta[2] + 20*zeta[3]) + 
        G[1, 1, x]*((-60*I)*Pi*zeta[2] + 60*zeta[3]) + 
        G[1, x]*(((2*I)/3)*Pi*zeta[2] + (-2/3 + (20*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-40*I)*Pi*zeta[2] + 40*zeta[3]) + 265*zeta[4]))/x^2 - 
      (49*zeta[5])/2 + x*(542033/5184 + ((69131*I)/1296)*Pi - 
        (4*I)*Pi*G[0, 0, 1, 0, x] + (4*I)*Pi*G[1, 0, 1, 0, x] + 
        (-13/3 - (2*I)*Pi)*G[1, 1, 0, 0, x] - 12*G[0, 0, 0, 0, 0, x] - 
        4*G[0, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, x] + 
        16*G[1, 0, 0, 0, 0, x] + 4*G[1, 0, 1, 0, 0, x] - 
        2*G[1, 1, 0, 0, 0, x] + G[1, 0, 0, 0, x]*(44 - 16*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(13/3 - (6*I)*Pi - 4*Log[mu2/s]) + 
        (-1/2 - ((5*I)/4)*Pi)*Log[mu2/s]^4 - (3*Log[mu2/s]^5)/4 + 
        G[0, 0, 0, 0, x]*(-44 + (8*I)*Pi + 20*Log[mu2/s]) + 
        G[0, 0, 0, x]*(214/9 - (25*I)*Pi + (19 + (14*I)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 - 61*zeta[2]) + G[1, 1, 0, x]*(((-13*I)/3)*Pi + 
          4*zeta[2]) + Log[mu2/s]^3*(221/72 - ((8*I)/3)*Pi + 10*zeta[2]) + 
        G[0, 1, 0, x]*(((13*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
        G[1, 0, 0, x]*(-214/9 + (25*I)*Pi + (-19 - (10*I)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + 29*zeta[2]) + zeta[2]*(-39685/432 + 
          ((493*I)/72)*Pi - 15*zeta[3]) + G[1, 0, x]*(((-214*I)/9)*Pi + 
          (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((-19*I)*Pi - 4*zeta[2]) + 
          (91/3 - (3*I)*Pi)*zeta[2] - 10*zeta[3]) + 
        (-1157/9 + ((133*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
         (1751/72 + ((239*I)/72)*Pi + (67/12 + (4*I)*Pi)*zeta[2] + 
          (9*zeta[3])/2) + G[0, 0, x]*(((214*I)/9)*Pi - 
          (15*I)*Pi*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + (-91/3 + (31*I)*Pi)*
           zeta[2] + Log[mu2/s]*((19*I)*Pi + 80*zeta[2]) + 10*zeta[3]) + 
        G[0, x]*(-2428/81 - ((484*I)/27)*Pi + (-2/3 + (6*I)*Pi)*
           Log[mu2/s]^3 + (5*Log[mu2/s]^4)/2 + Log[mu2/s]^2*
           (-53/9 - (2*I)*Pi - 38*zeta[2]) + (358/9 + (I/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(-484/27 - ((106*I)/9)*Pi + (38/3 - (16*I)*Pi)*zeta[2] - 
            14*zeta[3]) + (211/3 - (4*I)*Pi)*zeta[3] - (117*zeta[4])/4) + 
        Log[mu2/s]*(35993/432 + ((3317*I)/108)*Pi + 
          (-3359/72 + ((83*I)/6)*Pi)*zeta[2] + (-289/6 - (5*I)*Pi)*zeta[3] - 
          (217*zeta[4])/8) + (-4565/48 - ((203*I)/8)*Pi)*zeta[4] + 
        G[1, x]*(((13*I)/3)*Pi*zeta[2] + (-13/3 - (10*I)*Pi)*zeta[3] + 
          4*zeta[4]) + (65*zeta[5])/2))) + 
  e^2*(12070151/23328 + ((155017*I)/972)*Pi + 30*G[0, 0, 0, 0, 0, 0, x] - 
    140*G[0, 0, 0, 0, 0, 1, x] - 140*G[0, 0, 0, 0, 1, 0, x] + 
    80*G[0, 0, 0, 0, 1, 1, x] + 30*G[0, 0, 0, 1, 0, 0, x] - 
    36*G[0, 0, 0, 1, 0, 1, x] - 36*G[0, 0, 0, 1, 1, 0, x] + 
    80*G[0, 0, 0, 1, 1, 1, x] + 194*G[0, 0, 1, 0, 0, 0, x] - 
    50*G[0, 0, 1, 0, 0, 1, x] - 50*G[0, 0, 1, 0, 1, 0, x] + 
    8*G[0, 0, 1, 0, 1, 1, x] - 136*G[0, 0, 1, 1, 0, 0, x] + 
    56*G[0, 0, 1, 1, 0, 1, x] + 56*G[0, 0, 1, 1, 1, 0, x] - 
    4*G[0, 0, 1, 1, 1, 1, x] + 286*G[0, 1, 0, 0, 0, 0, x] - 
    196*G[0, 1, 0, 0, 0, 1, x] - 196*G[0, 1, 0, 0, 1, 0, x] + 
    90*G[0, 1, 0, 0, 1, 1, x] + 36*G[0, 1, 0, 1, 0, 0, x] - 
    88*G[0, 1, 0, 1, 0, 1, x] - 88*G[0, 1, 0, 1, 1, 0, x] + 
    82*G[0, 1, 0, 1, 1, 1, x] + 46*G[0, 1, 1, 0, 0, 0, x] - 
    66*G[0, 1, 1, 0, 0, 1, x] - 66*G[0, 1, 1, 0, 1, 0, x] + 
    92*G[0, 1, 1, 0, 1, 1, x] - 52*G[0, 1, 1, 1, 0, 0, x] + 
    18*G[0, 1, 1, 1, 0, 1, x] + 18*G[0, 1, 1, 1, 1, 0, x] + 
    206*G[0, 1, 1, 1, 1, 1, x] + 210*G[1, 0, 0, 0, 0, 0, x] + 
    6*G[1, 0, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 0, 1, 0, x] - 
    118*G[1, 0, 0, 0, 1, 1, x] - 70*G[1, 0, 0, 1, 0, 0, x] + 
    12*G[1, 0, 0, 1, 0, 1, x] + 12*G[1, 0, 0, 1, 1, 0, x] + 
    112*G[1, 0, 0, 1, 1, 1, x] - 112*G[1, 0, 1, 0, 0, 0, x] - 
    42*G[1, 0, 1, 0, 0, 1, x] - 42*G[1, 0, 1, 0, 1, 0, x] + 
    142*G[1, 0, 1, 0, 1, 1, x] + 72*G[1, 0, 1, 1, 0, 0, x] - 
    32*G[1, 0, 1, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 1, 0, x] - 
    8*G[1, 0, 1, 1, 1, 1, x] - 118*G[1, 1, 0, 0, 0, 0, x] + 
    68*G[1, 1, 0, 0, 0, 1, x] + 68*G[1, 1, 0, 0, 1, 0, x] + 
    122*G[1, 1, 0, 0, 1, 1, x] - 84*G[1, 1, 0, 1, 0, 0, x] + 
    62*G[1, 1, 0, 1, 0, 1, x] + 62*G[1, 1, 0, 1, 1, 0, x] - 
    114*G[1, 1, 0, 1, 1, 1, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
    12*G[1, 1, 1, 0, 0, 1, x] - 12*G[1, 1, 1, 0, 1, 0, x] - 
    58*G[1, 1, 1, 0, 1, 1, x] + 60*G[1, 1, 1, 1, 0, 0, x] + 
    80*G[1, 1, 1, 1, 0, 1, x] + 80*G[1, 1, 1, 1, 1, 0, x] - 
    324*G[1, 1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, 1, x]*
     (-116 + (26*I)*Pi - 198*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (-336 + (64*I)*Pi - 152*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (146 + (22*I)*Pi - 118*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (146 - (188*I)*Pi - 118*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-198 - (24*I)*Pi - 114*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (-125 - (78*I)*Pi - 72*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (425/3 - (180*I)*Pi - 70*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (89 - (90*I)*Pi - 68*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (89 + (122*I)*Pi - 68*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (-179 + (62*I)*Pi - 62*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (-78 - (96*I)*Pi - 56*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
     (17 - (10*I)*Pi - 54*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (14 - (94*I)*Pi - 42*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (-162 + (22*I)*Pi - 30*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (26 - (56*I)*Pi - 14*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (26 - (94*I)*Pi - 14*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (14 + (18*I)*Pi - 8*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (14 - (42*I)*Pi - 8*Log[mu2/s]) + (-373/360 - ((5*I)/6)*Pi)*
     Log[mu2/s]^5 - (5*Log[mu2/s]^6)/24 + G[0, 0, 1, 0, 0, x]*
     (-46 + (148*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (143 + (50*I)*Pi + 10*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (143 + (110*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (-148 + (4*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (74/3 - (2*I)*Pi + 18*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (98 - (26*I)*Pi + 32*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (98 - (80*I)*Pi + 32*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (-148/3 - (80*I)*Pi + 74*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (-227/3 + (60*I)*Pi + 110*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (107 + (52*I)*Pi + 112*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (107 + (106*I)*Pi + 112*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (111 + (30*I)*Pi + 136*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (111 + (84*I)*Pi + 136*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
     (-126 + (162*I)*Pi + 406*Log[mu2/s]) + G[1, 1, 0, 0, x]*
     (3709/18 + ((98*I)/3)*Pi + (58/3 - (18*I)*Pi)*Log[mu2/s] - 
      30*Log[mu2/s]^2 - 168*zeta[2]) + G[0, 0, 1, 1, x]*
     (160 - (46*I)*Pi + (90 + (8*I)*Pi)*Log[mu2/s] + 26*Log[mu2/s]^2 - 
      108*zeta[2]) + G[1, 1, 0, 1, x]*(-213 + (89*I)*Pi + 
      (-14 + (22*I)*Pi)*Log[mu2/s] + 66*Log[mu2/s]^2 - 106*zeta[2]) + 
    G[1, 0, 1, 0, x]*(-214 + ((113*I)/3)*Pi + (-56 + (68*I)*Pi)*Log[mu2/s] - 
      8*Log[mu2/s]^2 - 90*zeta[2]) + G[1, 1, 1, 1, x]*
     (216 - (108*I)*Pi + (-128 - (32*I)*Pi)*Log[mu2/s] - 160*Log[mu2/s]^2 - 
      44*zeta[2]) + G[1, 1, 1, 0, x]*(-213 - (16*I)*Pi + 
      (-14 + (26*I)*Pi)*Log[mu2/s] + 66*Log[mu2/s]^2 - 32*zeta[2]) + 
    G[1, 0, 1, 1, x]*(111 + (161*I)*Pi + (96 + (60*I)*Pi)*Log[mu2/s] + 
      53*Log[mu2/s]^2 + 9*zeta[2]) + Log[mu2/s]^4*
     (-577/108 - ((247*I)/72)*Pi + (241*zeta[2])/24) + 
    G[1, 0, 0, 1, x]*(-214 - (137*I)*Pi + (-56 - (46*I)*Pi)*Log[mu2/s] - 
      8*Log[mu2/s]^2 + 44*zeta[2]) + G[0, 0, 0, 0, x]*
     (56/3 + ((563*I)/3)*Pi + (-61 + (124*I)*Pi)*Log[mu2/s] + 
      41*Log[mu2/s]^2 + 53*zeta[2]) + G[1, 0, 0, 0, x]*
     (3142/9 - (74*I)*Pi + (164 - (86*I)*Pi)*Log[mu2/s] + 17*Log[mu2/s]^2 + 
      111*zeta[2]) + G[0, 1, 0, 1, x]*(-208 - (50*I)*Pi + 
      (-36 + (50*I)*Pi)*Log[mu2/s] - 7*Log[mu2/s]^2 + 137*zeta[2]) + 
    G[0, 1, 1, 1, x]*(366 + (54*I)*Pi + (156 - (40*I)*Pi)*Log[mu2/s] + 
      83*Log[mu2/s]^2 + 143*zeta[2]) + G[0, 1, 1, 0, x]*
     (-208 + ((8*I)/3)*Pi + (-36 - (4*I)*Pi)*Log[mu2/s] - 7*Log[mu2/s]^2 + 
      159*zeta[2]) + G[0, 0, 0, 1, x]*(-363/2 + (32*I)*Pi + 
      (-92 - (26*I)*Pi)*Log[mu2/s] - 42*Log[mu2/s]^2 + 282*zeta[2]) + 
    G[0, 0, 1, 0, x]*(-363/2 - (112*I)*Pi + (-92 - (94*I)*Pi)*Log[mu2/s] - 
      42*Log[mu2/s]^2 + 342*zeta[2]) + G[0, 1, 0, 0, x]*
     (2071/18 - (45*I)*Pi + (42 - (16*I)*Pi)*Log[mu2/s] - 19*Log[mu2/s]^2 + 
      471*zeta[2]) + G[0, 0, 1, x]*(1039/4 + ((171*I)/2)*Pi + 
      (30 + (12*I)*Pi)*Log[mu2/s]^2 + (28*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(107 + (58*I)*Pi - 140*zeta[2]) + (-277 + (58*I)*Pi)*
       zeta[2] - (596*zeta[3])/3) + G[1, 0, 0, x]*
     (-34343/108 + ((973*I)/18)*Pi + (-17/2 + (45*I)*Pi)*Log[mu2/s]^2 + 
      12*Log[mu2/s]^3 + Log[mu2/s]*(-1459/18 + (91*I)*Pi - 244*zeta[2]) + 
      (-3077/6 - (115*I)*Pi)*zeta[2] - 140*zeta[3]) + 
    G[0, 1, 0, x]*(1039/4 + ((253*I)/18)*Pi + (30 + (2*I)*Pi)*Log[mu2/s]^2 + 
      (28*Log[mu2/s]^3)/3 + Log[mu2/s]*(107 + (66*I)*Pi - 284*zeta[2]) + 
      (-1244/3 - (150*I)*Pi)*zeta[2] - (284*zeta[3])/3) + 
    G[1, 1, 1, x]*(-358 + (15*I)*Pi + (63 - (31*I)*Pi)*Log[mu2/s]^2 + 
      21*Log[mu2/s]^3 + (-251 + (109*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(12 - (16*I)*Pi + 339*zeta[2]) - 54*zeta[3]) + 
    (-2614/81 + ((1358*I)/27)*Pi)*zeta[3] + (337*zeta[3]^2)/6 + 
    Log[mu2/s]^3*(-2821/324 - ((307*I)/27)*Pi + (1213/36 + ((28*I)/3)*Pi)*
       zeta[2] + (34*zeta[3])/3) + G[0, 1, 1, x]*(-1347/4 - (44*I)*Pi + 
      (-69 + (27*I)*Pi)*Log[mu2/s]^2 - (49*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(-202 - (18*I)*Pi - 189*zeta[2]) + (-109 - (57*I)*Pi)*
       zeta[2] + (44*zeta[3])/3) + G[0, 0, 0, x]*
     (-4969/27 - ((3281*I)/18)*Pi + (43/6 - (34*I)*Pi)*Log[mu2/s]^2 - 
      11*Log[mu2/s]^3 + Log[mu2/s]*(-175/9 - ((416*I)/3)*Pi - 91*zeta[2]) + 
      (107/6 - (20*I)*Pi)*zeta[2] + 22*zeta[3]) + 
    G[1, 1, 0, x]*(1661/4 + ((1063*I)/18)*Pi + (-27 - (13*I)*Pi)*
       Log[mu2/s]^2 - (49*Log[mu2/s]^3)/3 + (-680/3 + (201*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(66 - ((146*I)/3)*Pi + 271*zeta[2]) + (74*zeta[3])/3) + 
    G[1, 0, 1, x]*(1661/4 - (37*I)*Pi + (-27 - (4*I)*Pi)*Log[mu2/s]^2 - 
      (49*Log[mu2/s]^3)/3 + Log[mu2/s]*(66 - (14*I)*Pi - 43*zeta[2]) + 
      (-519 - (62*I)*Pi)*zeta[2] + (548*zeta[3])/3) + 
    zeta[2]*(759491/648 + ((11815*I)/54)*Pi + (-5245/18 - ((524*I)/3)*Pi)*
       zeta[3]) + G[1, 1, x]*(2751/8 + ((599*I)/4)*Pi + 
      (14*I)*Pi*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/3 + 
      Log[mu2/s]^2*(6 + (36*I)*Pi - 204*zeta[2]) + (238 - (95*I)*Pi)*
       zeta[2] + Log[mu2/s]*(185/2 + (90*I)*Pi + (-104 - (222*I)*Pi)*
         zeta[2] - (224*zeta[3])/3) + (227 - (410*I)*Pi)*zeta[3] - 
      238*zeta[4]) + G[1, 0, x]*(-1661/4 - ((506*I)/27)*Pi - 
      (9*I)*Pi*Log[mu2/s]^3 - (7*Log[mu2/s]^4)/6 + (6242/9 + ((557*I)/6)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-9 - ((71*I)/2)*Pi + 68*zeta[2]) + 
      (219 + (226*I)*Pi)*zeta[3] + Log[mu2/s]*(-116 - ((595*I)/18)*Pi + 
        (1100/3 + (49*I)*Pi)*zeta[2] + (310*zeta[3])/3) - (333*zeta[4])/4) + 
    G[0, 0, x]*(265621/648 + ((18115*I)/108)*Pi + (-17/18 + (2*I)*Pi)*
       Log[mu2/s]^3 + (11*Log[mu2/s]^4)/12 + (5777/12 + (85*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(49/36 + ((103*I)/3)*Pi + (135*zeta[2])/2) + 
      Log[mu2/s]*(4969/54 + ((1625*I)/18)*Pi + (547/6 + (32*I)*Pi)*zeta[2] - 
        (4*zeta[3])/3) + (-214/9 - (158*I)*Pi)*zeta[3] - (541*zeta[4])/8) + 
    Log[mu2/s]^2*(13793/324 - ((479*I)/54)*Pi + (914/9 + ((277*I)/4)*Pi)*
       zeta[2] + (233/9 - (I/3)*Pi)*zeta[3] - (735*zeta[4])/16) + 
    (5323/16 - ((2585*I)/48)*Pi)*zeta[4] + 
    x^2*(18*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 
      6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 
      6*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
      6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(-15 - 12*Log[mu2/s]) + G[1, 1, 1, x]*
       (-15 - 12*Log[mu2/s]) + G[0, 0, 1, x]*(15/2 + 6*Log[mu2/s]) + 
      G[0, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + G[1, 0, 1, x]*
       (15/2 + 6*Log[mu2/s]) + G[1, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + 
      (255*zeta[2])/8 + 9*Log[mu2/s]^2*zeta[2] + 
      G[0, 0, x]*(85/8 + (15*Log[mu2/s])/2 + 3*Log[mu2/s]^2 + 
        (33*zeta[2])/2) + G[1, 1, x]*(85/8 + (15*Log[mu2/s])/2 + 
        3*Log[mu2/s]^2 + (33*zeta[2])/2) + G[0, 1, x]*
       (-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + (39*zeta[2])/2) + 
      G[1, 0, x]*(-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + 
        (39*zeta[2])/2) + G[0, x]*((-45*zeta[2])/2 - 18*Log[mu2/s]*zeta[2] - 
        6*zeta[3]) + G[1, x]*((-45*zeta[2])/2 - 18*Log[mu2/s]*zeta[2] - 
        6*zeta[3]) + (15*zeta[3])/2 + Log[mu2/s]*((45*zeta[2])/2 + 
        6*zeta[3]) + (27*zeta[4])/4) + G[0, 1, x]*(-1661/4 - (193*I)*Pi - 
      ((35*I)/3)*Pi*Log[mu2/s]^3 - (7*Log[mu2/s]^4)/6 + 
      (2197/2 + ((532*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (-9 - (39*I)*Pi + 140*zeta[2]) + (236/3 + ((946*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(-116 - (113*I)*Pi + (430 + (179*I)*Pi)*zeta[2] + 
        (154*zeta[3])/3) + (1099*zeta[4])/4) + 
    ((-I)*Pi*G[0, 0, 0, 1, x] - G[0, 0, 0, 1, 1, x] + 5*G[0, 0, 1, 0, 1, x] + 
      (5 + (2*I)*Pi)*G[0, 0, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, x] - 
      15*G[0, 1, 0, 0, 1, x] + (-15 - (6*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
      5*G[0, 1, 0, 1, 1, x] + 53*G[1, 0, 0, 0, 1, x] + 
      (53 + (16*I)*Pi)*G[1, 0, 0, 1, 0, x] - 5*G[1, 0, 0, 1, 1, x] - 
      46*G[1, 1, 0, 1, 1, x] + 14*G[0, 0, 1, 1, 0, 0, x] - 
      12*G[0, 0, 1, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 1, 0, x] + 
      12*G[0, 0, 1, 1, 1, 1, x] - 42*G[0, 1, 0, 1, 0, 0, x] + 
      36*G[0, 1, 0, 1, 0, 1, x] + 36*G[0, 1, 0, 1, 1, 0, x] - 
      36*G[0, 1, 0, 1, 1, 1, x] - 56*G[0, 1, 1, 0, 0, 0, x] + 
      24*G[0, 1, 1, 0, 0, 1, x] + 24*G[0, 1, 1, 0, 1, 0, x] - 
      30*G[0, 1, 1, 1, 0, 0, x] + 60*G[0, 1, 1, 1, 0, 1, x] + 
      60*G[0, 1, 1, 1, 1, 0, x] - 84*G[0, 1, 1, 1, 1, 1, x] + 
      112*G[1, 0, 0, 1, 0, 0, x] - 96*G[1, 0, 0, 1, 0, 1, x] - 
      96*G[1, 0, 0, 1, 1, 0, x] + 96*G[1, 0, 0, 1, 1, 1, x] + 
      168*G[1, 0, 1, 0, 0, 0, x] - 72*G[1, 0, 1, 0, 0, 1, x] - 
      72*G[1, 0, 1, 0, 1, 0, x] - 32*G[1, 0, 1, 1, 0, 0, x] - 
      60*G[1, 0, 1, 1, 0, 1, x] - 60*G[1, 0, 1, 1, 1, 0, x] + 
      132*G[1, 0, 1, 1, 1, 1, x] + 168*G[1, 1, 0, 0, 0, 0, x] - 
      48*G[1, 1, 0, 0, 0, 1, x] - 48*G[1, 1, 0, 0, 1, 0, x] + 
      106*G[1, 1, 0, 1, 0, 0, x] - 168*G[1, 1, 0, 1, 0, 1, x] - 
      168*G[1, 1, 0, 1, 1, 0, x] + 168*G[1, 1, 0, 1, 1, 1, x] + 
      168*G[1, 1, 1, 0, 0, 0, x] - 120*G[1, 1, 1, 0, 0, 1, x] - 
      120*G[1, 1, 1, 0, 1, 0, x] + 98*G[1, 1, 1, 1, 0, 0, x] - 
      204*G[1, 1, 1, 1, 0, 1, x] - 204*G[1, 1, 1, 1, 1, 0, x] + 
      372*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
       (-358 - 168*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-179 + (8*I)*Pi - 
        112*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-110 + (12*I)*Pi - 
        84*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(-152 - 72*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-134 - (12*I)*Pi - 60*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-48 - 24*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-48 + (6*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (70 + 24*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(31 - (4*I)*Pi + 
        28*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(121 + 48*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(121 - (14*I)*Pi + 48*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(139 + 72*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (139 - (20*I)*Pi + 72*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (212 + 120*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(212 + (14*I)*Pi + 
        120*Log[mu2/s]) + G[0, 1, 1, 0, x]*(77/2 - (7*I)*Pi + 
        (10 + (4*I)*Pi)*Log[mu2/s] - 122*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-72 + (6*I)*Pi - 16*Log[mu2/s] - 120*zeta[2]) + 
      G[0, 1, 0, 1, x]*(77/2 + 10*Log[mu2/s] - 96*zeta[2]) + 
      G[0, 1, 0, 0, x]*((-15*I)*Pi - 30*zeta[2]) + G[0, 0, 1, 0, x]*
       ((5*I)*Pi + 10*zeta[2]) + G[0, 0, 1, 1, x]*(-5 - (5*I)*Pi - 
        2*Log[mu2/s] + 24*zeta[2]) + G[1, 0, 0, 0, x]*
       ((53*I)*Pi + 80*zeta[2]) + G[1, 0, 1, 1, x]*(43 + (3*I)*Pi + 
        16*Log[mu2/s] + 168*zeta[2]) + G[1, 0, 1, 0, x]*
       (-138 - (11*I)*Pi + (-40 - (12*I)*Pi)*Log[mu2/s] + 248*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-138 + (8*I)*Pi - 40*Log[mu2/s] + 264*zeta[2]) + 
      G[1, 1, 0, 0, x]*(359/2 + (18*I)*Pi + (76 - (8*I)*Pi)*Log[mu2/s] + 
        28*Log[mu2/s]^2 + 280*zeta[2]) + G[1, 1, 1, 1, x]*
       (428 + (18*I)*Pi + 164*Log[mu2/s] + 24*Log[mu2/s]^2 + 396*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-183 - (26*I)*Pi + (-104 + (12*I)*Pi)*Log[mu2/s] - 
        24*Log[mu2/s]^2 + 418*zeta[2]) + G[1, 1, 0, 1, x]*
       (-183 - (29*I)*Pi - 104*Log[mu2/s] - 24*Log[mu2/s]^2 + 468*zeta[2]) + 
      G[1, 1, 1, x]*(-583 + (49*I)*Pi - 24*Log[mu2/s]^2 + 
        Log[mu2/s]*(-196 + (12*I)*Pi - 240*zeta[2]) + (-470 - (14*I)*Pi)*
         zeta[2] - 346*zeta[3]) + G[1, 1, 0, x]*(407/2 + ((165*I)/2)*Pi + 
        (12 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(86 - (4*I)*Pi - 
          244*zeta[2]) - 421*zeta[2] - 70*zeta[3]) + 
      G[1, 0, 1, x]*(407/2 - (9*I)*Pi + 12*Log[mu2/s]^2 + 
        Log[mu2/s]*(86 - 192*zeta[2]) + (-382 + (20*I)*Pi)*zeta[2] - 
        68*zeta[3]) + G[1, 0, 0, x]*((-138*I)*Pi + 
        Log[mu2/s]*((-40*I)*Pi - 60*zeta[2]) + (-188 - (4*I)*Pi)*zeta[2] - 
        50*zeta[3]) + G[0, 0, 1, x]*((-5*I)*Pi - (2*I)*Pi*Log[mu2/s] + 
        (4 - (2*I)*Pi)*zeta[2] - 10*zeta[3]) + G[0, 1, 0, x]*
       (((77*I)/2)*Pi + (60 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((10*I)*Pi + 20*zeta[2]) + 10*zeta[3]) + 
      G[0, 1, 1, x]*(75/2 - ((71*I)/2)*Pi - 2*Log[mu2/s]^2 + 
        (116 - (6*I)*Pi)*zeta[2] + Log[mu2/s]*(-2 - (10*I)*Pi + 48*zeta[2]) + 
        90*zeta[3]) + G[0, 1, x]*(((75*I)/2)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
        (-63/2 - I*Pi)*zeta[2] + Log[mu2/s]*((-2*I)*Pi + 
          (8 - (4*I)*Pi)*zeta[2] - 20*zeta[3]) + (-47 + (2*I)*Pi)*zeta[3] - 
        (85*zeta[4])/2) + G[1, 0, x]*(((407*I)/2)*Pi + 
        (184 + (32*I)*Pi)*zeta[2] + Log[mu2/s]^2*((12*I)*Pi + 20*zeta[2]) + 
        (38 + (6*I)*Pi)*zeta[3] + Log[mu2/s]*((86*I)*Pi + 
          (138 + (4*I)*Pi)*zeta[2] + 20*zeta[3]) + (205*zeta[4])/2) + 
      G[1, 1, x]*(1877/4 - ((491*I)/2)*Pi + (1201/2 + (91*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(11 - (12*I)*Pi + 48*zeta[2]) + (281 + (2*I)*Pi)*
         zeta[3] + Log[mu2/s]*(134 - (88*I)*Pi + (268 - (12*I)*Pi)*zeta[2] + 
          180*zeta[3]) + (851*zeta[4])/2) + 
      G[1, x]*(((1877*I)/4)*Pi + zeta[2]*(-693 - ((479*I)/2)*Pi - 
          70*zeta[3]) + Log[mu2/s]^2*((11*I)*Pi + (-10 - (4*I)*Pi)*zeta[2] - 
          20*zeta[3]) + (-59/2 - (92*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((134*I)*Pi + (-168 - (30*I)*Pi)*zeta[2] + 
          (-94 + (4*I)*Pi)*zeta[3] - 85*zeta[4]) + (-1561/4 + ((25*I)/2)*Pi)*
         zeta[4] - 65*zeta[5]))/x^2 + 
    G[0, x]*(-7151/54 - ((19733*I)/648)*Pi + (7/4 + ((11*I)/6)*Pi)*
       Log[mu2/s]^4 + (5*Log[mu2/s]^5)/12 + Log[mu2/s]^3*
       (10 + ((109*I)/18)*Pi - (185*zeta[2])/6) + 
      Log[mu2/s]^2*(69/4 + ((805*I)/36)*Pi + (-779/6 - (22*I)*Pi)*zeta[2] - 
        (43*zeta[3])/3) + (-2395/18 - ((280*I)/9)*Pi)*zeta[3] + 
      zeta[2]*(-128939/108 - ((7289*I)/36)*Pi + (623*zeta[3])/3) + 
      (4355/8 + ((1269*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
       (-226/9 + ((284*I)/27)*Pi + (-10195/18 - ((325*I)/2)*Pi)*zeta[2] + 
        (-22/3 + ((238*I)/3)*Pi)*zeta[3] + (633*zeta[4])/8) - 64*zeta[5]) + 
    ((-16*I)*Pi*G[1, 1, 0, x] + (-39/2 - I*Pi)*G[0, 0, 1, 1, x] + 
      (9*G[0, 1, 0, 1, x])/2 + (9/2 + I*Pi)*G[0, 1, 1, 0, x] + 
      (-3/2 + I*Pi)*G[1, 0, 0, 1, x] - (3*G[1, 0, 1, 0, x])/2 - 
      16*G[1, 1, 0, 0, x] - 9*G[0, 0, 0, 0, 0, x] - 5*G[0, 0, 0, 0, 1, x] - 
      5*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 0, x] - 
      G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] - G[0, 1, 0, 0, 0, x] + 
      G[0, 1, 1, 0, 0, x] + 3*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + 
      G[1, 0, 0, 1, 0, x] + G[1, 0, 0, 0, x]*(205/6 + I*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(49/3 - (2*I)*Pi - Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(22 - I*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(22 - I*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-72 + 14*Log[mu2/s]) + G[0, 0, 0, x]*
       (941/9 - (13*I)*Pi + (37 + (5*I)*Pi)*Log[mu2/s] - 
        (11*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + G[1, 0, 1, x]*
       (((-3*I)/2)*Pi - 2*zeta[2]) + G[0, 0, 1, x]*(-49/4 - (I/2)*Pi + 
        (-3 + (2*I)*Pi)*Log[mu2/s] + zeta[2]) + G[0, 1, 1, x]*
       (((9*I)/2)*Pi + 2*zeta[2]) + G[1, 0, 0, x]*(-1475/36 + ((89*I)/6)*Pi + 
        (-107/6 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[0, 1, 0, x]*(-49/4 + ((107*I)/6)*Pi + (-3 - I*Pi)*Log[mu2/s] + 
        8*zeta[2]) + zeta[2]*(((517*I)/18)*Pi - (37*zeta[3])/2) + 
      G[0, 0, x]*(-24911/216 + ((1387*I)/36)*Pi + (-41/4 - ((7*I)/2)*Pi)*
         Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + (-1127/12 + ((13*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(-484/9 + ((27*I)/2)*Pi + 11*zeta[2]) - 
        (10*zeta[3])/3) + G[0, 1, x]*(((-49*I)/4)*Pi + 
        Log[mu2/s]*((-3*I)*Pi - 4*zeta[2]) + (-23 - (2*I)*Pi)*zeta[2] - 
        3*zeta[3]) + Log[mu2/s]^2*((-I/2)*Pi*zeta[2] + zeta[3]/2) + 
      (-517/18 - ((77*I)/6)*Pi)*zeta[3] + G[1, 0, x]*(((-1475*I)/36)*Pi - 
        ((107*I)/6)*Pi*Log[mu2/s] + (I/2)*Pi*Log[mu2/s]^2 + 
        (373/6 + (I/2)*Pi)*zeta[2] + zeta[3]) + 
      G[0, x]*(((-24911*I)/216)*Pi + ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((-41*I)/4)*Pi - (3*zeta[2])/2) + 
        (1942/9 + ((227*I)/12)*Pi)*zeta[2] + (32 - ((7*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-484*I)/9)*Pi + (491/6 + (2*I)*Pi)*zeta[2] + zeta[3]) - 
        28*zeta[4]) + Log[mu2/s]*(((89*I)/6)*Pi*zeta[2] + 
        (-89/6 + (2*I)*Pi)*zeta[3] - 14*zeta[4]) + 
      G[1, x]*(((29*I)/2)*Pi*zeta[2] + (-29/2 + I*Pi)*zeta[3] - 7*zeta[4]) + 
      (-5717/24 - ((17*I)/2)*Pi)*zeta[4] - zeta[5])/(1 - x) + 
    (-343/10 - (552*I)*Pi)*zeta[5] + Log[mu2/s]*
     (554591/1944 + ((5065*I)/81)*Pi + zeta[2]*(42619/108 + 
        ((1939*I)/18)*Pi - (625*zeta[3])/3) + (3259/54 + ((616*I)/9)*Pi)*
       zeta[3] + (-13595/48 - ((1099*I)/4)*Pi)*zeta[4] + 105*zeta[5]) + 
    G[1, x]*(53/8 - ((551*I)/8)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^4 + 
      zeta[2]*(-2027/2 - ((851*I)/9)*Pi - 160*zeta[3]) + 
      Log[mu2/s]^2*((-3*I)*Pi + (-3 + (3*I)*Pi)*zeta[2] - 18*zeta[3]) + 
      (-3815/18 - ((95*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(5/2 - ((47*I)/2)*Pi + 
        (-260 + ((74*I)/3)*Pi)*zeta[2] + (-500/3 - ((214*I)/3)*Pi)*zeta[3] - 
        120*zeta[4]) + (-8297/12 - ((1211*I)/4)*Pi)*zeta[4] + 131*zeta[5]) + 
    (-6 - ((123*I)/4)*Pi - (18*I)*Pi*G[0, 0, 0, 0, 1, x] + 
      (6*I)*Pi*G[0, 0, 0, 1, 0, x] + (112 - (36*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
      (168 + (96*I)*Pi)*G[0, 1, 0, 0, 0, x] + (168 - (66*I)*Pi)*
       G[1, 0, 0, 0, 0, x] - 18*G[0, 0, 0, 0, 1, 1, x] + 
      6*G[0, 0, 0, 1, 0, 1, x] + 6*G[0, 0, 0, 1, 1, 0, x] + 
      12*G[0, 0, 0, 1, 1, 1, x] - 36*G[0, 0, 1, 0, 0, 1, x] - 
      36*G[0, 0, 1, 0, 1, 0, x] + 30*G[0, 0, 1, 0, 1, 1, x] + 
      24*G[0, 0, 1, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 0, 1, x] - 
      12*G[0, 0, 1, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, 1, x] + 
      96*G[0, 1, 0, 0, 0, 1, x] + 96*G[0, 1, 0, 0, 1, 0, x] - 
      6*G[0, 1, 0, 0, 1, 1, x] - 72*G[0, 1, 0, 1, 0, 0, x] + 
      30*G[0, 1, 0, 1, 0, 1, x] + 30*G[0, 1, 0, 1, 1, 0, x] - 
      54*G[0, 1, 0, 1, 1, 1, x] - 144*G[0, 1, 1, 0, 0, 0, x] + 
      72*G[0, 1, 1, 0, 0, 1, x] + 72*G[0, 1, 1, 0, 1, 0, x] - 
      84*G[0, 1, 1, 0, 1, 1, x] + 72*G[0, 1, 1, 1, 0, 0, x] + 
      6*G[0, 1, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 1, 0, x] - 
      174*G[0, 1, 1, 1, 1, 1, x] - 66*G[1, 0, 0, 0, 0, 1, x] - 
      66*G[1, 0, 0, 0, 1, 0, x] + 108*G[1, 0, 0, 0, 1, 1, x] - 
      30*G[1, 0, 0, 1, 0, 0, x] + 42*G[1, 0, 0, 1, 0, 1, x] + 
      42*G[1, 0, 0, 1, 1, 0, x] - 96*G[1, 0, 0, 1, 1, 1, x] - 
      78*G[1, 0, 1, 0, 0, 0, x] + 96*G[1, 0, 1, 0, 0, 1, x] + 
      96*G[1, 0, 1, 0, 1, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] - 
      78*G[1, 0, 1, 1, 0, 0, x] + 108*G[1, 0, 1, 1, 0, 1, x] + 
      108*G[1, 0, 1, 1, 1, 0, x] - 252*G[1, 0, 1, 1, 1, 1, x] - 
      210*G[1, 1, 0, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 0, 1, x] + 
      12*G[1, 1, 0, 0, 1, 0, x] - 84*G[1, 1, 0, 0, 1, 1, x] - 
      78*G[1, 1, 0, 1, 0, 0, x] + 198*G[1, 1, 0, 1, 0, 1, x] + 
      198*G[1, 1, 0, 1, 1, 0, x] - 150*G[1, 1, 0, 1, 1, 1, x] - 
      222*G[1, 1, 1, 0, 0, 0, x] + 156*G[1, 1, 1, 0, 0, 1, x] + 
      156*G[1, 1, 1, 0, 1, 0, x] + 42*G[1, 1, 1, 0, 1, 1, x] - 
      174*G[1, 1, 1, 1, 0, 0, x] + 240*G[1, 1, 1, 1, 0, 1, x] + 
      240*G[1, 1, 1, 1, 1, 0, x] - 192*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, 0, x]*(-412 - (48*I)*Pi - 114*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-412 + (84*I)*Pi - 114*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(616 - (54*I)*Pi - 102*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-324 - (30*I)*Pi - 90*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-324 - (60*I)*Pi - 90*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-132 + (18*I)*Pi - 72*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-132 - (114*I)*Pi - 72*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(80 - (6*I)*Pi - 42*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-68 + (42*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-68 - (48*I)*Pi - 36*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-204 - (96*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-204 + (96*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-12 + (12*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(76 - (60*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-84 + (12*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-84 + (30*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-52 + (66*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(48 + 24*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-44 + (48*I)*Pi + 36*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-44 + (78*I)*Pi + 36*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (13 - (24*I)*Pi + 48*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (175 + (78*I)*Pi + 60*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (285 + (18*I)*Pi + 84*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (328 - (66*I)*Pi + 132*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (272 + (12*I)*Pi + 156*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (232 + (30*I)*Pi + 198*Log[mu2/s]) + G[0, 0, 0, 1, x]*
       (53 - (12*I)*Pi - (6*I)*Pi*Log[mu2/s]) + G[1, 1, 0, 1, x]*
       (465 - (72*I)*Pi + (184 + (6*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 
        672*zeta[2]) + G[1, 1, 1, 0, x]*(465 + (57*I)*Pi + 
        (184 - (18*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 582*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-738 + (60*I)*Pi + (-144 - (24*I)*Pi)*Log[mu2/s] + 
        96*Log[mu2/s]^2 - 444*zeta[2]) + G[1, 0, 1, 1, x]*
       (-74 - (68*I)*Pi + (-16 + (12*I)*Pi)*Log[mu2/s] - 27*Log[mu2/s]^2 - 
        369*zeta[2]) + G[0, 1, 1, 0, x]*(573/2 + (49*I)*Pi + 
        (104 + (54*I)*Pi)*Log[mu2/s] + 21*Log[mu2/s]^2 - 315*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-715/2 - (14*I)*Pi + (-138 + (36*I)*Pi)*Log[mu2/s] - 
        36*Log[mu2/s]^2 - 264*zeta[2]) + G[0, 1, 1, 1, x]*
       (-388 - (12*I)*Pi + (-176 + (24*I)*Pi)*Log[mu2/s] - 69*Log[mu2/s]^2 - 
        141*zeta[2]) + G[1, 0, 1, 0, x]*(301 - (101*I)*Pi + 
        (48 - (54*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 126*zeta[2]) + 
      G[1, 0, 0, 1, x]*(301 + (80*I)*Pi + (48 + (6*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 - 72*zeta[2]) + G[0, 1, 0, 1, x]*
       (573/2 + (20*I)*Pi + (104 - (6*I)*Pi)*Log[mu2/s] + 21*Log[mu2/s]^2 - 
        69*zeta[2]) + G[0, 1, 0, 0, x]*(-264 - (48*I)*Pi + 
        (-84 - (72*I)*Pi)*Log[mu2/s] - 24*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-403 + (12*I)*Pi + (-112 + (36*I)*Pi)*Log[mu2/s] - 
        6*zeta[2]) + G[0, 0, 1, 0, x]*(53 + (28*I)*Pi + 
        (18*I)*Pi*Log[mu2/s] + 30*zeta[2]) + G[0, 0, 0, x]*
       ((53*I)*Pi + 80*zeta[2]) + G[0, 0, 1, 1, x]*(31/2 + (4*I)*Pi + 
        (8 - (12*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 84*zeta[2]) + 
      G[1, 0, 1, x]*(-676 + (3*I)*Pi + (-12 - (18*I)*Pi)*Log[mu2/s]^2 + 
        7*Log[mu2/s]^3 + (912 + (120*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-224 + (8*I)*Pi + 363*zeta[2]) - 116*zeta[3]) + 
      zeta[2]*(-1412 - ((565*I)/2)*Pi - 70*zeta[3]) + 
      G[0, 0, x]*(-2 - (206*I)*Pi + Log[mu2/s]*((-40*I)*Pi - 60*zeta[2]) + 
        (-298 - (4*I)*Pi)*zeta[2] - 50*zeta[3]) + 
      G[0, 1, 0, x]*(-206 - ((35*I)/2)*Pi + (21*I)*Pi*Log[mu2/s]^2 + 
        (255 + (93*I)*Pi)*zeta[2] + Log[mu2/s]*(-40 + (20*I)*Pi + 
          42*zeta[2]) - 36*zeta[3]) + Log[mu2/s]^2*(-1 - (3*I)*Pi + 
        (-30 - (4*I)*Pi)*zeta[2] - 20*zeta[3]) + (-389/2 - (96*I)*Pi)*
       zeta[3] + G[0, 1, 1, x]*(717/4 - ((37*I)/2)*Pi + 
        (20 - (27*I)*Pi)*Log[mu2/s]^2 + 7*Log[mu2/s]^3 + 
        (336 + (87*I)*Pi)*zeta[2] + Log[mu2/s]*(83 - (32*I)*Pi + 
          249*zeta[2]) + 4*zeta[3]) + G[0, 0, 1, x]*(-206 + ((57*I)/2)*Pi + 
        (6*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-40 + (8*I)*Pi - 72*zeta[2]) + 
        (200 - (72*I)*Pi)*zeta[2] + 24*zeta[3]) + 
      G[1, 0, 0, x]*(1061/2 + (86*I)*Pi + (28 - (12*I)*Pi)*Log[mu2/s]^2 + 
        (475 - (36*I)*Pi)*zeta[2] + Log[mu2/s]*(188 - (8*I)*Pi + 
          60*zeta[2]) + 72*zeta[3]) + G[1, 1, 0, x]*(-676 - ((233*I)/2)*Pi + 
        (-12 - (9*I)*Pi)*Log[mu2/s]^2 + 7*Log[mu2/s]^3 + 
        (763 - (93*I)*Pi)*zeta[2] + Log[mu2/s]*(-224 + (22*I)*Pi + 
          249*zeta[2]) + 190*zeta[3]) + G[1, 1, 1, x]*
       (1024 - (11*I)*Pi + (-12 + (39*I)*Pi)*Log[mu2/s]^2 - 21*Log[mu2/s]^3 + 
        (748 - (99*I)*Pi)*zeta[2] + Log[mu2/s]*(262 + (16*I)*Pi + 
          81*zeta[2]) + 528*zeta[3]) + G[1, 1, x]*(-6965/8 + ((209*I)/2)*Pi - 
        (14*I)*Pi*Log[mu2/s]^3 + (-955 + (43*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-20 - (24*I)*Pi + 66*zeta[2]) + 
        Log[mu2/s]*(-487/2 - (2*I)*Pi + (-248 + (186*I)*Pi)*zeta[2] - 
          228*zeta[3]) + (-499 + (292*I)*Pi)*zeta[3] - (969*zeta[4])/2) + 
      Log[mu2/s]*(-4 - (16*I)*Pi + (-398 - (38*I)*Pi)*zeta[2] + 
        (-134 + (4*I)*Pi)*zeta[3] - 85*zeta[4]) + (-2141/4 + ((25*I)/2)*Pi)*
       zeta[4] + G[0, x]*(4 + (468*I)*Pi + (582 + (38*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((12*I)*Pi + 20*zeta[2]) + (98 + (6*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(2 + (136*I)*Pi + (218 + (4*I)*Pi)*zeta[2] + 20*zeta[3]) + 
        (205*zeta[4])/2) + G[1, 0, x]*(468 - ((19*I)/2)*Pi + 
        (7*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(12 + (16*I)*Pi - 75*zeta[2]) + 
        (-1039 - (11*I)*Pi)*zeta[2] + Log[mu2/s]*(136 - (12*I)*Pi + 
          (-470 - (15*I)*Pi)*zeta[2] - 72*zeta[3]) + (-159 - (50*I)*Pi)*
         zeta[3] + (627*zeta[4])/2) + G[0, 1, x]*(468 + ((437*I)/4)*Pi + 
        (7*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(12 + (20*I)*Pi - 99*zeta[2]) + 
        (-1034 - (157*I)*Pi)*zeta[2] + (-43 - (188*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(136 + (67*I)*Pi + (-392 - (171*I)*Pi)*zeta[2] + 
          48*zeta[3]) + (771*zeta[4])/2) - 65*zeta[5] + 
      G[1, x]*(-123/4 - ((3349*I)/8)*Pi + zeta[2]*(7149/4 + (206*I)*Pi - 
          36*zeta[3]) + (302 - I*Pi)*zeta[3] + Log[mu2/s]^2*
         (-3 - (8*I)*Pi + (40 - (12*I)*Pi)*zeta[2] + 48*zeta[3]) + 
        Log[mu2/s]*(-16 - ((227*I)/2)*Pi + (509 - (54*I)*Pi)*zeta[2] + 
          (230 - (36*I)*Pi)*zeta[3] - 84*zeta[4]) + (2787/4 - ((255*I)/2)*Pi)*
         zeta[4] + 36*zeta[5]))/x + 
    Nc*Nf*(211367/7776 + ((261167*I)/1944)*Pi + (28*G[0, 0, 0, 0, 0, x])/3 + 
      (170*G[0, 0, 1, 0, 0, x])/3 - (4*I)*Pi*G[0, 0, 1, 1, 0, x] + 
      (244*G[0, 1, 0, 0, 0, x])/3 + (12*I)*Pi*G[0, 1, 0, 1, 0, x] - 
      (12*I)*Pi*G[0, 1, 1, 1, 0, x] + 74*G[1, 0, 0, 0, 0, x] - 
      (32*I)*Pi*G[1, 0, 0, 1, 0, x] + (40*I)*Pi*G[1, 0, 1, 1, 0, x] + 
      (28*I)*Pi*G[1, 1, 0, 1, 0, x] - (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 
      4*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 1, 0, 1, 0, 0, x] + 
      16*G[0, 1, 1, 0, 0, 0, x] - 12*G[0, 1, 1, 1, 0, 0, x] - 
      32*G[1, 0, 0, 1, 0, 0, x] - 48*G[1, 0, 1, 0, 0, 0, x] + 
      40*G[1, 0, 1, 1, 0, 0, x] - 48*G[1, 1, 0, 0, 0, 0, x] + 
      28*G[1, 1, 0, 1, 0, 0, x] + 48*G[1, 1, 1, 0, 0, 0, x] - 
      28*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 1, 0, 0, x]*
       (194/3 + (24*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-196/3 + (8*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-1120/9 + ((14*I)/3)*Pi - (14*Log[mu2/s])/3) + 
      (61/72 + ((7*I)/36)*Pi)*Log[mu2/s]^4 + (7*Log[mu2/s]^5)/60 + 
      G[1, 0, 1, 0, 0, x]*(-196/3 - (24*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-308/3 - (16*I)*Pi + 32*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(((-196*I)/3)*Pi + (24*I)*Pi*Log[mu2/s] - 
        88*zeta[2]) + G[1, 1, 0, 0, x]*(515/9 - ((154*I)/3)*Pi + 
        (154/3 + (16*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 56*zeta[2]) + 
      G[0, 0, 0, x]*(1925/9 - ((400*I)/9)*Pi + (80 - ((14*I)/3)*Pi)*
         Log[mu2/s] - (142*zeta[2])/3) + G[0, 1, 0, 0, x]*
       (-115/3 + ((122*I)/3)*Pi - (122*Log[mu2/s])/3 - 12*zeta[2]) + 
      Log[mu2/s]^3*(110/27 + ((103*I)/54)*Pi - (59*zeta[2])/18) + 
      G[0, 0, 1, 0, x]*(((170*I)/3)*Pi + 4*zeta[2]) + 
      G[0, 1, 1, 0, x]*(((-196*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-88/3 + ((74*I)/3)*Pi - (148*Log[mu2/s])/3 + 
        32*zeta[2]) + G[1, 1, 1, 0, x]*(((194*I)/3)*Pi - 
        (24*I)*Pi*Log[mu2/s] + 76*zeta[2]) + 
      zeta[2]*(-33283/648 + ((1987*I)/54)*Pi - (565*zeta[3])/9) + 
      G[1, 1, 1, x]*((28*I)*Pi*zeta[2] - 28*zeta[3]) + 
      G[1, 0, 0, x]*(155/18 - ((44*I)/3)*Pi + (37*Log[mu2/s]^2)/3 + 
        Log[mu2/s]*(44/3 - ((74*I)/3)*Pi - 24*zeta[2]) + 
        (325/3 + (8*I)*Pi)*zeta[2] - 20*zeta[3]) + 
      G[0, 1, 1, x]*((12*I)*Pi*zeta[2] - 12*zeta[3]) + 
      G[0, 0, 1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
      (-2570/27 - ((1069*I)/27)*Pi)*zeta[3] + Log[mu2/s]^2*
       (1511/108 + ((895*I)/54)*Pi + (-97/36 - ((33*I)/2)*Pi)*zeta[2] + 
        (10*zeta[3])/3) + G[0, 1, 0, x]*(((-115*I)/3)*Pi + 
        (440/3 - (4*I)*Pi)*zeta[2] + Log[mu2/s]*(((-122*I)/3)*Pi + 
          8*zeta[2]) + 4*zeta[3]) + G[1, 1, 0, x]*(((515*I)/9)*Pi - 
        (8*I)*Pi*Log[mu2/s]^2 - (502*zeta[2])/3 + 
        Log[mu2/s]*(((154*I)/3)*Pi + 56*zeta[2]) + 20*zeta[3]) + 
      G[0, 0, x]*(-78071/324 + ((2761*I)/27)*Pi + (-160/9 + ((7*I)/3)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + (-42 - (17*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3014/27 + ((400*I)/9)*Pi + (91*zeta[2])/3) + 
        (232*zeta[3])/9) + G[1, 0, 1, x]*((-40*I)*Pi*zeta[2] + 40*zeta[3]) + 
      G[1, 1, x]*(((-194*I)/3)*Pi*zeta[2] + Log[mu2/s]*((24*I)*Pi*zeta[2] - 
          24*zeta[3]) + (194/3 - (4*I)*Pi)*zeta[3] - 161*zeta[4]) + 
      G[0, x]*(101713/972 - ((63811*I)/324)*Pi + (-40/27 - ((7*I)/9)*Pi)*
         Log[mu2/s]^3 - (7*Log[mu2/s]^4)/18 + Log[mu2/s]^2*
         (235/54 - ((200*I)/9)*Pi - (20*zeta[2])/3) + 
        (5323/27 + ((310*I)/9)*Pi)*zeta[2] + (404/27 + ((266*I)/9)*Pi)*
         zeta[3] + Log[mu2/s]*(3565/81 - ((2779*I)/27)*Pi + 
          (688/9 + (17*I)*Pi)*zeta[2] + (34*zeta[3])/9) - (803*zeta[4])/12) + 
      G[0, 1, x]*(((196*I)/3)*Pi*zeta[2] + Log[mu2/s]*((8*I)*Pi*zeta[2] - 
          8*zeta[3]) + (-196/3 - (4*I)*Pi)*zeta[3] - 53*zeta[4]) + 
      (-6035/48 + ((1133*I)/24)*Pi)*zeta[4] + 
      G[1, 0, x]*(((155*I)/18)*Pi + (-779/9 + ((23*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((37*I)/3)*Pi + 8*zeta[2]) + (-110/3 - (12*I)*Pi)*
         zeta[3] + Log[mu2/s]*(((44*I)/3)*Pi + (-302/3 - (8*I)*Pi)*zeta[2] + 
          8*zeta[3]) + 41*zeta[4]) + ((-15*I)*Pi*G[0, 1, 0, x] + 
        (16*I)*Pi*G[1, 1, 0, x] + 51*G[0, 0, 0, 0, x] - 15*G[0, 1, 0, 0, x] - 
        (98*G[1, 0, 0, 0, x])/3 + 16*G[1, 1, 0, 0, x] + 
        G[0, 0, 0, x]*(-644/9 + (17*I)*Pi - 34*Log[mu2/s]) + 
        G[1, 0, 0, x]*(583/18 - ((49*I)/3)*Pi + (49*Log[mu2/s])/3) + 
        G[1, 0, x]*(((583*I)/18)*Pi + ((49*I)/3)*Pi*Log[mu2/s] - 
          (146*zeta[2])/3) - ((583*I)/18)*Pi*zeta[2] + 
        G[0, 0, x]*(6943/108 - ((322*I)/9)*Pi + (322/9 - (17*I)*Pi)*
           Log[mu2/s] + (17*Log[mu2/s]^2)/2 + (269*zeta[2])/6) + 
        G[0, x]*(((6943*I)/108)*Pi + ((17*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((322*I)/9)*Pi - (151*zeta[2])/3) + 
          (-1871/18 - ((11*I)/2)*Pi)*zeta[2] - (56*zeta[3])/3) + 
        (583/18 - ((7*I)/3)*Pi)*zeta[3] + G[1, x]*((-16*I)*Pi*zeta[2] + 
          16*zeta[3]) + Log[mu2/s]*(((-49*I)/3)*Pi*zeta[2] + 
          (49*zeta[3])/3) + (340*zeta[4])/3)/(1 - x) + 
      Log[mu2/s]*(19247/648 + ((11663*I)/162)*Pi + 
        (-1051/54 + ((91*I)/18)*Pi)*zeta[2] + (-491/9 + ((94*I)/9)*Pi)*
         zeta[3] + (1553*zeta[4])/8) + ((-8*I)*Pi*G[0, 0, 1, 1, 0, x] + 
        (24*I)*Pi*G[0, 1, 0, 1, 0, x] - (24*I)*Pi*G[0, 1, 1, 1, 0, x] - 
        (64*I)*Pi*G[1, 0, 0, 1, 0, x] + (80*I)*Pi*G[1, 0, 1, 1, 0, x] + 
        (56*I)*Pi*G[1, 1, 0, 1, 0, x] - (56*I)*Pi*G[1, 1, 1, 1, 0, x] - 
        8*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 1, 0, 1, 0, 0, x] + 
        32*G[0, 1, 1, 0, 0, 0, x] - 24*G[0, 1, 1, 1, 0, 0, x] - 
        64*G[1, 0, 0, 1, 0, 0, x] - 96*G[1, 0, 1, 0, 0, 0, x] + 
        80*G[1, 0, 1, 1, 0, 0, x] - 96*G[1, 1, 0, 0, 0, 0, x] + 
        56*G[1, 1, 0, 1, 0, 0, x] + 96*G[1, 1, 1, 0, 0, 0, x] - 
        56*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 1, 0, 0, x]*
         (2 + (48*I)*Pi - 48*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (2/3 + (16*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (-2 - (48*I)*Pi + 48*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (-8/3 - (32*I)*Pi + 64*Log[mu2/s]) + G[1, 0, 1, 0, x]*
         ((-2*I)*Pi + (48*I)*Pi*Log[mu2/s] - 176*zeta[2]) + 
        G[1, 1, 0, 0, x]*(43/9 - ((4*I)/3)*Pi + (4/3 + (32*I)*Pi)*
           Log[mu2/s] - 16*Log[mu2/s]^2 - 112*zeta[2]) + 
        8*G[0, 0, 1, 0, x]*zeta[2] - 24*G[0, 1, 0, 0, x]*zeta[2] + 
        64*G[1, 0, 0, 0, x]*zeta[2] + G[0, 1, 1, 0, x]*(((2*I)/3)*Pi - 
          (16*I)*Pi*Log[mu2/s] + 56*zeta[2]) + G[1, 1, 1, 0, x]*
         ((2*I)*Pi - (48*I)*Pi*Log[mu2/s] + 152*zeta[2]) + 
        G[1, 1, 1, x]*((56*I)*Pi*zeta[2] - 56*zeta[3]) + 
        G[1, 0, 0, x]*((2 + (16*I)*Pi)*zeta[2] - 48*Log[mu2/s]*zeta[2] - 
          40*zeta[3]) + G[0, 1, 1, x]*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
        G[0, 0, 1, x]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + 
        G[0, 1, 0, x]*((-2/3 - (8*I)*Pi)*zeta[2] + 16*Log[mu2/s]*zeta[2] + 
          8*zeta[3]) + G[1, 1, 0, x]*(((43*I)/9)*Pi - 
          (16*I)*Pi*Log[mu2/s]^2 - (14*zeta[2])/3 + Log[mu2/s]*
           (((4*I)/3)*Pi + 112*zeta[2]) + 40*zeta[3]) + 
        G[1, 0, 1, x]*((-80*I)*Pi*zeta[2] + 80*zeta[3]) + 
        G[1, 1, x]*((-2*I)*Pi*zeta[2] + Log[mu2/s]*((48*I)*Pi*zeta[2] - 
            48*zeta[3]) + (2 - (8*I)*Pi)*zeta[3] - 322*zeta[4]) + 
        G[0, 1, x]*(((-2*I)/3)*Pi*zeta[2] + Log[mu2/s]*((16*I)*Pi*zeta[2] - 
            16*zeta[3]) + (2/3 - (8*I)*Pi)*zeta[3] - 106*zeta[4]) + 
        G[1, 0, x]*((-43/9 + ((2*I)/3)*Pi)*zeta[2] + 16*Log[mu2/s]^2*
           zeta[2] + (-2/3 - (24*I)*Pi)*zeta[3] + Log[mu2/s]*
           ((-4/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 82*zeta[4]) + 
        G[1, x]*(Log[mu2/s]^2*((16*I)*Pi*zeta[2] - 16*zeta[3]) + 
          (43/9 + ((2*I)/3)*Pi)*zeta[3] + zeta[2]*(((-43*I)/9)*Pi + 
            88*zeta[3]) + Log[mu2/s]*(((-4*I)/3)*Pi*zeta[2] + 
            (4/3 - (16*I)*Pi)*zeta[3] - 212*zeta[4]) + (53/6 - (50*I)*Pi)*
           zeta[4] - 52*zeta[5]))/x^2 + 
      G[1, x]*(Log[mu2/s]^2*((8*I)*Pi*zeta[2] - 8*zeta[3]) + 
        (515/9 + ((44*I)/3)*Pi)*zeta[3] + zeta[2]*(((-515*I)/9)*Pi + 
          44*zeta[3]) + Log[mu2/s]*(((-154*I)/3)*Pi*zeta[2] + 
          (154/3 - (8*I)*Pi)*zeta[3] - 106*zeta[4]) + (2047/6 - (25*I)*Pi)*
         zeta[4] - 26*zeta[5]) + (413*zeta[5])/15 + 
      x*(-211367/7776 - ((42125*I)/1944)*Pi - ((4*I)/3)*Pi*G[0, 0, 1, 0, x] - 
        ((4*I)/3)*Pi*G[0, 1, 1, 0, x] + ((4*I)/3)*Pi*G[1, 0, 1, 0, x] + 
        ((4*I)/3)*Pi*G[1, 1, 1, 0, x] - 28*G[0, 0, 0, 0, 0, x] - 
        (4*G[0, 0, 1, 0, 0, x])/3 + 8*G[0, 1, 0, 0, 0, x] - 
        (4*G[0, 1, 1, 0, 0, x])/3 + 28*G[1, 0, 0, 0, 0, x] + 
        (4*G[1, 0, 1, 0, 0, x])/3 - 8*G[1, 1, 0, 0, 0, x] + 
        (4*G[1, 1, 1, 0, 0, x])/3 + G[1, 0, 0, 0, x]*
         (-160/9 + ((28*I)/3)*Pi - (56*Log[mu2/s])/3) + 
        G[0, 1, 0, 0, x]*(-40/9 + (4*I)*Pi - 4*Log[mu2/s]) + 
        (-61/72 - ((7*I)/36)*Pi)*Log[mu2/s]^4 - (7*Log[mu2/s]^5)/60 + 
        G[1, 1, 0, 0, x]*(40/9 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(160/9 - ((28*I)/3)*Pi + (56*Log[mu2/s])/3) + 
        G[0, 0, 0, x]*(-242/27 + ((80*I)/9)*Pi + (-80/9 + ((28*I)/3)*Pi)*
           Log[mu2/s] - (14*Log[mu2/s]^2)/3 - (46*zeta[2])/3) + 
        G[1, 1, 0, x]*(((40*I)/9)*Pi + (4*I)*Pi*Log[mu2/s] - 
          (28*zeta[2])/3) + Log[mu2/s]^3*(-110/27 - ((103*I)/54)*Pi + 
          (59*zeta[2])/18) + G[0, 1, 0, x]*(((-40*I)/9)*Pi - 
          (4*I)*Pi*Log[mu2/s] + (28*zeta[2])/3) + G[1, 0, 0, x]*
         (242/27 - ((80*I)/9)*Pi + (80/9 - ((28*I)/3)*Pi)*Log[mu2/s] + 
          (14*Log[mu2/s]^2)/3 + (46*zeta[2])/3) + 
        G[1, 0, x]*(((242*I)/27)*Pi + ((14*I)/3)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((80*I)/9)*Pi - (68*zeta[2])/3) + 
          (-200/9 - ((22*I)/3)*Pi)*zeta[2] - 12*zeta[3]) + 
        G[0, 1, x]*(((4*I)/3)*Pi*zeta[2] - (4*zeta[3])/3) + 
        (2939/54 + ((445*I)/27)*Pi)*zeta[3] + G[1, 1, x]*
         (((-4*I)/3)*Pi*zeta[2] + (4*zeta[3])/3) + 
        zeta[2]*(32815/648 + ((205*I)/54)*Pi + (100*zeta[3])/9) + 
        G[0, 0, x]*(((-242*I)/27)*Pi - ((14*I)/3)*Pi*Log[mu2/s]^2 + 
          (200/9 + ((22*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-80*I)/9)*Pi + 
            (68*zeta[2])/3) + 12*zeta[3]) + Log[mu2/s]^2*
         (-1511/108 - ((218*I)/27)*Pi + (673/36 - (I/2)*Pi)*zeta[2] + 
          (41*zeta[3])/3) + G[0, x]*(1952/243 + ((656*I)/81)*Pi + 
          (40/27 + ((14*I)/9)*Pi)*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/18 + 
          Log[mu2/s]^2*(112/27 + ((40*I)/9)*Pi - 15*zeta[2]) + 
          (-728/27 - ((20*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
           (656/81 + ((224*I)/27)*Pi + (-260/9 - ((22*I)/3)*Pi)*zeta[2] - 
            (280*zeta[3])/9) + (-800/27 - ((172*I)/9)*Pi)*zeta[3] - 
          (13*zeta[4])/4) + (6961/144 + ((65*I)/8)*Pi)*zeta[4] + 
        G[1, x]*(((-40*I)/9)*Pi*zeta[2] + (40/9 - (8*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) + (107*zeta[4])/3) + 
        Log[mu2/s]*(-19247/648 - ((3221*I)/162)*Pi + 
          (2581/54 + ((61*I)/18)*Pi)*zeta[2] + (415/9 - ((34*I)/9)*Pi)*
           zeta[3] + (1049*zeta[4])/24) + (119*zeta[5])/5) + 
      (-64*G[0, 0, 1, 0, 0, x] + (12*I)*Pi*G[0, 0, 1, 1, 0, x] - 
        96*G[0, 1, 0, 0, 0, x] - (36*I)*Pi*G[0, 1, 0, 1, 0, x] + 
        (36*I)*Pi*G[0, 1, 1, 1, 0, x] - 96*G[1, 0, 0, 0, 0, x] + 
        (96*I)*Pi*G[1, 0, 0, 1, 0, x] - (120*I)*Pi*G[1, 0, 1, 1, 0, x] - 
        (84*I)*Pi*G[1, 1, 0, 1, 0, x] + (84*I)*Pi*G[1, 1, 1, 1, 0, x] + 
        12*G[0, 0, 1, 1, 0, 0, x] - 36*G[0, 1, 0, 1, 0, 0, x] - 
        48*G[0, 1, 1, 0, 0, 0, x] + 36*G[0, 1, 1, 1, 0, 0, x] + 
        96*G[1, 0, 0, 1, 0, 0, x] + 144*G[1, 0, 1, 0, 0, 0, x] - 
        120*G[1, 0, 1, 1, 0, 0, x] + 144*G[1, 1, 0, 0, 0, 0, x] - 
        84*G[1, 1, 0, 1, 0, 0, x] - 144*G[1, 1, 1, 0, 0, 0, x] + 
        84*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, 0, x]*(112 + (48*I)*Pi - 
          96*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(68 + (72*I)*Pi - 
          72*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(76 - (24*I)*Pi + 
          24*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(-68 - (72*I)*Pi + 
          72*Log[mu2/s]) + G[1, 1, 1, 0, x]*((-68*I)*Pi + 
          (72*I)*Pi*Log[mu2/s] - 228*zeta[2]) + G[1, 0, 0, 0, x]*
         (376/3 - (32*I)*Pi + 64*Log[mu2/s] - 96*zeta[2]) + 
        G[0, 1, 1, 0, x]*((76*I)*Pi + (24*I)*Pi*Log[mu2/s] - 84*zeta[2]) + 
        G[0, 0, 1, 0, x]*((-64*I)*Pi - 12*zeta[2]) + 64*G[0, 0, 0, x]*
         zeta[2] + G[0, 1, 0, 0, x]*(86 - (48*I)*Pi + 48*Log[mu2/s] + 
          36*zeta[2]) + G[1, 1, 0, 0, x]*(-322/3 + (56*I)*Pi + 
          (-56 - (48*I)*Pi)*Log[mu2/s] + 24*Log[mu2/s]^2 + 168*zeta[2]) + 
        G[1, 0, 1, 0, x]*((68*I)*Pi - (72*I)*Pi*Log[mu2/s] + 264*zeta[2]) + 
        G[1, 0, 1, x]*((120*I)*Pi*zeta[2] - 120*zeta[3]) + 
        G[1, 1, 0, x]*(((-322*I)/3)*Pi + (24*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((-56*I)*Pi - 168*zeta[2]) + 180*zeta[2] - 60*zeta[3]) + 
        G[0, 0, x]*((-86 + (16*I)*Pi)*zeta[2] - 48*Log[mu2/s]*zeta[2] - 
          40*zeta[3]) + Log[mu2/s]^2*((-16 + (16*I)*Pi)*zeta[2] - 
          16*zeta[3]) + G[0, 1, 0, x]*((86*I)*Pi + Log[mu2/s]*
           ((48*I)*Pi - 24*zeta[2]) + (-172 + (12*I)*Pi)*zeta[2] - 
          12*zeta[3]) + (-521/9 + ((50*I)/3)*Pi)*zeta[3] + 
        G[0, 0, 1, x]*((-12*I)*Pi*zeta[2] + 12*zeta[3]) + 
        G[0, 1, 1, x]*((-36*I)*Pi*zeta[2] + 36*zeta[3]) + 
        G[1, 0, 0, x]*(-1013/9 + ((188*I)/3)*Pi - 16*Log[mu2/s]^2 + 
          (-124 - (24*I)*Pi)*zeta[2] + Log[mu2/s]*(-188/3 + (32*I)*Pi + 
            72*zeta[2]) + 60*zeta[3]) + G[1, 1, 1, x]*((-84*I)*Pi*zeta[2] + 
          84*zeta[3]) + zeta[2]*(-1367/9 + ((305*I)/9)*Pi + 88*zeta[3]) + 
        Log[mu2/s]*((-236/3 + ((92*I)/3)*Pi)*zeta[2] + (-92/3 - (16*I)*Pi)*
           zeta[3] - 212*zeta[4]) + G[1, 0, x]*(((-1013*I)/9)*Pi + 
          Log[mu2/s]^2*((-16*I)*Pi - 24*zeta[2]) + (698/3 - (4*I)*Pi)*
           zeta[2] + Log[mu2/s]*(((-188*I)/3)*Pi + (120 + (24*I)*Pi)*
             zeta[2] - 24*zeta[3]) + (44 + (36*I)*Pi)*zeta[3] - 
          123*zeta[4]) + (-1075/6 - (50*I)*Pi)*zeta[4] + 
        G[0, x]*((1013/9 - ((70*I)/3)*Pi)*zeta[2] + 16*Log[mu2/s]^2*zeta[2] + 
          (142/3 - (24*I)*Pi)*zeta[3] + Log[mu2/s]*
           ((188/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 82*zeta[4]) + 
        G[0, 1, x]*((-76*I)*Pi*zeta[2] + (76 + (12*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 159*zeta[4]) + 
        G[1, 1, x]*((68*I)*Pi*zeta[2] + (-68 + (12*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-72*I)*Pi*zeta[2] + 72*zeta[3]) + 483*zeta[4]) - 
        52*zeta[5] + G[1, x]*(zeta[2]*(((322*I)/3)*Pi - 132*zeta[3]) + 
          (-322/3 - (12*I)*Pi)*zeta[3] + Log[mu2/s]^2*((-24*I)*Pi*zeta[2] + 
            24*zeta[3]) + (-375 + (75*I)*Pi)*zeta[4] + 
          Log[mu2/s]*((56*I)*Pi*zeta[2] + (-56 + (24*I)*Pi)*zeta[3] + 
            318*zeta[4]) + 78*zeta[5]))/x) + 
    (Nf*(-2379989/23328 - ((240971*I)/1944)*Pi + (-24 - (24*I)*Pi)*
        G[0, 0, 0, 1, x] + (-56 - (16*I)*Pi)*G[0, 1, 1, 1, x] + 
       (-100/3 + (4*I)*Pi)*G[1, 0, 1, 1, x] + (72 + (48*I)*Pi)*
        G[1, 1, 1, 1, x] - (56*G[0, 0, 0, 0, 0, x])/3 - 
       24*G[0, 0, 0, 1, 1, x] - 126*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + (4 + (8*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
       32*G[0, 0, 1, 1, 1, x] - 188*G[0, 1, 0, 0, 0, x] - 
       12*G[0, 1, 0, 0, 1, x] + (-12 - (24*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
       24*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 1, x] + 
       (-16 + (24*I)*Pi)*G[0, 1, 1, 1, 0, x] - 186*G[1, 0, 0, 0, 0, x] + 
       32*G[1, 0, 0, 0, 1, x] + (32 + (64*I)*Pi)*G[1, 0, 0, 1, 0, x] - 
       40*G[1, 0, 0, 1, 1, x] + 20*G[1, 0, 1, 0, 1, x] + 
       (20 - (80*I)*Pi)*G[1, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 1, 1, x] + 
       36*G[1, 1, 0, 0, 1, x] + (36 - (56*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
       48*G[1, 1, 1, 0, 1, x] + (48 + (56*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
       8*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 1, 0, 1, 0, 0, x] - 
       32*G[0, 1, 1, 0, 0, 0, x] + 24*G[0, 1, 1, 1, 0, 0, x] + 
       64*G[1, 0, 0, 1, 0, 0, x] + 96*G[1, 0, 1, 0, 0, 0, x] - 
       80*G[1, 0, 1, 1, 0, 0, x] + 96*G[1, 1, 0, 0, 0, 0, x] - 
       56*G[1, 1, 0, 1, 0, 0, x] - 96*G[1, 1, 1, 0, 0, 0, x] + 
       56*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, 0, x]*(524/3 + (32*I)*Pi - 
         64*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(334/3 + (48*I)*Pi - 
         48*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-80 + (4*I)*Pi - 32*Log[mu2/s]) + 
       G[1, 0, 0, 1, x]*(-182/3 - (32*I)*Pi - 24*Log[mu2/s]) + 
       G[0, 0, 1, 1, x]*(182/3 + (20*I)*Pi - 16*Log[mu2/s]) + 
       (-103/216 - ((7*I)/36)*Pi)*Log[mu2/s]^4 - (7*Log[mu2/s]^5)/180 + 
       G[0, 1, 0, 1, x]*(-14/3 + (20*I)*Pi + 8*Log[mu2/s]) + 
       G[0, 0, 0, 0, x]*(598/3 - ((14*I)/3)*Pi + 14*Log[mu2/s]) + 
       G[0, 1, 1, 0, 0, x]*(478/3 - (16*I)*Pi + 16*Log[mu2/s]) + 
       G[1, 1, 1, 0, 0, x]*(-144 - (48*I)*Pi + 48*Log[mu2/s]) + 
       G[1, 1, 1, 0, x]*(-80 - (128*I)*Pi + (-32 + (48*I)*Pi)*Log[mu2/s] - 
         152*zeta[2]) + G[1, 0, 0, 0, x]*(1712/9 - (30*I)*Pi + 
         124*Log[mu2/s] - 64*zeta[2]) + G[0, 1, 1, 0, x]*
        (-14/3 + ((454*I)/3)*Pi + (8 + (16*I)*Pi)*Log[mu2/s] - 56*zeta[2]) + 
       G[0, 0, 1, 0, x]*(-24 - (122*I)*Pi - 8*zeta[2]) + 
       Log[mu2/s]^3*(-317/81 - ((103*I)/54)*Pi + (37*zeta[2])/18) + 
       G[0, 1, 0, 0, x]*(1294/9 - (106*I)*Pi + 94*Log[mu2/s] + 24*zeta[2]) + 
       G[1, 1, 0, 0, x]*(-1217/9 + ((346*I)/3)*Pi + (-286/3 - (32*I)*Pi)*
          Log[mu2/s] + 16*Log[mu2/s]^2 + 112*zeta[2]) + 
       G[0, 0, 0, x]*(-9263/27 + ((382*I)/9)*Pi + (-1196/9 + ((14*I)/3)*Pi)*
          Log[mu2/s] - (14*Log[mu2/s]^2)/3 + (356*zeta[2])/3) + 
       G[1, 0, 1, 0, x]*(-182/3 + ((322*I)/3)*Pi + (-24 - (48*I)*Pi)*
          Log[mu2/s] + 176*zeta[2]) + G[0, 0, x]*(123025/324 - 
         ((2326*I)/27)*Pi + (299/9 - ((7*I)/3)*Pi)*Log[mu2/s]^2 + 
         (7*Log[mu2/s]^3)/9 + Log[mu2/s]*(4798/27 - ((430*I)/9)*Pi - 
           (257*zeta[2])/3) + (18 + (33*I)*Pi)*zeta[2] - (764*zeta[3])/9) + 
       G[1, 0, 1, x]*(1145/9 - ((142*I)/3)*Pi + (140/3 - (8*I)*Pi)*
          Log[mu2/s] + 8*Log[mu2/s]^2 + (80*I)*Pi*zeta[2] - 80*zeta[3]) + 
       G[1, 1, 0, x]*(1145/9 - ((1517*I)/9)*Pi + (8 + (16*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(140/3 - ((334*I)/3)*Pi - 112*zeta[2]) + 
         (740*zeta[2])/3 - 40*zeta[3]) + Log[mu2/s]^2*
        (-6677/324 - ((895*I)/54)*Pi + (313/36 + ((65*I)/2)*Pi)*zeta[2] - 
         (260*zeta[3])/9) + G[0, 1, 0, x]*(713/9 + ((1420*I)/9)*Pi + 
         Log[mu2/s]*(56/3 + (102*I)*Pi - 16*zeta[2]) + (-958/3 + (8*I)*Pi)*
          zeta[2] - 8*zeta[3]) + x^2*(20*G[0, 0, 0, x] - 8*G[0, 0, 1, x] - 
         8*G[0, 1, 0, x] - 4*G[0, 1, 1, x] - 4*G[1, 0, 0, x] - 
         8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 20*G[1, 1, 1, x] + 
         G[0, 0, x]*(-75/2 + (2*I)*Pi - 10*Log[mu2/s]) + 
         G[1, 1, x]*(-75/2 + (2*I)*Pi - 10*Log[mu2/s]) + 
         G[0, 1, x]*(75/2 - (2*I)*Pi + 10*Log[mu2/s]) + 
         G[1, 0, x]*(75/2 - (2*I)*Pi + 10*Log[mu2/s]) + (-225/2 + (6*I)*Pi)*
          zeta[2] + 24*G[0, x]*zeta[2] + 24*G[1, x]*zeta[2] - 
         30*Log[mu2/s]*zeta[2] - 4*zeta[3]) + (3763/81 + ((2122*I)/27)*Pi)*
        zeta[3] + G[0, 0, 1, x]*(713/9 + ((166*I)/3)*Pi + 
         (56/3 - (16*I)*Pi)*Log[mu2/s] + (36 - (8*I)*Pi)*zeta[2] + 
         8*zeta[3]) + G[0, 1, 1, x]*(482/9 - (26*I)*Pi + 
         (104/3 + (8*I)*Pi)*Log[mu2/s] + (24 - (24*I)*Pi)*zeta[2] + 
         24*zeta[3]) + G[1, 0, 0, x]*(-9365/54 + ((370*I)/9)*Pi - 
         31*Log[mu2/s]^2 + (-851/3 - (16*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-796/9 + (38*I)*Pi + 48*zeta[2]) + 40*zeta[3]) + 
       G[1, 1, 1, x]*(-144 - (56*I)*Pi + (-48 - (32*I)*Pi)*Log[mu2/s] + 
         (-112 - (56*I)*Pi)*zeta[2] + 56*zeta[3]) + 
       zeta[2]*(372835/648 + ((6347*I)/54)*Pi + (2321*zeta[3])/9) + 
       Log[mu2/s]*(-129389/1944 - ((11231*I)/162)*Pi + 
         (8917/54 + ((869*I)/18)*Pi)*zeta[2] + (217/27 - ((382*I)/9)*Pi)*
          zeta[3] - (8969*zeta[4])/24) + G[1, 0, x]*
        (-4996/27 - ((5687*I)/54)*Pi + Log[mu2/s]^2*(-20/3 - (23*I)*Pi - 
           16*zeta[2]) + (4129/9 + ((59*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(-532/9 - ((496*I)/9)*Pi + (826/3 + (16*I)*Pi)*zeta[2] - 
           16*zeta[3]) + (100 + (24*I)*Pi)*zeta[3] - 82*zeta[4]) + 
       (-5245/48 - ((2717*I)/24)*Pi)*zeta[4] + 
       G[0, 1, x]*(-4996/27 + ((221*I)/3)*Pi - (20*Log[mu2/s]^2)/3 + 
         (-454/3 - ((490*I)/3)*Pi)*zeta[2] + (430/3 + (8*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(-532/9 + (40*I)*Pi + (-24 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) + 106*zeta[4]) + 
       G[0, x]*(-411/4 + ((48925*I)/324)*Pi + ((7*I)/9)*Pi*Log[mu2/s]^3 + 
         (-8473/27 - ((760*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
          (-37/6 + ((239*I)/9)*Pi + (79*zeta[2])/3) + 
         (341/9 - ((482*I)/9)*Pi)*zeta[3] + Log[mu2/s]*
          (-131/3 + ((2869*I)/27)*Pi + (-760/9 - (33*I)*Pi)*zeta[2] + 
           (94*zeta[3])/3) + (321*zeta[4])/2) + 
       G[1, 1, x]*(3571/18 + ((485*I)/9)*Pi + (12 + (8*I)*Pi)*Log[mu2/s]^2 + 
         (866/3 + (176*I)*Pi)*zeta[2] + (-116 + (8*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(212/3 + ((68*I)/3)*Pi + (96 - (48*I)*Pi)*zeta[2] + 
           48*zeta[3]) + 322*zeta[4]) + 
       x*(2379989/23328 + ((129389*I)/1944)*Pi + (-24 + (16*I)*Pi)*
          G[0, 0, 0, 0, x] + (-24 + (16*I)*Pi)*G[0, 1, 1, 1, x] + 
         (-24 - (16*I)*Pi)*G[1, 0, 0, 0, x] + (-24 - (16*I)*Pi)*
          G[1, 1, 1, 1, x] + 16*G[0, 0, 0, 0, 1, x] + 
         16*G[0, 0, 0, 1, 0, x] - (44*G[0, 0, 0, 1, 1, x])/3 + 
         (16*G[0, 0, 1, 0, 0, x])/3 + (32*G[0, 0, 1, 0, 1, x])/3 + 
         (32*G[0, 0, 1, 1, 0, x])/3 + (32*G[0, 1, 0, 0, 1, x])/3 + 
         (32*G[0, 1, 0, 1, 0, x])/3 + (16*G[0, 1, 0, 1, 1, x])/3 - 
         (44*G[0, 1, 1, 0, 0, x])/3 + 16*G[0, 1, 1, 0, 1, x] + 
         16*G[0, 1, 1, 1, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
         16*G[1, 0, 0, 1, 0, x] + (44*G[1, 0, 0, 1, 1, x])/3 - 
         (16*G[1, 0, 1, 0, 0, x])/3 - (32*G[1, 0, 1, 0, 1, x])/3 - 
         (32*G[1, 0, 1, 1, 0, x])/3 - (32*G[1, 1, 0, 0, 1, x])/3 - 
         (32*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 1, 1, x])/3 + 
         (44*G[1, 1, 1, 0, 0, x])/3 - 16*G[1, 1, 1, 0, 1, x] - 
         16*G[1, 1, 1, 1, 0, x] + G[0, 1, 0, 1, x]*(28/9 + ((16*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 0, 1, 0, x]*(64/9 + ((16*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(28/9 - ((28*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 0, 0, 1, x]*(64/9 - ((28*I)/3)*Pi - 
           (32*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(-146/9 + (8*I)*Pi - 
           (8*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(34/9 + (8*I)*Pi - 
           (8*Log[mu2/s])/3) + (103/216 + ((7*I)/36)*Pi)*Log[mu2/s]^4 + 
         (7*Log[mu2/s]^5)/180 + G[1, 0, 1, 1, x]*(-106/9 - (8*I)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(74/9 - (8*I)*Pi + 
           (8*Log[mu2/s])/3) + G[1, 0, 1, 0, x]*(188/9 - ((16*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*(224/9 - ((16*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(188/9 + ((28*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[1, 1, 1, 0, x]*(224/9 + ((28*I)/3)*Pi + 
           (32*Log[mu2/s])/3) + G[0, 1, 1, x]*(122/3 - ((116*I)/9)*Pi + 
           (8 - ((32*I)/3)*Pi)*Log[mu2/s] - (128*zeta[2])/3) + 
         G[0, 0, 0, x]*(200/3 - ((8*I)/9)*Pi + (16 - ((32*I)/3)*Pi)*
            Log[mu2/s] - (128*zeta[2])/3) + G[0, 0, 1, x]*
          (-1013/27 + ((10*I)/3)*Pi + (-68/9 - (8*I)*Pi)*Log[mu2/s] + 
           (8*Log[mu2/s]^2)/3 - (8*zeta[2])/3) + G[0, 1, 0, x]*
          (-1013/27 - ((62*I)/3)*Pi + (-68/9 - (8*I)*Pi)*Log[mu2/s] + 
           (8*Log[mu2/s]^2)/3 - (8*zeta[2])/3) + Log[mu2/s]^3*
          (317/81 + ((103*I)/54)*Pi - (37*zeta[2])/18) + 
         G[1, 0, 1, x]*(-1309/27 - ((22*I)/3)*Pi + (-148/9 + (8*I)*Pi)*
            Log[mu2/s] - (8*Log[mu2/s]^2)/3 + (8*zeta[2])/3) + 
         G[1, 1, 0, x]*(-1309/27 + ((50*I)/3)*Pi + (-148/9 + (8*I)*Pi)*
            Log[mu2/s] - (8*Log[mu2/s]^2)/3 + (8*zeta[2])/3) + 
         G[1, 0, 0, x]*(58/3 + ((44*I)/9)*Pi + (8 + ((32*I)/3)*Pi)*
            Log[mu2/s] + (128*zeta[2])/3) + G[1, 1, 1, x]*
          (136/3 + ((152*I)/9)*Pi + (16 + ((32*I)/3)*Pi)*Log[mu2/s] + 
           (128*zeta[2])/3) + G[0, 1, x]*(171/2 + ((841*I)/27)*Pi + 
           (4 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + (-208/9 + ((80*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*(28 + ((76*I)/9)*Pi + (104*zeta[2])/3) - 
           (32*zeta[3])/3) + Log[mu2/s]^2*(6677/324 + ((317*I)/27)*Pi + 
           (-985/36 + ((7*I)/6)*Pi)*zeta[2] - (43*zeta[3])/9) + 
         G[1, 0, x]*(171/2 - ((31*I)/27)*Pi + (4 - ((8*I)/3)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(28 - ((4*I)/9)*Pi - (104*zeta[2])/3) + 
           (-728/9 - (12*I)*Pi)*zeta[2] - 4*zeta[3]) + 
         (-18023/162 - ((799*I)/27)*Pi)*zeta[3] + G[0, 0, x]*
          (-195/2 + ((31*I)/27)*Pi + (-4 + ((8*I)/3)*Pi)*Log[mu2/s]^2 + 
           (-28/9 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(-28 + ((4*I)/9)*Pi + 
             (104*zeta[2])/3) + 4*zeta[3]) + G[1, 1, x]*
          (-147/2 - ((841*I)/27)*Pi + (-4 - ((8*I)/3)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(-28 - ((76*I)/9)*Pi - (104*zeta[2])/3) + 
           (-548/9 - ((80*I)/3)*Pi)*zeta[2] + (32*zeta[3])/3) + 
         zeta[2]*(-237067/648 - ((2401*I)/54)*Pi + (502*zeta[3])/9) + 
         G[0, x]*(-3391/54 - ((386*I)/9)*Pi + Log[mu2/s]^2*
            (-16/3 - (40*zeta[2])/3) + (3679/27 + ((62*I)/9)*Pi)*zeta[2] + 
           (38/3 - ((44*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-278/9 - 
             ((32*I)/3)*Pi + (124/9 - ((40*I)/3)*Pi)*zeta[2] + 8*zeta[3]) - 
           (47*zeta[4])/3) + (7595/144 + ((1477*I)/24)*Pi)*zeta[4] + 
         G[1, x]*(3391/54 + ((386*I)/9)*Pi + (3287/27 + ((46*I)/9)*Pi)*
            zeta[2] + Log[mu2/s]^2*(16/3 + (40*zeta[2])/3) + 
           Log[mu2/s]*(278/9 + ((32*I)/3)*Pi + (524/9 + ((40*I)/3)*Pi)*
              zeta[2] - 8*zeta[3]) + (70/3 + ((44*I)/3)*Pi)*zeta[3] + 
           (47*zeta[4])/3) + Log[mu2/s]*(129389/1944 + ((6677*I)/162)*Pi + 
           (-7915/54 - ((277*I)/18)*Pi)*zeta[2] + (-961/27 + ((130*I)/9)*Pi)*
            zeta[3] + (791*zeta[4])/8) - (43*zeta[5])/5) - (577*zeta[5])/5 + 
       ((-24*I)*Pi*G[1, 1, 0, x] - 69*G[0, 0, 0, 0, x] + 
         (-8/3 + (24*I)*Pi)*G[0, 0, 0, 1, x] - (8*G[0, 0, 1, 0, x])/3 + 
         23*G[0, 1, 0, 0, x] + (-2 - (24*I)*Pi)*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + (142*G[1, 0, 0, 0, x])/3 + 
         (2/3 + (8*I)*Pi)*G[1, 0, 0, 1, x] + (2*G[1, 0, 1, 0, x])/3 - 
         24*G[1, 1, 0, 0, x] + 24*G[0, 0, 0, 1, 1, x] - 
         32*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 1, 1, x] + 
         8*G[1, 0, 0, 1, 1, x] + G[1, 0, 0, x]*(-881/18 + ((73*I)/3)*Pi - 
           (71*Log[mu2/s])/3) + G[0, 1, 0, x]*(59/18 + ((67*I)/3)*Pi + 
           (4*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(16/3 - (16*I)*Pi + 
           16*Log[mu2/s]) + G[0, 0, 0, x]*(892/9 - ((77*I)/3)*Pi + 
           46*Log[mu2/s]) + G[0, 0, 1, x]*(59/18 + (4*I)*Pi + 
           (4/3 + (16*I)*Pi)*Log[mu2/s] - 56*zeta[2]) + 
         G[0, 0, x]*(-9287/108 + ((317*I)/6)*Pi + (-446/9 + ((73*I)/3)*Pi)*
            Log[mu2/s] - (23*Log[mu2/s]^2)/2 - (331*zeta[2])/6) + 
         G[1, 0, 1, x]*(((2*I)/3)*Pi - 8*zeta[2]) + G[0, 1, 1, x]*
          ((-2*I)*Pi + 24*zeta[2]) + G[1, 0, x]*(((-881*I)/18)*Pi - 
           ((71*I)/3)*Pi*Log[mu2/s] + 68*zeta[2]) + 
         zeta[2]*(((470*I)/9)*Pi - 96*zeta[3]) + (-470/9 + (11*I)*Pi)*
          zeta[3] + G[0, 1, x]*(((59*I)/18)*Pi + Log[mu2/s]*
            (((4*I)/3)*Pi - 16*zeta[2]) + (-2/3 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) + G[0, x]*(((-9287*I)/108)*Pi - ((23*I)/2)*Pi*
            Log[mu2/s]^2 + (395/3 + ((5*I)/2)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-446*I)/9)*Pi + 63*zeta[2]) + 26*zeta[3]) + 
         Log[mu2/s]*((25*I)*Pi*zeta[2] + (-25 + (16*I)*Pi)*zeta[3] - 
           44*zeta[4]) + G[1, x]*(((74*I)/3)*Pi*zeta[2] + (-74/3 + (8*I)*Pi)*
            zeta[3] - 22*zeta[4]) + (-460/3 + (16*I)*Pi)*zeta[4] + 
         16*zeta[5])/(1 - x) + G[1, x]*(2449/54 + ((1561*I)/54)*Pi + 
         zeta[2]*(-5405/9 + ((155*I)/9)*Pi - 88*zeta[3]) + 
         (-1505/9 - ((166*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
          (4/3 + ((16*I)/3)*Pi + (-40 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
         (-1498/3 + (50*I)*Pi)*zeta[4] + Log[mu2/s]*(140/9 + ((128*I)/9)*Pi + 
           (-788/3 + ((166*I)/3)*Pi)*zeta[2] + (-286/3 + (16*I)*Pi)*zeta[3] + 
           212*zeta[4]) + 52*zeta[5]) + (((-2920*I)/27)*Pi + 
         (32*G[0, 0, 0, 1, x])/3 + (-48 - (4*I)*Pi)*G[0, 0, 1, 1, x] + 
         (48 + (16*I)*Pi)*G[0, 1, 1, 1, x] + (27 - (4*I)*Pi)*
          G[1, 0, 1, 1, x] + (-24 - (48*I)*Pi)*G[1, 1, 1, 1, x] + 
         128*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] + 
         (-4 - (24*I)*Pi)*G[0, 0, 1, 1, 0, x] + 192*G[0, 1, 0, 0, 0, x] + 
         12*G[0, 1, 0, 0, 1, x] + (12 + (72*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
         16*G[0, 1, 1, 0, 1, x] + (16 - (72*I)*Pi)*G[0, 1, 1, 1, 0, x] + 
         192*G[1, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 0, 1, x] + 
         (-32 - (192*I)*Pi)*G[1, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 1, x] - 
         20*G[1, 0, 1, 0, 1, x] + (-20 + (240*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
         16*G[1, 0, 1, 1, 1, x] - 36*G[1, 1, 0, 0, 1, x] + 
         (-36 + (168*I)*Pi)*G[1, 1, 0, 1, 0, x] - 48*G[1, 1, 1, 0, 1, x] + 
         (-48 - (168*I)*Pi)*G[1, 1, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 0, 0, x] + 
         72*G[0, 1, 0, 1, 0, 0, x] + 96*G[0, 1, 1, 0, 0, 0, x] - 
         72*G[0, 1, 1, 1, 0, 0, x] - 192*G[1, 0, 0, 1, 0, 0, x] - 
         288*G[1, 0, 1, 0, 0, 0, x] + 240*G[1, 0, 1, 1, 0, 0, x] - 
         288*G[1, 1, 0, 0, 0, 0, x] + 168*G[1, 1, 0, 1, 0, 0, x] + 
         288*G[1, 1, 1, 0, 0, 0, x] - 168*G[1, 1, 1, 1, 0, 0, x] + 
         G[1, 1, 1, 0, 0, x]*(132 + (144*I)*Pi - 144*Log[mu2/s]) + 
         G[0, 1, 1, 0, 0, x]*(-164 + (48*I)*Pi - 48*Log[mu2/s]) + 
         G[0, 1, 0, 1, x]*(-9 + (4*I)*Pi - 8*Log[mu2/s]) + 
         G[1, 0, 0, 1, x]*(59 + (24*I)*Pi + 24*Log[mu2/s]) + 
         G[1, 1, 0, 1, x]*(236/3 - (4*I)*Pi + 32*Log[mu2/s]) + 
         G[1, 0, 1, 0, 0, x]*(-100 - (144*I)*Pi + 144*Log[mu2/s]) + 
         G[1, 1, 0, 0, 0, x]*(-160 - (96*I)*Pi + 192*Log[mu2/s]) + 
         G[1, 0, 1, 0, x]*(59 - (96*I)*Pi + (24 + (144*I)*Pi)*Log[mu2/s] - 
           528*zeta[2]) + G[1, 1, 0, 0, x]*(169 - (108*I)*Pi + 
           (88 + (96*I)*Pi)*Log[mu2/s] - 48*Log[mu2/s]^2 - 336*zeta[2]) + 
         G[0, 0, 0, x]*(((32*I)/3)*Pi - 128*zeta[2]) + G[0, 1, 0, 0, x]*
          (-184 + (108*I)*Pi - 96*Log[mu2/s] - 72*zeta[2]) + 
         G[0, 0, 1, 0, x]*(32/3 + (124*I)*Pi + 24*zeta[2]) + 
         G[0, 1, 1, 0, x]*(-9 - (156*I)*Pi + (-8 - (48*I)*Pi)*Log[mu2/s] + 
           168*zeta[2]) + G[1, 0, 0, 0, x]*(-272 + (32*I)*Pi - 
           128*Log[mu2/s] + 192*zeta[2]) + G[1, 1, 1, 0, x]*
          (236/3 + (116*I)*Pi + (32 - (144*I)*Pi)*Log[mu2/s] + 456*zeta[2]) + 
         zeta[2]*(7739/54 - ((1208*I)/9)*Pi - 176*zeta[3]) + 
         G[1, 1, 1, x]*(36 + ((212*I)/3)*Pi + (16 + (32*I)*Pi)*Log[mu2/s] + 
           (112 + (168*I)*Pi)*zeta[2] - 168*zeta[3]) + 
         G[1, 0, 0, x]*(2329/9 - ((239*I)/3)*Pi + 32*Log[mu2/s]^2 + 
           Log[mu2/s]*(400/3 - (40*I)*Pi - 144*zeta[2]) + (276 + (48*I)*Pi)*
            zeta[2] - 120*zeta[3]) + G[0, 1, 1, x]*(-452/9 + ((37*I)/3)*Pi + 
           (-80/3 - (8*I)*Pi)*Log[mu2/s] + (-48 + (72*I)*Pi)*zeta[2] - 
           72*zeta[3]) + G[0, 0, 1, x]*(-97/3 - ((136*I)/3)*Pi - 
           8*Log[mu2/s] + (20 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
         (1372/9 - ((100*I)/3)*Pi)*zeta[3] + G[0, 1, 0, x]*
          (-97/3 - (201*I)*Pi + (328 - (24*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-8 - (104*I)*Pi + 48*zeta[2]) + 24*zeta[3]) + 
         Log[mu2/s]^2*(((-20*I)/3)*Pi + (56/3 - (32*I)*Pi)*zeta[2] + 
           32*zeta[3]) + G[0, 0, x]*(((-97*I)/3)*Pi + (488/3 - (32*I)*Pi)*
            zeta[2] + Log[mu2/s]*((-8*I)*Pi + 96*zeta[2]) + 80*zeta[3]) + 
         G[1, 1, 0, x]*(-583/6 + ((617*I)/3)*Pi + (-8 - (48*I)*Pi)*
            Log[mu2/s]^2 - 220*zeta[2] + Log[mu2/s]*(-42 + (104*I)*Pi + 
             336*zeta[2]) + 120*zeta[3]) + G[1, 0, 1, x]*
          (-583/6 + (44*I)*Pi + (-42 + (8*I)*Pi)*Log[mu2/s] - 
           8*Log[mu2/s]^2 + (8 - (240*I)*Pi)*zeta[2] + 240*zeta[3]) + 
         G[1, 1, x]*(-526/9 - ((145*I)/2)*Pi + (-4 - (8*I)*Pi)*Log[mu2/s]^2 + 
           (-799/3 - (164*I)*Pi)*zeta[2] + Log[mu2/s]*(-34/3 - (34*I)*Pi + 
             (-96 + (144*I)*Pi)*zeta[2] - 144*zeta[3]) + (104 - (24*I)*Pi)*
            zeta[3] - 966*zeta[4]) + G[0, 1, x]*(3671/54 - ((541*I)/9)*Pi + 
           (8*Log[mu2/s]^2)/3 + (499/3 + (184*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(202/9 - ((88*I)/3)*Pi + (40 + (48*I)*Pi)*zeta[2] - 
             48*zeta[3]) + (-164 - (24*I)*Pi)*zeta[3] - 318*zeta[4]) + 
         G[0, x]*(((3671*I)/54)*Pi + Log[mu2/s]^2*(((8*I)/3)*Pi - 
             32*zeta[2]) + (-1682/9 + ((172*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(((202*I)/9)*Pi + (-344/3 + (32*I)*Pi)*zeta[2] - 
             32*zeta[3]) + (-92 + (48*I)*Pi)*zeta[3] - 164*zeta[4]) + 
         (461 + (100*I)*Pi)*zeta[4] + G[1, 0, x]*(3671/54 + 
           ((3313*I)/18)*Pi + (-1724/3 - (24*I)*Pi)*zeta[2] + 
           Log[mu2/s]^2*(8/3 + (24*I)*Pi + 48*zeta[2]) + (-96 - (72*I)*Pi)*
            zeta[3] + Log[mu2/s]*(202/9 + ((290*I)/3)*Pi + (-272 - (48*I)*Pi)*
              zeta[2] + 48*zeta[3]) + 246*zeta[4]) + 
         Log[mu2/s]*(((-418*I)/9)*Pi + (814/9 - ((248*I)/3)*Pi)*zeta[2] + 
           (232/3 + (32*I)*Pi)*zeta[3] + 424*zeta[4]) + 
         G[1, x]*(-2920/27 - ((1993*I)/54)*Pi + Log[mu2/s]^2*
            (-20/3 - ((4*I)/3)*Pi + (40 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
           (560/3 + (44*I)*Pi)*zeta[3] + zeta[2]*(8981/18 - ((154*I)/3)*Pi + 
             264*zeta[3]) + Log[mu2/s]*(-418/9 - ((20*I)/9)*Pi + 
             (694/3 - (48*I)*Pi)*zeta[2] + (88 - (48*I)*Pi)*zeta[3] - 
             636*zeta[4]) + (471 - (150*I)*Pi)*zeta[4] - 156*zeta[5]) + 
         104*zeta[5])/x + ((4 + ((4*I)/3)*Pi)*G[0, 0, 1, 1, x] - 
         ((16*I)/3)*Pi*G[0, 1, 1, 1, x] + (-24 + (16*I)*Pi)*
          G[1, 1, 1, 1, x] + (4*G[0, 0, 1, 0, 1, x])/3 + 
         (4/3 + (16*I)*Pi)*G[0, 0, 1, 1, 0, x] - 4*G[0, 1, 0, 0, 1, x] + 
         (-4 - (48*I)*Pi)*G[0, 1, 0, 1, 0, x] - (4*G[0, 1, 0, 1, 1, x])/3 - 
         (16*G[0, 1, 1, 0, 1, x])/3 + (-16/3 + (48*I)*Pi)*
          G[0, 1, 1, 1, 0, x] + (32*G[1, 0, 0, 0, 1, x])/3 + 
         (32/3 + (128*I)*Pi)*G[1, 0, 0, 1, 0, x] - 16*G[1, 0, 0, 1, 1, x] + 
         (20*G[1, 0, 1, 0, 1, x])/3 + (20/3 - (160*I)*Pi)*
          G[1, 0, 1, 1, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
         (12 - (112*I)*Pi)*G[1, 1, 0, 1, 0, x] + (16*G[1, 1, 0, 1, 1, x])/3 + 
         16*G[1, 1, 1, 0, 1, x] + (16 + (112*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
         16*G[0, 0, 1, 1, 0, 0, x] - 48*G[0, 1, 0, 1, 0, 0, x] - 
         64*G[0, 1, 1, 0, 0, 0, x] + 48*G[0, 1, 1, 1, 0, 0, x] + 
         128*G[1, 0, 0, 1, 0, 0, x] + 192*G[1, 0, 1, 0, 0, 0, x] - 
         160*G[1, 0, 1, 1, 0, 0, x] + 192*G[1, 1, 0, 0, 0, 0, x] - 
         112*G[1, 1, 0, 1, 0, 0, x] - 192*G[1, 1, 1, 0, 0, 0, x] + 
         112*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, 0, x]*
          (-16 + (64*I)*Pi - 128*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
          (-8 + (96*I)*Pi - 96*Log[mu2/s]) + G[1, 1, 0, 1, x]*
          (-212/9 + ((20*I)/3)*Pi - (32*Log[mu2/s])/3) + 
         G[1, 0, 0, 1, x]*(-53/3 - ((40*I)/3)*Pi - 8*Log[mu2/s]) + 
         G[1, 0, 1, 1, x]*(-53/9 + (4*I)*Pi - (8*Log[mu2/s])/3) + 
         G[0, 1, 0, 1, x]*(53/9 - ((8*I)/3)*Pi + (8*Log[mu2/s])/3) + 
         G[0, 1, 1, 0, 0, x]*(8/3 - (32*I)*Pi + 32*Log[mu2/s]) + 
         G[1, 1, 1, 0, 0, x]*(-8/3 - (96*I)*Pi + 96*Log[mu2/s]) + 
         G[1, 1, 1, 0, x]*(-212/9 + ((8*I)/3)*Pi + (-32/3 + (96*I)*Pi)*
            Log[mu2/s] - 304*zeta[2]) + G[1, 0, 0, 0, x]*
          (((32*I)/3)*Pi - 128*zeta[2]) + G[0, 1, 1, 0, x]*
          (53/9 + (8/3 + (32*I)*Pi)*Log[mu2/s] - 112*zeta[2]) + 
         G[0, 0, 1, 0, x]*(((4*I)/3)*Pi - 16*zeta[2]) + 
         G[0, 1, 0, 0, x]*((-4*I)*Pi + 48*zeta[2]) + G[1, 1, 0, 0, x]*
          (73/9 + ((4*I)/3)*Pi + (16/3 - (64*I)*Pi)*Log[mu2/s] + 
           32*Log[mu2/s]^2 + 224*zeta[2]) + G[1, 0, 1, 0, x]*
          (-53/3 - ((28*I)/3)*Pi + (-8 - (96*I)*Pi)*Log[mu2/s] + 
           352*zeta[2]) + G[1, 0, 1, x]*(1319/54 - ((106*I)/9)*Pi + 
           (106/9 - ((16*I)/3)*Pi)*Log[mu2/s] + (8*Log[mu2/s]^2)/3 + 
           (8 + (160*I)*Pi)*zeta[2] - 160*zeta[3]) + G[1, 1, 0, x]*
          (1319/54 - ((11*I)/3)*Pi + (8/3 + (32*I)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(106/9 - 224*zeta[2]) - (112*zeta[2])/3 - 80*zeta[3]) + 
         G[0, 1, 0, x]*(((53*I)/9)*Pi + Log[mu2/s]*(((8*I)/3)*Pi - 
             32*zeta[2]) + (20/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
         G[0, 0, 1, x]*((4*I)*Pi + (-20/3 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) + G[0, 1, 1, x]*(-8/3 + ((53*I)/9)*Pi + 
           ((8*I)/3)*Pi*Log[mu2/s] + (52/3 - (48*I)*Pi)*zeta[2] + 
           48*zeta[3]) + G[1, 0, 0, x]*(((-53*I)/3)*Pi + (-40/3 - (32*I)*Pi)*
            zeta[2] + Log[mu2/s]*((-8*I)*Pi + 96*zeta[2]) + 80*zeta[3]) + 
         G[1, 1, 1, x]*(128/3 - ((284*I)/9)*Pi + (16 - ((32*I)/3)*Pi)*
            Log[mu2/s] + (-128/3 - (112*I)*Pi)*zeta[2] + 112*zeta[3]) + 
         G[1, 0, x]*(((1319*I)/54)*Pi + Log[mu2/s]^2*(((8*I)/3)*Pi - 
             32*zeta[2]) + (298/9 + ((28*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(((106*I)/9)*Pi + (40/3 + (32*I)*Pi)*zeta[2] - 
             32*zeta[3]) + (4 + (48*I)*Pi)*zeta[3] - 164*zeta[4]) + 
         G[0, 1, x]*(((-8*I)/3)*Pi + (-301/9 - ((28*I)/3)*Pi)*zeta[2] + 
           (20/3 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*((-40/3 - (32*I)*Pi)*
              zeta[2] + 32*zeta[3]) + 212*zeta[4]) + 
         G[1, 1, x]*(-521/18 + ((2471*I)/54)*Pi + (-4 + ((8*I)/3)*Pi)*
            Log[mu2/s]^2 + (563/9 + (16*I)*Pi)*zeta[2] + (16*I)*Pi*zeta[3] + 
           Log[mu2/s]*(-64/3 + ((178*I)/9)*Pi + (104/3 - (96*I)*Pi)*zeta[2] + 
             96*zeta[3]) + 644*zeta[4]) + G[1, x]*(((-521*I)/18)*Pi + 
           zeta[2]*(-4147/54 - ((320*I)/9)*Pi - 176*zeta[3]) + 
           (196/9 - ((4*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*((-4*I)*Pi + 
             (-40/3 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + (85 + (100*I)*Pi)*
            zeta[4] + Log[mu2/s]*(((-64*I)/3)*Pi + (-386/9 - ((56*I)/3)*Pi)*
              zeta[2] + (40/3 + (32*I)*Pi)*zeta[3] + 424*zeta[4]) + 
           104*zeta[5]))/x^2))/Nc + (3799*zeta[6])/64 + 
    (13959/128 + ((5515*I)/32)*Pi - 36*G[1, 1, 1, 1, x] + 
      (-25 + (6*I)*Pi)*G[0, 0, 0, 0, 1, x] + (-25 - (19*I)*Pi)*
       G[0, 0, 0, 1, 0, x] + (12 - (2*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (12 - (3*I)*Pi)*G[0, 1, 1, 1, 0, x] - 36*G[0, 1, 1, 1, 1, x] + 
      (20 - (2*I)*Pi)*G[1, 0, 0, 0, 1, x] + (20 - (9*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + 21*G[1, 0, 1, 0, 1, x] + 
      (21 + (15*I)*Pi)*G[1, 0, 1, 1, 0, x] - 24*G[1, 0, 1, 1, 1, x] + 
      (15 + (2*I)*Pi)*G[1, 1, 0, 0, 1, x] + (15 + (13*I)*Pi)*
       G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 0, 1, 1, x] - 
      (14*I)*Pi*G[1, 1, 1, 1, 0, x] + 85*G[0, 0, 0, 0, 0, 0, x] + 
      6*G[0, 0, 0, 0, 1, 1, x] - 17*G[0, 0, 0, 1, 0, 0, x] - 
      2*G[0, 0, 0, 1, 0, 1, x] - 2*G[0, 0, 0, 1, 1, 0, x] + 
      8*G[0, 0, 0, 1, 1, 1, x] - 18*G[0, 0, 1, 0, 0, 0, x] - 
      22*G[0, 0, 1, 0, 0, 1, x] - 22*G[0, 0, 1, 0, 1, 0, x] + 
      18*G[0, 0, 1, 0, 1, 1, x] + 21*G[0, 0, 1, 1, 0, 0, x] - 
      8*G[0, 0, 1, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 1, 0, x] + 
      24*G[0, 0, 1, 1, 1, 1, x] - 21*G[0, 1, 0, 0, 0, 0, x] - 
      12*G[0, 1, 0, 0, 0, 1, x] - 12*G[0, 1, 0, 0, 1, 0, x] + 
      4*G[0, 1, 0, 0, 1, 1, x] + 15*G[0, 1, 0, 1, 0, 0, x] - 
      18*G[0, 1, 0, 1, 0, 1, x] - 18*G[0, 1, 0, 1, 1, 0, x] + 
      24*G[0, 1, 0, 1, 1, 1, x] + 44*G[0, 1, 1, 0, 0, 0, x] - 
      18*G[0, 1, 1, 0, 0, 1, x] - 18*G[0, 1, 1, 0, 1, 0, x] + 
      16*G[0, 1, 1, 0, 1, 1, x] - 3*G[0, 1, 1, 1, 0, 0, x] - 
      20*G[1, 0, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, 1, x] - 
      11*G[1, 0, 0, 1, 0, 0, x] + 2*G[1, 0, 0, 1, 0, 1, x] + 
      2*G[1, 0, 0, 1, 1, 0, x] - 8*G[1, 0, 0, 1, 1, 1, x] - 
      20*G[1, 0, 1, 0, 0, 0, x] + 6*G[1, 0, 1, 0, 0, 1, x] + 
      6*G[1, 0, 1, 0, 1, 0, x] - 6*G[1, 0, 1, 0, 1, 1, x] + 
      15*G[1, 0, 1, 1, 0, 0, x] - 21*G[1, 1, 0, 0, 0, 0, x] + 
      2*G[1, 1, 0, 0, 1, 1, x] + 13*G[1, 1, 0, 1, 0, 0, x] + 
      24*G[1, 1, 1, 0, 0, 0, x] - 14*G[1, 1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, 0, 0, x]*(-15 + (45*I)*Pi - 40*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(12 - 16*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-109/2 + (12*I)*Pi - 14*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-3 - (6*I)*Pi - 12*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (25 + (12*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (7 + (2*I)*Pi - 4*Log[mu2/s]) + (5/16 + ((5*I)/24)*Pi)*Log[mu2/s]^5 + 
      (5*Log[mu2/s]^6)/144 + G[0, 0, 1, 0, 1, x]*(-8 + 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-15 - (2*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-8 + (17*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(101/2 - (14*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(61 - (25*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-73/2 - (4*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(65/2 - (30*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(9 + (4*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(9 + (9*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-85 - (5*I)*Pi + 16*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(-13 - ((55*I)/2)*Pi + (-12 + (10*I)*Pi)*Log[mu2/s] - 
        61*zeta[2]) + G[1, 1, 0, 0, x]*(335/4 - ((67*I)/2)*Pi + 
        (73/2 + (7*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (61*zeta[2])/2) + 
      G[1, 0, 0, 1, x]*(-13 - (7*I)*Pi + (-12 + (4*I)*Pi)*Log[mu2/s] - 
        16*zeta[2]) + Log[mu2/s]^4*(239/96 + ((25*I)/16)*Pi - 
        (161*zeta[2])/48) + G[1, 1, 0, 1, x]*(-2 + (3*I)*Pi - 2*zeta[2]) + 
      G[1, 0, 1, 1, x]*(27 + (9*I)*Pi + 12*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-87/2 - ((79*I)/2)*Pi + (1/2 - (31*I)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/2 + (15*zeta[2])/2) + 
      G[0, 1, 0, 0, x]*(-28 + ((97*I)/2)*Pi + (-43/2 + (17*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (19*zeta[2])/2) + 
      G[0, 0, 0, 1, x]*(55/2 - (8*I)*Pi + (10 - (4*I)*Pi)*Log[mu2/s] + 
        12*zeta[2]) + G[0, 1, 1, 1, x]*(54 + 24*Log[mu2/s] + 16*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-46 + ((83*I)/2)*Pi + (-29 + (8*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 18*zeta[2]) + G[0, 0, 1, 0, x]*(55/2 + ((69*I)/2)*Pi + 
        (10 + (14*I)*Pi)*Log[mu2/s] + 37*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-2 + (25*I)*Pi - (12*I)*Pi*Log[mu2/s] + 38*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-12 - (2*I)*Pi + (-6 - (4*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 44*zeta[2]) + G[0, 1, 0, 1, x]*
       (-9 - 6*Log[mu2/s] + 54*zeta[2]) + G[0, 1, 1, 0, x]*
       (-9 - ((97*I)/2)*Pi + (-6 - (14*I)*Pi)*Log[mu2/s] + 81*zeta[2]) + 
      G[0, 0, 0, x]*(283/4 + (25*I)*Pi + (11/2 + ((17*I)/2)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + (44 + ((35*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(41 + ((43*I)/2)*Pi + 10*zeta[2]) - (101*zeta[3])/3) + 
      G[1, 1, 1, x]*(87 - (14*I)*Pi + 24*Log[mu2/s] + (-12 + (14*I)*Pi)*
         zeta[2] - 14*zeta[3]) + G[0, 1, 1, x]*(-303/4 + (15*I)*Pi - 
        6*Log[mu2/s]^2 + Log[mu2/s]*(-30 + (6*I)*Pi - 4*zeta[2]) + 
        (-44 + (5*I)*Pi)*zeta[2] - 7*zeta[3]) + 
      Log[mu2/s]^3*(145/12 + ((77*I)/8)*Pi + (-145/8 - ((53*I)/12)*Pi)*
         zeta[2] - (56*zeta[3])/9) + G[1, 0, 0, x]*(31/8 - (53*I)*Pi + 
        (21/4 - I*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(6 - ((61*I)/2)*Pi - 23*zeta[2]) + (27/4 - (5*I)*Pi)*
         zeta[2] - (8*zeta[3])/3) + G[0, 1, 0, x]*(-85/4 - (46*I)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-9 - ((55*I)/2)*Pi - 
          36*zeta[2]) + (91/2 - ((45*I)/2)*Pi)*zeta[2] - zeta[3]) + 
      (-1597/6 - ((89*I)/2)*Pi)*zeta[3] + (725*zeta[3]^2)/9 + 
      G[1, 0, 1, x]*(-39/4 + (12*I)*Pi + Log[mu2/s]*(-2 - 4*zeta[2]) + 
        (-70 - (17*I)*Pi)*zeta[2] + 9*zeta[3]) + 
      G[1, 1, 0, x]*(-39/4 + ((319*I)/4)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        (-143 + ((7*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-2 + ((73*I)/2)*Pi + 
          34*zeta[2]) + 12*zeta[3]) + G[0, 0, 1, x]*(-85/4 + ((13*I)/2)*Pi + 
        (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-9 + (4*I)*Pi - 32*zeta[2]) + 
        (35 - (33*I)*Pi)*zeta[2] + 25*zeta[3]) + 
      zeta[2]*(-18313/32 - ((579*I)/8)*Pi + (427/4 + ((275*I)/6)*Pi)*
         zeta[3]) + G[1, 1, x]*(-977/8 + ((135*I)/4)*Pi - 6*Log[mu2/s]^2 + 
        (-32 - (28*I)*Pi)*zeta[2] + Log[mu2/s]*(-87/2 + (10*I)*Pi + 
          (12*I)*Pi*zeta[2] - 12*zeta[3]) + (34 + (2*I)*Pi)*zeta[3] - 
        89*zeta[4]) + G[0, 1, x]*(227/4 - (77*I)*Pi + 
        Log[mu2/s]^2*(3 - (6*I)*Pi - 4*zeta[2]) + (181/2 + ((147*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(20 - (33*I)*Pi + (40 + (10*I)*Pi)*zeta[2] - 
          26*zeta[3]) + (-101/2 - (3*I)*Pi)*zeta[3] - (59*zeta[4])/4) + 
      (-15/64 - ((81*I)/32)*Pi)*zeta[4] + x^2*(18*G[0, 0, 0, 0, x] - 
        6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 6*G[0, 1, 0, 1, x] - 
        6*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] - 
        6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 6*G[1, 1, 0, 1, x] - 
        6*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*
         (-15 - 12*Log[mu2/s]) + G[1, 1, 1, x]*(-15 - 12*Log[mu2/s]) + 
        G[0, 0, 1, x]*(15/2 + 6*Log[mu2/s]) + G[0, 1, 0, x]*
         (15/2 + 6*Log[mu2/s]) + G[1, 0, 1, x]*(15/2 + 6*Log[mu2/s]) + 
        G[1, 1, 0, x]*(15/2 + 6*Log[mu2/s]) + (255*zeta[2])/8 + 
        9*Log[mu2/s]^2*zeta[2] + G[0, 0, x]*(85/8 + (15*Log[mu2/s])/2 + 
          3*Log[mu2/s]^2 + (33*zeta[2])/2) + G[1, 1, x]*
         (85/8 + (15*Log[mu2/s])/2 + 3*Log[mu2/s]^2 + (33*zeta[2])/2) + 
        G[0, 1, x]*(-85/8 - (15*Log[mu2/s])/2 - 3*Log[mu2/s]^2 + 
          (39*zeta[2])/2) + G[1, 0, x]*(-85/8 - (15*Log[mu2/s])/2 - 
          3*Log[mu2/s]^2 + (39*zeta[2])/2) + G[0, x]*((-45*zeta[2])/2 - 
          18*Log[mu2/s]*zeta[2] - 6*zeta[3]) + 
        G[1, x]*((-45*zeta[2])/2 - 18*Log[mu2/s]*zeta[2] - 6*zeta[3]) + 
        (15*zeta[3])/2 + Log[mu2/s]*((45*zeta[2])/2 + 6*zeta[3]) + 
        (27*zeta[4])/4) + G[1, 0, x]*(227/4 + ((113*I)/8)*Pi - 
        ((2*I)/3)*Pi*Log[mu2/s]^3 + (47/4 + ((117*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(3 + ((21*I)/4)*Pi + (29*zeta[2])/2) + 
        (-17 - ((14*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(20 + (10*I)*Pi + 
          (25/2 + (6*I)*Pi)*zeta[2] + 8*zeta[3]) + (35*zeta[4])/4) + 
      Log[mu2/s]^2*(679/16 + ((333*I)/8)*Pi + (-1465/16 - ((177*I)/8)*Pi)*
         zeta[2] + (-67/4 - ((61*I)/6)*Pi)*zeta[3] + (409*zeta[4])/32) + 
      G[0, 0, x]*(-1179/16 + (-29/12 - (I/2)*Pi)*Log[mu2/s]^3 - 
        (11*Log[mu2/s]^4)/24 + Log[mu2/s]^2*(-14 - ((7*I)/4)*Pi - 
          (61*zeta[2])/4) + (-411/4 - ((113*I)/4)*Pi)*zeta[2] + 
        (19/3 + (13*I)*Pi)*zeta[3] + Log[mu2/s]*(-99/2 + (4*I)*Pi + 
          (-169/4 - ((41*I)/2)*Pi)*zeta[2] + (44*zeta[3])/3) + 
        (593*zeta[4])/16) + G[0, x]*(1157/16 + ((261*I)/16)*Pi - 
        ((11*I)/24)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(-1/3 - ((29*I)/12)*Pi + 
          9*zeta[2]) + zeta[2]*(491/4 + ((145*I)/4)*Pi - (271*zeta[3])/2) + 
        (833/12 + ((47*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*(43/8 - (12*I)*Pi + 
          (109/4 + ((47*I)/4)*Pi)*zeta[2] + (9*zeta[3])/2) + 
        Log[mu2/s]*(133/4 - ((75*I)/4)*Pi + (195/2 + ((129*I)/4)*Pi)*
           zeta[2] + (3/2 + ((11*I)/3)*Pi)*zeta[3] - 31*zeta[4]) + 
        (-115/8 - ((15*I)/16)*Pi)*zeta[4] - 47*zeta[5]) + 
      G[1, x]*(53/8 - ((503*I)/8)*Pi + Log[mu2/s]^2*((-3*I)*Pi + 
          (6 + ((9*I)/2)*Pi)*zeta[2] - (9*zeta[3])/2) + 
        (323/4 - ((9*I)/2)*Pi)*zeta[3] + zeta[2]*(321/2 - ((269*I)/4)*Pi + 
          (71*zeta[3])/2) + Log[mu2/s]*(5/2 - ((47*I)/2)*Pi + 
          (58 - ((61*I)/2)*Pi)*zeta[2] + (85/2 + (3*I)*Pi)*zeta[3] - 
          85*zeta[4]) + (80 - ((69*I)/4)*Pi)*zeta[4] - 11*zeta[5]) + 
      Log[mu2/s]*(2989/32 + ((965*I)/8)*Pi + (-1463/12 - (32*I)*Pi)*zeta[3] + 
        zeta[2]*(-2485/8 - ((417*I)/8)*Pi + (430*zeta[3])/3) + 
        (1659/32 - ((119*I)/16)*Pi)*zeta[4] - 2*zeta[5]) + 
      (-5 - (34*I)*Pi)*zeta[5] + (-3 - ((123*I)/4)*Pi + 
        (5 + (4*I)*Pi)*G[0, 0, 0, 1, x] + (5 + (20*I)*Pi)*G[0, 0, 1, 0, x] + 
        (16 - (4*I)*Pi)*G[1, 1, 0, 1, x] + (16 + (7*I)*Pi)*G[1, 1, 1, 0, x] + 
        24*G[1, 1, 1, 1, x] + 4*G[0, 0, 0, 1, 1, x] + 
        16*G[0, 0, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 1, x] + 
        4*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] + 
        24*G[0, 1, 0, 0, 0, x] - 12*G[0, 1, 0, 0, 1, x] - 
        12*G[0, 1, 0, 1, 0, x] + 4*G[0, 1, 0, 1, 1, x] - 
        5*G[0, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 0, 1, x] - 
        16*G[0, 1, 1, 1, 0, x] + 48*G[0, 1, 1, 1, 1, x] + 
        24*G[1, 0, 0, 0, 0, x] - 20*G[1, 0, 0, 0, 1, x] - 
        20*G[1, 0, 0, 1, 0, x] + 20*G[1, 0, 0, 1, 1, x] + 
        9*G[1, 0, 1, 0, 0, x] - 28*G[1, 0, 1, 0, 1, x] - 
        28*G[1, 0, 1, 1, 0, x] + 32*G[1, 0, 1, 1, 1, x] + 
        40*G[1, 1, 0, 0, 0, x] - 20*G[1, 1, 0, 0, 1, x] - 
        20*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] + 
        7*G[1, 1, 1, 0, 0, x] + G[0, 1, 1, 1, x]*(-114 - 32*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-69 - (12*I)*Pi - 16*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(-59 - (12*I)*Pi - 16*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-125/2 + (6*I)*Pi - 14*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-36 - 12*Log[mu2/s]) + G[0, 1, 0, 1, x]*
         (47/2 + 8*Log[mu2/s]) + G[0, 0, 1, 1, x]*(59/2 - (4*I)*Pi + 
          8*Log[mu2/s]) + G[0, 1, 1, 0, x]*(47/2 - (13*I)*Pi + 
          8*Log[mu2/s]) + G[1, 0, 1, 0, x]*(58 - (3*I)*Pi + 16*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(58 + (16*I)*Pi + 16*Log[mu2/s]) + 
        G[0, 0, 1, x]*(-17 + ((61*I)/2)*Pi + (-4 + (8*I)*Pi)*Log[mu2/s] - 
          40*zeta[2]) + G[0, 0, 0, x]*((5*I)*Pi - 16*zeta[2]) + 
        G[1, 1, 1, x]*(-39 + (24*I)*Pi - 16*Log[mu2/s] + 16*zeta[2]) + 
        G[1, 0, 0, x]*(163/2 + (27*I)*Pi + (28 + (8*I)*Pi)*Log[mu2/s] + 
          4*Log[mu2/s]^2 + 45*zeta[2]) + G[0, 1, 0, x]*(-17 - ((33*I)/2)*Pi + 
          (-4 - (4*I)*Pi)*Log[mu2/s] + 57*zeta[2]) + 
        G[0, 1, 1, x]*(541/4 - ((67*I)/2)*Pi + (57 - (8*I)*Pi)*Log[mu2/s] + 
          8*Log[mu2/s]^2 + 72*zeta[2]) + G[1, 0, 1, x]*(-33 - (19*I)*Pi - 
          8*Log[mu2/s] + 80*zeta[2]) + G[1, 1, 0, x]*(-33 - ((109*I)/2)*Pi + 
          (-8 - (14*I)*Pi)*Log[mu2/s] + 89*zeta[2]) + 
        G[0, 1, x]*(24 + ((497*I)/4)*Pi + (8*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(6 + (53*I)*Pi - 80*zeta[2]) + (-243 - (27*I)*Pi)*
           zeta[2] - 37*zeta[3]) + zeta[2]*(215/4 - ((99*I)/2)*Pi - 
          22*zeta[3]) + G[1, 1, x]*(363/8 - ((99*I)/2)*Pi + 
          (45/2 - (16*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
          (-14 - (3*I)*Pi)*zeta[2] - 5*zeta[3]) + 
        G[1, 0, x]*(24 + ((109*I)/2)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(6 + (20*I)*Pi - 74*zeta[2]) + (-223 - (29*I)*Pi)*
           zeta[2] - 5*zeta[3]) + (107/2 - (4*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-1/2 - (3*I)*Pi + (6 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
        G[0, 0, x]*(-1 - (17*I)*Pi + (26 - (4*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((-4*I)*Pi + 12*zeta[2]) + 10*zeta[3]) + 
        G[0, x]*(2 + (24*I)*Pi + (-24 + (16*I)*Pi)*zeta[2] - 
          4*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*(1 + (6*I)*Pi + 
            (-10 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + (-16 + (6*I)*Pi)*
           zeta[3] - (41*zeta[4])/2) + (349/4 + ((25*I)/2)*Pi)*zeta[4] + 
        Log[mu2/s]*(-2 - (16*I)*Pi + (32 - (18*I)*Pi)*zeta[2] + 
          (22 + (4*I)*Pi)*zeta[3] + 53*zeta[4]) + 
        G[1, x]*(-123/4 + ((427*I)/8)*Pi + Log[mu2/s]^2*(-3 + (4*I)*Pi - 
            8*zeta[2]) + (-75/4 + (47*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-16 + ((45*I)/2)*Pi + (-29 + (6*I)*Pi)*zeta[2] - 
            22*zeta[3]) + (-46 + (13*I)*Pi)*zeta[3] + (261*zeta[4])/4) + 
        13*zeta[5])/x + ((8*I)*Pi*G[1, 1, 0, x] - (9*G[0, 1, 0, 1, x])/2 + 
        (-9/2 - ((5*I)/2)*Pi)*G[0, 1, 1, 0, x] + (-16 + ((3*I)/2)*Pi)*
         G[1, 0, 0, 0, x] + (3/2 + I*Pi)*G[1, 0, 0, 1, x] + 
        (3/2 - (I/2)*Pi)*G[1, 0, 1, 0, x] + 8*G[1, 1, 0, 0, x] - 
        45*G[0, 0, 0, 0, 0, x] + 25*G[0, 0, 0, 0, 1, x] + 
        25*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] + 
        (5*G[0, 0, 1, 0, 0, x])/2 + 11*G[0, 0, 1, 0, 1, x] + 
        11*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] - 
        13*G[0, 1, 0, 0, 0, x] + 18*G[0, 1, 0, 0, 1, x] + 
        18*G[0, 1, 0, 1, 0, x] - 18*G[0, 1, 0, 1, 1, x] - 
        (5*G[0, 1, 1, 0, 0, x])/2 + (13*G[1, 0, 0, 0, 0, x])/2 - 
        5*G[1, 0, 0, 0, 1, x] - 5*G[1, 0, 0, 1, 0, x] + 
        6*G[1, 0, 0, 1, 1, x] - G[1, 0, 1, 0, 0, x]/2 + 
        G[0, 0, 0, 1, x]*(-7 - I*Pi - 10*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-7 + ((7*I)/2)*Pi - 10*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-37/4 + (4*I)*Pi - Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(19/2 - I*Pi + 12*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(121/4 - (7*I)*Pi + 13*Log[mu2/s]) + 
        G[0, 0, 1, x]*(39/4 + ((11*I)/2)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] - 
          53*zeta[2]) + G[0, 0, 0, x]*(-38 + ((35*I)/4)*Pi + 
          (-29/2 + (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 49*zeta[2]) + 
        G[0, 1, 0, x]*(39/4 - ((43*I)/4)*Pi + (3 - I*Pi)*Log[mu2/s] - 
          (97*zeta[2])/2) + G[0, 1, 1, x]*(((-9*I)/2)*Pi - 16*zeta[2]) + 
        G[1, 0, 1, x]*(((3*I)/2)*Pi + 4*zeta[2]) + G[1, 0, 0, x]*
         (141/8 - ((29*I)/4)*Pi + (29/4 - (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 + (35*zeta[2])/4) + G[1, 0, x]*
         (((141*I)/8)*Pi - (I/4)*Pi*Log[mu2/s]^2 + (-27 + ((7*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*(((29*I)/4)*Pi + 3*zeta[2]) - 4*zeta[3]) + 
        G[0, 1, x]*(((39*I)/4)*Pi + (3 + ((3*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((3*I)*Pi + 8*zeta[2]) - zeta[3]/2) + 
        Log[mu2/s]^2*((I/4)*Pi*zeta[2] - zeta[3]/4) + (63/8 + ((77*I)/4)*Pi)*
         zeta[3] + G[0, 0, x]*(669/16 - ((47*I)/4)*Pi + (21/8 - (I/2)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/3 + (251/8 - ((9*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(33/2 - ((25*I)/4)*Pi + (29*zeta[2])/2) + 
          (116*zeta[3])/3) + zeta[2]*(((-63*I)/8)*Pi + (307*zeta[3])/4) + 
        G[0, x]*(((669*I)/16)*Pi - (I/3)*Pi*Log[mu2/s]^3 + 
          (-715/8 - ((35*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*(((21*I)/8)*Pi + 
            (21*zeta[2])/4) + Log[mu2/s]*(((33*I)/2)*Pi + (-99/4 + (5*I)*Pi)*
             zeta[2] - 8*zeta[3]) + (-5 + ((2*I)/3)*Pi)*zeta[3] - 
          (447*zeta[4])/8) + (591/8 - ((19*I)/8)*Pi)*zeta[4] + 
        G[1, x]*(((-13*I)/2)*Pi*zeta[2] + (13/2 + (2*I)*Pi)*zeta[3] + 
          17*zeta[4]) + Log[mu2/s]*(((-17*I)/4)*Pi*zeta[2] + 
          (17/4 + ((7*I)/2)*Pi)*zeta[3] + (53*zeta[4])/2) + 31*zeta[5])/
       (1 - x) + ((-I)*Pi*G[0, 0, 0, 1, x] + (-8 + I*Pi)*G[1, 1, 0, 1, x] - 
        6*G[1, 1, 1, 1, x] - G[0, 0, 0, 1, 1, x] - G[0, 0, 1, 0, 1, x] + 
        (-1 + (2*I)*Pi)*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] + 
        3*G[0, 1, 0, 0, 1, x] + (3 - (6*I)*Pi)*G[0, 1, 0, 1, 0, x] - 
        G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 0, 1, x] + 
        (4 + (6*I)*Pi)*G[0, 1, 1, 1, 0, x] - 12*G[0, 1, 1, 1, 1, x] + 
        5*G[1, 0, 0, 0, 1, x] + (5 + (16*I)*Pi)*G[1, 0, 0, 1, 0, x] - 
        5*G[1, 0, 0, 1, 1, x] + 7*G[1, 0, 1, 0, 1, x] + 
        (7 - (20*I)*Pi)*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
        5*G[1, 1, 0, 0, 1, x] + (5 - (14*I)*Pi)*G[1, 1, 0, 1, 0, x] - 
        4*G[1, 1, 0, 1, 1, x] + (14*I)*Pi*G[1, 1, 1, 1, 0, x] + 
        2*G[0, 0, 1, 1, 0, 0, x] - 6*G[0, 1, 0, 1, 0, 0, x] - 
        8*G[0, 1, 1, 0, 0, 0, x] + 6*G[0, 1, 1, 1, 0, 0, x] + 
        16*G[1, 0, 0, 1, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 0, x] - 
        20*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 1, 0, 0, 0, 0, x] - 
        14*G[1, 1, 0, 1, 0, 0, x] - 24*G[1, 1, 1, 0, 0, 0, x] + 
        14*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, 0, x]*
         (-27 + (8*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (-14 + (12*I)*Pi - 12*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (-15 - (4*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 1, x]*
         (-5/2 - 2*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-11 + I*Pi - 
          2*Log[mu2/s]) + G[1, 0, 1, 1, x]*(20 + (3*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-1 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(28 + 8*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (10 - (12*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (-8 + (10*I)*Pi + (12*I)*Pi*Log[mu2/s] - 38*zeta[2]) + 
        G[1, 0, 0, 0, x]*((5*I)*Pi - 16*zeta[2]) + G[0, 1, 1, 0, x]*
         (-5/2 + I*Pi + (-2 + (4*I)*Pi)*Log[mu2/s] - 14*zeta[2]) + 
        G[0, 0, 1, 0, x]*((-I)*Pi - 2*zeta[2]) + G[0, 1, 0, 0, x]*
         ((3*I)*Pi + 6*zeta[2]) + G[1, 1, 0, 0, x]*(77/2 - (10*I)*Pi + 
          (12 - (8*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 28*zeta[2]) + 
        G[1, 0, 1, 0, x]*(-15 - (11*I)*Pi + (-4 - (12*I)*Pi)*Log[mu2/s] + 
          44*zeta[2]) + G[1, 0, 1, x]*(27/2 + (9*I)*Pi + 4*Log[mu2/s] + 
          (-20 + (20*I)*Pi)*zeta[2] - 20*zeta[3]) + G[1, 1, 0, x]*
         (27/2 + ((69*I)/2)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(4 + (12*I)*Pi - 28*zeta[2]) - 51*zeta[2] - 
          10*zeta[3]) + G[0, 1, 0, x]*(((-5*I)/2)*Pi + 
          Log[mu2/s]*((-2*I)*Pi - 4*zeta[2]) + (-6 + (2*I)*Pi)*zeta[2] - 
          2*zeta[3]) + G[0, 0, 1, x]*((-11*I)*Pi - (2*I)*Pi*Log[mu2/s] + 
          (10 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + G[0, 1, 1, x]*
         (-55/2 + ((23*I)/2)*Pi + (-14 + (2*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 + (-18 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
        G[1, 0, 0, x]*((-15*I)*Pi + (4 - (4*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((-4*I)*Pi + 12*zeta[2]) + 10*zeta[3]) + 
        G[1, 1, 1, x]*(-8 - (10*I)*Pi + 4*Log[mu2/s] + (-4 - (14*I)*Pi)*
           zeta[2] + 14*zeta[3]) + G[1, 0, x]*(((27*I)/2)*Pi + 
          (16 + (10*I)*Pi)*zeta[2] - 4*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*((4*I)*Pi + (6 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
          (-4 + (6*I)*Pi)*zeta[3] - (41*zeta[4])/2) + 
        G[0, 1, x]*(((-55*I)/2)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
          (103/2 + (9*I)*Pi)*zeta[2] + (7 + (2*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-14*I)*Pi + (20 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
          (53*zeta[4])/2) + G[1, 1, x]*(101/4 + ((19*I)/2)*Pi - 
          Log[mu2/s]^2 + (19/2 - (11*I)*Pi)*zeta[2] + (13 + (2*I)*Pi)*
           zeta[3] + Log[mu2/s]*(4 + (6*I)*Pi - (12*I)*Pi*zeta[2] + 
            12*zeta[3]) + (161*zeta[4])/2) + G[1, x]*(((101*I)/4)*Pi + 
          zeta[2]*(-48 - ((77*I)/2)*Pi - 22*zeta[3]) + (53*zeta[3])/2 + 
          Log[mu2/s]^2*((-I)*Pi + (2 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
          (161/4 + ((25*I)/2)*Pi)*zeta[4] + Log[mu2/s]*((4*I)*Pi + 
            (-2 - (10*I)*Pi)*zeta[2] + (14 + (4*I)*Pi)*zeta[3] + 
            53*zeta[4]) + 13*zeta[5]))/x^2 + 
      x*(-13575/128 - ((2925*I)/32)*Pi - (7*G[1, 0, 0, x])/2 + 
        (69*G[1, 0, 1, x])/4 + (69*G[1, 1, 0, x])/4 - 25*G[1, 1, 1, x] - 
        G[0, 0, 0, 0, x]/2 + (3*G[0, 0, 0, 1, x])/2 + (3*G[0, 0, 1, 0, x])/
         2 - (5*G[0, 0, 1, 1, x])/2 - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
        2*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
        4*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + G[0, 0, 0, x]*
         (-32 - Log[mu2/s]) + G[0, 1, 1, x]*(3/2 - Log[mu2/s]) + 
        (-5/16 - ((5*I)/24)*Pi)*Log[mu2/s]^5 - (5*Log[mu2/s]^6)/144 + 
        G[0, 0, 1, x]*(49/4 + Log[mu2/s]) + G[0, 1, 0, x]*
         (49/4 + Log[mu2/s]) + G[0, 0, x]*(543/8 + ((7*I)/4)*Pi + 
          (43*Log[mu2/s])/2 - 3*zeta[2]) + G[0, 1, x]*
         (-435/8 - ((7*I)/4)*Pi - (31*Log[mu2/s])/2 + zeta[2]/2) + 
        Log[mu2/s]^4*(-239/96 - ((25*I)/16)*Pi + (161*zeta[2])/48) + 
        G[1, 1, x]*(327/8 + ((7*I)/4)*Pi + (19*Log[mu2/s])/2 + 4*zeta[2]) + 
        G[1, 0, x]*(-435/8 - ((7*I)/4)*Pi - (31*Log[mu2/s])/2 + 9*zeta[2]) + 
        G[0, x]*(-193/8 - 3*Log[mu2/s]^2 + Log[mu2/s]*(-27/2 - 2*zeta[2]) - 
          (161*zeta[2])/4 - 7*zeta[3]) + (6583/24 + ((1391*I)/12)*Pi)*
         zeta[3] - (1255*zeta[3]^2)/18 + G[1, x]*(193/8 + 3*Log[mu2/s]^2 + 
          Log[mu2/s]*(27/2 - zeta[2]) - (193*zeta[2])/4 + (9*zeta[3])/2) + 
        Log[mu2/s]^3*(-145/12 - ((239*I)/24)*Pi + (145/8 + ((61*I)/12)*Pi)*
           zeta[2] + (50*zeta[3])/9) + zeta[2]*(10985/32 + ((321*I)/8)*Pi + 
          (-142 - ((149*I)/3)*Pi)*zeta[3]) + Log[mu2/s]^2*
         (-671/16 - ((145*I)/4)*Pi + (1309/16 + ((135*I)/8)*Pi)*zeta[2] + 
          (22 + ((50*I)/3)*Pi)*zeta[3] - (1781*zeta[4])/32) + 
        (-2621/64 + ((345*I)/32)*Pi)*zeta[4] + (9/2 + (6*I)*Pi)*zeta[5] + 
        Log[mu2/s]*(-2925/32 - ((671*I)/8)*Pi + 
          zeta[2]*(1811/8 + ((353*I)/8)*Pi - (349*zeta[3])/3) + 
          (1403/12 + (44*I)*Pi)*zeta[3] + (-2655/32 - ((141*I)/16)*Pi)*
           zeta[4] + 6*zeta[5]) - (14291*zeta[6])/128) + (16879*zeta[6])/128)/
     Nc^2 + x*(-11930183/23328 - ((546815*I)/1944)*Pi + 
      (-54 - (16*I)*Pi)*G[0, 0, 0, 0, 1, x] + (-54 + (12*I)*Pi)*
       G[0, 0, 0, 1, 0, x] + (30 + (8*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (30 + (16*I)*Pi)*G[0, 1, 1, 1, 0, x] + (-30 + (16*I)*Pi)*
       G[1, 0, 0, 0, 1, x] + (-30 - (12*I)*Pi)*G[1, 0, 0, 1, 0, x] + 
      (54 - (8*I)*Pi)*G[1, 1, 1, 0, 1, x] + (54 - (16*I)*Pi)*
       G[1, 1, 1, 1, 0, x] + 190*G[0, 0, 0, 0, 0, 0, x] + 
      24*G[0, 0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 0, 1, 0, x] - 
      40*G[0, 0, 0, 0, 1, 1, x] + 8*G[0, 0, 0, 1, 0, 0, x] + 
      4*G[0, 0, 0, 1, 0, 1, x] + 4*G[0, 0, 0, 1, 1, 0, x] - 
      32*G[0, 0, 0, 1, 1, 1, x] - 46*G[0, 0, 1, 0, 0, 0, x] - 
      28*G[0, 0, 1, 0, 0, 1, x] - 28*G[0, 0, 1, 0, 1, 0, x] + 
      32*G[0, 0, 1, 0, 1, 1, x] + 40*G[0, 0, 1, 1, 0, 0, x] - 
      72*G[0, 0, 1, 1, 0, 1, x] - 72*G[0, 0, 1, 1, 1, 0, x] + 
      124*G[0, 0, 1, 1, 1, 1, x] - 136*G[0, 1, 0, 0, 0, 0, x] + 
      72*G[0, 1, 0, 0, 0, 1, x] + 72*G[0, 1, 0, 0, 1, 0, x] - 
      68*G[0, 1, 0, 0, 1, 1, x] - 36*G[0, 1, 0, 1, 0, 0, x] + 
      28*G[0, 1, 0, 1, 0, 1, x] + 28*G[0, 1, 0, 1, 1, 0, x] + 
      60*G[0, 1, 0, 1, 1, 1, x] + 34*G[0, 1, 1, 0, 0, 0, x] - 
      4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] + 
      12*G[0, 1, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 1, 0, 0, x] - 
      24*G[0, 1, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 1, 0, x] - 
      144*G[0, 1, 1, 1, 1, 1, x] - 190*G[1, 0, 0, 0, 0, 0, x] - 
      24*G[1, 0, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 0, 1, 0, x] + 
      40*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 0, x] - 
      4*G[1, 0, 0, 1, 0, 1, x] - 4*G[1, 0, 0, 1, 1, 0, x] + 
      32*G[1, 0, 0, 1, 1, 1, x] + 46*G[1, 0, 1, 0, 0, 0, x] + 
      28*G[1, 0, 1, 0, 0, 1, x] + 28*G[1, 0, 1, 0, 1, 0, x] - 
      32*G[1, 0, 1, 0, 1, 1, x] - 40*G[1, 0, 1, 1, 0, 0, x] + 
      72*G[1, 0, 1, 1, 0, 1, x] + 72*G[1, 0, 1, 1, 1, 0, x] - 
      124*G[1, 0, 1, 1, 1, 1, x] + 136*G[1, 1, 0, 0, 0, 0, x] - 
      72*G[1, 1, 0, 0, 0, 1, x] - 72*G[1, 1, 0, 0, 1, 0, x] + 
      68*G[1, 1, 0, 0, 1, 1, x] + 36*G[1, 1, 0, 1, 0, 0, x] - 
      28*G[1, 1, 0, 1, 0, 1, x] - 28*G[1, 1, 0, 1, 1, 0, x] - 
      60*G[1, 1, 0, 1, 1, 1, x] - 34*G[1, 1, 1, 0, 0, 0, x] + 
      4*G[1, 1, 1, 0, 0, 1, x] + 4*G[1, 1, 1, 0, 1, 0, x] - 
      12*G[1, 1, 1, 0, 1, 1, x] - 40*G[1, 1, 1, 1, 0, 0, x] + 
      24*G[1, 1, 1, 1, 0, 1, x] + 24*G[1, 1, 1, 1, 1, 0, x] + 
      144*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, 0, x]*
       (51 + (54*I)*Pi - 160*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (-132 + (32*I)*Pi - 136*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-66 - (16*I)*Pi - 80*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (18 - (24*I)*Pi - 76*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (18 - (12*I)*Pi - 44*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-18 - (40*I)*Pi - 44*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (18 - (48*I)*Pi - 44*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-18 - (52*I)*Pi - 44*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (24 + (64*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (12 + (8*I)*Pi - 20*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-66 + (10*I)*Pi - 20*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-36 + (58*I)*Pi - 16*Log[mu2/s]) + (373/360 + ((5*I)/6)*Pi)*
       Log[mu2/s]^5 + (5*Log[mu2/s]^6)/24 + G[0, 0, 1, 0, 0, x]*
       (3 - (58*I)*Pi + 16*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (18 - (8*I)*Pi + 20*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (9 - (10*I)*Pi + 20*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (36 - (64*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-12 + (12*I)*Pi + 44*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (12 + (40*I)*Pi + 44*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-12 + (48*I)*Pi + 44*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (12 + (52*I)*Pi + 44*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (30 + (24*I)*Pi + 76*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (45 + (16*I)*Pi + 80*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-6 - (32*I)*Pi + 136*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (60 - (54*I)*Pi + 160*Log[mu2/s]) + G[1, 0, 1, 1, x]*
       (-24 + (-48 + (8*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 208*zeta[2]) + 
      G[0, 1, 0, 0, x]*(34 + (60*I)*Pi + (33 + (14*I)*Pi)*Log[mu2/s] - 
        11*Log[mu2/s]^2 - 205*zeta[2]) + G[1, 1, 0, 1, x]*
       (-63 - (18*I)*Pi + (-66 + (56*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
        98*zeta[2]) + G[0, 1, 1, 1, x]*(4 - (12*I)*Pi + 
        (-36 + (56*I)*Pi)*Log[mu2/s] - 40*Log[mu2/s]^2 - 92*zeta[2]) + 
      G[1, 0, 0, 0, x]*(8 + (48*I)*Pi + (18 + (76*I)*Pi)*Log[mu2/s] - 
        42*Log[mu2/s]^2 - 80*zeta[2]) + G[0, 0, 0, 1, x]*
       (129/2 + (30*I)*Pi + (66 + (8*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
        78*zeta[2]) + G[1, 1, 1, 0, x]*(-63 - (3*I)*Pi + 
        (-66 + (8*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 74*zeta[2]) + 
      G[0, 0, 1, 0, x]*(129/2 + (57*I)*Pi + (66 + (48*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 50*zeta[2]) + Log[mu2/s]^4*
       (577/108 + ((247*I)/72)*Pi - (241*zeta[2])/24) + 
      G[1, 0, 1, 0, x]*(11 - (12*I)*Pi + (6 - (48*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 50*zeta[2]) + G[0, 1, 1, 0, x]*
       (-16 - (42*I)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        74*zeta[2]) + G[1, 0, 0, 1, x]*(11 - (12*I)*Pi + 
        (6 - (8*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 78*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-165/2 - (93*I)*Pi + (-90 - (76*I)*Pi)*Log[mu2/s] + 
        42*Log[mu2/s]^2 + 80*zeta[2]) + G[1, 1, 1, 1, x]*
       (76 + (30*I)*Pi + (108 - (56*I)*Pi)*Log[mu2/s] + 40*Log[mu2/s]^2 + 
        92*zeta[2]) + G[0, 1, 0, 1, x]*(-16 + (-6 - (56*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 98*zeta[2]) + G[1, 1, 0, 0, x]*
       (44 - (15*I)*Pi + (39 - (14*I)*Pi)*Log[mu2/s] + 11*Log[mu2/s]^2 + 
        205*zeta[2]) + G[0, 0, 1, 1, x]*(-105/2 - (18*I)*Pi + 
        (-24 - (8*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 208*zeta[2]) + 
      G[0, 0, 0, x]*(15 + (63*I)*Pi + (63/2 + (40*I)*Pi)*Log[mu2/s]^2 + 
        (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(81 + (39*I)*Pi - 162*zeta[2]) + 
        (81/2 - (112*I)*Pi)*zeta[2] - (140*zeta[3])/3) + 
      G[1, 1, 1, x]*(-68 - (53*I)*Pi + (-27 + (34*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-66 - (12*I)*Pi - 180*zeta[2]) + (-27 - (98*I)*Pi)*
         zeta[2] - 44*zeta[3]) + G[0, 1, 0, x]*(-99/4 - (47*I)*Pi + 
        (-27 - (5*I)*Pi)*Log[mu2/s]^2 + (69 + (89*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-65 - (27*I)*Pi + 96*zeta[2]) - 30*zeta[3]) + 
      Log[mu2/s]^3*(2821/324 + ((325*I)/27)*Pi + (-1213/36 - ((32*I)/3)*Pi)*
         zeta[2] - 10*zeta[3]) + G[1, 0, 1, x]*(217/4 + (53*I)*Pi + 
        (27 - (6*I)*Pi)*Log[mu2/s]^2 + (-75 + (58*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(66 + (12*I)*Pi + 116*zeta[2]) - 4*zeta[3]) + 
      (144001/324 + ((4543*I)/27)*Pi)*zeta[3] - (707*zeta[3]^2)/6 + 
      G[0, 0, 1, x]*(-99/4 - (53*I)*Pi + (-27 + (6*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-65 - (12*I)*Pi - 116*zeta[2]) + (93 - (58*I)*Pi)*
         zeta[2] + 4*zeta[3]) + G[1, 1, 0, x]*(217/4 + (47*I)*Pi + 
        (27 + (5*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(66 + (27*I)*Pi - 
          96*zeta[2]) + (-114 - (89*I)*Pi)*zeta[2] + 30*zeta[3]) + 
      G[0, 1, 1, x]*(89/2 + (53*I)*Pi + (27 - (34*I)*Pi)*Log[mu2/s]^2 + 
        (-81 + (98*I)*Pi)*zeta[2] + Log[mu2/s]*(65 + (12*I)*Pi + 
          180*zeta[2]) + 44*zeta[3]) + G[1, 0, 0, x]*(-101/2 - (63*I)*Pi + 
        (-63/2 - (40*I)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + 
        (189/2 + (112*I)*Pi)*zeta[2] + Log[mu2/s]*(-82 - (39*I)*Pi + 
          162*zeta[2]) + (140*zeta[3])/3) + 
      zeta[2]*(166865/324 + ((143*I)/18)*Pi + (-1439/18 + ((502*I)/3)*Pi)*
         zeta[3]) + G[0, 1, x]*(-483/8 + ((17*I)/4)*Pi + 
        ((28*I)/3)*Pi*Log[mu2/s]^3 + (7*Log[mu2/s]^4)/3 + 
        (-39/2 + (30*I)*Pi)*zeta[2] - 90*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*(-31/2 + (-12 - (116*I)*Pi)*zeta[2] - (200*zeta[3])/3) + 
        (-72 - ((602*I)/3)*Pi)*zeta[3] - (483*zeta[4])/2) + 
      G[1, 0, x]*(-483/8 - ((47*I)/4)*Pi + (8*I)*Pi*Log[mu2/s]^3 + 
        (7*Log[mu2/s]^4)/3 + Log[mu2/s]^2*(((-9*I)/2)*Pi - 61*zeta[2]) + 
        (119 + ((93*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-31/2 - (16*I)*Pi + 
          (87 - (52*I)*Pi)*zeta[2] - (404*zeta[3])/3) + 
        (-21 - (220*I)*Pi)*zeta[3] - (283*zeta[4])/2) + 
      (-5329/144 - ((1469*I)/16)*Pi)*zeta[4] + Log[mu2/s]^2*
       (-13469/324 + ((229*I)/108)*Pi + (-1477/18 - ((105*I)/4)*Pi)*zeta[2] + 
        (28/9 - ((11*I)/3)*Pi)*zeta[3] + (1435*zeta[4])/16) + 
      G[0, 0, x]*(591/8 + ((47*I)/4)*Pi - (8*I)*Pi*Log[mu2/s]^3 - 
        (7*Log[mu2/s]^4)/3 + (-191 - ((183*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((9*I)/2)*Pi + 61*zeta[2]) + (60 + (220*I)*Pi)*
         zeta[3] + Log[mu2/s]*(43/2 + (16*I)*Pi + (-159 + (52*I)*Pi)*
           zeta[2] + (404*zeta[3])/3) + (283*zeta[4])/2) + 
      G[1, 1, x]*(375/8 - ((17*I)/4)*Pi - ((28*I)/3)*Pi*Log[mu2/s]^3 - 
        (7*Log[mu2/s]^4)/3 + (102 + (15*I)*Pi)*zeta[2] + 
        90*Log[mu2/s]^2*zeta[2] + (33 + ((602*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(19/2 + (84 + (116*I)*Pi)*zeta[2] + (200*zeta[3])/3) + 
        (483*zeta[4])/2) + Log[mu2/s]*(-546815/1944 - ((18653*I)/162)*Pi + 
        (3904/27 + ((47*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(7205/108 - ((95*I)/3)*Pi + (643*zeta[3])/3) + 
        (-3545/48 + ((859*I)/4)*Pi)*zeta[4] - 181*zeta[5]) + 
      G[0, x]*(-193/8 - (32*I)*Pi + (-7/4 - ((25*I)/12)*Pi)*Log[mu2/s]^4 - 
        (5*Log[mu2/s]^5)/12 + Log[mu2/s]^3*(-28/3 - (7*I)*Pi + 
          (161*zeta[2])/6) + zeta[2]*(595/4 + (115*I)*Pi - (719*zeta[3])/3) + 
        (38/3 + (47*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-27 - (28*I)*Pi + 
          (189/2 + ((71*I)/2)*Pi)*zeta[2] + (13*zeta[3])/3) + 
        Log[mu2/s]*(-91/2 - (48*I)*Pi + (244 + (78*I)*Pi)*zeta[2] + 
          (-7 - ((166*I)/3)*Pi)*zeta[3] - (4173*zeta[4])/8) + 
        (-1461/8 - ((3581*I)/8)*Pi)*zeta[4] - 44*zeta[5]) + 
      (2359/30 + (423*I)*Pi)*zeta[5] + 
      G[1, x]*(193/8 + (7/2 - (6*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         (3 + (-27 - (5*I)*Pi)*zeta[2] + 5*zeta[3]) + 
        zeta[2]*(-341/4 - (47*I)*Pi + 179*zeta[3]) + (885/4 + (386*I)*Pi)*
         zeta[4] + Log[mu2/s]*(27/2 + (-67 - (27*I)*Pi)*zeta[2] + 
          (21 + (74*I)*Pi)*zeta[3] + 255*zeta[4]) + 44*zeta[5]) + 
      (96575*zeta[6])/192) + Nc^2*(-9560921/31104 - ((3409649*I)/7776)*Pi + 
      (15*I)*Pi*G[0, 0, 0, 1, 0, x] - I*Pi*G[0, 0, 1, 1, 0, x] - 
      (63*I)*Pi*G[0, 1, 0, 1, 0, x] + (67*I)*Pi*G[0, 1, 1, 1, 0, x] + 
      (151*I)*Pi*G[1, 0, 0, 1, 0, x] - (181*I)*Pi*G[1, 0, 1, 1, 0, x] - 
      (115*I)*Pi*G[1, 1, 0, 1, 0, x] + (112*I)*Pi*G[1, 1, 1, 1, 0, x] - 
      15*G[0, 0, 0, 0, 0, 0, x] + 15*G[0, 0, 0, 1, 0, 0, x] + 
      28*G[0, 0, 1, 0, 0, 0, x] - G[0, 0, 1, 1, 0, 0, x] + 
      35*G[0, 1, 0, 0, 0, 0, x] - 63*G[0, 1, 0, 1, 0, 0, x] - 
      98*G[0, 1, 1, 0, 0, 0, x] + 67*G[0, 1, 1, 1, 0, 0, x] + 
      18*G[1, 0, 0, 0, 0, 0, x] + 151*G[1, 0, 0, 1, 0, 0, x] + 
      218*G[1, 0, 1, 0, 0, 0, x] - 181*G[1, 0, 1, 1, 0, 0, x] + 
      181*G[1, 1, 0, 0, 0, 0, x] - 115*G[1, 1, 0, 1, 0, 0, x] - 
      190*G[1, 1, 1, 0, 0, 0, x] + 112*G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 1, 0, 0, 0, x]*(998/3 + (63*I)*Pi - 118*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(1343/6 + (118*I)*Pi - 100*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-393/2 - (20*I)*Pi - 38*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-703/3 + (5*I)*Pi - 30*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-1051/6 + (14*I)*Pi - 14*Log[mu2/s]) + 
      (71/240 + ((5*I)/8)*Pi)*Log[mu2/s]^5 + (5*Log[mu2/s]^6)/16 + 
      G[0, 0, 0, 0, 0, x]*(-46/3 - (5*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(1151/6 - (50*I)*Pi + 48*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-653/3 - (94*I)*Pi + 96*Log[mu2/s]) + 
      G[1, 1, 1, 0, x]*(((-653*I)/3)*Pi + (96*I)*Pi*Log[mu2/s] - 
        308*zeta[2]) + G[0, 1, 1, 0, x]*(((1151*I)/6)*Pi + 
        (48*I)*Pi*Log[mu2/s] - 159*zeta[2]) + G[1, 0, 0, 0, x]*
       (268/3 - ((325*I)/6)*Pi + (427/3 - (6*I)*Pi)*Log[mu2/s] + 
        16*Log[mu2/s]^2 - 89*zeta[2]) + G[0, 0, 0, 0, x]*
       (5963/18 - ((277*I)/6)*Pi + (-185/6 + (19*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (133*zeta[2])/2) + 
      Log[mu2/s]^4*(-157/288 + ((269*I)/144)*Pi - (111*zeta[2])/16) + 
      G[0, 0, 1, 0, x]*(((-1051*I)/6)*Pi - (14*I)*Pi*Log[mu2/s] + 
        29*zeta[2]) + G[0, 1, 0, 0, x]*(833/6 - ((649*I)/6)*Pi + 
        (757/6 - (17*I)*Pi)*Log[mu2/s] + (13*Log[mu2/s]^2)/2 + 
        (227*zeta[2])/2) + G[1, 1, 0, 0, x]*(-7781/36 + ((989*I)/6)*Pi + 
        (-1007/6 - (57*I)*Pi)*Log[mu2/s] + (61*Log[mu2/s]^2)/2 + 
        (413*zeta[2])/2) + G[1, 0, 1, 0, x]*(((1343*I)/6)*Pi - 
        (100*I)*Pi*Log[mu2/s] + 345*zeta[2]) + G[1, 0, 1, x]*
       ((181*I)*Pi*zeta[2] - 181*zeta[3]) + G[1, 1, 0, x]*
       (((-7781*I)/36)*Pi + ((61*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-1007*I)/6)*Pi - 226*zeta[2]) + (1678/3 + (I/2)*Pi)*
         zeta[2] - 72*zeta[3]) + G[0, 1, 0, x]*(((833*I)/6)*Pi + 
        ((13*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((757*I)/6)*Pi - 
          66*zeta[2]) + (-2881/6 + ((31*I)/2)*Pi)*zeta[2] - 39*zeta[3]) + 
      Log[mu2/s]^3*(-305/27 + ((377*I)/216)*Pi + (-637/72 - ((59*I)/12)*Pi)*
         zeta[2] - 10*zeta[3]) + G[0, 0, 1, x]*(I*Pi*zeta[2] - zeta[3]) + 
      (24277/54 + ((9011*I)/54)*Pi)*zeta[3] - (131*zeta[3]^2)/2 + 
      G[0, 0, 0, x]*(-21683/36 + ((2543*I)/18)*Pi + (24 - ((33*I)/2)*Pi)*
         Log[mu2/s]^2 - 7*Log[mu2/s]^3 + (1205/6 + ((41*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-190 + ((103*I)/6)*Pi + 87*zeta[2]) + 41*zeta[3]) + 
      G[1, 0, 0, x]*(-2417/72 + ((271*I)/6)*Pi + (-445/12 + (10*I)*Pi)*
         Log[mu2/s]^2 - 2*Log[mu2/s]^3 + (-4483/12 - (70*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-265/6 + ((409*I)/6)*Pi + 43*zeta[2]) + 64*zeta[3]) + 
      G[0, 1, 1, x]*((-67*I)*Pi*zeta[2] + 67*zeta[3]) + 
      G[1, 1, 1, x]*((-112*I)*Pi*zeta[2] + 112*zeta[3]) + 
      zeta[2]*(651661/2592 - ((14251*I)/216)*Pi + (7723/36 - ((43*I)/6)*Pi)*
         zeta[3]) + G[1, 0, x]*(((-2417*I)/72)*Pi - (2*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((-445*I)/12)*Pi - (53*zeta[2])/2) + 
        (10889/36 - ((353*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
         (((-265*I)/6)*Pi + (1969/6 + (34*I)*Pi)*zeta[2] - 14*zeta[3]) + 
        (308/3 + (50*I)*Pi)*zeta[3] - (77*zeta[4])/4) + 
      (72281/192 - ((12395*I)/96)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(-30809/432 - ((9091*I)/216)*Pi + 
        (-2759/144 + ((303*I)/8)*Pi)*zeta[2] + (-67/12 - ((11*I)/2)*Pi)*
         zeta[3] + (1273*zeta[4])/32) + G[0, 0, x]*(871181/1296 - 
        ((32629*I)/108)*Pi + (-235/36 + ((47*I)/6)*Pi)*Log[mu2/s]^3 + 
        (89*Log[mu2/s]^4)/24 + Log[mu2/s]^2*(1309/36 + ((53*I)/12)*Pi - 
          (221*zeta[2])/4) + (85/2 + ((81*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(8105/27 - ((2111*I)/18)*Pi + (-2095/12 - ((47*I)/2)*Pi)*
           zeta[2] - (128*zeta[3])/3) + (-565/9 - ((5*I)/3)*Pi)*zeta[3] + 
        (701*zeta[4])/16) + G[0, 1, x]*(((-1151*I)/6)*Pi*zeta[2] + 
        (1151/6 + (9*I)*Pi)*zeta[3] + Log[mu2/s]*((-48*I)*Pi*zeta[2] + 
          48*zeta[3]) + (1293*zeta[4])/4) + G[1, 1, x]*
       (((653*I)/3)*Pi*zeta[2] + (-653/3 + (24*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-96*I)*Pi*zeta[2] + 96*zeta[3]) + 643*zeta[4]) + 
      Log[mu2/s]*(-604241/2592 - ((150581*I)/648)*Pi + 
        zeta[2]*(20173/216 - ((763*I)/72)*Pi - zeta[3]) + 
        (8999/36 - ((364*I)/9)*Pi)*zeta[3] + (-17693/32 + ((291*I)/16)*Pi)*
         zeta[4] - 49*zeta[5]) + (-2953/30 + (8*I)*Pi)*zeta[5] + 
      ((-40*I)*Pi*G[1, 1, 0, x] - ((9*I)/2)*Pi*G[0, 0, 1, 0, x] + 
        (149/4 - (6*I)*Pi)*G[0, 1, 0, 0, x] + ((7*I)/2)*Pi*G[0, 1, 1, 0, x] + 
        (I/2)*Pi*G[1, 0, 1, 0, x] - 40*G[1, 1, 0, 0, x] - 
        6*G[0, 0, 0, 0, 0, x] - (9*G[0, 0, 1, 0, 0, x])/2 - 
        6*G[0, 1, 0, 0, 0, x] + (7*G[0, 1, 1, 0, 0, x])/2 + 
        (5*G[1, 0, 0, 0, 0, x])/2 + G[1, 0, 1, 0, 0, x]/2 + 
        G[1, 0, 0, 0, x]*(493/6 - (I/2)*Pi - 3*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-521/4 + (7*I)*Pi + 13*Log[mu2/s]) + 
        G[0, 0, 0, x]*(1550/9 - ((187*I)/4)*Pi + (167/2 + I*Pi)*Log[mu2/s] - 
          6*Log[mu2/s]^2 - (31*zeta[2])/2) + G[1, 0, 0, x]*
         (-5467/72 + ((493*I)/12)*Pi + (-493/12 - ((3*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (23*zeta[2])/4) + G[0, 1, 0, x]*
         (((149*I)/4)*Pi + (17*zeta[2])/2) + G[0, 0, x]*
         (-63685/432 + ((1595*I)/18)*Pi + (-167/8 - (3*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3 + (-2423/24 + (11*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-1505/18 + ((167*I)/4)*Pi + (41*zeta[2])/2)) + 
        zeta[2]*(((5467*I)/72)*Pi - (45*zeta[3])/4) + 
        G[1, 0, x]*(((-5467*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-493*I)/12)*Pi - 3*zeta[2]) + (733/6 - ((5*I)/4)*Pi)*
           zeta[2] - zeta[3]) + Log[mu2/s]^2*(((-3*I)/4)*Pi*zeta[2] + 
          (3*zeta[3])/4) + (-5467/72 + ((79*I)/12)*Pi)*zeta[3] + 
        G[0, 1, x]*(((-7*I)/2)*Pi*zeta[2] + (7*zeta[3])/2) + 
        G[0, x]*(((-63685*I)/432)*Pi + I*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-167*I)/8)*Pi - (27*zeta[2])/4) + 
          (16787/72 + ((109*I)/8)*Pi)*zeta[2] + Log[mu2/s]*
           (((-1505*I)/18)*Pi + (1495/12 - (3*I)*Pi)*zeta[2] - 3*zeta[3]) + 
          (143/3 - (3*I)*Pi)*zeta[3] - (257*zeta[4])/8) + 
        (-1715/6 - ((49*I)/8)*Pi)*zeta[4] + G[1, x]*((40*I)*Pi*zeta[2] + 
          (-40 - I*Pi)*zeta[3] + (3*zeta[4])/2) + 
        Log[mu2/s]*(((493*I)/12)*Pi*zeta[2] + (-493/12 - ((3*I)/2)*Pi)*
           zeta[3] + (21*zeta[4])/2) + 4*zeta[5])/(1 - x) + 
      G[0, x]*(-798463/3888 + ((754873*I)/1296)*Pi + (7/18 - ((61*I)/24)*Pi)*
         Log[mu2/s]^4 - (5*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
         (106/27 - ((179*I)/36)*Pi + (137*zeta[2])/6) + 
        zeta[2]*(-14092/27 - ((1715*I)/18)*Pi - (37*zeta[3])/6) + 
        (-8975/108 - ((1657*I)/18)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-1771/216 + ((1733*I)/36)*Pi + (845/12 + ((53*I)/4)*Pi)*zeta[2] + 
          (49*zeta[3])/2) + Log[mu2/s]*(-29077/324 + ((30649*I)/108)*Pi + 
          (-1294/9 - ((95*I)/4)*Pi)*zeta[2] + (-527/18 + ((19*I)/3)*Pi)*
           zeta[3] - (491*zeta[4])/8) + (4303/24 - ((281*I)/16)*Pi)*zeta[4] + 
        57*zeta[5]) + G[1, x]*(zeta[2]*(((7781*I)/36)*Pi - (351*zeta[3])/2) + 
        (-7781/36 - ((391*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
         (((-61*I)/2)*Pi*zeta[2] + (61*zeta[3])/2) + 
        (-13367/12 + ((515*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
         (((1007*I)/6)*Pi*zeta[2] + (-1007/6 + (47*I)*Pi)*zeta[3] + 
          407*zeta[4]) + 96*zeta[5]) + (-3 + 160*G[0, 0, 1, 0, 0, x] - 
        (36*I)*Pi*G[0, 0, 1, 1, 0, x] + 240*G[0, 1, 0, 0, 0, x] + 
        (108*I)*Pi*G[0, 1, 0, 1, 0, x] - (108*I)*Pi*G[0, 1, 1, 1, 0, x] + 
        240*G[1, 0, 0, 0, 0, x] - (288*I)*Pi*G[1, 0, 0, 1, 0, x] + 
        (360*I)*Pi*G[1, 0, 1, 1, 0, x] + (252*I)*Pi*G[1, 1, 0, 1, 0, x] - 
        (252*I)*Pi*G[1, 1, 1, 1, 0, x] - 36*G[0, 0, 1, 1, 0, 0, x] + 
        108*G[0, 1, 0, 1, 0, 0, x] + 144*G[0, 1, 1, 0, 0, 0, x] - 
        108*G[0, 1, 1, 1, 0, 0, x] - 288*G[1, 0, 0, 1, 0, 0, x] - 
        432*G[1, 0, 1, 0, 0, 0, x] + 360*G[1, 0, 1, 1, 0, 0, x] - 
        432*G[1, 1, 0, 0, 0, 0, x] + 252*G[1, 1, 0, 1, 0, 0, x] + 
        432*G[1, 1, 1, 0, 0, 0, x] - 252*G[1, 1, 1, 1, 0, 0, x] + 
        G[1, 1, 1, 0, 0, x]*(176 + (216*I)*Pi - 216*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-188 + (72*I)*Pi - 72*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(-176 - (216*I)*Pi + 216*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(-288 - (144*I)*Pi + 288*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*((-176*I)*Pi + (216*I)*Pi*Log[mu2/s] - 
          792*zeta[2]) + G[1, 1, 0, 0, x]*(826/3 - (144*I)*Pi + 
          (144 + (144*I)*Pi)*Log[mu2/s] - 72*Log[mu2/s]^2 - 504*zeta[2]) + 
        G[0, 1, 0, 0, x]*(-218 + (120*I)*Pi - 120*Log[mu2/s] - 108*zeta[2]) - 
        160*G[0, 0, 0, x]*zeta[2] + G[0, 0, 1, 0, x]*((160*I)*Pi + 
          36*zeta[2]) + G[0, 1, 1, 0, x]*((-188*I)*Pi - 
          (72*I)*Pi*Log[mu2/s] + 252*zeta[2]) + G[1, 0, 0, 0, x]*
         (-952/3 + (80*I)*Pi - 160*Log[mu2/s] + 288*zeta[2]) + 
        G[1, 1, 1, 0, x]*((176*I)*Pi - (216*I)*Pi*Log[mu2/s] + 684*zeta[2]) + 
        G[1, 1, 1, x]*((252*I)*Pi*zeta[2] - 252*zeta[3]) + 
        zeta[2]*(14393/36 - ((914*I)/9)*Pi - 220*zeta[3]) + 
        G[1, 0, 0, x]*(2702/9 - ((476*I)/3)*Pi + 40*Log[mu2/s]^2 + 
          Log[mu2/s]*(476/3 - (80*I)*Pi - 216*zeta[2]) + (316 + (72*I)*Pi)*
           zeta[2] - 180*zeta[3]) + G[0, 1, 1, x]*((108*I)*Pi*zeta[2] - 
          108*zeta[3]) + G[0, 0, 1, x]*((36*I)*Pi*zeta[2] - 36*zeta[3]) + 
        (1454/9 - ((122*I)/3)*Pi)*zeta[3] + G[0, 1, 0, x]*
         ((-218*I)*Pi + (428 - (36*I)*Pi)*zeta[2] + Log[mu2/s]*
           ((-120*I)*Pi + 72*zeta[2]) + 36*zeta[3]) + 
        Log[mu2/s]^2*(-1/2 + (40 - (40*I)*Pi)*zeta[2] + 40*zeta[3]) + 
        G[0, 0, x]*(-1 + (218 - (40*I)*Pi)*zeta[2] + 120*Log[mu2/s]*zeta[2] + 
          100*zeta[3]) + G[1, 1, 0, x]*(((826*I)/3)*Pi - 
          (72*I)*Pi*Log[mu2/s]^2 - 464*zeta[2] + Log[mu2/s]*
           ((144*I)*Pi + 504*zeta[2]) + 180*zeta[3]) + 
        G[1, 0, 1, x]*((-360*I)*Pi*zeta[2] + 360*zeta[3]) + 
        G[1, 1, x]*((-176*I)*Pi*zeta[2] + Log[mu2/s]*((216*I)*Pi*zeta[2] - 
            216*zeta[3]) + (176 - (36*I)*Pi)*zeta[3] - 1449*zeta[4]) + 
        G[0, 1, x]*((188*I)*Pi*zeta[2] + Log[mu2/s]*((72*I)*Pi*zeta[2] - 
            72*zeta[3]) + (-188 - (36*I)*Pi)*zeta[3] - 477*zeta[4]) + 
        G[0, x]*(2 + (-2702/9 + ((178*I)/3)*Pi)*zeta[2] - 
          40*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*(1 + (-476/3 + (40*I)*Pi)*
             zeta[2] - 40*zeta[3]) + (-358/3 + (60*I)*Pi)*zeta[3] - 
          205*zeta[4]) + (2767/6 + (125*I)*Pi)*zeta[4] + 
        G[1, 0, x]*(((2702*I)/9)*Pi + (-1778/3 + (12*I)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((40*I)*Pi + 72*zeta[2]) + (-112 - (108*I)*Pi)*
           zeta[3] + Log[mu2/s]*(((476*I)/3)*Pi + (-304 - (72*I)*Pi)*
             zeta[2] + 72*zeta[3]) + 369*zeta[4]) + 
        Log[mu2/s]*(-2 + (596/3 - ((236*I)/3)*Pi)*zeta[2] + 
          (236/3 + (40*I)*Pi)*zeta[3] + 530*zeta[4]) + 
        G[1, x]*(Log[mu2/s]^2*((72*I)*Pi*zeta[2] - 72*zeta[3]) + 
          (826/3 + (32*I)*Pi)*zeta[3] + zeta[2]*(((-826*I)/3)*Pi + 
            396*zeta[3]) + Log[mu2/s]*((-144*I)*Pi*zeta[2] + 
            (144 - (72*I)*Pi)*zeta[3] - 954*zeta[4]) + (964 - (225*I)*Pi)*
           zeta[4] - 234*zeta[5]) + 130*zeta[5])/x + 
      ((20*I)*Pi*G[0, 0, 1, 1, 0, x] - (60*I)*Pi*G[0, 1, 0, 1, 0, x] + 
        (60*I)*Pi*G[0, 1, 1, 1, 0, x] + (160*I)*Pi*G[1, 0, 0, 1, 0, x] - 
        (200*I)*Pi*G[1, 0, 1, 1, 0, x] - (140*I)*Pi*G[1, 1, 0, 1, 0, x] + 
        (140*I)*Pi*G[1, 1, 1, 1, 0, x] + 20*G[0, 0, 1, 1, 0, 0, x] - 
        60*G[0, 1, 0, 1, 0, 0, x] - 80*G[0, 1, 1, 0, 0, 0, x] + 
        60*G[0, 1, 1, 1, 0, 0, x] + 160*G[1, 0, 0, 1, 0, 0, x] + 
        240*G[1, 0, 1, 0, 0, 0, x] - 200*G[1, 0, 1, 1, 0, 0, x] + 
        240*G[1, 1, 0, 0, 0, 0, x] - 140*G[1, 1, 0, 1, 0, 0, x] - 
        240*G[1, 1, 1, 0, 0, 0, x] + 140*G[1, 1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, 0, x]*(8/3 + (80*I)*Pi - 160*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(2 + (120*I)*Pi - 120*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-2/3 - (40*I)*Pi + 40*Log[mu2/s]) + 
        G[1, 1, 1, 0, 0, x]*(-2 - (120*I)*Pi + 120*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*((-2*I)*Pi + (120*I)*Pi*Log[mu2/s] - 380*zeta[2]) + 
        G[0, 1, 1, 0, x]*(((-2*I)/3)*Pi + (40*I)*Pi*Log[mu2/s] - 
          140*zeta[2]) - 20*G[0, 0, 1, 0, x]*zeta[2] + 60*G[0, 1, 0, 0, x]*
         zeta[2] - 160*G[1, 0, 0, 0, x]*zeta[2] + G[1, 1, 0, 0, x]*
         (26/9 + ((4*I)/3)*Pi + (-4/3 - (80*I)*Pi)*Log[mu2/s] + 
          40*Log[mu2/s]^2 + 280*zeta[2]) + G[1, 0, 1, 0, x]*
         ((2*I)*Pi - (120*I)*Pi*Log[mu2/s] + 440*zeta[2]) + 
        G[1, 0, 1, x]*((200*I)*Pi*zeta[2] - 200*zeta[3]) + 
        G[1, 1, 0, x]*(((26*I)/9)*Pi + (40*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-4*I)/3)*Pi - 280*zeta[2]) + (14*zeta[2])/3 - 
          100*zeta[3]) + G[0, 1, 0, x]*((2/3 + (20*I)*Pi)*zeta[2] - 
          40*Log[mu2/s]*zeta[2] - 20*zeta[3]) + G[0, 0, 1, x]*
         ((-20*I)*Pi*zeta[2] + 20*zeta[3]) + G[0, 1, 1, x]*
         ((-60*I)*Pi*zeta[2] + 60*zeta[3]) + G[1, 0, 0, x]*
         ((-2 - (40*I)*Pi)*zeta[2] + 120*Log[mu2/s]*zeta[2] + 100*zeta[3]) + 
        G[1, 1, 1, x]*((-140*I)*Pi*zeta[2] + 140*zeta[3]) + 
        G[1, 0, x]*((-26/9 - ((2*I)/3)*Pi)*zeta[2] - 40*Log[mu2/s]^2*
           zeta[2] + Log[mu2/s]*((4/3 + (40*I)*Pi)*zeta[2] - 40*zeta[3]) + 
          (2/3 + (60*I)*Pi)*zeta[3] - 205*zeta[4]) + 
        G[0, 1, x]*(((2*I)/3)*Pi*zeta[2] + (-2/3 + (20*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-40*I)*Pi*zeta[2] + 40*zeta[3]) + 265*zeta[4]) + 
        G[1, 1, x]*((2*I)*Pi*zeta[2] + (-2 + (20*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-120*I)*Pi*zeta[2] + 120*zeta[3]) + 805*zeta[4]) + 
        G[1, x]*(zeta[2]*(((-26*I)/9)*Pi - 220*zeta[3]) + 
          (26/9 - ((2*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*((-40*I)*Pi*zeta[2] + 
            40*zeta[3]) + (-53/6 + (125*I)*Pi)*zeta[4] + 
          Log[mu2/s]*(((4*I)/3)*Pi*zeta[2] + (-4/3 + (40*I)*Pi)*zeta[3] + 
            530*zeta[4]) + 130*zeta[5]))/x^2 - (18977*zeta[6])/128 + 
      x*(9654233/31104 + ((1361843*I)/7776)*Pi + 
        (24*I)*Pi*G[0, 0, 0, 1, 0, x] + (85/3 + (42*I)*Pi)*
         G[0, 0, 1, 0, 0, x] - (28*I)*Pi*G[0, 0, 1, 1, 0, x] + 
        (4*I)*Pi*G[0, 1, 0, 1, 0, x] - (32*I)*Pi*G[1, 0, 0, 1, 0, x] + 
        (28*I)*Pi*G[1, 0, 1, 1, 0, x] + (4*I)*Pi*G[1, 1, 0, 1, 0, x] + 
        (5/3 - (2*I)*Pi)*G[1, 1, 1, 0, 0, x] + 6*G[0, 0, 0, 0, 0, 0, x] + 
        24*G[0, 0, 0, 1, 0, 0, x] + 42*G[0, 0, 1, 0, 0, 0, x] - 
        28*G[0, 0, 1, 1, 0, 0, x] + 8*G[0, 1, 0, 0, 0, 0, x] + 
        4*G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 0, x] - 
        30*G[1, 0, 0, 0, 0, 0, x] - 32*G[1, 0, 0, 1, 0, 0, x] - 
        38*G[1, 0, 1, 0, 0, 0, x] + 28*G[1, 0, 1, 1, 0, 0, x] + 
        16*G[1, 1, 0, 0, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 0, x] - 
        2*G[1, 1, 1, 0, 0, 0, x] + G[0, 0, 0, 0, 0, x]*(151 - (58*I)*Pi - 
          64*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(32 - 16*Log[mu2/s]) + 
        G[0, 1, 1, 0, 0, x]*(-32/3 - (6*I)*Pi - 4*Log[mu2/s]) + 
        (-71/240 - ((5*I)/8)*Pi)*Log[mu2/s]^5 - (5*Log[mu2/s]^6)/16 + 
        G[1, 0, 1, 0, 0, x]*(-58/3 - (34*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(-23 + (24*I)*Pi + 16*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(-160 + (34*I)*Pi + 64*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(856/9 - ((190*I)/3)*Pi + (290/3 + (8*I)*Pi)*
           Log[mu2/s] - 28*Log[mu2/s]^2 - 70*zeta[2]) + 
        G[0, 1, 0, 0, x]*(52/9 - (10*I)*Pi + (13 - (2*I)*Pi)*Log[mu2/s] - 
          9*Log[mu2/s]^2 - 59*zeta[2]) + G[0, 0, 1, 0, x]*
         (((85*I)/3)*Pi - 56*zeta[2]) + G[1, 1, 1, 0, x]*
         (((5*I)/3)*Pi + 4*zeta[2]) + Log[mu2/s]^4*(157/288 - 
          ((269*I)/144)*Pi + (111*zeta[2])/16) + G[1, 0, 1, 0, x]*
         (((-58*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
        G[0, 1, 1, 0, x]*(((-32*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 
          28*zeta[2]) + G[1, 1, 0, 0, x]*(-52/9 + (19*I)*Pi + 
          (-13 - (10*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 29*zeta[2]) + 
        G[0, 0, 0, 0, x]*(-856/9 + ((163*I)/3)*Pi + (-290/3 + (4*I)*Pi)*
           Log[mu2/s] + 34*Log[mu2/s]^2 + 100*zeta[2]) + 
        G[0, 0, 1, x]*((28*I)*Pi*zeta[2] - 28*zeta[3]) + 
        G[1, 1, 0, x]*(((-52*I)/9)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((-13*I)*Pi - 4*zeta[2]) + (37/3 - (3*I)*Pi)*zeta[2] - 
          10*zeta[3]) + G[0, 1, 0, x]*(((52*I)/9)*Pi - 
          (9*I)*Pi*Log[mu2/s]^2 + (-64/3 + (25*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((13*I)*Pi + 80*zeta[2]) - 10*zeta[3]) + 
        (-82961/216 - ((11251*I)/108)*Pi)*zeta[3] + 67*zeta[3]^2 + 
        G[0, 0, 0, x]*(1310/27 - ((428*I)/9)*Pi + (127/6 + (22*I)*Pi)*
           Log[mu2/s]^2 - 4*Log[mu2/s]^3 + Log[mu2/s]*
           (428/9 - ((163*I)/3)*Pi - 170*zeta[2]) + (353/6 - (82*I)*Pi)*
           zeta[2] + 4*zeta[3]) + Log[mu2/s]^3*(305/27 - ((161*I)/216)*Pi + 
          (637/72 + ((35*I)/12)*Pi)*zeta[2] + 12*zeta[3]) + 
        G[1, 0, 0, x]*(-1310/27 + ((428*I)/9)*Pi + (-127/6 - (16*I)*Pi)*
           Log[mu2/s]^2 + 4*Log[mu2/s]^3 + (-299/6 + (60*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-428/9 + ((163*I)/3)*Pi + 94*zeta[2]) + 16*zeta[3]) + 
        G[1, 0, 1, x]*((-28*I)*Pi*zeta[2] + 28*zeta[3]) + 
        zeta[2]*(-766969/2592 - ((103*I)/216)*Pi + 
          (-1271/18 + ((143*I)/3)*Pi)*zeta[3]) + G[1, 0, x]*
         (((-1310*I)/27)*Pi + (4*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           (((-127*I)/6)*Pi - 19*zeta[2]) + (908/9 + ((179*I)/6)*Pi)*
           zeta[2] + Log[mu2/s]*(((-428*I)/9)*Pi + (221/3 - (8*I)*Pi)*
             zeta[2] - 24*zeta[3]) + (69 - (8*I)*Pi)*zeta[3] - 209*zeta[4]) + 
        G[0, 1, x]*(((32*I)/3)*Pi*zeta[2] + Log[mu2/s]*((4*I)*Pi*zeta[2] - 
            4*zeta[3]) + (-32/3 - (14*I)*Pi)*zeta[3] - 56*zeta[4]) + 
        G[0, 0, x]*(((1310*I)/27)*Pi - ((40*I)/3)*Pi*Log[mu2/s]^3 - 
          (7*Log[mu2/s]^4)/3 + (-908/9 - ((233*I)/6)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(((127*I)/6)*Pi + 109*zeta[2]) + 
          (-60 + ((152*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((428*I)/9)*Pi + 
            (-221/3 + (72*I)*Pi)*zeta[2] + (140*zeta[3])/3) - 
          (83*zeta[4])/2) + Log[mu2/s]^2*(31025/432 + ((593*I)/27)*Pi + 
          (-3973/144 + ((163*I)/8)*Pi)*zeta[2] + (-158/3 + (3*I)*Pi)*
           zeta[3] - (37*zeta[4])/32) + (-250327/576 - ((431*I)/32)*Pi)*
         zeta[4] + G[1, 1, x]*(((-5*I)/3)*Pi*zeta[2] + (5/3 - (10*I)*Pi)*
           zeta[3] + 4*zeta[4]) + G[0, x]*(-14576/243 - ((2912*I)/81)*Pi + 
          (-7/18 + ((47*I)/12)*Pi)*Log[mu2/s]^4 + (5*Log[mu2/s]^5)/4 + 
          Log[mu2/s]^3*(-79/27 - ((14*I)/9)*Pi - (215*zeta[2])/6) + 
          Log[mu2/s]^2*(-322/27 - ((79*I)/9)*Pi + (15 - ((41*I)/2)*Pi)*
             zeta[2] - 33*zeta[3]) + (4334/27 + ((793*I)/9)*Pi)*zeta[3] + 
          zeta[2]*(2174/27 + ((53*I)/3)*Pi + (167*zeta[3])/3) + 
          Log[mu2/s]*(-2912/81 - ((644*I)/27)*Pi + (527/9 - ((5*I)/3)*Pi)*
             zeta[2] + (1333/9 - ((58*I)/3)*Pi)*zeta[3] - (585*zeta[4])/8) + 
          (232 - ((141*I)/8)*Pi)*zeta[4] - 62*zeta[5]) + 
        (-392/5 + (3*I)*Pi)*zeta[5] + G[1, x]*
         (zeta[2]*(((52*I)/9)*Pi - 23*zeta[3]) + (-52/9 + (56*I)*Pi)*
           zeta[3] + Log[mu2/s]^2*((-3*I)*Pi*zeta[2] + 3*zeta[3]) + 
          (-1445/12 - (41*I)*Pi)*zeta[4] + Log[mu2/s]*((13*I)*Pi*zeta[2] + 
            (-13 - (18*I)*Pi)*zeta[3] + 38*zeta[4]) + 16*zeta[5]) + 
        Log[mu2/s]*(609425/2592 + ((69779*I)/648)*Pi + 
          zeta[2]*(-36823/216 + ((1391*I)/72)*Pi - 44*zeta[3]) + 
          (-9529/36 + ((385*I)/9)*Pi)*zeta[3] + (-24581/96 - ((575*I)/16)*Pi)*
           zeta[4] + 65*zeta[5]) + (45661*zeta[6])/128))), 
 Nf*(((55*I)/27)*Pi + (-4 + ((2*I)/3)*Pi)*G[0, 0, x] + 
    ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])/(1 - x) + (2*G[0, 0, 1, x])/3 + 
    (2*G[0, 1, 0, x])/3 + (10*G[1, 0, 0, x])/3 + (2*G[1, 0, 1, x])/3 + 
    (2/3 - (2*I)*Pi)*G[1, 1, 0, x] - (8*G[1, 1, 1, x])/3 - 
    2*G[1, 1, 0, 0, x] + G[0, 1, x]*(-19/9 - (2*Log[mu2/s])/3) + 
    ((10*I)/9)*Pi*Log[mu2/s] + (I/3)*Pi*Log[mu2/s]^2 + 
    G[1, 1, x]*(11/3 - I*Pi + Log[mu2/s]) + 
    G[0, x]*(1 - ((55*I)/9)*Pi - ((2*I)/3)*Pi*Log[mu2/s] - 4*zeta[2]) + 
    x^2*(-G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x] - 3*zeta[2]) + 
    (7 - (4*I)*Pi)*zeta[2] + G[1, 0, x]*(-19/9 + ((10*I)/3)*Pi - 
      (2*Log[mu2/s])/3 + 2*zeta[2]) + (G[1, 1, x] - (4*I)*Pi*G[1, 1, 0, x] - 
      4*G[1, 1, 0, 0, x] + 4*G[1, 0, x]*zeta[2] + 
      G[1, x]*(I*Pi + (4*I)*Pi*zeta[2] - 4*zeta[3]))/x^2 + 
    G[1, x]*(28/27 + ((8*I)/3)*Pi + (10/9 + I*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/3 + (-4 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
    x*(((-2*I)/3)*Pi*G[0, 0, x] - ((2*I)/3)*Pi*G[0, 1, x] + 
      ((2*I)/3)*Pi*G[1, 0, x] + ((2*I)/3)*Pi*G[1, 1, x] - 
      (2*G[0, 0, 0, x])/3 - (2*G[0, 1, 1, x])/3 + (2*G[1, 0, 0, x])/3 + 
      (2*G[1, 1, 1, x])/3 + G[0, x]*(55/27 + ((10*I)/9)*Pi + 
        (10/9 + ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 - 2*zeta[2]) - 
      ((2*I)/3)*Pi*zeta[2] + G[1, x]*(-55/27 - ((10*I)/9)*Pi + 
        (-10/9 - ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 + 2*zeta[2]) + 
      (2*zeta[3])/3) + 4*zeta[3] + (I*Pi - 4*G[1, 0, 0, x] + 
      (6*I)*Pi*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 6*G[1, 1, 0, 0, x] + 
      G[1, 1, x]*(-11/3 + I*Pi - Log[mu2/s]) + 
      G[1, 0, x]*((-4*I)*Pi - 6*zeta[2]) + (-4 + (4*I)*Pi)*zeta[2] + 
      4*G[0, x]*zeta[2] - 4*zeta[3] + G[1, x]*(1 - ((11*I)/3)*Pi - 
        I*Pi*Log[mu2/s] + (2 - (6*I)*Pi)*zeta[2] + 6*zeta[3]))/x) + 
  (Nf*(((4*I)/3)*Pi - 7*G[0, 0, x] + ((3*I)*Pi*G[0, x] + 3*G[0, 0, x])/
      (1 - x) + (5*G[0, 1, x])/3 + (-3 - (2*I)*Pi)*G[1, 1, x] + 
     8*G[1, 0, 0, x] - 2*G[1, 0, 1, x] + (-2 - (4*I)*Pi)*G[1, 1, 0, x] - 
     4*G[1, 1, 0, 0, x] + G[0, x]*(5/3 - ((16*I)/3)*Pi - 8*zeta[2]) + 
     (5/3 - (8*I)*Pi)*zeta[2] + G[1, 0, x]*(5/3 + (6*I)*Pi + 4*zeta[2]) + 
     ((1 - ((2*I)/3)*Pi)*G[1, 1, x] - (2*G[1, 0, 1, x])/3 + 
       (-2/3 - (8*I)*Pi)*G[1, 1, 0, x] - 8*G[1, 1, 0, 0, x] + 
       G[1, 0, x]*(((-2*I)/3)*Pi + 8*zeta[2]) + 
       G[1, x]*(I*Pi + (10/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]))/x^2 + 
     G[1, x]*(-1/3 - ((4*I)/3)*Pi + (10 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
     x*((1 - ((2*I)/3)*Pi)*G[0, 0, x] + (-1 - ((2*I)/3)*Pi)*G[0, 1, x] + 
       (-1 + ((2*I)/3)*Pi)*G[1, 0, x] + (1 + ((2*I)/3)*Pi)*G[1, 1, x] - 
       (2*G[0, 0, 1, x])/3 - (2*G[0, 1, 0, x])/3 + (2*G[1, 0, 1, x])/3 + 
       (2*G[1, 1, 0, x])/3 + G[1, x]*(-4/3 - (10*zeta[2])/3) + 
       (3 - ((2*I)/3)*Pi)*zeta[2] + G[0, x]*(4/3 + (10*zeta[2])/3) + 
       (2*zeta[3])/3) + 8*zeta[3] + (((5*I)/3)*Pi - (2*G[0, 1, x])/3 + 
       (1 + (2*I)*Pi)*G[1, 1, x] - 8*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 
       (2 + (12*I)*Pi)*G[1, 1, 0, x] + 12*G[1, 1, 0, 0, x] + 
       G[1, 0, x]*(-2/3 - (6*I)*Pi - 12*zeta[2]) + (-14/3 + (8*I)*Pi)*
        zeta[2] + G[0, x]*(((-2*I)/3)*Pi + 8*zeta[2]) - 8*zeta[3] + 
       G[1, x]*(5/3 + (I/3)*Pi + (-10 - (12*I)*Pi)*zeta[2] + 12*zeta[3]))/x))/
   Nc^2 + (I*Pi + ((-I)*Pi*G[0, x] - G[0, 0, x])/(1 - x) - 
    (3*I)*Pi*G[0, 0, 0, x] - I*Pi*G[0, 1, 1, x] + 
    (1/2 + (I/2)*Pi)*G[1, 0, 1, x] + (1/2 + I*Pi)*G[1, 1, 0, x] + 
    (-1 + ((5*I)/2)*Pi)*G[1, 1, 1, x] - 3*G[0, 0, 0, 1, x] - 
    3*G[0, 0, 1, 0, x] - G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - 
    G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x] + 
    G[1, 0, 1, 0, x] - G[1, 0, 1, 1, x]/2 + G[1, 1, 0, 0, x] + 
    (5*G[1, 1, 1, 1, x])/2 - (I/2)*Pi*Log[mu2/s]^3 + 
    G[0, 1, 0, x]*(1 - I*Pi + Log[mu2/s]) + G[1, 0, 0, x]*
     (-5/2 + I*Pi + Log[mu2/s]) + G[0, 0, 1, x]*(1 - (2*I)*Pi + Log[mu2/s]) + 
    G[1, 0, x]*(2 + (2 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
      (23*zeta[2])/2) + x^2*(-G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - 
      G[1, 1, x] - 3*zeta[2]) + G[1, 1, x]*(-5 - ((11*I)/4)*Pi + 
      (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + zeta[2]/4) + 
    (15/2 + ((3*I)/2)*Pi)*zeta[2] + G[0, 1, x]*(2 + (3*I)*Pi + 
      (2 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (3*zeta[2])/2) + 
    Log[mu2/s]^2*(((-3*I)/2)*Pi + 6*zeta[2]) + 
    G[0, 0, x]*(I*Pi + I*Pi*Log[mu2/s] + 12*zeta[2]) + 
    G[0, x]*(1 + ((5*I)/2)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(1/2 + (2*I)*Pi - 12*zeta[2]) + (-31/2 - ((7*I)/2)*Pi)*
       zeta[2]) + Log[mu2/s]*(((-7*I)/2)*Pi + (6 + ((7*I)/2)*Pi)*zeta[2]) + 
    ((-I)*Pi*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] - I*Pi*G[1, 0, 0, x] + 
      (-1 - (3*I)*Pi)*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + G[0, 1, 0, 1, x] + 
      G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 0, 1, x] - 
      G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 
      3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + G[0, 1, 1, x]*
       (3 + Log[mu2/s]) + G[1, 0, 1, x]*(-3/2 + I*Pi + Log[mu2/s]) + 
      G[1, 1, 0, x]*(-3/2 - (4*I)*Pi + Log[mu2/s]) + 
      G[0, 1, x]*((3*I)*Pi + I*Pi*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 0, x]*(((-3*I)/2)*Pi + I*Pi*Log[mu2/s] + 5*zeta[2]) + 
      G[1, 1, x]*(1/2 - ((5*I)/2)*Pi + I*Pi*Log[mu2/s] + 9*zeta[2]) + 
      G[1, x]*((I/2)*Pi + (13*zeta[2])/2 - 6*Log[mu2/s]*zeta[2] - 8*zeta[3]))/
     x^2 + G[1, x]*((-7*I)*Pi + (-3/2 - ((7*I)/4)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/2 + (12 + ((27*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(-4 - ((13*I)/4)*Pi + (25*zeta[2])/2) + zeta[3]/2) + 
    (1/2 + (2*I)*Pi)*zeta[3] + (I*Pi - I*Pi*G[0, 0, x] - G[0, 0, 1, x] - 
      G[0, 1, 0, x] - 3*G[0, 1, 1, x] - 2*G[1, 0, 0, x] + 
      (-2 - ((3*I)/2)*Pi)*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
      (2 - ((3*I)/2)*Pi)*G[1, 1, 1, x] - (3*G[1, 0, 1, 1, x])/2 - 
      (3*G[1, 1, 1, 1, x])/2 + G[0, 1, x]*(1/2 - (3*I)*Pi + Log[mu2/s]) + 
      G[1, 0, x]*(1/2 - (3*I)*Pi + Log[mu2/s]) + 
      G[1, 1, x]*(11/2 + ((9*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (3*zeta[2])/4) - (9*zeta[2])/2 - 
      6*Log[mu2/s]*zeta[2] + G[0, x]*((I/2)*Pi + I*Pi*Log[mu2/s] + 
        5*zeta[2]) - 8*zeta[3] + G[1, x]*(1 + (6*I)*Pi + 
        ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((13*I)/4)*Pi - 9*zeta[2]) + 
        (-19/2 - ((15*I)/4)*Pi)*zeta[2] + (9*zeta[3])/2))/x + 
    x*(I*Pi*G[0, 0, 0, x] + I*Pi*G[0, 1, 1, x] - I*Pi*G[1, 0, 0, x] - 
      I*Pi*G[1, 1, 1, x] + G[0, 0, 0, 0, x] + G[0, 1, 1, 1, x] - 
      G[1, 0, 0, 0, x] - G[1, 1, 1, 1, x] - 2*G[0, 0, x]*zeta[2] - 
      2*G[0, 1, x]*zeta[2] + 2*G[1, 0, x]*zeta[2] + 2*G[1, 1, x]*zeta[2] + 
      G[1, x]*(-1 + (4*I)*Pi + (3/2 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + Log[mu2/s]*(4 + (3*I)*Pi - (19*zeta[2])/2) + 
        (-9 - ((7*I)/2)*Pi)*zeta[2]) + G[0, x]*(1 - (4*I)*Pi + 
        (-3/2 - ((3*I)/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
        (9 + ((7*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-4 - (3*I)*Pi + 
          (19*zeta[2])/2)) - I*Pi*zeta[3] - 4*zeta[4]))/Nc + 
  Nc*(((-238*I)/27)*Pi + ((-6*I)*Pi*G[0, x] - 6*G[0, 0, x])/(1 - x) + 
    (3*I)*Pi*G[0, 0, 0, x] + (41/3 - ((35*I)/2)*Pi)*G[1, 1, 1, x] + 
    3*G[0, 0, 0, 1, x] + 3*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] + 
    G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
    8*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
    4*G[1, 0, 1, 0, x] + (11*G[1, 0, 1, 1, x])/2 + 22*G[1, 1, 0, 0, x] - 
    10*G[1, 1, 0, 1, x] - 10*G[1, 1, 1, 0, x] - (15*G[1, 1, 1, 1, x])/2 + 
    ((3*I)/2)*Pi*Log[mu2/s]^3 + G[0, 0, 1, x]*(-17/3 + I*Pi + Log[mu2/s]) + 
    G[1, 0, 0, x]*(-173/6 - (6*I)*Pi + Log[mu2/s]) + 
    G[0, 1, 0, x]*(-17/3 + (6*I)*Pi + Log[mu2/s]) + 
    G[0, 1, 1, x]*((-I)*Pi + 3*Log[mu2/s]) + 
    G[1, 0, 1, x]*(119/6 + ((9*I)/2)*Pi + 3*Log[mu2/s]) + 
    G[1, 1, 0, x]*(119/6 + (15*I)*Pi + 3*Log[mu2/s]) + 
    G[0, 0, x]*(20 - ((17*I)/3)*Pi + I*Pi*Log[mu2/s] - 24*zeta[2]) + 
    G[0, 1, x]*(-65/9 - (6*I)*Pi + (-1/3 - I*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/2 - (33*zeta[2])/2) + 
    Log[mu2/s]^2*((-I/3)*Pi - 12*zeta[2]) + (155/6 + ((69*I)/2)*Pi)*zeta[2] + 
    G[1, 0, x]*(-65/9 - ((28*I)/3)*Pi + (-1/3 - I*Pi)*Log[mu2/s] - 
      (5*Log[mu2/s]^2)/2 + (13*zeta[2])/2) + 
    G[1, 1, x]*(13/3 + ((121*I)/4)*Pi + (-13/4 + ((15*I)/2)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/4 + (109*zeta[2])/4) + 
    Log[mu2/s]*(((-71*I)/18)*Pi + (6 - ((5*I)/2)*Pi)*zeta[2]) + 
    G[0, x]*(-5/3 + ((239*I)/18)*Pi - ((5*I)/2)*Pi*Log[mu2/s]^2 + 
      (119/2 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(1/2 - (I/3)*Pi + 
        24*zeta[2])) + (-41/2 + (9*I)*Pi)*zeta[3] + 
    G[1, x]*(-193/27 - ((22*I)/3)*Pi + (-1/3 + ((17*I)/4)*Pi)*Log[mu2/s]^2 + 
      (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(-40/9 - ((17*I)/4)*Pi - 
        (95*zeta[2])/2) + (-96 - ((185*I)/4)*Pi)*zeta[2] + (11*zeta[3])/2) + 
    (((-5*I)/3)*Pi - I*Pi*G[0, 0, x] + (-1 + (3*I)*Pi)*G[0, 0, 1, x] + 
      (-1 - (3*I)*Pi)*G[0, 1, 0, x] + (28 + (3*I)*Pi)*G[1, 0, 0, x] + 
      (-9 + ((33*I)/2)*Pi)*G[1, 1, 1, x] + 3*G[0, 0, 1, 1, x] - 
      3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] + 
      3*G[1, 0, 0, 1, x] + 3*G[1, 0, 1, 0, x] - (3*G[1, 0, 1, 1, x])/2 - 
      51*G[1, 1, 0, 0, x] + 12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] + 
      (9*G[1, 1, 1, 1, x])/2 + G[0, 1, 1, x]*(-3 - 3*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-22 - ((3*I)/2)*Pi - 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-22 - (42*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 1, x]*(-65/6 - ((111*I)/4)*Pi + (13/4 - ((15*I)/2)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/4 - (153*zeta[2])/4) + 
      G[0, x]*(((61*I)/6)*Pi + I*Pi*Log[mu2/s] - 25*zeta[2]) + 
      (-137/6 - (30*I)*Pi)*zeta[2] - 6*Log[mu2/s]*zeta[2] + 
      G[0, 1, x]*(61/6 - (3*I)*Pi + (1 - (3*I)*Pi)*Log[mu2/s] + 18*zeta[2]) + 
      G[1, 0, x]*(61/6 + (7*I)*Pi + (1 - (3*I)*Pi)*Log[mu2/s] + 36*zeta[2]) + 
      G[1, x]*(-5/3 - ((2*I)/3)*Pi - ((9*I)/4)*Pi*Log[mu2/s]^2 + 
        (213/2 + ((261*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((17*I)/4)*Pi + 
          45*zeta[2]) - (63*zeta[3])/2) + 22*zeta[3])/x + 
    ((-I)*Pi*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] - I*Pi*G[1, 0, 0, x] + 
      (-1 - (3*I)*Pi)*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + G[0, 1, 0, 1, x] + 
      G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - G[1, 0, 0, 1, x] - 
      G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] + 28*G[1, 1, 0, 0, x] - 
      3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + G[0, 1, 1, x]*
       (3 + Log[mu2/s]) + G[1, 0, 1, x]*(49/6 + I*Pi + Log[mu2/s]) + 
      G[1, 1, 0, x]*(49/6 + (26*I)*Pi + Log[mu2/s]) + 
      G[1, 0, x]*(((49*I)/6)*Pi + I*Pi*Log[mu2/s] - 25*zeta[2]) + 
      G[0, 1, x]*((3*I)*Pi + I*Pi*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 1, x]*(15/2 + ((43*I)/6)*Pi + I*Pi*Log[mu2/s] + 9*zeta[2]) + 
      G[1, x]*(((15*I)/2)*Pi + (-251/6 - (30*I)*Pi)*zeta[2] - 
        6*Log[mu2/s]*zeta[2] + 22*zeta[3]))/x^2 + 
    x*((11/3 - (7*I)*Pi)*G[0, 0, 0, x] + (20/3 - (4*I)*Pi)*G[0, 0, 1, x] + 
      (20*G[0, 1, 0, x])/3 + (11/3 - (3*I)*Pi)*G[0, 1, 1, x] + 
      (-11/3 + (3*I)*Pi)*G[1, 0, 0, x] - (20*G[1, 0, 1, x])/3 + 
      (-20/3 + (4*I)*Pi)*G[1, 1, 0, x] + (-11/3 + (7*I)*Pi)*G[1, 1, 1, x] - 
      3*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 
      4*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 
      G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
      4*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 
      4*G[1, 1, 1, 0, x] + 3*G[1, 1, 1, 1, x] + 
      G[1, 1, x]*(-1 - ((31*I)/3)*Pi - 22*zeta[2]) + 
      G[1, 0, x]*(1 - ((31*I)/3)*Pi - 22*zeta[2]) + (-3 + ((31*I)/3)*Pi)*
       zeta[2] + G[0, 0, x]*(-1 + ((31*I)/3)*Pi + 22*zeta[2]) + 
      G[0, 1, x]*(1 + ((31*I)/3)*Pi + 22*zeta[2]) + (-31/3 - I*Pi)*zeta[3] + 
      G[0, x]*(-238/27 - ((40*I)/9)*Pi + (-1/3 + ((9*I)/2)*Pi)*Log[mu2/s]^2 + 
        (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(-40/9 - ((2*I)/3)*Pi - 
          (65*zeta[2])/2) + (-94/3 - ((37*I)/2)*Pi)*zeta[2] + zeta[3]) + 
      G[1, x]*(238/27 + ((40*I)/9)*Pi + (1/3 - ((9*I)/2)*Pi)*Log[mu2/s]^2 - 
        (3*Log[mu2/s]^3)/2 + (94/3 + ((29*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(40/9 + ((2*I)/3)*Pi + (65*zeta[2])/2) + 3*zeta[3]) + 
      74*zeta[4])) + 
  e*(Nf*(((1165*I)/162)*Pi + (16 - (2*I)*Pi)*G[0, 0, 0, x] - 
      2*G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] - 
      10*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] + (-2 - (2*I)*Pi)*
       G[0, 1, 1, 0, x] - 10*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] + 
      (-2 + (6*I)*Pi)*G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
      2*G[1, 1, 0, 1, x] + (-2 - (6*I)*Pi)*G[1, 1, 1, 0, x] + 
      13*G[1, 1, 1, 1, x] - 2*G[0, 1, 1, 0, 0, x] + 6*G[1, 0, 1, 0, 0, x] + 
      8*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 1, 0, 0, x] + 
      G[1, 1, 1, x]*(-194/9 + (3*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(13 + (4*I)*Pi - 4*Log[mu2/s]) + 
      ((10*I)/9)*Pi*Log[mu2/s]^2 + (I/3)*Pi*Log[mu2/s]^3 + 
      G[0, 1, 1, x]*(-19/6 - I*Pi + Log[mu2/s]) + 
      G[0, 0, 1, x]*(47/9 + (2*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, x]*(47/9 + (2*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, x]*(53/18 - (6*I)*Pi + 6*Log[mu2/s] - 6*zeta[2]) + 
      (104/3 + ((41*I)/18)*Pi)*zeta[2] + G[0, 1, 0, x]*
       (47/9 - (10*I)*Pi + 2*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 0, x]*(-127/6 + ((119*I)/9)*Pi + (-8 + (2*I)*Pi)*Log[mu2/s] + 
        12*zeta[2]) + G[1, 1, 0, x]*(47/9 + (13*I)*Pi + 
        (2 - (4*I)*Pi)*Log[mu2/s] + 14*zeta[2]) + 
      G[1, 1, x]*(73/3 - ((20*I)/3)*Pi + (29/3 - (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (19/2 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      G[0, x]*(43/6 - ((1597*I)/54)*Pi - I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(2 - ((119*I)/9)*Pi - 8*zeta[2]) + (47/6 + ((13*I)/3)*Pi)*
         zeta[2] - 4*zeta[3]) + G[0, 1, x]*(-281/27 - ((19*I)/6)*Pi + 
        (-47/9 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2 + (7/3 + (2*I)*Pi)*zeta[2] - 
        2*zeta[3]) + x^2*(4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 
        2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
        4*G[1, 1, 1, x] + G[0, 0, x]*(-19/6 - 2*Log[mu2/s]) + 
        G[1, 1, x]*(-19/6 - 2*Log[mu2/s]) + G[0, 1, x]*
         (19/6 + 2*Log[mu2/s]) + G[1, 0, x]*(19/6 + 2*Log[mu2/s]) - 
        (19*zeta[2])/2 + 6*G[0, x]*zeta[2] + 6*G[1, x]*zeta[2] - 
        6*Log[mu2/s]*zeta[2] - 2*zeta[3]) + (25/6 + (4*I)*Pi)*zeta[3] + 
      G[1, 0, x]*(-281/27 + ((53*I)/18)*Pi - Log[mu2/s]^2 + 
        (-56/3 - (2*I)*Pi)*zeta[2] + Log[mu2/s]*(-47/9 + (6*I)*Pi + 
          4*zeta[2]) + 2*zeta[3]) + Log[mu2/s]*(((110*I)/27)*Pi + 
        (17 - ((25*I)/3)*Pi)*zeta[2] + 8*zeta[3]) + 
      (((4*I)/3)*Pi*G[1, 0, 1, x] - 4*G[1, 1, 1, x] - 
        (4*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 0, x] + 
        (4*G[1, 0, 1, 1, x])/3 - (12*I)*Pi*G[1, 1, 1, 0, x] - 
        4*G[0, 1, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 0, x] + 
        16*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, x]*(1/3 + (8*I)*Pi - 8*Log[mu2/s]) + 
        4*G[0, 1, 0, x]*zeta[2] - 12*G[1, 0, 0, x]*zeta[2] + 
        G[1, 1, 0, x]*((I/3)*Pi - (8*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
        G[1, 1, x]*(43/6 - (2*I)*Pi + 2*Log[mu2/s] + (-4/3 + (12*I)*Pi)*
           zeta[2] - 12*zeta[3]) + G[0, 1, x]*((4*I)*Pi*zeta[2] - 
          4*zeta[3]) + G[1, 0, x]*((-1/3 - (4*I)*Pi)*zeta[2] + 
          8*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
        G[1, x]*(((43*I)/6)*Pi + (-4 - (I/3)*Pi)*zeta[2] + 
          Log[mu2/s]*((2*I)*Pi + (8*I)*Pi*zeta[2] - 8*zeta[3]) + 
          (-11/3 - (4*I)*Pi)*zeta[3] - 53*zeta[4]))/x^2 + 
      G[1, x]*(2/81 + (16*I)*Pi + (10/9 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + (-475/18 - ((29*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(56/27 + ((20*I)/3)*Pi + (-40/3 + (4*I)*Pi)*zeta[2] - 
          4*zeta[3]) + (1 - (2*I)*Pi)*zeta[3] - (53*zeta[4])/2) + 
      (95*zeta[4])/2 + ((4*I)*Pi*G[1, 0, x] - 8*G[0, 0, 0, x] - 
        (2*I)*Pi*G[0, 0, 1, x] + 4*G[1, 0, 0, x] - 2*G[0, 0, 1, 1, x] + 
        G[0, 0, x]*(25/3 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[0, x]*(((25*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 12*zeta[2]) - 
        (4*I)*Pi*zeta[2] + 2*G[0, 1, x]*zeta[2] + (4 - (2*I)*Pi)*zeta[3] + 
        (11*zeta[4])/2)/(1 - x) + x*((-1 - ((2*I)/3)*Pi)*G[0, 0, 1, x] + 
        (-1 - ((2*I)/3)*Pi)*G[0, 1, 0, x] + (-1 + ((2*I)/3)*Pi)*
         G[1, 0, 1, x] + (-1 + ((2*I)/3)*Pi)*G[1, 1, 0, x] + 
        4*G[0, 0, 0, 0, x] - (2*G[0, 0, 1, 1, x])/3 - (2*G[0, 1, 0, 0, x])/
         3 + 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + (2*G[1, 0, 1, 1, x])/
         3 + (2*G[1, 1, 0, 0, x])/3 - 4*G[1, 1, 1, 1, x] + 
        G[0, 1, 1, x]*(-20/9 + (2*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 0, x]*(-2/9 + (2*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 0, x]*(20/9 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 1, x]*(38/9 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, x]*(-19/6 + ((20*I)/9)*Pi + (-1 + (2*I)*Pi)*Log[mu2/s] - 
          (14*zeta[2])/3) + G[1, 0, x]*(31/6 + ((20*I)/9)*Pi + 
          (1 + (2*I)*Pi)*Log[mu2/s] - (14*zeta[2])/3) + 
        (-31/2 - ((20*I)/9)*Pi)*zeta[2] + G[0, 0, x]*(-43/6 - ((20*I)/9)*Pi + 
          (-1 - (2*I)*Pi)*Log[mu2/s] + (14*zeta[2])/3) + 
        G[0, 1, x]*(31/6 - ((20*I)/9)*Pi + (1 - (2*I)*Pi)*Log[mu2/s] + 
          (14*zeta[2])/3) + G[0, x]*(1165/162 + ((56*I)/27)*Pi + 
          (10/9 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
          Log[mu2/s]*(110/27 + ((20*I)/9)*Pi - (19*zeta[2])/3) + 
          (-38/9 - ((5*I)/3)*Pi)*zeta[2] - (20*zeta[3])/3) + 
        (11/9 - ((4*I)/3)*Pi)*zeta[3] + Log[mu2/s]*((-3 - (2*I)*Pi)*zeta[2] + 
          2*zeta[3]) + G[1, x]*(-1165/162 - ((56*I)/27)*Pi + 
          (-10/9 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/3 + 
          (92/9 + ((5*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-110/27 - 
            ((20*I)/9)*Pi + (19*zeta[2])/3) + (20*zeta[3])/3) + 
        (83*zeta[4])/6) + (((43*I)/6)*Pi - (2*I)*Pi*G[1, 0, 1, x] + 
        12*G[0, 1, 0, 0, x] + (6*I)*Pi*G[0, 1, 1, 0, x] + 
        2*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] - 
        (18*I)*Pi*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
        (18*I)*Pi*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] + 
        6*G[0, 1, 1, 0, 0, x] - 18*G[1, 0, 1, 0, 0, x] - 
        24*G[1, 1, 0, 0, 0, x] + 18*G[1, 1, 1, 0, 0, x] + 
        G[0, 1, 1, x]*(7/6 + I*Pi - Log[mu2/s]) + G[1, 1, 1, x]*
         (52/3 - (3*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 0, 0, x]*
         (-14 - (12*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 0, x]*
         ((-14*I)*Pi + (12*I)*Pi*Log[mu2/s] - 42*zeta[2]) + 
        G[0, 1, 0, x]*((12*I)*Pi - 6*zeta[2]) + (-71/3 + ((23*I)/3)*Pi)*
         zeta[2] - 12*G[0, 0, x]*zeta[2] + G[1, 0, 0, x]*
         (-47/3 + (8*I)*Pi - 8*Log[mu2/s] + 18*zeta[2]) + 
        Log[mu2/s]*((2*I)*Pi + (-8 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
        G[1, 0, x]*(((-47*I)/3)*Pi + Log[mu2/s]*((-8*I)*Pi - 12*zeta[2]) + 
          (30 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + (-35/3 - (4*I)*Pi)*zeta[3] + 
        G[0, x]*((47/3 - (4*I)*Pi)*zeta[2] + 8*Log[mu2/s]*zeta[2] + 
          4*zeta[3]) + G[0, 1, x]*(((7*I)/6)*Pi - I*Pi*Log[mu2/s] + 
          (2 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + G[1, 1, x]*
         (-151/6 + ((26*I)/3)*Pi + (-26/3 + (3*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 + (-7/2 - (18*I)*Pi)*zeta[2] + 18*zeta[3]) - 
        53*zeta[4] + G[1, x]*(43/6 - ((139*I)/6)*Pi - ((3*I)/2)*Pi*
           Log[mu2/s]^2 + (97/6 + ((31*I)/2)*Pi)*zeta[2] + 
          (-6 + (6*I)*Pi)*zeta[3] + Log[mu2/s]*(2 - ((26*I)/3)*Pi + 
            (7 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + (159*zeta[4])/2))/x) + 
    (Nf*(((139*I)/18)*Pi + 28*G[0, 0, 0, x] + (-14/3 + (4*I)*Pi)*
        G[0, 0, 1, x] + (-26/3 - (2*I)*Pi)*G[0, 1, 1, x] + 
       (12 + (8*I)*Pi)*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] - 
       24*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] + (-2 - (4*I)*Pi)*
        G[0, 1, 1, 0, x] - 32*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 
       (6 + (12*I)*Pi)*G[1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, x] + 
       (8 - (12*I)*Pi)*G[1, 1, 1, 0, x] - 4*G[0, 1, 1, 0, 0, x] + 
       12*G[1, 0, 1, 0, 0, x] + 16*G[1, 1, 0, 0, 0, x] - 
       12*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(24 + (8*I)*Pi - 
         8*Log[mu2/s]) + G[1, 0, 1, x]*(-35/3 + (2*I)*Pi - 4*Log[mu2/s]) + 
       G[1, 0, 0, x]*(70/3 - (10*I)*Pi + 16*Log[mu2/s] - 12*zeta[2]) + 
       (-236/9 - ((34*I)/3)*Pi)*zeta[2] + G[0, 1, 0, x]*
        (-14/3 - (26*I)*Pi + 4*zeta[2]) + x^2*((5*G[0, 0, x])/2 - 
         (5*G[0, 1, x])/2 - (5*G[1, 0, x])/2 + (5*G[1, 1, x])/2 + 
         (15*zeta[2])/2) + G[0, 0, x]*(-119/3 + ((28*I)/3)*Pi - 
         14*Log[mu2/s] + 24*zeta[2]) + G[1, 1, 0, x]*(-35/3 + (28*I)*Pi + 
         (-4 - (8*I)*Pi)*Log[mu2/s] + 28*zeta[2]) + 
       G[1, 1, x]*(-53/3 - ((17*I)/3)*Pi + (-6 - (4*I)*Pi)*Log[mu2/s] + 
         (-24 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + 
       G[0, x]*(209/18 - ((194*I)/9)*Pi + Log[mu2/s]*(10/3 - ((32*I)/3)*Pi - 
           16*zeta[2]) + (44/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       G[0, 1, x]*(133/9 - (10*I)*Pi + (10*Log[mu2/s])/3 + 
         (6 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + (2 + (12*I)*Pi)*zeta[3] + 
       G[1, 0, x]*(133/9 + (15*I)*Pi + (-70 - (4*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(10/3 + (12*I)*Pi + 8*zeta[2]) + 4*zeta[3]) + 
       Log[mu2/s]*(((8*I)/3)*Pi + (10/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
       (((-2*I)/3)*Pi*G[0, 1, 1, x] + (-4 + ((8*I)/3)*Pi)*G[1, 1, 1, x] - 
         (2*G[0, 1, 0, 1, x])/3 + (-2/3 - (8*I)*Pi)*G[0, 1, 1, 0, x] + 
         2*G[1, 0, 0, 1, x] + (2 + (24*I)*Pi)*G[1, 0, 1, 0, x] + 
         (2*G[1, 0, 1, 1, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
         (8/3 - (24*I)*Pi)*G[1, 1, 1, 0, x] - 8*G[0, 1, 1, 0, 0, x] + 
         24*G[1, 0, 1, 0, 0, x] + 32*G[1, 1, 0, 0, 0, x] - 
         24*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(-4/3 + (16*I)*Pi - 
           16*Log[mu2/s]) + G[1, 0, 1, x]*(-53/18 + ((4*I)/3)*Pi - 
           (4*Log[mu2/s])/3) + G[1, 0, 0, x]*((2*I)*Pi - 24*zeta[2]) + 
         G[0, 1, 0, x]*(((-2*I)/3)*Pi + 8*zeta[2]) + G[1, 1, 0, x]*
          (-53/18 + (-4/3 - (16*I)*Pi)*Log[mu2/s] + 56*zeta[2]) + 
         G[1, 1, x]*(16/3 - ((89*I)/18)*Pi + (2 - ((4*I)/3)*Pi)*Log[mu2/s] + 
           (-26/3 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
         G[0, 1, x]*((10/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
         G[1, 0, x]*(((-53*I)/18)*Pi + (-10/3 - (8*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-4*I)/3)*Pi + 16*zeta[2]) + 8*zeta[3]) + 
         G[1, x]*(((16*I)/3)*Pi + (193/18 + ((14*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*((2*I)*Pi + (20/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
           (-10/3 - (8*I)*Pi)*zeta[3] - 106*zeta[4]))/x^2 + 
       G[1, x]*(-35/9 - ((32*I)/9)*Pi + (197/3 - (14*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-2/3 - ((8*I)/3)*Pi + (20 + (8*I)*Pi)*zeta[2] - 
           8*zeta[3]) + (24 - (4*I)*Pi)*zeta[3] - 53*zeta[4]) + 
       x*((-4 + ((8*I)/3)*Pi)*G[0, 0, 0, x] + (-2 + ((8*I)/3)*Pi)*
          G[0, 1, 1, x] + (-2 - ((8*I)/3)*Pi)*G[1, 0, 0, x] + 
         (-4 - ((8*I)/3)*Pi)*G[1, 1, 1, x] + (8*G[0, 0, 0, 1, x])/3 + 
         (8*G[0, 0, 1, 0, x])/3 + (2*G[0, 0, 1, 1, x])/3 + 
         (2*G[0, 1, 0, 0, x])/3 + (8*G[0, 1, 0, 1, x])/3 + 
         (8*G[0, 1, 1, 0, x])/3 - (8*G[1, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 0, x])/3 - (2*G[1, 0, 1, 1, x])/3 - 
         (2*G[1, 1, 0, 0, x])/3 - (8*G[1, 1, 0, 1, x])/3 - 
         (8*G[1, 1, 1, 0, x])/3 + G[0, 0, 1, x]*(17/9 + (2*I)*Pi - 
           (4*Log[mu2/s])/3) + G[0, 1, 0, x]*(17/9 + (2*I)*Pi - 
           (4*Log[mu2/s])/3) + G[1, 0, 1, x]*(37/9 - (2*I)*Pi + 
           (4*Log[mu2/s])/3) + G[1, 1, 0, x]*(37/9 - (2*I)*Pi + 
           (4*Log[mu2/s])/3) + G[0, 1, x]*(-7 - ((19*I)/9)*Pi + 
           (-2 - ((4*I)/3)*Pi)*Log[mu2/s] - (26*zeta[2])/3) + 
         G[0, 0, x]*(7 - (I/9)*Pi + (2 - ((4*I)/3)*Pi)*Log[mu2/s] - 
           (26*zeta[2])/3) + (21 + ((17*I)/9)*Pi)*zeta[2] + 
         G[1, 0, x]*(-7 + (I/9)*Pi + (-2 + ((4*I)/3)*Pi)*Log[mu2/s] + 
           (26*zeta[2])/3) + G[1, 1, x]*(7 + ((19*I)/9)*Pi + 
           (2 + ((4*I)/3)*Pi)*Log[mu2/s] + (26*zeta[2])/3) + 
         G[0, x]*(139/18 + ((8*I)/3)*Pi + (-31/9 + ((10*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*(8/3 + (20*zeta[2])/3) - 2*zeta[3]) + 
         (55/9 - ((14*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
          ((6 - ((4*I)/3)*Pi)*zeta[2] + (4*zeta[3])/3) + 
         G[1, x]*(-139/18 - ((8*I)/3)*Pi + Log[mu2/s]*
            (-8/3 - (20*zeta[2])/3) + (-131/9 - ((10*I)/3)*Pi)*zeta[2] + 
           2*zeta[3]) - (143*zeta[4])/6) + 95*zeta[4] + 
       ((6*I)*Pi*G[1, 0, x] - 12*G[0, 0, 0, x] + (-1/3 - (4*I)*Pi)*
          G[0, 0, 1, x] - G[0, 1, 0, x]/3 + 6*G[1, 0, 0, x] - 
         4*G[0, 0, 1, 1, x] + G[0, 0, x]*(13 - ((19*I)/3)*Pi + 
           6*Log[mu2/s]) + G[0, x]*((13*I)*Pi + (6*I)*Pi*Log[mu2/s] - 
           (49*zeta[2])/3) - ((19*I)/3)*Pi*zeta[2] + 
         G[0, 1, x]*((-I/3)*Pi + 4*zeta[2]) + (19/3 - (4*I)*Pi)*zeta[3] + 
         11*zeta[4])/(1 - x) + (((209*I)/18)*Pi + 2*G[0, 0, 1, x] + 
         (20/3 + (2*I)*Pi)*G[0, 1, 1, x] + (-4 - (8*I)*Pi)*G[1, 1, 1, x] + 
         24*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + (2 + (12*I)*Pi)*
          G[0, 1, 1, 0, x] + 32*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] + 
         (-6 - (36*I)*Pi)*G[1, 0, 1, 0, x] - 8*G[1, 1, 0, 1, x] + 
         (-8 + (36*I)*Pi)*G[1, 1, 1, 0, x] + 12*G[0, 1, 1, 0, 0, x] - 
         36*G[1, 0, 1, 0, 0, x] - 48*G[1, 1, 0, 0, 0, x] + 
         36*G[1, 1, 1, 0, 0, x] + G[1, 0, 1, x]*(21/2 - (2*I)*Pi + 
           4*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-22 - (24*I)*Pi + 
           24*Log[mu2/s]) + G[1, 1, 0, x]*(21/2 - (26*I)*Pi + 
           (4 + (24*I)*Pi)*Log[mu2/s] - 84*zeta[2]) + 
         G[0, 0, x]*((2*I)*Pi - 24*zeta[2]) + G[0, 1, 0, x]*
          (2 + (26*I)*Pi - 12*zeta[2]) + (-407/18 + ((62*I)/3)*Pi)*zeta[2] + 
         G[1, 0, 0, x]*(-100/3 + (10*I)*Pi - 16*Log[mu2/s] + 36*zeta[2]) + 
         Log[mu2/s]*(((10*I)/3)*Pi + (-28/3 + (16*I)*Pi)*zeta[2] - 
           16*zeta[3]) + G[1, 0, x]*(-101/18 - ((145*I)/6)*Pi + 
           Log[mu2/s]*(-4/3 - (12*I)*Pi - 24*zeta[2]) + (68 + (12*I)*Pi)*
            zeta[2] - 12*zeta[3]) + (-58/3 - (8*I)*Pi)*zeta[3] + 
         G[0, x]*(((-101*I)/18)*Pi + (86/3 - (8*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-4*I)/3)*Pi + 16*zeta[2]) + 8*zeta[3]) + 
         G[0, 1, x]*(-101/18 + ((22*I)/3)*Pi - (4*Log[mu2/s])/3 + 
           (-10 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
         G[1, 1, x]*(17/6 + ((17*I)/2)*Pi + (2 + (4*I)*Pi)*Log[mu2/s] + 
           (24 - (36*I)*Pi)*zeta[2] + 36*zeta[3]) - 106*zeta[4] + 
         G[1, x]*(209/18 + ((5*I)/9)*Pi + (-347/6 + (12*I)*Pi)*zeta[2] + 
           (-22 + (12*I)*Pi)*zeta[3] + Log[mu2/s]*(10/3 + ((2*I)/3)*Pi + 
             (-20 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 159*zeta[4]))/x))/
     Nc^2 + (((15*I)/4)*Pi + (14*I)*Pi*G[0, 0, 0, 0, x] + 
      (-9/2 + I*Pi)*G[0, 0, 1, 1, x] + (7 + ((5*I)/2)*Pi)*G[0, 1, 1, 1, x] + 
      (7/2 - (I/2)*Pi)*G[1, 1, 0, 1, x] + (7/2 + (6*I)*Pi)*G[1, 1, 1, 0, x] + 
      14*G[0, 0, 0, 0, 1, x] + 14*G[0, 0, 0, 1, 0, x] + 
      4*G[0, 0, 1, 0, 0, x] + 5*G[0, 0, 1, 0, 1, x] + 5*G[0, 0, 1, 1, 0, x] - 
      4*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] + 
      (5*G[0, 1, 0, 1, 1, x])/2 + 2*G[0, 1, 1, 0, 0, x] + 
      2*G[0, 1, 1, 0, 1, x] + 2*G[0, 1, 1, 1, 0, x] + G[0, 1, 1, 1, 1, x]/2 + 
      2*G[1, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] + 
      (25*G[1, 0, 0, 1, 1, x])/2 + 2*G[1, 0, 1, 0, 0, x] - 
      5*G[1, 0, 1, 0, 1, x] - 5*G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] - 
      10*G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] - 
      (3*G[1, 1, 0, 1, 1, x])/2 + 6*G[1, 1, 1, 0, 0, x] - 
      15*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 0, x]*(-9 + I*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-9 + (6*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(1/2 - (6*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(21/2 - (10*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-6 + (I/2)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(-6 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(21/4 - (7*I)*Pi - Log[mu2/s]) - 
      ((5*I)/12)*Pi*Log[mu2/s]^4 + G[1, 0, 1, 0, x]*(11/2 + 3*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(11/2 + ((15*I)/2)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-6 - (5*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(49/4 - (10*I)*Pi + 5*Log[mu2/s]) + 
      G[0, 0, 0, x]*((-9*I)*Pi - (8*I)*Pi*Log[mu2/s] - 36*zeta[2]) + 
      G[1, 1, 0, x]*(-9/4 - ((11*I)/2)*Pi + (-3 + (3*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (37*zeta[2])/2) + G[0, 1, 1, x]*
       (-7/2 - ((15*I)/4)*Pi + (-19/4 - ((7*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (35*zeta[2])/4) + G[0, 0, 1, x]*
       (-7/4 - (12*I)*Pi + (3/2 - (6*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 
        8*zeta[2]) + G[1, 1, 1, x]*(5 + ((79*I)/4)*Pi + 
        (4 + (9*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - (3*zeta[2])/2) + 
      Log[mu2/s]^3*(((-3*I)/2)*Pi + 6*zeta[2]) + 
      G[1, 0, 1, x]*(-9/4 + ((31*I)/4)*Pi + (-3 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + 9*zeta[2]) + G[0, 1, 0, x]*(-7/4 - (4*I)*Pi + 
        (3/2 - (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 18*zeta[2]) + 
      G[1, 0, 0, x]*(11/2 + ((27*I)/2)*Pi + (-5/2 + (3*I)*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 + 28*zeta[2]) + Log[mu2/s]^2*(((-21*I)/4)*Pi + 
        (27/4 + ((11*I)/2)*Pi)*zeta[2]) + G[0, 0, x]*(-11/4 - ((7*I)/4)*Pi + 
        I*Pi*Log[mu2/s]^2 + (89/2 + (9*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((3*I)/2)*Pi + 36*zeta[2])) + 
      zeta[2]*(-35/2 - ((59*I)/4)*Pi - 36*zeta[3]) + 
      G[1, 0, x]*(27/2 + (12*I)*Pi + (15/4 + ((7*I)/2)*Pi)*Log[mu2/s]^2 + 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(35/4 + (2*I)*Pi - 38*zeta[2]) + 
        (-127/4 - ((55*I)/2)*Pi)*zeta[2] - (19*zeta[3])/3) + 
      x^2*(4*G[0, 0, 0, x] - 2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 
        2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 
        G[0, 0, x]*(-7/4 - 2*Log[mu2/s]) + G[1, 1, x]*(-7/4 - 2*Log[mu2/s]) + 
        G[0, 1, x]*(7/4 + 2*Log[mu2/s]) + G[1, 0, x]*(7/4 + 2*Log[mu2/s]) - 
        (21*zeta[2])/4 + 6*G[0, x]*zeta[2] + 6*G[1, x]*zeta[2] - 
        6*Log[mu2/s]*zeta[2] - 2*zeta[3]) + (115/4 + (9*I)*Pi)*zeta[3] + 
      G[0, 1, x]*(27/2 + ((7*I)/2)*Pi + (15/4 + ((9*I)/4)*Pi)*Log[mu2/s]^2 + 
        (2*Log[mu2/s]^3)/3 + (125/4 - ((37*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(35/4 + ((17*I)/4)*Pi + 9*zeta[2]) + (19*zeta[3])/6) + 
      G[1, 1, x]*(-131/4 - ((25*I)/2)*Pi + (-41/8 - ((3*I)/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(-61/4 - ((37*I)/4)*Pi - 
          (17*zeta[2])/2) + (-219/8 - (14*I)*Pi)*zeta[2] + (27*zeta[3])/2) + 
      Log[mu2/s]*((-5*I)*Pi + (57/4 + (3*I)*Pi)*zeta[2] + 
        (1 + ((22*I)/3)*Pi)*zeta[3] - 15*zeta[4]) + (327/8 + ((21*I)/8)*Pi)*
       zeta[4] + G[0, x]*(13/4 + ((55*I)/4)*Pi + ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(3/4 + ((15*I)/4)*Pi - 18*zeta[2]) + 
        (-129/2 - ((47*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(3 + ((41*I)/4)*Pi + 
          (-95/2 - (10*I)*Pi)*zeta[2]) + (6 - ((4*I)/3)*Pi)*zeta[3] + 
        15*zeta[4]) + ((7/2 - ((3*I)/2)*Pi)*G[0, 0, 0, x] - 
        (I/2)*Pi*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] - 
        (I/2)*Pi*G[1, 1, 0, x] - (3*G[0, 0, 0, 1, x])/2 - 
        (3*G[0, 0, 1, 0, x])/2 - G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/2 - 
        G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 - G[1, 0, 0, 0, x] + 
        G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 0, x]/2 + 
        G[1, 0, 0, x]*(-1/2 + Log[mu2/s]/2) + G[0, 1, 0, x]*
         (-3/4 + (I/2)*Pi + Log[mu2/s]/2) + G[0, 0, 1, x]*
         (-3/4 - (2*I)*Pi + Log[mu2/s]/2) + G[1, 0, x]*
         ((-I/2)*Pi + (I/2)*Pi*Log[mu2/s] - 3*zeta[2]) - (I/4)*Pi*zeta[2] + 
        G[0, 1, x]*(((-3*I)/4)*Pi + (I/2)*Pi*Log[mu2/s] + (5*zeta[2])/2) + 
        G[0, 0, x]*(-41/4 + ((3*I)/4)*Pi + (-2 + (I/2)*Pi)*Log[mu2/s] + 
          (9*zeta[2])/2) + G[0, x]*(((-41*I)/4)*Pi + Log[mu2/s]*
           ((-2*I)*Pi - 3*zeta[2]) + (37/4 - ((5*I)/2)*Pi)*zeta[2] - 
          (3*zeta[3])/2) + G[1, x]*(I*Pi*zeta[2] - zeta[3]) + 
        (1/4 - I*Pi)*zeta[3] + (151*zeta[4])/8)/(1 - x) + 
      G[1, x]*(1/2 - ((109*I)/4)*Pi + (-3/2 - (2*I)*Pi)*Log[mu2/s]^3 - 
        (5*Log[mu2/s]^4)/12 + (401/4 + ((367*I)/8)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-6 - ((47*I)/8)*Pi + (91*zeta[2])/4) + 
        (-97/4 + ((53*I)/2)*Pi)*zeta[3] + Log[mu2/s]*(-8 - ((37*I)/2)*Pi + 
          (261/4 + (22*I)*Pi)*zeta[2] + (13*zeta[3])/3) + (167*zeta[4])/8) + 
      ((-2*I)*Pi*G[0, 0, 0, 1, x] + I*Pi*G[0, 0, 1, 0, x] + 
        (5/2 + I*Pi)*G[0, 0, 1, 1, x] - (6*I)*Pi*G[0, 1, 0, 0, x] + 
        (3*I)*Pi*G[1, 0, 0, 0, x] + (-11/2 - (7*I)*Pi)*G[1, 0, 1, 1, x] + 
        (5 + (14*I)*Pi)*G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + 
        G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 
        6*G[0, 1, 0, 1, 0, x] + 5*G[0, 1, 0, 1, 1, x] + 
        5*G[0, 1, 1, 0, 0, x] - 7*G[0, 1, 1, 0, 1, x] - 
        7*G[0, 1, 1, 1, 0, x] + 9*G[0, 1, 1, 1, 1, x] + 
        3*G[1, 0, 0, 0, 1, x] + 3*G[1, 0, 0, 1, 0, x] + 
        5*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 0, x] - G[1, 0, 1, 0, 1, x] - 
        G[1, 0, 1, 1, 0, x] - 6*G[1, 0, 1, 1, 1, x] + 7*G[1, 1, 0, 0, 0, x] + 
        5*G[1, 1, 0, 0, 1, x] + 5*G[1, 1, 0, 1, 0, x] - 
        4*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 0, x] + 
        14*G[1, 1, 1, 0, 1, x] + 14*G[1, 1, 1, 1, 0, x] + 
        G[1, 1, 1, 0, x]*(1 - (2*I)*Pi - 8*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(1 - (7*I)*Pi - 8*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-14 - (4*I)*Pi - 6*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-28 + (8*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(10 - I*Pi - 2*Log[mu2/s]) + G[1, 0, 0, 1, x]*
         (10 + (6*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (2 + I*Pi + 3*Log[mu2/s]) + G[0, 1, 0, 1, x]*(2 + (2*I)*Pi + 
          3*Log[mu2/s]) + G[1, 1, 1, x]*(-8 + (4*I)*Pi + 
          (-2 - (8*I)*Pi)*Log[mu2/s] - 27*zeta[2]) + 
        G[1, 0, 0, x]*((10*I)*Pi - (2*I)*Pi*Log[mu2/s] - 10*zeta[2]) + 
        G[0, 0, 1, x]*(((5*I)/2)*Pi - 3*zeta[2]) + G[1, 0, 1, x]*
         (-16 + (2*I)*Pi + (-5/2 + I*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (9*zeta[2])/2) + G[1, 1, 0, x]*(-16 - ((59*I)/2)*Pi + 
          (-5/2 - (9*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
          (11*zeta[2])/2) + G[0, 1, 0, x]*((2*I)*Pi + (3*I)*Pi*Log[mu2/s] + 
          14*zeta[2]) + G[0, 1, 1, x]*(18 - ((11*I)/2)*Pi + 
          (13*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 + (49*zeta[2])/2) + 
        G[0, 1, x]*((18*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((13*I)/2)*Pi - 21*zeta[2]) + (-47/2 - ((25*I)/2)*Pi)*
           zeta[2] - 8*zeta[3]) + G[1, 0, x]*((-16*I)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + (-1 + ((3*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-5*I)/2)*Pi + 7*zeta[2]) + 9*zeta[3]) + 
        G[1, 1, x]*(-53/4 - (23*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (1/2 + ((21*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(1 - ((9*I)/2)*Pi + 
            24*zeta[2]) + 11*zeta[3]) + G[1, x]*(((-53*I)/4)*Pi + 
          (72 + (37*I)*Pi)*zeta[2] - 9*Log[mu2/s]^2*zeta[2] + 
          Log[mu2/s]*(I*Pi + (10 - (3*I)*Pi)*zeta[2] - 16*zeta[3]) + 
          (-42 - (5*I)*Pi)*zeta[3] + 4*zeta[4]))/x^2 + 
      (((13*I)/4)*Pi + (3*I)*Pi*G[0, 0, 0, x] + 3*G[0, 0, 0, 1, x] + 
        3*G[0, 0, 1, 0, x] - (3*G[0, 0, 1, 1, x])/2 + 2*G[0, 1, 0, 0, x] + 
        (-3/2 - ((3*I)/2)*Pi)*G[0, 1, 0, 1, x] - (3*G[0, 1, 1, 0, x])/2 + 
        (7 - ((3*I)/2)*Pi)*G[0, 1, 1, 1, x] + 7*G[1, 0, 0, 0, x] + 
        (-17/2 - ((21*I)/2)*Pi)*G[1, 0, 0, 1, x] - (17*G[1, 0, 1, 0, x])/2 + 
        18*G[1, 1, 0, 0, x] + (9/2 + ((15*I)/2)*Pi)*G[1, 1, 0, 1, x] + 
        (9*G[1, 1, 1, 0, x])/2 - (3*G[0, 1, 0, 1, 1, x])/2 - 
        (3*G[0, 1, 1, 1, 1, x])/2 - (21*G[1, 0, 0, 1, 1, x])/2 + 
        6*G[1, 0, 1, 1, 1, x] + (15*G[1, 1, 0, 1, 1, x])/2 + 
        9*G[1, 1, 1, 1, 1, x] + G[1, 0, 0, x]*(-25 - ((11*I)/2)*Pi - 
          4*Log[mu2/s]) + G[1, 1, 0, x]*(39/4 + (19*I)*Pi - 
          (7*Log[mu2/s])/2) + G[1, 0, 1, 1, x]*(-5/4 + (3*I)*Pi - 
          3*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-57/4 + (6*I)*Pi - 
          3*Log[mu2/s]) + G[0, 0, 1, x]*(1 - (I/2)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 0, x]*(1 - ((3*I)/2)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, x]*(I*Pi - (2*I)*Pi*Log[mu2/s] - 10*zeta[2]) + 
        G[1, 1, 1, x]*(5/2 - ((41*I)/4)*Pi + (-1/2 - (6*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - 6*zeta[2]) + G[0, 1, 1, x]*
         (-33/2 + ((9*I)/4)*Pi + (-13/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (3*zeta[2])/4) + (17/2 + (23*I)*Pi)*zeta[2] - 
        9*Log[mu2/s]^2*zeta[2] + G[1, 0, 1, x]*(39/4 - ((53*I)/4)*Pi + 
          (-7/2 - (3*I)*Pi)*Log[mu2/s] + (33*zeta[2])/2) + 
        G[1, 0, x]*(-8 - ((51*I)/4)*Pi + (5/2 - ((9*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 + 26*zeta[2]) + Log[mu2/s]*
         ((2*I)*Pi + (-18 - (3*I)*Pi)*zeta[2] - 16*zeta[3]) + 
        G[1, 1, x]*(159/4 + ((105*I)/4)*Pi + (35/8 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3 + (149/8 + (6*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(14 + ((19*I)/4)*Pi + (21*zeta[2])/2) - 
          (31*zeta[3])/2) + (-59 - (5*I)*Pi)*zeta[3] + 
        G[0, 1, x]*(-8 - (13*I)*Pi + (3/2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(5/2 - ((9*I)/4)*Pi - 9*zeta[2]) + (7 - ((15*I)/4)*Pi)*
           zeta[2] + (9*zeta[3])/2) + G[0, x]*((-8*I)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + (23 + ((3*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(((5*I)/2)*Pi + 7*zeta[2]) + 9*zeta[3]) + 4*zeta[4] + 
        G[1, x]*(13/4 + ((135*I)/4)*Pi + I*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((47*I)/8)*Pi - (63*zeta[2])/4) + 
          (-557/4 - ((359*I)/8)*Pi)*zeta[2] + (221/4 - (I/2)*Pi)*zeta[3] + 
          Log[mu2/s]*(2 + ((33*I)/2)*Pi + (-187/4 - (12*I)*Pi)*zeta[2] + 
            9*zeta[3]) + (321*zeta[4])/4))/x + 
      x*((-2*I)*Pi*G[0, 0, 1, 0, x] + (3/2 + I*Pi)*G[0, 0, 1, 1, x] + 
        (3/2 + I*Pi)*G[0, 1, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, 1, x] + 
        (2*I)*Pi*G[1, 0, 1, 0, x] + (3/2 - I*Pi)*G[1, 0, 1, 1, x] + 
        (3/2 - I*Pi)*G[1, 1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, 1, x] - 
        6*G[0, 0, 0, 0, 0, x] - 2*G[0, 0, 1, 0, 0, x] + G[0, 0, 1, 1, 1, x] + 
        G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 1, 1, x] + 
        6*G[1, 0, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, x] - G[1, 0, 1, 1, 1, x] - 
        G[1, 1, 0, 0, 0, x] + 2*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, 1, x] + 
        G[1, 0, 0, 0, x]*(-3 + (4*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(-3 + (4*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*((-4*I)*Pi + 2*Log[mu2/s]) + G[0, 1, 1, 1, x]*
         ((-4*I)*Pi + 2*Log[mu2/s]) + G[0, 0, 1, x]*(-1/2 + ((3*I)/2)*Pi - 
          2*zeta[2]) + G[0, 1, 0, x]*(-1/2 + ((3*I)/2)*Pi - 2*zeta[2]) + 
        G[1, 0, 0, x]*(-7/2 - ((9*I)/2)*Pi + (-3/2 - (3*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (3*zeta[2])/2) + G[1, 1, 1, x]*
         (-7/2 - ((9*I)/2)*Pi + (-3/2 - (3*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - (3*zeta[2])/2) + G[0, 0, 0, x]*
         (9/2 + ((3*I)/2)*Pi + (3/2 + (3*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
          (3*zeta[2])/2) + G[0, 1, 1, x]*(9/2 + ((3*I)/2)*Pi + 
          (3/2 + (3*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (3*zeta[2])/2) + 
        G[1, 0, 1, x]*(-1/2 + ((3*I)/2)*Pi + 2*zeta[2]) + 
        G[1, 1, 0, x]*(-1/2 + ((3*I)/2)*Pi + 2*zeta[2]) + 
        G[1, 1, x]*(8 - ((7*I)/4)*Pi + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
          (33/4 + ((9*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(9/4 + 10*zeta[2]) - 
          7*zeta[3]) + G[1, 0, x]*(-6 - ((25*I)/4)*Pi + (-3/4 - (I/2)*Pi)*
           Log[mu2/s]^2 + (63/4 + ((5*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-9/4 - (3*I)*Pi + 10*zeta[2]) - 5*zeta[3]) + 
        Log[mu2/s]^2*((9/4 + (I/2)*Pi)*zeta[2] - zeta[3]/2) + 
        zeta[2]*(18 + ((43*I)/4)*Pi + zeta[3]/2) - 5*zeta[3] + 
        G[0, 0, x]*(4 + ((25*I)/4)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(9/4 + (3*I)*Pi - 10*zeta[2]) + (-63/4 - ((5*I)/2)*Pi)*
           zeta[2] + 5*zeta[3]) + G[0, 1, x]*(-6 + ((7*I)/4)*Pi + 
          (-3/4 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-9/4 - 10*zeta[2]) + 
          (-33/4 - ((9*I)/2)*Pi)*zeta[2] + 7*zeta[3]) + 
        G[0, x]*(15/4 - (8*I)*Pi + (-3/2 - ((5*I)/3)*Pi)*Log[mu2/s]^3 - 
          (5*Log[mu2/s]^4)/12 + (79/2 + (6*I)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-6 - ((9*I)/2)*Pi + 16*zeta[2]) + 
          (-3/2 + ((22*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-6 - (12*I)*Pi + 
            (57/2 + (12*I)*Pi)*zeta[2] + (7*zeta[3])/3) - (441*zeta[4])/8) + 
        Log[mu2/s]*((27/4 + (6*I)*Pi)*zeta[2] + (-3/2 - (3*I)*Pi)*zeta[3] - 
          23*zeta[4]) + (-33 - (5*I)*Pi)*zeta[4] + 
        G[1, x]*(-15/4 + (8*I)*Pi + (3/2 + ((5*I)/3)*Pi)*Log[mu2/s]^3 + 
          (5*Log[mu2/s]^4)/12 + Log[mu2/s]^2*(6 + ((9*I)/2)*Pi - 
            16*zeta[2]) + (-73/2 - (15*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(6 + (12*I)*Pi + (-57/2 - (12*I)*Pi)*zeta[2] - 
            (7*zeta[3])/3) + (-3/2 - ((22*I)/3)*Pi)*zeta[3] + 
          (441*zeta[4])/8) + 3*zeta[5]))/Nc + 
    Nc*(((-7061*I)/324)*Pi - (18*I)*Pi*G[0, 0, 0, 0, x] + 
      (-23/2 + (4*I)*Pi)*G[0, 0, 1, 1, x] - 18*G[0, 0, 0, 0, 1, x] - 
      18*G[0, 0, 0, 1, 0, x] - 6*G[0, 0, 0, 1, 1, x] - 
      4*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 
      8*G[0, 0, 1, 1, 1, x] + 14*G[0, 1, 0, 0, 0, x] - 
      20*G[0, 1, 0, 0, 1, x] - 20*G[0, 1, 0, 1, 0, x] + 
      (5*G[0, 1, 0, 1, 1, x])/2 + 40*G[0, 1, 1, 0, 0, x] - 
      28*G[0, 1, 1, 0, 1, x] - 28*G[0, 1, 1, 1, 0, x] + 
      (79*G[0, 1, 1, 1, 1, x])/2 + 18*G[1, 0, 0, 0, 0, x] + 
      21*G[1, 0, 0, 0, 1, x] + 21*G[1, 0, 0, 1, 0, x] + 
      (3*G[1, 0, 0, 1, 1, x])/2 - 91*G[1, 0, 1, 0, 0, x] - 
      4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] - 
      22*G[1, 0, 1, 1, 1, x] - 81*G[1, 1, 0, 0, 0, x] + 
      13*G[1, 1, 0, 0, 1, x] + 13*G[1, 1, 0, 1, 0, x] - 
      (33*G[1, 1, 0, 1, 1, x])/2 + 55*G[1, 1, 1, 0, 0, x] + 
      51*G[1, 1, 1, 0, 1, x] + 51*G[1, 1, 1, 1, 0, x] + 
      45*G[1, 1, 1, 1, 1, x] + G[1, 1, 0, 1, x]*(-181/2 - ((59*I)/2)*Pi - 
        26*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-181/2 + (80*I)*Pi - 
        26*Log[mu2/s]) + G[0, 1, 1, 1, x]*(-4 - ((21*I)/2)*Pi - 
        22*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-323/4 + (81*I)*Pi - 
        15*Log[mu2/s]) + G[1, 0, 0, 1, x]*(-113/2 + ((27*I)/2)*Pi - 
        9*Log[mu2/s]) + G[1, 0, 1, 0, x]*(-113/2 - (104*I)*Pi - 
        9*Log[mu2/s]) + G[1, 0, 0, 0, x]*(195/2 + (33*I)*Pi - 6*Log[mu2/s]) + 
      ((5*I)/4)*Pi*Log[mu2/s]^4 + G[0, 1, 0, 0, x]*(213/2 - (4*I)*Pi + 
        2*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-59/4 - (21*I)*Pi + 5*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(32 - (2*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(32 - (18*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(47 - ((13*I)/2)*Pi + 11*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(47 + (23*I)*Pi + 11*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-77 - (26*I)*Pi + 42*Log[mu2/s]) + 
      G[1, 1, 0, x]*(3475/36 - ((251*I)/2)*Pi + (42 + (28*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 - 168*zeta[2]) + G[1, 1, 1, x]*
       (227/9 - ((541*I)/4)*Pi + (36 - (53*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - (187*zeta[2])/2) + G[0, 1, 0, x]*
       (109/36 + (138*I)*Pi + (-31/2 + (19*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 13*zeta[2]) + Log[mu2/s]^3*
       ((-I/3)*Pi - 12*zeta[2]) + x^2*((-25*G[0, 0, x])/12 + 
        (25*G[0, 1, x])/12 + (25*G[1, 0, x])/12 - (25*G[1, 1, x])/12 - 
        (25*zeta[2])/4) + G[0, 0, 1, x]*(109/36 + (5*I)*Pi + 
        (-31/2 + (12*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 3*zeta[2]) + 
      G[1, 0, 1, x]*(3475/36 - ((117*I)/4)*Pi + (42 + (8*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + (31*zeta[2])/2) + G[1, 0, 0, x]*
       (-2513/18 - ((33*I)/2)*Pi + (-115/2 - (15*I)*Pi)*Log[mu2/s] + 
        29*zeta[2]) + G[0, 0, 0, x]*(-80 + (32*I)*Pi + (6*I)*Pi*Log[mu2/s] + 
        72*zeta[2]) + G[0, 1, 1, x]*(65/6 + ((177*I)/4)*Pi + 
        (5/4 + ((5*I)/2)*Pi)*Log[mu2/s] + (27*Log[mu2/s]^2)/4 + 
        (451*zeta[2])/4) + Log[mu2/s]^2*(((-79*I)/36)*Pi + 
        (63/4 - ((11*I)/2)*Pi)*zeta[2]) + G[0, 0, x]*
       (1591/12 - ((1331*I)/36)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(40 - ((31*I)/2)*Pi - 72*zeta[2]) + (-415/2 - (7*I)*Pi)*
         zeta[2]) + G[0, 1, x]*(-5741/54 - ((11*I)/6)*Pi + 
        (-11/4 + ((3*I)/4)*Pi)*Log[mu2/s]^2 - 3*Log[mu2/s]^3 + 
        Log[mu2/s]*(-565/36 - ((79*I)/4)*Pi - 83*zeta[2]) + 
        (-2011/12 - ((163*I)/4)*Pi)*zeta[2] + zeta[3]/2) + 
      (-179/12 - (55*I)*Pi)*zeta[3] + G[1, 0, x]*(-5741/54 - ((529*I)/9)*Pi + 
        (-11/4 - (3*I)*Pi)*Log[mu2/s]^2 - 3*Log[mu2/s]^3 + 
        (4337/12 + (98*I)*Pi)*zeta[2] + Log[mu2/s]*(-565/36 - (21*I)*Pi + 
          32*zeta[2]) + 11*zeta[3]) + zeta[2]*(5899/18 + ((5273*I)/36)*Pi + 
        72*zeta[3]) + G[1, 1, x]*(1273/12 + ((737*I)/6)*Pi + 
        (3/8 + (9*I)*Pi)*Log[mu2/s]^2 + 3*Log[mu2/s]^3 + 
        (1897/8 - ((63*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (13/12 + ((315*I)/4)*Pi + (199*zeta[2])/2) + (197*zeta[3])/2) + 
      G[0, x]*(-355/36 + ((2585*I)/108)*Pi - (3*I)*Pi*Log[mu2/s]^3 + 
        (207/2 - ((163*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
         (3/4 - ((11*I)/4)*Pi + 36*zeta[2]) + Log[mu2/s]*
         (-7/3 + ((929*I)/36)*Pi + (331/2 + (9*I)*Pi)*zeta[2]) + 
        (9 - (22*I)*Pi)*zeta[3] - 30*zeta[4]) + 
      ((47/2 - ((3*I)/2)*Pi)*G[0, 0, 0, x] - (I/2)*Pi*G[0, 1, 1, x] + 
        (I/2)*Pi*G[1, 0, 1, x] - (I/2)*Pi*G[1, 1, 0, x] - 
        (3*G[0, 0, 0, 1, x])/2 - (3*G[0, 0, 1, 0, x])/2 + 
        14*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/2 - G[0, 1, 0, 1, x]/2 - 
        G[0, 1, 1, 0, x]/2 - G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x]/2 + 
        G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 0, x]/2 + G[1, 0, 0, x]*
         (-21/2 + Log[mu2/s]/2) + G[0, 1, 0, x]*(49/12 + (I/2)*Pi + 
          Log[mu2/s]/2) + G[0, 0, 1, x]*(49/12 + (13*I)*Pi + Log[mu2/s]/2) + 
        G[0, 1, x]*(((49*I)/12)*Pi + (I/2)*Pi*Log[mu2/s] - (25*zeta[2])/2) + 
        G[1, 0, x]*(((-21*I)/2)*Pi + (I/2)*Pi*Log[mu2/s] - 3*zeta[2]) + 
        ((175*I)/12)*Pi*zeta[2] + G[0, 0, x]*(-229/12 + ((187*I)/12)*Pi + 
          (-12 + (I/2)*Pi)*Log[mu2/s] + (9*zeta[2])/2) + 
        G[0, x]*(((-229*I)/12)*Pi + Log[mu2/s]*((-12*I)*Pi - 3*zeta[2]) + 
          (181/12 - ((5*I)/2)*Pi)*zeta[2] - (3*zeta[3])/2) + 
        G[1, x]*(I*Pi*zeta[2] - zeta[3]) + (-175/12 + (14*I)*Pi)*zeta[3] - 
        (179*zeta[4])/8)/(1 - x) + (-5529/8 + ((633*I)/8)*Pi)*zeta[4] + 
      Log[mu2/s]*(((-287*I)/27)*Pi + (575/12 + ((515*I)/6)*Pi)*zeta[2] + 
        (-41 + (10*I)*Pi)*zeta[3] + 30*zeta[4]) + 
      (((-355*I)/36)*Pi + (3*I)*Pi*G[0, 0, 0, x] + (3 + (6*I)*Pi)*
         G[0, 0, 0, 1, x] + (3 - (3*I)*Pi)*G[0, 0, 1, 0, x] + 
        (5/2 - (3*I)*Pi)*G[0, 0, 1, 1, x] + (-88 + (18*I)*Pi)*
         G[0, 1, 0, 0, x] + (-113 - (9*I)*Pi)*G[1, 0, 0, 0, x] + 
        6*G[0, 0, 0, 1, 1, x] - 3*G[0, 0, 1, 0, 1, x] - 
        3*G[0, 0, 1, 1, 0, x] + 18*G[0, 1, 0, 0, 1, x] + 
        18*G[0, 1, 0, 1, 0, x] - (27*G[0, 1, 0, 1, 1, x])/2 - 
        72*G[0, 1, 1, 0, 0, x] + 24*G[0, 1, 1, 0, 1, x] + 
        24*G[0, 1, 1, 1, 0, x] - (45*G[0, 1, 1, 1, 1, x])/2 - 
        9*G[1, 0, 0, 0, 1, x] - 9*G[1, 0, 0, 1, 0, x] - 
        (3*G[1, 0, 0, 1, 1, x])/2 + 165*G[1, 0, 1, 0, 0, x] + 
        3*G[1, 0, 1, 0, 1, x] + 3*G[1, 0, 1, 1, 0, x] + 
        21*G[1, 0, 1, 1, 1, x] + 207*G[1, 1, 0, 0, 0, x] - 
        18*G[1, 1, 0, 0, 1, x] - 18*G[1, 1, 0, 1, 0, x] + 
        (9*G[1, 1, 0, 1, 1, x])/2 - 141*G[1, 1, 1, 0, 0, x] - 
        57*G[1, 1, 1, 0, 1, x] - 57*G[1, 1, 1, 1, 0, x] - 
        27*G[1, 1, 1, 1, 1, x] + G[1, 1, 0, 0, x]*(37 + (87*I)*Pi - 
          102*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-51/2 - ((9*I)/2)*Pi - 
          9*Log[mu2/s]) + G[0, 1, 1, 0, x]*(-51/2 - (57*I)*Pi - 
          9*Log[mu2/s]) + G[1, 0, 1, 1, x]*(39/4 + (27*I)*Pi + 
          3*Log[mu2/s]) + G[1, 0, 0, 1, x]*(111/2 - ((9*I)/2)*Pi + 
          6*Log[mu2/s]) + G[1, 0, 1, 0, x]*(111/2 + (174*I)*Pi + 
          6*Log[mu2/s]) + G[1, 1, 1, 1, x]*(191/4 - (75*I)*Pi + 
          9*Log[mu2/s]) + G[0, 1, 1, 1, x]*(4 + ((39*I)/2)*Pi + 
          18*Log[mu2/s]) + G[1, 1, 0, 1, x]*(201/2 + ((33*I)/2)*Pi + 
          30*Log[mu2/s]) + G[1, 1, 1, 0, x]*(201/2 - (168*I)*Pi + 
          30*Log[mu2/s]) + G[1, 0, 0, x]*(153 - ((3*I)/2)*Pi + 
          (56 + (6*I)*Pi)*Log[mu2/s] - 135*zeta[2]) + 
        G[0, 1, 1, x]*(-179/6 - ((111*I)/4)*Pi + (-25/4 - ((9*I)/2)*Pi)*
           Log[mu2/s] - (27*Log[mu2/s]^2)/4 - (339*zeta[2])/4) + 
        G[1, 0, 1, x]*(-523/4 + ((71*I)/4)*Pi - (95*Log[mu2/s])/2 - 
          (9*Log[mu2/s]^2)/2 - 48*zeta[2]) + (-2177/9 - ((439*I)/3)*Pi)*
         zeta[2] - 9*Log[mu2/s]^2*zeta[2] + G[0, 0, 1, x]*
         (-28 + ((7*I)/2)*Pi - 2*Log[mu2/s] + 9*zeta[2]) + 
        G[0, 1, 0, x]*(-28 - ((231*I)/2)*Pi + (-2 - (9*I)*Pi)*Log[mu2/s] + 
          9*zeta[2]) + G[0, 0, x]*((-28*I)*Pi - (2*I)*Pi*Log[mu2/s] + 
          80*zeta[2]) + G[1, 1, 1, x]*(157/6 + ((495*I)/4)*Pi + 
          (-49/2 + (48*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + 
          126*zeta[2]) + G[1, 1, 0, x]*(-523/4 + (90*I)*Pi + 
          (-95/2 - (81*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 + 
          (771*zeta[2])/2) + G[1, 1, x]*(-2003/12 - ((1463*I)/12)*Pi + 
          (15/8 - (9*I)*Pi)*Log[mu2/s]^2 - 3*Log[mu2/s]^3 + 
          Log[mu2/s]*(-52/3 - ((273*I)/4)*Pi - (243*zeta[2])/2) + 
          (-2231/8 + ((255*I)/2)*Pi)*zeta[2] - (393*zeta[3])/2) + 
        G[0, 1, x]*(1673/18 - (36*I)*Pi + (3/2 - ((27*I)/4)*Pi)*
           Log[mu2/s]^2 + (147 + ((411*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(131/6 - ((21*I)/4)*Pi + 90*zeta[2]) - (63*zeta[3])/2) + 
        G[0, x]*(((1673*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((131*I)/6)*Pi - 53*zeta[2]) + (-280/3 + ((63*I)/2)*Pi)*
           zeta[2] - 21*zeta[3]) + (62 + (25*I)*Pi)*zeta[3] + 
        G[1, 0, x]*(1673/18 + ((529*I)/12)*Pi + (3/2 - ((9*I)/2)*Pi)*
           Log[mu2/s]^2 + (-273 - ((129*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(131/6 + ((23*I)/2)*Pi + 81*zeta[2]) + 18*zeta[3]) + 
        Log[mu2/s]*(((-10*I)/3)*Pi + (-164/3 - (63*I)*Pi)*zeta[2] + 
          44*zeta[3]) + G[1, x]*(-355/36 - ((2783*I)/36)*Pi - 
          (3*I)*Pi*Log[mu2/s]^3 + (7715/12 + ((613*I)/8)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(((27*I)/8)*Pi + (297*zeta[2])/4) + 
          Log[mu2/s]*(-10/3 + ((9*I)/2)*Pi + (1017/4 + (153*I)*Pi)*zeta[2] - 
            63*zeta[3]) + (201/4 - ((75*I)/2)*Pi)*zeta[3] - 
          (3837*zeta[4])/4) + (803*zeta[4])/2)/x + 
      G[1, x]*(-1933/162 - ((307*I)/36)*Pi + (-1/3 + (5*I)*Pi)*Log[mu2/s]^3 + 
        (5*Log[mu2/s]^4)/4 + Log[mu2/s]^2*(-53/18 - ((27*I)/8)*Pi - 
          (337*zeta[2])/4) + (-15799/36 - ((477*I)/8)*Pi)*zeta[2] + 
        (-89/4 - ((73*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
         (-224/27 - ((41*I)/2)*Pi + (-2735/12 - (126*I)*Pi)*zeta[2] + 
          3*zeta[3]) + (3775*zeta[4])/8) + ((-2*I)*Pi*G[0, 0, 0, 1, x] + 
        I*Pi*G[0, 0, 1, 0, x] + (5/2 + I*Pi)*G[0, 0, 1, 1, x] - 
        (6*I)*Pi*G[0, 1, 0, 0, x] + (3*I)*Pi*G[1, 0, 0, 0, x] + 
        (-9/2 - (7*I)*Pi)*G[1, 0, 1, 1, x] + (5 + (14*I)*Pi)*
         G[1, 1, 1, 1, x] - 2*G[0, 0, 0, 1, 1, x] + G[0, 0, 1, 0, 1, x] + 
        G[0, 0, 1, 1, 0, x] - 6*G[0, 1, 0, 0, 1, x] - 6*G[0, 1, 0, 1, 0, x] + 
        5*G[0, 1, 0, 1, 1, x] + 35*G[0, 1, 1, 0, 0, x] - 
        7*G[0, 1, 1, 0, 1, x] - 7*G[0, 1, 1, 1, 0, x] + 
        9*G[0, 1, 1, 1, 1, x] + 3*G[1, 0, 0, 0, 1, x] + 
        3*G[1, 0, 0, 1, 0, x] + 5*G[1, 0, 0, 1, 1, x] - 
        88*G[1, 0, 1, 0, 0, x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] - 
        6*G[1, 0, 1, 1, 1, x] - 113*G[1, 1, 0, 0, 0, x] + 
        5*G[1, 1, 0, 0, 1, x] + 5*G[1, 1, 0, 1, 0, x] - 
        4*G[1, 1, 0, 1, 1, x] + 82*G[1, 1, 1, 0, 0, x] + 
        14*G[1, 1, 1, 0, 1, x] + 14*G[1, 1, 1, 1, 0, x] + 
        G[1, 1, 0, 1, x]*(-104/3 - (7*I)*Pi - 8*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(-104/3 + (88*I)*Pi - 8*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-14 - (4*I)*Pi - 6*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-19 + (6*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-19 - (91*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(35/3 + (2*I)*Pi + 3*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(35/3 + (31*I)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(30 - (52*I)*Pi + 56*Log[mu2/s]) + 
        G[1, 1, 0, x]*(833/18 + ((73*I)/6)*Pi + (101/6 + (51*I)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (409*zeta[2])/2) + 
        G[1, 1, 1, x]*(-33 - ((95*I)/3)*Pi + (-2 - (8*I)*Pi)*Log[mu2/s] - 
          27*zeta[2]) + G[0, 1, 0, x]*(((35*I)/3)*Pi + (3*I)*Pi*Log[mu2/s] - 
          16*zeta[2]) + G[0, 0, 1, x]*(((5*I)/2)*Pi - 3*zeta[2]) + 
        G[1, 0, 1, x]*(833/18 - ((20*I)/3)*Pi + (101/6 + I*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + G[0, 1, 1, x]*
         (21 + ((25*I)/6)*Pi + (13*Log[mu2/s])/2 + (3*Log[mu2/s]^2)/2 + 
          (49*zeta[2])/2) + G[1, 0, 0, x]*((-19*I)*Pi - (2*I)*Pi*Log[mu2/s] + 
          80*zeta[2]) + G[1, 0, x]*(((833*I)/18)*Pi + ((3*I)/2)*Pi*
           Log[mu2/s]^2 + Log[mu2/s]*(((101*I)/6)*Pi - 53*zeta[2]) + 
          (8/3 + ((63*I)/2)*Pi)*zeta[2] - 21*zeta[3]) + 
        G[0, 1, x]*((21*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((13*I)/2)*Pi - 21*zeta[2]) + (-431/6 - ((85*I)/2)*Pi)*
           zeta[2] + 22*zeta[3]) + G[1, 1, x]*(325/4 + ((509*I)/18)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s]^2 + (207/2 - ((159*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(15 + ((89*I)/6)*Pi + 24*zeta[2]) + 101*zeta[3]) + 
        G[1, x]*(((325*I)/4)*Pi + (-4975/18 - ((217*I)/3)*Pi)*zeta[2] - 
          9*Log[mu2/s]^2*zeta[2] + (19 + (25*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((15*I)*Pi + (-260/3 - (63*I)*Pi)*zeta[2] + 
            44*zeta[3]) + (803*zeta[4])/2))/x^2 + 
      x*(18*G[0, 0, 0, 0, 0, x] + 26*G[0, 0, 0, 0, 1, x] + 
        26*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 1, x] - 
        12*G[0, 0, 1, 0, 0, x] + 6*G[0, 0, 1, 0, 1, x] + 
        6*G[0, 0, 1, 1, 0, x] + 5*G[0, 0, 1, 1, 1, x] - 
        21*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
        6*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 0, 1, 1, x] + 
        2*G[0, 1, 1, 0, 0, x] + 26*G[0, 1, 1, 0, 1, x] + 
        26*G[0, 1, 1, 1, 0, x] - 8*G[0, 1, 1, 1, 1, x] + 
        8*G[1, 0, 0, 0, 0, x] - 26*G[1, 0, 0, 0, 1, x] - 
        26*G[1, 0, 0, 1, 0, x] - 2*G[1, 0, 0, 1, 1, x] + 
        8*G[1, 0, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 1, x] - 
        6*G[1, 0, 1, 1, 0, x] + 21*G[1, 0, 1, 1, 1, x] - 
        5*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 0, 0, 1, x] - 
        6*G[1, 1, 0, 1, 0, x] + 12*G[1, 1, 0, 1, 1, x] + 
        2*G[1, 1, 1, 0, 0, x] - 26*G[1, 1, 1, 0, 1, x] - 
        26*G[1, 1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, 1, x] + 
        G[0, 1, 0, 1, x]*(-80/3 - (12*I)*Pi - 10*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-80/3 + (14*I)*Pi - 10*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-80/3 - (16*I)*Pi - 10*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-80/3 + (18*I)*Pi - 10*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-3/2 + (9*I)*Pi - 6*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-19 + (38*I)*Pi - 6*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-15/2 + (7*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(28 - (22*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(-3/2 - (7*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-19 + (22*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-15/2 - (9*I)*Pi + 6*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(28 - (38*I)*Pi + 6*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(80/3 + (12*I)*Pi + 10*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(80/3 - (14*I)*Pi + 10*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(80/3 + (16*I)*Pi + 10*Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(80/3 - (18*I)*Pi + 10*Log[mu2/s]) + 
        G[0, 1, 1, x]*(421/18 - ((217*I)/6)*Pi + (19/2 - (9*I)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (157*zeta[2])/2) + 
        G[0, 0, 0, x]*(97/18 - ((217*I)/6)*Pi + (19/2 - (19*I)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (133*zeta[2])/2) + 
        G[0, 1, 0, x]*(215/18 - ((125*I)/6)*Pi + (40/3 - (4*I)*Pi)*
           Log[mu2/s] - 8*zeta[2]) + G[1, 1, 0, x]*(-305/18 + ((71*I)/6)*Pi + 
          (-40/3 + (14*I)*Pi)*Log[mu2/s] - 4*zeta[2]) + 
        G[0, 0, 1, x]*(215/18 - ((125*I)/6)*Pi + (40/3 - (14*I)*Pi)*
           Log[mu2/s] + 4*zeta[2]) + G[1, 0, 1, x]*(-305/18 + ((71*I)/6)*Pi + 
          (-40/3 + (4*I)*Pi)*Log[mu2/s] + 8*zeta[2]) + 
        G[1, 1, 1, x]*(-331/18 + ((271*I)/6)*Pi + (-19/2 + (19*I)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (133*zeta[2])/2) + 
        G[1, 0, 0, x]*(-7/18 + ((271*I)/6)*Pi + (-19/2 + (9*I)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (157*zeta[2])/2) + 
        G[1, 0, x]*(55/3 - ((223*I)/12)*Pi + (9/4 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-5/4 - ((55*I)/3)*Pi - 74*zeta[2]) + 
          (-337/4 - ((79*I)/2)*Pi)*zeta[2] - 23*zeta[3]) + 
        G[0, 0, x]*(-55/3 + ((223*I)/12)*Pi + (-9/4 - ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + (337/4 + ((87*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(5/4 + ((55*I)/3)*Pi + 74*zeta[2]) - 17*zeta[3]) + 
        G[1, 1, x]*(-55/3 - ((409*I)/12)*Pi + (-9/4 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(5/4 - ((82*I)/3)*Pi - 74*zeta[2]) + 
          (-247/4 - ((27*I)/2)*Pi)*zeta[2] - 13*zeta[3]) + 
        (-121/3 + (48*I)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((-27/4 - ((3*I)/2)*Pi)*zeta[2] + (3*zeta[3])/2) + 
        G[0, 1, x]*(55/3 + ((409*I)/12)*Pi + (9/4 - ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + (247/4 + ((19*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(-5/4 + ((82*I)/3)*Pi + 74*zeta[2]) + 53*zeta[3]) + 
        zeta[2]*(-55 + ((37*I)/12)*Pi + (197*zeta[3])/2) + 
        G[1, x]*(7061/324 + ((314*I)/27)*Pi + (1/3 - (5*I)*Pi)*Log[mu2/s]^3 - 
          (5*Log[mu2/s]^4)/4 + (359/6 + ((289*I)/6)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(53/18 + I*Pi + 55*zeta[2]) + (-313/6 + (42*I)*Pi)*
           zeta[3] + Log[mu2/s]*(314/27 + ((53*I)/9)*Pi + (181/3 + (46*I)*Pi)*
             zeta[2] + 15*zeta[3]) - (263*zeta[4])/8) + 
        (817/4 + ((221*I)/2)*Pi)*zeta[4] + G[0, x]*(-7061/324 - 
          ((314*I)/27)*Pi + (-1/3 + (5*I)*Pi)*Log[mu2/s]^3 + 
          (5*Log[mu2/s]^4)/4 + Log[mu2/s]^2*(-53/18 - I*Pi - 55*zeta[2]) + 
          (-269/6 - ((127*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
           (-314/27 - ((53*I)/9)*Pi + (-181/3 - (56*I)*Pi)*zeta[2] - 
            5*zeta[3]) + (367/6 - (54*I)*Pi)*zeta[3] + (623*zeta[4])/8) + 
        Log[mu2/s]*((15/4 + ((28*I)/3)*Pi)*zeta[2] + (-137/6 + (3*I)*Pi)*
           zeta[3] + 223*zeta[4]) + 37*zeta[5]))) + 
  e^2*(Nf*(((23047*I)/972)*Pi + (-48 + ((14*I)/3)*Pi)*G[0, 0, 0, 0, x] + 
      (14*G[0, 0, 0, 0, 1, x])/3 + (14*G[0, 0, 0, 1, 0, x])/3 + 
      6*G[0, 0, 0, 1, 1, x] + (82*G[0, 0, 1, 0, 0, x])/3 + 
      (14*G[0, 0, 1, 0, 1, x])/3 + (14/3 - (2*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
      (44*G[0, 0, 1, 1, 1, x])/3 + 34*G[0, 1, 0, 0, 0, x] + 
      (14*G[0, 1, 0, 0, 1, x])/3 + (14/3 + (6*I)*Pi)*G[0, 1, 0, 1, 0, x] - 
      4*G[0, 1, 0, 1, 1, x] + (14*G[0, 1, 1, 0, 1, x])/3 + 
      (14/3 - (6*I)*Pi)*G[0, 1, 1, 1, 0, x] - G[0, 1, 1, 1, 1, x]/3 + 
      (74*G[1, 0, 0, 0, 0, x])/3 + (14*G[1, 0, 0, 0, 1, x])/3 + 
      (14/3 - (16*I)*Pi)*G[1, 0, 0, 1, 0, x] + 13*G[1, 0, 0, 1, 1, x] + 
      (14*G[1, 0, 1, 0, 1, x])/3 + (14/3 + (20*I)*Pi)*G[1, 0, 1, 1, 0, x] - 
      (32*G[1, 0, 1, 1, 1, x])/3 + (14*G[1, 1, 0, 0, 1, x])/3 + 
      (14/3 + (14*I)*Pi)*G[1, 1, 0, 1, 0, x] - 9*G[1, 1, 0, 1, 1, x] + 
      (14*G[1, 1, 1, 0, 1, x])/3 + (14/3 - (14*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
      42*G[1, 1, 1, 1, 1, x] - 2*G[0, 0, 1, 1, 0, 0, x] + 
      6*G[0, 1, 0, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 0, 0, x] - 
      6*G[0, 1, 1, 1, 0, 0, x] - 16*G[1, 0, 0, 1, 0, 0, x] - 
      24*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 1, 0, 0, x] - 
      24*G[1, 1, 0, 0, 0, 0, x] + 14*G[1, 1, 0, 1, 0, 0, x] + 
      24*G[1, 1, 1, 0, 0, 0, x] - 14*G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 1, 1, 0, 0, x]*(97/3 + (12*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-103/9 - (4*I)*Pi - (14*Log[mu2/s])/3) + 
      G[0, 0, 0, 1, x]*(-103/9 + (6*I)*Pi - (14*Log[mu2/s])/3) + 
      G[1, 1, 0, 1, x]*(-103/9 - (9*I)*Pi - (14*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, x]*(-103/9 + (13*I)*Pi - (14*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, 0, x]*(-97/3 + (4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(193/9 + (3*I)*Pi - (4*Log[mu2/s])/3) + 
      ((20*I)/27)*Pi*Log[mu2/s]^3 + ((7*I)/36)*Pi*Log[mu2/s]^4 + 
      G[1, 0, 1, 1, x]*(103/6 - (3*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-49/3 - (5*I)*Pi + 5*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-97/3 - (12*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-166/3 - (8*I)*Pi + 16*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(665/9 - (7*I)*Pi + (91*Log[mu2/s])/3) + 
      G[1, 0, 1, 0, x]*(-103/9 - ((97*I)/3)*Pi + (-14/3 + (12*I)*Pi)*
         Log[mu2/s] - 44*zeta[2]) + G[0, 0, 0, x]*(242/3 - ((247*I)/9)*Pi + 
        (32 - ((14*I)/3)*Pi)*Log[mu2/s] - 32*zeta[2]) + 
      G[1, 1, 0, 0, x]*(248/9 - ((76*I)/3)*Pi + (76/3 + (8*I)*Pi)*
         Log[mu2/s] - 4*Log[mu2/s]^2 - 28*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-301/18 + ((58*I)/3)*Pi - (58*Log[mu2/s])/3 - 
        6*zeta[2]) + G[0, 0, 1, 0, x]*(-103/9 + ((82*I)/3)*Pi - 
        (14*Log[mu2/s])/3 + 2*zeta[2]) + G[0, 1, 1, 0, x]*
       (-103/9 - ((97*I)/3)*Pi + (-14/3 - (4*I)*Pi)*Log[mu2/s] + 
        14*zeta[2]) + G[1, 0, 0, 0, x]*(5/3 + ((34*I)/3)*Pi - 18*Log[mu2/s] + 
        16*zeta[2]) + G[1, 1, 1, 0, x]*(-103/9 + ((97*I)/3)*Pi + 
        (-14/3 - (12*I)*Pi)*Log[mu2/s] + 38*zeta[2]) + 
      zeta[2]*(1186/9 + ((1135*I)/54)*Pi - 68*zeta[3]) + 
      G[1, 1, 1, x]*(-3010/27 + ((44*I)/3)*Pi + (-430/9 + (7*I)*Pi)*
         Log[mu2/s] - (28*Log[mu2/s]^2)/3 + (-15 + (14*I)*Pi)*zeta[2] - 
        14*zeta[3]) + G[1, 0, 0, x]*(-29/54 - ((44*I)/9)*Pi + 
        (17*Log[mu2/s]^2)/3 + Log[mu2/s]*(44/9 - ((34*I)/3)*Pi - 
          12*zeta[2]) + (38 + (4*I)*Pi)*zeta[2] - 10*zeta[3]) + 
      G[0, 1, 1, x]*(-68/9 + (5*I)*Pi + (-5 - (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (-9/2 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      G[0, 0, 1, x]*(616/27 - ((49*I)/3)*Pi + (103/9 + (5*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/3 + (-31 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (311/18 - ((214*I)/27)*Pi)*zeta[3] + G[0, 1, 0, x]*
       (616/27 - ((301*I)/18)*Pi + (7*Log[mu2/s]^2)/3 + 
        (56 - (2*I)*Pi)*zeta[2] + Log[mu2/s]*(103/9 - ((58*I)/3)*Pi + 
          4*zeta[2]) + 2*zeta[3]) + Log[mu2/s]^2*(((110*I)/27)*Pi + 
        (37/2 - ((17*I)/2)*Pi)*zeta[2] + 8*zeta[3]) + 
      G[1, 1, 0, x]*(634/27 + ((248*I)/9)*Pi + (7/3 - (4*I)*Pi)*
         Log[mu2/s]^2 - 98*zeta[2] + Log[mu2/s]*(103/9 + ((76*I)/3)*Pi + 
          28*zeta[2]) + 10*zeta[3]) + G[1, 0, 1, x]*
       (634/27 + ((103*I)/6)*Pi + (103/9 + (3*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/3 + (-34 - (20*I)*Pi)*zeta[2] + 20*zeta[3]) + 
      G[0, 0, x]*(-3211/36 + ((1651*I)/27)*Pi + (-8 + ((7*I)/3)*Pi)*
         Log[mu2/s]^2 + (1/6 - (9*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-127/3 + ((247*I)/9)*Pi + 24*zeta[2]) + 20*zeta[3]) + 
      G[1, 1, x]*(1297/12 - ((104*I)/3)*Pi + (65/6 - ((7*I)/2)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + (125/3 - ((203*I)/6)*Pi)*
         zeta[2] + Log[mu2/s]*(160/3 - ((44*I)/3)*Pi + (47/2 + (12*I)*Pi)*
           zeta[2] - 12*zeta[3]) + (125/3 - (2*I)*Pi)*zeta[3] - 
        (161*zeta[4])/2) + G[0, x]*(611/18 - ((37429*I)/324)*Pi - 
        ((7*I)/9)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(2 - ((247*I)/18)*Pi - 
          8*zeta[2]) + (967/18 + ((166*I)/9)*Pi)*zeta[2] + 
        Log[mu2/s]*(43/3 - ((1660*I)/27)*Pi + (47/3 + (9*I)*Pi)*zeta[2] - 
          8*zeta[3]) + (-53/6 + ((158*I)/9)*Pi)*zeta[3] - 41*zeta[4]) + 
      G[0, 1, x]*(-6587/162 - ((71*I)/9)*Pi + (-103/18 + ((3*I)/2)*Pi)*
         Log[mu2/s]^2 - (7*Log[mu2/s]^3)/9 + (1139/18 + ((161*I)/6)*Pi)*
         zeta[2] + Log[mu2/s]*(-625/27 - (5*I)*Pi + (4 + (4*I)*Pi)*zeta[2] - 
          4*zeta[3]) + (-235/9 - (2*I)*Pi)*zeta[3] - (53*zeta[4])/2) + 
      x^2*(-12*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
        4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
        4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
        4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
        G[0, 0, 1, x]*(-19/3 - 4*Log[mu2/s]) + G[0, 1, 0, x]*
         (-19/3 - 4*Log[mu2/s]) + G[1, 0, 1, x]*(-19/3 - 4*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-19/3 - 4*Log[mu2/s]) + G[0, 0, 0, x]*
         (38/3 + 8*Log[mu2/s]) + G[1, 1, 1, x]*(38/3 + 8*Log[mu2/s]) + 
        G[0, 1, x]*(337/36 + (19*Log[mu2/s])/3 + 2*Log[mu2/s]^2 - 
          13*zeta[2]) + G[1, 0, x]*(337/36 + (19*Log[mu2/s])/3 + 
          2*Log[mu2/s]^2 - 13*zeta[2]) + G[0, 0, x]*
         (-337/36 - (19*Log[mu2/s])/3 - 2*Log[mu2/s]^2 - 11*zeta[2]) + 
        G[1, 1, x]*(-337/36 - (19*Log[mu2/s])/3 - 2*Log[mu2/s]^2 - 
          11*zeta[2]) - (337*zeta[2])/12 - 6*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*(-19*zeta[2] - 4*zeta[3]) - (19*zeta[3])/3 + 
        G[0, x]*(19*zeta[2] + 12*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
        G[1, x]*(19*zeta[2] + 12*Log[mu2/s]*zeta[2] + 4*zeta[3]) - 
        (9*zeta[4])/2) + (-229/6 + ((629*I)/24)*Pi)*zeta[4] + 
      G[1, 0, x]*(-6587/162 - ((11*I)/54)*Pi - (7*Log[mu2/s]^3)/9 + 
        (-7/18 + (4*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-103/18 + ((17*I)/3)*Pi + 
          4*zeta[2]) + (-73/9 - (6*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-625/27 + ((44*I)/9)*Pi + (-33 - (4*I)*Pi)*zeta[2] + 
          4*zeta[3]) + (41*zeta[4])/2) + Log[mu2/s]*(((1165*I)/81)*Pi + 
        (229/3 + ((50*I)/9)*Pi)*zeta[2] + (25/3 + ((58*I)/9)*Pi)*zeta[3] + 
        95*zeta[4]) + (-2*G[0, 0, 1, 1, x] + ((4*I)/3)*Pi*G[0, 1, 0, 1, x] + 
        ((16*I)/3)*Pi*G[1, 0, 0, 1, x] - ((16*I)/3)*Pi*G[1, 1, 0, 1, x] + 
        12*G[1, 1, 1, 1, x] - (4*I)*Pi*G[0, 0, 1, 1, 0, x] + 
        (12*I)*Pi*G[0, 1, 0, 1, 0, x] + (4*G[0, 1, 0, 1, 1, x])/3 - 
        (12*I)*Pi*G[0, 1, 1, 1, 0, x] - (32*I)*Pi*G[1, 0, 0, 1, 0, x] + 
        (16*G[1, 0, 0, 1, 1, x])/3 + (40*I)*Pi*G[1, 0, 1, 1, 0, x] - 
        (16*G[1, 0, 1, 1, 1, x])/3 + (28*I)*Pi*G[1, 1, 0, 1, 0, x] - 
        (16*G[1, 1, 0, 1, 1, x])/3 - (28*I)*Pi*G[1, 1, 1, 1, 0, x] - 
        4*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 1, 0, 1, 0, 0, x] + 
        16*G[0, 1, 1, 0, 0, 0, x] - 12*G[0, 1, 1, 1, 0, 0, x] - 
        32*G[1, 0, 0, 1, 0, 0, x] - 48*G[1, 0, 1, 0, 0, 0, x] + 
        40*G[1, 0, 1, 1, 0, 0, x] - 48*G[1, 1, 0, 0, 0, 0, x] + 
        28*G[1, 1, 0, 1, 0, 0, x] + 48*G[1, 1, 1, 0, 0, 0, x] - 
        28*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 1, 0, 0, x]*
         (1 + (24*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (1/3 + (8*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 1, 1, x]*
         (53/9 - ((8*I)/3)*Pi + (8*Log[mu2/s])/3) + G[1, 0, 1, 0, 0, x]*
         (-1 - (24*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (-4/3 - (16*I)*Pi + 32*Log[mu2/s]) + G[1, 0, 1, 0, x]*
         ((-I)*Pi + (24*I)*Pi*Log[mu2/s] - 88*zeta[2]) + 
        G[1, 1, 0, 0, x]*(43/18 - ((2*I)/3)*Pi + (2/3 + (16*I)*Pi)*
           Log[mu2/s] - 8*Log[mu2/s]^2 - 56*zeta[2]) + 
        4*G[0, 0, 1, 0, x]*zeta[2] - 12*G[0, 1, 0, 0, x]*zeta[2] + 
        32*G[1, 0, 0, 0, x]*zeta[2] + G[0, 1, 1, 0, x]*
         ((I/3)*Pi - (8*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
        G[1, 1, 1, 0, x]*(I*Pi - (24*I)*Pi*Log[mu2/s] + 76*zeta[2]) + 
        G[1, 1, 1, x]*(-86/3 + (4*I)*Pi - 8*Log[mu2/s] + (16/3 + (28*I)*Pi)*
           zeta[2] - 28*zeta[3]) + G[1, 0, 0, x]*((1 + (8*I)*Pi)*zeta[2] - 
          24*Log[mu2/s]*zeta[2] - 20*zeta[3]) + G[0, 1, 1, x]*
         (19/6 + (-4/3 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + 
        G[0, 0, 1, x]*((-2*I)*Pi + (4*I)*Pi*zeta[2] - 4*zeta[3]) + 
        G[0, 1, 0, x]*((-1/3 - (4*I)*Pi)*zeta[2] + 8*Log[mu2/s]*zeta[2] + 
          4*zeta[3]) + G[1, 1, 0, x]*(((43*I)/18)*Pi - 
          (8*I)*Pi*Log[mu2/s]^2 - (7*zeta[2])/3 + Log[mu2/s]*
           (((2*I)/3)*Pi + 56*zeta[2]) + 20*zeta[3]) + 
        G[1, 0, 1, x]*(((53*I)/9)*Pi + ((8*I)/3)*Pi*Log[mu2/s] + 
          (-32/3 - (40*I)*Pi)*zeta[2] + 40*zeta[3]) + 
        G[1, 1, x]*(295/9 - ((43*I)/3)*Pi + 2*Log[mu2/s]^2 + 
          (10/9 - ((11*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(43/3 - (4*I)*Pi + 
            (-8/3 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (23/3 - (4*I)*Pi)*
           zeta[3] - 161*zeta[4]) + G[0, 1, x]*(((19*I)/6)*Pi + 
          (2 - (I/3)*Pi)*zeta[2] + Log[mu2/s]*((8*I)*Pi*zeta[2] - 
            8*zeta[3]) + (-11/3 - (4*I)*Pi)*zeta[3] - 53*zeta[4]) + 
        G[1, 0, x]*((-43/18 + (I/3)*Pi)*zeta[2] + 8*Log[mu2/s]^2*zeta[2] + 
          (-1/3 - (12*I)*Pi)*zeta[3] + Log[mu2/s]*
           ((-2/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 41*zeta[4]) + 
        G[1, x]*(((295*I)/9)*Pi + Log[mu2/s]^2*((2*I)*Pi + (8*I)*Pi*zeta[2] - 
            8*zeta[3]) + (-239/18 - ((19*I)/3)*Pi)*zeta[3] + 
          zeta[2]*(-191/6 - ((61*I)/18)*Pi + 44*zeta[3]) + 
          Log[mu2/s]*(((43*I)/3)*Pi + (-8 - ((2*I)/3)*Pi)*zeta[2] + 
            (-22/3 - (8*I)*Pi)*zeta[3] - 106*zeta[4]) + (-21/4 - (25*I)*Pi)*
           zeta[4] - 26*zeta[5]))/x^2 + 
      G[1, x]*(-9947/972 + ((2429*I)/36)*Pi + (20/27 + ((7*I)/6)*Pi)*
         Log[mu2/s]^3 + (7*Log[mu2/s]^4)/36 + Log[mu2/s]^2*
         (56/27 + ((22*I)/3)*Pi + (-16 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
        (-445/27 - ((37*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(-3544/27 - ((233*I)/9)*Pi + 22*zeta[3]) + 
        Log[mu2/s]*(4/81 + ((103*I)/3)*Pi + (-538/9 - ((179*I)/6)*Pi)*
           zeta[2] + (-8/9 - (4*I)*Pi)*zeta[3] - 53*zeta[4]) + 
        (3413/24 - ((25*I)/2)*Pi)*zeta[4] - 13*zeta[5]) + 
      (((-22*I)/3)*Pi*G[0, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] + 
        24*G[0, 0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, 1, x] - 
        (22*G[0, 1, 0, 0, x])/3 + (6*I)*Pi*G[0, 1, 0, 1, x] - 
        16*G[1, 0, 0, 0, x] - (2*I)*Pi*G[1, 0, 0, 1, x] + 
        8*G[1, 1, 0, 0, x] - 6*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 1, 1, x] + 
        6*G[0, 1, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, x]*(-100/3 + (8*I)*Pi - 16*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-5/6 + (4*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 0, x]*(47/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 0, x]*(((47*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 24*zeta[2]) - 
        6*G[0, 1, 1, x]*zeta[2] + 2*G[1, 0, 1, x]*zeta[2] + 
        G[0, 0, 1, x]*(((-5*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + 14*zeta[2]) + 
        G[0, 0, x]*(1079/36 - ((50*I)/3)*Pi + (50/3 - (8*I)*Pi)*Log[mu2/s] + 
          4*Log[mu2/s]^2 + (64*zeta[2])/3) + G[0, x]*(((1079*I)/36)*Pi + 
          (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((50*I)/3)*Pi - 24*zeta[2]) + 
          (-49 - ((8*I)/3)*Pi)*zeta[2] - (28*zeta[3])/3) + 
        G[0, 1, x]*((5/6 + (4*I)*Pi)*zeta[2] + 4*Log[mu2/s]*zeta[2] - 
          4*zeta[3]) + (47/3 - ((13*I)/6)*Pi)*zeta[3] + 
        zeta[2]*(((-47*I)/3)*Pi + 24*zeta[3]) + (1399/24 - (4*I)*Pi)*
         zeta[4] + G[1, x]*((-8*I)*Pi*zeta[2] + (8 - (2*I)*Pi)*zeta[3] + 
          (11*zeta[4])/2) + Log[mu2/s]*((-8*I)*Pi*zeta[2] + 
          (8 - (4*I)*Pi)*zeta[3] + 11*zeta[4]) - 4*zeta[5])/(1 - x) + 
      30*zeta[5] + x*((3 - ((2*I)/3)*Pi)*G[0, 0, 0, 1, x] + 
        (3 - ((2*I)/3)*Pi)*G[0, 0, 1, 0, x] + (3 - ((2*I)/3)*Pi)*
         G[0, 1, 0, 1, x] + (3 - ((2*I)/3)*Pi)*G[0, 1, 1, 0, x] + 
        (3 + ((2*I)/3)*Pi)*G[1, 0, 0, 1, x] + (3 + ((2*I)/3)*Pi)*
         G[1, 0, 1, 0, x] + (3 + ((2*I)/3)*Pi)*G[1, 1, 0, 1, x] + 
        (3 + ((2*I)/3)*Pi)*G[1, 1, 1, 0, x] - 14*G[0, 0, 0, 0, 0, x] - 
        (2*G[0, 0, 0, 1, 1, x])/3 - (2*G[0, 0, 1, 0, 0, x])/3 + 
        4*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] - 
        (2*G[0, 1, 0, 1, 1, x])/3 - (2*G[0, 1, 1, 0, 0, x])/3 - 
        14*G[0, 1, 1, 1, 1, x] + 14*G[1, 0, 0, 0, 0, x] + 
        (2*G[1, 0, 0, 1, 1, x])/3 + (2*G[1, 0, 1, 0, 0, x])/3 - 
        4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
        (2*G[1, 1, 0, 1, 1, x])/3 + (2*G[1, 1, 1, 0, 0, x])/3 + 
        14*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-161/9 + ((14*I)/3)*Pi - 
          (28*Log[mu2/s])/3) + G[1, 0, 0, 0, x]*(-107/9 + ((14*I)/3)*Pi - 
          (28*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(-20/9 + (2*I)*Pi - 
          2*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-20/9 + (2*I)*Pi - 
          2*Log[mu2/s]) + G[1, 0, 1, 1, x]*(20/9 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(20/9 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-1/9 - ((14*I)/3)*Pi + (28*Log[mu2/s])/3) + 
        G[0, 1, 1, 1, x]*(53/9 - ((14*I)/3)*Pi + (28*Log[mu2/s])/3) + 
        G[0, 1, 1, x]*(-139/27 + ((40*I)/9)*Pi + (-40/9 + ((14*I)/3)*Pi)*
           Log[mu2/s] - (7*Log[mu2/s]^2)/3 - (23*zeta[2])/3) + 
        G[0, 0, 0, x]*(653/27 + ((40*I)/9)*Pi + (14/9 + ((14*I)/3)*Pi)*
           Log[mu2/s] - (7*Log[mu2/s]^2)/3 - (23*zeta[2])/3) + 
        G[1, 0, 1, x]*(-13 + ((20*I)/9)*Pi + (-3 + (2*I)*Pi)*Log[mu2/s] - 
          (14*zeta[2])/3) + G[1, 1, 0, x]*(-13 + ((20*I)/9)*Pi + 
          (-3 + (2*I)*Pi)*Log[mu2/s] - (14*zeta[2])/3) + 
        G[0, 0, 1, x]*(-12 - ((20*I)/9)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] + 
          (14*zeta[2])/3) + G[0, 1, 0, x]*(-12 - ((20*I)/9)*Pi + 
          (-3 - (2*I)*Pi)*Log[mu2/s] + (14*zeta[2])/3) + 
        G[1, 0, 0, x]*(130/27 - ((40*I)/9)*Pi + (40/9 - ((14*I)/3)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/3 + (23*zeta[2])/3) + 
        G[1, 1, 1, x]*(706/27 - ((40*I)/9)*Pi + (94/9 - ((14*I)/3)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/3 + (23*zeta[2])/3) + 
        G[1, 0, x]*(109/4 + ((121*I)/27)*Pi + (3/2 + ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(38/3 + ((40*I)/9)*Pi - 
            (34*zeta[2])/3) + (-371/18 - ((11*I)/3)*Pi)*zeta[2] - 
          6*zeta[3]) + G[1, 1, x]*(-203/12 + ((121*I)/27)*Pi + 
          (-3/2 + ((7*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
           (-26/3 + ((40*I)/9)*Pi - (34*zeta[2])/3) + 
          (-353/18 - ((11*I)/3)*Pi)*zeta[2] - 6*zeta[3]) + 
        (-212/27 - ((20*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((-9/2 - ((7*I)/3)*Pi)*zeta[2] + (7*zeta[3])/3) + 
        zeta[2]*(-327/4 - ((121*I)/27)*Pi + 3*zeta[3]) + 
        G[0, 0, x]*(-451/12 - ((121*I)/27)*Pi + (-3/2 - ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + (47/18 + ((11*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(-50/3 - ((40*I)/9)*Pi + (34*zeta[2])/3) + 6*zeta[3]) + 
        G[0, 1, x]*(109/4 - ((121*I)/27)*Pi + (3/2 - ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + (29/18 + ((11*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(38/3 - ((40*I)/9)*Pi + (34*zeta[2])/3) + 6*zeta[3]) + 
        G[0, x]*(23047/972 + ((328*I)/81)*Pi + (20/27 + ((7*I)/9)*Pi)*
           Log[mu2/s]^3 + (7*Log[mu2/s]^4)/36 + Log[mu2/s]^2*
           (110/27 + ((20*I)/9)*Pi - (15*zeta[2])/2) + 
          (608/27 - ((10*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
           (1165/81 + ((112*I)/27)*Pi + (-49/9 - ((11*I)/3)*Pi)*zeta[2] - 
            (140*zeta[3])/9) + (-319/27 - ((86*I)/9)*Pi)*zeta[3] - 
          (13*zeta[4])/8) + (911/36 + (11*I)*Pi)*zeta[4] + 
        G[1, x]*(-23047/972 - ((328*I)/81)*Pi + (-20/27 - ((7*I)/9)*Pi)*
           Log[mu2/s]^3 - (7*Log[mu2/s]^4)/36 + (1417/27 + ((10*I)/3)*Pi)*
           zeta[2] + Log[mu2/s]^2*(-110/27 - ((20*I)/9)*Pi + 
            (15*zeta[2])/2) + (481/27 + ((86*I)/9)*Pi)*zeta[3] + 
          Log[mu2/s]*(-1165/81 - ((112*I)/27)*Pi + (211/9 + ((11*I)/3)*Pi)*
             zeta[2] + (140*zeta[3])/9) + (13*zeta[4])/8) + 
        Log[mu2/s]*((-38 - ((40*I)/9)*Pi)*zeta[2] + (13/9 - ((8*I)/3)*Pi)*
           zeta[3] + (193*zeta[4])/6) + (20*zeta[5])/3) + 
      (((611*I)/18)*Pi - (2*I)*Pi*G[0, 1, 0, 1, x] - 
        (11*I)*Pi*G[1, 0, 0, 1, x] + (9*I)*Pi*G[1, 1, 0, 1, x] - 
        32*G[0, 0, 1, 0, 0, x] + (6*I)*Pi*G[0, 0, 1, 1, 0, x] + 
        2*G[0, 0, 1, 1, 1, x] - 48*G[0, 1, 0, 0, 0, x] - 
        (18*I)*Pi*G[0, 1, 0, 1, 0, x] - 2*G[0, 1, 0, 1, 1, x] + 
        (18*I)*Pi*G[0, 1, 1, 1, 0, x] - 9*G[0, 1, 1, 1, 1, x] - 
        48*G[1, 0, 0, 0, 0, x] + (48*I)*Pi*G[1, 0, 0, 1, 0, x] - 
        11*G[1, 0, 0, 1, 1, x] - (60*I)*Pi*G[1, 0, 1, 1, 0, x] + 
        6*G[1, 0, 1, 1, 1, x] - (42*I)*Pi*G[1, 1, 0, 1, 0, x] + 
        9*G[1, 1, 0, 1, 1, x] + (42*I)*Pi*G[1, 1, 1, 1, 0, x] + 
        28*G[1, 1, 1, 1, 1, x] + 6*G[0, 0, 1, 1, 0, 0, x] - 
        18*G[0, 1, 0, 1, 0, 0, x] - 24*G[0, 1, 1, 0, 0, 0, x] + 
        18*G[0, 1, 1, 1, 0, 0, x] + 48*G[1, 0, 0, 1, 0, 0, x] + 
        72*G[1, 0, 1, 0, 0, 0, x] - 60*G[1, 0, 1, 1, 0, 0, x] + 
        72*G[1, 1, 0, 0, 0, 0, x] - 42*G[1, 1, 0, 1, 0, 0, x] - 
        72*G[1, 1, 1, 0, 0, 0, x] + 42*G[1, 1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, 0, x]*(56 + (24*I)*Pi - 48*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(34 + (36*I)*Pi - 36*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(-56 + (7*I)*Pi - 21*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-89/6 + (3*I)*Pi - 3*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(73/6 + I*Pi - Log[mu2/s]) + G[0, 1, 1, 1, x]*
         (-2 - (3*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (38 - (12*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (-34 - (36*I)*Pi + 36*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         ((-34*I)*Pi + (36*I)*Pi*Log[mu2/s] - 114*zeta[2]) + 
        G[1, 0, 0, 0, x]*(188/3 - (16*I)*Pi + 32*Log[mu2/s] - 48*zeta[2]) + 
        G[0, 1, 1, 0, x]*((38*I)*Pi + (12*I)*Pi*Log[mu2/s] - 42*zeta[2]) + 
        G[0, 0, 1, 0, x]*((-32*I)*Pi - 6*zeta[2]) + 32*G[0, 0, 0, x]*
         zeta[2] + G[0, 1, 0, 0, x]*(43 - (24*I)*Pi + 24*Log[mu2/s] + 
          18*zeta[2]) + G[1, 1, 0, 0, x]*(-161/3 + (28*I)*Pi + 
          (-28 - (24*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 84*zeta[2]) + 
        G[1, 0, 1, 0, x]*((34*I)*Pi - (36*I)*Pi*Log[mu2/s] + 132*zeta[2]) + 
        G[1, 0, 1, x]*(((-89*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + 
          (17 + (60*I)*Pi)*zeta[2] - 60*zeta[3]) + G[1, 1, 0, x]*
         (((-161*I)/3)*Pi + (12*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((-28*I)*Pi - 84*zeta[2]) + 90*zeta[2] - 30*zeta[3]) + 
        G[0, 0, x]*((-43 + (8*I)*Pi)*zeta[2] - 24*Log[mu2/s]*zeta[2] - 
          20*zeta[3]) + Log[mu2/s]^2*((2*I)*Pi + (-8 + (8*I)*Pi)*zeta[2] - 
          8*zeta[3]) + G[0, 1, 0, x]*((43*I)*Pi + Log[mu2/s]*
           ((24*I)*Pi - 12*zeta[2]) + (-86 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
        (-875/18 + ((5*I)/3)*Pi)*zeta[3] + G[0, 0, 1, x]*
         (((73*I)/6)*Pi - I*Pi*Log[mu2/s] + (2 - (6*I)*Pi)*zeta[2] + 
          6*zeta[3]) + G[0, 1, 1, x]*(-37/9 - I*Pi + (1 + (3*I)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (-7/2 - (18*I)*Pi)*zeta[2] + 
          18*zeta[3]) + G[1, 0, 0, x]*(-1013/18 + ((94*I)/3)*Pi - 
          8*Log[mu2/s]^2 + (-62 - (12*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-94/3 + (16*I)*Pi + 36*zeta[2]) + 30*zeta[3]) + 
        G[1, 1, 1, x]*(304/3 - ((56*I)/3)*Pi + (112/3 - (7*I)*Pi)*
           Log[mu2/s] + 7*Log[mu2/s]^2 + (2 - (42*I)*Pi)*zeta[2] + 
          42*zeta[3]) + zeta[2]*(-952/9 + ((287*I)/18)*Pi + 44*zeta[3]) + 
        Log[mu2/s]*(((43*I)/3)*Pi + (-142/3 + ((46*I)/3)*Pi)*zeta[2] + 
          (-70/3 - (8*I)*Pi)*zeta[3] - 106*zeta[4]) + 
        G[1, 0, x]*(((-1013*I)/18)*Pi + Log[mu2/s]^2*((-8*I)*Pi - 
            12*zeta[2]) + (349/3 - (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-94*I)/3)*Pi + (60 + (12*I)*Pi)*zeta[2] - 
            12*zeta[3]) + (22 + (18*I)*Pi)*zeta[3] - (123*zeta[4])/2) + 
        (-397/4 - (25*I)*Pi)*zeta[4] + G[0, x]*((1013/18 - ((35*I)/3)*Pi)*
           zeta[2] + 8*Log[mu2/s]^2*zeta[2] + (71/3 - (12*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((94/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 41*zeta[4]) + 
        G[0, 1, x]*(((-37*I)/9)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
          (-85/6 - ((73*I)/2)*Pi)*zeta[2] + (46 + (6*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(I*Pi + (7 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
          (159*zeta[4])/2) + G[1, 1, x]*(-1375/12 + ((146*I)/3)*Pi + 
          (-28/3 + ((7*I)/2)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + 
          (-109/6 + ((71*I)/2)*Pi)*zeta[2] + (-116/3 + (6*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(-158/3 + ((56*I)/3)*Pi + (-19/2 - (36*I)*Pi)*zeta[2] + 
            36*zeta[3]) + (483*zeta[4])/2) - 26*zeta[5] + 
        G[1, x]*(611/18 - ((401*I)/4)*Pi - ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          zeta[2]*(904/9 + (57*I)*Pi - 66*zeta[3]) + (-22 + ((46*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]^2*(2 - ((28*I)/3)*Pi + (17/2 - (12*I)*Pi)*
             zeta[2] + 12*zeta[3]) + (-701/4 + ((75*I)/2)*Pi)*zeta[4] + 
          Log[mu2/s]*(43/3 - ((146*I)/3)*Pi + (109/3 + ((65*I)/2)*Pi)*
             zeta[2] + (-12 + (12*I)*Pi)*zeta[3] + 159*zeta[4]) + 
          39*zeta[5]))/x) + (Nf*(((3391*I)/108)*Pi - 84*G[0, 0, 0, 0, x] + 
       (12 + (12*I)*Pi)*G[0, 0, 0, 1, x] + (28 + (8*I)*Pi)*G[0, 1, 1, 1, x] + 
       (50/3 - (2*I)*Pi)*G[1, 0, 1, 1, x] + (-36 - (24*I)*Pi)*
        G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 1, 1, x] + 64*G[0, 0, 1, 0, 0, x] - 
       2*G[0, 0, 1, 0, 1, x] + (-2 - (4*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
       16*G[0, 0, 1, 1, 1, x] + 96*G[0, 1, 0, 0, 0, x] + 
       6*G[0, 1, 0, 0, 1, x] + (6 + (12*I)*Pi)*G[0, 1, 0, 1, 0, x] - 
       12*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 1, x] + 
       (8 - (12*I)*Pi)*G[0, 1, 1, 1, 0, x] + 96*G[1, 0, 0, 0, 0, x] - 
       16*G[1, 0, 0, 0, 1, x] + (-16 - (32*I)*Pi)*G[1, 0, 0, 1, 0, x] + 
       20*G[1, 0, 0, 1, 1, x] - 10*G[1, 0, 1, 0, 1, x] + 
       (-10 + (40*I)*Pi)*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] - 
       18*G[1, 1, 0, 0, 1, x] + (-18 + (28*I)*Pi)*G[1, 1, 0, 1, 0, x] - 
       24*G[1, 1, 1, 0, 1, x] + (-24 - (28*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 1, 0, 1, 0, 0, x] + 
       16*G[0, 1, 1, 0, 0, 0, x] - 12*G[0, 1, 1, 1, 0, 0, x] - 
       32*G[1, 0, 0, 1, 0, 0, x] - 48*G[1, 0, 1, 0, 0, 0, x] + 
       40*G[1, 0, 1, 1, 0, 0, x] - 48*G[1, 1, 0, 0, 0, 0, x] + 
       28*G[1, 1, 0, 1, 0, 0, x] + 48*G[1, 1, 1, 0, 0, 0, x] - 
       28*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 1, 0, 0, x]*
        (72 + (24*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
        (-80 + (8*I)*Pi - 8*Log[mu2/s]) + G[0, 1, 0, 1, x]*
        (7/3 - (10*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 1, x]*
        (-91/3 - (10*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, 1, x]*
        (91/3 + (16*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 0, 1, x]*
        (40 - (2*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
        (-56 - (24*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
        (-88 - (16*I)*Pi + 32*Log[mu2/s]) + G[1, 0, 1, 0, x]*
        (91/3 - (54*I)*Pi + (12 + (24*I)*Pi)*Log[mu2/s] - 88*zeta[2]) + 
       G[0, 0, 0, x]*(152 - (16*I)*Pi + 56*Log[mu2/s] - 64*zeta[2]) + 
       G[1, 1, 0, 0, x]*(206/3 - (58*I)*Pi + (48 + (16*I)*Pi)*Log[mu2/s] - 
         8*Log[mu2/s]^2 - 56*zeta[2]) + G[0, 1, 0, 0, x]*
        (-223/3 + (54*I)*Pi - 48*Log[mu2/s] - 12*zeta[2]) + 
       G[0, 0, 1, 0, x]*(12 + (62*I)*Pi + 4*zeta[2]) + 
       G[0, 1, 1, 0, x]*(7/3 - (76*I)*Pi + (-4 - (8*I)*Pi)*Log[mu2/s] + 
         28*zeta[2]) + G[1, 0, 0, 0, x]*(-100 + (16*I)*Pi - 64*Log[mu2/s] + 
         32*zeta[2]) + G[1, 1, 1, 0, x]*(40 + (64*I)*Pi + 
         (16 - (24*I)*Pi)*Log[mu2/s] + 76*zeta[2]) + 
       zeta[2]*(-12761/54 - ((1003*I)/18)*Pi - 136*zeta[3]) + 
       G[1, 1, 1, x]*(72 + (28*I)*Pi + (24 + (16*I)*Pi)*Log[mu2/s] + 
         (56 + (28*I)*Pi)*zeta[2] - 28*zeta[3]) + G[1, 0, 0, x]*
        (821/9 - (23*I)*Pi + 16*Log[mu2/s]^2 + Log[mu2/s]*
          (140/3 - (20*I)*Pi - 24*zeta[2]) + (144 + (8*I)*Pi)*zeta[2] - 
         20*zeta[3]) + G[0, 1, 1, x]*(-241/9 + (13*I)*Pi + 
         (-52/3 - (4*I)*Pi)*Log[mu2/s] + (-12 + (12*I)*Pi)*zeta[2] - 
         12*zeta[3]) + G[0, 0, 1, x]*(-713/18 - ((83*I)/3)*Pi + 
         (-28/3 + (8*I)*Pi)*Log[mu2/s] + (-18 + (4*I)*Pi)*zeta[2] - 
         4*zeta[3]) + (-15/2 - ((97*I)/3)*Pi)*zeta[3] + 
       x^2*(-10*G[0, 0, 0, x] + 4*G[0, 0, 1, x] + 4*G[0, 1, 0, x] + 
         2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 
         4*G[1, 1, 0, x] - 10*G[1, 1, 1, x] + G[0, 1, x]*
          (-75/4 + I*Pi - 5*Log[mu2/s]) + G[1, 0, x]*(-75/4 + I*Pi - 
           5*Log[mu2/s]) + G[0, 0, x]*(75/4 - I*Pi + 5*Log[mu2/s]) + 
         G[1, 1, x]*(75/4 - I*Pi + 5*Log[mu2/s]) + (225/4 - (3*I)*Pi)*
          zeta[2] - 12*G[0, x]*zeta[2] - 12*G[1, x]*zeta[2] + 
         15*Log[mu2/s]*zeta[2] + 2*zeta[3]) + G[0, 1, 0, x]*
        (-713/18 - ((244*I)/3)*Pi + (162 - (4*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-28/3 - (52*I)*Pi + 8*zeta[2]) + 4*zeta[3]) + 
       Log[mu2/s]^2*(((8*I)/3)*Pi + (10/3 - (16*I)*Pi)*zeta[2] + 
         16*zeta[3]) + G[1, 1, 0, x]*(-1145/18 + ((256*I)/3)*Pi + 
         (-4 - (8*I)*Pi)*Log[mu2/s]^2 - 124*zeta[2] + 
         Log[mu2/s]*(-70/3 + (56*I)*Pi + 56*zeta[2]) + 20*zeta[3]) + 
       G[1, 0, 1, x]*(-1145/18 + ((71*I)/3)*Pi + (-70/3 + (4*I)*Pi)*
          Log[mu2/s] - 4*Log[mu2/s]^2 - (40*I)*Pi*zeta[2] + 40*zeta[3]) + 
       G[0, 0, x]*(-6271/36 + ((595*I)/18)*Pi - 14*Log[mu2/s]^2 + 
         (8/3 - (16*I)*Pi)*zeta[2] + Log[mu2/s]*(-238/3 + ((56*I)/3)*Pi + 
           48*zeta[2]) + 40*zeta[3]) + G[1, 1, x]*(-3571/36 - 
         ((485*I)/18)*Pi + (-6 - (4*I)*Pi)*Log[mu2/s]^2 + 
         (-433/3 - (88*I)*Pi)*zeta[2] + Log[mu2/s]*(-106/3 - ((34*I)/3)*Pi + 
           (-48 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (58 - (4*I)*Pi)*
          zeta[3] - 161*zeta[4]) + G[0, x]*(1460/27 - ((6313*I)/108)*Pi + 
         Log[mu2/s]^2*(10/3 - ((32*I)/3)*Pi - 16*zeta[2]) + 
         (2381/18 + (41*I)*Pi)*zeta[2] + Log[mu2/s]*(209/9 - ((388*I)/9)*Pi + 
           (88/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (-20 + (24*I)*Pi)*
          zeta[3] - 82*zeta[4]) + G[0, 1, x]*(2498/27 - ((221*I)/6)*Pi + 
         (10*Log[mu2/s]^2)/3 + (227/3 + (82*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(266/9 - (20*I)*Pi + (12 + (8*I)*Pi)*zeta[2] - 
           8*zeta[3]) + (-72 - (4*I)*Pi)*zeta[3] - 53*zeta[4]) + 
       (743/12 + (58*I)*Pi)*zeta[4] + G[1, 0, x]*(2498/27 + ((343*I)/6)*Pi + 
         (-706/3 - (10*I)*Pi)*zeta[2] + Log[mu2/s]^2*(10/3 + (12*I)*Pi + 
           8*zeta[2]) + (-50 - (12*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(266/9 + (30*I)*Pi + (-140 - (8*I)*Pi)*zeta[2] + 
           8*zeta[3]) + 41*zeta[4]) + Log[mu2/s]*(((139*I)/9)*Pi + 
         (-472/9 - ((68*I)/3)*Pi)*zeta[2] + (4 + (24*I)*Pi)*zeta[3] + 
         190*zeta[4]) + ((-2 - ((2*I)/3)*Pi)*G[0, 0, 1, 1, x] + 
         ((8*I)/3)*Pi*G[0, 1, 1, 1, x] + (12 - (8*I)*Pi)*G[1, 1, 1, 1, x] - 
         (2*G[0, 0, 1, 0, 1, x])/3 + (-2/3 - (8*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
         2*G[0, 1, 0, 0, 1, x] + (2 + (24*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
         (2*G[0, 1, 0, 1, 1, x])/3 + (8*G[0, 1, 1, 0, 1, x])/3 + 
         (8/3 - (24*I)*Pi)*G[0, 1, 1, 1, 0, x] - (16*G[1, 0, 0, 0, 1, x])/3 + 
         (-16/3 - (64*I)*Pi)*G[1, 0, 0, 1, 0, x] + 8*G[1, 0, 0, 1, 1, x] - 
         (10*G[1, 0, 1, 0, 1, x])/3 + (-10/3 + (80*I)*Pi)*
          G[1, 0, 1, 1, 0, x] - 6*G[1, 1, 0, 0, 1, x] + 
         (-6 + (56*I)*Pi)*G[1, 1, 0, 1, 0, x] - (8*G[1, 1, 0, 1, 1, x])/3 - 
         8*G[1, 1, 1, 0, 1, x] + (-8 - (56*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
         8*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 1, 0, 1, 0, 0, x] + 
         32*G[0, 1, 1, 0, 0, 0, x] - 24*G[0, 1, 1, 1, 0, 0, x] - 
         64*G[1, 0, 0, 1, 0, 0, x] - 96*G[1, 0, 1, 0, 0, 0, x] + 
         80*G[1, 0, 1, 1, 0, 0, x] - 96*G[1, 1, 0, 0, 0, 0, x] + 
         56*G[1, 1, 0, 1, 0, 0, x] + 96*G[1, 1, 1, 0, 0, 0, x] - 
         56*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 1, 0, 0, x]*(4/3 + (48*I)*Pi - 
           48*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(-4/3 + (16*I)*Pi - 
           16*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-53/18 + ((4*I)/3)*Pi - 
           (4*Log[mu2/s])/3) + G[1, 0, 1, 1, x]*(53/18 - (2*I)*Pi + 
           (4*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(53/6 + ((20*I)/3)*Pi + 
           4*Log[mu2/s]) + G[1, 1, 0, 1, x]*(106/9 - ((10*I)/3)*Pi + 
           (16*Log[mu2/s])/3) + G[1, 0, 1, 0, 0, x]*(4 - (48*I)*Pi + 
           48*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(8 - (32*I)*Pi + 
           64*Log[mu2/s]) + G[1, 0, 1, 0, x]*(53/6 + ((14*I)/3)*Pi + 
           (4 + (48*I)*Pi)*Log[mu2/s] - 176*zeta[2]) + G[1, 1, 0, 0, x]*
          (-73/18 - ((2*I)/3)*Pi + (-8/3 + (32*I)*Pi)*Log[mu2/s] - 
           16*Log[mu2/s]^2 - 112*zeta[2]) + G[0, 1, 0, 0, x]*
          ((2*I)*Pi - 24*zeta[2]) + G[0, 0, 1, 0, x]*(((-2*I)/3)*Pi + 
           8*zeta[2]) + G[0, 1, 1, 0, x]*(-53/18 + (-4/3 - (16*I)*Pi)*
            Log[mu2/s] + 56*zeta[2]) + G[1, 0, 0, 0, x]*(((-16*I)/3)*Pi + 
           64*zeta[2]) + G[1, 1, 1, 0, x]*(106/9 - ((4*I)/3)*Pi + 
           (16/3 - (48*I)*Pi)*Log[mu2/s] + 152*zeta[2]) + 
         G[1, 1, 1, x]*(-64/3 + ((142*I)/9)*Pi + (-8 + ((16*I)/3)*Pi)*
            Log[mu2/s] + (64/3 + (56*I)*Pi)*zeta[2] - 56*zeta[3]) + 
         G[1, 0, 0, x]*(((53*I)/6)*Pi + Log[mu2/s]*((4*I)*Pi - 48*zeta[2]) + 
           (20/3 + (16*I)*Pi)*zeta[2] - 40*zeta[3]) + G[0, 1, 1, x]*
          (4/3 - ((53*I)/18)*Pi - ((4*I)/3)*Pi*Log[mu2/s] + 
           (-26/3 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
         G[0, 0, 1, x]*((-2*I)*Pi + (10/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
         G[0, 1, 0, x]*(((-53*I)/18)*Pi + (-10/3 - (8*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-4*I)/3)*Pi + 16*zeta[2]) + 8*zeta[3]) + 
         G[1, 1, 0, x]*(-1319/108 + ((11*I)/6)*Pi + (-4/3 - (16*I)*Pi)*
            Log[mu2/s]^2 + (56*zeta[2])/3 + Log[mu2/s]*
            (-53/9 + 112*zeta[2]) + 40*zeta[3]) + G[1, 0, 1, x]*
          (-1319/108 + ((53*I)/9)*Pi + (-53/9 + ((8*I)/3)*Pi)*Log[mu2/s] - 
           (4*Log[mu2/s]^2)/3 + (-4 - (80*I)*Pi)*zeta[2] + 80*zeta[3]) + 
         G[1, 1, x]*(521/36 - ((2471*I)/108)*Pi + (2 - ((4*I)/3)*Pi)*
            Log[mu2/s]^2 + (-563/18 - (8*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(32/3 - ((89*I)/9)*Pi + (-52/3 + (48*I)*Pi)*zeta[2] - 
             48*zeta[3]) - (8*I)*Pi*zeta[3] - 322*zeta[4]) + 
         G[0, 1, x]*(((4*I)/3)*Pi + (301/18 + ((14*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]*((20/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
           (-10/3 - (8*I)*Pi)*zeta[3] - 106*zeta[4]) + 
         G[1, 0, x]*(((-1319*I)/108)*Pi + (-149/9 - ((14*I)/3)*Pi)*zeta[2] + 
           Log[mu2/s]^2*(((-4*I)/3)*Pi + 16*zeta[2]) + (-2 - (24*I)*Pi)*
            zeta[3] + Log[mu2/s]*(((-53*I)/9)*Pi + (-20/3 - (16*I)*Pi)*
              zeta[2] + 16*zeta[3]) + 82*zeta[4]) + 
         G[1, x]*(((521*I)/36)*Pi + Log[mu2/s]^2*((2*I)*Pi + 
             (20/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
           (-98/9 + ((2*I)/3)*Pi)*zeta[3] + zeta[2]*(4147/108 + 
             ((160*I)/9)*Pi + 88*zeta[3]) + Log[mu2/s]*(((32*I)/3)*Pi + 
             (193/9 + ((28*I)/3)*Pi)*zeta[2] + (-20/3 - (16*I)*Pi)*zeta[3] - 
             212*zeta[4]) + (-85/2 - (50*I)*Pi)*zeta[4] - 52*zeta[5]))/x^2 + 
       G[1, x]*(-2449/108 - ((1561*I)/108)*Pi + Log[mu2/s]^2*
          (-2/3 - ((8*I)/3)*Pi + (20 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
         (254/3 + (28*I)*Pi)*zeta[3] + zeta[2]*(5405/18 - ((29*I)/3)*Pi + 
           44*zeta[3]) + Log[mu2/s]*(-70/9 - ((64*I)/9)*Pi + 
           (394/3 - (28*I)*Pi)*zeta[2] + (48 - (8*I)*Pi)*zeta[3] - 
           106*zeta[4]) + (251 - (25*I)*Pi)*zeta[4] - 26*zeta[5]) + 
       ((12*I)*Pi*G[1, 1, 0, x] + 36*G[0, 0, 0, 0, x] + 
         (4/3 - (12*I)*Pi)*G[0, 0, 0, 1, x] + (4*G[0, 0, 1, 0, x])/3 - 
         (35*G[0, 1, 0, 0, x])/3 + (1 + (12*I)*Pi)*G[0, 1, 0, 1, x] + 
         G[0, 1, 1, 0, x] - 24*G[1, 0, 0, 0, x] + (-1/3 - (4*I)*Pi)*
          G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x]/3 + 12*G[1, 1, 0, 0, x] - 
         12*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 1, x] + 
         12*G[0, 1, 0, 1, 1, x] - 4*G[1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, x]*(-52 + ((40*I)/3)*Pi - 24*Log[mu2/s]) + 
         G[0, 0, 1, 1, x]*(-8/3 + (8*I)*Pi - 8*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-59/36 - ((34*I)/3)*Pi - (2*Log[mu2/s])/3) + 
         G[1, 0, 0, x]*(25 - ((37*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[1, 0, x]*((25*I)*Pi + (12*I)*Pi*Log[mu2/s] - (103*zeta[2])/3) + 
         G[0, 1, 1, x]*(I*Pi - 12*zeta[2]) + G[1, 0, 1, x]*
          ((-I/3)*Pi + 4*zeta[2]) + G[0, 0, 1, x]*(-59/36 - (2*I)*Pi + 
           (-2/3 - (8*I)*Pi)*Log[mu2/s] + 28*zeta[2]) + 
         G[0, 0, x]*(271/6 - ((995*I)/36)*Pi + (26 - ((38*I)/3)*Pi)*
            Log[mu2/s] + 6*Log[mu2/s]^2 + (86*zeta[2])/3) + 
         G[0, x]*(((271*I)/6)*Pi + (6*I)*Pi*Log[mu2/s]^2 + 
           Log[mu2/s]*((26*I)*Pi - (98*zeta[2])/3) + 
           (-2477/36 - ((4*I)/3)*Pi)*zeta[2] - 13*zeta[3]) + 
         G[0, 1, x]*(((-59*I)/36)*Pi + (1/3 + (8*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-2*I)/3)*Pi + 8*zeta[2]) - 8*zeta[3]) + 
         (959/36 - ((16*I)/3)*Pi)*zeta[3] + zeta[2]*(((-959*I)/36)*Pi + 
           48*zeta[3]) + (232/3 - (8*I)*Pi)*zeta[4] + 
         G[1, x]*(((-37*I)/3)*Pi*zeta[2] + (37/3 - (4*I)*Pi)*zeta[3] + 
           11*zeta[4]) + Log[mu2/s]*(((-38*I)/3)*Pi*zeta[2] + 
           (38/3 - (8*I)*Pi)*zeta[3] + 22*zeta[4]) - 8*zeta[5])/(1 - x) + 
       60*zeta[5] + x*((12 - (8*I)*Pi)*G[0, 0, 0, 0, x] + 
         (12 - (8*I)*Pi)*G[0, 1, 1, 1, x] + (12 + (8*I)*Pi)*
          G[1, 0, 0, 0, x] + (12 + (8*I)*Pi)*G[1, 1, 1, 1, x] - 
         8*G[0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 1, 0, x] + 
         (22*G[0, 0, 0, 1, 1, x])/3 - (8*G[0, 0, 1, 0, 0, x])/3 - 
         (16*G[0, 0, 1, 0, 1, x])/3 - (16*G[0, 0, 1, 1, 0, x])/3 - 
         (16*G[0, 1, 0, 0, 1, x])/3 - (16*G[0, 1, 0, 1, 0, x])/3 - 
         (8*G[0, 1, 0, 1, 1, x])/3 + (22*G[0, 1, 1, 0, 0, x])/3 - 
         8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] + 
         8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 
         (22*G[1, 0, 0, 1, 1, x])/3 + (8*G[1, 0, 1, 0, 0, x])/3 + 
         (16*G[1, 0, 1, 0, 1, x])/3 + (16*G[1, 0, 1, 1, 0, x])/3 + 
         (16*G[1, 1, 0, 0, 1, x])/3 + (16*G[1, 1, 0, 1, 0, x])/3 + 
         (8*G[1, 1, 0, 1, 1, x])/3 - (22*G[1, 1, 1, 0, 0, x])/3 + 
         8*G[1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 0, x] + 
         G[1, 1, 0, 1, x]*(-112/9 + ((8*I)/3)*Pi - (16*Log[mu2/s])/3) + 
         G[1, 0, 1, 0, x]*(-94/9 + ((8*I)/3)*Pi - (16*Log[mu2/s])/3) + 
         G[1, 1, 1, 0, x]*(-112/9 - ((14*I)/3)*Pi - (16*Log[mu2/s])/3) + 
         G[1, 0, 0, 1, x]*(-94/9 - ((14*I)/3)*Pi - (16*Log[mu2/s])/3) + 
         G[1, 1, 0, 0, x]*(-37/9 + (4*I)*Pi - (4*Log[mu2/s])/3) + 
         G[1, 0, 1, 1, x]*(53/9 + (4*I)*Pi - (4*Log[mu2/s])/3) + 
         G[0, 0, 1, 1, x]*(-17/9 - (4*I)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 1, 0, 0, x]*(73/9 - (4*I)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 0, 1, 0, x]*(-32/9 - ((8*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[0, 1, 0, 1, x]*(-14/9 - ((8*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[0, 0, 0, 1, x]*(-32/9 + ((14*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[0, 1, 1, 0, x]*(-14/9 + ((14*I)/3)*Pi + (16*Log[mu2/s])/3) + 
         G[1, 1, 1, x]*(-68/3 - ((76*I)/9)*Pi + (-8 - ((16*I)/3)*Pi)*
            Log[mu2/s] - (64*zeta[2])/3) + G[1, 0, 0, x]*
          (-29/3 - ((22*I)/9)*Pi + (-4 - ((16*I)/3)*Pi)*Log[mu2/s] - 
           (64*zeta[2])/3) + G[1, 0, 1, x]*(1309/54 + ((11*I)/3)*Pi + 
           (74/9 - (4*I)*Pi)*Log[mu2/s] + (4*Log[mu2/s]^2)/3 - 
           (4*zeta[2])/3) + G[1, 1, 0, x]*(1309/54 - ((25*I)/3)*Pi + 
           (74/9 - (4*I)*Pi)*Log[mu2/s] + (4*Log[mu2/s]^2)/3 - 
           (4*zeta[2])/3) + G[0, 0, 1, x]*(1013/54 - ((5*I)/3)*Pi + 
           (34/9 + (4*I)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/3 + 
           (4*zeta[2])/3) + G[0, 1, 0, x]*(1013/54 + ((31*I)/3)*Pi + 
           (34/9 + (4*I)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/3 + 
           (4*zeta[2])/3) + G[0, 0, 0, x]*(-100/3 + ((4*I)/9)*Pi + 
           (-8 + ((16*I)/3)*Pi)*Log[mu2/s] + (64*zeta[2])/3) + 
         G[0, 1, 1, x]*(-61/3 + ((58*I)/9)*Pi + (-4 + ((16*I)/3)*Pi)*
            Log[mu2/s] + (64*zeta[2])/3) + zeta[2]*(513/4 + ((779*I)/54)*Pi - 
           (68*zeta[3])/3) + G[1, 1, x]*(147/4 + ((841*I)/54)*Pi + 
           (2 + ((4*I)/3)*Pi)*Log[mu2/s]^2 + (274/9 + ((40*I)/3)*Pi)*
            zeta[2] + Log[mu2/s]*(14 + ((38*I)/9)*Pi + (52*zeta[2])/3) - 
           (16*zeta[3])/3) + G[0, 0, x]*(195/4 - ((31*I)/54)*Pi + 
           (2 - ((4*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(14 - ((2*I)/9)*Pi - 
             (52*zeta[2])/3) + (14/9 - (6*I)*Pi)*zeta[2] - 2*zeta[3]) + 
         (2407/54 + ((83*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
          ((6 - ((4*I)/3)*Pi)*zeta[2] + (4*zeta[3])/3) + 
         G[1, 0, x]*(-171/4 + ((31*I)/54)*Pi + (-2 + ((4*I)/3)*Pi)*
            Log[mu2/s]^2 + (364/9 + (6*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-14 + ((2*I)/9)*Pi + (52*zeta[2])/3) + 2*zeta[3]) + 
         G[0, 1, x]*(-171/4 - ((841*I)/54)*Pi + (-2 - ((4*I)/3)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(-14 - ((38*I)/9)*Pi - 
             (52*zeta[2])/3) + (104/9 - ((40*I)/3)*Pi)*zeta[2] + 
           (16*zeta[3])/3) + Log[mu2/s]*((42 + ((34*I)/9)*Pi)*zeta[2] + 
           (110/9 - ((28*I)/3)*Pi)*zeta[3] - (143*zeta[4])/3) + 
         G[1, x]*(-3391/108 - ((193*I)/9)*Pi + Log[mu2/s]^2*
            (-8/3 - (20*zeta[2])/3) + (-3287/54 - ((23*I)/9)*Pi)*zeta[2] + 
           (-35/3 - ((22*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
            (-139/9 - ((16*I)/3)*Pi + (-262/9 - ((20*I)/3)*Pi)*zeta[2] + 
             4*zeta[3]) - (47*zeta[4])/6) + (-755/36 - ((191*I)/6)*Pi)*
          zeta[4] + G[0, x]*(3391/108 + ((193*I)/9)*Pi + 
           (-3679/54 - ((31*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
            (8/3 + (20*zeta[2])/3) + Log[mu2/s]*(139/9 + ((16*I)/3)*Pi + 
             (-62/9 + ((20*I)/3)*Pi)*zeta[2] - 4*zeta[3]) + 
           (-19/3 + ((22*I)/3)*Pi)*zeta[3] + (47*zeta[4])/6) + 
         (7*zeta[5])/3) + (((1460*I)/27)*Pi - (16*G[0, 0, 0, 1, x])/3 + 
         (24 + (2*I)*Pi)*G[0, 0, 1, 1, x] + (-24 - (8*I)*Pi)*
          G[0, 1, 1, 1, x] + (-27/2 + (2*I)*Pi)*G[1, 0, 1, 1, x] + 
         (12 + (24*I)*Pi)*G[1, 1, 1, 1, x] - 64*G[0, 0, 1, 0, 0, x] + 
         2*G[0, 0, 1, 0, 1, x] + (2 + (12*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
         96*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 1, x] + 
         (-6 - (36*I)*Pi)*G[0, 1, 0, 1, 0, x] - 8*G[0, 1, 1, 0, 1, x] + 
         (-8 + (36*I)*Pi)*G[0, 1, 1, 1, 0, x] - 96*G[1, 0, 0, 0, 0, x] + 
         16*G[1, 0, 0, 0, 1, x] + (16 + (96*I)*Pi)*G[1, 0, 0, 1, 0, x] - 
         16*G[1, 0, 0, 1, 1, x] + 10*G[1, 0, 1, 0, 1, x] + 
         (10 - (120*I)*Pi)*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
         18*G[1, 1, 0, 0, 1, x] + (18 - (84*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
         24*G[1, 1, 1, 0, 1, x] + (24 + (84*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
         12*G[0, 0, 1, 1, 0, 0, x] - 36*G[0, 1, 0, 1, 0, 0, x] - 
         48*G[0, 1, 1, 0, 0, 0, x] + 36*G[0, 1, 1, 1, 0, 0, x] + 
         96*G[1, 0, 0, 1, 0, 0, x] + 144*G[1, 0, 1, 0, 0, 0, x] - 
         120*G[1, 0, 1, 1, 0, 0, x] + 144*G[1, 1, 0, 0, 0, 0, x] - 
         84*G[1, 1, 0, 1, 0, 0, x] - 144*G[1, 1, 1, 0, 0, 0, x] + 
         84*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, 0, x]*(80 + (48*I)*Pi - 
           96*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(50 + (72*I)*Pi - 
           72*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-118/3 + (2*I)*Pi - 
           16*Log[mu2/s]) + G[1, 0, 0, 1, x]*(-59/2 - (12*I)*Pi - 
           12*Log[mu2/s]) + G[0, 1, 0, 1, x]*(9/2 - (2*I)*Pi + 
           4*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(82 - (24*I)*Pi + 
           24*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(-66 - (72*I)*Pi + 
           72*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-118/3 - (58*I)*Pi + 
           (-16 + (72*I)*Pi)*Log[mu2/s] - 228*zeta[2]) + 
         G[1, 0, 0, 0, x]*(136 - (16*I)*Pi + 64*Log[mu2/s] - 96*zeta[2]) + 
         G[0, 1, 1, 0, x]*(9/2 + (78*I)*Pi + (4 + (24*I)*Pi)*Log[mu2/s] - 
           84*zeta[2]) + G[0, 0, 1, 0, x]*(-16/3 - (62*I)*Pi - 12*zeta[2]) + 
         G[0, 1, 0, 0, x]*(92 - (54*I)*Pi + 48*Log[mu2/s] + 36*zeta[2]) + 
         G[0, 0, 0, x]*(((-16*I)/3)*Pi + 64*zeta[2]) + G[1, 1, 0, 0, x]*
          (-169/2 + (54*I)*Pi + (-44 - (48*I)*Pi)*Log[mu2/s] + 
           24*Log[mu2/s]^2 + 168*zeta[2]) + G[1, 0, 1, 0, x]*
          (-59/2 + (48*I)*Pi + (-12 - (72*I)*Pi)*Log[mu2/s] + 264*zeta[2]) + 
         G[1, 0, 1, x]*(583/12 - (22*I)*Pi + (21 - (4*I)*Pi)*Log[mu2/s] + 
           4*Log[mu2/s]^2 + (-4 + (120*I)*Pi)*zeta[2] - 120*zeta[3]) + 
         G[1, 1, 0, x]*(583/12 - ((617*I)/6)*Pi + (4 + (24*I)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(21 - (52*I)*Pi - 168*zeta[2]) + 
           110*zeta[2] - 60*zeta[3]) + G[0, 0, x]*(((97*I)/6)*Pi + 
           Log[mu2/s]*((4*I)*Pi - 48*zeta[2]) + (-244/3 + (16*I)*Pi)*
            zeta[2] - 40*zeta[3]) + Log[mu2/s]^2*(((10*I)/3)*Pi + 
           (-28/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
         G[0, 1, 0, x]*(97/6 + ((201*I)/2)*Pi + Log[mu2/s]*(4 + (52*I)*Pi - 
             24*zeta[2]) + (-164 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + 
         (-686/9 + ((50*I)/3)*Pi)*zeta[3] + G[0, 0, 1, x]*
          (97/6 + ((68*I)/3)*Pi + 4*Log[mu2/s] + (-10 - (12*I)*Pi)*zeta[2] + 
           12*zeta[3]) + G[0, 1, 1, x]*(226/9 - ((37*I)/6)*Pi + 
           (40/3 + (4*I)*Pi)*Log[mu2/s] + (24 - (36*I)*Pi)*zeta[2] + 
           36*zeta[3]) + G[1, 0, 0, x]*(-2329/18 + ((239*I)/6)*Pi - 
           16*Log[mu2/s]^2 + (-138 - (24*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-200/3 + (20*I)*Pi + 72*zeta[2]) + 60*zeta[3]) + 
         G[1, 1, 1, x]*(-18 - ((106*I)/3)*Pi + (-8 - (16*I)*Pi)*Log[mu2/s] + 
           (-56 - (84*I)*Pi)*zeta[2] + 84*zeta[3]) + 
         zeta[2]*(-7739/108 + ((604*I)/9)*Pi + 88*zeta[3]) + 
         Log[mu2/s]*(((209*I)/9)*Pi + (-407/9 + ((124*I)/3)*Pi)*zeta[2] + 
           (-116/3 - (16*I)*Pi)*zeta[3] - 212*zeta[4]) + 
         G[1, 0, x]*(-3671/108 - ((3313*I)/36)*Pi + Log[mu2/s]^2*
            (-4/3 - (12*I)*Pi - 24*zeta[2]) + (862/3 + (12*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(-101/9 - ((145*I)/3)*Pi + (136 + (24*I)*Pi)*zeta[2] - 
             24*zeta[3]) + (48 + (36*I)*Pi)*zeta[3] - 123*zeta[4]) + 
         (-461/2 - (50*I)*Pi)*zeta[4] + G[0, x]*(((-3671*I)/108)*Pi + 
           (841/9 - ((86*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*(((-4*I)/3)*Pi + 
             16*zeta[2]) + (46 - (24*I)*Pi)*zeta[3] + Log[mu2/s]*
            (((-101*I)/9)*Pi + (172/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
           82*zeta[4]) + G[0, 1, x]*(-3671/108 + ((541*I)/18)*Pi - 
           (4*Log[mu2/s]^2)/3 + (-499/6 - (92*I)*Pi)*zeta[2] + 
           (82 + (12*I)*Pi)*zeta[3] + Log[mu2/s]*(-101/9 + ((44*I)/3)*Pi + 
             (-20 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 159*zeta[4]) + 
         G[1, 1, x]*(263/9 + ((145*I)/4)*Pi + (2 + (4*I)*Pi)*Log[mu2/s]^2 + 
           (799/6 + (82*I)*Pi)*zeta[2] + (-52 + (12*I)*Pi)*zeta[3] + 
           Log[mu2/s]*(17/3 + (17*I)*Pi + (48 - (72*I)*Pi)*zeta[2] + 
             72*zeta[3]) + 483*zeta[4]) - 52*zeta[5] + 
         G[1, x]*(1460/27 + ((1993*I)/108)*Pi + zeta[2]*(-8981/36 + 
             ((77*I)/3)*Pi - 132*zeta[3]) + (-280/3 - (22*I)*Pi)*zeta[3] + 
           Log[mu2/s]^2*(10/3 + ((2*I)/3)*Pi + (-20 - (24*I)*Pi)*zeta[2] + 
             24*zeta[3]) + (-471/2 + (75*I)*Pi)*zeta[4] + 
           Log[mu2/s]*(209/9 + ((10*I)/9)*Pi + (-347/3 + (24*I)*Pi)*zeta[2] + 
             (-44 + (24*I)*Pi)*zeta[3] + 318*zeta[4]) + 78*zeta[5]))/x))/
     Nc^2 + (((97*I)/8)*Pi - (45*I)*Pi*G[0, 0, 0, 0, 0, x] + 
      (-37/2 - (3*I)*Pi)*G[0, 0, 0, 1, 1, x] + (-39/2 + ((33*I)/2)*Pi)*
       G[1, 1, 1, 0, 1, x] + (-39/2 + (7*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
      45*G[0, 0, 0, 0, 0, 1, x] - 45*G[0, 0, 0, 0, 1, 0, x] - 
      11*G[0, 0, 0, 1, 0, 0, x] - 17*G[0, 0, 0, 1, 0, 1, x] - 
      17*G[0, 0, 0, 1, 1, 0, x] + 14*G[0, 0, 0, 1, 1, 1, x] + 
      15*G[0, 0, 1, 0, 0, 0, x] - 6*G[0, 0, 1, 0, 0, 1, x] - 
      6*G[0, 0, 1, 0, 1, 0, x] - (7*G[0, 0, 1, 0, 1, 1, x])/2 - 
      6*G[0, 0, 1, 1, 0, 0, x] - 6*G[0, 0, 1, 1, 0, 1, x] - 
      6*G[0, 0, 1, 1, 1, 0, x] + (37*G[0, 0, 1, 1, 1, 1, x])/2 + 
      21*G[0, 1, 0, 0, 0, 0, x] + 11*G[0, 1, 0, 0, 0, 1, x] + 
      11*G[0, 1, 0, 0, 1, 0, x] - (9*G[0, 1, 0, 0, 1, 1, x])/2 - 
      17*G[0, 1, 0, 1, 0, 0, x] + 7*G[0, 1, 0, 1, 0, 1, x] + 
      7*G[0, 1, 0, 1, 1, 0, x] + 3*G[0, 1, 0, 1, 1, 1, x] + 
      5*G[0, 1, 1, 0, 0, 0, x] - 7*G[0, 1, 1, 0, 0, 1, x] - 
      7*G[0, 1, 1, 0, 1, 0, x] - (15*G[0, 1, 1, 0, 1, 1, x])/2 - 
      5*G[0, 1, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 1, 0, 1, x] - 
      6*G[0, 1, 1, 1, 1, 0, x] - 3*G[0, 1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 0, 0, 0, x] + 31*G[1, 0, 0, 0, 0, 1, x] + 
      31*G[1, 0, 0, 0, 1, 0, x] + (33*G[1, 0, 0, 0, 1, 1, x])/2 - 
      10*G[1, 0, 0, 1, 0, 0, x] + 18*G[1, 0, 0, 1, 0, 1, x] + 
      18*G[1, 0, 0, 1, 1, 0, x] - 52*G[1, 0, 0, 1, 1, 1, x] - 
      7*G[1, 0, 1, 0, 0, 0, x] + 5*G[1, 0, 1, 0, 0, 1, x] + 
      5*G[1, 0, 1, 0, 1, 0, x] - (97*G[1, 0, 1, 0, 1, 1, x])/2 - 
      12*G[1, 0, 1, 1, 0, 0, x] + 16*G[1, 0, 1, 1, 0, 1, x] + 
      16*G[1, 0, 1, 1, 1, 0, x] + (17*G[1, 0, 1, 1, 1, 1, x])/2 + 
      40*G[1, 1, 0, 0, 0, 0, x] - 7*G[1, 1, 0, 0, 0, 1, x] - 
      7*G[1, 1, 0, 0, 1, 0, x] - (47*G[1, 1, 0, 0, 1, 1, x])/2 - 
      18*G[1, 1, 0, 1, 0, 0, x] - 8*G[1, 1, 0, 1, 0, 1, x] - 
      8*G[1, 1, 0, 1, 1, 0, x] + 15*G[1, 1, 0, 1, 1, 1, x] - 
      26*G[1, 1, 1, 0, 0, 0, x] + 5*G[1, 1, 1, 0, 0, 1, x] + 
      5*G[1, 1, 1, 0, 1, 0, x] + (23*G[1, 1, 1, 0, 1, 1, x])/2 + 
      7*G[1, 1, 1, 1, 0, 0, x] + (115*G[1, 1, 1, 1, 1, 1, x])/2 + 
      G[1, 1, 1, 1, 1, x]*(-121/2 + ((55*I)/2)*Pi - 30*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(16 + (9*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-26 - (10*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-26 + ((59*I)/2)*Pi - 18*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-8 - (6*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-8 - ((107*I)/2)*Pi - 10*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(25/2 + ((9*I)/2)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-121/4 + (4*I)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-34 + ((45*I)/2)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(16 + ((11*I)/2)*Pi - Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(16 - (11*I)*Pi - Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-23 + (31*I)*Pi - Log[mu2/s]) - 
      ((5*I)/24)*Pi*Log[mu2/s]^5 + G[1, 0, 1, 0, 0, x]*
       (32 - I*Pi + Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-127/4 - (8*I)*Pi + Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-19/2 + 2*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(-4 - (23*I)*Pi + 
        3*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(-4 - ((55*I)/2)*Pi + 
        3*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(22 - (7*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(22 - ((21*I)/2)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(105/4 + (15*I)*Pi + 5*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-83/2 + (39*I)*Pi + 7*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(31/2 + (I/2)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(31/2 - (2*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(8 + (20*I)*Pi + 11*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-6 - (6*I)*Pi + 15*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(243/4 - (9*I)*Pi + 25*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(34 + (3*I)*Pi + 31*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(34 - (14*I)*Pi + 31*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(34 + ((193*I)/4)*Pi + (27/2 + (15*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 - (219*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (-45/4 - (53*I)*Pi + (29/2 - (24*I)*Pi)*Log[mu2/s] - 
        (13*Log[mu2/s]^2)/2 - (137*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (27/2 - ((25*I)/2)*Pi + (13 + (16*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
        (113*zeta[2])/2) + G[0, 1, 0, 1, x]*(-14 + ((119*I)/4)*Pi + 
        (-25/2 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 38*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-129/4 - ((19*I)/2)*Pi + (-5/2 - (13*I)*Pi)*
         Log[mu2/s] - (11*Log[mu2/s]^2)/2 - (51*zeta[2])/2) + 
      G[0, 0, 1, 0, x]*(-41/2 + (5*I)*Pi + (-37/2 + (4*I)*Pi)*Log[mu2/s] - 
        (17*Log[mu2/s]^2)/2 - (37*zeta[2])/2) + G[1, 1, 1, 1, x]*
       (173/4 - ((261*I)/4)*Pi + (59/4 - ((53*I)/2)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/4 - (39*zeta[2])/4) + Log[mu2/s]^4*
       (((-7*I)/8)*Pi + (7*zeta[2])/2) + G[1, 0, 1, 0, x]*
       (34 + ((75*I)/2)*Pi + (27/2 - I*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
        7*zeta[2]) + G[1, 0, 1, 1, x]*(21 - ((99*I)/4)*Pi + 
        (69/4 - ((25*I)/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + 
        (53*zeta[2])/4) + G[0, 0, 1, 1, x]*(-99/2 + ((51*I)/4)*Pi + 
        (-61/4 + (I/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
        (109*zeta[2])/4) + G[0, 1, 1, 1, x]*(111/4 + ((47*I)/4)*Pi + 
        (43/2 + (7*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + (55*zeta[2])/2) + 
      G[0, 1, 1, 0, x]*(-14 + (-25/2 + (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (73*zeta[2])/2) + G[0, 0, 0, 1, x]*
       (-41/2 - (3*I)*Pi + (-37/2 + (14*I)*Pi)*Log[mu2/s] - 
        (17*Log[mu2/s]^2)/2 + (79*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (27/2 - ((85*I)/4)*Pi + (13 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        48*zeta[2]) + G[1, 1, 0, 0, x]*(-3/2 + ((7*I)/2)*Pi + 
        (-17/2 - (10*I)*Pi)*Log[mu2/s] + (11*Log[mu2/s]^2)/2 + 
        (141*zeta[2])/2) + G[0, 0, 0, 0, x]*(-2 + (34*I)*Pi + 
        (31*I)*Pi*Log[mu2/s] + 84*zeta[2]) + Log[mu2/s]^3*
       (((-49*I)/12)*Pi + (4 + ((53*I)/12)*Pi)*zeta[2]) + 
      G[0, 0, 0, x]*(43/4 - ((45*I)/2)*Pi - ((17*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-37*I)/2)*Pi - 84*zeta[2]) + (-101 - ((35*I)/2)*Pi)*
         zeta[2]) + G[0, 0, 1, x]*(-27 - ((293*I)/4)*Pi + 
        (1/2 - ((31*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-13/4 - ((131*I)/4)*Pi - (9*zeta[2])/2) + 
        (69/2 + ((139*I)/4)*Pi)*zeta[2] - (57*zeta[3])/2) + 
      G[1, 1, 0, x]*(-47/2 + (I/4)*Pi + (-23/4 + (4*I)*Pi)*Log[mu2/s]^2 - 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(-47/4 - (7*I)*Pi - 55*zeta[2]) + 
        (65/4 + (6*I)*Pi)*zeta[2] - (71*zeta[3])/3) + 
      G[0, 1, 0, x]*(-27 - ((99*I)/2)*Pi + (1/2 - ((11*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + (6 + ((131*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-13/4 - (14*I)*Pi + (101*zeta[2])/2) - 12*zeta[3]) + 
      G[1, 1, 1, x]*(191/4 + ((309*I)/4)*Pi + (21/2 + ((41*I)/4)*Pi)*
         Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + (295/4 + ((53*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*(41/2 + ((195*I)/4)*Pi + 6*zeta[2]) + 
        (2*zeta[3])/3) + (295/2 + ((731*I)/12)*Pi)*zeta[3] + 
      G[0, 1, 1, x]*(-9/2 - ((5*I)/4)*Pi + (-65/8 - ((7*I)/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(-15 - ((29*I)/4)*Pi - 
          (53*zeta[2])/2) + (-947/8 + (10*I)*Pi)*zeta[2] + (3*zeta[3])/2) + 
      G[1, 0, 0, x]*(63 + ((77*I)/2)*Pi + (-1/2 + (3*I)*Pi)*Log[mu2/s]^2 + 
        (11*Log[mu2/s]^3)/6 + (75/2 + (51*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(63/4 + (27*I)*Pi + (141*zeta[2])/2) + (10*zeta[3])/3) + 
      G[1, 0, 1, x]*(-47/2 + ((173*I)/4)*Pi + (-23/4 + ((7*I)/4)*Pi)*
         Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + (-79 + ((7*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-47/4 + ((77*I)/4)*Pi + 6*zeta[2]) + (148*zeta[3])/3) + 
      zeta[2]*(-929/4 - ((533*I)/4)*Pi + (-153/2 - ((275*I)/6)*Pi)*zeta[3]) + 
      G[0, 1, x]*(185/2 + ((23*I)/4)*Pi + (10/3 + ((4*I)/3)*Pi)*
         Log[mu2/s]^3 + (11*Log[mu2/s]^4)/24 + (1089/8 + ((109*I)/8)*Pi)*
         zeta[2] + Log[mu2/s]^2*(103/8 + ((19*I)/8)*Pi + (25*zeta[2])/2) + 
        (-209/12 - ((277*I)/6)*Pi)*zeta[3] + Log[mu2/s]*
         (149/4 + ((15*I)/2)*Pi + (363/4 - (18*I)*Pi)*zeta[2] + 
          (16*zeta[3])/3) - (3953*zeta[4])/16) + 
      G[0, 0, x]*(-273/8 - ((87*I)/4)*Pi + (I/2)*Pi*Log[mu2/s]^3 + 
        (185 + (18*I)*Pi)*zeta[2] + Log[mu2/s]^2*((I/2)*Pi + 42*zeta[2]) + 
        Log[mu2/s]*(-11/2 - ((13*I)/4)*Pi + (104 + ((41*I)/2)*Pi)*zeta[2]) + 
        (-15/2 - (13*I)*Pi)*zeta[3] - 45*zeta[4]) + 
      Log[mu2/s]^2*(((-17*I)/2)*Pi + (69/8 + ((9*I)/4)*Pi)*zeta[2] + 
        (1 + ((61*I)/6)*Pi)*zeta[3] - (45*zeta[4])/2) + 
      x^2*(-12*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
        4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
        4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] + 
        4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
        G[0, 0, 1, x]*(-7/2 - 4*Log[mu2/s]) + G[0, 1, 0, x]*
         (-7/2 - 4*Log[mu2/s]) + G[1, 0, 1, x]*(-7/2 - 4*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-7/2 - 4*Log[mu2/s]) + G[0, 0, 0, x]*
         (7 + 8*Log[mu2/s]) + G[1, 1, 1, x]*(7 + 8*Log[mu2/s]) + 
        G[0, 1, x]*(37/8 + (7*Log[mu2/s])/2 + 2*Log[mu2/s]^2 - 13*zeta[2]) + 
        G[1, 0, x]*(37/8 + (7*Log[mu2/s])/2 + 2*Log[mu2/s]^2 - 13*zeta[2]) + 
        G[0, 0, x]*(-37/8 - (7*Log[mu2/s])/2 - 2*Log[mu2/s]^2 - 11*zeta[2]) + 
        G[1, 1, x]*(-37/8 - (7*Log[mu2/s])/2 - 2*Log[mu2/s]^2 - 11*zeta[2]) - 
        (111*zeta[2])/8 - 6*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*((-21*zeta[2])/2 - 4*zeta[3]) - (7*zeta[3])/2 + 
        G[0, x]*((21*zeta[2])/2 + 12*Log[mu2/s]*zeta[2] + 4*zeta[3]) + 
        G[1, x]*((21*zeta[2])/2 + 12*Log[mu2/s]*zeta[2] + 4*zeta[3]) - 
        (9*zeta[4])/2) + (5991/16 + ((435*I)/16)*Pi)*zeta[4] + 
      G[1, 0, x]*(185/2 + ((307*I)/4)*Pi + (10/3 + (3*I)*Pi)*Log[mu2/s]^3 + 
        (11*Log[mu2/s]^4)/24 + Log[mu2/s]^2*(103/8 + ((15*I)/4)*Pi - 
          (195*zeta[2])/4) + (-1819/8 - ((383*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(149/4 + ((119*I)/4)*Pi + (-171/2 - (65*I)*Pi)*zeta[2] - 
          (41*zeta[3])/3) + (16/3 - (84*I)*Pi)*zeta[3] + (647*zeta[4])/16) + 
      G[1, 1, x]*(-1449/8 - ((207*I)/4)*Pi + (-119/24 - ((3*I)/4)*Pi)*
         Log[mu2/s]^3 - (11*Log[mu2/s]^4)/16 + Log[mu2/s]^2*
         (-171/8 - ((81*I)/8)*Pi - (131*zeta[2])/8) + 
        (-1129/8 - ((389*I)/8)*Pi)*zeta[2] + (299/12 + (21*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-76 - (34*I)*Pi + (-711/8 - ((147*I)/4)*Pi)*zeta[2] + 
          29*zeta[3]) + (8847*zeta[4])/32) + 
      Log[mu2/s]*(((-13*I)/2)*Pi + zeta[2]*(-155/4 - ((75*I)/2)*Pi - 
          100*zeta[3]) + (115/2 + (26*I)*Pi)*zeta[3] + 
        (387/4 + ((119*I)/16)*Pi)*zeta[4]) + 
      G[0, x]*(19/4 + ((535*I)/8)*Pi + ((11*I)/24)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(7/12 + ((10*I)/3)*Pi - 14*zeta[2]) + 
        Log[mu2/s]^2*(7/2 + ((117*I)/8)*Pi + (-223/4 - ((47*I)/4)*Pi)*
           zeta[2]) + (113/6 + ((4*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(-206 - ((105*I)/8)*Pi + 100*zeta[3]) + 
        (731/8 + ((15*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (17/2 + ((155*I)/4)*Pi + (-703/4 - (28*I)*Pi)*zeta[2] + 
          (12 - ((11*I)/3)*Pi)*zeta[3] + 45*zeta[4])) + 
      ((-3*I)*Pi*G[0, 0, 0, 0, 1, x] + I*Pi*G[0, 0, 0, 1, 0, x] - 
        (6*I)*Pi*G[0, 0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, 0, x] - 
        (11*I)*Pi*G[1, 0, 0, 0, 0, x] + (-17 - (45*I)*Pi)*
         G[1, 1, 1, 1, 1, x] - 3*G[0, 0, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 1, 0, 1, x] + G[0, 0, 0, 1, 1, 0, x] + 
        2*G[0, 0, 0, 1, 1, 1, x] - 6*G[0, 0, 1, 0, 0, 1, x] - 
        6*G[0, 0, 1, 0, 1, 0, x] + 6*G[0, 0, 1, 0, 1, 1, x] + 
        5*G[0, 0, 1, 1, 0, 0, x] - 7*G[0, 0, 1, 1, 0, 1, x] - 
        7*G[0, 0, 1, 1, 1, 0, x] + 6*G[0, 0, 1, 1, 1, 1, x] + 
        16*G[0, 1, 0, 0, 0, 1, x] + 16*G[0, 1, 0, 0, 1, 0, x] + 
        3*G[0, 1, 0, 0, 1, 1, x] - 15*G[0, 1, 0, 1, 0, 0, x] + 
        11*G[0, 1, 0, 1, 0, 1, x] + 11*G[0, 1, 0, 1, 1, 0, x] - 
        24*G[0, 1, 0, 1, 1, 1, x] - 28*G[0, 1, 1, 0, 0, 0, x] + 
        19*G[0, 1, 1, 0, 0, 1, x] + 19*G[0, 1, 1, 0, 1, 0, x] - 
        17*G[0, 1, 1, 0, 1, 1, x] - 3*G[0, 1, 1, 1, 0, 0, x] + 
        26*G[0, 1, 1, 1, 0, 1, x] + 26*G[0, 1, 1, 1, 1, 0, x] - 
        28*G[0, 1, 1, 1, 1, 1, x] - 11*G[1, 0, 0, 0, 0, 1, x] - 
        11*G[1, 0, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 0, 1, 1, x] + 
        3*G[1, 0, 0, 1, 0, 0, x] - 6*G[1, 0, 0, 1, 0, 1, x] - 
        6*G[1, 0, 0, 1, 1, 0, x] - 12*G[1, 0, 0, 1, 1, 1, x] - 
        G[1, 0, 1, 0, 0, 0, x] + 13*G[1, 0, 1, 0, 0, 1, x] + 
        13*G[1, 0, 1, 0, 1, 0, x] - 14*G[1, 0, 1, 0, 1, 1, x] - 
        14*G[1, 0, 1, 1, 0, 0, x] + 11*G[1, 0, 1, 1, 0, 1, x] + 
        11*G[1, 0, 1, 1, 1, 0, x] + 23*G[1, 0, 1, 1, 1, 1, x] - 
        23*G[1, 1, 0, 0, 0, 0, x] - 6*G[1, 1, 0, 0, 0, 1, x] - 
        6*G[1, 1, 0, 0, 1, 0, x] - 26*G[1, 1, 0, 0, 1, 1, x] + 
        17*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
        4*G[1, 1, 0, 1, 1, 0, x] + 37*G[1, 1, 0, 1, 1, 1, x] + 
        43*G[1, 1, 1, 0, 0, 0, x] - 21*G[1, 1, 1, 0, 0, 1, x] - 
        21*G[1, 1, 1, 0, 1, 0, x] + 13*G[1, 1, 1, 0, 1, 1, x] - 
        10*G[1, 1, 1, 1, 0, 0, x] - 45*G[1, 1, 1, 1, 0, 1, x] - 
        45*G[1, 1, 1, 1, 1, 0, x] + G[1, 1, 1, 0, 0, x]*
         (-56 + (6*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
         (-13 + (7*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
         (-13 - (14*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (-15/2 + (7*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
         (-15/2 - (16*I)*Pi - 12*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (35/2 + (25*I)*Pi - 9*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
         (11/2 + (28*I)*Pi - 5*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-13 - (5*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
         (-29 - (4*I)*Pi - 3*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
         (-29 - (6*I)*Pi - 3*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (2 + (2*I)*Pi - Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (2 + I*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (2 + (3*I)*Pi + 3*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (70 + (16*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (-51/2 - I*Pi + 6*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (-51/2 + (3*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (11/2 - (6*I)*Pi + 7*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (79/2 - (10*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (-7/2 + I*Pi + 10*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
         (-45/2 - (22*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (-45/2 + (23*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
         (253/2 - (15*I)*Pi + 14*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
         (91/2 + (19*I)*Pi + 21*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
         (13/2 + (23*I)*Pi + 31*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
         (13/2 - (24*I)*Pi + 31*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         ((2*I)*Pi - I*Pi*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (-1 - (12*I)*Pi + (9/2 + I*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 - 
          (133*zeta[2])/2) + G[0, 1, 1, 1, x]*(-81 + ((7*I)/2)*Pi + 
          (-29 - (9*I)*Pi)*Log[mu2/s] - 7*Log[mu2/s]^2 - 61*zeta[2]) + 
        G[1, 0, 1, 0, x]*(147/2 + (61*I)*Pi + (20 - (3*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - 39*zeta[2]) + G[0, 1, 0, 1, x]*
         (-1 + ((5*I)/2)*Pi + (9/2 + (2*I)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/2 - (69*zeta[2])/2) + G[0, 1, 0, 0, x]*
         (((-15*I)/2)*Pi - (12*I)*Pi*Log[mu2/s] - 19*zeta[2]) + 
        G[1, 1, 0, 0, x]*(-511/4 + (48*I)*Pi + (-56 + (16*I)*Pi)*Log[mu2/s] - 
          4*Log[mu2/s]^2 - 19*zeta[2]) + G[1, 0, 1, 1, x]*
         (-169/4 - ((47*I)/2)*Pi + (-12 - (14*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2 - 18*zeta[2]) + G[1, 0, 0, 1, x]*(147/2 + (34*I)*Pi + 
          (20 + (10*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 7*zeta[2]) + 
        G[0, 0, 1, 0, x]*((2*I)*Pi + (3*I)*Pi*Log[mu2/s] + 14*zeta[2]) + 
        G[0, 0, 1, 1, x]*(49/2 - (5*I)*Pi + (6 + I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + 22*zeta[2]) + G[1, 0, 0, 0, x]*
         (((-51*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] + 23*zeta[2]) + 
        G[1, 1, 0, 1, x]*(167/4 - (16*I)*Pi + (1 - (13*I)*Pi)*Log[mu2/s] - 
          9*Log[mu2/s]^2 + 36*zeta[2]) + G[1, 1, 1, 1, x]*
         (36 - (I/2)*Pi + (10 + (31*I)*Pi)*Log[mu2/s] + 63*zeta[2]) + 
        G[1, 1, 1, 0, x]*(167/4 - ((97*I)/2)*Pi + (1 - (3*I)*Pi)*Log[mu2/s] - 
          9*Log[mu2/s]^2 + 94*zeta[2]) + G[1, 1, 1, x]*
         (91/4 + ((247*I)/4)*Pi + (-2 - (9*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(-16 + (7*I)*Pi - 60*zeta[2]) + (-7 + (13*I)*Pi)*
           zeta[2] - 59*zeta[3]) + G[1, 0, 1, x]*(-659/8 + ((3*I)/4)*Pi + 
          (-9/4 + (I/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + 
          (283/4 + ((71*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (-61/2 + ((7*I)/2)*Pi + (35*zeta[2])/2) - (46*zeta[3])/3) + 
        G[1, 0, 0, x]*(((147*I)/2)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((20*I)*Pi - 20*zeta[2]) + (-27 - (10*I)*Pi)*zeta[2] - 
          9*zeta[3]) + G[0, 0, 1, x]*(((49*I)/2)*Pi + I*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((6*I)*Pi - 18*zeta[2]) + (-22 - (11*I)*Pi)*zeta[2] - 
          8*zeta[3]) + G[1, 1, 0, x]*(-659/8 - ((233*I)/2)*Pi + 
          (-9/4 - ((19*I)/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + 
          (945/4 + ((17*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
           (-61/2 - ((119*I)/2)*Pi + (27*zeta[2])/2) - zeta[3]/3) + 
        G[0, 1, 0, x]*((-I)*Pi + ((7*I)/2)*Pi*Log[mu2/s]^2 + 
          (61/2 + ((35*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((9*I)/2)*Pi + 
            25*zeta[2]) + 9*zeta[3]) + G[0, 1, 1, x]*(261/4 - ((89*I)/2)*Pi + 
          (27*Log[mu2/s]^2)/4 + (7*Log[mu2/s]^3)/6 + (249/4 + (11*I)*Pi)*
           zeta[2] + Log[mu2/s]*(75/2 - (11*I)*Pi + (115*zeta[2])/2) + 
          (92*zeta[3])/3) + G[1, 1, x]*(-991/8 - ((689*I)/8)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + (-349/4 + ((161*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(1 - ((17*I)/4)*Pi + 27*zeta[2]) + 
          (-31 + ((14*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(-53/2 - ((89*I)/2)*Pi + 
            (4 + ((47*I)/2)*Pi)*zeta[2] + 22*zeta[3]) - (839*zeta[4])/4) + 
        G[1, 0, x]*(((-659*I)/8)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          (-263/4 - ((169*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
           (((-9*I)/4)*Pi + (11*zeta[2])/2) + (32 - ((7*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(((-61*I)/2)*Pi + (-7/2 + ((3*I)/2)*Pi)*zeta[2] + 
            18*zeta[3]) + (67*zeta[4])/2) + G[0, 1, x]*(((261*I)/4)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((27*I)/4)*Pi - 
            (51*zeta[2])/2) + (-165/2 - ((45*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((75*I)/2)*Pi + (-103/2 - ((59*I)/2)*Pi)*zeta[2] - 
            16*zeta[3]) + (-42 - ((100*I)/3)*Pi)*zeta[3] + (301*zeta[4])/4) + 
        G[1, x]*(((-991*I)/8)*Pi - 7*Log[mu2/s]^3*zeta[2] + 
          Log[mu2/s]^2*(I*Pi + (17/2 - ((9*I)/2)*Pi)*zeta[2] - 16*zeta[3]) + 
          (-172 + ((23*I)/2)*Pi)*zeta[3] + zeta[2]*(3681/8 + ((423*I)/2)*Pi + 
            119*zeta[3]) + (-1391/4 - ((37*I)/4)*Pi)*zeta[4] + 
          Log[mu2/s]*(((-53*I)/2)*Pi + (135 + ((145*I)/2)*Pi)*zeta[2] + 
            (-84 - (10*I)*Pi)*zeta[3] + (61*zeta[4])/2) - (43*zeta[5])/2))/
       x^2 + (99/4 + (34*I)*Pi)*zeta[5] + 
      ((-19/2 + (7*I)*Pi)*G[0, 0, 0, 0, x] + (3/2 - ((7*I)/2)*Pi)*
         G[0, 1, 0, 0, x] + ((3*I)/2)*Pi*G[0, 1, 1, 1, x] - 
        (3*I)*Pi*G[1, 0, 1, 1, x] + (-3 + (I/2)*Pi)*G[1, 1, 0, 0, x] + 
        (I/2)*Pi*G[1, 1, 0, 1, x] - I*Pi*G[1, 1, 1, 0, x] + 
        7*G[0, 0, 0, 0, 1, x] + 7*G[0, 0, 0, 1, 0, x] - 
        4*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 0, x] + 
        (5*G[0, 0, 1, 0, 1, x])/2 + (5*G[0, 0, 1, 1, 0, x])/2 + 
        (7*G[0, 0, 1, 1, 1, x])/2 - 3*G[0, 1, 0, 0, 0, x] - 
        G[0, 1, 0, 0, 1, x]/2 - G[0, 1, 0, 1, 0, x]/2 + G[0, 1, 0, 1, 1, x] + 
        (5*G[0, 1, 1, 0, 0, x])/2 + (3*G[0, 1, 1, 0, 1, x])/2 + 
        (3*G[0, 1, 1, 1, 0, x])/2 + (9*G[1, 0, 0, 0, 0, x])/2 - 
        (7*G[1, 0, 0, 0, 1, x])/2 - (7*G[1, 0, 0, 1, 0, x])/2 + 
        (5*G[1, 0, 0, 1, 1, x])/2 + (5*G[1, 0, 1, 0, 0, x])/2 - 
        3*G[1, 0, 1, 0, 1, x] - 3*G[1, 0, 1, 1, 0, x] + 
        G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 - G[1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 1, x]*(-1/4 - I*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-1/4 - ((7*I)/2)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(1/2 - (2*I)*Pi - 3*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-29/2 + (4*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(19/4 - (I/2)*Pi - Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(19/4 + (3*I)*Pi - Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(5/4 + (I/2)*Pi + (3*Log[mu2/s])/2) + 
        G[1, 0, 1, 0, x]*(5/4 + I*Pi + (3*Log[mu2/s])/2) + 
        G[0, 0, 0, x]*(151/4 - ((11*I)/4)*Pi + (7 - (4*I)*Pi)*Log[mu2/s] - 
          (27*zeta[2])/2) + G[0, 1, 1, x]*(((19*I)/4)*Pi - I*Pi*Log[mu2/s] - 
          5*zeta[2]) + G[1, 1, 0, x]*((-3*I)*Pi - (3*zeta[2])/2) + 
        G[0, 1, 0, x]*(-75/8 + ((21*I)/4)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + G[0, 0, 1, x]*
         (-75/8 - ((63*I)/4)*Pi + (-1 - ((9*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (11*zeta[2])/4) + G[1, 0, 1, x]*
         (((5*I)/4)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 7*zeta[2]) + 
        G[1, 0, 0, x]*(-37/4 + ((5*I)/4)*Pi - Log[mu2/s]/2 + 
          (3*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + G[1, 0, x]*
         (((-37*I)/4)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((-I/2)*Pi - (21*zeta[2])/2) + (-5/4 - ((27*I)/4)*Pi)*
           zeta[2] - (7*zeta[3])/2) + G[1, 1, x]*(((3*I)/2)*Pi*zeta[2] - 
          (3*zeta[3])/2) + (1/8 - ((97*I)/4)*Pi)*zeta[3] + 
        G[0, 0, x]*(-119/2 + ((63*I)/8)*Pi + (-2 + ((3*I)/4)*Pi)*
           Log[mu2/s]^2 + (-17/2 + ((31*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-41/2 + (2*I)*Pi + 12*zeta[2]) + 3*zeta[3]) + 
        G[0, 1, x]*(((-75*I)/8)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (3/4 - ((11*I)/4)*Pi)*zeta[2] + Log[mu2/s]*((-I)*Pi + 
            (7*zeta[2])/2) + 8*zeta[3]) + zeta[2]*((-I/8)*Pi + 31*zeta[3]) + 
        G[0, x]*(((-119*I)/2)*Pi + Log[mu2/s]^2*((-2*I)*Pi - (9*zeta[2])/2) + 
          (829/8 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-41*I)/2)*Pi + 
            (31/2 - ((13*I)/2)*Pi)*zeta[2] - 3*zeta[3]) + 
          (-2 - (8*I)*Pi)*zeta[3] - (57*zeta[4])/8) + 
        (113/8 + ((209*I)/8)*Pi)*zeta[4] + G[1, x]*(((17*I)/4)*Pi*zeta[2] + 
          Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
          (-17/4 + (4*I)*Pi)*zeta[3] + (265*zeta[4])/8) + 
        Log[mu2/s]*((-I/2)*Pi*zeta[2] + (1/2 - ((3*I)/2)*Pi)*zeta[3] + 
          (181*zeta[4])/4) + 8*zeta[5])/(1 - x) + 
      G[1, x]*(59/8 - ((829*I)/8)*Pi + (-7/8 - ((61*I)/48)*Pi)*Log[mu2/s]^4 - 
        (5*Log[mu2/s]^5)/24 + Log[mu2/s]^3*(-14/3 - ((41*I)/8)*Pi + 
          (239*zeta[2])/12) + zeta[2]*(845/2 + ((697*I)/4)*Pi - 
          (65*zeta[3])/6) + (-215/3 + ((199*I)/4)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-12 - ((45*I)/2)*Pi + (729/8 + ((215*I)/8)*Pi)*
           zeta[2] + (49*zeta[3])/6) + (-4373/16 + ((5635*I)/32)*Pi)*
         zeta[4] + Log[mu2/s]*(-15 - ((251*I)/4)*Pi + 
          (1071/4 + ((889*I)/8)*Pi)*zeta[2] + (-75/2 + ((182*I)/3)*Pi)*
           zeta[3] + (643*zeta[4])/16) + 16*zeta[5]) + 
      (((19*I)/4)*Pi - (11*I)*Pi*G[0, 0, 0, 0, x] - 11*G[0, 0, 0, 0, 1, x] - 
        11*G[0, 0, 0, 1, 0, x] - 5*G[0, 0, 0, 1, 1, x] + 
        3*G[0, 0, 1, 0, 0, x] + (-13/2 - ((3*I)/2)*Pi)*G[0, 0, 1, 0, 1, x] - 
        (13*G[0, 0, 1, 1, 0, x])/2 + (6 - ((3*I)/2)*Pi)*G[0, 0, 1, 1, 1, x] - 
        G[0, 1, 0, 0, 0, x] + (7 - ((21*I)/2)*Pi)*G[0, 1, 0, 0, 1, x] + 
        7*G[0, 1, 0, 1, 0, x] + (3*G[0, 1, 1, 0, 0, x])/2 + 
        (15/2 + ((15*I)/2)*Pi)*G[0, 1, 1, 0, 1, x] + (15*G[0, 1, 1, 1, 0, x])/
         2 - 23*G[1, 0, 0, 0, 0, x] + (59/2 - ((57*I)/2)*Pi)*
         G[1, 0, 0, 0, 1, x] + (59*G[1, 0, 0, 1, 0, x])/2 - 
        55*G[1, 0, 1, 0, 0, x] + (53/2 + ((57*I)/2)*Pi)*G[1, 0, 1, 0, 1, x] + 
        (53*G[1, 0, 1, 1, 0, x])/2 - (159*G[1, 1, 0, 0, 0, x])/2 + 
        (37/2 + ((69*I)/2)*Pi)*G[1, 1, 0, 0, 1, x] + (37*G[1, 1, 0, 1, 0, x])/
         2 + 27*G[1, 1, 1, 0, 0, x] + (-8 - ((51*I)/2)*Pi)*
         G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] - 
        (3*G[0, 0, 1, 0, 1, 1, x])/2 - (3*G[0, 0, 1, 1, 1, 1, x])/2 - 
        (21*G[0, 1, 0, 0, 1, 1, x])/2 + 6*G[0, 1, 0, 1, 1, 1, x] + 
        (15*G[0, 1, 1, 0, 1, 1, x])/2 + 9*G[0, 1, 1, 1, 1, 1, x] - 
        (57*G[1, 0, 0, 0, 1, 1, x])/2 + 42*G[1, 0, 0, 1, 1, 1, x] + 
        (57*G[1, 0, 1, 0, 1, 1, x])/2 - (33*G[1, 0, 1, 1, 1, 1, x])/2 + 
        (69*G[1, 1, 0, 0, 1, 1, x])/2 - 30*G[1, 1, 0, 1, 1, 1, x] - 
        (51*G[1, 1, 1, 0, 1, 1, x])/2 - (69*G[1, 1, 1, 1, 1, 1, x])/2 + 
        G[1, 0, 0, 1, 1, x]*(-381/4 + (21*I)*Pi - 21*Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(-375/4 - ((91*I)/2)*Pi - 17*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(-53/4 + (3*I)*Pi - 3*Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*(-67/4 + (6*I)*Pi - 3*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-43/4 + ((15*I)/2)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 1, 0, 0, x]*(52 + (10*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(3/2 + ((5*I)/2)*Pi + 6*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(3/2 - (10*I)*Pi + 6*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(-139/4 + (26*I)*Pi + 7*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(21 - ((9*I)/2)*Pi + 12*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(199/2 + ((41*I)/2)*Pi + 14*Log[mu2/s]) + 
        G[1, 1, 0, 1, 1, x]*(105/4 - (15*I)*Pi + 15*Log[mu2/s]) + 
        G[1, 1, 1, 1, 1, x]*(119/2 - ((33*I)/2)*Pi + 18*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(127/2 - (25*I)*Pi + 36*Log[mu2/s]) + 
        G[1, 1, 0, x]*(785/8 + ((193*I)/4)*Pi + (39/2 + ((73*I)/2)*Pi)*
           Log[mu2/s] - (13*Log[mu2/s]^2)/4 - (629*zeta[2])/4) + 
        G[1, 1, 0, 1, x]*(-139/4 + ((207*I)/4)*Pi + (7 + (15*I)*Pi)*
           Log[mu2/s] - (129*zeta[2])/2) + G[1, 0, 1, 1, x]*
         (18 + ((163*I)/4)*Pi + (-27/4 + ((9*I)/2)*Pi)*Log[mu2/s] - 
          (15*Log[mu2/s]^2)/4 - (153*zeta[2])/4) + G[0, 1, 0, x]*
         (85/2 + ((173*I)/4)*Pi + (2 - ((3*I)/2)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - 32*zeta[2]) + G[1, 0, 0, x]*
         (-653/4 - ((177*I)/4)*Pi + (-50 - (11*I)*Pi)*Log[mu2/s] - 
          4*Log[mu2/s]^2 - 19*zeta[2]) + G[0, 1, 1, 1, x]*
         (66 - ((7*I)/4)*Pi + (15/2 - (6*I)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - 6*zeta[2]) + G[0, 0, 1, 1, x]*
         (31/2 + ((7*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (3*zeta[2])/4) - 7*Log[mu2/s]^3*zeta[2] + 
        G[0, 1, 0, 1, x]*(-43/4 - ((31*I)/4)*Pi + (-3/2 - (3*I)*Pi)*
           Log[mu2/s] + (33*zeta[2])/2) + G[0, 0, 0, x]*
         (((3*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] + 23*zeta[2]) + 
        G[1, 1, 1, 1, x]*(-63 + ((119*I)/4)*Pi + (-87/4 + ((33*I)/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (99*zeta[2])/4) + 
        G[1, 0, 0, 1, x]*(-375/4 - ((331*I)/4)*Pi + (-17 - (21*I)*Pi)*
           Log[mu2/s] + (141*zeta[2])/2) + Log[mu2/s]^2*
         ((2*I)*Pi + (-45/2 - ((9*I)/2)*Pi)*zeta[2] - 16*zeta[3]) + 
        G[0, 1, 1, x]*(-177/2 + ((101*I)/4)*Pi + (-7/8 + ((3*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]^3 + (-45/8 + (6*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-30 + ((17*I)/4)*Pi + (21*zeta[2])/2) - 
          (31*zeta[3])/2) + G[1, 0, 1, x]*(785/8 - ((225*I)/4)*Pi + 
          (-13/4 - ((15*I)/4)*Pi)*Log[mu2/s]^2 + (115/2 + ((105*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*(39/2 - ((121*I)/4)*Pi + 42*zeta[2]) - 
          15*zeta[3]) + G[0, 0, x]*(((85*I)/2)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*((2*I)*Pi - 20*zeta[2]) + (-69 - (10*I)*Pi)*zeta[2] - 
          9*zeta[3]) + G[1, 0, x]*(-699/8 - ((625*I)/8)*Pi + 
          (13/4 - ((15*I)/4)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + 
          (663/2 + ((249*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-13 - (24*I)*Pi + 
            47*zeta[2]) - (23*zeta[3])/6) + (-281 - ((39*I)/2)*Pi)*zeta[3] + 
        G[0, 0, 1, x]*(85/2 + (19*I)*Pi + (-2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(2 + ((17*I)/4)*Pi - 9*zeta[2]) + (17 - ((15*I)/4)*Pi)*
           zeta[2] + (9*zeta[3])/2) + G[1, 1, 1, x]*
         (-233/4 - ((395*I)/4)*Pi + (-19/4 - ((27*I)/4)*Pi)*Log[mu2/s]^2 - 
          2*Log[mu2/s]^3 + Log[mu2/s]*(-1 - ((97*I)/4)*Pi - 21*zeta[2]) + 
          (-63 - ((63*I)/4)*Pi)*zeta[2] + 22*zeta[3]) + 
        zeta[2]*(1691/8 + ((373*I)/2)*Pi + 119*zeta[3]) + 
        G[1, 1, x]*(527/2 + ((997*I)/8)*Pi + (95/24 + ((3*I)/4)*Pi)*
           Log[mu2/s]^3 + (11*Log[mu2/s]^4)/16 + (835/4 + ((175*I)/8)*Pi)*
           zeta[2] + Log[mu2/s]^2*(69/4 + ((31*I)/8)*Pi + (135*zeta[2])/8) + 
          Log[mu2/s]*(339/4 + (53*I)*Pi + (511/8 + ((63*I)/4)*Pi)*zeta[2] - 
            31*zeta[3]) + (-443/12 - (21*I)*Pi)*zeta[3] - 
          (5031*zeta[4])/32) + (-306 - ((37*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]*(((13*I)/2)*Pi + (-1 + ((83*I)/2)*Pi)*zeta[2] + 
          (-118 - (10*I)*Pi)*zeta[3] + (61*zeta[4])/2) + 
        G[0, x]*(((-699*I)/8)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          (267/4 - ((59*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(((13*I)/4)*Pi + 
            (11*zeta[2])/2) + (50 - ((7*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*((-13*I)*Pi + (83/2 + ((3*I)/2)*Pi)*zeta[2] + 
            18*zeta[3]) + (67*zeta[4])/2) + G[0, 1, x]*(-699/8 - (59*I)*Pi + 
          (7/6 + I*Pi)*Log[mu2/s]^3 + Log[mu2/s]^2*(13/4 + ((5*I)/8)*Pi - 
            (63*zeta[2])/4) + (27 + ((39*I)/8)*Pi)*zeta[2] + 
          (347/12 - (I/2)*Pi)*zeta[3] + Log[mu2/s]*(-13 - ((43*I)/2)*Pi + 
            (-75/4 - (12*I)*Pi)*zeta[2] + 9*zeta[3]) + (321*zeta[4])/4) - 
        (43*zeta[5])/2 + G[1, x]*(19/4 + ((1461*I)/8)*Pi + 
          ((11*I)/16)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((41*I)/8)*Pi - 
            (27*zeta[2])/2) + (205 + ((21*I)/4)*Pi)*zeta[3] + 
          Log[mu2/s]^2*(2 + ((41*I)/2)*Pi + (-509/8 - ((123*I)/8)*Pi)*
             zeta[2] + 9*zeta[3]) + zeta[2]*(-6371/8 - ((497*I)/2)*Pi + 
            45*zeta[3]) + (3775/8 + ((1497*I)/32)*Pi)*zeta[4] + 
          Log[mu2/s]*(13/2 + ((303*I)/4)*Pi + (-635/2 - ((833*I)/8)*Pi)*
             zeta[2] + (221/2 - I*Pi)*zeta[3] + (777*zeta[4])/4) + 
          (87*zeta[5])/2))/x - (1407*zeta[6])/16 + 
      x*((10*I)*Pi*G[0, 0, 0, 1, 0, x] + (3/2 + I*Pi)*G[0, 0, 0, 1, 1, x] - 
        (2*I)*Pi*G[0, 0, 1, 0, 1, x] - (14*I)*Pi*G[0, 0, 1, 1, 0, x] + 
        (-3/2 - (14*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-3/2 - (2*I)*Pi)*
         G[0, 1, 0, 1, 0, x] + (-3/2 + I*Pi)*G[0, 1, 1, 0, 0, x] + 
        (3/2 + (10*I)*Pi)*G[0, 1, 1, 0, 1, x] + (3*G[0, 1, 1, 1, 0, x])/2 + 
        (3*G[1, 0, 0, 0, 1, x])/2 + (3/2 - (10*I)*Pi)*G[1, 0, 0, 1, 0, x] + 
        (-3/2 - I*Pi)*G[1, 0, 0, 1, 1, x] + (-3/2 + (2*I)*Pi)*
         G[1, 0, 1, 0, 1, x] + (-3/2 + (14*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
        (14*I)*Pi*G[1, 1, 0, 0, 1, x] + (2*I)*Pi*G[1, 1, 0, 1, 0, x] + 
        (3/2 - I*Pi)*G[1, 1, 1, 0, 0, x] - (10*I)*Pi*G[1, 1, 1, 0, 1, x] + 
        23*G[0, 0, 0, 0, 0, 0, x] + 10*G[0, 0, 0, 1, 0, 0, x] + 
        G[0, 0, 0, 1, 1, 1, x] + 7*G[0, 0, 1, 0, 0, 0, x] - 
        2*G[0, 0, 1, 0, 1, 1, x] - 14*G[0, 0, 1, 1, 0, 0, x] - 
        6*G[0, 0, 1, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, 0, x] - 
        14*G[0, 1, 0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, 0, 0, x] + 
        7*G[0, 1, 0, 1, 1, 1, x] + G[0, 1, 1, 0, 0, 0, x] + 
        10*G[0, 1, 1, 0, 1, 1, x] + 23*G[0, 1, 1, 1, 1, 1, x] - 
        23*G[1, 0, 0, 0, 0, 0, x] - 10*G[1, 0, 0, 1, 0, 0, x] - 
        G[1, 0, 0, 1, 1, 1, x] - 7*G[1, 0, 1, 0, 0, 0, x] + 
        2*G[1, 0, 1, 0, 1, 1, x] + 14*G[1, 0, 1, 1, 0, 0, x] + 
        6*G[1, 0, 1, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, 0, x] + 
        14*G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 0, 0, x] - 
        7*G[1, 1, 0, 1, 1, 1, x] - G[1, 1, 1, 0, 0, 0, x] - 
        10*G[1, 1, 1, 0, 1, 1, x] - 23*G[1, 1, 1, 1, 1, 1, x] + 
        G[0, 0, 0, 0, 0, x]*((11*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 1, 1, 1, 1, x]*((11*I)*Pi - 12*Log[mu2/s]) + 
        G[0, 1, 0, 1, 1, x]*(-27/2 + (3*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 1, 0, 0, x]*(-15/2 + (3*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 0, 0, x]*(-9/2 + (4*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, 1, 1, x]*(-3/2 + (4*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 0, 1, 1, 1, x]*(-3/2 - (4*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 0, 0, 0, x]*(3/2 - (4*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 0, 0, x]*(-15/2 - (3*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 0, 1, 1, x]*(-3/2 - (3*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, 0, x]*(18 - (11*I)*Pi + 12*Log[mu2/s]) + 
        G[1, 1, 1, 1, 1, x]*(18 - (11*I)*Pi + 12*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(3/2 - ((3*I)/2)*Pi + (4*I)*Pi*Log[mu2/s] - 
          24*zeta[2]) + G[1, 0, 1, 0, x]*(2 - (9*I)*Pi + 
          (4*I)*Pi*Log[mu2/s] - 24*zeta[2]) + G[0, 1, 1, 1, x]*
         (-51/4 - ((3*I)/2)*Pi + (-3 - (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 
          6*zeta[2]) + G[0, 0, 0, 0, x]*(-49/4 - (3*I)*Pi + 
          (-3 - (10*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 6*zeta[2]) + 
        G[0, 1, 1, 0, x]*(2 - 2*zeta[2]) + G[0, 0, 0, 1, x]*
         (3/2 + ((3*I)/2)*Pi - 2*zeta[2]) + G[1, 0, 1, 1, x]*
         (3/4 - ((3*I)/2)*Pi + (3/2 - (3*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
          (3*zeta[2])/2) + G[1, 1, 0, 0, x]*(5/4 - (3*I)*Pi + 
          (3/2 - (3*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (3*zeta[2])/2) + 
        G[0, 0, 1, 1, x]*(37/4 + (3*I)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (3*zeta[2])/2) + G[0, 1, 0, 0, x]*
         (35/4 + ((9*I)/2)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (3*zeta[2])/2) + G[1, 0, 0, 1, x]*
         (2 + 2*zeta[2]) + G[1, 1, 1, 0, x]*(3/2 + ((3*I)/2)*Pi + 
          2*zeta[2]) + G[1, 1, 1, 1, x]*(-17/4 + (15*I)*Pi + 
          (-3 + (10*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 6*zeta[2]) + 
        G[1, 0, 0, 0, x]*(-19/4 + ((33*I)/2)*Pi + (-3 + (10*I)*Pi)*
           Log[mu2/s] - Log[mu2/s]^2 + 6*zeta[2]) + G[0, 0, 1, 0, x]*
         (3/2 - ((15*I)/2)*Pi - (4*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
        G[0, 1, 0, 1, x]*(2 - (15*I)*Pi - (4*I)*Pi*Log[mu2/s] + 24*zeta[2]) + 
        G[0, 1, 1, x]*(35/4 - ((7*I)/4)*Pi + (9/4 + (3*I)*Pi)*Log[mu2/s]^2 + 
          (2*Log[mu2/s]^3)/3 + (81/4 + (7*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(9 + ((3*I)/2)*Pi + 9*zeta[2]) - (46*zeta[3])/3) + 
        G[0, 0, 1, x]*(4 + (12*I)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(5/4 + (6*I)*Pi - 10*zeta[2]) + (-81/4 + ((19*I)/2)*Pi)*
           zeta[2] - 7*zeta[3]) + G[0, 0, 0, x]*(13/4 - ((25*I)/4)*Pi + 
          (3/4 + (3*I)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
          (75/4 - (3*I)*Pi)*zeta[2] + Log[mu2/s]*(9/2 - ((3*I)/2)*Pi + 
            9*zeta[2]) - (16*zeta[3])/3) + G[1, 1, 0, x]*
         (5/2 + (4*I)*Pi + (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
          (15/4 + ((5*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(5/4 + (3*I)*Pi + 
            10*zeta[2]) - 5*zeta[3]) + Log[mu2/s]^3*
         ((3 + ((2*I)/3)*Pi)*zeta[2] - (2*zeta[3])/3) + 
        (-25/4 + ((23*I)/4)*Pi)*zeta[3] + (28*zeta[3]^2)/3 + 
        G[0, 1, 0, x]*(4 + (12*I)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(5/4 + (6*I)*Pi - 10*zeta[2]) + (-81/4 - ((5*I)/2)*Pi)*
           zeta[2] + 5*zeta[3]) + G[1, 0, 0, x]*(-23/4 - ((39*I)/4)*Pi + 
          (-9/4 - (3*I)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
          Log[mu2/s]*(-7 - ((15*I)/2)*Pi - 9*zeta[2]) + (-9/4 + (3*I)*Pi)*
           zeta[2] + (16*zeta[3])/3) + G[1, 0, 1, x]*(5/2 + (4*I)*Pi + 
          (3/4 - (I/2)*Pi)*Log[mu2/s]^2 + (15/4 - ((19*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(5/4 + (3*I)*Pi + 10*zeta[2]) + 7*zeta[3]) + 
        G[1, 1, 1, x]*(-77/4 - ((57*I)/4)*Pi + (-15/4 - (3*I)*Pi)*
           Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
           (-23/2 - ((21*I)/2)*Pi - 9*zeta[2]) + (-15/4 - (7*I)*Pi)*zeta[2] + 
          (46*zeta[3])/3) + zeta[2]*(927/8 + ((91*I)/2)*Pi + 
          (36 - ((77*I)/6)*Pi)*zeta[3]) + G[1, 1, x]*(369/8 + ((9*I)/2)*Pi + 
          (1 - ((2*I)/3)*Pi)*Log[mu2/s]^3 + (205/8 + ((27*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(41/8 + (29*zeta[2])/2) + Log[mu2/s]*
           (85/4 + (21 + (12*I)*Pi)*zeta[2] - 14*zeta[3]) + 
          (-7/2 - ((38*I)/3)*Pi)*zeta[3] - 92*zeta[4]) + 
        G[1, 0, x]*(-309/8 - ((41*I)/2)*Pi + (-1 - ((2*I)/3)*Pi)*
           Log[mu2/s]^3 + (415/8 + ((63*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-41/8 - ((9*I)/2)*Pi + (29*zeta[2])/2) + 
          Log[mu2/s]*(-69/4 - (16*I)*Pi + (36 + (8*I)*Pi)*zeta[2] - 
            10*zeta[3]) + (-10 - ((14*I)/3)*Pi)*zeta[3] - (107*zeta[4])/2) + 
        Log[mu2/s]^2*((123/8 + (9*I)*Pi)*zeta[2] + (-3/2 - ((7*I)/2)*Pi)*
           zeta[3] - (271*zeta[4])/8) + (-989/8 + ((111*I)/4)*Pi)*zeta[4] + 
        G[0, 0, x]*(249/8 + ((41*I)/2)*Pi + (1 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(41/8 + ((9*I)/2)*Pi - (29*zeta[2])/2) - 
          (499*zeta[2])/8 + (17/2 + ((14*I)/3)*Pi)*zeta[3] + 
          Log[mu2/s]*(53/4 + (16*I)*Pi + (-36 - (8*I)*Pi)*zeta[2] + 
            10*zeta[3]) + (107*zeta[4])/2) + G[0, 1, x]*
         (-309/8 - ((9*I)/2)*Pi + (-1 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(-41/8 - (29*zeta[2])/2) - (289*zeta[2])/8 + 
          (20 + ((38*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
           (-69/4 + (-21 - (12*I)*Pi)*zeta[2] + 14*zeta[3]) + 92*zeta[4]) + 
        G[1, x]*(-97/8 + (16*I)*Pi + (7/8 + ((25*I)/24)*Pi)*Log[mu2/s]^4 + 
          (5*Log[mu2/s]^5)/24 + Log[mu2/s]^3*(14/3 + ((7*I)/2)*Pi - 
            (161*zeta[2])/12) + Log[mu2/s]^2*(10 + (14*I)*Pi + 
            (-36 - ((59*I)/4)*Pi)*zeta[2] - (31*zeta[3])/6) + 
          (-199/12 - (28*I)*Pi)*zeta[3] + zeta[2]*(-84 - (54*I)*Pi + 
            (449*zeta[3])/6) + (1359/16 + ((325*I)/16)*Pi)*zeta[4] + 
          Log[mu2/s]*(17/2 + (24*I)*Pi + (-375/4 - ((75*I)/2)*Pi)*zeta[2] + 
            (-23/2 - ((61*I)/3)*Pi)*zeta[3] + (1957*zeta[4])/16) - 
          6*zeta[5]) + (-15/2 + (51*I)*Pi)*zeta[5] + 
        Log[mu2/s]*((-31/4 + ((3*I)/2)*Pi)*zeta[3] + 
          zeta[2]*(207/4 + (32*I)*Pi + zeta[3]) + (-609/8 - ((67*I)/4)*Pi)*
           zeta[4] + 6*zeta[5]) + G[0, x]*(97/8 - (16*I)*Pi + 
          (-7/8 - ((25*I)/24)*Pi)*Log[mu2/s]^4 - (5*Log[mu2/s]^5)/24 + 
          Log[mu2/s]^3*(-14/3 - ((7*I)/2)*Pi + (161*zeta[2])/12) + 
          zeta[2]*(129/2 + (6*I)*Pi - (449*zeta[3])/6) + (121/12 - (8*I)*Pi)*
           zeta[3] + Log[mu2/s]^2*(-10 - (14*I)*Pi + (63/2 + ((59*I)/4)*Pi)*
             zeta[2] + (31*zeta[3])/6) + Log[mu2/s]*(-17/2 - (24*I)*Pi + 
            (345/4 + ((21*I)/2)*Pi)*zeta[2] + (11/2 + ((61*I)/3)*Pi)*
             zeta[3] - (1957*zeta[4])/16) + (-1359/16 - ((325*I)/16)*Pi)*
           zeta[4] + 6*zeta[5]) + (1319*zeta[6])/96))/Nc + 
    Nc*(((-109001*I)/1944)*Pi + (65*I)*Pi*G[0, 0, 0, 0, 0, x] + 
      65*G[0, 0, 0, 0, 0, 1, x] + 65*G[0, 0, 0, 0, 1, 0, x] - 
      9*G[0, 0, 0, 0, 1, 1, x] + 11*G[0, 0, 0, 1, 0, 0, x] + 
      30*G[0, 0, 0, 1, 0, 1, x] + 30*G[0, 0, 0, 1, 1, 0, x] - 
      24*G[0, 0, 0, 1, 1, 1, x] - 51*G[0, 0, 1, 0, 0, 0, x] - 
      2*G[0, 0, 1, 0, 0, 1, x] - 2*G[0, 0, 1, 0, 1, 0, x] + 
      (71*G[0, 0, 1, 0, 1, 1, x])/2 + 60*G[0, 0, 1, 1, 0, 0, x] - 
      10*G[0, 0, 1, 1, 0, 1, x] - 10*G[0, 0, 1, 1, 1, 0, x] - 
      (67*G[0, 0, 1, 1, 1, 1, x])/2 - 85*G[0, 1, 0, 0, 0, 0, x] + 
      35*G[0, 1, 0, 0, 0, 1, x] + 35*G[0, 1, 0, 0, 1, 0, x] - 
      (31*G[0, 1, 0, 0, 1, 1, x])/2 - 93*G[0, 1, 0, 1, 0, 0, x] + 
      40*G[0, 1, 0, 1, 0, 1, x] + 40*G[0, 1, 0, 1, 1, 0, x] - 
      62*G[0, 1, 0, 1, 1, 1, x] - 207*G[0, 1, 1, 0, 0, 0, x] + 
      75*G[0, 1, 1, 0, 0, 1, x] + 75*G[0, 1, 1, 0, 1, 0, x] - 
      (15*G[0, 1, 1, 0, 1, 1, x])/2 + 75*G[0, 1, 1, 1, 0, 0, x] + 
      101*G[0, 1, 1, 1, 0, 1, x] + 101*G[0, 1, 1, 1, 1, 0, x] - 
      129*G[0, 1, 1, 1, 1, 1, x] - 73*G[1, 0, 0, 0, 0, 0, x] - 
      84*G[1, 0, 0, 0, 0, 1, x] - 84*G[1, 0, 0, 0, 1, 0, x] - 
      (47*G[1, 0, 0, 0, 1, 1, x])/2 + 279*G[1, 0, 0, 1, 0, 0, x] - 
      25*G[1, 0, 0, 1, 0, 1, x] - 25*G[1, 0, 0, 1, 1, 0, x] + 
      2*G[1, 0, 0, 1, 1, 1, x] + 380*G[1, 0, 1, 0, 0, 0, x] + 
      63*G[1, 0, 1, 0, 0, 1, x] + 63*G[1, 0, 1, 0, 1, 0, x] + 
      (79*G[1, 0, 1, 0, 1, 1, x])/2 - 367*G[1, 0, 1, 1, 0, 0, x] + 
      32*G[1, 0, 1, 1, 0, 1, x] + 32*G[1, 0, 1, 1, 1, 0, x] + 
      (141*G[1, 0, 1, 1, 1, 1, x])/2 + 219*G[1, 1, 0, 0, 0, 0, x] - 
      G[1, 1, 0, 0, 0, 1, x] - G[1, 1, 0, 0, 1, 0, x] - 
      (101*G[1, 1, 0, 0, 1, 1, x])/2 - 129*G[1, 1, 0, 1, 0, 0, x] + 
      3*G[1, 1, 0, 1, 0, 1, x] + 3*G[1, 1, 0, 1, 1, 0, x] + 
      127*G[1, 1, 0, 1, 1, 1, x] - 189*G[1, 1, 1, 0, 0, 0, x] - 
      91*G[1, 1, 1, 0, 0, 1, x] - 91*G[1, 1, 1, 0, 1, 0, x] + 
      (83*G[1, 1, 1, 0, 1, 1, x])/2 + 198*G[1, 1, 1, 1, 0, 0, x] - 
      172*G[1, 1, 1, 1, 0, 1, x] - 172*G[1, 1, 1, 1, 1, 0, x] - 
      (345*G[1, 1, 1, 1, 1, 1, x])/2 + G[1, 0, 1, 0, 0, x]*
       (448/3 + (264*I)*Pi - 179*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (775/3 + (60*I)*Pi - 158*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-491/3 + ((11*I)/2)*Pi - 62*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-491/3 + (114*I)*Pi - 62*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-398/3 - ((39*I)/2)*Pi - 39*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-398/3 - (92*I)*Pi - 39*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-308/3 + (4*I)*Pi - 37*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-308/3 + (19*I)*Pi - 37*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-64/3 + ((135*I)/2)*Pi - 35*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (291/4 + (106*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (241/3 + ((183*I)/2)*Pi - 11*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (241/3 - (346*I)*Pi - 11*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-952/3 - (62*I)*Pi - 9*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-277/6 + ((57*I)/2)*Pi - 5*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-277/6 + (45*I)*Pi - 5*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (5/4 - (26*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (25/2 + (3*I)*Pi - 3*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-993/4 - (26*I)*Pi - 3*Log[mu2/s]) + ((5*I)/8)*Pi*Log[mu2/s]^5 + 
      G[0, 0, 1, 1, 1, x]*(583/6 - ((79*I)/2)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(487/3 - ((53*I)/2)*Pi + 25*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(487/3 - (101*I)*Pi + 25*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-351 - (23*I)*Pi + 27*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*(-1441/6 - (122*I)*Pi + 35*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(496/3 - ((127*I)/2)*Pi + 44*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(496/3 + (298*I)*Pi + 44*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(2615/6 - (50*I)*Pi + 82*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(211/12 + (60*I)*Pi + 88*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(599/2 - ((509*I)/2)*Pi + 90*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-1018/3 - (173*I)*Pi + 107*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(1751/6 + ((123*I)/2)*Pi + 111*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(1751/6 + (137*I)*Pi + 111*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(1925/18 + ((1111*I)/3)*Pi + (589/6 + (42*I)*Pi)*
         Log[mu2/s] + 11*Log[mu2/s]^2 - 459*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-937/36 - ((625*I)/4)*Pi + (-61/6 - (30*I)*Pi)*
         Log[mu2/s] - 28*Log[mu2/s]^2 - (613*zeta[2])/2) + 
      G[0, 0, 0, 0, x]*(238 - ((308*I)/3)*Pi - (37*I)*Pi*Log[mu2/s] - 
        168*zeta[2]) + G[1, 1, 1, 0, x]*(-3431/9 - ((1397*I)/6)*Pi + 
        (-556/3 + (157*I)*Pi)*Log[mu2/s] - (61*Log[mu2/s]^2)/2 - 
        (315*zeta[2])/2) + G[1, 0, 1, 1, x]*(-94/3 + ((105*I)/4)*Pi + 
        (-131/4 - ((93*I)/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 - 
        (499*zeta[2])/4) + G[1, 0, 0, 0, x]*(6469/12 + ((353*I)/3)*Pi + 
        (385/2 + (76*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
        (213*zeta[2])/2) + G[0, 0, 0, 1, x]*(268/9 - (20*I)*Pi + 
        (421/6 - (31*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 - 
        (127*zeta[2])/2) + G[0, 1, 0, 1, x]*(1925/18 - ((133*I)/4)*Pi + 
        (589/6 - (21*I)*Pi)*Log[mu2/s] + 11*Log[mu2/s]^2 - (17*zeta[2])/2) + 
      Log[mu2/s]^4*(((-7*I)/36)*Pi - 7*zeta[2]) + G[0, 0, 1, 1, x]*
       (583/6 + ((115*I)/4)*Pi + (-89/4 + ((19*I)/2)*Pi)*Log[mu2/s] + 
        (21*Log[mu2/s]^2)/4 - (11*zeta[2])/4) + G[0, 1, 0, 0, x]*
       (17927/36 - ((1613*I)/6)*Pi + (1289/6 - (5*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/2 + (51*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (-3431/9 + ((199*I)/4)*Pi + (-556/3 - (60*I)*Pi)*Log[mu2/s] - 
        (61*Log[mu2/s]^2)/2 + 43*zeta[2]) + G[0, 0, 1, 0, x]*
       (268/9 - ((880*I)/3)*Pi + (421/6 - (5*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (87*zeta[2])/2) + G[1, 0, 0, 1, x]*
       (-4519/18 - ((783*I)/4)*Pi + (-677/6 + (19*I)*Pi)*Log[mu2/s] - 
        11*Log[mu2/s]^2 + (219*zeta[2])/2) + G[1, 1, 0, 0, x]*
       (-6811/18 + ((1589*I)/6)*Pi + (-935/6 - (54*I)*Pi)*Log[mu2/s] + 
        (79*Log[mu2/s]^2)/2 + (457*zeta[2])/2) + G[1, 1, 1, 1, x]*
       (-6167/36 + ((1663*I)/4)*Pi + (-2107/12 + ((381*I)/2)*Pi)*Log[mu2/s] - 
        (21*Log[mu2/s]^2)/4 + (1069*zeta[2])/4) + G[1, 0, 1, 0, x]*
       (-4519/18 + ((701*I)/6)*Pi + (-677/6 - (212*I)*Pi)*Log[mu2/s] - 
        11*Log[mu2/s]^2 + 499*zeta[2]) + Log[mu2/s]^3*
       (((-95*I)/108)*Pi + (16 - ((59*I)/12)*Pi)*zeta[2]) + 
      G[0, 0, 0, x]*(-6257/12 + ((970*I)/9)*Pi + ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        (544 + ((23*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-160 + ((421*I)/6)*Pi + 
          168*zeta[2])) + G[1, 0, 1, x]*(14126/27 - ((1003*I)/12)*Pi + 
        (545/12 + ((21*I)/4)*Pi)*Log[mu2/s]^2 + (11*Log[mu2/s]^3)/2 + 
        (355/2 + ((1817*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
         (7157/36 - ((219*I)/4)*Pi + (173*zeta[2])/2) - 472*zeta[3]) + 
      G[1, 1, 0, x]*(14126/27 - ((20189*I)/36)*Pi + (545/12 + ((51*I)/2)*Pi)*
         Log[mu2/s]^2 + (11*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (7157/36 - ((751*I)/3)*Pi - (597*zeta[2])/2) + 
        (1207/4 + ((11*I)/2)*Pi)*zeta[2] - 128*zeta[3]) + 
      x^2*((25*G[0, 0, 0, x])/3 - (19*G[0, 0, 1, x])/6 - 
        (19*G[0, 1, 0, x])/6 - 2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - 
        (19*G[1, 0, 1, x])/6 - (19*G[1, 1, 0, x])/6 + (25*G[1, 1, 1, x])/3 + 
        G[0, 0, x]*(-1057/72 + I*Pi - (25*Log[mu2/s])/6) + 
        G[1, 1, x]*(-1057/72 + I*Pi - (25*Log[mu2/s])/6) + 
        G[0, 1, x]*(1057/72 - I*Pi + (25*Log[mu2/s])/6) + 
        G[1, 0, x]*(1057/72 - I*Pi + (25*Log[mu2/s])/6) + 
        (-1057/24 + (3*I)*Pi)*zeta[2] + (19*G[0, x]*zeta[2])/2 + 
        (19*G[1, x]*zeta[2])/2 - (25*Log[mu2/s]*zeta[2])/2 - (7*zeta[3])/6) + 
      (1393/18 + ((13675*I)/108)*Pi)*zeta[3] + G[1, 1, 1, x]*
       (-34613/108 - ((5843*I)/12)*Pi + (179/6 - ((239*I)/4)*Pi)*
         Log[mu2/s]^2 - 8*Log[mu2/s]^3 + Log[mu2/s]*
         (1181/18 - ((1205*I)/4)*Pi - 232*zeta[2]) + 
        (-2457/4 - ((883*I)/4)*Pi)*zeta[2] + 25*zeta[3]) + 
      G[0, 1, 0, x]*(12277/54 + ((5429*I)/9)*Pi + (-46/3 + (24*I)*Pi)*
         Log[mu2/s]^2 + (19*Log[mu2/s]^3)/6 + Log[mu2/s]*
         (-61/36 + ((847*I)/3)*Pi - (125*zeta[2])/2) + (-1153/2 - (63*I)*Pi)*
         zeta[2] + (110*zeta[3])/3) + G[0, 0, 1, x]*
       (12277/54 + ((501*I)/4)*Pi + (-46/3 + ((77*I)/4)*Pi)*Log[mu2/s]^2 + 
        (19*Log[mu2/s]^3)/6 + Log[mu2/s]*(-61/36 + ((69*I)/4)*Pi - 
          (121*zeta[2])/2) + (73 - ((601*I)/4)*Pi)*zeta[2] + 
        (325*zeta[3])/6) + G[1, 0, 0, x]*(-37201/54 + ((68*I)/9)*Pi + 
        (-179/3 - (15*I)*Pi)*Log[mu2/s]^2 - (5*Log[mu2/s]^3)/6 + 
        (-704 - (201*I)*Pi)*zeta[2] + Log[mu2/s]*(-10097/36 - 
          ((119*I)/3)*Pi + (61*zeta[2])/2) + (410*zeta[3])/3) + 
      G[0, 1, 1, x]*(227/6 + ((429*I)/4)*Pi + (39/8 + ((5*I)/2)*Pi)*
         Log[mu2/s]^2 + (13*Log[mu2/s]^3)/2 + (3757/8 - (62*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(79/3 + ((391*I)/4)*Pi + 278*zeta[2]) + (347*zeta[3])/2) + 
      zeta[2]*(267649/108 + ((81637*I)/108)*Pi + (801/2 + ((365*I)/6)*Pi)*
         zeta[3]) + G[1, 0, x]*(-132973/162 - ((41015*I)/108)*Pi + 
        (-61/18 - ((19*I)/6)*Pi)*Log[mu2/s]^3 - (47*Log[mu2/s]^4)/24 + 
        (115957/72 + ((951*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-1553/72 - ((293*I)/12)*Pi + (205*zeta[2])/4) + 
        (1705/9 + ((793*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (-23117/108 - ((4493*I)/36)*Pi + (749 + ((429*I)/2)*Pi)*zeta[2] + 
          (83*zeta[3])/3) - (6931*zeta[4])/16) + 
      G[1, 1, x]*(71807/72 + ((14389*I)/36)*Pi + (77/24 + ((23*I)/4)*Pi)*
         Log[mu2/s]^3 + (33*Log[mu2/s]^4)/16 + (24097/24 + ((13097*I)/24)*Pi)*
         zeta[2] + Log[mu2/s]^2*(187/24 + ((679*I)/8)*Pi + 
          (1057*zeta[2])/8) + (-2705/12 - (3*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(197 + (280*I)*Pi + (4061/8 - ((133*I)/4)*Pi)*zeta[2] + 
          195*zeta[3]) - (813*zeta[4])/32) + (-33761/16 - ((1183*I)/3)*Pi)*
       zeta[4] + Log[mu2/s]^2*(((-385*I)/54)*Pi + (1483/24 + ((193*I)/2)*Pi)*
         zeta[2] + (-41 + ((5*I)/2)*Pi)*zeta[3] + 45*zeta[4]) + 
      G[0, 0, x]*(51799/72 - ((3121*I)/108)*Pi + ((19*I)/6)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(40 - ((46*I)/3)*Pi - 84*zeta[2]) + 
        (-1501/3 + ((95*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (1591/6 - ((2941*I)/36)*Pi + (-454 - ((35*I)/2)*Pi)*zeta[2]) + 
        (-369/2 + ((215*I)/3)*Pi)*zeta[3] + 90*zeta[4]) + 
      G[0, 1, x]*(-132973/162 + ((1841*I)/36)*Pi + (-61/18 + ((11*I)/6)*Pi)*
         Log[mu2/s]^3 - (47*Log[mu2/s]^4)/24 + Log[mu2/s]^2*
         (-1553/72 - ((165*I)/8)*Pi - (219*zeta[2])/2) + 
        (-45119/72 - ((12641*I)/24)*Pi)*zeta[2] + (14029/36 + ((203*I)/6)*Pi)*
         zeta[3] + Log[mu2/s]*(-23117/108 - ((37*I)/2)*Pi + 
          (-1519/4 - ((195*I)/2)*Pi)*zeta[2] + (20*zeta[3])/3) + 
        (16093*zeta[4])/16) + Log[mu2/s]*(((-4793*I)/162)*Pi + 
        (-179/6 - ((994*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(23209/36 + ((2902*I)/9)*Pi + 200*zeta[3]) + 
        (-6009/4 + ((2403*I)/16)*Pi)*zeta[4]) + 
      G[0, x]*(-4589/108 - ((77185*I)/648)*Pi - ((47*I)/24)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(7/12 - ((61*I)/18)*Pi + 28*zeta[2]) + 
        Log[mu2/s]^2*(-11/6 + ((1453*I)/72)*Pi + (755/4 + ((47*I)/4)*Pi)*
           zeta[2]) + zeta[2]*(-108 - ((12917*I)/72)*Pi - 200*zeta[3]) + 
        (179/3 - ((1253*I)/9)*Pi)*zeta[3] + Log[mu2/s]*
         (-319/18 + ((5125*I)/108)*Pi + (1229/4 - ((37*I)/2)*Pi)*zeta[2] + 
          (18 - ((115*I)/3)*Pi)*zeta[3] - 90*zeta[4]) + 
        (2147/8 - ((2671*I)/16)*Pi)*zeta[4]) + (-1287/4 + (297*I)*Pi)*
       zeta[5] + ((-139/2 + (7*I)*Pi)*G[0, 0, 0, 0, x] + 
        (22 - ((7*I)/2)*Pi)*G[0, 1, 0, 0, x] + ((3*I)/2)*Pi*
         G[0, 1, 1, 1, x] - (3*I)*Pi*G[1, 0, 1, 1, x] + 
        (-23 + (I/2)*Pi)*G[1, 1, 0, 0, x] + (I/2)*Pi*G[1, 1, 0, 1, x] - 
        I*Pi*G[1, 1, 1, 0, x] + 7*G[0, 0, 0, 0, 1, x] + 
        7*G[0, 0, 0, 1, 0, x] + 41*G[0, 0, 0, 1, 1, x] - 
        2*G[0, 0, 1, 0, 0, x] + (5*G[0, 0, 1, 0, 1, x])/2 + 
        (5*G[0, 0, 1, 1, 0, x])/2 - (113*G[0, 0, 1, 1, 1, x])/2 - 
        3*G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x]/2 - 
        G[0, 1, 0, 1, 0, x]/2 - 44*G[0, 1, 0, 1, 1, x] + 
        (5*G[0, 1, 1, 0, 0, x])/2 + (3*G[0, 1, 1, 0, 1, x])/2 + 
        (3*G[0, 1, 1, 1, 0, x])/2 + (9*G[1, 0, 0, 0, 0, x])/2 - 
        (7*G[1, 0, 0, 0, 1, x])/2 - (7*G[1, 0, 0, 1, 0, x])/2 + 
        (35*G[1, 0, 0, 1, 1, x])/2 + (5*G[1, 0, 1, 0, 0, x])/2 - 
        3*G[1, 0, 1, 0, 1, x] - 3*G[1, 0, 1, 1, 0, x] + 
        G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 - G[1, 1, 1, 0, 0, x] + 
        G[0, 0, 1, 0, x]*(-217/12 - ((7*I)/2)*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 0, 1, x]*(-217/12 + (44*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(81/2 - (2*I)*Pi - 3*Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(-39/4 + (3*I)*Pi - Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(-39/4 - ((91*I)/2)*Pi - Log[mu2/s]) + 
        G[1, 0, 1, 0, x]*(73/12 + I*Pi + (3*Log[mu2/s])/2) + 
        G[1, 0, 0, 1, x]*(73/12 + ((31*I)/2)*Pi + (3*Log[mu2/s])/2) + 
        G[0, 0, 1, 1, x]*(22 - (26*I)*Pi + 28*Log[mu2/s]) + 
        G[0, 0, 1, x]*(1741/72 + ((151*I)/12)*Pi + (26/3 + ((51*I)/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (409*zeta[2])/4) + 
        G[0, 0, 0, x]*(895/12 - ((487*I)/12)*Pi + (47 - (4*I)*Pi)*
           Log[mu2/s] - (27*zeta[2])/2) + G[1, 0, 1, x]*
         (((73*I)/12)*Pi + ((3*I)/2)*Pi*Log[mu2/s] - 8*zeta[2]) + 
        G[1, 1, 0, x]*((-23*I)*Pi - (3*zeta[2])/2) + 
        G[0, 1, 0, x]*(1741/72 + ((251*I)/12)*Pi + (26/3 + (I/2)*Pi)*
           Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + 
        G[1, 0, 0, x]*(-389/12 + ((313*I)/12)*Pi - (41*Log[mu2/s])/2 + 
          (3*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + G[0, 1, 1, x]*
         (((-39*I)/4)*Pi - I*Pi*Log[mu2/s] + 40*zeta[2]) + 
        zeta[2]*(((4075*I)/72)*Pi - 149*zeta[3]) + 
        G[1, 0, x]*(((-389*I)/12)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-41*I)/2)*Pi - (21*zeta[2])/2) + 
          (415/12 - ((27*I)/4)*Pi)*zeta[2] - (7*zeta[3])/2) + 
        G[1, 1, x]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
        (-4075/72 + ((167*I)/4)*Pi)*zeta[3] + G[0, 0, x]*
         (-793/18 + ((4363*I)/72)*Pi + (-12 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
          (-12 + ((31*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-229/6 + 
            ((95*I)/3)*Pi + 12*zeta[2]) + 3*zeta[3]) + 
        G[0, 1, x]*(((1741*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((26*I)/3)*Pi - (53*zeta[2])/2) + 
          (-59/12 - ((131*I)/4)*Pi)*zeta[2] + 38*zeta[3]) + 
        Log[mu2/s]*(((175*I)/6)*Pi*zeta[2] + (-175/6 + ((57*I)/2)*Pi)*
           zeta[3] - (149*zeta[4])/4) + G[1, x]*(((349*I)/12)*Pi*zeta[2] + 
          Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
          (-349/12 + (19*I)*Pi)*zeta[3] - (65*zeta[4])/8) + 
        G[0, x]*(((-793*I)/18)*Pi + Log[mu2/s]^2*((-12*I)*Pi - 
            (9*zeta[2])/2) + (-623/72 - (22*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-229*I)/6)*Pi + (163/6 - ((13*I)/2)*Pi)*zeta[2] - 
            3*zeta[3]) + (70/3 - (8*I)*Pi)*zeta[3] - (57*zeta[4])/8) + 
        (-225/4 + ((449*I)/8)*Pi)*zeta[4] + 38*zeta[5])/(1 - x) + 
      G[1, x]*(-26399/1944 + ((35561*I)/216)*Pi + (-7/36 + ((155*I)/48)*Pi)*
         Log[mu2/s]^4 + (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (-79/54 - ((23*I)/24)*Pi - (869*zeta[2])/12) + 
        Log[mu2/s]^2*(-143/27 - ((109*I)/6)*Pi + (-2093/8 - ((1157*I)/8)*Pi)*
           zeta[2] - (15*zeta[3])/2) + (-19291/54 - ((1987*I)/12)*Pi)*
         zeta[3] + zeta[2]*(-60311/27 - ((4825*I)/36)*Pi + (671*zeta[3])/6) + 
        (-517/12 - ((5317*I)/32)*Pi)*zeta[4] + Log[mu2/s]*
         (-961/81 - ((995*I)/36)*Pi + (-34343/36 - ((3673*I)/24)*Pi)*
           zeta[2] + (-731/18 - ((268*I)/3)*Pi)*zeta[3] + 
          (16711*zeta[4])/16) + 126*zeta[5]) + 
      (((-4589*I)/108)*Pi - (11*I)*Pi*G[0, 0, 0, 0, x] + 
        (-11 + (9*I)*Pi)*G[0, 0, 0, 0, 1, x] + (-11 - (3*I)*Pi)*
         G[0, 0, 0, 1, 0, x] + (243 + (18*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
        (359 - (48*I)*Pi)*G[0, 1, 0, 0, 0, x] + (337 + (33*I)*Pi)*
         G[1, 0, 0, 0, 0, x] + (-127/4 - (99*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
        9*G[0, 0, 0, 0, 1, 1, x] - 3*G[0, 0, 0, 1, 0, 1, x] - 
        3*G[0, 0, 0, 1, 1, 0, x] - 6*G[0, 0, 0, 1, 1, 1, x] + 
        18*G[0, 0, 1, 0, 0, 1, x] + 18*G[0, 0, 1, 0, 1, 0, x] - 
        (33*G[0, 0, 1, 0, 1, 1, x])/2 - 72*G[0, 0, 1, 1, 0, 0, x] + 
        24*G[0, 0, 1, 1, 0, 1, x] + 24*G[0, 0, 1, 1, 1, 0, x] - 
        (27*G[0, 0, 1, 1, 1, 1, x])/2 - 48*G[0, 1, 0, 0, 0, 1, x] - 
        48*G[0, 1, 0, 0, 1, 0, x] + (9*G[0, 1, 0, 0, 1, 1, x])/2 + 
        216*G[0, 1, 0, 1, 0, 0, x] - 33*G[0, 1, 0, 1, 0, 1, x] - 
        33*G[0, 1, 0, 1, 1, 0, x] + 75*G[0, 1, 0, 1, 1, 1, x] + 
        312*G[0, 1, 1, 0, 0, 0, x] - 60*G[0, 1, 1, 0, 0, 1, x] - 
        60*G[0, 1, 1, 0, 1, 0, x] + (87*G[0, 1, 1, 0, 1, 1, x])/2 - 
        156*G[0, 1, 1, 1, 0, 0, x] - 93*G[0, 1, 1, 1, 0, 1, x] - 
        93*G[0, 1, 1, 1, 1, 0, x] + 57*G[0, 1, 1, 1, 1, 1, x] + 
        33*G[1, 0, 0, 0, 0, 1, x] + 33*G[1, 0, 0, 0, 1, 0, x] + 
        (99*G[1, 0, 0, 0, 1, 1, x])/2 - 465*G[1, 0, 0, 1, 0, 0, x] + 
        15*G[1, 0, 0, 1, 0, 1, x] + 15*G[1, 0, 0, 1, 1, 0, x] - 
        18*G[1, 0, 0, 1, 1, 1, x] - 681*G[1, 0, 1, 0, 0, 0, x] - 
        48*G[1, 0, 1, 0, 0, 1, x] - 48*G[1, 0, 1, 0, 1, 0, x] - 
        (3*G[1, 0, 1, 0, 1, 1, x])/2 + 621*G[1, 0, 1, 1, 0, 0, x] - 
        36*G[1, 0, 1, 1, 0, 1, x] - 36*G[1, 0, 1, 1, 1, 0, x] - 
        (201*G[1, 0, 1, 1, 1, 1, x])/2 - 615*G[1, 1, 0, 0, 0, 0, x] + 
        18*G[1, 1, 0, 0, 0, 1, x] + 18*G[1, 1, 0, 0, 1, 0, x] + 
        (87*G[1, 1, 0, 0, 1, 1, x])/2 + 345*G[1, 1, 0, 1, 0, 0, x] + 
        21*G[1, 1, 0, 1, 0, 1, x] + 21*G[1, 1, 0, 1, 1, 0, x] - 
        120*G[1, 1, 0, 1, 1, 1, x] + 519*G[1, 1, 1, 0, 0, 0, x] + 
        90*G[1, 1, 1, 0, 0, 1, x] + 90*G[1, 1, 1, 0, 1, 0, x] - 
        (27*G[1, 1, 1, 0, 1, 1, x])/2 - 381*G[1, 1, 1, 1, 0, 0, x] + 
        186*G[1, 1, 1, 1, 0, 1, x] + 186*G[1, 1, 1, 1, 1, 0, x] + 
        (207*G[1, 1, 1, 1, 1, 1, x])/2 + G[1, 1, 1, 0, 0, x]*
         (200 + (327*I)*Pi - 282*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (-795/2 + (108*I)*Pi - 144*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
         (-324 - ((93*I)/2)*Pi - 123*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
         (-324 - (318*I)*Pi - 123*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
         (37/4 - (90*I)*Pi - 54*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
         (-339/2 + ((471*I)/2)*Pi - 54*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
         (-371/2 + ((51*I)/2)*Pi - 36*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (-371/2 + (330*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (-73/4 + (24*I)*Pi - 18*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (-285/2 + ((129*I)/2)*Pi - 18*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (-285/2 - (468*I)*Pi - 18*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (-61/2 - ((15*I)/2)*Pi - 9*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (-61/2 - (57*I)*Pi - 9*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (603/4 + 3*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(3 - (6*I)*Pi + 
          3*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-139/2 - ((81*I)/2)*Pi + 
          9*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-139/2 + (594*I)*Pi + 
          9*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-5 + ((45*I)/2)*Pi + 
          12*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(88 - ((207*I)/2)*Pi + 
          33*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(91 - ((15*I)/2)*Pi + 
          36*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(91 + (219*I)*Pi + 
          36*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(239/2 + ((75*I)/2)*Pi + 
          54*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(239/2 - (195*I)*Pi + 
          54*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-36 - (399*I)*Pi + 
          330*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-143/2 - (183*I)*Pi + 
          414*Log[mu2/s]) + G[0, 0, 0, 1, x]*(473/6 - (2*I)*Pi + 
          (6 + (3*I)*Pi)*Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (1247/4 + ((11*I)/2)*Pi + (111 + (351*I)*Pi)*Log[mu2/s] + 
          6*Log[mu2/s]^2 - 1107*zeta[2]) + G[1, 1, 0, 0, x]*
         (806/3 - (183*I)*Pi + (74 + (174*I)*Pi)*Log[mu2/s] - 
          102*Log[mu2/s]^2 - 738*zeta[2]) + G[1, 1, 1, 1, x]*
         (-38 - ((1553*I)/4)*Pi + (421/4 - ((345*I)/2)*Pi)*Log[mu2/s] + 
          (9*Log[mu2/s]^2)/4 - (1305*zeta[2])/4) + G[0, 0, 0, x]*
         (((473*I)/6)*Pi + (6*I)*Pi*Log[mu2/s] - 217*zeta[2]) + 
        G[1, 0, 0, 1, x]*(1247/4 + ((477*I)/4)*Pi + (111 - (3*I)*Pi)*
           Log[mu2/s] + 6*Log[mu2/s]^2 - (255*zeta[2])/2) + 
        G[0, 1, 0, 0, x]*(-452 + (274*I)*Pi + (-176 + (36*I)*Pi)*Log[mu2/s] - 
          108*zeta[2]) + G[0, 0, 1, 1, x]*(-403/6 - ((129*I)/4)*Pi + 
          (13/4 - ((15*I)/2)*Pi)*Log[mu2/s] - (21*Log[mu2/s]^2)/4 - 
          (309*zeta[2])/4) + G[1, 1, 0, 1, x]*(6073/12 - ((41*I)/4)*Pi + 
          (207 + (30*I)*Pi)*Log[mu2/s] + 33*Log[mu2/s]^2 - (87*zeta[2])/2) - 
        7*Log[mu2/s]^3*zeta[2] + G[0, 0, 1, 0, x]*(473/6 + ((437*I)/2)*Pi + 
          (6 - (9*I)*Pi)*Log[mu2/s] + 9*zeta[2]) + G[0, 1, 0, 1, x]*
         (-297/4 + ((77*I)/4)*Pi + (-107/2 - (3*I)*Pi)*Log[mu2/s] - 
          (21*Log[mu2/s]^2)/2 + 69*zeta[2]) + G[1, 0, 1, 1, x]*
         (119/6 + ((163*I)/4)*Pi + (89/4 + ((117*I)/2)*Pi)*Log[mu2/s] + 
          (33*Log[mu2/s]^2)/4 + (447*zeta[2])/4) + G[0, 1, 1, 1, x]*
         (62 + ((545*I)/4)*Pi + (15/2 + (51*I)*Pi)*Log[mu2/s] + 
          (51*Log[mu2/s]^2)/2 + 228*zeta[2]) + G[1, 0, 0, 0, x]*
         (-3907/6 - ((63*I)/2)*Pi + (-226 - (18*I)*Pi)*Log[mu2/s] + 
          387*zeta[2]) + G[0, 1, 1, 0, x]*(-297/4 - ((663*I)/2)*Pi + 
          (-107/2 - (111*I)*Pi)*Log[mu2/s] - (21*Log[mu2/s]^2)/2 + 
          (1203*zeta[2])/2) + G[1, 1, 1, 0, x]*(6073/12 + (83*I)*Pi + 
          (207 - (339*I)*Pi)*Log[mu2/s] + 33*Log[mu2/s]^2 + 705*zeta[2]) + 
        G[0, 1, 1, x]*(-187 - ((895*I)/12)*Pi + (-75/8 - ((9*I)/2)*Pi)*
           Log[mu2/s]^2 - (13*Log[mu2/s]^3)/2 + Log[mu2/s]*
           (-187/3 - ((259*I)/4)*Pi - 222*zeta[2]) + (-2921/8 + (126*I)*Pi)*
           zeta[2] - (511*zeta[3])/2) + G[1, 0, 0, x]*
         (9131/12 - ((401*I)/12)*Pi + (56 + (6*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]*(306 - (3*I)*Pi - 270*zeta[2]) + (532 + (150*I)*Pi)*
           zeta[2] - 252*zeta[3]) + zeta[2]*(-351911/216 - ((6923*I)/9)*Pi - 
          211*zeta[3]) + G[1, 1, 1, x]*(7547/12 + ((2047*I)/4)*Pi + 
          (-87/4 + ((213*I)/4)*Pi)*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
          (689 + ((1521*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
           (131/3 + ((1075*I)/4)*Pi + 297*zeta[2]) - 189*zeta[3]) + 
        G[0, 0, 1, x]*(-752/3 - ((133*I)/3)*Pi + (-2 - ((21*I)/4)*Pi)*
           Log[mu2/s]^2 + (145 + ((393*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(-56 + ((21*I)/4)*Pi + 81*zeta[2]) - (63*zeta[3])/2) + 
        (664/3 - ((695*I)/6)*Pi)*zeta[3] + G[0, 1, 0, x]*
         (-752/3 - ((2329*I)/4)*Pi + (-2 - ((21*I)/2)*Pi)*Log[mu2/s]^2 + 
          (503 - ((225*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-56 - ((467*I)/2)*Pi + 
            27*zeta[2]) + 18*zeta[3]) + Log[mu2/s]^2*(((-10*I)/3)*Pi + 
          (-355/6 - ((129*I)/2)*Pi)*zeta[2] + 44*zeta[3]) + 
        G[0, 0, x]*(((-752*I)/3)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
          (859/3 - (70*I)*Pi)*zeta[2] + Log[mu2/s]*((-56*I)*Pi + 
            160*zeta[2]) + 141*zeta[3]) + G[1, 1, 0, x]*
         (-15497/24 + ((2025*I)/4)*Pi + (-197/4 - ((159*I)/2)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/2 + (351/4 - ((99*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(-537/2 + ((365*I)/2)*Pi + 
            (1527*zeta[2])/2) + 313*zeta[3]) + G[1, 0, 1, x]*
         (-15497/24 + ((757*I)/12)*Pi + (-197/4 + ((15*I)/4)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/2 + Log[mu2/s]*
           (-537/2 + ((139*I)/4)*Pi - (297*zeta[2])/2) + 
          (-245/2 - ((3045*I)/4)*Pi)*zeta[2] + 655*zeta[3]) + 
        G[1, 1, x]*(-11678/9 - ((8233*I)/24)*Pi + (-5/24 - ((23*I)/4)*Pi)*
           Log[mu2/s]^3 - (33*Log[mu2/s]^4)/16 + Log[mu2/s]^2*
           (-245/12 - ((573*I)/8)*Pi - (1197*zeta[2])/8) + 
          (-5791/4 - ((2925*I)/8)*Pi)*zeta[2] + Log[mu2/s]*
           (-1305/4 - ((797*I)/3)*Pi + (-4805/8 + ((945*I)/4)*Pi)*zeta[2] - 
            393*zeta[3]) + (-91/12 + I*Pi)*zeta[3] - (37563*zeta[4])/32) + 
        G[0, 1, x]*(127927/216 - ((2239*I)/9)*Pi + (7/6 - ((13*I)/2)*Pi)*
           Log[mu2/s]^3 + (4199/6 + ((4531*I)/8)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(271/12 - ((63*I)/8)*Pi + (495*zeta[2])/4) + 
          Log[mu2/s]*(1700/9 - ((439*I)/6)*Pi + (1369/4 + ((465*I)/2)*Pi)*
             zeta[2] - 63*zeta[3]) + (-4393/12 + ((95*I)/2)*Pi)*zeta[3] - 
          1173*zeta[4]) + G[0, x]*(((127927*I)/216)*Pi + 
          ((7*I)/6)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((271*I)/12)*Pi - 
            (109*zeta[2])/2) + (-9077/36 + ((2143*I)/12)*Pi)*zeta[2] + 
          Log[mu2/s]*(((1700*I)/9)*Pi + (-1147/6 + ((123*I)/2)*Pi)*zeta[2] - 
            42*zeta[3]) + (-455/3 + ((263*I)/3)*Pi)*zeta[3] - 274*zeta[4]) + 
        (5909/4 + ((713*I)/4)*Pi)*zeta[4] + G[1, 0, x]*
         (127927/216 + ((21895*I)/72)*Pi + (7/6 - ((7*I)/2)*Pi)*
           Log[mu2/s]^3 + (-9259/6 - ((507*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(271/12 + ((41*I)/4)*Pi + (171*zeta[2])/2) + 
          (-1361/6 - (173*I)*Pi)*zeta[3] + Log[mu2/s]*
           (1700/9 + ((248*I)/3)*Pi + (-539 - ((249*I)/2)*Pi)*zeta[2] + 
            36*zeta[3]) + (2133*zeta[4])/4) + Log[mu2/s]*
         (((-355*I)/18)*Pi + (-4516/9 - ((1783*I)/6)*Pi)*zeta[2] + 
          (124 + (50*I)*Pi)*zeta[3] + (1651*zeta[4])/2) + 
        G[1, x]*(-4589/108 - ((156605*I)/216)*Pi - ((33*I)/16)*Pi*
           Log[mu2/s]^4 + Log[mu2/s]^3*(((23*I)/24)*Pi + (123*zeta[2])/2) + 
          Log[mu2/s]^2*(-10/3 + ((13*I)/6)*Pi + (2271/8 + ((1341*I)/8)*Pi)*
             zeta[2] - 63*zeta[3]) + (1471/3 + ((595*I)/12)*Pi)*zeta[3] + 
          zeta[2]*(243161/72 + ((967*I)/3)*Pi + 57*zeta[3]) + 
          Log[mu2/s]*(-355/18 - ((5185*I)/36)*Pi + (8213/6 + ((1387*I)/8)*Pi)*
             zeta[2] + (201/2 - (75*I)*Pi)*zeta[3] - (8349*zeta[4])/4) + 
          (-5785/8 - ((13347*I)/32)*Pi)*zeta[4] - (741*zeta[5])/2) + 
        (347*zeta[5])/2)/x + ((-3*I)*Pi*G[0, 0, 0, 0, 1, x] + 
        I*Pi*G[0, 0, 0, 1, 0, x] - (6*I)*Pi*G[0, 0, 1, 0, 0, x] + 
        (16*I)*Pi*G[0, 1, 0, 0, 0, x] - (11*I)*Pi*G[1, 0, 0, 0, 0, x] + 
        (-17 - (45*I)*Pi)*G[1, 1, 1, 1, 1, x] - 3*G[0, 0, 0, 0, 1, 1, x] + 
        G[0, 0, 0, 1, 0, 1, x] + G[0, 0, 0, 1, 1, 0, x] + 
        2*G[0, 0, 0, 1, 1, 1, x] - 6*G[0, 0, 1, 0, 0, 1, x] - 
        6*G[0, 0, 1, 0, 1, 0, x] + 6*G[0, 0, 1, 0, 1, 1, x] + 
        35*G[0, 0, 1, 1, 0, 0, x] - 7*G[0, 0, 1, 1, 0, 1, x] - 
        7*G[0, 0, 1, 1, 1, 0, x] + 6*G[0, 0, 1, 1, 1, 1, x] + 
        16*G[0, 1, 0, 0, 0, 1, x] + 16*G[0, 1, 0, 0, 1, 0, x] + 
        3*G[0, 1, 0, 0, 1, 1, x] - 105*G[0, 1, 0, 1, 0, 0, x] + 
        11*G[0, 1, 0, 1, 0, 1, x] + 11*G[0, 1, 0, 1, 1, 0, x] - 
        24*G[0, 1, 0, 1, 1, 1, x] - 148*G[0, 1, 1, 0, 0, 0, x] + 
        19*G[0, 1, 1, 0, 0, 1, x] + 19*G[0, 1, 1, 0, 1, 0, x] - 
        17*G[0, 1, 1, 0, 1, 1, x] + 87*G[0, 1, 1, 1, 0, 0, x] + 
        26*G[0, 1, 1, 1, 0, 1, x] + 26*G[0, 1, 1, 1, 1, 0, x] - 
        28*G[0, 1, 1, 1, 1, 1, x] - 11*G[1, 0, 0, 0, 0, 1, x] - 
        11*G[1, 0, 0, 0, 1, 0, x] + 4*G[1, 0, 0, 0, 1, 1, x] + 
        243*G[1, 0, 0, 1, 0, 0, x] - 6*G[1, 0, 0, 1, 0, 1, x] - 
        6*G[1, 0, 0, 1, 1, 0, x] - 12*G[1, 0, 0, 1, 1, 1, x] + 
        359*G[1, 0, 1, 0, 0, 0, x] + 13*G[1, 0, 1, 0, 0, 1, x] + 
        13*G[1, 0, 1, 0, 1, 0, x] - 14*G[1, 0, 1, 0, 1, 1, x] - 
        314*G[1, 0, 1, 1, 0, 0, x] + 11*G[1, 0, 1, 1, 0, 1, x] + 
        11*G[1, 0, 1, 1, 1, 0, x] + 23*G[1, 0, 1, 1, 1, 1, x] + 
        337*G[1, 1, 0, 0, 0, 0, x] - 6*G[1, 1, 0, 0, 0, 1, x] - 
        6*G[1, 1, 0, 0, 1, 0, x] - 26*G[1, 1, 0, 0, 1, 1, x] - 
        193*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
        4*G[1, 1, 0, 1, 1, 0, x] + 37*G[1, 1, 0, 1, 1, 1, x] - 
        317*G[1, 1, 1, 0, 0, 0, x] - 21*G[1, 1, 1, 0, 0, 1, x] - 
        21*G[1, 1, 1, 0, 1, 0, x] + 13*G[1, 1, 1, 0, 1, 1, x] + 
        200*G[1, 1, 1, 1, 0, 0, x] - 45*G[1, 1, 1, 1, 0, 1, x] - 
        45*G[1, 1, 1, 1, 1, 0, x] + G[1, 1, 0, 0, 0, x]*
         (-865/6 + (105*I)*Pi - 226*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
         (-104 + (196*I)*Pi - 176*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
         (-146/3 - (14*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
         (-146/3 + (97*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
         (-73/2 + (7*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
         (-73/2 - (106*I)*Pi - 12*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
         (-97/6 + (25*I)*Pi - 9*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
         (9/2 + (28*I)*Pi - 5*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
         (-13 - (5*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
         (58/3 - (4*I)*Pi - 3*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
         (58/3 - (306*I)*Pi - 3*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
         (2 + (2*I)*Pi - Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
         (35/3 + (3*I)*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
         (35/3 + (31*I)*Pi + 3*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
         (311/6 - I*Pi + 6*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
         (311/6 + (243*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
         (13/2 - (6*I)*Pi + 7*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
         (-239/6 - (10*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
         (123/2 - (22*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
         (123/2 - (187*I)*Pi + 10*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
         (91/2 + (19*I)*Pi + 21*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
         (215/2 + (23*I)*Pi + 31*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
         (215/2 + (186*I)*Pi + 31*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
         (109/2 - (59*I)*Pi + 70*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
         (140/3 - (174*I)*Pi + 164*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         ((2*I)*Pi - I*Pi*Log[mu2/s]) + G[1, 1, 1, 0, x]*
         (-6727/36 + ((503*I)/6)*Pi + (-211/3 + (177*I)*Pi)*Log[mu2/s] - 
          9*Log[mu2/s]^2 - 476*zeta[2]) + G[0, 1, 1, 0, x]*
         (1103/18 + ((89*I)/3)*Pi + (143/6 + (61*I)*Pi)*Log[mu2/s] + 
          (7*Log[mu2/s]^2)/2 - (553*zeta[2])/2) + G[1, 0, 0, 0, x]*
         (((311*I)/6)*Pi + (6*I)*Pi*Log[mu2/s] - 217*zeta[2]) + 
        G[0, 1, 1, 1, x]*(-90 - ((193*I)/6)*Pi + (-29 - (9*I)*Pi)*
           Log[mu2/s] - 7*Log[mu2/s]^2 - 61*zeta[2]) + 
        G[0, 1, 0, 1, x]*(1103/18 - ((37*I)/6)*Pi + (143/6 + (2*I)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/2 - (69*zeta[2])/2) + 
        G[1, 0, 1, 1, x]*(-109/12 - ((41*I)/6)*Pi + (-10 - (14*I)*Pi)*
           Log[mu2/s] - Log[mu2/s]^2 - 18*zeta[2]) + G[0, 0, 1, 0, x]*
         (((35*I)/3)*Pi + (3*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
        G[1, 0, 0, 1, x]*(-340/3 - (26*I)*Pi + (-38 + (10*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 + 7*zeta[2]) + G[0, 0, 1, 1, x]*
         (39/2 + ((14*I)/3)*Pi + (6 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
          22*zeta[2]) + G[1, 1, 0, 1, x]*(-6727/36 - ((13*I)/3)*Pi + 
          (-211/3 - (13*I)*Pi)*Log[mu2/s] - 9*Log[mu2/s]^2 + 36*zeta[2]) + 
        G[1, 1, 1, 1, x]*(105 + ((201*I)/2)*Pi + (10 + (31*I)*Pi)*
           Log[mu2/s] + 63*zeta[2]) + G[0, 1, 0, 0, x]*(((-73*I)/2)*Pi - 
          (12*I)*Pi*Log[mu2/s] + 71*zeta[2]) + G[1, 1, 0, 0, x]*
         (1373/12 - ((68*I)/3)*Pi + (60 - (104*I)*Pi)*Log[mu2/s] + 
          56*Log[mu2/s]^2 + 401*zeta[2]) + G[1, 0, 1, 0, x]*
         (-340/3 - ((368*I)/3)*Pi + (-38 - (183*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 + 621*zeta[2]) + G[1, 0, 1, x]*
         (43879/216 - ((1021*I)/36)*Pi + (205/12 + (I/2)*Pi)*Log[mu2/s]^2 + 
          (7*Log[mu2/s]^3)/6 + (413/12 + ((671*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(1693/18 - ((83*I)/6)*Pi + (35*zeta[2])/2) - 
          (946*zeta[3])/3) + G[1, 1, 0, x]*(43879/216 + ((389*I)/18)*Pi + 
          (205/12 + ((101*I)/2)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/6 + 
          Log[mu2/s]*(1693/18 + ((143*I)/6)*Pi - (813*zeta[2])/2) + 
          (-3625/12 + ((17*I)/2)*Pi)*zeta[2] - (451*zeta[3])/3) + 
        G[0, 1, 0, x]*(((1103*I)/18)*Pi + ((7*I)/2)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((143*I)/6)*Pi - 35*zeta[2]) + (205/6 + ((95*I)/2)*Pi)*
           zeta[2] - 21*zeta[3]) + G[0, 0, 1, x]*(((39*I)/2)*Pi + 
          I*Pi*Log[mu2/s]^2 + Log[mu2/s]*((6*I)*Pi - 18*zeta[2]) + 
          (-211/3 - (41*I)*Pi)*zeta[2] + 22*zeta[3]) + 
        G[0, 1, 1, x]*(559/4 + ((133*I)/9)*Pi + (27*Log[mu2/s]^2)/4 + 
          (7*Log[mu2/s]^3)/6 + (661/4 - (79*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(87/2 + ((25*I)/3)*Pi + (115*zeta[2])/2) + 
          (362*zeta[3])/3) + G[1, 0, 0, x]*(((-340*I)/3)*Pi - 
          (2*I)*Pi*Log[mu2/s]^2 + (-5/3 - (70*I)*Pi)*zeta[2] + 
          Log[mu2/s]*((-38*I)*Pi + 160*zeta[2]) + 141*zeta[3]) + 
        G[1, 1, 1, x]*(-1315/4 - ((5323*I)/36)*Pi + (-2 - (9*I)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-66 - ((193*I)/3)*Pi - 60*zeta[2]) + 
          (-704/3 - (197*I)*Pi)*zeta[2] + 151*zeta[3]) + 
        G[1, 0, x]*(((43879*I)/216)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((205*I)/12)*Pi - (109*zeta[2])/2) + 
          (3133/36 + ((733*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
           (((1693*I)/18)*Pi + (23/6 + ((123*I)/2)*Pi)*zeta[2] - 
            42*zeta[3]) + (31/3 + ((263*I)/3)*Pi)*zeta[3] - 274*zeta[4]) + 
        G[0, 1, x]*(((559*I)/4)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((27*I)/4)*Pi - (51*zeta[2])/2) + 
          (-3662/9 - ((1447*I)/12)*Pi)*zeta[2] + (19 - ((10*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(((87*I)/2)*Pi + (-889/6 - ((179*I)/2)*Pi)*
             zeta[2] + 44*zeta[3]) + (1891*zeta[4])/4) + 
        G[1, 1, x]*(4397/8 + ((7969*I)/216)*Pi + ((7*I)/6)*Pi*Log[mu2/s]^3 + 
          (7127/12 + ((227*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
           (15 + ((181*I)/12)*Pi + 27*zeta[2]) + (343/3 + ((104*I)/3)*Pi)*
           zeta[3] + Log[mu2/s]*(325/2 + ((1045*I)/18)*Pi + 
            (210 - ((313*I)/2)*Pi)*zeta[2] + 202*zeta[3]) + 
          (3991*zeta[4])/4) + G[1, x]*(((4397*I)/8)*Pi - 
          7*Log[mu2/s]^3*zeta[2] + zeta[2]*(-318161/216 - ((3434*I)/9)*Pi - 
            211*zeta[3]) + (23/3 - ((149*I)/6)*Pi)*zeta[3] + 
          Log[mu2/s]^2*((15*I)*Pi + (-529/6 - ((129*I)/2)*Pi)*zeta[2] + 
            44*zeta[3]) + (1461/2 + ((713*I)/4)*Pi)*zeta[4] + 
          Log[mu2/s]*(((325*I)/2)*Pi + (-5056/9 - ((877*I)/6)*Pi)*zeta[2] + 
            (38 + (50*I)*Pi)*zeta[3] + (1651*zeta[4])/2) + (347*zeta[5])/2))/
       x^2 + (1407*zeta[6])/8 + x*((-391/6 - (35*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
        (445/6 + (35*I)*Pi)*G[1, 0, 0, 1, 1, x] - 69*G[0, 0, 0, 0, 0, 0, x] - 
        96*G[0, 0, 0, 0, 0, 1, x] - 96*G[0, 0, 0, 0, 1, 0, x] + 
        20*G[0, 0, 0, 0, 1, 1, x] + 30*G[0, 0, 0, 1, 0, 0, x] - 
        50*G[0, 0, 0, 1, 0, 1, x] - 50*G[0, 0, 0, 1, 1, 0, x] + 
        41*G[0, 0, 0, 1, 1, 1, x] + 95*G[0, 0, 1, 0, 0, 0, x] + 
        10*G[0, 0, 1, 0, 0, 1, x] + 10*G[0, 0, 1, 0, 1, 0, x] - 
        2*G[0, 0, 1, 0, 1, 1, x] - 56*G[0, 0, 1, 1, 0, 0, x] + 
        4*G[0, 0, 1, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 1, 0, x] - 
        18*G[0, 0, 1, 1, 1, 1, x] + 78*G[0, 1, 0, 0, 0, 0, x] + 
        4*G[0, 1, 0, 0, 0, 1, x] + 4*G[0, 1, 0, 0, 1, 0, x] - 
        52*G[0, 1, 0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, 0, 0, x] + 
        10*G[0, 1, 0, 1, 0, 1, x] + 10*G[0, 1, 0, 1, 1, 0, x] + 
        69*G[0, 1, 0, 1, 1, 1, x] + 15*G[0, 1, 1, 0, 0, 0, x] - 
        50*G[0, 1, 1, 0, 0, 1, x] - 50*G[0, 1, 1, 0, 1, 0, x] + 
        38*G[0, 1, 1, 0, 1, 1, x] + 24*G[0, 1, 1, 1, 0, 0, x] - 
        96*G[0, 1, 1, 1, 0, 1, x] - 96*G[0, 1, 1, 1, 1, 0, x] + 
        27*G[0, 1, 1, 1, 1, 1, x] - 27*G[1, 0, 0, 0, 0, 0, x] + 
        96*G[1, 0, 0, 0, 0, 1, x] + 96*G[1, 0, 0, 0, 1, 0, x] - 
        24*G[1, 0, 0, 0, 1, 1, x] - 38*G[1, 0, 0, 1, 0, 0, x] + 
        50*G[1, 0, 0, 1, 0, 1, x] + 50*G[1, 0, 0, 1, 1, 0, x] - 
        15*G[1, 0, 0, 1, 1, 1, x] - 69*G[1, 0, 1, 0, 0, 0, x] - 
        10*G[1, 0, 1, 0, 0, 1, x] - 10*G[1, 0, 1, 0, 1, 0, x] - 
        6*G[1, 0, 1, 0, 1, 1, x] + 52*G[1, 0, 1, 1, 0, 0, x] - 
        4*G[1, 0, 1, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, 0, x] - 
        78*G[1, 0, 1, 1, 1, 1, x] + 18*G[1, 1, 0, 0, 0, 0, x] - 
        4*G[1, 1, 0, 0, 0, 1, x] - 4*G[1, 1, 0, 0, 1, 0, x] + 
        56*G[1, 1, 0, 0, 1, 1, x] + 2*G[1, 1, 0, 1, 0, 0, x] - 
        10*G[1, 1, 0, 1, 0, 1, x] - 10*G[1, 1, 0, 1, 1, 0, x] - 
        95*G[1, 1, 0, 1, 1, 1, x] - 41*G[1, 1, 1, 0, 0, 0, x] + 
        50*G[1, 1, 1, 0, 0, 1, x] + 50*G[1, 1, 1, 0, 1, 0, x] - 
        30*G[1, 1, 1, 0, 1, 1, x] - 20*G[1, 1, 1, 1, 0, 0, x] + 
        96*G[1, 1, 1, 1, 0, 1, x] + 96*G[1, 1, 1, 1, 1, 0, x] + 
        69*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 1, x]*(-169/2 + (16*I)*Pi - 
          56*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(-80 + (20*I)*Pi - 
          56*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(-80 - (36*I)*Pi - 
          56*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*(-169/2 - (44*I)*Pi - 
          56*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(-47/2 + (44*I)*Pi - 
          38*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*(-113 + (129*I)*Pi - 
          36*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(281/6 + (85*I)*Pi - 
          20*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(59 - (89*I)*Pi - 
          20*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(65/2 - (4*I)*Pi - 
          18*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(-160/3 - (18*I)*Pi - 
          10*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*(-445/6 - (19*I)*Pi - 
          10*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-293/6 - (26*I)*Pi - 
          10*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-293/6 + (38*I)*Pi - 
          10*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(-160/3 + (42*I)*Pi - 
          10*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(389/6 + (69*I)*Pi - 
          10*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*(160/3 + (18*I)*Pi + 
          10*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(391/6 + (19*I)*Pi + 
          10*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*(347/6 + (26*I)*Pi + 
          10*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*(347/6 - (38*I)*Pi + 
          10*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*(160/3 - (42*I)*Pi + 
          10*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*(-11/6 - (69*I)*Pi + 
          10*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*(-29/2 + (4*I)*Pi + 
          18*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(-119/6 - (85*I)*Pi + 
          20*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-113 + (89*I)*Pi + 
          20*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*(59 - (129*I)*Pi + 
          36*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(47/2 - (44*I)*Pi + 
          38*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(151/2 - (16*I)*Pi + 
          56*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*(80 - (20*I)*Pi + 
          56*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*(80 + (36*I)*Pi + 
          56*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(151/2 + (44*I)*Pi + 
          56*Log[mu2/s]) + G[1, 0, 0, 0, x]*(1253/36 - ((823*I)/6)*Pi + 
          (181/3 - (52*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 203*zeta[2]) + 
        G[1, 1, 1, 1, x]*(3755/36 - ((398*I)/3)*Pi + (181/3 - (86*I)*Pi)*
           Log[mu2/s] + 3*Log[mu2/s]^2 - 172*zeta[2]) + 
        G[1, 1, 1, 0, x]*(619/9 + ((77*I)/2)*Pi + (160/3 - (24*I)*Pi)*
           Log[mu2/s] + 11*Log[mu2/s]^2 - 135*zeta[2]) + 
        G[1, 0, 0, 1, x]*(1049/18 + (43*I)*Pi + (160/3 - (34*I)*Pi)*
           Log[mu2/s] + 11*Log[mu2/s]^2 - 123*zeta[2]) + 
        G[0, 0, 1, 1, x]*(25/36 + (26*I)*Pi + (-77/6 + (13*I)*Pi)*
           Log[mu2/s] - (15*Log[mu2/s]^2)/2 - (101*zeta[2])/2) + 
        G[0, 1, 0, 0, x]*(-1973/36 + ((43*I)/2)*Pi + (-77/6 - (21*I)*Pi)*
           Log[mu2/s] + (7*Log[mu2/s]^2)/2 - (39*zeta[2])/2) + 
        G[0, 1, 0, 1, x]*(-1031/18 + ((208*I)/3)*Pi + (-160/3 - (22*I)*Pi)*
           Log[mu2/s] - 11*Log[mu2/s]^2 - 13*zeta[2]) + 
        G[0, 0, 1, 0, x]*(-421/9 + ((281*I)/6)*Pi + (-160/3 - (32*I)*Pi)*
           Log[mu2/s] - 11*Log[mu2/s]^2 - zeta[2]) + G[1, 1, 0, 1, x]*
         (619/9 - ((119*I)/6)*Pi + (160/3 + (32*I)*Pi)*Log[mu2/s] + 
          11*Log[mu2/s]^2 + zeta[2]) + G[1, 0, 1, 0, x]*
         (1049/18 + ((8*I)/3)*Pi + (160/3 + (22*I)*Pi)*Log[mu2/s] + 
          11*Log[mu2/s]^2 + 13*zeta[2]) + G[1, 0, 1, 1, x]*
         (-1789/36 - ((61*I)/2)*Pi + (-31/6 + (21*I)*Pi)*Log[mu2/s] - 
          (7*Log[mu2/s]^2)/2 + (39*zeta[2])/2) + G[1, 1, 0, 0, x]*
         (209/36 - (26*I)*Pi + (-31/6 - (13*I)*Pi)*Log[mu2/s] + 
          (15*Log[mu2/s]^2)/2 + (101*zeta[2])/2) + G[0, 1, 1, 0, x]*
         (-1031/18 - (43*I)*Pi + (-160/3 + (34*I)*Pi)*Log[mu2/s] - 
          11*Log[mu2/s]^2 + 123*zeta[2]) + G[0, 0, 0, 1, x]*
         (-421/9 - ((95*I)/2)*Pi + (-160/3 + (24*I)*Pi)*Log[mu2/s] - 
          11*Log[mu2/s]^2 + 135*zeta[2]) + G[0, 0, 0, 0, x]*
         (-317/36 + ((290*I)/3)*Pi + (-127/3 + (86*I)*Pi)*Log[mu2/s] - 
          3*Log[mu2/s]^2 + 172*zeta[2]) + G[0, 1, 1, 1, x]*
         (-2819/36 + ((553*I)/6)*Pi + (-127/3 + (52*I)*Pi)*Log[mu2/s] + 
          8*Log[mu2/s]^2 + 203*zeta[2]) + G[0, 1, 1, x]*
         (11395/108 - ((3197*I)/36)*Pi + (127/12 - (9*I)*Pi)*Log[mu2/s]^2 - 
          2*Log[mu2/s]^3 + Log[mu2/s]*(421/9 - ((149*I)/2)*Pi - 
            193*zeta[2]) + (-2513/12 - (33*I)*Pi)*zeta[2] - 86*zeta[3]) + 
        G[0, 0, 1, x]*(-1559/54 - ((341*I)/18)*Pi + (133/12 - ((37*I)/2)*Pi)*
           Log[mu2/s]^2 + (-9/4 + ((245*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(977/36 - (44*I)*Pi + 56*zeta[2]) - 75*zeta[3]) + 
        G[0, 1, 0, x]*(-1559/54 - ((1529*I)/18)*Pi + (133/12 - ((15*I)/2)*Pi)*
           Log[mu2/s]^2 + (-9/4 + ((103*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(977/36 - (44*I)*Pi + 26*zeta[2]) - 61*zeta[3]) + 
        (-6989/36 + ((3*I)/4)*Pi)*zeta[3] + 49*zeta[3]^2 + 
        Log[mu2/s]^3*((-9 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
        G[1, 1, 0, x]*(-2393/27 + ((791*I)/18)*Pi + (-187/12 + ((37*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-1103/36 + (17*I)*Pi - 56*zeta[2]) + 
          (207/4 - ((125*I)/2)*Pi)*zeta[2] + 15*zeta[3]) + 
        G[0, 0, 0, x]*(7633/108 - ((1847*I)/36)*Pi + (181/12 - (20*I)*Pi)*
           Log[mu2/s]^2 - 2*Log[mu2/s]^3 + Log[mu2/s]*
           (77/18 - ((131*I)/2)*Pi - 163*zeta[2]) + (-2459/12 - (82*I)*Pi)*
           zeta[2] + 20*zeta[3]) + G[1, 0, 0, x]*(5057/108 + 
          ((3323*I)/36)*Pi + (-127/12 + (9*I)*Pi)*Log[mu2/s]^2 + 
          2*Log[mu2/s]^3 + (1865/12 + (93*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-7/9 + ((185*I)/2)*Pi + 193*zeta[2]) + 26*zeta[3]) + 
        G[1, 1, 1, x]*(1295/108 + ((4673*I)/36)*Pi + (-73/12 + (20*I)*Pi)*
           Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (1919/12 + (26*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-779/18 + ((203*I)/2)*Pi + 163*zeta[2]) + 36*zeta[3]) + 
        G[1, 0, 1, x]*(-2393/27 - ((397*I)/18)*Pi + (-187/12 + ((15*I)/2)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-1103/36 + (17*I)*Pi - 26*zeta[2]) + 
          (207/4 - ((231*I)/2)*Pi)*zeta[2] + 125*zeta[3]) + 
        zeta[2]*(-5757/8 - ((1445*I)/18)*Pi + (311/3 + ((175*I)/2)*Pi)*
           zeta[3]) + G[0, 1, x]*(1919/8 + ((1903*I)/18)*Pi + 
          (3 - (2*I)*Pi)*Log[mu2/s]^3 + (1817/24 + ((272*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(19/8 + ((92*I)/3)*Pi + (187*zeta[2])/2) + 
          (-376/3 - (2*I)*Pi)*zeta[3] + Log[mu2/s]*(349/12 + ((236*I)/3)*Pi + 
            (117 + (36*I)*Pi)*zeta[2] + 104*zeta[3]) - 526*zeta[4]) + 
        G[0, 0, x]*(-5881/24 + ((229*I)/18)*Pi + (-3 - (2*I)*Pi)*
           Log[mu2/s]^3 + (4379/24 + ((70*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]^2*(-19/8 + ((103*I)/6)*Pi + (187*zeta[2])/2) + 
          Log[mu2/s]*(-349/12 + ((80*I)/3)*Pi + (162 + (102*I)*Pi)*zeta[2] - 
            34*zeta[3]) + (-47/2 + (52*I)*Pi)*zeta[3] - 128*zeta[4]) + 
        G[1, 0, x]*(1919/8 - ((229*I)/18)*Pi + (3 + (2*I)*Pi)*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(19/8 - ((103*I)/6)*Pi - (187*zeta[2])/2) + 
          (-5207/24 - ((707*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
           (349/12 - ((80*I)/3)*Pi + (-162 - (92*I)*Pi)*zeta[2] - 
            48*zeta[3]) + (28 - (88*I)*Pi)*zeta[3] - 7*zeta[4]) + 
        (8875/24 + ((418*I)/3)*Pi)*zeta[4] + Log[mu2/s]^2*
         ((-57/8 + ((11*I)/3)*Pi)*zeta[2] + (-157/6 + ((11*I)/2)*Pi)*
           zeta[3] + (2165*zeta[4])/8) + G[1, 1, x]*(-5633/24 - 
          ((1903*I)/18)*Pi + (-3 + (2*I)*Pi)*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(-19/8 - ((92*I)/3)*Pi - (187*zeta[2])/2) + 
          (-2645/24 - ((787*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
           (-349/12 - ((236*I)/3)*Pi + (-117 - (46*I)*Pi)*zeta[2] - 
            22*zeta[3]) + (455/6 + (38*I)*Pi)*zeta[3] + 661*zeta[4]) + 
        G[0, x]*(-109001/1944 - ((2977*I)/81)*Pi + (-7/36 + ((25*I)/8)*Pi)*
           Log[mu2/s]^4 + (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
           (-79/54 - ((7*I)/9)*Pi - (551*zeta[2])/12) + 
          Log[mu2/s]^2*(-233/27 - ((79*I)/18)*Pi + (-629/12 - ((265*I)/4)*Pi)*
             zeta[2] - (27*zeta[3])/2) + (14023/108 + ((317*I)/9)*Pi)*
           zeta[3] + zeta[2]*(769/9 + ((199*I)/9)*Pi + (1637*zeta[3])/6) + 
          (-59/24 - ((2673*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
           (-5117/162 - ((466*I)/27)*Pi + (-1319/12 - (30*I)*Pi)*zeta[2] + 
            (2269/18 - (127*I)*Pi)*zeta[3] + (3071*zeta[4])/16) - 
          3*zeta[5]) + (-57/2 + (351*I)*Pi)*zeta[5] + 
        G[1, x]*(109001/1944 + ((2977*I)/81)*Pi + (7/36 - ((25*I)/8)*Pi)*
           Log[mu2/s]^4 - (5*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
           (79/54 + ((7*I)/9)*Pi + (551*zeta[2])/12) + 
          zeta[2]*(4807/18 + ((908*I)/9)*Pi - (1523*zeta[3])/6) + 
          (-7489/108 + ((655*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
           (233/27 + ((79*I)/18)*Pi + (791/12 + ((221*I)/4)*Pi)*zeta[2] + 
            (49*zeta[3])/2) + Log[mu2/s]*(5117/162 + ((466*I)/27)*Pi + 
            (1445/12 + (111*I)*Pi)*zeta[2] + (-1945/18 + (103*I)*Pi)*
             zeta[3] - (1415*zeta[4])/16) + (59/24 + ((3353*I)/16)*Pi)*
           zeta[4] + 49*zeta[5]) + Log[mu2/s]*((-929/12 + ((183*I)/2)*Pi)*
           zeta[3] + zeta[2]*(-349/4 - ((76*I)/3)*Pi + 197*zeta[3]) + 
          (3151/8 + ((1019*I)/4)*Pi)*zeta[4] + 74*zeta[5]) + 
        (20999*zeta[6])/96)))}


==> anc/qqbargg_-+-+_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(Nf*(-8497/1296 - ((27481*I)/1296)*Pi - 412*G[0, 0, 0, 0, x] + 
     (365/3 - (24*I)*Pi)*G[0, 0, 0, 1, x] + (4/3 + (40*I)*Pi)*
      G[0, 0, 1, 1, x] + (38 - ((40*I)/3)*Pi)*G[0, 1, 1, 1, x] - 
     24*G[0, 0, 0, 1, 1, x] + (52*G[0, 0, 1, 0, 0, x])/3 + 
     (136*G[0, 0, 1, 0, 1, x])/3 + (136/3 - (16*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
     (16*G[0, 0, 1, 1, 1, x])/3 + (1172*G[0, 1, 0, 0, 0, x])/3 - 
     84*G[0, 1, 0, 0, 1, x] - 84*G[0, 1, 0, 1, 0, x] - 
     18*G[0, 1, 0, 1, 1, x] - (112*G[0, 1, 1, 0, 1, x])/3 - 
     (112*G[0, 1, 1, 1, 0, x])/3 + 24*G[0, 1, 1, 1, 1, x] + 
     608*G[1, 0, 0, 0, 0, x] + (-430/3 + (12*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
     (-430/3 - (32*I)*Pi)*G[1, 0, 0, 1, 0, x] + (160/3 - (24*I)*Pi)*
      G[1, 0, 0, 1, 1, x] + (-82/3 + (44*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
     (-82/3 + (104*I)*Pi)*G[1, 0, 1, 1, 0, x] + (10/3 + (8*I)*Pi)*
      G[1, 0, 1, 1, 1, x] + (-40/3 + (24*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
     (88/3 - (60*I)*Pi)*G[1, 1, 1, 0, 1, x] + (88/3 - (168*I)*Pi)*
      G[1, 1, 1, 1, 0, x] + (28*G[1, 1, 1, 1, 1, x])/3 - 
     16*G[0, 0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 0, 0, x] + 
     12*G[1, 0, 0, 0, 1, 1, x] - 8*G[1, 0, 0, 1, 0, 0, x] - 
     24*G[1, 0, 0, 1, 0, 1, x] - 24*G[1, 0, 0, 1, 1, 0, x] - 
     196*G[1, 0, 1, 0, 0, 0, x] + 48*G[1, 0, 1, 0, 0, 1, x] + 
     48*G[1, 0, 1, 0, 1, 0, x] - 4*G[1, 0, 1, 0, 1, 1, x] + 
     96*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 0, 1, x] + 
     8*G[1, 0, 1, 1, 1, 0, x] - 304*G[1, 1, 0, 0, 0, 0, x] + 
     48*G[1, 1, 0, 0, 0, 1, x] + 48*G[1, 1, 0, 0, 1, 0, x] - 
     24*G[1, 1, 0, 0, 1, 1, x] + 136*G[1, 1, 0, 1, 0, 0, x] + 
     24*G[1, 1, 0, 1, 0, 1, x] + 24*G[1, 1, 0, 1, 1, 0, x] + 
     332*G[1, 1, 1, 0, 0, 0, x] - 60*G[1, 1, 1, 0, 0, 1, x] - 
     60*G[1, 1, 1, 0, 1, 0, x] - 168*G[1, 1, 1, 1, 0, 0, x] + 
     G[1, 1, 1, 0, 0, x]*(346 + (224*I)*Pi - 48*Log[mu2/s]) + 
     G[0, 1, 0, 0, x]*(500/3 + ((824*I)/3)*Pi - 32*Log[mu2/s]) + 
     G[1, 1, 0, 0, 1, x]*(150 + (8*I)*Pi - 16*Log[mu2/s]) + 
     G[1, 1, 0, 1, 0, x]*(150 + (144*I)*Pi - 16*Log[mu2/s]) + 
     G[1, 1, 1, 1, x]*(-1276/9 + (36*I)*Pi - (8*Log[mu2/s])/3) + 
     (2/9 + ((2*I)/9)*Pi)*Log[mu2/s]^3 + G[0, 1, 0, 1, x]*
      (-275/3 - (94*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
      (-452/3 + (32*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
      (-332 - (132*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
      (-766 - (208*I)*Pi + 48*Log[mu2/s]) + G[0, 0, 0, x]*
      (331 - ((619*I)/3)*Pi + 84*Log[mu2/s] - (436*zeta[2])/3) + 
     G[0, 1, 1, 0, x]*(-275/3 - (180*I)*Pi + (8 + (16*I)*Pi)*Log[mu2/s] - 
       128*zeta[2]) + G[1, 0, 1, 1, x]*(37 - (40*I)*Pi - 16*Log[mu2/s] - 
       40*zeta[2]) + G[1, 0, 1, 0, x]*(-16 - ((934*I)/3)*Pi + 
       (48 + (16*I)*Pi)*Log[mu2/s] - 40*zeta[2]) + 
     G[1, 1, 0, 1, x]*(1144/9 + ((346*I)/3)*Pi + (-64/3 - (16*I)*Pi)*
        Log[mu2/s] - 12*zeta[2]) + G[1, 1, 0, 0, x]*
      (-328/9 - ((1580*I)/3)*Pi + (268/3 + (40*I)*Pi)*Log[mu2/s] + 
       4*Log[mu2/s]^2 + 8*zeta[2]) + G[0, 0, 1, 0, x]*
      (365/3 + ((188*I)/3)*Pi + 16*zeta[2]) + G[1, 0, 0, 1, x]*
      (-16 - (42*I)*Pi + 48*Log[mu2/s] + 52*zeta[2]) + 
     G[1, 0, 0, 0, x]*(136/3 + ((1106*I)/3)*Pi - 96*Log[mu2/s] + 
       72*zeta[2]) + G[0, 1, 1, x]*(-541/18 - ((83*I)/3)*Pi + 
       (26 + (8*I)*Pi)*Log[mu2/s] + 76*zeta[2]) + 
     G[1, 1, 1, 0, x]*(1144/9 + (354*I)*Pi + (-64/3 - (48*I)*Pi)*Log[mu2/s] + 
       92*zeta[2]) + G[1, 0, 0, x]*(-406/3 - (28*I)*Pi - 8*Log[mu2/s]^2 + 
       Log[mu2/s]*(-172/3 - (64*I)*Pi - 32*zeta[2]) + 
       (278/3 - (16*I)*Pi)*zeta[2] - 108*zeta[3]) + 
     G[1, 1, 1, x]*(853/9 - (42*I)*Pi + (-82/3 - (24*I)*Pi)*Log[mu2/s] + 
       (-60 + (108*I)*Pi)*zeta[2] - 108*zeta[3]) + 
     G[0, 0, 1, x]*(-601/3 + ((245*I)/3)*Pi - (124*Log[mu2/s])/3 + 
       (-80 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
     Log[mu2/s]^2*(14/9 + ((5*I)/9)*Pi + (-5 + (8*I)*Pi)*zeta[2] - 
       8*zeta[3]) + (1387/9 + ((175*I)/18)*Pi)*zeta[3] + 
     G[0, 1, 0, x]*(-601/3 + ((101*I)/3)*Pi + Log[mu2/s]*
        (-124/3 - (24*I)*Pi - 16*zeta[2]) + (-28/3 - (16*I)*Pi)*zeta[2] + 
       16*zeta[3]) + G[1, 0, 1, x]*(613/9 + (43*I)*Pi + 2*Log[mu2/s]^2 + 
       (106/3 - (36*I)*Pi)*zeta[2] + Log[mu2/s]*(22 + (36*I)*Pi + 
         16*zeta[2]) + 60*zeta[3]) + zeta[2]*(-3155/6 + ((2266*I)/9)*Pi + 
       (464*zeta[3])/3) + G[1, 1, 0, x]*(613/9 + ((338*I)/3)*Pi + 
       (2 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(22 + (72*I)*Pi - 
         16*zeta[2]) + (32/3 - (100*I)*Pi)*zeta[2] + 196*zeta[3]) + 
     G[0, 0, x]*(-359/3 + ((391*I)/3)*Pi + 7*Log[mu2/s]^2 + 
       (-35/3 + ((92*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-1/3 + ((170*I)/3)*Pi + 
         64*zeta[2]) + 220*zeta[3]) + G[0, x]*(-175/6 + ((1025*I)/18)*Pi + 
       (2149/9 - ((334*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
        (-5/3 + ((16*I)/3)*Pi + 8*zeta[2]) + Log[mu2/s]*
        (-3 + (4*I)*Pi + (-36 + (48*I)*Pi)*zeta[2] - 32*zeta[3]) + 
       (-189 + (4*I)*Pi)*zeta[3] - (2482*zeta[4])/3) + 
     Log[mu2/s]*(122/27 + ((71*I)/27)*Pi + (-47/2 + ((121*I)/6)*Pi)*zeta[2] + 
       (-110/3 - (16*I)*Pi)*zeta[3] - 240*zeta[4]) + 
     G[1, 1, x]*(-3289/18 + ((1484*I)/9)*Pi + (8/3 + (2*I)*Pi)*Log[mu2/s]^2 + 
       (-3002/9 - ((572*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
        (2 + (152/3 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + 
       (650/3 + (32*I)*Pi)*zeta[3] - 98*zeta[4]) + 
     (1216/3 + (2*I)*Pi)*zeta[4] + G[0, 1, x]*(3233/18 - ((4009*I)/18)*Pi - 
       (5*Log[mu2/s]^2)/3 + (550/3 + ((58*I)/3)*Pi)*zeta[2] + 
       (-78 + (32*I)*Pi)*zeta[3] + Log[mu2/s]*(23/3 - ((56*I)/3)*Pi + 
         (-72 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 304*zeta[4]) + 
     G[1, 0, x]*(3233/18 - ((536*I)/9)*Pi + Log[mu2/s]^2*
        (-5/3 - (6*I)*Pi - 4*zeta[2]) + (116/9 + ((674*I)/3)*Pi)*zeta[2] - 
       (1052*zeta[3])/3 + Log[mu2/s]*(23/3 - ((116*I)/3)*Pi + 
         (-44/3 - (24*I)*Pi)*zeta[2] + 16*zeta[3]) + 413*zeta[4]) + 
     x*(87733/3888 - ((3121*I)/432)*Pi + (120 - ((44*I)/3)*Pi)*
        G[0, 0, 0, 0, x] + (-64/3 + (12*I)*Pi)*G[0, 1, 1, 1, x] + 
       (-272/3 + ((44*I)/3)*Pi)*G[1, 0, 0, 0, x] + (8 - (12*I)*Pi)*
        G[1, 1, 1, 1, x] - (44*G[0, 0, 0, 0, 1, x])/3 - 
       (44*G[0, 0, 0, 1, 0, x])/3 - (32*G[0, 0, 0, 1, 1, x])/3 - 
       (56*G[0, 0, 1, 0, 0, x])/3 - 12*G[0, 0, 1, 0, 1, x] - 
       12*G[0, 0, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, x] - 
       32*G[0, 1, 0, 0, 0, x] + (4*G[0, 1, 0, 0, 1, x])/3 + 
       (4*G[0, 1, 0, 1, 0, x])/3 + (32*G[0, 1, 0, 1, 1, x])/3 - 
       (16*G[0, 1, 1, 0, 0, x])/3 + 28*G[0, 1, 1, 0, 1, x] + 
       28*G[0, 1, 1, 1, 0, x] - 16*G[0, 1, 1, 1, 1, x] - 
       16*G[1, 0, 0, 0, 0, x] + (92*G[1, 0, 0, 0, 1, x])/3 + 
       (92*G[1, 0, 0, 1, 0, x])/3 - (16*G[1, 0, 0, 1, 1, x])/3 + 
       (104*G[1, 0, 1, 0, 0, x])/3 - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
       48*G[1, 1, 0, 0, 0, x] - (52*G[1, 1, 0, 0, 1, x])/3 - 
       (52*G[1, 1, 0, 1, 0, x])/3 + (16*G[1, 1, 0, 1, 1, x])/3 - 
       (32*G[1, 1, 1, 0, 0, x])/3 - 12*G[1, 1, 1, 0, 1, x] - 
       12*G[1, 1, 1, 1, 0, x] + G[0, 1, 0, 1, x]*(46/3 + (4*I)*Pi - 
         8*Log[mu2/s]) + G[0, 1, 1, 0, x]*(46/3 + ((44*I)/3)*Pi - 
         8*Log[mu2/s]) + G[1, 0, 0, 1, x]*(26/3 + ((52*I)/3)*Pi - 
         8*Log[mu2/s]) + G[1, 0, 1, 0, x]*(26/3 + ((68*I)/3)*Pi - 
         8*Log[mu2/s]) + G[0, 0, 1, 1, x]*(40 + ((20*I)/3)*Pi - 
         (16*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(72 + ((76*I)/3)*Pi - 
         (16*Log[mu2/s])/3) + (-25/36 - ((5*I)/18)*Pi)*Log[mu2/s]^4 - 
       Log[mu2/s]^5/18 + G[1, 0, 1, 1, x]*(-80/3 - ((20*I)/3)*Pi + 
         (16*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(-304/3 - ((76*I)/3)*Pi + 
         (16*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*(6 - (4*I)*Pi + 
         8*Log[mu2/s]) + G[1, 1, 1, 0, x]*(6 - ((44*I)/3)*Pi + 
         8*Log[mu2/s]) + G[0, 0, 0, 1, x]*(-30 - ((52*I)/3)*Pi + 
         8*Log[mu2/s]) + G[0, 0, 1, 0, x]*(-30 - ((68*I)/3)*Pi + 
         8*Log[mu2/s]) + G[1, 0, 0, x]*(-22/3 - (70*I)*Pi + 
         (12 - (8*I)*Pi)*Log[mu2/s] - (208*zeta[2])/3) + 
       G[0, 1, 1, x]*(-32 - (18*I)*Pi + (-12 - (8*I)*Pi)*Log[mu2/s] - 
         (136*zeta[2])/3) + G[1, 1, 0, x]*(-2 + (64*I)*Pi + 
         (-14 + ((4*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 - 
         (26*zeta[2])/3) + G[1, 0, 1, x]*(-2 - (32*I)*Pi + 
         (-14 - (4*I)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 - (26*zeta[2])/3) + 
       Log[mu2/s]^3*(-205/54 - ((25*I)/9)*Pi + (55*zeta[2])/18) + 
       G[0, 1, 0, x]*(8 - (72*I)*Pi + (14 - ((4*I)/3)*Pi)*Log[mu2/s] + 
         (2*Log[mu2/s]^2)/3 + (74*zeta[2])/3) + G[0, 0, 1, x]*
        (8 + (24*I)*Pi + (14 + (4*I)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/3 + 
         (74*zeta[2])/3) + G[1, 1, 1, x]*(26 + (26*I)*Pi + 
         (12 + (8*I)*Pi)*Log[mu2/s] + (88*zeta[2])/3) + 
       G[0, 0, 0, x]*(4/3 + (78*I)*Pi + (-12 + (8*I)*Pi)*Log[mu2/s] + 
         (160*zeta[2])/3) + G[1, 0, x]*(734/9 + ((5*I)/3)*Pi + 
         (1 - ((2*I)/3)*Pi)*Log[mu2/s]^2 + (215/3 - ((14*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(11 + (104*zeta[2])/3) - (80*zeta[3])/3) + 
       G[1, 1, x]*(-1286/9 + (13*I)*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-11 - (4*I)*Pi - (56*zeta[2])/3) + 
         (-23/3 - ((14*I)/3)*Pi)*zeta[2] - 8*zeta[3]) + 
       (8264/81 - ((1675*I)/18)*Pi)*zeta[3] + Log[mu2/s]^2*
        (-12815/1296 - ((205*I)/18)*Pi + (170/9 + ((19*I)/6)*Pi)*zeta[2] + 
         (23*zeta[3])/18) + G[0, 1, x]*(734/9 - (13*I)*Pi + 
         (1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (-41/3 + ((14*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(11 + (4*I)*Pi + (56*zeta[2])/3) + 8*zeta[3]) + 
       zeta[2]*(-125911/1296 + ((3103*I)/54)*Pi + (431*zeta[3])/18) + 
       G[0, 0, x]*(-182/9 - ((5*I)/3)*Pi + (-1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-11 - (104*zeta[2])/3) + (-151/3 + ((14*I)/3)*Pi)*
          zeta[2] + (80*zeta[3])/3) + G[0, x]*(-143/6 + ((178*I)/3)*Pi + 
         Log[mu2/s]^2*(-4/3 - (10*zeta[2])/3) + (-6 + (72*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-2 - ((8*I)/3)*Pi + (-22 - (4*I)*Pi)*zeta[2] - 
           (8*zeta[3])/3) + (-70 + ((16*I)/3)*Pi)*zeta[3] - 
         (179*zeta[4])/3) + Log[mu2/s]*(-3121/432 - ((12815*I)/648)*Pi + 
         (2827/54 + ((58*I)/9)*Pi)*zeta[2] + (269/18 + ((23*I)/9)*Pi)*
          zeta[3] - 36*zeta[4]) + G[1, x]*(143/6 - ((178*I)/3)*Pi + 
         (-4 - (48*I)*Pi)*zeta[2] + Log[mu2/s]^2*(4/3 + (10*zeta[2])/3) + 
         (78 - ((16*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(2 + ((8*I)/3)*Pi + 
           (22 + (4*I)*Pi)*zeta[2] + (8*zeta[3])/3) - zeta[4]/3) + 
       (-130103/216 - (3*I)*Pi)*zeta[4] - (1292*zeta[5])/9) + 
     ((-8*I)*Pi*G[0, 1, 1, x] + (24*I)*Pi*G[1, 0, 1, x] - 
       (6*I)*Pi*G[1, 1, 0, x] + 108*G[0, 0, 0, 0, x] - 39*G[0, 0, 0, 1, x] + 
       (-39 - (4*I)*Pi)*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] + 
       (14/3 + (4*I)*Pi)*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
       8*G[0, 1, 1, 0, x] - (206*G[1, 0, 0, 0, x])/3 + 24*G[1, 0, 0, 1, x] + 
       24*G[1, 0, 1, 0, x] - 6*G[1, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 1, 0, 0, 0, x] + G[0, 0, 1, x]*(-21 - (3*I)*Pi + 
         12*Log[mu2/s]) + G[1, 0, 0, x]*(28 - ((98*I)/3)*Pi + 
         12*Log[mu2/s]) + G[1, 0, x]*((28*I)*Pi + (12*I)*Pi*Log[mu2/s] - 
         (146*zeta[2])/3) + G[0, 1, x]*((-21*I)*Pi + (12*I)*Pi*Log[mu2/s] - 
         10*zeta[2]) + G[0, 1, 0, x]*(-21 + ((26*I)/3)*Pi + 12*Log[mu2/s] - 
         8*zeta[2]) + G[0, 0, 0, x]*(-139/3 + (33*I)*Pi - 36*Log[mu2/s] + 
         4*zeta[2]) + G[1, x]*((30*I)*Pi*zeta[2] - 30*zeta[3]) + 
       G[0, 0, x]*(-11 - ((229*I)/3)*Pi + (-9 - (30*I)*Pi)*Log[mu2/s] - 
         3*Log[mu2/s]^2 + (331/3 + (4*I)*Pi)*zeta[2] - 12*zeta[3]) + 
       (49 + (25*I)*Pi)*zeta[3] + zeta[2]*((-49*I)*Pi + 16*zeta[3]) + 
       (1403/6 + (24*I)*Pi)*zeta[4] + G[0, x]*((-11*I)*Pi - 
         (3*I)*Pi*Log[mu2/s]^2 + (671/3 - ((17*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*((-9*I)*Pi + 36*zeta[2]) + (-39 - (12*I)*Pi)*zeta[3] + 
         4*zeta[4]) - 40*zeta[5])/(1 - x) + 
     x^3*(-8*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
       8*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
       8*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 
       8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 
       8*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 
       8*G[1, 1, 1, 1, x] + (8*G[0, 0, 1, 0, 0, x])/3 - 
       (8*G[0, 0, 1, 0, 1, x])/3 - (8*G[0, 0, 1, 1, 0, x])/3 + 
       (8*G[0, 0, 1, 1, 1, x])/3 - (8*G[0, 1, 0, 0, 0, x])/3 + 
       (8*G[0, 1, 0, 0, 1, x])/3 + (8*G[0, 1, 0, 1, 0, x])/3 - 
       (8*G[0, 1, 0, 1, 1, x])/3 - (8*G[1, 0, 1, 0, 0, x])/3 + 
       (8*G[1, 0, 1, 0, 1, x])/3 + (8*G[1, 0, 1, 1, 0, x])/3 - 
       (8*G[1, 0, 1, 1, 1, x])/3 + (8*G[1, 1, 0, 0, 0, x])/3 - 
       (8*G[1, 1, 0, 0, 1, x])/3 - (8*G[1, 1, 0, 1, 0, x])/3 + 
       (8*G[1, 1, 0, 1, 1, x])/3 + (8*G[0, 0, 0, x]*zeta[2])/3 + 
       (16*G[0, 0, 1, x]*zeta[2])/3 - (16*G[0, 1, 0, x]*zeta[2])/3 - 
       (8*G[0, 1, 1, x]*zeta[2])/3 - (8*G[1, 0, 0, x]*zeta[2])/3 - 
       (16*G[1, 0, 1, x]*zeta[2])/3 + (16*G[1, 1, 0, x]*zeta[2])/3 + 
       (8*G[1, 1, 1, x]*zeta[2])/3 + G[0, 0, x]*(-8*zeta[2] - 8*zeta[3]) + 
       G[1, 1, x]*(-8*zeta[2] - 8*zeta[3]) - (40*zeta[2]*zeta[3])/3 + 
       G[0, 1, x]*(8*zeta[2] + 8*zeta[3]) + G[1, 0, x]*
        (8*zeta[2] + 8*zeta[3]) - 30*zeta[4] + (68*G[0, x]*zeta[4])/3 - 
       (68*G[1, x]*zeta[4])/3 - (80*zeta[5])/3) - (788*zeta[5])/3 + 
     (((8*I)/3)*Pi*G[0, 0, 1, 0, x] - ((8*I)/3)*Pi*G[0, 1, 0, 0, x] + 
       (8*G[0, 0, 1, 0, 0, x])/3 - (8*G[0, 1, 0, 0, 0, x])/3 - 
       (8*G[0, 0, 0, x]*zeta[2])/3 + (16*G[0, 1, 0, x]*zeta[2])/3 - 
       (32*zeta[2]*zeta[3])/3 + G[0, 0, x]*(((-8*I)/3)*Pi*zeta[2] + 
         8*zeta[3]) + G[0, x]*((8*I)*Pi*zeta[3] - (8*zeta[4])/3) - 
       (16*I)*Pi*zeta[4] + (80*zeta[5])/3)/(1 - x)^2 + 
     x^2*(36*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 24*G[0, 0, 1, 0, x] + 
       28*G[0, 0, 1, 1, x] - (128*G[0, 1, 0, 0, x])/3 + 
       (92*G[0, 1, 0, 1, x])/3 + (92*G[0, 1, 1, 0, x])/3 - 
       (104*G[0, 1, 1, 1, x])/3 - (100*G[1, 0, 0, 0, x])/3 + 
       (64*G[1, 0, 0, 1, x])/3 + (64*G[1, 0, 1, 0, x])/3 - 
       (76*G[1, 0, 1, 1, x])/3 + 40*G[1, 1, 0, 0, x] - 28*G[1, 1, 0, 1, x] - 
       28*G[1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
       4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 
       4*G[0, 0, 1, 1, 1, x] + 4*G[0, 1, 0, 0, 0, x] - 
       4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] + 
       4*G[0, 1, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 
       4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
       4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
       4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] - 
       4*G[1, 1, 0, 1, 1, x] + G[0, 0, 1, x]*(-22 + (4*I)*Pi - 8*zeta[2]) + 
       G[1, 1, 0, x]*(46/3 + (12*I)*Pi - 8*zeta[2]) + 
       G[1, 1, 1, x]*(-230/3 + (4*I)*Pi - 4*zeta[2]) + 
       G[0, 0, 0, x]*(-118/3 + (12*I)*Pi - 4*zeta[2]) - 
       6*Log[mu2/s]*zeta[2] + G[0, 1, 1, x]*(250/3 - (4*I)*Pi + 4*zeta[2]) + 
       G[1, 0, 0, x]*(46 - (12*I)*Pi + 4*zeta[2]) + 
       G[1, 0, 1, x]*(46/3 - (4*I)*Pi + 8*zeta[2]) + 
       G[0, 1, 0, x]*(-22 - (12*I)*Pi + 8*zeta[2]) + 
       G[0, 1, x]*(-439/6 + ((190*I)/3)*Pi + 2*Log[mu2/s] - (100*zeta[2])/3 - 
         12*zeta[3]) + G[1, 0, x]*(-439/6 + ((190*I)/3)*Pi + 2*Log[mu2/s] - 
         (8*zeta[2])/3 - 12*zeta[3]) + (-68 - (16*I)*Pi)*zeta[3] + 
       G[0, 0, x]*(439/6 - ((190*I)/3)*Pi - 2*Log[mu2/s] + (16*zeta[2])/3 + 
         12*zeta[3]) + G[1, 1, x]*(439/6 - ((190*I)/3)*Pi - 2*Log[mu2/s] + 
         (92*zeta[2])/3 + 12*zeta[3]) + zeta[2]*(439/2 - (190*I)*Pi + 
         20*zeta[3]) + G[0, x]*((86/3 + (12*I)*Pi)*zeta[2] - 12*zeta[3] - 
         34*zeta[4]) - (137*zeta[4])/3 + 
       G[1, x]*((-26/3 - (12*I)*Pi)*zeta[2] + 12*zeta[3] + 34*zeta[4]) + 
       40*zeta[5]) + G[1, x]*(4463/1296 - ((16*I)/27)*Pi + 
       (2*Log[mu2/s]^3)/9 + zeta[2]*(-242/9 - ((371*I)/2)*Pi - 80*zeta[3]) + 
       (455/2 - ((382*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*(14/9 + ((5*I)/3)*Pi + 
         (-10 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + (-209 - (5*I)*Pi)*zeta[4] + 
       Log[mu2/s]*(68/27 + ((115*I)/9)*Pi + (-115/6 - (64*I)*Pi)*zeta[2] + 
         (140/3 + (8*I)*Pi)*zeta[3] + 120*zeta[4]) + 138*zeta[5]) + 
     (((-13141*I)/648)*Pi + (-44/3 + (24*I)*Pi)*G[0, 0, 0, 1, x] + 
       (-256/3 - (40*I)*Pi)*G[0, 0, 1, 1, x] + (28/3 + (16*I)*Pi)*
        G[0, 1, 1, 1, x] + 24*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 0, x] - 
       40*G[0, 0, 1, 0, 1, x] + (-40 + (48*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
       392*G[0, 1, 0, 0, 0, x] + 84*G[0, 1, 0, 0, 1, x] + 
       84*G[0, 1, 0, 1, 0, x] + 18*G[0, 1, 0, 1, 1, x] + 
       56*G[0, 1, 1, 0, 1, x] + 56*G[0, 1, 1, 1, 0, x] - 
       40*G[0, 1, 1, 1, 1, x] - 608*G[1, 0, 0, 0, 0, x] + 
       (138 - (36*I)*Pi)*G[1, 0, 0, 0, 1, x] + (138 + (96*I)*Pi)*
        G[1, 0, 0, 1, 0, x] + (16 + (72*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
       (-18 - (132*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-18 - (312*I)*Pi)*
        G[1, 0, 1, 1, 0, x] + (-14 - (24*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
       (48 - (72*I)*Pi)*G[1, 1, 0, 1, 1, x] + (4 + (180*I)*Pi)*
        G[1, 1, 1, 0, 1, x] + (4 + (504*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
       56*G[1, 1, 1, 1, 1, x] + 48*G[0, 0, 1, 1, 0, 0, x] - 
       48*G[0, 1, 1, 0, 0, 0, x] - 36*G[1, 0, 0, 0, 1, 1, x] + 
       24*G[1, 0, 0, 1, 0, 0, x] + 72*G[1, 0, 0, 1, 0, 1, x] + 
       72*G[1, 0, 0, 1, 1, 0, x] + 588*G[1, 0, 1, 0, 0, 0, x] - 
       144*G[1, 0, 1, 0, 0, 1, x] - 144*G[1, 0, 1, 0, 1, 0, x] + 
       12*G[1, 0, 1, 0, 1, 1, x] - 288*G[1, 0, 1, 1, 0, 0, x] - 
       24*G[1, 0, 1, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 1, 0, x] + 
       912*G[1, 1, 0, 0, 0, 0, x] - 144*G[1, 1, 0, 0, 0, 1, x] - 
       144*G[1, 1, 0, 0, 1, 0, x] + 72*G[1, 1, 0, 0, 1, 1, x] - 
       408*G[1, 1, 0, 1, 0, 0, x] - 72*G[1, 1, 0, 1, 0, 1, x] - 
       72*G[1, 1, 0, 1, 1, 0, x] - 996*G[1, 1, 1, 0, 0, 0, x] + 
       180*G[1, 1, 1, 0, 0, 1, x] + 180*G[1, 1, 1, 0, 1, 0, x] + 
       504*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, 0, x]*
        (902 + (624*I)*Pi - 144*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
        (44 - (96*I)*Pi - 48*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
        (348 + (396*I)*Pi - 48*Log[mu2/s]) + G[0, 1, 0, 1, x]*
        (271/3 + (94*I)*Pi - 8*Log[mu2/s]) + ((4*I)/9)*Pi*Log[mu2/s]^3 + 
       G[1, 1, 1, 1, x]*(500/3 - (36*I)*Pi + 16*Log[mu2/s]) + 
       G[0, 1, 0, 0, x]*(-76/3 - (276*I)*Pi + 32*Log[mu2/s]) + 
       G[1, 1, 0, 0, 1, x]*(-246 - (24*I)*Pi + 48*Log[mu2/s]) + 
       G[1, 1, 0, 1, 0, x]*(-246 - (432*I)*Pi + 48*Log[mu2/s]) + 
       G[1, 1, 1, 0, 0, x]*(-206 - (672*I)*Pi + 144*Log[mu2/s]) + 
       G[1, 1, 1, 0, x]*(-488/3 - (194*I)*Pi + (8 + (144*I)*Pi)*Log[mu2/s] - 
         276*zeta[2]) + G[1, 0, 0, 0, x]*(748/3 - (374*I)*Pi + 
         96*Log[mu2/s] - 216*zeta[2]) + G[1, 0, 0, 1, x]*
        (-230 + (106*I)*Pi - 48*Log[mu2/s] - 156*zeta[2]) + 
       G[0, 1, 1, x]*(554/9 + ((275*I)/3)*Pi + (-8 - (8*I)*Pi)*Log[mu2/s] - 
         108*zeta[2]) + G[0, 0, 1, 0, x]*(-44/3 - (56*I)*Pi - 48*zeta[2]) + 
       G[1, 1, 0, 0, x]*(-44 + (556*I)*Pi + (-100 - (120*I)*Pi)*Log[mu2/s] - 
         12*Log[mu2/s]^2 - 24*zeta[2]) + G[1, 1, 0, 1, x]*
        (-488/3 - (190*I)*Pi + (8 + (48*I)*Pi)*Log[mu2/s] + 36*zeta[2]) + 
       G[1, 0, 1, 1, x]*(140 - (16*I)*Pi + 16*Log[mu2/s] + 120*zeta[2]) + 
       G[1, 0, 1, 0, x]*(-230 + (282*I)*Pi + (-48 - (48*I)*Pi)*Log[mu2/s] + 
         120*zeta[2]) + G[0, 0, 0, x]*(((-44*I)/3)*Pi + 144*zeta[2]) + 
       G[0, 1, 1, 0, x]*(271/3 + (92*I)*Pi + (-8 - (48*I)*Pi)*Log[mu2/s] + 
         384*zeta[2]) + G[1, 1, 0, x]*(-1006/9 - ((626*I)/3)*Pi + 
         (-2 - (12*I)*Pi)*Log[mu2/s]^2 + (100 + (300*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-2 - (96*I)*Pi + 48*zeta[2]) - 588*zeta[3]) + 
       G[0, 0, x]*(((610*I)/3)*Pi + Log[mu2/s]*(((16*I)/3)*Pi - 64*zeta[2]) + 
         (-140/3 - (32*I)*Pi)*zeta[2] - 216*zeta[3]) + 
       G[1, 0, 1, x]*(-1006/9 - (92*I)*Pi - 2*Log[mu2/s]^2 + 
         Log[mu2/s]*(-2 - (36*I)*Pi - 48*zeta[2]) + (170 + (108*I)*Pi)*
          zeta[2] - 180*zeta[3]) + zeta[2]*(4577/9 - ((22*I)/9)*Pi - 
         160*zeta[3]) + G[0, 1, 0, x]*(610/3 + ((211*I)/3)*Pi + 
         (76 + (48*I)*Pi)*zeta[2] + Log[mu2/s]*(16/3 + (24*I)*Pi + 
           48*zeta[2]) - 48*zeta[3]) + (-3809/9 + ((1165*I)/9)*Pi)*zeta[3] + 
       Log[mu2/s]^2*(((13*I)/9)*Pi + (-2 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       G[0, 0, 1, x]*(610/3 - ((284*I)/3)*Pi + (16*Log[mu2/s])/3 + 
         (64 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + G[1, 1, 1, x]*
        (-1126/9 + ((4*I)/3)*Pi + (-8/3 + (24*I)*Pi)*Log[mu2/s] + 
         (36 - (324*I)*Pi)*zeta[2] + 324*zeta[3]) + 
       G[1, 0, 0, x]*(2/3 + ((98*I)/3)*Pi + 8*Log[mu2/s]^2 + 
         (-122 + (48*I)*Pi)*zeta[2] + Log[mu2/s]*(40/3 + (64*I)*Pi + 
           96*zeta[2]) + 324*zeta[3]) + G[1, 0, x]*(-181 - ((1078*I)/9)*Pi + 
         (2195/3 - (222*I)*Pi)*zeta[2] + Log[mu2/s]^2*(2/3 + (6*I)*Pi + 
           12*zeta[2]) + Log[mu2/s]*(-26/3 + ((38*I)/3)*Pi + 
           (52 + (72*I)*Pi)*zeta[2] - 48*zeta[3]) + 176*zeta[3] - 
         1239*zeta[4]) + G[0, 1, x]*(-181 + ((2306*I)/9)*Pi + 
         (2*Log[mu2/s]^2)/3 + (-721/3 + (74*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-26/3 - ((4*I)/3)*Pi + (72 + (48*I)*Pi)*zeta[2] - 
           48*zeta[3]) + (14 - (96*I)*Pi)*zeta[3] - 912*zeta[4]) + 
       (-926/3 - (10*I)*Pi)*zeta[4] + Log[mu2/s]*(((163*I)/27)*Pi + 
         (94/3 - ((47*I)/3)*Pi)*zeta[2] + (92/3 + (16*I)*Pi)*zeta[3] + 
         240*zeta[4]) + G[1, 1, x]*(7151/18 - ((2051*I)/9)*Pi + 
         (-5/3 - (2*I)*Pi)*Log[mu2/s]^2 + (2137/3 - (36*I)*Pi)*zeta[2] + 
         (58 - (96*I)*Pi)*zeta[3] + Log[mu2/s]*(9 - (8*I)*Pi + 
           (-24 - (96*I)*Pi)*zeta[2] + 96*zeta[3]) + 294*zeta[4]) + 
       G[0, x]*((-181*I)*Pi + Log[mu2/s]^2*(((2*I)/3)*Pi - 8*zeta[2]) + 
         (-6358/9 + (10*I)*Pi)*zeta[2] + 452*zeta[3] + 
         Log[mu2/s]*(((-26*I)/3)*Pi + (-24 - (48*I)*Pi)*zeta[2] + 
           32*zeta[3]) + 826*zeta[4]) + G[1, x]*(-13141/648 + 
         ((12005*I)/54)*Pi + (4*Log[mu2/s]^3)/9 + Log[mu2/s]^2*
          (13/9 + (I/3)*Pi + (10 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + 
         (-3665/9 + (66*I)*Pi)*zeta[3] + zeta[2]*(2096/9 + ((743*I)/3)*Pi + 
           240*zeta[3]) + Log[mu2/s]*(163/27 + ((29*I)/9)*Pi + 
           (-25/3 + (88*I)*Pi)*zeta[2] + (-84 - (24*I)*Pi)*zeta[3] - 
           360*zeta[4]) + (314 + (15*I)*Pi)*zeta[4] - 414*zeta[5]) + 
       276*zeta[5])/x + ((4 - ((8*I)/3)*Pi)*G[0, 0, 1, 1, x] + 
       ((8*I)/3)*Pi*G[0, 1, 0, 0, x] + (-4/3 + ((8*I)/3)*Pi)*
        G[0, 1, 1, 1, x] - (8*G[0, 0, 1, 0, 1, x])/3 + 
       (-8/3 - (32*I)*Pi)*G[0, 0, 1, 1, 0, x] + (8*G[0, 1, 0, 0, 1, x])/3 + 
       (8*G[0, 1, 0, 1, 0, x])/3 - 8*G[0, 1, 0, 1, 1, x] - 
       (88*G[0, 1, 1, 0, 1, x])/3 - (88*G[0, 1, 1, 1, 0, x])/3 + 
       32*G[0, 1, 1, 1, 1, x] + (-44/3 + (24*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
       (-44/3 - (64*I)*Pi)*G[1, 0, 0, 1, 0, x] + (-196/3 - (48*I)*Pi)*
        G[1, 0, 0, 1, 1, x] + (136/3 + (88*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
       (136/3 + (208*I)*Pi)*G[1, 0, 1, 1, 0, x] + (16 + (16*I)*Pi)*
        G[1, 0, 1, 1, 1, x] + (-124/3 + (48*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
       (-64/3 - (120*I)*Pi)*G[1, 1, 1, 0, 1, x] + (-64/3 - (336*I)*Pi)*
        G[1, 1, 1, 1, 0, x] + 60*G[1, 1, 1, 1, 1, x] - 
       32*G[0, 0, 1, 1, 0, 0, x] + 32*G[0, 1, 1, 0, 0, 0, x] + 
       24*G[1, 0, 0, 0, 1, 1, x] - 16*G[1, 0, 0, 1, 0, 0, x] - 
       48*G[1, 0, 0, 1, 0, 1, x] - 48*G[1, 0, 0, 1, 1, 0, x] - 
       392*G[1, 0, 1, 0, 0, 0, x] + 96*G[1, 0, 1, 0, 0, 1, x] + 
       96*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 0, 1, 1, x] + 
       192*G[1, 0, 1, 1, 0, 0, x] + 16*G[1, 0, 1, 1, 0, 1, x] + 
       16*G[1, 0, 1, 1, 1, 0, x] - 608*G[1, 1, 0, 0, 0, 0, x] + 
       96*G[1, 1, 0, 0, 0, 1, x] + 96*G[1, 1, 0, 0, 1, 0, x] - 
       48*G[1, 1, 0, 0, 1, 1, x] + 272*G[1, 1, 0, 1, 0, 0, x] + 
       48*G[1, 1, 0, 1, 0, 1, x] + 48*G[1, 1, 0, 1, 1, 0, x] + 
       664*G[1, 1, 1, 0, 0, 0, x] - 120*G[1, 1, 1, 0, 0, 1, x] - 
       120*G[1, 1, 1, 0, 1, 0, x] - 336*G[1, 1, 1, 1, 0, 0, x] + 
       G[1, 1, 1, 0, 0, x]*(-376/3 + (448*I)*Pi - 96*Log[mu2/s]) + 
       G[1, 1, 0, 0, 1, x]*(328/3 + (16*I)*Pi - 32*Log[mu2/s]) + 
       G[1, 1, 0, 1, 0, x]*(328/3 + (288*I)*Pi - 32*Log[mu2/s]) + 
       G[1, 1, 1, 1, x]*(-446/9 + ((64*I)/3)*Pi - (52*Log[mu2/s])/3) + 
       G[0, 1, 0, 1, x]*(16/3 - ((8*I)/3)*Pi + (8*Log[mu2/s])/3) + 
       G[0, 1, 1, 0, 0, x]*(328/3 + (64*I)*Pi + 32*Log[mu2/s]) + 
       G[1, 0, 1, 0, 0, x]*(-124/3 - (264*I)*Pi + 32*Log[mu2/s]) + 
       G[1, 1, 0, 0, 0, x]*(-524/3 - (416*I)*Pi + 96*Log[mu2/s]) + 
       G[0, 1, 1, 0, x]*(16/3 + ((248*I)/3)*Pi + (8/3 + (32*I)*Pi)*
          Log[mu2/s] - 256*zeta[2]) + G[1, 0, 1, 1, x]*
        (-1195/9 + ((172*I)/3)*Pi - 4*Log[mu2/s] - 80*zeta[2]) + 
       G[1, 0, 1, 0, x]*(186 + ((28*I)/3)*Pi + (16/3 + (32*I)*Pi)*
          Log[mu2/s] - 80*zeta[2]) + G[1, 1, 0, 1, x]*
        (446/9 + ((220*I)/3)*Pi + (16/3 - (32*I)*Pi)*Log[mu2/s] - 
         24*zeta[2]) + G[1, 1, 0, 0, x]*(-102 - (52*I)*Pi + 
         (40/3 + (80*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 16*zeta[2]) + 
       G[0, 0, 1, 0, x]*(((-8*I)/3)*Pi + 32*zeta[2]) + 
       G[0, 1, 1, x]*(-176/3 + (-4 + ((8*I)/3)*Pi)*Log[mu2/s] + 
         (104*zeta[2])/3) + G[1, 0, 0, 1, x]*(186 - ((224*I)/3)*Pi + 
         (16*Log[mu2/s])/3 + 104*zeta[2]) + G[1, 0, 0, 0, x]*
        (((-44*I)/3)*Pi + 144*zeta[2]) + G[1, 1, 1, 0, x]*
        (446/9 - ((424*I)/3)*Pi + (16/3 - (96*I)*Pi)*Log[mu2/s] + 
         184*zeta[2]) + G[1, 0, 0, x]*((186*I)*Pi + 
         Log[mu2/s]*(((16*I)/3)*Pi - 64*zeta[2]) + (292/3 - (32*I)*Pi)*
          zeta[2] - 216*zeta[3]) + G[1, 1, 1, x]*(211/3 + (10*I)*Pi + 
         (10 - ((40*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 
         (-22/3 + (216*I)*Pi)*zeta[2] - 216*zeta[3]) + 
       G[0, 0, 1, x]*((4*I)*Pi + (40/3 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + 
       G[0, 1, 0, x]*(((16*I)/3)*Pi + Log[mu2/s]*(((8*I)/3)*Pi - 
           32*zeta[2]) + (-224/3 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 
       G[1, 0, 1, x]*(67/3 + ((425*I)/9)*Pi + (2*Log[mu2/s]^2)/3 + 
         (-554/3 - (72*I)*Pi)*zeta[2] + Log[mu2/s]*(-6 + ((8*I)/3)*Pi + 
           32*zeta[2]) + 120*zeta[3]) + G[1, 1, 0, x]*
        (67/3 - ((526*I)/9)*Pi + (2/3 + (8*I)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-6 + (20*I)*Pi - 32*zeta[2]) + (-90 - (200*I)*Pi)*
          zeta[2] + 392*zeta[3]) + G[1, 1, x]*(-96733/648 + 
         ((2611*I)/27)*Pi + (19/9 + ((4*I)/3)*Pi)*Log[mu2/s]^2 + 
         (4*Log[mu2/s]^3)/9 + (-3455/9 + (227*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(109/27 + ((74*I)/9)*Pi + (1/3 + (64*I)*Pi)*zeta[2] - 
           64*zeta[3]) + (-2339/9 + (64*I)*Pi)*zeta[3] - 196*zeta[4]) + 
       G[0, 1, x]*(((-176*I)/3)*Pi + (-4 - (96*I)*Pi)*zeta[2] + 
         (64 + (64*I)*Pi)*zeta[3] + Log[mu2/s]*((-4*I)*Pi + 
           (-40/3 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 608*zeta[4]) + 
       G[1, 0, x]*(((67*I)/3)*Pi + Log[mu2/s]^2*(((2*I)/3)*Pi - 8*zeta[2]) + 
         (-6394/9 + (10*I)*Pi)*zeta[2] + 204*zeta[3] + 
         Log[mu2/s]*((-6*I)*Pi + (-56 - (48*I)*Pi)*zeta[2] + 32*zeta[3]) + 
         826*zeta[4]) + G[1, x]*(((-96733*I)/648)*Pi + 
         ((4*I)/9)*Pi*Log[mu2/s]^3 + zeta[2]*(-1961/9 + ((356*I)/9)*Pi - 
           160*zeta[3]) + (259/9 + ((589*I)/9)*Pi)*zeta[3] + 
         Log[mu2/s]^2*(((19*I)/9)*Pi + (-10 - (8*I)*Pi)*zeta[2] + 
           8*zeta[3]) + (-272/3 - (10*I)*Pi)*zeta[4] + 
         Log[mu2/s]*(((109*I)/27)*Pi + (-34/3 - ((95*I)/3)*Pi)*zeta[2] + 
           (92/3 + (16*I)*Pi)*zeta[3] + 240*zeta[4]) + 276*zeta[5]))/x^2))/
   Nc^2 + Nf*(1363/27 - ((13115*I)/216)*Pi + (-158 + (32*I)*Pi)*
     G[0, 0, 0, 0, x] + (368/9 + ((206*I)/3)*Pi)*G[0, 1, 0, 1, x] + 
    32*G[0, 0, 0, 0, 1, x] + 32*G[0, 0, 0, 1, 0, x] + 
    24*G[0, 0, 0, 1, 1, x] - (14*G[0, 0, 1, 0, 0, x])/3 - 
    (20*G[0, 0, 1, 0, 1, x])/3 + (-20/3 - (8*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
    32*G[0, 0, 1, 1, 1, x] + (146*G[0, 1, 0, 0, 0, x])/3 - 
    (56*G[0, 1, 0, 0, 1, x])/3 - (56*G[0, 1, 0, 1, 0, x])/3 + 
    (262*G[0, 1, 0, 1, 1, x])/3 - (2*G[0, 1, 1, 0, 1, x])/3 - 
    (2*G[0, 1, 1, 1, 0, x])/3 - (104*G[0, 1, 1, 1, 1, x])/3 + 
    (128*G[1, 0, 0, 0, 0, x])/3 + (-102 - (16*I)*Pi)*G[1, 0, 0, 0, 1, x] - 
    102*G[1, 0, 0, 1, 0, x] + (1100/3 + (4*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
    (-68/3 - (28*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-68/3 - (40*I)*Pi)*
     G[1, 0, 1, 1, 0, x] - (44*G[1, 0, 1, 1, 1, x])/3 + 
    (-44/3 + (4*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-44 + (28*I)*Pi)*
     G[1, 1, 1, 0, 1, x] + (-44 + (16*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
    (340*G[1, 1, 1, 1, 1, x])/3 - 8*G[0, 0, 1, 1, 0, 0, x] + 
    8*G[0, 1, 1, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 1, 1, x] - 
    4*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
    4*G[1, 0, 0, 1, 1, 0, x] - 28*G[1, 0, 1, 0, 0, 0, x] + 
    16*G[1, 0, 1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, 1, 0, x] - 
    44*G[1, 0, 1, 0, 1, 1, x] - 40*G[1, 0, 1, 1, 0, 0, x] - 
    24*G[1, 1, 0, 0, 0, 0, x] + 40*G[1, 1, 0, 0, 0, 1, x] + 
    40*G[1, 1, 0, 0, 1, 0, x] - 164*G[1, 1, 0, 0, 1, 1, x] - 
    52*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 1, 0, 1, x] + 
    4*G[1, 1, 0, 1, 1, 0, x] - 84*G[1, 1, 1, 0, 0, 0, x] + 
    28*G[1, 1, 1, 0, 0, 1, x] + 28*G[1, 1, 1, 0, 1, 0, x] + 
    16*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 1, 1, x]*(-1925/9 - ((68*I)/3)*Pi - 
      92*Log[mu2/s]) + G[0, 1, 0, 0, x]*(2056/9 + (6*I)*Pi - 24*Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(272/3 + (32*I)*Pi - 24*Log[mu2/s]) + 
    G[1, 0, 0, 1, x]*(1378/9 + (246*I)*Pi - (56*Log[mu2/s])/3) + 
    (-4/9 - ((16*I)/9)*Pi)*Log[mu2/s]^3 + G[1, 0, 1, 0, 0, x]*
     (-100/3 - (4*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (328/3 + (16*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (-374/3 - (40*I)*Pi + 8*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (-374/3 - (116*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 1, 1, x]*
     (-4745/9 - ((44*I)/3)*Pi + 24*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (22/3 - (32*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (250/3 + (40*I)*Pi + 24*Log[mu2/s]) + G[0, 1, 1, 1, x]*
     (716/9 - ((10*I)/3)*Pi + 32*Log[mu2/s]) + G[1, 1, 1, 0, x]*
     (16/9 + ((74*I)/3)*Pi + (184/3 + (24*I)*Pi)*Log[mu2/s] - 132*zeta[2]) + 
    G[1, 1, 0, 0, x]*(-2362/9 - ((128*I)/3)*Pi + (-4/3 + (8*I)*Pi)*
       Log[mu2/s] - 12*Log[mu2/s]^2 - 128*zeta[2]) + 
    G[0, 1, 1, x]*(16012/27 + (48*I)*Pi + (-652/9 + (4*I)*Pi)*Log[mu2/s] - 
      14*Log[mu2/s]^2 - (244*zeta[2])/3) + G[0, 1, 1, 0, x]*
     (368/9 + ((326*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 64*zeta[2]) + 
    G[1, 0, 1, 0, x]*(1378/9 - ((224*I)/3)*Pi + (-56/3 + (8*I)*Pi)*
       Log[mu2/s] - 16*zeta[2]) + G[0, 0, 0, x]*(-84 - ((58*I)/3)*Pi + 
      (48 - (24*I)*Pi)*Log[mu2/s] - (46*zeta[2])/3) + 
    G[1, 1, 0, 1, x]*(16/9 - (78*I)*Pi + (184/3 + (8*I)*Pi)*Log[mu2/s] - 
      8*zeta[2]) + G[1, 0, 0, 0, x]*(506/9 - (94*I)*Pi - (104*Log[mu2/s])/3 + 
      8*zeta[2]) + G[0, 0, 1, 0, x]*(272/3 - ((106*I)/3)*Pi - 24*Log[mu2/s] + 
      8*zeta[2]) + G[1, 0, 1, 1, x]*(-1699/9 - (4*I)*Pi + 
      (100*Log[mu2/s])/3 + 24*zeta[2]) + 
    G[0, 0, x]*(3803/9 - ((2449*I)/27)*Pi + (-21 + (8*I)*Pi)*Log[mu2/s]^2 + 
      (-1819/3 + ((62*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (221/3 + ((466*I)/9)*Pi + 32*zeta[2]) - 214*zeta[3]) + 
    zeta[2]*(2557/27 + ((550*I)/3)*Pi - (208*zeta[3])/3) + 
    G[1, 1, 1, x]*(-250/9 - ((1015*I)/9)*Pi + (298/3 + ((4*I)/3)*Pi)*
       Log[mu2/s] + 16*Log[mu2/s]^2 + (218/3 + (12*I)*Pi)*zeta[2] - 
      12*zeta[3]) + G[0, 0, 1, x]*(-2170/27 - ((3517*I)/9)*Pi + 
      (412/9 + (16*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 
      (-200/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + (-5698/9 - ((2380*I)/9)*Pi)*
     zeta[3] + G[0, 1, 0, x]*(-2170/27 + ((2836*I)/9)*Pi + 8*Log[mu2/s]^2 + 
      Log[mu2/s]*(412/9 - (8*I)*Pi - 8*zeta[2]) + (-56 - (8*I)*Pi)*zeta[2] + 
      8*zeta[3]) + Log[mu2/s]^2*(4/3 - ((25*I)/6)*Pi + 
      (77/3 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
    G[1, 0, 1, x]*(694/27 - ((667*I)/9)*Pi - 20*Log[mu2/s]^2 + 
      Log[mu2/s]*(-346/9 - ((76*I)/3)*Pi - 8*zeta[2]) + 
      (120 + (44*I)*Pi)*zeta[2] + 60*zeta[3]) + 
    G[1, 1, 0, x]*(694/27 - ((2692*I)/9)*Pi + (-20 - (12*I)*Pi)*
       Log[mu2/s]^2 + (910/3 + (40*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-346/9 + (20*I)*Pi + 32*zeta[2]) + 80*zeta[3]) + 
    G[1, 0, 0, x]*(-6898/27 + ((1312*I)/9)*Pi + 32*Log[mu2/s]^2 + 
      Log[mu2/s]*(-572/9 + ((32*I)/3)*Pi - 16*zeta[2]) + 
      (390 - (4*I)*Pi)*zeta[2] + 88*zeta[3]) + 
    G[1, 0, x]*(-65/2 - ((7003*I)/27)*Pi - (4*Log[mu2/s]^3)/3 + 
      (445/9 + (46*I)*Pi)*zeta[2] + Log[mu2/s]^2*(5/9 + (8*I)*Pi + 
        12*zeta[2]) + (-344/3 + (72*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-799/27 - ((908*I)/9)*Pi - (172*zeta[2])/3 + 8*zeta[3]) - 
      96*zeta[4]) + (-895/6 + ((887*I)/3)*Pi)*zeta[4] + 
    G[1, 1, x]*(-37981/216 + ((409*I)/6)*Pi + (223/18 + (8*I)*Pi)*
       Log[mu2/s]^2 + 4*Log[mu2/s]^3 + (2099/18 - ((557*I)/3)*Pi)*zeta[2] + 
      (481/3 - (48*I)*Pi)*zeta[3] + Log[mu2/s]*(3793/54 + ((257*I)/3)*Pi + 
        (-445/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 147*zeta[4]) + 
    G[0, 1, x]*(-65/2 + ((13043*I)/27)*Pi + (5/9 - (10*I)*Pi)*Log[mu2/s]^2 - 
      (4*Log[mu2/s]^3)/3 + (260/3 - ((244*I)/3)*Pi)*zeta[2] + 
      (-106 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*(-799/27 - ((230*I)/9)*Pi + 
        (96 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 152*zeta[4]) + 
    G[0, x]*(-841/6 + ((6707*I)/18)*Pi - ((4*I)/3)*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(5 - ((184*I)/9)*Pi - 24*zeta[2]) + 
      (3461/9 - (182*I)*Pi)*zeta[2] + Log[mu2/s]*(-157/9 + ((1460*I)/27)*Pi + 
        116*zeta[2] - 16*zeta[3]) + (1246/3 - (150*I)*Pi)*zeta[3] + 
      (497*zeta[4])/3) + Log[mu2/s]*(41/2 - ((257*I)/9)*Pi + 
      (568/9 + ((398*I)/3)*Pi)*zeta[2] - 92*zeta[3] + 240*zeta[4]) + 
    x^2*(-50*G[0, 0, 0, 0, x] + 36*G[0, 0, 0, 1, x] + 36*G[0, 0, 1, 0, x] - 
      24*G[0, 0, 1, 1, x] + (98*G[0, 1, 0, 0, x])/3 - 
      (56*G[0, 1, 0, 1, x])/3 - (56*G[0, 1, 1, 0, x])/3 + 
      (20*G[0, 1, 1, 1, x])/3 + (70*G[1, 0, 0, 0, x])/3 - 
      (28*G[1, 0, 0, 1, x])/3 - (28*G[1, 0, 1, 0, x])/3 - 
      (8*G[1, 0, 1, 1, x])/3 - 6*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 
      8*G[1, 1, 1, 0, x] + 20*G[1, 1, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 
      4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
      4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] - 
      4*G[0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
      4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 4*G[1, 1, 0, 0, 0, x] - 
      4*G[1, 1, 0, 0, 1, x] - 4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 0, x]*(-53/3 + (2*I)*Pi - 12*Log[mu2/s] - 8*zeta[2]) + 
      G[1, 0, 1, x]*(-5 + 12*Log[mu2/s] - 8*zeta[2]) + 
      G[1, 0, 0, x]*(34/3 + (2*I)*Pi - 12*Log[mu2/s] - 4*zeta[2]) + 
      G[0, 1, 1, x]*(24 + 12*Log[mu2/s] - 4*zeta[2]) - 6*Log[mu2/s]*zeta[2] + 
      G[1, 1, 1, x]*(-4/3 - 12*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 0, 0, x]*(34/3 - (2*I)*Pi + 12*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 0, 1, x]*(-53/3 - 12*Log[mu2/s] + 8*zeta[2]) + 
      G[1, 1, 0, x]*(-5 - (2*I)*Pi + 12*Log[mu2/s] + 8*zeta[2]) + 
      zeta[2]*(-247/2 - (25*I)*Pi - 20*zeta[3]) + 
      G[0, 0, x]*(-247/6 - ((25*I)/3)*Pi - 2*Log[mu2/s] - (118*zeta[2])/3 - 
        12*zeta[3]) + G[1, 1, x]*(-247/6 - ((25*I)/3)*Pi - 2*Log[mu2/s] + 
        (40*zeta[2])/3 - 12*zeta[3]) + (-29 + (2*I)*Pi)*zeta[3] + 
      G[1, 0, x]*(247/6 + ((25*I)/3)*Pi + 2*Log[mu2/s] + (38*zeta[2])/3 + 
        12*zeta[3]) + G[0, 1, x]*(247/6 + ((25*I)/3)*Pi + 2*Log[mu2/s] + 
        (40*zeta[2])/3 + 12*zeta[3]) + G[1, x]*((83/3 + (2*I)*Pi)*zeta[2] - 
        12*Log[mu2/s]*zeta[2] + 10*zeta[3] - 34*zeta[4]) - (124*zeta[4])/3 + 
      G[0, x]*((121/3 - (2*I)*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] - 
        10*zeta[3] + 34*zeta[4]) - 40*zeta[5]) + 
    (((-4*I)/3)*Pi*G[0, 0, 1, 0, x] + ((4*I)/3)*Pi*G[0, 1, 0, 0, x] - 
      (4*G[0, 0, 1, 0, 0, x])/3 + (4*G[0, 1, 0, 0, 0, x])/3 + 
      (4*G[0, 0, 0, x]*zeta[2])/3 - (8*G[0, 1, 0, x]*zeta[2])/3 + 
      G[0, 0, x]*(((4*I)/3)*Pi*zeta[2] - 4*zeta[3]) + 
      (16*zeta[2]*zeta[3])/3 + (8*I)*Pi*zeta[4] + 
      G[0, x]*((-4*I)*Pi*zeta[3] + (4*zeta[4])/3) - (40*zeta[5])/3)/
     (1 - x)^2 - (662*zeta[5])/3 + ((-8*I)*Pi*G[1, 0, 1, x] + 
      (18*I)*Pi*G[1, 1, 0, x] + 86*G[0, 0, 0, 0, x] - 62*G[0, 0, 0, 1, x] + 
      (-62 + (2*I)*Pi)*G[0, 0, 1, 0, x] + 260*G[0, 0, 1, 1, x] + 
      (-10/3 - (2*I)*Pi)*G[0, 1, 0, 0, x] + (10*G[1, 0, 0, 0, x])/3 - 
      8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 18*G[1, 1, 0, 0, x] + 
      2*G[0, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 0, 0, x] + 
      G[1, 0, 0, x]*(-72 - ((26*I)/3)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(7/3 + (194*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, x]*(((7*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] - 104*zeta[2]) + 
      G[0, 0, 0, x]*(212/3 - 24*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 1, 0, x]*(7/3 - ((22*I)/3)*Pi - 4*Log[mu2/s] + 4*zeta[2]) + 
      G[1, 0, x]*((-72*I)*Pi - (4*I)*Pi*Log[mu2/s] + (118*zeta[2])/3) + 
      zeta[2]*(((223*I)/3)*Pi - 8*zeta[3]) + (-223/3 + (158*I)*Pi)*zeta[3] + 
      G[0, 0, x]*(-556/3 + (38*I)*Pi + (-35 - (10*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 + (487/3 - (2*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      G[1, x]*((-26*I)*Pi*zeta[2] + 26*zeta[3]) + 
      G[0, x]*(((-556*I)/3)*Pi + (9*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((-35*I)*Pi - 36*zeta[2]) + (129 - ((5*I)/3)*Pi)*zeta[2] + 
        (-94 + (6*I)*Pi)*zeta[3] - 2*zeta[4]) + (-1825/6 - (12*I)*Pi)*
       zeta[4] + 20*zeta[5])/(1 - x) + 
    x^3*(8*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 
      8*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
      8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 
      8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 
      8*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 
      8*G[1, 1, 1, 1, x] - (8*G[0, 0, 1, 0, 0, x])/3 + 
      (8*G[0, 0, 1, 0, 1, x])/3 + (8*G[0, 0, 1, 1, 0, x])/3 - 
      (8*G[0, 0, 1, 1, 1, x])/3 + (8*G[0, 1, 0, 0, 0, x])/3 - 
      (8*G[0, 1, 0, 0, 1, x])/3 - (8*G[0, 1, 0, 1, 0, x])/3 + 
      (8*G[0, 1, 0, 1, 1, x])/3 + (8*G[1, 0, 1, 0, 0, x])/3 - 
      (8*G[1, 0, 1, 0, 1, x])/3 - (8*G[1, 0, 1, 1, 0, x])/3 + 
      (8*G[1, 0, 1, 1, 1, x])/3 - (8*G[1, 1, 0, 0, 0, x])/3 + 
      (8*G[1, 1, 0, 0, 1, x])/3 + (8*G[1, 1, 0, 1, 0, x])/3 - 
      (8*G[1, 1, 0, 1, 1, x])/3 - (8*G[0, 0, 0, x]*zeta[2])/3 - 
      (16*G[0, 0, 1, x]*zeta[2])/3 + (16*G[0, 1, 0, x]*zeta[2])/3 + 
      (8*G[0, 1, 1, x]*zeta[2])/3 + (8*G[1, 0, 0, x]*zeta[2])/3 + 
      (16*G[1, 0, 1, x]*zeta[2])/3 - (16*G[1, 1, 0, x]*zeta[2])/3 - 
      (8*G[1, 1, 1, x]*zeta[2])/3 + G[0, 1, x]*(-8*zeta[2] - 8*zeta[3]) + 
      G[1, 0, x]*(-8*zeta[2] - 8*zeta[3]) + (40*zeta[2]*zeta[3])/3 + 
      G[0, 0, x]*(8*zeta[2] + 8*zeta[3]) + G[1, 1, x]*
       (8*zeta[2] + 8*zeta[3]) + 30*zeta[4] - (68*G[0, x]*zeta[4])/3 + 
      (68*G[1, x]*zeta[4])/3 + (80*zeta[5])/3) + 
    G[1, x]*(12733/216 - ((47977*I)/216)*Pi + (-16/9 + ((8*I)/3)*Pi)*
       Log[mu2/s]^3 + Log[mu2/s]^2*(-47/6 + ((137*I)/18)*Pi + 
        (10 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + (102 + ((883*I)/3)*Pi)*
       zeta[3] + zeta[2]*(-6742/9 + ((583*I)/2)*Pi + 20*zeta[3]) + 
      Log[mu2/s]*(-124/9 + ((1349*I)/54)*Pi + (-556/3 - (19*I)*Pi)*zeta[2] + 
        (104/3 - (8*I)*Pi)*zeta[3] - 120*zeta[4]) + (-398 - (142*I)*Pi)*
       zeta[4] + 62*zeta[5]) + x*(-10484051/52488 - ((624833*I)/5832)*Pi - 
      32*G[0, 0, 0, 0, 0, x] + (4*G[0, 0, 0, 0, 1, x])/3 + 
      (4*G[0, 0, 0, 1, 0, x])/3 + (20*G[0, 0, 0, 1, 1, x])/3 - 
      (56*G[0, 0, 1, 0, 0, x])/3 + (100*G[0, 0, 1, 0, 1, x])/3 + 
      (100*G[0, 0, 1, 1, 0, x])/3 - 56*G[0, 0, 1, 1, 1, x] + 
      (16*G[0, 1, 0, 0, 0, x])/3 - (20*G[0, 1, 0, 0, 1, x])/3 - 
      (20*G[0, 1, 0, 1, 0, x])/3 - 28*G[0, 1, 0, 1, 1, x] - 
      (16*G[0, 1, 1, 0, 0, x])/3 - (52*G[0, 1, 1, 0, 1, x])/3 - 
      (52*G[0, 1, 1, 1, 0, x])/3 + 56*G[0, 1, 1, 1, 1, x] + 
      48*G[1, 0, 0, 0, 0, x] - (52*G[1, 0, 0, 0, 1, x])/3 - 
      (52*G[1, 0, 0, 1, 0, x])/3 + (44*G[1, 0, 0, 1, 1, x])/3 + 
      8*G[1, 0, 1, 0, 0, x] - (52*G[1, 0, 1, 0, 1, x])/3 - 
      (52*G[1, 0, 1, 1, 0, x])/3 + 40*G[1, 0, 1, 1, 1, x] - 
      (64*G[1, 1, 0, 0, 0, x])/3 + (68*G[1, 1, 0, 0, 1, x])/3 + 
      (68*G[1, 1, 0, 1, 0, x])/3 + (20*G[1, 1, 0, 1, 1, x])/3 + 
      16*G[1, 1, 1, 0, 0, x] + (4*G[1, 1, 1, 0, 1, x])/3 + 
      (4*G[1, 1, 1, 1, 0, x])/3 - 40*G[1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, x]*(-314/9 + ((44*I)/3)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(62/9 + ((28*I)/3)*Pi - (64*Log[mu2/s])/3) + 
      G[1, 1, 1, 0, x]*(86/9 + ((20*I)/3)*Pi - (32*Log[mu2/s])/3) + 
      G[1, 0, 1, 1, x]*(242/9 + (12*I)*Pi - (32*Log[mu2/s])/3) + 
      G[1, 1, 0, 1, x]*(86/9 + ((56*I)/3)*Pi - (32*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(104/9 - ((20*I)/3)*Pi - (16*Log[mu2/s])/3) + 
      G[0, 0, 0, 1, x]*(6 + ((16*I)/3)*Pi - (8*Log[mu2/s])/3) + 
      G[0, 0, 1, 0, x]*(6 + (12*I)*Pi - (8*Log[mu2/s])/3) + 
      (79/27 + ((10*I)/9)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/3 + 
      G[1, 0, 0, 1, x]*(-2/3 + ((8*I)/3)*Pi + (16*Log[mu2/s])/3) + 
      G[1, 0, 1, 0, x]*(-2/3 - (4*I)*Pi + (16*Log[mu2/s])/3) + 
      G[1, 1, 0, 0, x]*(16/9 + ((20*I)/3)*Pi + (16*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(-206/9 - ((44*I)/3)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-206/9 - ((80*I)/3)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-290/9 - (12*I)*Pi + (32*Log[mu2/s])/3) + 
      G[0, 0, 0, 0, x]*(-110/9 - ((28*I)/3)*Pi + (64*Log[mu2/s])/3) + 
      G[1, 1, 1, 1, x]*(434/9 - ((44*I)/3)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, 0, x]*(42 - ((56*I)/9)*Pi + ((56*I)/3)*Pi*Log[mu2/s] - 
        80*zeta[2]) + G[0, 0, 1, x]*(-55/9 - ((202*I)/9)*Pi + 
        (34/9 + (4*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 62*zeta[2]) + 
      G[1, 1, 0, x]*(103/9 + ((104*I)/9)*Pi + (2/9 - ((4*I)/3)*Pi)*
         Log[mu2/s] + 2*Log[mu2/s]^2 - (154*zeta[2])/3) + 
      G[1, 1, 1, x]*(2 + ((430*I)/9)*Pi + (-10 + ((44*I)/3)*Pi)*Log[mu2/s] + 
        (2*Log[mu2/s]^2)/3 - 42*zeta[2]) + Log[mu2/s]^3*
       (1285/162 + ((202*I)/27)*Pi - (77*zeta[2])/9) + 
      G[1, 0, 1, x]*(103/9 + ((238*I)/9)*Pi + (2/9 - ((4*I)/3)*Pi)*
         Log[mu2/s] + 2*Log[mu2/s]^2 + (74*zeta[2])/3) + 
      G[0, 1, 0, x]*(-55/9 - ((68*I)/9)*Pi + (34/9 - ((4*I)/3)*Pi)*
         Log[mu2/s] - 2*Log[mu2/s]^2 + (170*zeta[2])/3) + 
      G[1, 0, 0, x]*(-142/3 + ((20*I)/9)*Pi + (-4 - (16*I)*Pi)*Log[mu2/s] + 
        (224*zeta[2])/3) + G[0, 1, 1, x]*(-22/3 - ((466*I)/9)*Pi + 
        (6 - ((52*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 
        (238*zeta[2])/3) + G[1, 0, x]*(59/3 - ((430*I)/27)*Pi + 
        (53/9 + (10*I)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(539/27 + (8*I)*Pi - (208*zeta[2])/3) + 
        (-703/9 - (42*I)*Pi)*zeta[2] - (152*zeta[3])/3) + 
      zeta[2]*(22739/1458 + ((551*I)/81)*Pi - (205*zeta[3])/9) + 
      (3997/81 + ((970*I)/9)*Pi)*zeta[3] + G[1, 1, x]*
       (-94/3 - ((32*I)/27)*Pi + (-53/9 - ((16*I)/3)*Pi)*Log[mu2/s]^2 - 
        (8*Log[mu2/s]^3)/3 + (-295/9 + ((104*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-395/27 - ((194*I)/9)*Pi + (160*zeta[2])/3) + 
        (8*zeta[3])/3) + Log[mu2/s]^2*(-3703/324 + ((541*I)/54)*Pi + 
        (-641/18 - (8*I)*Pi)*zeta[2] + (17*zeta[3])/3) + 
      G[0, 1, x]*(59/3 + ((176*I)/27)*Pi + (53/9 + ((16*I)/3)*Pi)*
         Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (539/27 + ((194*I)/9)*Pi - 40*zeta[2]) + (487/9 - (16*I)*Pi)*
         zeta[2] + 8*zeta[3]) + G[0, 0, x]*(-8 + ((286*I)/27)*Pi + 
        (-53/9 - (10*I)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + 
        (727/9 + ((70*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-683/27 - (8*I)*Pi + 
          56*zeta[2]) + 40*zeta[3]) + G[0, x]*(-379/6 - ((17*I)/9)*Pi + 
        (-481/9 - ((248*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*(4 + 10*zeta[2]) + 
        Log[mu2/s]*(-122/9 + ((8*I)/3)*Pi + (-350/9 + ((28*I)/3)*Pi)*
           zeta[2] - (8*zeta[3])/3) + (64 - (16*I)*Pi)*zeta[3] - 
        (605*zeta[4])/3) + (44143/108 + (83*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(-668843/5832 - ((12409*I)/324)*Pi + 
        (-5344/81 - ((94*I)/9)*Pi)*zeta[2] + (52/3 + ((124*I)/9)*Pi)*
         zeta[3] + 98*zeta[4]) + G[1, x]*(7637/108 - ((4391*I)/324)*Pi + 
        (-38/9 - ((20*I)/9)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/9 + 
        (2569/27 + ((355*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-160/9 - ((38*I)/3)*Pi + 9*zeta[2]) + Log[mu2/s]*
         (-611/324 - ((272*I)/9)*Pi + (913/9 + ((14*I)/3)*Pi)*zeta[2] - 
          (74*zeta[3])/9) + (-724/9 - ((2*I)/9)*Pi)*zeta[3] + 184*zeta[4]) + 
      (256*zeta[5])/3) + (((-3539*I)/54)*Pi + (8/3 - (52*I)*Pi)*
       G[0, 0, 0, 1, x] - 52*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 0, 0, x] + 
      4*G[0, 0, 1, 0, 1, x] + (4 + (24*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
      16*G[0, 0, 1, 1, 1, x] - 104*G[0, 1, 0, 0, 0, x] + 
      60*G[0, 1, 0, 0, 1, x] + 60*G[0, 1, 0, 1, 0, x] - 
      126*G[0, 1, 0, 1, 1, x] - 14*G[0, 1, 1, 0, 1, x] - 
      14*G[0, 1, 1, 1, 0, x] + 40*G[0, 1, 1, 1, 1, x] - 
      144*G[1, 0, 0, 0, 0, x] + (178 + (72*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (178 - (24*I)*Pi)*G[1, 0, 0, 1, 0, x] + (-540 - (12*I)*Pi)*
       G[1, 0, 0, 1, 1, x] + (60 + (84*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
      (60 + (144*I)*Pi)*G[1, 0, 1, 1, 0, x] + 28*G[1, 0, 1, 1, 1, x] + 
      (12 - (12*I)*Pi)*G[1, 1, 0, 1, 1, x] + (8 - (84*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (8 - (48*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
      72*G[1, 1, 1, 1, 1, x] + 24*G[0, 0, 1, 1, 0, 0, x] - 
      24*G[0, 1, 1, 0, 0, 0, x] + 72*G[1, 0, 0, 0, 1, 1, x] - 
      12*G[1, 0, 0, 1, 0, 0, x] - 12*G[1, 0, 0, 1, 0, 1, x] - 
      12*G[1, 0, 0, 1, 1, 0, x] + 132*G[1, 0, 1, 0, 0, 0, x] - 
      96*G[1, 0, 1, 0, 0, 1, x] - 96*G[1, 0, 1, 0, 1, 0, x] + 
      180*G[1, 0, 1, 0, 1, 1, x] + 144*G[1, 0, 1, 1, 0, 0, x] + 
      168*G[1, 1, 0, 0, 0, 0, x] - 216*G[1, 1, 0, 0, 0, 1, x] - 
      216*G[1, 1, 0, 0, 1, 0, x] + 684*G[1, 1, 0, 0, 1, 1, x] + 
      156*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 0, 1, 0, 1, x] - 
      12*G[1, 1, 0, 1, 1, 0, x] + 252*G[1, 1, 1, 0, 0, 0, x] - 
      84*G[1, 1, 1, 0, 0, 1, x] - 84*G[1, 1, 1, 0, 1, 0, x] - 
      48*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 1, 0, 0, x]*
       (-214 + (96*I)*Pi - 72*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (182 - (120*I)*Pi - 72*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (-230/3 + (2*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (300 + (12*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-136 - (48*I)*Pi - 24*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (178 + (120*I)*Pi - 24*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (178 + (444*I)*Pi - 24*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (77 + (12*I)*Pi - 8*Log[mu2/s]) - ((8*I)/9)*Pi*Log[mu2/s]^3 + 
      G[0, 1, 0, 1, x]*(-52/3 - (58*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-568/3 - (354*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-276 - (28*I)*Pi + 16*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(409/3 + (4*I)*Pi + 68*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(1175/3 + (68*I)*Pi - 20*Log[mu2/s] - 72*zeta[2]) + 
      G[0, 0, 1, 0, x]*(8/3 + (20*I)*Pi - 24*zeta[2]) + 
      G[1, 0, 0, 0, x]*(-320/3 + (82*I)*Pi + 48*Log[mu2/s] - 24*zeta[2]) + 
      G[0, 0, 0, x]*(((8*I)/3)*Pi + 16*zeta[2]) + G[1, 1, 0, 1, x]*
       (224/3 + (158*I)*Pi + (-32 - (24*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
      G[0, 1, 1, x]*(-1271/3 - ((202*I)/3)*Pi + (80/3 - (4*I)*Pi)*
         Log[mu2/s] + 6*Log[mu2/s]^2 + 88*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-568/3 + (368*I)*Pi + (8 - (24*I)*Pi)*Log[mu2/s] + 
        144*zeta[2]) + G[0, 1, 1, 0, x]*(-52/3 - (142*I)*Pi + 
        (8 - (24*I)*Pi)*Log[mu2/s] + 192*zeta[2]) + 
      G[1, 1, 1, 0, x]*(224/3 - (238*I)*Pi + (-32 - (72*I)*Pi)*Log[mu2/s] + 
        396*zeta[2]) + G[1, 1, 0, 0, x]*(232/3 + (244*I)*Pi + 
        (-116 - (24*I)*Pi)*Log[mu2/s] + 36*Log[mu2/s]^2 + 576*zeta[2]) + 
      G[1, 1, 0, x]*(-164/3 + ((458*I)/3)*Pi + (12 + (36*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(2/3 - (124*I)*Pi - 96*zeta[2]) + 
        (-230 - (120*I)*Pi)*zeta[2] - 336*zeta[3]) + 
      G[1, 0, 0, x]*(4108/9 - ((608*I)/3)*Pi - 24*Log[mu2/s]^2 + 
        (-798 + (36*I)*Pi)*zeta[2] + Log[mu2/s]*(280/3 + (8*I)*Pi + 
          48*zeta[2]) - 336*zeta[3]) + G[1, 0, 1, x]*(-164/3 + (203*I)*Pi + 
        12*Log[mu2/s]^2 + (-280 - (180*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(2/3 + (12*I)*Pi + 24*zeta[2]) - 228*zeta[3]) + 
      Log[mu2/s]^2*(((23*I)/3)*Pi + (-38/3 + (24*I)*Pi)*zeta[2] - 
        24*zeta[3]) + G[0, 1, 0, x]*(128/3 - ((880*I)/3)*Pi + 
        (-32 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*((24*I)*Pi + 24*zeta[2]) - 
        24*zeta[3]) + (828 - ((350*I)/9)*Pi)*zeta[3] + 
      G[0, 0, 1, x]*(128/3 + ((239*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 
        (32 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
      G[1, 1, 1, x]*(508/9 + ((359*I)/3)*Pi + (-274/3 + (4*I)*Pi)*
         Log[mu2/s] - 16*Log[mu2/s]^2 + (-14 - (36*I)*Pi)*zeta[2] + 
        36*zeta[3]) + zeta[2]*(9488/27 - ((946*I)/3)*Pi + 40*zeta[3]) + 
      G[0, 0, x]*(((128*I)/3)*Pi + (204 - (32*I)*Pi)*zeta[2] - 
        32*Log[mu2/s]*zeta[2] + 248*zeta[3]) + 
      G[0, 1, x]*(-38 - ((3359*I)/9)*Pi + (-2 + (6*I)*Pi)*Log[mu2/s]^2 + 
        (179/3 + (140*I)*Pi)*zeta[2] + Log[mu2/s]*(70/9 + ((68*I)/3)*Pi + 
          (-72 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (122 - (48*I)*Pi)*
         zeta[3] - 456*zeta[4]) + G[1, 1, x]*(87229/216 - ((337*I)/6)*Pi + 
        (-3/2 - (8*I)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + 
        (-699/2 + (455*I)*Pi)*zeta[2] + Log[mu2/s]*(-1043/18 - 
          ((281*I)/3)*Pi + (95 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
        (-1441/3 + (240*I)*Pi)*zeta[3] - 297*zeta[4]) + 
      Log[mu2/s]*(((212*I)/9)*Pi + (-274/9 - ((302*I)/3)*Pi)*zeta[2] + 
        (88 - (16*I)*Pi)*zeta[3] - 240*zeta[4]) + 
      G[0, x]*((-38*I)*Pi + (-4610/9 + ((566*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((-2*I)*Pi + 24*zeta[2]) + (-748/3 + (216*I)*Pi)*
         zeta[3] + Log[mu2/s]*(((70*I)/9)*Pi - 64*zeta[2] + 16*zeta[3]) - 
        138*zeta[4]) + (703/3 - (410*I)*Pi)*zeta[4] + 
      G[1, 0, x]*(-38 + ((3686*I)/9)*Pi + Log[mu2/s]^2*(-2 - (12*I)*Pi - 
          36*zeta[2]) + (778/3 - (190*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(70/9 + (90*I)*Pi + 172*zeta[2] - 24*zeta[3]) + 
        (204 - (288*I)*Pi)*zeta[3] + 234*zeta[4]) + 
      G[1, x]*(-3539/54 + ((84109*I)/216)*Pi + (-8/9 - ((4*I)/3)*Pi)*
         Log[mu2/s]^3 + zeta[2]*(6460/9 - ((1171*I)/6)*Pi - 60*zeta[3]) + 
        (-5720/9 - ((1483*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
         (23/3 - ((37*I)/6)*Pi + (-10 - (36*I)*Pi)*zeta[2] + 36*zeta[3]) + 
        (305 + (552*I)*Pi)*zeta[4] + Log[mu2/s]*(212/9 - ((209*I)/6)*Pi + 
          (718/3 + (107*I)*Pi)*zeta[2] + (-120 + (24*I)*Pi)*zeta[3] + 
          360*zeta[4]) - 366*zeta[5]) + 304*zeta[5])/x + 
    (4*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 1, 0, 0, x] - 
      (50*G[0, 1, 0, 1, x])/9 + (14 - (4*I)*Pi)*G[0, 1, 1, 1, x] + 
      (124/3 + (44*I)*Pi)*G[1, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 1, 0, x] + 
      4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
      4*G[0, 1, 1, 0, 1, x] - 4*G[0, 1, 1, 1, 0, x] + 
      (8/3 - (56*I)*Pi)*G[1, 0, 0, 0, 1, x] + (8/3 + (24*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (124/3 + (8*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (-40 - (56*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-40 - (104*I)*Pi)*
       G[1, 0, 1, 1, 0, x] - 12*G[1, 0, 1, 1, 1, x] + 
      (-4 + (8*I)*Pi)*G[1, 1, 0, 1, 1, x] + (8/3 + (56*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (8/3 + (32*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
      12*G[1, 1, 1, 1, 1, x] - 16*G[0, 0, 1, 1, 0, 0, x] + 
      16*G[0, 1, 1, 0, 0, 0, x] - 56*G[1, 0, 0, 0, 1, 1, x] + 
      16*G[1, 0, 0, 1, 0, 0, x] + 8*G[1, 0, 0, 1, 0, 1, x] + 
      8*G[1, 0, 0, 1, 1, 0, x] - 104*G[1, 0, 1, 0, 0, 0, x] + 
      80*G[1, 0, 1, 0, 0, 1, x] + 80*G[1, 0, 1, 0, 1, 0, x] - 
      136*G[1, 0, 1, 0, 1, 1, x] - 104*G[1, 0, 1, 1, 0, 0, x] - 
      144*G[1, 1, 0, 0, 0, 0, x] + 176*G[1, 1, 0, 0, 0, 1, x] + 
      176*G[1, 1, 0, 0, 1, 0, x] - 520*G[1, 1, 0, 0, 1, 1, x] - 
      104*G[1, 1, 0, 1, 0, 0, x] + 8*G[1, 1, 0, 1, 0, 1, x] + 
      8*G[1, 1, 0, 1, 1, 0, x] - 168*G[1, 1, 1, 0, 0, 0, x] + 
      56*G[1, 1, 1, 0, 0, 1, x] + 56*G[1, 1, 1, 0, 1, 0, x] + 
      32*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 1, 1, x]*(28/3 - (4*I)*Pi - 
        (56*Log[mu2/s])/3) + G[1, 0, 1, 0, 0, x]*(-260 - (8*I)*Pi + 
        16*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(124/3 + (32*I)*Pi + 
        16*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(-224/3 - (80*I)*Pi + 
        16*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(-224/3 - (328*I)*Pi + 
        16*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(632/3 - (64*I)*Pi + 
        48*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*(-680/3 + (80*I)*Pi + 
        48*Log[mu2/s]) + G[1, 1, 0, 0, x]*(1396/9 - (208*I)*Pi + 
        (280/3 + (16*I)*Pi)*Log[mu2/s] - 24*Log[mu2/s]^2 - 448*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-130/3 + ((656*I)/3)*Pi + (16/3 + (48*I)*Pi)*
         Log[mu2/s] - 264*zeta[2]) + G[0, 1, 1, 0, x]*
       (-50/9 + ((112*I)/3)*Pi + (16*I)*Pi*Log[mu2/s] - 128*zeta[2]) + 
      G[1, 0, 1, 0, x]*(124/3 - (300*I)*Pi + (16*I)*Pi*Log[mu2/s] - 
        128*zeta[2]) + G[1, 1, 0, 1, x]*(-130/3 - ((220*I)/3)*Pi + 
        (16/3 + (16*I)*Pi)*Log[mu2/s] - 16*zeta[2]) + 
      16*G[0, 0, 1, 0, x]*zeta[2] + G[0, 1, 1, x]*(34 + ((40*I)/9)*Pi - 
        4*Log[mu2/s] + (44*zeta[2])/3) + G[1, 0, 0, 0, x]*
       (((8*I)/3)*Pi + 16*zeta[2]) + G[1, 0, 1, 1, x]*
       (-1766/9 - ((140*I)/3)*Pi + (16*Log[mu2/s])/3 + 48*zeta[2]) + 
      G[1, 1, 1, x]*(-1609/27 - ((272*I)/9)*Pi + (34/9 + ((4*I)/3)*Pi)*
         Log[mu2/s] + (22*Log[mu2/s]^2)/3 + (4/3 + (24*I)*Pi)*zeta[2] - 
        24*zeta[3]) + G[0, 0, 1, x]*((4*I)*Pi + (16*I)*Pi*zeta[2] - 
        16*zeta[3]) + G[0, 1, 0, x]*(((-50*I)/9)*Pi + (-148/3 - (16*I)*Pi)*
         zeta[2] - 16*Log[mu2/s]*zeta[2] + 16*zeta[3]) + 
      G[1, 0, 1, x]*(128/9 - ((1324*I)/9)*Pi - 2*Log[mu2/s]^2 + 
        Log[mu2/s]*(70/9 + ((4*I)/3)*Pi - 16*zeta[2]) + 
        (574/3 + (136*I)*Pi)*zeta[2] + 168*zeta[3]) + 
      G[1, 0, 0, x]*(((124*I)/3)*Pi + (220 - (32*I)*Pi)*zeta[2] - 
        32*Log[mu2/s]*zeta[2] + 248*zeta[3]) + G[1, 1, 0, x]*
       (128/9 + ((1076*I)/9)*Pi + (-2 - (24*I)*Pi)*Log[mu2/s]^2 + 
        (30 + (80*I)*Pi)*zeta[2] + Log[mu2/s]*(70/9 + ((284*I)/3)*Pi + 
          64*zeta[2]) + 256*zeta[3]) + G[1, 0, x]*(((128*I)/9)*Pi + 
        (-2474/9 + ((518*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         ((-2*I)*Pi + 24*zeta[2]) + (-52/3 + (216*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((70*I)/9)*Pi - 80*zeta[2] + 16*zeta[3]) - 138*zeta[4]) + 
      G[1, 1, x]*(-8159/54 - ((271*I)/27)*Pi + (17/3 + ((8*I)/3)*Pi)*
         Log[mu2/s]^2 - (8*Log[mu2/s]^3)/9 + (2012/9 - ((904*I)/3)*Pi)*
         zeta[2] + (2866/9 - (192*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(106/3 + ((206*I)/9)*Pi + (-30 - (32*I)*Pi)*zeta[2] + 
          32*zeta[3]) + 150*zeta[4]) + G[0, 1, x]*
       ((34*I)*Pi + (178/9 - ((104*I)/3)*Pi)*zeta[2] + (112/3 + (32*I)*Pi)*
         zeta[3] + Log[mu2/s]*((-4*I)*Pi - (16*I)*Pi*zeta[2] + 16*zeta[3]) + 
        304*zeta[4]) + G[1, x]*(((-8159*I)/54)*Pi - 
        ((8*I)/9)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((17*I)/3)*Pi + 
          (34/3 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + 
        (1720/3 + ((1306*I)/9)*Pi)*zeta[3] + zeta[2]*(-5344/27 - (124*I)*Pi + 
          40*zeta[3]) + Log[mu2/s]*(((106*I)/3)*Pi + 
          (-994/9 - ((254*I)/3)*Pi)*zeta[2] + (88 - (16*I)*Pi)*zeta[3] - 
          240*zeta[4]) + (-623/3 - (410*I)*Pi)*zeta[4] + 304*zeta[5]))/x^2) + 
  Nc^2*Nf*(104737/1296 - ((258437*I)/1296)*Pi + (187*I)*Pi*G[0, 0, 1, x] + 
    187*G[0, 0, 1, 1, x] - (30*I)*Pi*G[0, 1, 0, 1, x] - 
    (80*G[0, 1, 1, 1, x])/3 - (132*I)*Pi*G[1, 0, 0, 1, x] - 
    30*G[0, 1, 0, 1, 1, x] - 132*G[1, 0, 0, 1, 1, x] + 
    (12*I)*Pi*G[1, 0, 1, 0, 1, x] + 40*G[1, 0, 1, 1, 1, x] + 
    (48*I)*Pi*G[1, 1, 0, 0, 1, x] + 38*G[1, 1, 0, 1, 1, x] + 
    24*G[1, 1, 1, 1, 1, x] + 12*G[1, 0, 1, 0, 1, 1, x] + 
    48*G[1, 1, 0, 0, 1, 1, x] + G[1, 1, 1, 1, x]*(23 - (28*I)*Pi - 
      52*Log[mu2/s]) + (-2/3 + ((10*I)/3)*Pi)*Log[mu2/s]^3 + 
    G[1, 1, 0, 1, x]*((38*I)*Pi - 48*zeta[2]) + 
    G[1, 0, 1, 1, x]*(70 + (36*I)*Pi - 4*Log[mu2/s] - 24*zeta[2]) + 
    Log[mu2/s]^2*(-20/9 + ((65*I)/18)*Pi - 20*zeta[2]) + 
    G[1, 1, 1, x]*(-866/9 + (47*I)*Pi + (24 - (4*I)*Pi)*Log[mu2/s] + 
      24*Log[mu2/s]^2 + 44*zeta[2]) + G[0, 1, 1, x]*
     (-503/2 - ((70*I)/3)*Pi + (10*Log[mu2/s])/3 + 60*zeta[2]) + 
    G[1, 0, 1, x]*((70*I)*Pi - (4*I)*Pi*Log[mu2/s] + 
      (76 - (12*I)*Pi)*zeta[2] - 36*zeta[3]) + 
    Log[mu2/s]*(1169/54 - ((1820*I)/27)*Pi + (-293/18 - ((15*I)/2)*Pi)*
       zeta[2] - 10*zeta[3]) + (260 + ((901*I)/6)*Pi)*zeta[3] + 
    G[0, 1, x]*(((-503*I)/2)*Pi + ((10*I)/3)*Pi*Log[mu2/s] + 
      (-461/3 + (30*I)*Pi)*zeta[2] + 90*zeta[3]) + 
    zeta[2]*(1247/54 + ((376*I)/9)*Pi + 180*zeta[3]) + 
    G[1, 1, x]*(67033/216 - ((329*I)/6)*Pi + (-89/6 + (12*I)*Pi)*
       Log[mu2/s]^2 - 4*Log[mu2/s]^3 + Log[mu2/s]*(745/18 - ((17*I)/3)*Pi - 
        75*zeta[2]) + (-1115/6 - (17*I)*Pi)*zeta[2] + 
      (-39 + (48*I)*Pi)*zeta[3] - 132*zeta[4]) + (-2861/6 - ((105*I)/2)*Pi)*
     zeta[4] + x^2*((-18*I)*Pi*G[0, 0, 1, x] + (18*I)*Pi*G[0, 1, 1, x] + 
      (18*I)*Pi*G[1, 0, 1, x] - (18*I)*Pi*G[1, 1, 1, x] - 
      18*G[0, 0, 1, 1, x] + 18*G[0, 1, 1, 1, x] + 18*G[1, 0, 1, 1, x] - 
      18*G[1, 1, 1, 1, x] - 18*G[0, 1, x]*zeta[2] + 18*G[1, 1, x]*zeta[2] + 
      (18*I)*Pi*zeta[3] + (99*zeta[4])/2) + 
    ((-108*I)*Pi*G[0, 0, 1, x] - 108*G[0, 0, 1, 1, x] + 
      108*G[0, 1, x]*zeta[2] - (108*I)*Pi*zeta[3] + 297*zeta[4])/(1 - x) + 
    (((-128*I)/3)*Pi*G[0, 1, x] - (128*G[0, 1, 1, x])/3 - 
      (4*I)*Pi*G[1, 0, 0, 1, x] - 4*G[1, 0, 0, 1, 1, x] + 
      (36*I)*Pi*G[1, 0, 1, 0, 1, x] + (44*G[1, 0, 1, 1, 1, x])/3 + 
      (144*I)*Pi*G[1, 1, 0, 0, 1, x] + (40*G[1, 1, 0, 1, 1, x])/3 + 
      8*G[1, 1, 1, 1, 1, x] + 36*G[1, 0, 1, 0, 1, 1, x] + 
      144*G[1, 1, 0, 0, 1, 1, x] + G[1, 1, 1, 1, x]*(-86/9 - ((28*I)/3)*Pi - 
        (52*Log[mu2/s])/3) + G[1, 1, 0, 1, x]*(((40*I)/3)*Pi - 144*zeta[2]) + 
      G[1, 0, 1, 1, x]*(205/3 + ((40*I)/3)*Pi - (4*Log[mu2/s])/3 - 
        72*zeta[2]) + G[1, 1, 1, x]*(-1564/27 + ((74*I)/9)*Pi + 
        (160/9 - ((4*I)/3)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 14*zeta[2]) + 
      G[1, 0, 1, x]*(((205*I)/3)*Pi - ((4*I)/3)*Pi*Log[mu2/s] + 
        (-52/3 - (36*I)*Pi)*zeta[2] - 108*zeta[3]) + 
      G[1, 1, x]*(146209/648 - ((395*I)/27)*Pi + (-40/9 + (4*I)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (1169/27 + ((80*I)/9)*Pi - 25*zeta[2]) + (-1501/9 - ((17*I)/3)*Pi)*
         zeta[2] + (-15 + (144*I)*Pi)*zeta[3] - 396*zeta[4]) + 
      G[1, x]*(((146209*I)/648)*Pi - ((4*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((-40*I)/9)*Pi + 8*zeta[2]) + 
        zeta[2]*(-2734/27 - ((418*I)/9)*Pi - 216*zeta[3]) + 
        (-205 + ((31*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((1169*I)/27)*Pi + 
          (160/9 + (3*I)*Pi)*zeta[2] + 4*zeta[3]) + (-29/3 + (63*I)*Pi)*
         zeta[4] - 270*zeta[5]))/x^2 + 
    G[1, x]*(-286493/1296 + ((1979*I)/8)*Pi + (10/3 - (4*I)*Pi)*
       Log[mu2/s]^3 + Log[mu2/s]^2*(101/18 - ((29*I)/6)*Pi + 24*zeta[2]) + 
      zeta[2]*(583/3 - ((74*I)/3)*Pi - 72*zeta[3]) + 
      (-527/2 - (85*I)*Pi)*zeta[3] + Log[mu2/s]*(-1700/27 + ((947*I)/18)*Pi + 
        (235/6 + (9*I)*Pi)*zeta[2] + 12*zeta[3]) + (307 + (21*I)*Pi)*
       zeta[4] - 90*zeta[5]) + x*(1395037/34992 + ((492397*I)/11664)*Pi - 
      ((8*I)/3)*Pi*G[0, 0, 0, 1, x] + (12 + ((16*I)/3)*Pi)*G[0, 0, 1, 1, x] + 
      ((28*I)/3)*Pi*G[0, 1, 0, 1, x] + ((8*I)/3)*Pi*G[1, 0, 0, 1, x] - 
      ((28*I)/3)*Pi*G[1, 1, 0, 1, x] - (8*G[0, 0, 0, 1, 1, x])/3 + 
      (16*G[0, 0, 1, 1, 1, x])/3 + (28*G[0, 1, 0, 1, 1, x])/3 + 
      (32*G[0, 1, 1, 1, 1, x])/3 + (8*G[1, 0, 0, 1, 1, x])/3 - 
      8*G[1, 0, 1, 1, 1, x] - (28*G[1, 1, 0, 1, 1, x])/3 - 
      8*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(152/9 - (32*Log[mu2/s])/3) + 
      G[1, 0, 1, 1, x]*(-12 - ((32*I)/3)*Pi - (8*Log[mu2/s])/3) + 
      (-91/36 - ((5*I)/6)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/2 + 
      G[1, 1, 1, 1, x]*(-152/9 + ((16*I)/3)*Pi + (40*Log[mu2/s])/3) + 
      G[1, 1, 1, x]*(616/27 + ((2*I)/3)*Pi + (158/9 + ((28*I)/3)*Pi)*
         Log[mu2/s] - 2*Log[mu2/s]^2 - 34*zeta[2]) + 
      G[0, 0, 1, x]*((12*I)*Pi - 8*zeta[2]) + Log[mu2/s]^3*
       (67/27 - ((127*I)/27)*Pi + (37*zeta[2])/6) + 
      G[0, 1, 1, x]*(-616/27 - ((2*I)/3)*Pi + (-158/9 - ((20*I)/3)*Pi)*
         Log[mu2/s] + 2*Log[mu2/s]^2 + (38*zeta[2])/3) + 
      G[1, 0, 1, x]*((-12*I)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + (88*zeta[2])/3) + 
      G[0, 1, x]*(((-616*I)/27)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-158*I)/9)*Pi - (8*zeta[2])/3) + (536/9 + ((2*I)/3)*Pi)*
         zeta[2] - 20*zeta[3]) + (-9562/81 + ((49*I)/6)*Pi)*zeta[3] + 
      zeta[2]*(-458851/3888 - ((4621*I)/162)*Pi + (31*zeta[3])/18) + 
      Log[mu2/s]^2*(18265/432 + ((73*I)/27)*Pi + (203/18 + ((29*I)/6)*Pi)*
         zeta[2] + (7*zeta[3])/2) + G[1, 1, x]*(((392*I)/27)*Pi + 
        (-80/9 - (10*I)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + 
        (-56/9 + ((46*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (-224/27 - ((2*I)/9)*Pi + (152*zeta[2])/3) + 20*zeta[3]) + 
      Log[mu2/s]*(368539/3888 + ((27553*I)/648)*Pi + 
        (-3251/54 - ((52*I)/9)*Pi)*zeta[2] + (-127/6 - (I/3)*Pi)*zeta[3] - 
        6*zeta[4]) + (67/8 - ((22*I)/3)*Pi)*zeta[4] + 
      G[1, x]*(-153305/2916 - ((13621*I)/324)*Pi + (146/27 + (4*I)*Pi)*
         Log[mu2/s]^3 + (5*Log[mu2/s]^4)/3 + Log[mu2/s]^2*
         (-128/27 + ((22*I)/3)*Pi - (71*zeta[2])/3) + (6946/81 - I*Pi)*
         zeta[2] + Log[mu2/s]*(-13621/324 - ((160*I)/9)*Pi + 
          (-113/9 - ((38*I)/3)*Pi)*zeta[2] - 10*zeta[3]) + 
        (632/9 - ((22*I)/3)*Pi)*zeta[3] + 35*zeta[4]) - (128*zeta[5])/9) + 
    225*zeta[5] + (((118561*I)/648)*Pi - I*Pi*G[0, 0, 1, x] - 
      G[0, 0, 1, 1, x] + (36*I)*Pi*G[0, 1, 0, 1, x] + 
      (26*G[0, 1, 1, 1, x])/3 + (156*I)*Pi*G[1, 0, 0, 1, x] + 
      36*G[0, 1, 0, 1, 1, x] + 156*G[1, 0, 0, 1, 1, x] - 
      (48*I)*Pi*G[1, 0, 1, 0, 1, x] - 40*G[1, 0, 1, 1, 1, x] - 
      (192*I)*Pi*G[1, 1, 0, 0, 1, x] - 38*G[1, 1, 0, 1, 1, x] - 
      24*G[1, 1, 1, 1, 1, x] - 48*G[1, 0, 1, 0, 1, 1, x] - 
      192*G[1, 1, 0, 0, 1, 1, x] - ((4*I)/3)*Pi*Log[mu2/s]^3 + 
      G[1, 1, 1, 1, x]*(-1 + (28*I)*Pi + 52*Log[mu2/s]) + 
      G[0, 1, 1, x]*(521/3 + ((22*I)/3)*Pi - (4*Log[mu2/s])/3 - 72*zeta[2]) + 
      G[1, 1, 1, x]*(1241/9 - (35*I)*Pi + (-34 + (4*I)*Pi)*Log[mu2/s] - 
        24*Log[mu2/s]^2 - 44*zeta[2]) + Log[mu2/s]^2*(((-40*I)/9)*Pi + 
        8*zeta[2]) + G[1, 0, 1, 1, x]*(-131 - (36*I)*Pi + 4*Log[mu2/s] + 
        96*zeta[2]) + G[1, 1, 0, 1, x]*((-38*I)*Pi + 192*zeta[2]) + 
      zeta[2]*(-2734/27 - ((418*I)/9)*Pi - 216*zeta[3]) + 
      G[0, 1, x]*(((521*I)/3)*Pi - ((4*I)/3)*Pi*Log[mu2/s] + 
        (-25/3 - (36*I)*Pi)*zeta[2] - 108*zeta[3]) + 
      (-205 + ((31*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(((1169*I)/27)*Pi + 
        (160/9 + (3*I)*Pi)*zeta[2] + 4*zeta[3]) + 
      G[1, 0, 1, x]*((-131*I)*Pi + (4*I)*Pi*Log[mu2/s] + 
        (-100 + (48*I)*Pi)*zeta[2] + 144*zeta[3]) + (-29/3 + (63*I)*Pi)*
       zeta[4] + G[1, 1, x]*(-106417/216 + ((377*I)/6)*Pi + 
        (71/6 - (12*I)*Pi)*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
        (1973/6 + (17*I)*Pi)*zeta[2] + Log[mu2/s]*(-1351/18 - ((31*I)/3)*Pi + 
          75*zeta[2]) + (39 - (192*I)*Pi)*zeta[3] + 528*zeta[4]) - 
      270*zeta[5] + G[1, x]*(118561/648 - ((3595*I)/8)*Pi + 
        (-4/3 + (4*I)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^2*
         (-40/9 + ((47*I)/6)*Pi - 24*zeta[2]) + Log[mu2/s]*
         (1169/27 - ((1511*I)/18)*Pi + (-113/3 - (9*I)*Pi)*zeta[2] - 
          12*zeta[3]) + (409 + (109*I)*Pi)*zeta[3] + 
        zeta[2]*(-10 + ((481*I)/6)*Pi + 288*zeta[3]) + 
        (-373 - (84*I)*Pi)*zeta[4] + 360*zeta[5]))/x) + 
  (-1937/192 - ((899*I)/64)*Pi + (-97 - (4*I)*Pi)*G[0, 0, 0, 0, x] + 
    (43/2 - (2*I)*Pi)*G[0, 0, 0, 1, x] + (43/2 + (21*I)*Pi)*
     G[0, 0, 1, 0, x] + (39/4 - (8*I)*Pi)*G[0, 0, 1, 1, x] + 
    (157/4 + ((63*I)/2)*Pi)*G[0, 1, 0, 0, x] + (-20 - ((9*I)/2)*Pi)*
     G[0, 1, 0, 1, x] + (-20 - ((57*I)/2)*Pi)*G[0, 1, 1, 0, x] + 
    (73/2 + ((9*I)/2)*Pi)*G[0, 1, 1, 1, x] - 4*G[0, 0, 0, 0, 1, x] - 
    4*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] - 18*G[0, 0, 1, 0, 0, x] + 
    39*G[0, 0, 1, 0, 1, x] + 39*G[0, 0, 1, 1, 0, x] - 
    47*G[0, 0, 1, 1, 1, x] + 30*G[0, 1, 0, 0, 0, x] + 
    (3*G[0, 1, 0, 0, 1, x])/2 + (3*G[0, 1, 0, 1, 0, x])/2 - 
    6*G[0, 1, 0, 1, 1, x] + (9*G[0, 1, 1, 0, 0, x])/2 - 
    33*G[0, 1, 1, 0, 1, x] - 33*G[0, 1, 1, 1, 0, x] + 
    (75*G[0, 1, 1, 1, 1, x])/2 + 94*G[1, 0, 0, 0, 0, x] + 
    (-11 + (2*I)*Pi)*G[1, 0, 0, 0, 1, x] + (-11 - (4*I)*Pi)*
     G[1, 0, 0, 1, 0, x] + (21 + (2*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
    (-29 - (9*I)*Pi)*G[1, 0, 1, 0, 0, x] - 29*G[1, 0, 1, 0, 1, x] + 
    (-29 + (9*I)*Pi)*G[1, 0, 1, 1, 0, x] - 15*G[1, 0, 1, 1, 1, x] + 
    (-75 - (28*I)*Pi)*G[1, 1, 0, 0, 0, x] + (-7/2 - (9*I)*Pi)*
     G[1, 1, 0, 0, 1, x] + (-7/2 + (19*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
    (-77/2 + (18*I)*Pi)*G[1, 1, 0, 1, 1, x] + (15/2 + (25*I)*Pi)*
     G[1, 1, 1, 0, 0, x] + (21 + (19*I)*Pi)*G[1, 1, 1, 0, 1, x] + 
    (21 - (12*I)*Pi)*G[1, 1, 1, 1, 0, x] + (135/2 - (32*I)*Pi)*
     G[1, 1, 1, 1, 1, x] + 2*G[1, 0, 0, 0, 1, 1, x] + 
    6*G[1, 0, 0, 1, 0, 0, x] - 10*G[1, 0, 0, 1, 0, 1, x] - 
    10*G[1, 0, 0, 1, 1, 0, x] + 12*G[1, 0, 0, 1, 1, 1, x] - 
    8*G[1, 0, 1, 0, 0, 0, x] - G[1, 0, 1, 0, 0, 1, x] - 
    G[1, 0, 1, 0, 1, 0, x] + G[1, 0, 1, 0, 1, 1, x] - 
    G[1, 0, 1, 1, 0, 0, x] + 10*G[1, 0, 1, 1, 0, 1, x] + 
    10*G[1, 0, 1, 1, 1, 0, x] - 10*G[1, 0, 1, 1, 1, 1, x] - 
    34*G[1, 1, 0, 0, 0, 0, x] + 6*G[1, 1, 0, 0, 0, 1, x] + 
    6*G[1, 1, 0, 0, 1, 0, x] - 15*G[1, 1, 0, 0, 1, 1, x] + 
    13*G[1, 1, 0, 1, 0, 0, x] + 6*G[1, 1, 0, 1, 0, 1, x] + 
    6*G[1, 1, 0, 1, 1, 0, x] + 12*G[1, 1, 0, 1, 1, 1, x] + 
    34*G[1, 1, 1, 0, 0, 0, x] - 9*G[1, 1, 1, 0, 0, 1, x] - 
    9*G[1, 1, 1, 0, 1, 0, x] + 28*G[1, 1, 1, 0, 1, 1, x] - 
    18*G[1, 1, 1, 1, 0, 0, x] + 6*G[1, 1, 1, 1, 0, 1, x] + 
    6*G[1, 1, 1, 1, 1, 0, x] - 38*G[1, 1, 1, 1, 1, 1, x] + 
    (-1/16 - (I/16)*Pi)*Log[mu2/s]^4 + G[0, 0, 1, x]*
     (-643/24 + ((125*I)/4)*Pi - 68*zeta[2]) + G[1, 1, 0, 1, x]*
     (-85/2 - (45*I)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 
      33*zeta[2]) + G[1, 0, 1, 1, x]*(33/4 - (44*I)*Pi - 20*zeta[2]) + 
    G[0, 1, 0, x]*(-643/24 + ((77*I)/4)*Pi - (33*zeta[2])/2) + 
    G[1, 1, 1, 0, x]*(-85/2 + ((51*I)/2)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 - 14*zeta[2]) + G[1, 0, 0, 0, x]*
     (-73/2 + (83*I)*Pi - 2*zeta[2]) + Log[mu2/s]^3*
     (-3/8 - ((5*I)/8)*Pi + (3*zeta[2])/2) + 
    G[0, 0, 0, x]*(229/2 - ((151*I)/2)*Pi + 4*zeta[2]) + 
    G[1, 0, 1, 0, x]*(69/2 - (58*I)*Pi + 5*zeta[2]) + 
    G[1, 1, 0, 0, x]*(373/4 - ((151*I)/2)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 + 7*zeta[2]) + G[1, 1, 1, 1, x]*(-91/2 + ((183*I)/2)*Pi + 
      (3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 15*zeta[2]) + 
    G[1, 0, 0, 1, x]*(69/2 + (10*I)*Pi + 18*zeta[2]) + 
    G[0, 1, 1, x]*(-2041/24 + ((63*I)/4)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/4 + (203*zeta[2])/4) + 
    ((-3*I)*Pi*G[0, 0, 0, x] - 3*G[0, 0, 0, 0, x] + 6*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + G[0, 1, x]*(341/12 - ((1405*I)/12)*Pi + 
      (-7/4 - (I/4)*Pi)*Log[mu2/s]^2 + (77/4 + ((29*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(-21/4 - ((17*I)/4)*Pi + 3*zeta[2]) - (105*zeta[3])/2) + 
    G[1, 1, 1, x]*(179/4 - ((391*I)/4)*Pi + (-39/4 - ((13*I)/2)*Pi)*
       Log[mu2/s] - (13*Log[mu2/s]^2)/4 + (-225/4 - (3*I)*Pi)*zeta[2] - 
      25*zeta[3]) + G[1, 0, 0, x]*(-449/3 - (11*I)*Pi + 
      (-9 - (6*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + (2 - (8*I)*Pi)*zeta[2] - 
      10*zeta[3]) + (305/2 + ((185*I)/4)*Pi)*zeta[3] + 
    Log[mu2/s]^2*(-13/8 - ((11*I)/4)*Pi + (127/8 + ((13*I)/8)*Pi)*zeta[2] + 
      (19*zeta[3])/4) + G[1, 1, 0, x]*(1577/24 + ((245*I)/4)*Pi + 
      (21/2 + (7*I)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/2 + 
      (62 - (19*I)*Pi)*zeta[2] + 11*zeta[3]) + 
    G[1, 0, 1, x]*(1577/24 + ((213*I)/4)*Pi + (21/2 + (7*I)*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 + (189/2 - (6*I)*Pi)*zeta[2] + 20*zeta[3]) + 
    G[0, 0, x]*(-541/24 + ((2321*I)/24)*Pi + (9 + (6*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + (-22 + (15*I)*Pi)*zeta[2] + 26*zeta[3]) + 
    zeta[2]*(-763/48 + ((4913*I)/16)*Pi + (303*zeta[3])/4) + 
    G[0, x]*(-253/24 + ((29*I)/8)*Pi + Log[mu2/s]^2*(-3/4 + ((5*I)/4)*Pi - 
        4*zeta[2]) + (-77/8 - ((203*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-9/4 + ((9*I)/4)*Pi + (-27 - (8*I)*Pi)*zeta[2]) + 
      (-51/4 - (9*I)*Pi)*zeta[3] - 179*zeta[4]) + 
    (((2*I)/3)*Pi*G[1, 0, x] + (2 - (6*I)*Pi)*G[0, 0, 0, x] - 
      (4*G[0, 0, 1, x])/3 - (4*G[0, 1, 0, x])/3 + (2*G[1, 0, 0, x])/3 - 
      10*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 
      4*G[0, 0, 1, 1, x] + G[0, 1, x]*(((-4*I)/3)*Pi - 4*zeta[2]) - 
      (2*I)*Pi*zeta[2] + G[0, 0, x]*(-103/12 + ((2*I)/3)*Pi + 4*zeta[2]) + 
      2*zeta[3] + G[0, x]*(((-103*I)/12)*Pi + 2*zeta[2] + 4*zeta[3]) - 
      17*zeta[4])/(1 - x) + Log[mu2/s]*(-3 - ((25*I)/4)*Pi + 
      (363/8 + ((149*I)/8)*Pi)*zeta[2] + (69/4 + ((25*I)/2)*Pi)*zeta[3] - 
      (15*zeta[4])/4) + (14857/32 - ((1825*I)/32)*Pi)*zeta[4] + 
    G[1, 1, x]*(-176/3 + ((2741*I)/24)*Pi + (227/4 + ((169*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]^2*(5/4 + (I/4)*Pi + 2*zeta[2]) + 
      Log[mu2/s]*(15/4 + ((13*I)/4)*Pi + (3 + (4*I)*Pi)*zeta[2]) + 
      (90 + (19*I)*Pi)*zeta[3] + (239*zeta[4])/4) + 
    G[1, 0, x]*(341/12 - ((2141*I)/24)*Pi + (-87/4 + ((135*I)/2)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-7/4 + (I/2)*Pi + zeta[2]) + 
      Log[mu2/s]*(-21/4 - (2*I)*Pi + (-3 + (2*I)*Pi)*zeta[2]) + 
      (-52 + (2*I)*Pi)*zeta[3] + (121*zeta[4])/2) + 
    x^2*((13 - (16*I)*Pi)*G[0, 0, 0, x] + (-4 - ((83*I)/2)*Pi)*
       G[0, 0, 1, x] + (-4 + (11*I)*Pi)*G[0, 1, 0, x] + 
      (-5 + ((93*I)/2)*Pi)*G[0, 1, 1, x] + (-9 + (10*I)*Pi)*G[1, 0, 0, x] + 
      ((95*I)/2)*Pi*G[1, 0, 1, x] - (5*I)*Pi*G[1, 1, 0, x] + 
      (9 - ((105*I)/2)*Pi)*G[1, 1, 1, x] - (41*G[0, 0, 0, 0, x])/2 + 
      (9*G[0, 0, 0, 1, x])/2 + (9*G[0, 0, 1, 0, x])/2 - 46*G[0, 0, 1, 1, x] + 
      (31*G[0, 1, 0, 0, x])/2 - (9*G[0, 1, 0, 1, x])/2 - 
      (9*G[0, 1, 1, 0, x])/2 + 51*G[0, 1, 1, 1, x] + 
      (29*G[1, 0, 0, 0, x])/2 - (9*G[1, 0, 0, 1, x])/2 - 
      (9*G[1, 0, 1, 0, x])/2 + 52*G[1, 0, 1, 1, x] - 
      (19*G[1, 1, 0, 0, x])/2 + (9*G[1, 1, 0, 1, x])/2 + 
      (9*G[1, 1, 1, 0, x])/2 - 57*G[1, 1, 1, 1, x] + 
      G[0, 1, x]*(49/24 - ((45*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (155*zeta[2])/4) + 
      G[1, 0, x]*(49/24 - ((45*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (9*zeta[2])/4) + (-49/8 + ((135*I)/4)*Pi)*
       zeta[2] + (27/4 + ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] + 
      (9*Log[mu2/s]^2*zeta[2])/4 + G[0, 0, x]*(-49/24 + ((45*I)/4)*Pi + 
        (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
        (9*zeta[2])/4) + G[1, 1, x]*(-49/24 + ((45*I)/4)*Pi + 
        (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
        (155*zeta[2])/4) + G[1, x]*((4 - I*Pi)*zeta[2] - 11*zeta[3]) + 
      (5 + ((107*I)/2)*Pi)*zeta[3] + G[0, x]*((8 - (17*I)*Pi)*zeta[2] + 
        5*zeta[3]) + (1475*zeta[4])/8) + 
    ((-24*I)*Pi*G[0, 1, x] - 24*G[0, 1, 1, x] - 
      (8*I)*Pi*G[1, 0, 0, 0, 0, x] + (-3 + (20*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (-3 - (6*I)*Pi)*G[1, 0, 0, 1, 0, x] + (-55/2 + (8*I)*Pi)*
       G[1, 0, 0, 1, 1, x] + (51/2 - (43*I)*Pi)*G[1, 0, 1, 0, 0, x] + 
      (-7 + (13*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-7 + (49*I)*Pi)*
       G[1, 0, 1, 1, 0, x] + (16 - (15*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
      (87 - (170*I)*Pi)*G[1, 1, 0, 0, 0, x] + (-51 + (11*I)*Pi)*
       G[1, 1, 0, 0, 1, x] + (-51 + (105*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
      (32 + (40*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-295/2 + (121*I)*Pi)*
       G[1, 1, 1, 0, 0, x] + (57 + (38*I)*Pi)*G[1, 1, 1, 0, 1, x] + 
      (57 - (68*I)*Pi)*G[1, 1, 1, 1, 0, x] + (-21 - (115*I)*Pi)*
       G[1, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 0, 1, x] - 
      8*G[1, 0, 0, 0, 1, 0, x] + 28*G[1, 0, 0, 0, 1, 1, x] + 
      36*G[1, 0, 0, 1, 0, 0, x] - 42*G[1, 0, 0, 1, 0, 1, x] - 
      42*G[1, 0, 0, 1, 1, 0, x] + 50*G[1, 0, 0, 1, 1, 1, x] - 
      36*G[1, 0, 1, 0, 0, 0, x] - 7*G[1, 0, 1, 0, 0, 1, x] - 
      7*G[1, 0, 1, 0, 1, 0, x] + 20*G[1, 0, 1, 0, 1, 1, x] - 
      5*G[1, 0, 1, 1, 0, 0, x] + 54*G[1, 0, 1, 1, 0, 1, x] + 
      54*G[1, 0, 1, 1, 1, 0, x] - 69*G[1, 0, 1, 1, 1, 1, x] - 
      220*G[1, 1, 0, 0, 0, 0, x] + 50*G[1, 1, 0, 0, 0, 1, x] + 
      50*G[1, 1, 0, 0, 1, 0, x] - 39*G[1, 1, 0, 0, 1, 1, x] + 
      77*G[1, 1, 0, 1, 0, 0, x] + 28*G[1, 1, 0, 1, 0, 1, x] + 
      28*G[1, 1, 0, 1, 1, 0, x] + 12*G[1, 1, 0, 1, 1, 1, x] + 
      166*G[1, 1, 1, 0, 0, 0, x] - 45*G[1, 1, 1, 0, 0, 1, x] - 
      45*G[1, 1, 1, 0, 1, 0, x] + 83*G[1, 1, 1, 0, 1, 1, x] - 
      98*G[1, 1, 1, 1, 0, 0, x] + 30*G[1, 1, 1, 1, 0, 1, x] + 
      30*G[1, 1, 1, 1, 1, 0, x] - 145*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 1, x]*(-8 - (34*I)*Pi + (-15 - (10*I)*Pi)*Log[mu2/s] - 
        5*Log[mu2/s]^2 - 137*zeta[2]) + G[1, 0, 1, 1, x]*
       (157/2 + ((15*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (185*zeta[2])/2) + G[1, 1, 1, 0, x]*(-8 - ((211*I)/2)*Pi + 
        (-15 - (10*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 54*zeta[2]) + 
      G[1, 0, 0, 0, x]*((-3*I)*Pi - 16*zeta[2]) + G[1, 0, 1, 0, x]*
       (-95/4 + ((37*I)/2)*Pi + 21*zeta[2]) + G[1, 1, 1, 1, x]*
       (-87 + ((111*I)/2)*Pi + (39/2 + (13*I)*Pi)*Log[mu2/s] + 
        (13*Log[mu2/s]^2)/2 + (57*zeta[2])/2) + G[1, 1, 0, 0, x]*
       (175/4 + (54*I)*Pi + (18 + (12*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        48*zeta[2]) + G[1, 0, 0, 1, x]*(-95/4 - ((61*I)/2)*Pi + 80*zeta[2]) + 
      G[1, 1, 1, x]*(1297/6 - (95*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((9*I)/2)*Pi - 18*zeta[2]) + (-51 - ((41*I)/2)*Pi)*
         zeta[2] - 106*zeta[3]) + G[1, 0, 0, x]*(((-95*I)/4)*Pi + 
        (88 - (66*I)*Pi)*zeta[2] - 68*zeta[3]) + 
      G[1, 1, 0, x]*(-1943/24 + ((161*I)/4)*Pi + (3/2 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(9/2 + (6*I)*Pi - 12*zeta[2]) + (21/2 - (104*I)*Pi)*
         zeta[2] + 47*zeta[3]) + G[1, 0, 1, x]*(-1943/24 + ((237*I)/4)*Pi + 
        (3/2 - (I/2)*Pi)*Log[mu2/s]^2 + (7/2 - ((67*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/2 + ((3*I)/2)*Pi + 6*zeta[2]) + 69*zeta[3]) + 
      G[1, 1, x]*(-4505/96 + ((3155*I)/24)*Pi + (-3/4 - (I/2)*Pi)*
         Log[mu2/s]^3 - Log[mu2/s]^4/8 + (-7/8 + ((683*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-5/2 - ((3*I)/4)*Pi + (47*zeta[2])/4) + 
        (-27/2 + (37*I)*Pi)*zeta[3] + Log[mu2/s]*(-15/4 - (I/2)*Pi + 
          (57/4 + ((35*I)/2)*Pi)*zeta[2] + 6*zeta[3]) + (1903*zeta[4])/16) + 
      G[1, 0, x]*(((-1943*I)/24)*Pi + (161/4 + (46*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((3*I)/2)*Pi + 4*zeta[2]) + 
        Log[mu2/s]*(((9*I)/2)*Pi + (-6 + (8*I)*Pi)*zeta[2]) + 
        (103/2 + (6*I)*Pi)*zeta[3] + 368*zeta[4]) + 
      G[1, x]*(((-4505*I)/96)*Pi - (I/8)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(((-3*I)/4)*Pi + 3*zeta[2]) + 
        zeta[2]*(455/24 - ((1657*I)/8)*Pi - (249*zeta[3])/2) + 
        Log[mu2/s]^2*(((-5*I)/2)*Pi + (6 + ((13*I)/4)*Pi)*zeta[2] - 
          (5*zeta[3])/2) + (-641/4 + ((57*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-15*I)/4)*Pi + (15/2 - ((33*I)/4)*Pi)*zeta[2] + 
          (-15/2 + I*Pi)*zeta[3] - (15*zeta[4])/2) + 
        (-1015/8 + ((2063*I)/16)*Pi)*zeta[4] - 143*zeta[5]))/x^2 + 
    G[1, x]*(-97/192 - (31*I)*Pi + (-3/8 - (I/4)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/16 + zeta[2]*(-1911/16 - ((1073*I)/8)*Pi - 35*zeta[3]) + 
      Log[mu2/s]^2*(-7/8 - ((13*I)/8)*Pi - (41*zeta[2])/8 - zeta[3]) + 
      (-57 - (40*I)*Pi)*zeta[3] + Log[mu2/s]*(-3/4 - ((13*I)/4)*Pi + 
        (-87/8 - ((53*I)/4)*Pi)*zeta[2] - (2*I)*Pi*zeta[3]) + 
      (-6957/32 + ((67*I)/4)*Pi)*zeta[4] - (97*zeta[5])/2) + 
    (259*zeta[5])/2 + (((-599*I)/32)*Pi - (8*I)*Pi*G[0, 0, 0, 0, x] + 
      (5 + (20*I)*Pi)*G[0, 0, 0, 1, x] + (5 - (6*I)*Pi)*G[0, 0, 1, 0, x] + 
      (-115/2 + (8*I)*Pi)*G[0, 0, 1, 1, x] + (-21/2 - (45*I)*Pi)*
       G[0, 1, 0, 0, x] + (35 + (15*I)*Pi)*G[0, 1, 0, 1, x] + 
      (35 + (51*I)*Pi)*G[0, 1, 1, 0, x] + (-36 - (15*I)*Pi)*
       G[0, 1, 1, 1, x] - 8*G[0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 1, 0, x] + 
      28*G[0, 0, 0, 1, 1, x] + 36*G[0, 0, 1, 0, 0, x] - 
      42*G[0, 0, 1, 0, 1, x] - 42*G[0, 0, 1, 1, 0, x] + 
      50*G[0, 0, 1, 1, 1, x] - 36*G[0, 1, 0, 0, 0, x] - 
      9*G[0, 1, 0, 0, 1, x] - 9*G[0, 1, 0, 1, 0, x] + 
      24*G[0, 1, 0, 1, 1, x] - 3*G[0, 1, 1, 0, 0, x] + 
      54*G[0, 1, 1, 0, 1, x] + 54*G[0, 1, 1, 1, 0, x] - 
      69*G[0, 1, 1, 1, 1, x] - 220*G[1, 0, 0, 0, 0, x] + 
      (50 - (12*I)*Pi)*G[1, 0, 0, 0, 1, x] + (50 + (24*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (-10 - (12*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (38 + (54*I)*Pi)*G[1, 0, 1, 0, 0, x] + (42 - (12*I)*Pi)*
       G[1, 0, 1, 0, 1, x] + (42 - (54*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
      (-10 + (12*I)*Pi)*G[1, 0, 1, 1, 1, x] + (42 + (168*I)*Pi)*
       G[1, 1, 0, 0, 0, x] + (41 + (6*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
      (41 - (114*I)*Pi)*G[1, 1, 0, 1, 0, x] + (11 - (60*I)*Pi)*
       G[1, 1, 0, 1, 1, x] + (83 - (150*I)*Pi)*G[1, 1, 1, 0, 0, x] + 
      (-78 - (54*I)*Pi)*G[1, 1, 1, 0, 1, x] + (-78 + (72*I)*Pi)*
       G[1, 1, 1, 1, 0, x] + (-69 + (132*I)*Pi)*G[1, 1, 1, 1, 1, x] - 
      12*G[1, 0, 0, 0, 1, 1, x] - 36*G[1, 0, 0, 1, 0, 0, x] + 
      60*G[1, 0, 0, 1, 0, 1, x] + 60*G[1, 0, 0, 1, 1, 0, x] - 
      72*G[1, 0, 0, 1, 1, 1, x] + 48*G[1, 0, 1, 0, 0, 0, x] + 
      6*G[1, 0, 1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, 1, 0, x] - 
      18*G[1, 0, 1, 0, 1, 1, x] + 6*G[1, 0, 1, 1, 0, 0, x] - 
      60*G[1, 0, 1, 1, 0, 1, x] - 60*G[1, 0, 1, 1, 1, 0, x] + 
      72*G[1, 0, 1, 1, 1, 1, x] + 204*G[1, 1, 0, 0, 0, 0, x] - 
      36*G[1, 1, 0, 0, 0, 1, x] - 36*G[1, 1, 0, 0, 1, 0, x] + 
      42*G[1, 1, 0, 0, 1, 1, x] - 78*G[1, 1, 0, 1, 0, 0, x] - 
      36*G[1, 1, 0, 1, 0, 1, x] - 36*G[1, 1, 0, 1, 1, 0, x] - 
      24*G[1, 1, 0, 1, 1, 1, x] - 204*G[1, 1, 1, 0, 0, 0, x] + 
      54*G[1, 1, 1, 0, 0, 1, x] + 54*G[1, 1, 1, 0, 1, 0, x] - 
      108*G[1, 1, 1, 0, 1, 1, x] + 108*G[1, 1, 1, 1, 0, 0, x] - 
      36*G[1, 1, 1, 1, 0, 1, x] - 36*G[1, 1, 1, 1, 1, 0, x] + 
      168*G[1, 1, 1, 1, 1, 1, x] - (I/8)*Pi*Log[mu2/s]^4 + 
      G[1, 0, 0, 1, x]*(-47/2 + (40*I)*Pi - 108*zeta[2]) + 
      G[0, 1, 1, x]*(875/6 - ((5*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (181*zeta[2])/2) + G[1, 1, 0, 0, x]*
       (-226 + (65*I)*Pi + (-18 - (12*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
        42*zeta[2]) + G[1, 0, 1, 0, x]*(-47/2 + (80*I)*Pi - 30*zeta[2]) + 
      G[1, 1, 1, 1, x]*(265/2 - (165*I)*Pi + (-18 - (12*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 18*zeta[2]) + G[0, 0, 0, x]*
       ((5*I)*Pi - 16*zeta[2]) + Log[mu2/s]^3*(((-3*I)/4)*Pi + 3*zeta[2]) + 
      G[1, 0, 0, 0, x]*(123 - (170*I)*Pi + 12*zeta[2]) + 
      G[0, 1, 0, x]*(-115/4 + ((49*I)/2)*Pi + 27*zeta[2]) + 
      G[0, 0, 1, x]*(-115/4 - ((105*I)/2)*Pi + 80*zeta[2]) + 
      G[1, 1, 1, 0, x]*(42 + (23*I)*Pi + (18 + (12*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 84*zeta[2]) + G[1, 0, 1, 1, x]*
       (-167/2 + (32*I)*Pi + 96*zeta[2]) + G[1, 1, 0, 1, x]*
       (42 + (70*I)*Pi + (18 + (12*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        150*zeta[2]) + zeta[2]*(1985/24 - ((2553*I)/8)*Pi - 
        (249*zeta[3])/2) + G[1, 0, 1, x]*(487/12 - (122*I)*Pi + 
        (-15 - (10*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 + 
        (-143 + (24*I)*Pi)*zeta[2] - 84*zeta[3]) + 
      G[0, 0, x]*(((-115*I)/4)*Pi + (104 - (66*I)*Pi)*zeta[2] - 68*zeta[3]) + 
      G[1, 1, 0, x]*(487/12 - (199*I)*Pi + (-15 - (10*I)*Pi)*Log[mu2/s] - 
        5*Log[mu2/s]^2 + (-80 + (114*I)*Pi)*zeta[2] - 66*zeta[3]) + 
      Log[mu2/s]^2*((-4*I)*Pi + (2 + ((13*I)/4)*Pi)*zeta[2] - 
        (5*zeta[3])/2) + (-1119/4 + ((45*I)/2)*Pi)*zeta[3] + 
      G[1, 0, 0, x]*(217/4 + ((235*I)/2)*Pi + (18 + (12*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + (-24 + (48*I)*Pi)*zeta[2] + 60*zeta[3]) + 
      G[0, 1, x]*(-1253/24 + ((1459*I)/12)*Pi + (3/2 - (I/2)*Pi)*
         Log[mu2/s]^2 + (-141/2 - ((67*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/2 + ((3*I)/2)*Pi + 6*zeta[2]) + 63*zeta[3]) + 
      G[1, 1, 1, x]*(-231 + (191*I)*Pi + (33/2 + (11*I)*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 + (255/2 + (30*I)*Pi)*zeta[2] + 114*zeta[3]) + 
      G[1, 0, x]*(-1253/24 + ((298*I)/3)*Pi + Log[mu2/s]^2*
         (3/2 + I*Pi - 6*zeta[2]) + (-87 - (145*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(9/2 + (6*I)*Pi + (-30 - (12*I)*Pi)*zeta[2]) + 
        (32 - (12*I)*Pi)*zeta[3] - 363*zeta[4]) + 
      G[1, 1, x]*(2639/24 - ((1147*I)/6)*Pi + Log[mu2/s]^2*
         (-1/4 + (I/2)*Pi - 12*zeta[2]) + (-201/4 - ((351*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3/4 + I*Pi + (-42 - (24*I)*Pi)*zeta[2]) + 
        (-120 - (66*I)*Pi)*zeta[3] - (453*zeta[4])/2) + 
      Log[mu2/s]*(((-33*I)/4)*Pi + (27/2 - ((65*I)/4)*Pi)*zeta[2] + 
        (-15/2 + I*Pi)*zeta[3] - (15*zeta[4])/2) + 
      (-3959/8 + ((2063*I)/16)*Pi)*zeta[4] + 
      G[0, x]*(((-1253*I)/24)*Pi + (-255/4 + (112*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((3*I)/2)*Pi + 4*zeta[2]) + 
        Log[mu2/s]*(((9*I)/2)*Pi + (-6 + (8*I)*Pi)*zeta[2]) + 
        (239/2 + (6*I)*Pi)*zeta[3] + 368*zeta[4]) - 143*zeta[5] + 
      G[1, x]*(-599/32 + ((99*I)/2)*Pi + (-3/4 - (I/2)*Pi)*Log[mu2/s]^3 - 
        Log[mu2/s]^4/8 + (315/2 + (40*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(-4 - I*Pi + (55*zeta[2])/4 + 6*zeta[3]) + 
        zeta[2]*(123/8 + ((831*I)/2)*Pi + 138*zeta[3]) + 
        Log[mu2/s]*(-33/4 - ((17*I)/4)*Pi + (93/4 + ((43*I)/2)*Pi)*zeta[2] + 
          (24 + (12*I)*Pi)*zeta[3]) + (4787/16 - ((243*I)/2)*Pi)*zeta[4] + 
        201*zeta[5]))/x + x*(2539/96 + ((785*I)/64)*Pi + 
      (-33/2 + (14*I)*Pi)*G[0, 0, 0, x] + (29 + (54*I)*Pi)*G[0, 0, 1, x] + 
      (29 - (14*I)*Pi)*G[0, 1, 0, x] + (16 - (54*I)*Pi)*G[0, 1, 1, x] + 
      (89/6 - (10*I)*Pi)*G[1, 0, 0, x] + (-67/3 - (58*I)*Pi)*G[1, 0, 1, x] + 
      (-67/3 + (10*I)*Pi)*G[1, 1, 0, x] + (-83/3 + (58*I)*Pi)*G[1, 1, 1, x] + 
      10*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + 
      50*G[0, 0, 1, 1, x] - 10*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
      4*G[0, 1, 1, 0, x] - 50*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] - 
      4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 54*G[1, 0, 1, 1, x] + 
      6*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] + 
      54*G[1, 1, 1, 1, x] + (3/16 + (I/8)*Pi)*Log[mu2/s]^5 + 
      Log[mu2/s]^6/48 + G[1, 1, x]*(-17/12 - (53*I)*Pi + 
        (-3 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 55*zeta[2]) + 
      G[0, 0, x]*(-257/12 + ((19*I)/2)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 11*zeta[2]) + Log[mu2/s]^4*(17/16 + ((15*I)/16)*Pi - 
        (31*zeta[2])/16) + G[1, 0, x]*(137/12 - ((9*I)/2)*Pi + 
        (3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 11*zeta[2]) + 
      G[0, 1, x]*(137/12 + (48*I)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 55*zeta[2]) + G[0, x]*(-239/24 - ((49*I)/4)*Pi + 
        (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
        (-509/12 + (18*I)*Pi)*zeta[2] - 10*zeta[3]) + 
      Log[mu2/s]^3*(27/8 + ((17*I)/4)*Pi + (-81/8 - ((11*I)/4)*Pi)*zeta[2] - 
        3*zeta[3]) + (683/12 - ((395*I)/4)*Pi)*zeta[3] - 2*zeta[3]^2 + 
      G[1, x]*(239/24 + ((49*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (707/12 - (6*I)*Pi)*zeta[2] + 14*zeta[3]) + 
      zeta[2]*(-1475/192 - ((7*I)/16)*Pi + (181/4 + (17*I)*Pi)*zeta[3]) + 
      (-224 + ((207*I)/32)*Pi)*zeta[4] + Log[mu2/s]^2*
       (507/64 + ((81*I)/8)*Pi + (-555/16 - ((63*I)/8)*Pi)*zeta[2] + 
        (-51/4 - (9*I)*Pi)*zeta[3] + (997*zeta[4])/32) + 
      Log[mu2/s]*(785/64 + ((507*I)/32)*Pi + (-107/4 - ((51*I)/2)*Pi)*
         zeta[3] + zeta[2]*(-759/16 - ((147*I)/8)*Pi + 53*zeta[3]) + 
        (1287/32 + ((157*I)/16)*Pi)*zeta[4] - 30*zeta[5]) + 
      (-83 - (30*I)*Pi)*zeta[5] - (40375*zeta[6])/1152))/Nc^3 + 
  Nc^3*(-748649/5184 + ((1877917*I)/5184)*Pi - ((908*I)/3)*Pi*G[0, 0, 1, x] - 
    (908*G[0, 0, 1, 1, x])/3 + ((117*I)/2)*Pi*G[0, 1, 0, 1, x] + 
    (262*I)*Pi*G[1, 0, 0, 1, x] + (117*G[0, 1, 0, 1, 1, x])/2 + 
    (45*G[0, 1, 1, 1, 1, x])/2 + 262*G[1, 0, 0, 1, 1, x] - 
    (33*I)*Pi*G[1, 0, 1, 0, 1, x] - (96*I)*Pi*G[1, 1, 0, 0, 1, x] - 
    (21*I)*Pi*G[1, 1, 1, 0, 1, x] - 33*G[1, 0, 1, 0, 1, 1, x] - 
    27*G[1, 0, 1, 1, 1, 1, x] - 96*G[1, 1, 0, 0, 1, 1, x] - 
    30*G[1, 1, 0, 1, 1, 1, x] - 21*G[1, 1, 1, 0, 1, 1, x] - 
    93*G[1, 1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(128 + ((15*I)/2)*Pi - 
      15*Log[mu2/s]) + (-9/16 + ((45*I)/16)*Pi)*Log[mu2/s]^4 + 
    G[1, 1, 0, 1, 1, x]*(-303/2 - (18*I)*Pi + 12*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-159 - (9*I)*Pi + 18*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(-109/2 + (57*I)*Pi + 150*Log[mu2/s]) + 
    G[0, 1, 1, x]*(23455/72 + ((1361*I)/12)*Pi + (-175/12 - ((15*I)/2)*Pi)*
       Log[mu2/s] + (15*Log[mu2/s]^2)/4 - (413*zeta[2])/4) + 
    G[1, 1, 1, 1, x]*(61/3 + (109*I)*Pi + (327/2 - (39*I)*Pi)*Log[mu2/s] - 
      (189*Log[mu2/s]^2)/2 - (105*zeta[2])/2) + 
    Log[mu2/s]^3*(61/24 - ((323*I)/24)*Pi - (45*zeta[2])/2) + 
    G[1, 0, 1, 1, x]*(-947/12 - ((293*I)/2)*Pi + (25/2 + (9*I)*Pi)*
       Log[mu2/s] - (9*Log[mu2/s]^2)/2 + (99*zeta[2])/2) + 
    G[1, 1, 0, 1, x]*(((-303*I)/2)*Pi + (12*I)*Pi*Log[mu2/s] + 84*zeta[2]) + 
    zeta[2]*(-26903/432 - ((1789*I)/144)*Pi - (1389*zeta[3])/4) + 
    G[0, 1, x]*(((23455*I)/72)*Pi + ((15*I)/4)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-175*I)/12)*Pi - 15*zeta[2]) + (805/6 - ((239*I)/4)*Pi)*
       zeta[2] - (351*zeta[3])/2) + Log[mu2/s]^2*(887/72 - ((2977*I)/72)*Pi + 
      (613/8 - ((45*I)/8)*Pi)*zeta[2] - (45*zeta[3])/4) + 
    (-9811/24 - ((1943*I)/12)*Pi)*zeta[3] + G[1, 1, 1, x]*
     (665/9 - ((813*I)/4)*Pi + (-225/4 - ((27*I)/2)*Pi)*Log[mu2/s]^2 + 
      27*Log[mu2/s]^3 + (-969/4 + ((111*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-2683/12 + (51*I)*Pi + 225*zeta[2]) + 81*zeta[3]) + 
    G[1, 0, 1, x]*(((-947*I)/12)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
      (-19 + ((69*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((25*I)/2)*Pi + 
        18*zeta[2]) + 99*zeta[3]) + ((144*I)*Pi*G[0, 0, 1, x] + 
      144*G[0, 0, 1, 1, x] - 144*G[0, 1, x]*zeta[2] + (144*I)*Pi*zeta[3] - 
      396*zeta[4])/(1 - x) + x^2*((27*I)*Pi*G[0, 0, 1, x] - 
      (27*I)*Pi*G[0, 1, 1, x] - (27*I)*Pi*G[1, 0, 1, x] + 
      (27*I)*Pi*G[1, 1, 1, x] + 27*G[0, 0, 1, 1, x] - 27*G[0, 1, 1, 1, x] - 
      27*G[1, 0, 1, 1, x] + 27*G[1, 1, 1, 1, x] + 27*G[0, 1, x]*zeta[2] - 
      27*G[1, 1, x]*zeta[2] - (27*I)*Pi*zeta[3] - (297*zeta[4])/4) + 
    Log[mu2/s]*(-6991/216 + ((10927*I)/108)*Pi + (12337/72 + ((279*I)/8)*Pi)*
       zeta[2] + (157/4 + (15*I)*Pi)*zeta[3] - (75*zeta[4])/4) + 
    (60197/96 + ((3561*I)/32)*Pi)*zeta[4] + 
    G[1, 1, x]*(-397897/864 + ((9481*I)/72)*Pi + (1/4 + ((27*I)/2)*Pi)*
       Log[mu2/s]^3 - (27*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
       (2131/24 - ((111*I)/2)*Pi - (495*zeta[2])/4) + 
      (2111/3 + (47*I)*Pi)*zeta[2] + Log[mu2/s]*(1387/24 - (46*I)*Pi + 
        (963/4 - ((69*I)/2)*Pi)*zeta[2] - 63*zeta[3]) + 
      (319/2 - (111*I)*Pi)*zeta[3] + (3777*zeta[4])/16) - (1905*zeta[5])/4 + 
    G[1, x]*(2045701/5184 - ((331769*I)/864)*Pi + (45/16 - ((27*I)/8)*Pi)*
       Log[mu2/s]^4 + Log[mu2/s]^3*(-269/24 + ((23*I)/2)*Pi + 27*zeta[2]) + 
      (1865/4 + (111*I)*Pi)*zeta[3] + Log[mu2/s]^2*
       (-1763/36 + ((331*I)/6)*Pi + (-291/8 + ((27*I)/4)*Pi)*zeta[2] + 
        (27*zeta[3])/2) + zeta[2]*(-21451/48 - ((881*I)/24)*Pi + 
        (387*zeta[3])/2) + (-13567/32 - ((1095*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(4133/54 - ((2891*I)/72)*Pi + (-2333/8 - ((47*I)/2)*Pi)*
         zeta[2] + (-15 - (18*I)*Pi)*zeta[3] + (45*zeta[4])/2) + 
      (585*zeta[5])/2) + (((-810857*I)/2592)*Pi + 
      ((56*I)/3)*Pi*G[0, 0, 1, x] + (56*G[0, 0, 1, 1, x])/3 - 
      (57*I)*Pi*G[0, 1, 0, 1, x] - (280*I)*Pi*G[1, 0, 0, 1, x] - 
      57*G[0, 1, 0, 1, 1, x] - 9*G[0, 1, 1, 1, 1, x] - 
      280*G[1, 0, 0, 1, 1, x] + (87*I)*Pi*G[1, 0, 1, 0, 1, x] + 
      (312*I)*Pi*G[1, 1, 0, 0, 1, x] + (21*I)*Pi*G[1, 1, 1, 0, 1, x] + 
      87*G[1, 0, 1, 0, 1, 1, x] + 27*G[1, 0, 1, 1, 1, 1, x] + 
      312*G[1, 1, 0, 0, 1, 1, x] + 30*G[1, 1, 0, 1, 1, 1, x] + 
      21*G[1, 1, 1, 0, 1, 1, x] + 93*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, 1, x]*(53 - (57*I)*Pi - 150*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(156 + (9*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(147 + (18*I)*Pi - 12*Log[mu2/s]) - 
      ((9*I)/8)*Pi*Log[mu2/s]^4 + G[0, 1, 1, 1, x]*(-50 - (3*I)*Pi + 
        6*Log[mu2/s]) + G[1, 1, 0, 1, x]*((147*I)*Pi - (12*I)*Pi*Log[mu2/s] - 
        300*zeta[2]) + G[1, 0, 1, 1, x]*(2099/12 + ((281*I)/2)*Pi + 
        (-31/2 - (9*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 - 
        (315*zeta[2])/2) + Log[mu2/s]^3*(((61*I)/12)*Pi + 9*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-521/6 - ((245*I)/2)*Pi + (-351/2 + (39*I)*Pi)*
         Log[mu2/s] + (189*Log[mu2/s]^2)/2 + (105*zeta[2])/2) + 
      G[0, 1, 1, x]*(-8195/36 - ((265*I)/6)*Pi + (35/6 + (3*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (217*zeta[2])/2) + 
      G[1, 0, 1, x]*(((2099*I)/12)*Pi + ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-31*I)/2)*Pi - 18*zeta[2]) + (61 - ((177*I)/2)*Pi)*
         zeta[2] - 261*zeta[3]) + G[1, 1, 1, x]*(-2773/18 + (164*I)*Pi + 
        (153/2 + ((27*I)/2)*Pi)*Log[mu2/s]^2 - 27*Log[mu2/s]^3 + 
        Log[mu2/s]*(1505/6 - ((45*I)/2)*Pi - 225*zeta[2]) + 
        (399/2 - ((111*I)/2)*Pi)*zeta[2] - 81*zeta[3]) + 
      (3515/12 - ((227*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
       (((887*I)/36)*Pi + (-61/2 + ((9*I)/4)*Pi)*zeta[2] + (9*zeta[3])/2) + 
      G[0, 1, x]*(((-8195*I)/36)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (139/3 + ((115*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((35*I)/6)*Pi + 
          6*zeta[2]) + 171*zeta[3]) + zeta[2]*(10015/54 + ((3125*I)/72)*Pi + 
        (681*zeta[3])/2) + G[1, 1, x]*(667225/864 - ((7009*I)/72)*Pi + 
        (-37/4 - ((27*I)/2)*Pi)*Log[mu2/s]^3 + (27*Log[mu2/s]^4)/8 + 
        (-5845/6 - ((257*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-1819/24 + ((195*I)/4)*Pi + (495*zeta[2])/4) + 
        (-152 + (327*I)*Pi)*zeta[3] + Log[mu2/s]*(1361/24 + ((397*I)/4)*Pi + 
          (-1083/4 + ((69*I)/2)*Pi)*zeta[2] + 63*zeta[3]) - 
        (13281*zeta[4])/16) + (287/12 - ((1653*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(((-6991*I)/108)*Pi + (-887/9 - ((57*I)/4)*Pi)*zeta[2] + 
        (-35/2 - (6*I)*Pi)*zeta[3] + (15*zeta[4])/2) + 
      G[1, x]*(-810857/2592 + ((611297*I)/864)*Pi + (-9/8 + ((27*I)/8)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^3*(61/12 - ((55*I)/4)*Pi - 27*zeta[2]) + 
        zeta[2]*(1003/24 - ((152*I)/3)*Pi - (1035*zeta[3])/2) + 
        Log[mu2/s]^2*(887/36 - ((1453*I)/24)*Pi + (285/4 - ((27*I)/4)*Pi)*
           zeta[2] - (27*zeta[3])/2) + (-2455/4 - ((219*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(-6991/108 + ((7631*I)/72)*Pi + (1063/4 + ((145*I)/4)*Pi)*
           zeta[2] + (75/2 + (18*I)*Pi)*zeta[3] - (45*zeta[4])/2) + 
        (8183/16 + ((2607*I)/16)*Pi)*zeta[4] - (1395*zeta[5])/2) + 
      (885*zeta[5])/2)/x + ((48*I)*Pi*G[0, 1, x] + 48*G[0, 1, 1, x] + 
      ((62*I)/3)*Pi*G[1, 0, 0, 1, x] + (62*G[1, 0, 0, 1, 1, x])/3 - 
      (57*I)*Pi*G[1, 0, 1, 0, 1, x] - (216*I)*Pi*G[1, 1, 0, 0, 1, x] - 
      (7*I)*Pi*G[1, 1, 1, 0, 1, x] - 57*G[1, 0, 1, 0, 1, 1, x] - 
      9*G[1, 0, 1, 1, 1, 1, x] - 216*G[1, 1, 0, 0, 1, 1, x] - 
      10*G[1, 1, 0, 1, 1, 1, x] - 7*G[1, 1, 1, 0, 1, 1, x] - 
      31*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x]*
       (-149/3 - (6*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-54 - (3*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (-20 + (19*I)*Pi + 50*Log[mu2/s]) + G[1, 1, 1, 1, x]*
       (152/3 + ((263*I)/6)*Pi + (383/6 - (13*I)*Pi)*Log[mu2/s] - 
        (63*Log[mu2/s]^2)/2 - (35*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (-3515/36 - ((289*I)/6)*Pi + (35/6 + (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (217*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (((-149*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 212*zeta[2]) + 
      G[1, 1, 1, x]*(4183/54 - ((431*I)/9)*Pi + (-61/2 - ((9*I)/2)*Pi)*
         Log[mu2/s]^2 + 9*Log[mu2/s]^3 + (-361/6 + ((37*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-887/9 + ((17*I)/6)*Pi + 75*zeta[2]) + 27*zeta[3]) + 
      G[1, 0, 1, x]*(((-3515*I)/36)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (157/3 + ((115*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((35*I)/6)*Pi + 
          6*zeta[2]) + 171*zeta[3]) + G[1, 1, x]*(-935273/2592 + 
        ((1375*I)/108)*Pi + (61/12 + ((9*I)/2)*Pi)*Log[mu2/s]^3 - 
        (9*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(887/36 - ((61*I)/4)*Pi - 
          (165*zeta[2])/4) + (31243/72 + ((293*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]*(-6991/108 - ((887*I)/18)*Pi + (385/4 - ((23*I)/2)*Pi)*
           zeta[2] - 21*zeta[3]) + (54 - (221*I)*Pi)*zeta[3] + 
        (9355*zeta[4])/16) + G[1, x]*(((-935273*I)/2592)*Pi - 
        ((9*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((61*I)/12)*Pi + 
          9*zeta[2]) + (3515/12 - ((227*I)/6)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(((887*I)/36)*Pi + (-61/2 + ((9*I)/4)*Pi)*zeta[2] + 
          (9*zeta[3])/2) + zeta[2]*(10015/54 + ((3125*I)/72)*Pi + 
          (681*zeta[3])/2) + (287/12 - ((1653*I)/16)*Pi)*zeta[4] + 
        Log[mu2/s]*(((-6991*I)/108)*Pi + (-887/9 - ((57*I)/4)*Pi)*zeta[2] + 
          (-35/2 - (6*I)*Pi)*zeta[3] + (15*zeta[4])/2) + (885*zeta[5])/2))/
     x^2 + x*(-18660895/69984 - ((5836595*I)/46656)*Pi + 
      ((22*I)/3)*Pi*G[0, 0, 0, 1, x] + (-6 - ((44*I)/3)*Pi)*
       G[0, 0, 1, 1, x] - ((22*I)/3)*Pi*G[1, 0, 0, 1, x] + 
      (22*G[0, 0, 0, 1, 1, x])/3 - (44*G[0, 0, 1, 1, 1, x])/3 + 
      (-110/3 - (4*I)*Pi)*G[0, 1, 0, 1, 1, x] - 
      (4*I)*Pi*G[0, 1, 1, 0, 1, x] - (22*G[1, 0, 0, 1, 1, x])/3 + 
      (110/3 + (4*I)*Pi)*G[1, 1, 0, 1, 1, x] + (4*I)*Pi*G[1, 1, 1, 0, 1, x] - 
      4*G[0, 1, 0, 1, 1, 1, x] - 4*G[0, 1, 1, 0, 1, 1, x] - 
      16*G[0, 1, 1, 1, 1, 1, x] + 4*G[1, 1, 0, 1, 1, 1, x] + 
      4*G[1, 1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, 1, x]*(44 - (4*I)*Pi - 20*Log[mu2/s]) + 
      (17/16 - ((9*I)/8)*Pi)*Log[mu2/s]^5 - (9*Log[mu2/s]^6)/16 + 
      G[1, 0, 1, 1, 1, x]*(88/3 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-176/3 + 16*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-1249/18 - (3*I)*Pi + (167/3 + (10*I)*Pi)*
         Log[mu2/s] - 3*Log[mu2/s]^2 - 31*zeta[2]) + 
      G[1, 0, 1, 1, x]*(6 + (44*I)*Pi + (44/3 + (4*I)*Pi)*Log[mu2/s] - 
        24*zeta[2]) + G[1, 1, 0, 1, x]*(((110*I)/3)*Pi - 8*zeta[2]) + 
      Log[mu2/s]^4*(2189/144 + ((31*I)/48)*Pi + (81*zeta[2])/16) + 
      G[0, 1, 0, 1, x]*(((-110*I)/3)*Pi + 8*zeta[2]) + 
      G[0, 0, 1, x]*((-6*I)*Pi + 22*zeta[2]) + G[1, 1, 1, 1, x]*
       (1249/18 - ((79*I)/3)*Pi + (-211/3 - (14*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 55*zeta[2]) + G[1, 0, 1, x]*
       ((6*I)*Pi + Log[mu2/s]*(((44*I)/3)*Pi - 8*zeta[2]) + 
        (-418/3 - (8*I)*Pi)*zeta[2]) + Log[mu2/s]^3*
       (3373/108 + ((1369*I)/54)*Pi + (-355/24 + ((7*I)/4)*Pi)*zeta[2] - 
        (27*zeta[3])/2) + G[1, 1, 1, x]*(-2237/27 + ((479*I)/18)*Pi + 
        (11 + (27*I)*Pi)*Log[mu2/s]^2 + 8*Log[mu2/s]^3 + 
        Log[mu2/s]*(-385/9 - ((145*I)/3)*Pi - 132*zeta[2]) + 
        (551/3 - (29*I)*Pi)*zeta[2] - 12*zeta[3]) + 
      (53147/108 + ((655*I)/54)*Pi)*zeta[3] - 30*zeta[3]^2 + 
      G[0, 1, 1, x]*(2237/27 - ((479*I)/18)*Pi + (-11 - (3*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(385/9 + ((101*I)/3)*Pi - 4*zeta[2]) + 
        (-199/3 - (11*I)*Pi)*zeta[2] + 12*zeta[3]) + 
      zeta[2]*(3285823/15552 + ((51917*I)/1296)*Pi + 
        (-1201/18 + ((71*I)/6)*Pi)*zeta[3]) + 
      G[1, 1, x]*((-23*I)*Pi + (26/3 - (16*I)*Pi)*Log[mu2/s]^3 - 
        6*Log[mu2/s]^4 + (-1561/9 - ((163*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(428/9 + (37*I)*Pi + 80*zeta[2]) + 
        Log[mu2/s]*(1616/27 + ((157*I)/3)*Pi + (-530/3 + (24*I)*Pi)*zeta[2] - 
          8*zeta[3]) + (-88 - (12*I)*Pi)*zeta[3] - 45*zeta[4]) + 
      Log[mu2/s]^2*(-92513/1728 + ((1180*I)/27)*Pi + 
        (-13715/144 - ((485*I)/24)*Pi)*zeta[2] + (-2 - ((33*I)/2)*Pi)*
         zeta[3] - (543*zeta[4])/32) + (7367/216 + ((1547*I)/96)*Pi)*
       zeta[4] + G[0, 1, x]*(((2237*I)/27)*Pi + (-1007/9 + ((7*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]^2*((-11*I)*Pi + 6*zeta[2]) + 
        Log[mu2/s]*(((385*I)/9)*Pi + (62/3 + (4*I)*Pi)*zeta[2]) + 
        (88 + (4*I)*Pi)*zeta[3] + 15*zeta[4]) + 
      Log[mu2/s]*(-4415729/15552 - ((137657*I)/2592)*Pi + 
        (1544/9 + ((4*I)/3)*Pi)*zeta[3] + zeta[2]*(37/16 - ((413*I)/24)*Pi + 
          (85*zeta[3])/2) + (1329/32 - ((141*I)/16)*Pi)*zeta[4] - 
        84*zeta[5]) + (728/9 - (48*I)*Pi)*zeta[5] + 
      G[1, x]*(231581/1458 + ((69941*I)/1296)*Pi + (-14/3 + ((21*I)/4)*Pi)*
         Log[mu2/s]^4 + (9*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
         (-3829/108 - (10*I)*Pi - (51*zeta[2])/2) + 
        zeta[2]*(-2171/162 + ((935*I)/18)*Pi - (167*zeta[3])/3) + 
        (-6502/27 + ((7*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-5399/108 - ((2117*I)/36)*Pi + (197/3 - ((17*I)/2)*Pi)*zeta[2] + 
          21*zeta[3]) + (-192 + ((141*I)/8)*Pi)*zeta[4] + 
        Log[mu2/s]*(69941/1296 - ((2167*I)/54)*Pi + 
          (3457/18 + ((146*I)/3)*Pi)*zeta[2] + (17 + (30*I)*Pi)*zeta[3] + 
          (261*zeta[4])/8) + 16*zeta[5]) - (8575*zeta[6])/1152)) + 
  Nc*(-781285/5184 + ((998051*I)/5184)*Pi + (200*I)*Pi*G[0, 0, 0, 0, 0, x] + 
    (-841 - (142*I)*Pi)*G[0, 1, 0, 0, 0, x] + 200*G[0, 0, 0, 0, 0, 1, x] + 
    200*G[0, 0, 0, 0, 1, 0, x] - 180*G[0, 0, 0, 0, 1, 1, x] + 
    80*G[0, 0, 0, 1, 0, 0, x] - (388*G[0, 0, 0, 1, 0, 1, x])/3 - 
    (388*G[0, 0, 0, 1, 1, 0, x])/3 + 112*G[0, 0, 0, 1, 1, 1, x] - 
    56*G[0, 0, 1, 0, 0, 0, x] - (28*G[0, 0, 1, 0, 0, 1, x])/3 - 
    (28*G[0, 0, 1, 0, 1, 0, x])/3 - 24*G[0, 0, 1, 0, 1, 1, x] + 
    24*G[0, 0, 1, 1, 0, 0, x] - 48*G[0, 0, 1, 1, 0, 1, x] - 
    48*G[0, 0, 1, 1, 1, 0, x] + 46*G[0, 0, 1, 1, 1, 1, x] - 
    176*G[0, 1, 0, 0, 0, 0, x] + 34*G[0, 1, 0, 0, 0, 1, x] + 
    34*G[0, 1, 0, 0, 1, 0, x] - 62*G[0, 1, 0, 0, 1, 1, x] + 
    38*G[0, 1, 0, 1, 0, 0, x] + (56*G[0, 1, 0, 1, 0, 1, x])/3 + 
    (56*G[0, 1, 0, 1, 1, 0, x])/3 + 42*G[0, 1, 0, 1, 1, 1, x] - 
    198*G[0, 1, 1, 0, 0, 0, x] + (440*G[0, 1, 1, 0, 0, 1, x])/3 + 
    (440*G[0, 1, 1, 0, 1, 0, x])/3 - 118*G[0, 1, 1, 0, 1, 1, x] + 
    360*G[0, 1, 1, 1, 0, 0, x] - 366*G[0, 1, 1, 1, 0, 1, x] - 
    366*G[0, 1, 1, 1, 1, 0, x] + 468*G[0, 1, 1, 1, 1, 1, x] - 
    (992*G[1, 0, 0, 0, 0, 0, x])/3 - (536*G[1, 0, 0, 0, 0, 1, x])/3 - 
    (536*G[1, 0, 0, 0, 1, 0, x])/3 + 194*G[1, 0, 0, 0, 1, 1, x] + 
    (1720*G[1, 0, 0, 1, 0, 0, x])/3 + (290*G[1, 0, 0, 1, 0, 1, x])/3 + 
    (290*G[1, 0, 0, 1, 1, 0, x])/3 - 48*G[1, 0, 0, 1, 1, 1, x] + 
    (2872*G[1, 0, 1, 0, 0, 0, x])/3 - (364*G[1, 0, 1, 0, 0, 1, x])/3 - 
    (364*G[1, 0, 1, 0, 1, 0, x])/3 - 81*G[1, 0, 1, 0, 1, 1, x] - 
    388*G[1, 0, 1, 1, 0, 0, x] - 326*G[1, 0, 1, 1, 0, 1, x] - 
    326*G[1, 0, 1, 1, 1, 0, x] + 145*G[1, 0, 1, 1, 1, 1, x] + 
    (1090*G[1, 1, 0, 0, 0, 0, x])/3 + (268*G[1, 1, 0, 0, 0, 1, x])/3 + 
    (268*G[1, 1, 0, 0, 1, 0, x])/3 - 56*G[1, 1, 0, 0, 1, 1, x] - 
    (524*G[1, 1, 0, 1, 0, 0, x])/3 - (256*G[1, 1, 0, 1, 0, 1, x])/3 - 
    (256*G[1, 1, 0, 1, 1, 0, x])/3 - 324*G[1, 1, 0, 1, 1, 1, x] - 
    (1496*G[1, 1, 1, 0, 0, 0, x])/3 + (32*G[1, 1, 1, 0, 0, 1, x])/3 + 
    (32*G[1, 1, 1, 0, 1, 0, x])/3 + 31*G[1, 1, 1, 0, 1, 1, x] - 
    504*G[1, 1, 1, 1, 0, 0, x] + 538*G[1, 1, 1, 1, 0, 1, x] + 
    538*G[1, 1, 1, 1, 1, 0, x] - 57*G[1, 1, 1, 1, 1, 1, x] + 
    G[1, 1, 0, 0, 0, x]*(2806/3 + ((350*I)/3)*Pi - 336*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(-719 - ((601*I)/3)*Pi - 242*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(-719 - (208*I)*Pi - 242*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(703/6 - (28*I)*Pi - 130*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(1208/3 - ((226*I)/3)*Pi - 124*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(551/3 - (106*I)*Pi - 104*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(147/2 - ((442*I)/3)*Pi - 96*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(215 + (740*I)*Pi - 96*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-760 - ((1426*I)/3)*Pi - 66*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-202 - (28*I)*Pi - 48*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-202 - ((292*I)/3)*Pi - 48*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(1091/3 + ((68*I)/3)*Pi - 38*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-696 - ((292*I)/3)*Pi - 32*Log[mu2/s]) + 
    (-3/16 - ((39*I)/16)*Pi)*Log[mu2/s]^4 + G[1, 0, 1, 0, 1, x]*
     (148 - ((589*I)/3)*Pi + 6*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (148 - (708*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (-719/3 - (155*I)*Pi + 26*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (341/3 + ((142*I)/3)*Pi + 32*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (341/3 + (702*I)*Pi + 32*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (-353/6 + (36*I)*Pi + 64*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (-353/6 + ((362*I)/3)*Pi + 64*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (137 + ((152*I)/3)*Pi + 84*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (137 + (60*I)*Pi + 84*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (1441/3 + (78*I)*Pi + 84*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (1441/3 + ((338*I)/3)*Pi + 84*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
     (59 + ((272*I)/3)*Pi + 108*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (-158/3 - ((1192*I)/3)*Pi + 112*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(1075/6 - (116*I)*Pi + 144*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(1075/6 + ((532*I)/3)*Pi + 144*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(-2837/6 + (701*I)*Pi + 220*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(1011/2 - (120*I)*Pi + 368*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(-3325/9 - ((4745*I)/6)*Pi + (401 - (262*I)*Pi)*
       Log[mu2/s] - 120*Log[mu2/s]^2 - 1118*zeta[2]) + 
    G[1, 1, 1, 0, x]*(19993/18 - ((635*I)/6)*Pi + (323/3 + (288*I)*Pi)*
       Log[mu2/s] + 81*Log[mu2/s]^2 - 1103*zeta[2]) + 
    G[0, 0, 0, 0, x]*(398 - (202*I)*Pi - (48*I)*Pi*Log[mu2/s] - 
      480*zeta[2]) + G[1, 1, 0, 1, x]*(19993/18 - ((2839*I)/6)*Pi + 
      (323/3 + (240*I)*Pi)*Log[mu2/s] + 81*Log[mu2/s]^2 - 331*zeta[2]) + 
    G[0, 0, 0, 1, x]*(-97/2 - (5*I)*Pi + (138 + (12*I)*Pi)*Log[mu2/s] - 
      24*Log[mu2/s]^2 - (766*zeta[2])/3) + G[0, 1, 0, 0, x]*
     (25673/36 - ((4295*I)/6)*Pi + (184 + (40*I)*Pi)*Log[mu2/s] - 
      12*Log[mu2/s]^2 - 96*zeta[2]) + G[0, 0, 1, 0, x]*
     (-97/2 - (421*I)*Pi + (138 + (4*I)*Pi)*Log[mu2/s] - 24*Log[mu2/s]^2 - 
      (178*zeta[2])/3) + G[0, 1, 0, 1, x]*(-6967/18 + ((1007*I)/6)*Pi + 
      (-137 - (28*I)*Pi)*Log[mu2/s] - 27*Log[mu2/s]^2 - (157*zeta[2])/3) + 
    Log[mu2/s]^3*(203/72 + ((101*I)/72)*Pi + (69*zeta[2])/2) + 
    G[1, 0, 0, 0, x]*(2881/9 + ((1151*I)/3)*Pi + (968/3 + (144*I)*Pi)*
       Log[mu2/s] + (386*zeta[2])/3) + G[0, 1, 1, 1, x]*
     (713/18 + ((1007*I)/2)*Pi + (-94 + (122*I)*Pi)*Log[mu2/s] + 
      84*Log[mu2/s]^2 + 152*zeta[2]) + G[1, 0, 1, 0, x]*
     (-8971/9 + ((164*I)/3)*Pi + (-925/3 - (132*I)*Pi)*Log[mu2/s] - 
      21*Log[mu2/s]^2 + 233*zeta[2]) + G[0, 0, 1, 1, x]*
     (-8311/36 + ((509*I)/3)*Pi + (-151 - (26*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 + 367*zeta[2]) + G[1, 1, 0, 0, x]*
     (-46129/36 + ((1545*I)/2)*Pi + (-342 - (252*I)*Pi)*Log[mu2/s] - 
      30*Log[mu2/s]^2 + (1490*zeta[2])/3) + G[1, 0, 0, 1, x]*
     (-8971/9 + (208*I)*Pi + (-925/3 - (134*I)*Pi)*Log[mu2/s] - 
      21*Log[mu2/s]^2 + 507*zeta[2]) + G[0, 1, 1, 0, x]*
     (-6967/18 + ((2501*I)/6)*Pi + (-137 - (66*I)*Pi)*Log[mu2/s] - 
      27*Log[mu2/s]^2 + (1565*zeta[2])/3) + G[1, 0, 1, 1, x]*
     (42193/36 + (33*I)*Pi + (374/3 + (158*I)*Pi)*Log[mu2/s] + 
      63*Log[mu2/s]^2 + 723*zeta[2]) + G[0, 0, 0, x]*
     (-799/2 + ((219*I)/2)*Pi - (24*I)*Pi*Log[mu2/s]^2 + 
      (498 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*(-240 + (138*I)*Pi + 
        360*zeta[2])) + G[0, 1, 1, x]*(-137855/216 - ((3115*I)/12)*Pi + 
      (125/4 - (6*I)*Pi)*Log[mu2/s]^2 - 21*Log[mu2/s]^3 + 
      Log[mu2/s]*(3163/36 - ((337*I)/2)*Pi - 413*zeta[2]) + 
      (-12029/12 - ((550*I)/3)*Pi)*zeta[2] - (1022*zeta[3])/3) + 
    G[1, 0, 1, x]*(-137267/216 + ((7927*I)/36)*Pi + (89/2 - (21*I)*Pi)*
       Log[mu2/s]^2 - 21*Log[mu2/s]^3 + Log[mu2/s]*(809/18 - ((284*I)/3)*Pi - 
        245*zeta[2]) + (1781/6 + ((1142*I)/3)*Pi)*zeta[2] - 
      (749*zeta[3])/3) + G[0, 1, 0, x]*(164417/216 + ((13295*I)/36)*Pi + 
      (-13 + (5*I)*Pi)*Log[mu2/s]^2 + (44*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(389/9 + (21*I)*Pi - 116*zeta[2]) + 
      (4921/6 - (49*I)*Pi)*zeta[2] - 42*zeta[3]) + 
    (-4135/36 + ((20983*I)/36)*Pi)*zeta[3] + 
    G[1, 0, 0, x]*(7037/54 - ((5071*I)/9)*Pi + (-31 + (23*I)*Pi)*
       Log[mu2/s]^2 + (44*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (1019/9 - ((143*I)/3)*Pi - 184*zeta[2]) + (-2719/3 - ((1393*I)/3)*Pi)*
       zeta[2] + (74*zeta[3])/3) + G[1, 1, 1, x]*
     (22669/36 + ((20545*I)/36)*Pi + (-359/4 - (9*I)*Pi)*Log[mu2/s]^2 + 
      10*Log[mu2/s]^3 + (18827/12 + ((1436*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(-2047/12 + ((1975*I)/6)*Pi + 750*zeta[2]) + 
      (331*zeta[3])/3) + G[0, 0, 1, x]*(164417/216 - ((8501*I)/36)*Pi + 
      (-13 + (17*I)*Pi)*Log[mu2/s]^2 + (44*Log[mu2/s]^3)/3 + 
      Log[mu2/s]*(389/9 - (39*I)*Pi - 72*zeta[2]) + (-820/3 - ((181*I)/3)*Pi)*
       zeta[2] + (592*zeta[3])/3) + G[1, 1, 0, x]*
     (-137267/216 - ((4525*I)/36)*Pi + (89/2 - (12*I)*Pi)*Log[mu2/s]^2 - 
      21*Log[mu2/s]^3 + Log[mu2/s]*(809/18 - ((436*I)/3)*Pi - 125*zeta[2]) + 
      (-934/3 - ((454*I)/3)*Pi)*zeta[2] + (992*zeta[3])/3) + 
    Log[mu2/s]^2*(421/72 + ((953*I)/36)*Pi + (-325/24 + ((427*I)/8)*Pi)*
       zeta[2] + (21/4 - (18*I)*Pi)*zeta[3]) + 
    zeta[2]*(-42323/432 + ((75955*I)/144)*Pi + (8149/4 + (26*I)*Pi)*
       zeta[3]) + G[0, 0, x]*(2687/24 + ((81005*I)/216)*Pi + 
      ((44*I)/3)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-2 - (13*I)*Pi - 
        120*zeta[2]) + (802 + (206*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(40/3 - ((1807*I)/9)*Pi + (-512 - (4*I)*Pi)*zeta[2]) + 
      (-127 + ((436*I)/3)*Pi)*zeta[3]) + 
    Nf^2*(-572/81 + ((1210*I)/81)*Pi + ((19*I)/9)*Pi*G[0, 1, x] + 
      (19*G[0, 1, 1, x])/9 - (4*I)*Pi*G[1, 0, 1, x] - 4*G[1, 0, 1, 1, x] - 
      (16*G[1, 1, 1, 1, x])/3 + (-2/9 + ((10*I)/9)*Pi)*Log[mu2/s]^2 + 
      G[1, 1, 1, x]*(43/3 + (16*Log[mu2/s])/3) + 
      G[1, 1, x]*(-52/3 + ((49*I)/9)*Pi + (-80/9 + ((8*I)/3)*Pi)*Log[mu2/s] - 
        (4*Log[mu2/s]^2)/3 - (20*zeta[2])/3) + 
      Log[mu2/s]*(-74/27 + ((202*I)/27)*Pi - (40*zeta[2])/9) - 
      (440*zeta[2])/27 - (28*zeta[3])/3 + 
      (((-1171*I)/81)*Pi - ((7*I)/9)*Pi*G[0, 1, x] - (7*G[0, 1, 1, x])/9 + 
        (4*I)*Pi*G[1, 0, 1, x] + 4*G[1, 0, 1, 1, x] + (16*G[1, 1, 1, 1, x])/
         3 + G[1, 1, 1, x]*(-59/3 - (16*Log[mu2/s])/3) - 
        ((4*I)/9)*Pi*Log[mu2/s]^2 + (458*zeta[2])/27 + 
        Log[mu2/s]*(((-148*I)/27)*Pi + (16*zeta[2])/9) + 
        G[1, 1, x]*(259/9 - ((73*I)/9)*Pi + (104/9 - ((8*I)/3)*Pi)*
           Log[mu2/s] + (4*Log[mu2/s]^2)/3 + (20*zeta[2])/3) + 
        G[1, x]*(-1171/81 + ((629*I)/27)*Pi + (-4/9 + ((4*I)/3)*Pi)*
           Log[mu2/s]^2 + Log[mu2/s]*(-148/27 + ((32*I)/3)*Pi - 
            (16*zeta[2])/3) - (77*zeta[2])/3 - 12*zeta[3]) + (16*zeta[3])/3)/
       x + G[1, x]*(1432/81 - ((254*I)/27)*Pi + (10/9 - ((4*I)/3)*Pi)*
         Log[mu2/s]^2 + (41*zeta[2])/3 + Log[mu2/s]*(214/27 - ((20*I)/3)*Pi + 
          (16*zeta[2])/3) + 12*zeta[3]) + (((2*I)/3)*Pi*G[0, 1, x] + 
        (2*G[0, 1, 1, x])/3 - ((16*I)/9)*Pi*G[1, 0, 1, x] - 
        (16*G[1, 0, 1, 1, x])/9 - (16*G[1, 1, 1, 1, x])/9 + 
        G[1, 1, 1, x]*(206/27 + (16*Log[mu2/s])/9) + 
        G[1, 1, x]*(-1225/81 + ((58*I)/27)*Pi + (-148/27 + ((8*I)/9)*Pi)*
           Log[mu2/s] - (4*Log[mu2/s]^2)/9 - (16*zeta[2])/9) + 
        G[1, x]*(((-1225*I)/81)*Pi - ((4*I)/9)*Pi*Log[mu2/s]^2 + 
          (458*zeta[2])/27 + Log[mu2/s]*(((-148*I)/27)*Pi + (16*zeta[2])/9) + 
          (16*zeta[3])/3))/x^2 + x^2*((2*I)*Pi*G[0, 0, 1, x] - 
        (2*I)*Pi*G[0, 1, 1, x] - (2*I)*Pi*G[1, 0, 1, x] + 
        (2*I)*Pi*G[1, 1, 1, x] + 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - 
        2*G[1, 0, 1, 1, x] + 2*G[1, 1, 1, 1, x] + 2*G[0, 1, x]*zeta[2] - 
        2*G[1, 1, x]*zeta[2] - (2*I)*Pi*zeta[3] - (11*zeta[4])/2) + 
      x*(31891/8748 - ((815*I)/729)*Pi - (2*I)*Pi*G[0, 0, 1, x] + 
        (2*I)*Pi*G[1, 0, 1, x] - 2*G[0, 0, 1, 1, x] - (2*G[0, 1, 1, 1, x])/
         3 + 2*G[1, 0, 1, 1, x] + (2*G[1, 1, 1, 1, x])/3 + 
        G[1, 1, 1, x]*(-26/27 - ((10*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        (-26/27 - ((4*I)/27)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/9 + 
        G[0, 1, 1, x]*(26/27 + ((10*I)/9)*Pi + (16*Log[mu2/s])/9) + 
        G[0, 1, x]*(((26*I)/27)*Pi + ((16*I)/9)*Pi*Log[mu2/s] - 
          (22*zeta[2])/3) + (392/81 + ((80*I)/27)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-77/27 - ((38*I)/27)*Pi + (16*zeta[2])/9) + 
        G[1, 1, x]*(((-26*I)/27)*Pi - ((16*I)/9)*Pi*Log[mu2/s] + 
          (22*zeta[2])/3) + G[1, x]*(928/729 + ((200*I)/81)*Pi + 
          (40/27 + ((8*I)/9)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/27 + 
          Log[mu2/s]*(200/81 + ((80*I)/27)*Pi - (16*zeta[2])/3) + 
          (-98/9 - ((16*I)/9)*Pi)*zeta[2] - (128*zeta[3])/27) + 
        Log[mu2/s]*(-581/243 - ((262*I)/81)*Pi + (232/27 + ((16*I)/9)*Pi)*
           zeta[2] - (8*zeta[3])/9) + (268/81 - ((26*I)/27)*Pi)*zeta[3] - 
        (149*zeta[4])/54)) + G[0, 1, x]*(-16337/72 + ((4225*I)/27)*Pi + 
      (13/3 - ((55*I)/3)*Pi)*Log[mu2/s]^3 - 3*Log[mu2/s]^4 + 
      (2089/4 + ((4133*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
       (757/36 + ((125*I)/4)*Pi + 241*zeta[2]) + 
      Log[mu2/s]*(3619/108 + ((6233*I)/36)*Pi + (395 + (303*I)*Pi)*zeta[2] - 
        6*zeta[3]) + (-289/2 - ((656*I)/3)*Pi)*zeta[3] - 2616*zeta[4]) + 
    (702937/96 - ((106525*I)/96)*Pi)*zeta[4] + 
    G[1, 1, x]*(52793/216 - ((11489*I)/72)*Pi + (1 + (22*I)*Pi)*
       Log[mu2/s]^3 + (33*Log[mu2/s]^4)/4 + Log[mu2/s]^2*
       (-2459/36 - ((169*I)/4)*Pi - (457*zeta[2])/2) + 
      (-35873/18 - ((4615*I)/12)*Pi)*zeta[2] + (2138/3 + (449*I)*Pi)*
       zeta[3] + Log[mu2/s]*(-16607/108 - ((1049*I)/4)*Pi + 
        (-2413/6 - (332*I)*Pi)*zeta[2] + 27*zeta[3]) + (13345*zeta[4])/8) + 
    G[1, 0, x]*(-16337/72 - ((101881*I)/216)*Pi + (13/3 - ((55*I)/3)*Pi)*
       Log[mu2/s]^3 - 3*Log[mu2/s]^4 + (34909/36 + ((2305*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(757/36 + ((53*I)/2)*Pi + 202*zeta[2]) + 
      (-285 + (388*I)*Pi)*zeta[3] + Log[mu2/s]*(3619/108 + ((1802*I)/9)*Pi + 
        (1667/3 + (229*I)*Pi)*zeta[2] + 10*zeta[3]) + (4927*zeta[4])/2) + 
    Log[mu2/s]*(-2897/54 + ((11555*I)/108)*Pi + (17/12 + ((143*I)/2)*Pi)*
       zeta[3] + zeta[2]*(-28895/72 - ((1037*I)/8)*Pi + 120*zeta[3]) + 
      (-1425/4 - (176*I)*Pi)*zeta[4]) + 
    G[0, x]*(-64 - ((4453*I)/36)*Pi - (3*I)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((13*I)/3)*Pi + 20*zeta[2]) + 
      Log[mu2/s]^2*(9/4 + ((685*I)/36)*Pi + (-27 + I*Pi)*zeta[2]) + 
      zeta[2]*(-136169/72 - ((907*I)/2)*Pi - 488*zeta[3]) + 
      (-139/12 - (649*I)*Pi)*zeta[3] + Log[mu2/s]*
       (-35/4 + ((5545*I)/108)*Pi + (-30 - (148*I)*Pi)*zeta[2] + 
        (82 - (20*I)*Pi)*zeta[3]) + (-11229/4 - (190*I)*Pi)*zeta[4]) + 
    ((-12*I)*Pi*G[0, 0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, 0, x] + 
      (12*I)*Pi*G[0, 0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, 0, x] - 
      (76*I)*Pi*G[1, 0, 0, 0, 0, x] - 12*G[0, 0, 0, 0, 1, 1, x] + 
      12*G[0, 0, 0, 1, 0, 1, x] + 12*G[0, 0, 0, 1, 1, 0, x] - 
      12*G[0, 0, 0, 1, 1, 1, x] + 12*G[0, 0, 1, 0, 0, 1, x] + 
      12*G[0, 0, 1, 0, 1, 0, x] - 12*G[0, 0, 1, 0, 1, 1, x] + 
      80*G[0, 0, 1, 1, 0, 0, x] - 8*G[0, 0, 1, 1, 0, 1, x] - 
      8*G[0, 0, 1, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, 1, x] + 
      16*G[0, 1, 0, 0, 0, 1, x] + 16*G[0, 1, 0, 0, 1, 0, x] - 
      24*G[0, 1, 0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, 0, 0, x] - 
      8*G[0, 1, 0, 1, 0, 1, x] - 8*G[0, 1, 0, 1, 1, 0, x] + 
      12*G[0, 1, 0, 1, 1, 1, x] - 140*G[0, 1, 1, 0, 0, 0, x] + 
      32*G[0, 1, 1, 0, 0, 1, x] + 32*G[0, 1, 1, 0, 1, 0, x] - 
      32*G[0, 1, 1, 0, 1, 1, x] + 56*G[0, 1, 1, 1, 0, 0, x] - 
      72*G[0, 1, 1, 1, 0, 1, x] - 72*G[0, 1, 1, 1, 1, 0, x] + 
      112*G[0, 1, 1, 1, 1, 1, x] - 76*G[1, 0, 0, 0, 0, 1, x] - 
      76*G[1, 0, 0, 0, 1, 0, x] + 178*G[1, 0, 0, 0, 1, 1, x] + 
      436*G[1, 0, 0, 1, 0, 0, x] - 66*G[1, 0, 0, 1, 0, 1, x] - 
      66*G[1, 0, 0, 1, 1, 0, x] + 10*G[1, 0, 0, 1, 1, 1, x] + 
      842*G[1, 0, 1, 0, 0, 0, x] - 347*G[1, 0, 1, 0, 0, 1, x] - 
      347*G[1, 0, 1, 0, 1, 0, x] + 74*G[1, 0, 1, 0, 1, 1, x] - 
      89*G[1, 0, 1, 1, 0, 0, x] - 198*G[1, 0, 1, 1, 0, 1, x] - 
      198*G[1, 0, 1, 1, 1, 0, x] + 7*G[1, 0, 1, 1, 1, 1, x] + 
      436*G[1, 1, 0, 0, 0, 0, x] + 62*G[1, 1, 0, 0, 0, 1, x] + 
      62*G[1, 1, 0, 0, 1, 0, x] - 211*G[1, 1, 0, 0, 1, 1, x] + 
      37*G[1, 1, 0, 1, 0, 0, x] - 134*G[1, 1, 0, 1, 0, 1, x] - 
      134*G[1, 1, 0, 1, 1, 0, x] - 80*G[1, 1, 0, 1, 1, 1, x] - 
      924*G[1, 1, 1, 0, 0, 0, x] + 391*G[1, 1, 1, 0, 0, 1, x] + 
      391*G[1, 1, 1, 0, 1, 0, x] + 23*G[1, 1, 1, 0, 1, 1, x] - 
      330*G[1, 1, 1, 1, 0, 0, x] + 110*G[1, 1, 1, 1, 0, 1, x] + 
      110*G[1, 1, 1, 1, 1, 0, x] - 33*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 0, 0, x]*(1357/3 + (162*I)*Pi - 336*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-1376/3 - (228*I)*Pi - 120*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-95/6 + (391*I)*Pi - 104*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-142 + (8*I)*Pi - 32*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-411 - (252*I)*Pi - 32*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-411 + (382*I)*Pi - 32*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(25/6 - (76*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-1889/6 - (222*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(-12 - (4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(26/3 - (4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-12 - (12*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(26/3 + (68*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(14 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-583/3 - (187*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(89/3 - (269*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(89/3 - (283*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(32 + (12*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(36 + (12*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(323/3 + (114*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(323/3 + (382*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(556/3 + (16*I)*Pi + 32*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(556/3 + (32*I)*Pi + 32*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(63 + (137*I)*Pi + 60*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(50 - (21*I)*Pi + 128*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(50 + (31*I)*Pi + 128*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(3209/6 - (173*I)*Pi + 360*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-397/3 - ((74*I)/3)*Pi + (-134/3 - (4*I)*Pi)*
         Log[mu2/s] - 4*Log[mu2/s]^2) + G[1, 1, 1, 0, x]*
       (2857/9 + ((439*I)/2)*Pi + (287/3 + (334*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 2064*zeta[2]) + G[1, 1, 0, 1, x]*
       (2857/9 - ((1015*I)/6)*Pi + (287/3 + (126*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 427*zeta[2]) + G[1, 1, 1, 1, x]*
       (-635/3 - ((1721*I)/6)*Pi + (367/6 - (33*I)*Pi)*Log[mu2/s] - 
        (61*Log[mu2/s]^2)/2 - (561*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (((323*I)/3)*Pi + (12*I)*Pi*Log[mu2/s] - 256*zeta[2]) + 
      G[0, 0, 1, 0, x]*(((26*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] - 100*zeta[2]) + 
      G[0, 0, 0, 1, x]*((36*I)*Pi + (12*I)*Pi*Log[mu2/s] - 96*zeta[2]) + 
      G[0, 1, 0, 0, x]*((-12*I)*Pi - (4*I)*Pi*Log[mu2/s] - 12*zeta[2]) + 
      G[0, 1, 1, 1, x]*(431/3 + ((250*I)/3)*Pi + (40 + (12*I)*Pi)*
         Log[mu2/s] + 6*Log[mu2/s]^2 + 36*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-16 - ((4*I)/3)*Pi + (-24 - (8*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 48*zeta[2]) + G[1, 0, 0, 1, x]*
       (-5705/12 + ((93*I)/2)*Pi + (-196/3 - (16*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 422*zeta[2]) + G[1, 1, 0, 0, x]*
       (611/4 + (437*I)*Pi + (-196/3 - (216*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 464*zeta[2]) + G[1, 0, 1, 1, x]*
       (1216/3 - ((563*I)/6)*Pi + (425/6 + (21*I)*Pi)*Log[mu2/s] + 
        (13*Log[mu2/s]^2)/2 + (985*zeta[2])/2) + G[0, 1, 1, 0, x]*
       (-397/3 - (318*I)*Pi + (-134/3 - (96*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 792*zeta[2]) + G[1, 0, 1, 0, x]*
       (-5705/12 - ((103*I)/2)*Pi + (-196/3 - (108*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 945*zeta[2]) + G[1, 1, 1, x]*
       (25621/54 + ((569*I)/9)*Pi + (-112/3 - ((19*I)/2)*Pi)*Log[mu2/s]^2 + 
        6*Log[mu2/s]^3 + (2057/3 + ((1413*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-383/9 + ((493*I)/6)*Pi + 168*zeta[2]) - 600*zeta[3]) + 
      G[0, 1, 0, x]*(((-397*I)/3)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (1186/3 + (120*I)*Pi)*zeta[2] + Log[mu2/s]*(((-134*I)/3)*Pi + 
          124*zeta[2]) - 88*zeta[3]) + G[1, 0, 1, x]*
       (-11525/24 - ((1411*I)/12)*Pi + (9/2 + ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-95/2 + ((29*I)/2)*Pi - 174*zeta[2]) + 
        (1261/6 - ((1117*I)/2)*Pi)*zeta[2] - 65*zeta[3]) + 
      G[0, 1, 1, x]*(-22 - ((56*I)/3)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-30 - ((14*I)/3)*Pi - 84*zeta[2]) + 
        (-346 - (16*I)*Pi)*zeta[2] - 44*zeta[3]) + 
      G[1, 0, 0, x]*(((-5705*I)/12)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (-494 - (246*I)*Pi)*zeta[2] + Log[mu2/s]*(((-196*I)/3)*Pi + 
          200*zeta[2]) + 46*zeta[3]) + G[0, 0, 1, x]*
       ((-16*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + (110/3 - (40*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-24*I)*Pi + 48*zeta[2]) + 100*zeta[3]) + 
      G[1, 1, 0, x]*(-11525/24 + ((15217*I)/36)*Pi + 
        (9/2 - I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-95/2 + ((118*I)/3)*Pi - 
          240*zeta[2]) + (-4841/6 - (540*I)*Pi)*zeta[2] + 329*zeta[3]) + 
      G[0, 1, x]*((-22*I)*Pi + (1711/3 + ((1570*I)/3)*Pi)*zeta[2] + 
        12*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*((-30*I)*Pi + 
          (502/3 + (120*I)*Pi)*zeta[2] - 88*zeta[3]) + (-494/3 - (184*I)*Pi)*
         zeta[3] - 2132*zeta[4]) + G[1, 0, x]*(((-11525*I)/24)*Pi + 
        (55129/36 - (53*I)*Pi)*zeta[2] + Log[mu2/s]^2*(((9*I)/2)*Pi + 
          18*zeta[2]) + Log[mu2/s]*(((-95*I)/2)*Pi + (126 + (124*I)*Pi)*
           zeta[2] - 88*zeta[3]) + (977/6 + (206*I)*Pi)*zeta[3] + 
        (3301*zeta[4])/2) + G[1, 1, x]*(-951817/2592 - ((3343*I)/24)*Pi + 
        (203/36 + ((9*I)/2)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + 
        Log[mu2/s]^2*(166/9 - ((191*I)/12)*Pi - (123*zeta[2])/4) + 
        (-55381/72 - ((2265*I)/4)*Pi)*zeta[2] + (3971/9 + (1011*I)*Pi)*
         zeta[3] + Log[mu2/s]*(-14423/108 - ((319*I)/6)*Pi + 
          (-2431/12 - ((459*I)/2)*Pi)*zeta[2] + 184*zeta[3]) + 
        (75205*zeta[4])/16) + G[1, x]*(((-951817*I)/2592)*Pi - 
        ((3*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((203*I)/36)*Pi - 
          3*zeta[2]) + zeta[2]*(491485/216 - ((71555*I)/72)*Pi - 
          (1935*zeta[3])/2) + Log[mu2/s]^2*(((166*I)/9)*Pi + 
          (-148/3 - ((17*I)/4)*Pi)*zeta[2] - (15*zeta[3])/2) + 
        (15029/36 + ((3685*I)/18)*Pi)*zeta[3] + 
        (40067/24 + ((18293*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (((-14423*I)/108)*Pi + (2363/18 - ((131*I)/4)*Pi)*zeta[2] + 
          (113/6 - (15*I)*Pi)*zeta[3] + (15*zeta[4])/2) - 1302*zeta[5]))/
     x^2 + G[1, x]*(1607939/5184 + ((1094*I)/9)*Pi + (-39/16 + ((21*I)/4)*Pi)*
       Log[mu2/s]^4 + Log[mu2/s]^3*(155/72 - ((53*I)/12)*Pi - 56*zeta[2]) + 
      Log[mu2/s]^2*(1135/72 - ((2939*I)/72)*Pi + (-143/8 - ((53*I)/2)*Pi)*
         zeta[2]) + zeta[2]*(28779/16 - ((19877*I)/72)*Pi - 
        (3232*zeta[3])/3) + (-8875/18 - ((2023*I)/6)*Pi)*zeta[3] + 
      (1701/32 + ((24289*I)/24)*Pi)*zeta[4] + 
      Log[mu2/s]*(11237/108 - ((9583*I)/108)*Pi + 
        (10733/24 + ((865*I)/12)*Pi)*zeta[2] + (-122 + (81*I)*Pi)*zeta[3] + 
        60*zeta[4]) - (3749*zeta[5])/6) + 
    x^3*(-16*G[0, 0, 0, 0, x] + 16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] - 
      16*G[0, 0, 1, 1, x] + 16*G[0, 1, 0, 0, x] - 16*G[0, 1, 0, 1, x] - 
      16*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] + 16*G[1, 0, 0, 0, x] - 
      16*G[1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, x] - 
      16*G[1, 1, 0, 0, x] + 16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 
      16*G[1, 1, 1, 1, x] + (16*G[0, 0, 1, 0, 0, x])/3 - 
      (16*G[0, 0, 1, 0, 1, x])/3 - (16*G[0, 0, 1, 1, 0, x])/3 + 
      (16*G[0, 0, 1, 1, 1, x])/3 - (16*G[0, 1, 0, 0, 0, x])/3 + 
      (16*G[0, 1, 0, 0, 1, x])/3 + (16*G[0, 1, 0, 1, 0, x])/3 - 
      (16*G[0, 1, 0, 1, 1, x])/3 - (16*G[1, 0, 1, 0, 0, x])/3 + 
      (16*G[1, 0, 1, 0, 1, x])/3 + (16*G[1, 0, 1, 1, 0, x])/3 - 
      (16*G[1, 0, 1, 1, 1, x])/3 + (16*G[1, 1, 0, 0, 0, x])/3 - 
      (16*G[1, 1, 0, 0, 1, x])/3 - (16*G[1, 1, 0, 1, 0, x])/3 + 
      (16*G[1, 1, 0, 1, 1, x])/3 + (16*G[0, 0, 0, x]*zeta[2])/3 + 
      (32*G[0, 0, 1, x]*zeta[2])/3 - (32*G[0, 1, 0, x]*zeta[2])/3 - 
      (16*G[0, 1, 1, x]*zeta[2])/3 - (16*G[1, 0, 0, x]*zeta[2])/3 - 
      (32*G[1, 0, 1, x]*zeta[2])/3 + (32*G[1, 1, 0, x]*zeta[2])/3 + 
      (16*G[1, 1, 1, x]*zeta[2])/3 + G[0, 0, x]*(-16*zeta[2] - 16*zeta[3]) + 
      G[1, 1, x]*(-16*zeta[2] - 16*zeta[3]) - (80*zeta[2]*zeta[3])/3 + 
      G[0, 1, x]*(16*zeta[2] + 16*zeta[3]) + 
      G[1, 0, x]*(16*zeta[2] + 16*zeta[3]) - 60*zeta[4] + 
      (136*G[0, x]*zeta[4])/3 - (136*G[1, x]*zeta[4])/3 - (160*zeta[5])/3) + 
    (1327 + ((340*I)/3)*Pi)*zeta[5] + 
    (-6*G[0, 0, 0, 0, x] + (3*I)*Pi*G[0, 0, 1, 0, x] - 
      (3*I)*Pi*G[0, 1, 0, 0, x] + 3*G[0, 0, 1, 0, 0, x] - 
      3*G[0, 1, 0, 0, 0, x] + G[0, 0, 0, x]*((-6*I)*Pi - 3*zeta[2]) + 
      6*G[0, 1, 0, x]*zeta[2] - 12*zeta[2]*zeta[3] + 
      G[0, 0, x]*((12 - (3*I)*Pi)*zeta[2] + 9*zeta[3]) + 
      G[0, x]*((9*I)*Pi*zeta[3] - 3*zeta[4]) - (18*I)*Pi*zeta[4] + 
      30*zeta[5])/(1 - x)^2 + ((44*I)*Pi*G[0, 1, 1, x] - 
      (48*I)*Pi*G[1, 0, 1, x] - 174*G[0, 0, 0, 0, x] + 65*G[0, 0, 0, 1, x] + 
      (65 + (5*I)*Pi)*G[0, 0, 1, 0, x] + 70*G[0, 0, 1, 1, x] + 
      (-9 - (5*I)*Pi)*G[0, 1, 0, 0, x] + 44*G[0, 1, 0, 1, x] + 
      44*G[0, 1, 1, 0, x] + 117*G[1, 0, 0, 0, x] - 48*G[1, 0, 0, 1, x] - 
      48*G[1, 0, 1, 0, x] + 5*G[0, 0, 1, 0, 0, x] - 5*G[0, 1, 0, 0, 0, x] + 
      G[1, 0, 0, x]*(-124/3 + (45*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 1, x]*(283/3 + (111*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 1, x]*(((283*I)/3)*Pi - (24*I)*Pi*Log[mu2/s] - 184*zeta[2]) + 
      G[0, 0, 0, x]*(-28/3 - (37*I)*Pi + 72*Log[mu2/s] - 5*zeta[2]) + 
      G[0, 1, 0, x]*(283/3 + (11*I)*Pi - 24*Log[mu2/s] + 10*zeta[2]) + 
      G[1, 0, x]*(((-124*I)/3)*Pi - (24*I)*Pi*Log[mu2/s] + 150*zeta[2]) + 
      zeta[2]*(((407*I)/3)*Pi - 20*zeta[3]) + (-407/3 + (12*I)*Pi)*zeta[3] + 
      G[0, 0, x]*(513/4 + (85*I)*Pi + (48*I)*Pi*Log[mu2/s] + 
        (-237 - (5*I)*Pi)*zeta[2] + 15*zeta[3]) + 
      G[1, x]*((-48*I)*Pi*zeta[2] + 48*zeta[3]) + 
      G[0, x]*(((513*I)/4)*Pi + (-1235/3 + (55*I)*Pi)*zeta[2] + 
        (78 + (15*I)*Pi)*zeta[3] - 5*zeta[4]) + (-2161/2 - (30*I)*Pi)*
       zeta[4] + 50*zeta[5])/(1 - x) + 
    x^2*(-22*G[0, 0, 0, 0, x] - (59*G[0, 0, 0, 1, x])/2 - 
      (59*G[0, 0, 1, 0, x])/2 + 94*G[0, 0, 1, 1, x] + 
      (38*G[0, 1, 0, 0, x])/3 + (191*G[0, 1, 0, 1, x])/6 + 
      (191*G[0, 1, 1, 0, x])/6 - (268*G[0, 1, 1, 1, x])/3 + 
      (100*G[1, 0, 0, 0, x])/3 + (109*G[1, 0, 0, 1, x])/6 + 
      (109*G[1, 0, 1, 0, x])/6 - (248*G[1, 0, 1, 1, x])/3 - 
      30*G[1, 1, 0, 0, x] - (29*G[1, 1, 0, 1, x])/2 - 
      (29*G[1, 1, 1, 0, x])/2 + 72*G[1, 1, 1, 1, x] - 9*G[0, 0, 1, 0, 0, x] + 
      9*G[0, 0, 1, 0, 1, x] + 9*G[0, 0, 1, 1, 0, x] - 9*G[0, 0, 1, 1, 1, x] + 
      9*G[0, 1, 0, 0, 0, x] - 9*G[0, 1, 0, 0, 1, x] - 9*G[0, 1, 0, 1, 0, x] + 
      9*G[0, 1, 0, 1, 1, x] + 9*G[1, 0, 1, 0, 0, x] - 9*G[1, 0, 1, 0, 1, x] - 
      9*G[1, 0, 1, 1, 0, x] + 9*G[1, 0, 1, 1, 1, x] - 9*G[1, 1, 0, 0, 0, x] + 
      9*G[1, 1, 0, 0, 1, x] + 9*G[1, 1, 0, 1, 0, x] - 9*G[1, 1, 0, 1, 1, x] + 
      G[1, 1, 0, x]*(497/12 - ((101*I)/2)*Pi - 6*Log[mu2/s] - 18*zeta[2]) + 
      G[0, 0, 1, x]*(-143/12 + ((135*I)/2)*Pi + 3*Log[mu2/s] - 18*zeta[2]) + 
      G[0, 0, 0, x]*(89/3 - ((103*I)/2)*Pi - 9*zeta[2]) + 
      G[1, 1, 1, x]*(-71/3 + ((133*I)/2)*Pi + 9*Log[mu2/s] - 9*zeta[2]) + 
      (105/4 - ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] - (27*Log[mu2/s]^2*zeta[2])/
       4 + G[0, 1, 1, x]*(-35/6 - ((127*I)/2)*Pi - 6*Log[mu2/s] + 
        9*zeta[2]) + G[1, 0, 0, x]*(-355/6 + ((109*I)/2)*Pi + 3*Log[mu2/s] + 
        9*zeta[2]) + G[1, 0, 1, x]*(497/12 - ((141*I)/2)*Pi - 6*Log[mu2/s] + 
        18*zeta[2]) + G[0, 1, 0, x]*(-143/12 + ((95*I)/2)*Pi + 3*Log[mu2/s] + 
        18*zeta[2]) + G[1, 0, x]*(-59/12 - ((53*I)/2)*Pi + 
        (-35/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 - 
        (865*zeta[2])/12 - 27*zeta[3]) + G[0, 1, x]*(-59/12 - ((53*I)/2)*Pi + 
        (-35/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + 
        (295*zeta[2])/12 - 27*zeta[3]) + (189/4 - (27*I)*Pi)*zeta[3] + 
      G[1, 1, x]*(59/12 + ((53*I)/2)*Pi + (35/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 - (575*zeta[2])/12 + 27*zeta[3]) + 
      G[0, 0, x]*(59/12 + ((53*I)/2)*Pi + (35/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 + (929*zeta[2])/12 + 27*zeta[3]) + 
      zeta[2]*(59/4 + ((159*I)/2)*Pi + 45*zeta[3]) + 
      G[0, x]*((-211/12 - ((89*I)/2)*Pi)*zeta[2] + (133*zeta[3])/2 - 
        (153*zeta[4])/2) + (4669*zeta[4])/24 + 
      G[1, x]*((-851/12 + ((107*I)/2)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] - 
        (121*zeta[3])/2 + (153*zeta[4])/2) + 90*zeta[5]) + 
    (((-1030117*I)/2592)*Pi - (76*I)*Pi*G[0, 0, 0, 0, x] + 
      (-76 + (36*I)*Pi)*G[0, 0, 0, 0, 1, x] + (-76 - (36*I)*Pi)*
       G[0, 0, 0, 1, 0, x] + (436 - (72*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
      (842 - (66*I)*Pi)*G[0, 1, 0, 0, 0, x] + (436 + (228*I)*Pi)*
       G[1, 0, 0, 0, 0, x] + 36*G[0, 0, 0, 0, 1, 1, x] - 
      36*G[0, 0, 0, 1, 0, 1, x] - 36*G[0, 0, 0, 1, 1, 0, x] - 
      72*G[0, 0, 1, 0, 0, 1, x] - 72*G[0, 0, 1, 0, 1, 0, x] + 
      108*G[0, 0, 1, 0, 1, 1, x] - 72*G[0, 0, 1, 1, 0, 0, x] + 
      72*G[0, 0, 1, 1, 0, 1, x] + 72*G[0, 0, 1, 1, 1, 0, x] - 
      102*G[0, 0, 1, 1, 1, 1, x] - 66*G[0, 1, 0, 0, 0, 1, x] - 
      66*G[0, 1, 0, 0, 1, 0, x] + 66*G[0, 1, 0, 0, 1, 1, x] + 
      6*G[0, 1, 0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, 0, 1, x] - 
      12*G[0, 1, 0, 1, 1, 0, x] + 30*G[0, 1, 0, 1, 1, 1, x] + 
      390*G[0, 1, 1, 0, 0, 0, x] - 180*G[0, 1, 1, 0, 0, 1, x] - 
      180*G[0, 1, 1, 0, 1, 0, x] + 186*G[0, 1, 1, 0, 1, 1, x] - 
      336*G[0, 1, 1, 1, 0, 0, x] + 366*G[0, 1, 1, 1, 0, 1, x] + 
      366*G[0, 1, 1, 1, 1, 0, x] - 600*G[0, 1, 1, 1, 1, 1, x] + 
      228*G[1, 0, 0, 0, 0, 1, x] + 228*G[1, 0, 0, 0, 1, 0, x] - 
      354*G[1, 0, 0, 0, 1, 1, x] - 870*G[1, 0, 0, 1, 0, 0, x] + 
      24*G[1, 0, 0, 1, 0, 1, x] + 24*G[1, 0, 0, 1, 1, 0, x] + 
      96*G[1, 0, 0, 1, 1, 1, x] - 1542*G[1, 0, 1, 0, 0, 0, x] + 
      453*G[1, 0, 1, 0, 0, 1, x] + 453*G[1, 0, 1, 0, 1, 0, x] - 
      24*G[1, 0, 1, 0, 1, 1, x] + 345*G[1, 0, 1, 1, 0, 0, x] + 
      456*G[1, 0, 1, 1, 0, 1, x] + 456*G[1, 0, 1, 1, 1, 0, x] - 
      129*G[1, 0, 1, 1, 1, 1, x] - 612*G[1, 1, 0, 0, 0, 0, x] - 
      222*G[1, 1, 0, 0, 0, 1, x] - 222*G[1, 1, 0, 0, 1, 0, x] + 
      387*G[1, 1, 0, 0, 1, 1, x] + 27*G[1, 1, 0, 1, 0, 0, x] + 
      258*G[1, 1, 0, 1, 0, 1, x] + 258*G[1, 1, 0, 1, 1, 0, x] + 
      240*G[1, 1, 0, 1, 1, 1, x] + 1392*G[1, 1, 1, 0, 0, 0, x] - 
      405*G[1, 1, 1, 0, 0, 1, x] - 405*G[1, 1, 1, 0, 1, 0, x] - 
      93*G[1, 1, 1, 0, 1, 1, x] + 714*G[1, 1, 1, 1, 0, 0, x] - 
      480*G[1, 1, 1, 1, 0, 1, x] - 480*G[1, 1, 1, 1, 1, 0, x] + 
      45*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 0, 0, x]*
       (-956 + (315*I)*Pi - 672*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (103 + (45*I)*Pi - 240*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (103 - (75*I)*Pi - 240*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (139 - (615*I)*Pi - 180*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-461 - (114*I)*Pi - 144*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-461 - (138*I)*Pi - 144*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-147 - (24*I)*Pi - 42*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (104 - (72*I)*Pi - 36*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-327 - (162*I)*Pi - 36*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-327 - (882*I)*Pi - 36*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-158 + (411*I)*Pi - 18*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (-158 + (783*I)*Pi - 18*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (225 + (321*I)*Pi - 6*Log[mu2/s]) - ((3*I)/8)*Pi*Log[mu2/s]^4 + 
      G[0, 1, 0, 1, 0, x]*(-179 + (6*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(-179 + (12*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-84 + (12*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-84 + (48*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(-28 - (6*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(731 + (552*I)*Pi + 54*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-113 + (204*I)*Pi + 84*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(7 - (60*I)*Pi + 174*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(986 - (324*I)*Pi + 174*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(986 + (408*I)*Pi + 174*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-111 - (909*I)*Pi + 180*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(361 + (438*I)*Pi + 228*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-1591 - (222*I)*Pi + 612*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-7319/6 - (99*I)*Pi + (-166 - (90*I)*Pi)*Log[mu2/s] - 
        33*Log[mu2/s]^2 - 1173*zeta[2]) + G[0, 1, 1, 0, x]*
       (116 - (43*I)*Pi + (57 + (126*I)*Pi)*Log[mu2/s] + 21*Log[mu2/s]^2 - 
        1101*zeta[2]) + G[1, 0, 1, 0, x]*(7639/6 + (50*I)*Pi + 
        (319 + (168*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 1044*zeta[2]) + 
      G[1, 0, 0, 1, x]*(7639/6 - (121*I)*Pi + (319 + (54*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 765*zeta[2]) + G[1, 1, 0, 0, x]*
       (2708/3 - (1053*I)*Pi + (435 + (378*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 633*zeta[2]) + G[0, 0, 1, 1, x]*
       (-283/2 - (61*I)*Pi + (51 + (42*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 
        327*zeta[2]) + G[0, 0, 0, x]*(((599*I)/3)*Pi + (12*I)*Pi*Log[mu2/s] - 
        256*zeta[2]) + G[0, 1, 1, 1, x]*(41/3 - (384*I)*Pi + 
        (70 - (78*I)*Pi)*Log[mu2/s] - 54*Log[mu2/s]^2 - 138*zeta[2]) + 
      Log[mu2/s]^3*(((203*I)/36)*Pi - 3*zeta[2]) + G[1, 0, 0, 0, x]*
       (-1589/3 - (227*I)*Pi + (-336 - (36*I)*Pi)*Log[mu2/s] + 78*zeta[2]) + 
      G[0, 1, 0, 1, x]*(116 - (269*I)*Pi + (57 + (12*I)*Pi)*Log[mu2/s] + 
        21*Log[mu2/s]^2 + 93*zeta[2]) + G[0, 1, 0, 0, x]*
       (-2663/6 + (559*I)*Pi + (-104 + (12*I)*Pi)*Log[mu2/s] + 114*zeta[2]) + 
      G[0, 0, 1, 0, x]*(599/3 + (364*I)*Pi + (12 + (12*I)*Pi)*Log[mu2/s] + 
        180*zeta[2]) + G[0, 0, 0, 1, x]*(599/3 + (40*I)*Pi + 
        (12 - (36*I)*Pi)*Log[mu2/s] + 360*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-6811/6 + (618*I)*Pi + (-216 - (258*I)*Pi)*
         Log[mu2/s] - 36*Log[mu2/s]^2 + 558*zeta[2]) + 
      G[1, 1, 1, 1, x]*(1481/3 + (881*I)*Pi + (-244 + (204*I)*Pi)*
         Log[mu2/s] + 105*Log[mu2/s]^2 + 1161*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-6811/6 - (186*I)*Pi + (-216 - (570*I)*Pi)*
         Log[mu2/s] - 36*Log[mu2/s]^2 + 2967*zeta[2]) + 
      zeta[2]*(105919/216 - ((67931*I)/72)*Pi - (1935*zeta[3])/2) + 
      G[1, 1, 0, x]*(37829/36 - ((917*I)/6)*Pi + (-23 - (6*I)*Pi)*
         Log[mu2/s]^2 + 9*Log[mu2/s]^3 + (-28 + (855*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(239/3 + (173*I)*Pi + 501*zeta[2]) - 609*zeta[3]) + 
      G[0, 0, 1, x]*(-8293/12 - ((139*I)/6)*Pi + (-4 + (3*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-244/3 + (55*I)*Pi - 108*zeta[2]) + 
        (236 - (99*I)*Pi)*zeta[2] - 216*zeta[3]) + 
      G[1, 0, 0, x]*(2519/12 + ((3973*I)/6)*Pi + (-4 + (3*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-244/3 - (25*I)*Pi - 252*zeta[2]) + 
        (1553 + (495*I)*Pi)*zeta[2] - 126*zeta[3]) + 
      Log[mu2/s]^2*(((251*I)/18)*Pi + (-166/3 - ((17*I)/4)*Pi)*zeta[2] - 
        (15*zeta[3])/2) + (14831/36 - ((3335*I)/18)*Pi)*zeta[3] + 
      G[0, 0, x]*(((-8293*I)/12)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (-250 - (246*I)*Pi)*zeta[2] + Log[mu2/s]*(((-244*I)/3)*Pi + 
          200*zeta[2]) + 46*zeta[3]) + G[0, 1, 1, x]*
       (5212/9 + ((1195*I)/6)*Pi + (-39/2 - (6*I)*Pi)*Log[mu2/s]^2 + 
        9*Log[mu2/s]^3 + (1905/2 + (126*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(139/2 + (88*I)*Pi + 453*zeta[2]) + 162*zeta[3]) + 
      G[0, 1, 0, x]*(-8293/12 - ((2455*I)/6)*Pi + (-4 + (21*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-244/3 - (55*I)*Pi - 252*zeta[2]) + 
        (49 - (231*I)*Pi)*zeta[2] + 174*zeta[3]) + 
      G[1, 0, 1, x]*(37829/36 + (133*I)*Pi + (-23 - (3*I)*Pi)*Log[mu2/s]^2 + 
        9*Log[mu2/s]^3 + (-437 + (468*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(239/3 + (107*I)*Pi + 477*zeta[2]) + 339*zeta[3]) + 
      G[1, 1, 1, x]*(-14831/18 - ((1349*I)/3)*Pi + (133/2 + (15*I)*Pi)*
         Log[mu2/s]^2 - 18*Log[mu2/s]^3 + Log[mu2/s]*(1151/6 - (327*I)*Pi - 
          738*zeta[2]) + (-4071/2 - (1071*I)*Pi)*zeta[2] + 576*zeta[3]) + 
      G[1, 1, x]*(10567/54 + ((2989*I)/9)*Pi + (7/3 - (18*I)*Pi)*
         Log[mu2/s]^3 - (9*Log[mu2/s]^4)/4 + (4519/2 + (1014*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-57/4 + ((101*I)/2)*Pi + (369*zeta[2])/2) + 
        Log[mu2/s]*(421/4 + (243*I)*Pi + (1197/2 + (480*I)*Pi)*zeta[2] - 
          267*zeta[3]) + (-5491/6 - (1512*I)*Pi)*zeta[3] - 
        (52191*zeta[4])/8) + G[1, 0, x]*(2477/24 + ((11249*I)/9)*Pi + 
        (9*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(9/2 - (27*I)*Pi - 
          126*zeta[2]) + (-7870/3 - (387*I)*Pi)*zeta[2] + 
        (-117 - (582*I)*Pi)*zeta[3] + Log[mu2/s]*(-65/6 + ((22*I)/3)*Pi + 
          (-452 - (261*I)*Pi)*zeta[2] + 126*zeta[3]) - (8001*zeta[4])/2) + 
      (-50713/24 + ((18293*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(((-12533*I)/108)*Pi + (3107/18 - ((147*I)/4)*Pi)*zeta[2] + 
        (113/6 - (15*I)*Pi)*zeta[3] + (15*zeta[4])/2) + 
      G[0, x]*(((2477*I)/24)*Pi + (75193/36 + (313*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((9*I)/2)*Pi + 18*zeta[2]) + 
        Log[mu2/s]*(((-65*I)/6)*Pi + (50 + (124*I)*Pi)*zeta[2] - 
          88*zeta[3]) + (173/6 + (206*I)*Pi)*zeta[3] + (3301*zeta[4])/2) + 
      G[0, 1, x]*(2477/24 - ((4421*I)/36)*Pi + (9*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(9/2 - ((47*I)/2)*Pi - 162*zeta[2]) + 
        (-3875/6 - ((1917*I)/2)*Pi)*zeta[2] + (186 + (324*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-65/6 - ((17*I)/6)*Pi + (-330 - (285*I)*Pi)*zeta[2] + 
          126*zeta[3]) + 4206*zeta[4]) - 1302*zeta[5] + 
      G[1, x]*(-1030117/2592 + ((13165*I)/72)*Pi + (-3/8 - ((9*I)/4)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^3*(203/36 + ((5*I)/6)*Pi + 36*zeta[2]) + 
        (-1805/18 + ((2477*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
         (251/18 + ((43*I)/6)*Pi + (-11/4 + ((39*I)/2)*Pi)*zeta[2] + 
          9*zeta[3]) + zeta[2]*(-31299/8 + ((16771*I)/12)*Pi + 
          2025*zeta[3]) + Log[mu2/s]*(-12533/108 + ((4403*I)/36)*Pi + 
          (-5755/12 - (87*I)*Pi)*zeta[2] + (84 + (9*I)*Pi)*zeta[3]) + 
        (11901/16 - ((16281*I)/8)*Pi)*zeta[4] + 2058*zeta[5]))/x + 
    x*(69266815/209952 + ((6985391*I)/46656)*Pi - 
      132*G[0, 0, 0, 0, 0, 0, x] - 224*G[0, 0, 0, 0, 0, 1, x] - 
      224*G[0, 0, 0, 0, 1, 0, x] + 144*G[0, 0, 0, 0, 1, 1, x] + 
      12*G[0, 0, 0, 1, 0, 0, x] + (292*G[0, 0, 0, 1, 0, 1, x])/3 + 
      (292*G[0, 0, 0, 1, 1, 0, x])/3 - (140*G[0, 0, 0, 1, 1, 1, x])/3 + 
      196*G[0, 0, 1, 0, 0, 0, x] - (44*G[0, 0, 1, 0, 0, 1, x])/3 - 
      (44*G[0, 0, 1, 0, 1, 0, x])/3 + (184*G[0, 0, 1, 0, 1, 1, x])/3 - 
      80*G[0, 0, 1, 1, 0, 0, x] + (64*G[0, 0, 1, 1, 0, 1, x])/3 + 
      (64*G[0, 0, 1, 1, 1, 0, x])/3 - (272*G[0, 0, 1, 1, 1, 1, x])/3 + 
      128*G[0, 1, 0, 0, 0, 0, x] + 48*G[0, 1, 0, 0, 0, 1, x] + 
      48*G[0, 1, 0, 0, 1, 0, x] + 168*G[0, 1, 0, 0, 1, 1, x] - 
      8*G[0, 1, 0, 1, 0, 0, x] + (10*G[0, 1, 0, 1, 0, 1, x])/3 + 
      (10*G[0, 1, 0, 1, 1, 0, x])/3 - (848*G[0, 1, 0, 1, 1, 1, x])/3 - 
      28*G[0, 1, 1, 0, 0, 0, x] - (194*G[0, 1, 1, 0, 0, 1, x])/3 - 
      (194*G[0, 1, 1, 0, 1, 0, x])/3 - (380*G[0, 1, 1, 0, 1, 1, x])/3 - 
      132*G[0, 1, 1, 1, 0, 0, x] + (448*G[0, 1, 1, 1, 0, 1, x])/3 + 
      (448*G[0, 1, 1, 1, 1, 0, x])/3 + (448*G[0, 1, 1, 1, 1, 1, x])/3 + 
      (844*G[1, 0, 0, 0, 0, 0, x])/3 + (496*G[1, 0, 0, 0, 0, 1, x])/3 + 
      (496*G[1, 0, 0, 0, 1, 0, x])/3 - 144*G[1, 0, 0, 0, 1, 1, x] - 
      (356*G[1, 0, 0, 1, 0, 0, x])/3 - (356*G[1, 0, 0, 1, 0, 1, x])/3 - 
      (356*G[1, 0, 0, 1, 1, 0, x])/3 + 4*G[1, 0, 0, 1, 1, 1, x] - 
      (908*G[1, 0, 1, 0, 0, 0, x])/3 - (20*G[1, 0, 1, 0, 0, 1, x])/3 - 
      (20*G[1, 0, 1, 0, 1, 0, x])/3 + 24*G[1, 0, 1, 0, 1, 1, x] + 
      144*G[1, 0, 1, 1, 0, 0, x] + 80*G[1, 0, 1, 1, 0, 1, x] + 
      80*G[1, 0, 1, 1, 1, 0, x] + 48*G[1, 0, 1, 1, 1, 1, x] - 
      (512*G[1, 1, 0, 0, 0, 0, x])/3 + (160*G[1, 1, 0, 0, 0, 1, x])/3 + 
      (160*G[1, 1, 0, 0, 1, 0, x])/3 - 104*G[1, 1, 0, 0, 1, 1, x] + 
      (280*G[1, 1, 0, 1, 0, 0, x])/3 - (74*G[1, 1, 0, 1, 0, 1, x])/3 - 
      (74*G[1, 1, 0, 1, 1, 0, x])/3 + 176*G[1, 1, 0, 1, 1, 1, x] - 
      (44*G[1, 1, 1, 0, 0, 0, x])/3 + (130*G[1, 1, 1, 0, 0, 1, x])/3 + 
      (130*G[1, 1, 1, 0, 1, 0, x])/3 + 20*G[1, 1, 1, 0, 1, 1, x] + 
      132*G[1, 1, 1, 1, 0, 0, x] - 208*G[1, 1, 1, 1, 0, 1, x] - 
      208*G[1, 1, 1, 1, 1, 0, x] + G[1, 0, 0, 0, 0, x]*
       (-316 + ((920*I)/3)*Pi - 140*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (46/3 + (104*I)*Pi - 72*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-360 + ((764*I)/3)*Pi - 44*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (220 - (248*I)*Pi - 40*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (1/3 + (92*I)*Pi - 36*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-439/3 - ((10*I)/3)*Pi - 32*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-291 + ((44*I)/3)*Pi - 32*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (-439/3 + ((56*I)/3)*Pi - 32*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-285 + ((110*I)/3)*Pi - 32*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-285 - ((248*I)/3)*Pi - 32*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-291 - ((272*I)/3)*Pi - 32*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (878/3 + ((460*I)/3)*Pi - 28*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (151 + ((4*I)/3)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (145 - ((62*I)/3)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (145 + (200*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (151 + (208*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (917/3 + ((418*I)/3)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (-108 + ((40*I)/3)*Pi - 4*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-108 - ((586*I)/3)*Pi - 4*Log[mu2/s]) + (47/48 + ((15*I)/8)*Pi)*
       Log[mu2/s]^5 + (9*Log[mu2/s]^6)/16 + G[1, 0, 0, 0, 1, x]*
       (-108 + ((100*I)/3)*Pi + 12*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-108 - ((676*I)/3)*Pi + 12*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (248 - (44*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (248 + ((436*I)/3)*Pi + 36*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (-497/3 - ((706*I)/3)*Pi + 44*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (248 - (24*I)*Pi + 52*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (248 + ((346*I)/3)*Pi + 52*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (419/3 - ((40*I)/3)*Pi + 56*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-458/3 - ((748*I)/3)*Pi + 60*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (176 - (296*I)*Pi + 60*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (19/3 - ((86*I)/3)*Pi + 64*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (19/3 - ((152*I)/3)*Pi + 64*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (374/3 - ((88*I)/3)*Pi + 88*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (-79/9 - (348*I)*Pi + (120 - (76*I)*Pi)*Log[mu2/s] - 14*Log[mu2/s]^2 - 
        (958*zeta[2])/3) + G[1, 1, 0, 0, x]*(1432/3 - ((409*I)/3)*Pi + 
        (24 + (56*I)*Pi)*Log[mu2/s] - (712*zeta[2])/3) + 
      G[0, 1, 1, 0, x]*(2333/6 - ((109*I)/3)*Pi + (196/3 + (60*I)*Pi)*
         Log[mu2/s] - (658*zeta[2])/3) + G[1, 0, 1, 1, x]*
       (-1196/3 + ((382*I)/3)*Pi + (-24 - (52*I)*Pi)*Log[mu2/s] - 
        204*zeta[2]) + G[1, 0, 0, 1, x]*(366 - ((109*I)/3)*Pi + 
        (196/3 + (76*I)*Pi)*Log[mu2/s] - (580*zeta[2])/3) + 
      G[1, 0, 0, 0, x]*(-605/9 - ((956*I)/3)*Pi + (316/3 - (152*I)*Pi)*
         Log[mu2/s] - 12*Log[mu2/s]^2 - (508*zeta[2])/3) + 
      G[0, 0, 1, 1, x]*(973/3 - ((382*I)/3)*Pi + (24 + (24*I)*Pi)*
         Log[mu2/s] - (388*zeta[2])/3) + G[0, 1, 0, 0, x]*
       (-471 + ((409*I)/3)*Pi + (-24 - (88*I)*Pi)*Log[mu2/s] - 72*zeta[2]) + 
      Log[mu2/s]^4*(-3683/432 + ((281*I)/144)*Pi - (237*zeta[2])/16) + 
      G[0, 0, 0, 1, x]*(-983/3 + ((109*I)/3)*Pi + (-196/3 + (4*I)*Pi)*
         Log[mu2/s] + (68*zeta[2])/3) + G[1, 1, 0, 1, x]*
       (-2587/6 - ((134*I)/3)*Pi + (-196/3 - (44*I)*Pi)*Log[mu2/s] + 
        (110*zeta[2])/3) + G[1, 0, 1, 0, x]*(366 + ((191*I)/3)*Pi + 
        (196/3 + (44*I)*Pi)*Log[mu2/s] + (140*zeta[2])/3) + 
      G[1, 1, 1, 0, x]*(-2587/6 + ((109*I)/3)*Pi + (-196/3 + (20*I)*Pi)*
         Log[mu2/s] + (146*zeta[2])/3) + G[0, 0, 1, 0, x]*
       (-983/3 - ((191*I)/3)*Pi + (-196/3 - (60*I)*Pi)*Log[mu2/s] + 
        (308*zeta[2])/3) + G[0, 1, 0, 1, x]*(2333/6 + ((134*I)/3)*Pi + 
        (196/3 + (28*I)*Pi)*Log[mu2/s] + (338*zeta[2])/3) + 
      G[0, 0, 0, 0, x]*(584/9 + ((956*I)/3)*Pi + (-316/3 + (120*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 + 500*zeta[2]) + 
      G[1, 1, 1, 1, x]*(784/9 + (348*I)*Pi + (-120 + (40*I)*Pi)*Log[mu2/s] + 
        14*Log[mu2/s]^2 + 674*zeta[2]) + G[0, 1, 0, x]*
       (-272 - ((589*I)/6)*Pi + (8*I)*Pi*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + 
        (-646 - (52*I)*Pi)*zeta[2] + Log[mu2/s]*(-16 + ((124*I)/3)*Pi + 
          72*zeta[2]) - 252*zeta[3]) + G[0, 0, 1, x]*(-272 - ((58*I)/3)*Pi + 
        (8*I)*Pi*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-16 - ((124*I)/3)*Pi - 104*zeta[2]) + 
        (786 - (24*I)*Pi)*zeta[2] - (752*zeta[3])/3) + 
      G[1, 1, 1, x]*(-1253/6 - ((6823*I)/18)*Pi + (-11/3 + (38*I)*Pi)*
         Log[mu2/s]^2 + 8*Log[mu2/s]^3 + Log[mu2/s]*(-35 - ((578*I)/3)*Pi - 
          432*zeta[2]) + (-234 - ((128*I)/3)*Pi)*zeta[2] - (370*zeta[3])/3) + 
      G[1, 1, 0, x]*(319/3 + ((397*I)/6)*Pi - (16*I)*Pi*Log[mu2/s]^2 - 
        (16*Log[mu2/s]^3)/3 + (786 - ((148*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(20 - ((124*I)/3)*Pi + 40*zeta[2]) - (268*zeta[3])/3) + 
      (-173491/972 - ((58991*I)/108)*Pi)*zeta[3] + (394*zeta[3]^2)/9 + 
      Log[mu2/s]^3*(-36359/648 - ((2993*I)/108)*Pi + 
        (-203/72 - ((37*I)/4)*Pi)*zeta[2] + 6*zeta[3]) + 
      G[1, 0, 1, x]*(319/3 - ((38*I)/3)*Pi - (16*I)*Pi*Log[mu2/s]^2 - 
        (16*Log[mu2/s]^3)/3 + (-646 - ((560*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(20 + ((124*I)/3)*Pi + 208*zeta[2]) + (32*zeta[3])/3) + 
      G[0, 0, 0, x]*(607/3 - ((2257*I)/9)*Pi + (12*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(12 - ((512*I)/3)*Pi - 312*zeta[2]) + 
        (-674/3 - (116*I)*Pi)*zeta[2] + 108*zeta[3]) + 
      G[1, 0, 0, x]*(-89/3 + ((2545*I)/9)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (8*Log[mu2/s]^3)/3 + (254/3 + ((716*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-16 + ((512*I)/3)*Pi + 200*zeta[2]) + (380*zeta[3])/3) + 
      G[0, 1, 1, x]*(735/2 + ((7399*I)/18)*Pi + (11/3 - (30*I)*Pi)*
         Log[mu2/s]^2 - (16*Log[mu2/s]^3)/3 + (94 + (104*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(31 + ((578*I)/3)*Pi + 328*zeta[2]) + (1282*zeta[3])/3) + 
      zeta[2]*(-19954711/46656 - ((290441*I)/1296)*Pi + 
        (-59447/36 + ((1523*I)/3)*Pi)*zeta[3]) + 
      G[1, 0, x]*(3311/18 + ((400*I)/27)*Pi + (-26/3 + ((64*I)/3)*Pi)*
         Log[mu2/s]^3 + 6*Log[mu2/s]^4 + Log[mu2/s]^2*(-455/9 - (26*I)*Pi - 
          182*zeta[2]) + (-1250/3 - (22*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1670/27 - ((874*I)/9)*Pi + (-332/3 - (204*I)*Pi)*
           zeta[2] - 72*zeta[3]) + (752/3 - ((272*I)/3)*Pi)*zeta[3] - 
        83*zeta[4]) + G[0, 0, x]*(-7009/36 - ((292*I)/27)*Pi + 
        (26/3 - ((64*I)/3)*Pi)*Log[mu2/s]^3 - 6*Log[mu2/s]^4 + 
        (1147/3 + (22*I)*Pi)*zeta[2] + Log[mu2/s]^2*(455/9 + (26*I)*Pi + 
          182*zeta[2]) + Log[mu2/s]*(1589/27 + ((874*I)/9)*Pi + 
          (332/3 + (156*I)*Pi)*zeta[2] - 8*zeta[3]) + 
        (-752/3 + ((112*I)/3)*Pi)*zeta[3] - 45*zeta[4]) + 
      (-70429/18 - ((3589*I)/96)*Pi)*zeta[4] + Log[mu2/s]^2*
       (-497515/5184 - ((20783*I)/216)*Pi + (9749/48 + ((87*I)/8)*Pi)*
         zeta[2] + (427/12 + (29*I)*Pi)*zeta[3] + (2391*zeta[4])/32) + 
      G[1, 1, x]*(-6235/36 - ((2033*I)/54)*Pi + (44/3 - ((40*I)/3)*Pi)*
         Log[mu2/s]^3 - 4*Log[mu2/s]^4 + (6257/9 - (75*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(599/9 + ((121*I)/3)*Pi + 104*zeta[2]) + 
        (-632/3 + ((130*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (1751/27 + ((1063*I)/9)*Pi + (76 + (40*I)*Pi)*zeta[2] + 
          56*zeta[3]) + 174*zeta[4]) + G[0, 1, x]*
       (3311/18 + ((1817*I)/54)*Pi + (-26/3 + ((64*I)/3)*Pi)*Log[mu2/s]^3 + 
        6*Log[mu2/s]^4 + Log[mu2/s]^2*(-455/9 - ((67*I)/3)*Pi - 
          178*zeta[2]) + (-6704/9 + (39*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1670/27 - ((775*I)/9)*Pi + (-184 - (236*I)*Pi)*zeta[2] - 
          40*zeta[3]) + (632/3 - ((290*I)/3)*Pi)*zeta[3] + 884*zeta[4]) + 
      G[1, x]*(2714/27 + ((52025*I)/324)*Pi + (-53/18 - ((11*I)/2)*Pi)*
         Log[mu2/s]^4 - (3*Log[mu2/s]^5)/2 + Log[mu2/s]^3*
         (115/18 - ((52*I)/9)*Pi + 47*zeta[2]) + Log[mu2/s]^2*
         (2515/36 + ((211*I)/6)*Pi + (19/2 + (31*I)*Pi)*zeta[2] - 
          3*zeta[3]) + (581/3 - ((2932*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(-44719/108 - ((1235*I)/9)*Pi + (761*zeta[3])/3) + 
        (-2256 + ((275*I)/12)*Pi)*zeta[4] + Log[mu2/s]*
         (24271/162 + ((2569*I)/18)*Pi + (-5395/18 + (27*I)*Pi)*zeta[2] + 
          (-604/9 - (62*I)*Pi)*zeta[3] + (509*zeta[4])/4) - 
        (466*zeta[5])/3) + G[0, x]*(-122/3 - ((39*I)/2)*Pi + 
        (9*Log[mu2/s]^2)/4 + (-509/3 + (300*I)*Pi)*zeta[3] + 
        zeta[2]*(4343/12 + ((781*I)/6)*Pi + 568*zeta[3]) + 
        Log[mu2/s]*(-35/4 + ((3*I)/2)*Pi + (12 - ((124*I)/3)*Pi)*zeta[2] + 
          (124/3 - (28*I)*Pi)*zeta[3] - 296*zeta[4]) + (3667/2 + (303*I)*Pi)*
         zeta[4] - 18*zeta[5]) + (16969/18 - ((1217*I)/3)*Pi)*zeta[5] + 
      Log[mu2/s]*(4192943/46656 - ((14651*I)/288)*Pi + 
        zeta[2]*(494887/1296 + ((8659*I)/72)*Pi - (580*zeta[3])/3) + 
        (-5039/108 - ((287*I)/18)*Pi)*zeta[3] + (-9175/32 + ((6163*I)/16)*Pi)*
         zeta[4] + 2*zeta[5]) - (21794383*zeta[6])/3456) + 
    (4515*zeta[6])/2) + (-288263/5184 - ((286109*I)/5184)*Pi - 
    (120*I)*Pi*G[0, 0, 0, 0, 0, x] + (-150 + (38*I)*Pi)*G[0, 0, 1, 1, 1, x] - 
    120*G[0, 0, 0, 0, 0, 1, x] - 120*G[0, 0, 0, 0, 1, 0, x] + 
    48*G[0, 0, 0, 0, 1, 1, x] - 48*G[0, 0, 0, 1, 0, 0, x] + 
    16*G[0, 0, 0, 1, 0, 1, x] + 16*G[0, 0, 0, 1, 1, 0, x] + 
    16*G[0, 0, 0, 1, 1, 1, x] + 8*G[0, 0, 1, 0, 0, 0, x] - 
    8*G[0, 0, 1, 0, 0, 1, x] - 8*G[0, 0, 1, 0, 1, 0, x] + 
    44*G[0, 0, 1, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 0, 0, x] + 
    72*G[0, 0, 1, 1, 0, 1, x] + 72*G[0, 0, 1, 1, 1, 0, x] - 
    34*G[0, 0, 1, 1, 1, 1, x] + 34*G[0, 1, 0, 0, 0, 1, x] + 
    34*G[0, 1, 0, 0, 1, 0, x] - 62*G[0, 1, 0, 0, 1, 1, x] - 
    10*G[0, 1, 0, 1, 0, 0, x] - 32*G[0, 1, 0, 1, 0, 1, x] - 
    32*G[0, 1, 0, 1, 1, 0, x] + 82*G[0, 1, 0, 1, 1, 1, x] + 
    10*G[0, 1, 1, 0, 0, 0, x] - 12*G[0, 1, 1, 0, 0, 1, x] - 
    12*G[0, 1, 1, 0, 1, 0, x] + 26*G[0, 1, 1, 0, 1, 1, x] + 
    40*G[0, 1, 1, 1, 0, 0, x] - 22*G[0, 1, 1, 1, 0, 1, x] - 
    22*G[0, 1, 1, 1, 1, 0, x] + 20*G[0, 1, 1, 1, 1, 1, x] - 
    64*G[1, 0, 0, 0, 0, 0, x] + 84*G[1, 0, 0, 0, 0, 1, x] + 
    84*G[1, 0, 0, 0, 1, 0, x] - 68*G[1, 0, 0, 0, 1, 1, x] + 
    48*G[1, 0, 0, 1, 0, 0, x] - 60*G[1, 0, 0, 1, 0, 1, x] - 
    60*G[1, 0, 0, 1, 1, 0, x] + 156*G[1, 0, 0, 1, 1, 1, x] + 
    30*G[1, 0, 1, 0, 0, 0, x] - 21*G[1, 0, 1, 0, 0, 1, x] - 
    21*G[1, 0, 1, 0, 1, 0, x] + 28*G[1, 0, 1, 0, 1, 1, x] + 
    13*G[1, 0, 1, 1, 0, 0, x] + 4*G[1, 0, 1, 1, 0, 1, x] + 
    4*G[1, 0, 1, 1, 1, 0, x] - 94*G[1, 0, 1, 1, 1, 1, x] + 
    116*G[1, 1, 0, 0, 0, 0, x] - 62*G[1, 1, 0, 0, 0, 1, x] - 
    62*G[1, 1, 0, 0, 1, 0, x] + 73*G[1, 1, 0, 0, 1, 1, x] - 
    27*G[1, 1, 0, 1, 0, 0, x] + 42*G[1, 1, 0, 1, 0, 1, x] + 
    42*G[1, 1, 0, 1, 1, 0, x] - 74*G[1, 1, 0, 1, 1, 1, x] - 
    100*G[1, 1, 1, 0, 0, 0, x] + 49*G[1, 1, 1, 0, 0, 1, x] + 
    49*G[1, 1, 1, 0, 1, 0, x] + 8*G[1, 1, 1, 0, 1, 1, x] - 
    50*G[1, 1, 1, 1, 0, 0, x] + 48*G[1, 1, 1, 1, 0, 1, x] + 
    48*G[1, 1, 1, 1, 1, 0, x] - 162*G[1, 1, 1, 1, 1, 1, x] + 
    G[1, 0, 0, 0, 1, x]*(39 - (12*I)*Pi - 28*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(39 - (40*I)*Pi - 28*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(-124/3 - (28*I)*Pi - 26*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(-124/3 + (31*I)*Pi - 26*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(13 + (8*I)*Pi - 24*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-292/3 - (54*I)*Pi - 22*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(25/3 - (11*I)*Pi - 20*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(133/3 + (34*I)*Pi - 20*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(34 + (20*I)*Pi - 16*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(34 + (44*I)*Pi - 16*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-176/3 - (106*I)*Pi - 16*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-108 + (2*I)*Pi - 12*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(-108 + (6*I)*Pi - 12*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(50 - (40*I)*Pi - 12*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(50 - (54*I)*Pi - 12*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(343/2 - (12*I)*Pi - 10*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(-185/2 + (44*I)*Pi - 6*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(53 - (6*I)*Pi - 4*Log[mu2/s]) + 
    (5/16 + ((11*I)/16)*Pi)*Log[mu2/s]^4 + G[1, 0, 1, 0, 1, x]*
     (14/3 + (13*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (14/3 + (23*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (-2 + (108*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (5 + (27*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (5 + (31*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (-142 + (36*I)*Pi + 16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-80 + (50*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (63 - (27*I)*Pi + 24*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-3 + (32*I)*Pi + 32*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (62 + (16*I)*Pi + 48*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (62 - (24*I)*Pi + 48*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
     (1063/6 - (44*I)*Pi + 70*Log[mu2/s]) + G[1, 1, 1, 1, x]*
     (101/18 + (135*I)*Pi + (-5/6 + (75*I)*Pi)*Log[mu2/s] + 
      (31*Log[mu2/s]^2)/2 - (341*zeta[2])/2) + G[0, 0, 1, 0, x]*
     (-38 + (37*I)*Pi + (6 + (16*I)*Pi)*Log[mu2/s] - 150*zeta[2]) + 
    G[0, 0, 1, 1, x]*(-127/6 - (129*I)*Pi + (-13 - (22*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 - 149*zeta[2]) + G[1, 0, 0, 0, x]*
     (99 - (79*I)*Pi + (24 - (28*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 - 
      144*zeta[2]) + G[0, 1, 0, 0, x]*(227/2 - (22*I)*Pi + 
      (8 - (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 - 108*zeta[2]) + 
    G[1, 1, 1, 0, x]*(80/9 + (41*I)*Pi + (58/3 - (10*I)*Pi)*Log[mu2/s] - 
      4*Log[mu2/s]^2 - 107*zeta[2]) + G[1, 0, 0, 1, x]*
     (-231/2 + (12*I)*Pi + (-25 - (10*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 
      41*zeta[2]) + Log[mu2/s]^3*(-7/72 + ((209*I)/72)*Pi - (27*zeta[2])/2) + 
    G[1, 1, 0, 1, x]*(80/9 - (73*I)*Pi + (58/3 - (14*I)*Pi)*Log[mu2/s] - 
      4*Log[mu2/s]^2 - 10*zeta[2]) + G[0, 0, 0, 1, x]*
     (-38 + (81*I)*Pi + (6 + (24*I)*Pi)*Log[mu2/s] + 14*zeta[2]) + 
    G[0, 1, 0, 1, x]*(-117/2 - ((67*I)/2)*Pi + (9 - (8*I)*Pi)*Log[mu2/s] + 
      5*Log[mu2/s]^2 + 61*zeta[2]) + G[1, 1, 0, 0, x]*
     (-1813/18 + (19*I)*Pi + (-91/3 + (2*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
      63*zeta[2]) + G[0, 1, 1, 1, x]*(267/2 + ((81*I)/2)*Pi + 
      (-23 - (38*I)*Pi)*Log[mu2/s] - 8*Log[mu2/s]^2 + 104*zeta[2]) + 
    G[1, 0, 1, 0, x]*(-231/2 - (12*I)*Pi + (-25 - (8*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 122*zeta[2]) + G[0, 1, 1, 0, x]*
     (-117/2 - (46*I)*Pi + (9 - (6*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + 
      123*zeta[2]) + G[1, 0, 1, 1, x]*(2089/12 - ((41*I)/2)*Pi + 
      (67/2 - (11*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (311*zeta[2])/2) + 
    G[0, 0, 0, 0, x]*(11 + (62*I)*Pi + (48*I)*Pi*Log[mu2/s] + 288*zeta[2]) + 
    G[0, 0, 0, x]*(-242/3 - (27*I)*Pi + Log[mu2/s]*((6*I)*Pi - 216*zeta[2]) + 
      (-312 - (42*I)*Pi)*zeta[2]) + G[0, 1, 1, x]*
     (-15203/72 + ((1291*I)/12)*Pi + (113/4 + (18*I)*Pi)*Log[mu2/s]^2 + 
      7*Log[mu2/s]^3 + (217/4 - (38*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(391/12 + ((85*I)/2)*Pi + 11*zeta[2]) - 32*zeta[3]) + 
    G[0, 0, 1, x]*(1117/12 - ((433*I)/6)*Pi + (-17 - (15*I)*Pi)*
       Log[mu2/s]^2 - 4*Log[mu2/s]^3 + (137 + (17*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-13 - (41*I)*Pi + 96*zeta[2]) - 28*zeta[3]) + 
    G[1, 1, 1, x]*(-2447/18 - ((947*I)/12)*Pi + (-83/4 - ((31*I)/2)*Pi)*
       Log[mu2/s]^2 - 9*Log[mu2/s]^3 + Log[mu2/s]*(-1121/12 - (23*I)*Pi - 
        3*zeta[2]) + (-1421/12 + ((39*I)/2)*Pi)*zeta[2] - 27*zeta[3]) + 
    G[1, 0, 0, x]*(-629/6 - ((93*I)/2)*Pi + (-2 - (17*I)*Pi)*Log[mu2/s]^2 - 
      4*Log[mu2/s]^3 + (247/3 + (83*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-30 - (5*I)*Pi + 224*zeta[2]) - 16*zeta[3]) + 
    G[1, 1, 0, x]*(5795/36 - ((55*I)/2)*Pi + (13 + (20*I)*Pi)*Log[mu2/s]^2 + 
      7*Log[mu2/s]^3 + Log[mu2/s]*(193/3 + (15*I)*Pi - 109*zeta[2]) + 
      (-170/3 - (49*I)*Pi)*zeta[2] - 13*zeta[3]) + 
    (30271/72 + ((4549*I)/36)*Pi)*zeta[3] + G[1, 0, 1, x]*
     (5795/36 + ((1475*I)/12)*Pi + (13 + ((47*I)/2)*Pi)*Log[mu2/s]^2 + 
      7*Log[mu2/s]^3 + Log[mu2/s]*(193/3 + ((69*I)/2)*Pi - 103*zeta[2]) + 
      (-62 - ((123*I)/2)*Pi)*zeta[2] + 23*zeta[3]) + 
    G[0, 1, 0, x]*(1117/12 + (42*I)*Pi + (-17 - (11*I)*Pi)*Log[mu2/s]^2 - 
      4*Log[mu2/s]^3 + (89 + (79*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-13 - (17*I)*Pi + 100*zeta[2]) + 46*zeta[3]) + 
    Log[mu2/s]^2*(-439/72 + ((293*I)/72)*Pi + (-1447/24 - ((187*I)/8)*Pi)*
       zeta[2] + (-59/4 + (6*I)*Pi)*zeta[3]) + 
    G[0, 0, x]*(693/4 + ((473*I)/12)*Pi - (4*I)*Pi*Log[mu2/s]^3 + 
      (422 + (30*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-11 - (17*I)*Pi + 
        72*zeta[2]) + Log[mu2/s]*(27 - (35*I)*Pi + (160 + (28*I)*Pi)*
         zeta[2]) + (31 - (44*I)*Pi)*zeta[3]) + 
    zeta[2]*(20825/48 - ((511*I)/144)*Pi + (109/4 + (82*I)*Pi)*zeta[3]) + 
    G[1, 1, x]*(5575/288 + ((1637*I)/72)*Pi + (-37/4 - ((23*I)/2)*Pi)*
       Log[mu2/s]^3 - (19*Log[mu2/s]^4)/8 + (15161/36 + (55*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-751/24 - ((71*I)/2)*Pi + (469*zeta[2])/4) + 
      (475/2 + (113*I)*Pi)*zeta[3] + Log[mu2/s]*(-55/24 - ((275*I)/3)*Pi + 
        (2641/12 + ((213*I)/2)*Pi)*zeta[2] + 14*zeta[3]) - 
      (5827*zeta[4])/16) + (86723/96 - ((593*I)/32)*Pi)*zeta[4] + 
    G[1, 0, x]*(-6539/72 + ((1457*I)/36)*Pi + (3 + (7*I)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4 + Log[mu2/s]^2*(31/2 + (20*I)*Pi - 93*zeta[2]) + 
      (-353/9 - (96*I)*Pi)*zeta[2] + Log[mu2/s]*(-47/3 + ((196*I)/3)*Pi + 
        (-550/3 - (65*I)*Pi)*zeta[2] - 2*zeta[3]) + (-217/3 - (78*I)*Pi)*
       zeta[3] + 183*zeta[4]) + Log[mu2/s]*(-6181/216 - ((2207*I)/108)*Pi + 
      zeta[2]*(235/8 - ((623*I)/8)*Pi - 72*zeta[3]) + 
      (689/12 - (7*I)*Pi)*zeta[3] + (1515*zeta[4])/4) + 
    G[0, 1, x]*(-6539/72 - ((9629*I)/72)*Pi + (3 + (7*I)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4 + Log[mu2/s]^2*(31/2 + ((81*I)/4)*Pi - 103*zeta[2]) + 
      (-467/2 - ((145*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
       (-47/3 + ((607*I)/12)*Pi + (-219 - (89*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (-153/2 - (10*I)*Pi)*zeta[3] + 408*zeta[4]) + 
    G[0, x]*(-1733/24 + ((5143*I)/72)*Pi + I*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*((3*I)*Pi - 12*zeta[2]) + Log[mu2/s]^2*
       (3/2 + ((9*I)/2)*Pi + (5 - (7*I)*Pi)*zeta[2]) + 
      (-133/2 + (33*I)*Pi)*zeta[3] + zeta[2]*(-18079/36 - ((97*I)/3)*Pi + 
        216*zeta[3]) + Log[mu2/s]*(-11 + ((43*I)/3)*Pi + 
        (-185/3 + (12*I)*Pi)*zeta[2] + (-2 - (8*I)*Pi)*zeta[3]) + 
      (-1797/4 + (86*I)*Pi)*zeta[4]) + Nf^2*(-203/81 + ((715*I)/81)*Pi + 
      (56*G[0, 0, 0, x])/3 - (40*G[0, 0, 1, x])/9 + (-40/9 - ((64*I)/3)*Pi)*
       G[0, 1, 0, x] + (20*G[0, 1, 1, x])/9 + (20/3 + ((16*I)/3)*Pi)*
       G[1, 1, 1, x] - (64*G[0, 1, 0, 0, x])/3 - (64*G[1, 0, 0, 0, x])/3 + 
      (16*G[1, 0, 0, 1, x])/3 + (16/3 + ((32*I)/3)*Pi)*G[1, 0, 1, 0, x] + 
      (8*G[1, 0, 1, 1, x])/3 + (16*G[1, 1, 0, 1, x])/3 + 
      (16/3 - ((16*I)/3)*Pi)*G[1, 1, 1, 0, x] + (32*G[1, 0, 1, 0, 0, x])/3 + 
      (32*G[1, 1, 0, 0, 0, x])/3 - (16*G[1, 1, 1, 0, 0, x])/3 + 
      G[1, 1, 0, 0, x]*(-64/9 - (32*Log[mu2/s])/3) + 
      G[1, 0, 1, x]*(-52/3 + ((8*I)/3)*Pi - (16*Log[mu2/s])/3) + 
      (-2/9 - ((2*I)/9)*Pi)*Log[mu2/s]^2 + G[0, 1, x]*
       (500/27 + ((20*I)/9)*Pi + (40*Log[mu2/s])/9) + 
      G[1, 0, 0, x]*(532/9 + ((16*I)/3)*Pi + (64*Log[mu2/s])/3 - 
        (32*zeta[2])/3) + (-172/9 - ((452*I)/9)*Pi)*zeta[2] + 
      x^2*((4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + 
        (4*G[1, 1, x])/3 + 4*zeta[2]) + G[0, 0, x]*(-536/9 - ((40*I)/9)*Pi - 
        (56*Log[mu2/s])/3 + (64*zeta[2])/3) + G[1, 1, 0, x]*
       (-52/3 - ((64*I)/9)*Pi + (-16/3 - ((32*I)/3)*Pi)*Log[mu2/s] + 
        48*zeta[2]) + G[1, 1, x]*(-728/27 - ((160*I)/9)*Pi + 
        (-64/9 - ((16*I)/3)*Pi)*Log[mu2/s] + (-8/3 + ((16*I)/3)*Pi)*zeta[2] - 
        (16*zeta[3])/3) + G[1, 0, x]*(500/27 + ((416*I)/9)*Pi - 
        (704*zeta[2])/9 + Log[mu2/s]*(40/9 + (16*I)*Pi + (32*zeta[2])/3) - 
        (16*zeta[3])/3) + (220/9 + (32*I)*Pi)*zeta[3] + 
      ((4*I)*Pi*G[1, 0, x] - 8*G[0, 0, 0, x] + 4*G[1, 0, 0, x] + 
        G[0, 0, x]*(64/3 + 8*Log[mu2/s]) + G[0, x]*(((64*I)/3)*Pi + 
          (8*I)*Pi*Log[mu2/s] - 36*zeta[2]) - (4*I)*Pi*zeta[2] + 4*zeta[3])/
       (1 - x) + G[0, x]*(416/27 - ((988*I)/27)*Pi + 
        Log[mu2/s]*(40/9 - ((128*I)/9)*Pi - (64*zeta[2])/3) + 
        (140*zeta[2])/9 + (32*zeta[3])/3) + Log[mu2/s]*
       (-38/27 + ((70*I)/27)*Pi + (16/3 - ((64*I)/3)*Pi)*zeta[2] + 
        (64*zeta[3])/3) + ((16*G[1, 0, 0, 1, x])/9 + (16/9 + ((64*I)/3)*Pi)*
         G[1, 0, 1, 0, x] + (16*G[1, 0, 1, 1, x])/9 + (16*G[1, 1, 0, 1, x])/
         9 + (16/9 - ((32*I)/3)*Pi)*G[1, 1, 1, 0, x] - (8*G[1, 1, 1, 1, x])/
         3 + (64*G[1, 0, 1, 0, 0, x])/3 + (64*G[1, 1, 0, 0, 0, x])/3 - 
        (32*G[1, 1, 1, 0, 0, x])/3 + G[1, 1, 0, 0, x]*
         (-400/9 - (64*Log[mu2/s])/3) + G[1, 0, 1, x]*
         (-152/27 + ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        G[1, 1, 1, x]*(80/27 + ((8*I)/9)*Pi + (16*Log[mu2/s])/9) + 
        G[1, 0, 0, x]*(((16*I)/9)*Pi - (64*zeta[2])/3) + 
        G[1, 1, 0, x]*(-152/27 - ((400*I)/9)*Pi + (-16/9 - ((64*I)/3)*Pi)*
           Log[mu2/s] + 96*zeta[2]) + G[1, 1, x]*(242/81 - ((76*I)/27)*Pi + 
          (-4/27 - ((8*I)/9)*Pi)*Log[mu2/s] - (4*Log[mu2/s]^2)/9 + 
          (-32/9 + ((32*I)/3)*Pi)*zeta[2] - (32*zeta[3])/3) + 
        G[1, 0, x]*(((-152*I)/27)*Pi + (400*zeta[2])/9 + 
          Log[mu2/s]*(((-16*I)/9)*Pi + (64*zeta[2])/3) - (32*zeta[3])/3) + 
        G[1, x]*(((242*I)/81)*Pi - ((4*I)/9)*Pi*Log[mu2/s]^2 + 
          (208/9 + ((464*I)/9)*Pi)*zeta[2] + Log[mu2/s]*(((-4*I)/27)*Pi + 
            (32/3 + ((64*I)/3)*Pi)*zeta[2] - (64*zeta[3])/3) + 
          (-448/9 - (32*I)*Pi)*zeta[3] - 200*zeta[4]))/x^2 + 
      G[1, x]*(-419/81 - ((266*I)/27)*Pi - (2*Log[mu2/s]^2)/9 + 
        (280/3 + ((256*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
         (-38/27 - ((28*I)/9)*Pi + (80/3 + ((32*I)/3)*Pi)*zeta[2] - 
          (32*zeta[3])/3) + (-136/9 - (16*I)*Pi)*zeta[3] - 100*zeta[4]) + 
      x*(190931/26244 + ((4919*I)/729)*Pi + (-8/3 + ((16*I)/9)*Pi)*
         G[0, 0, 0, x] + (-8/3 + ((16*I)/9)*Pi)*G[0, 1, 1, x] + 
        (-8/3 - ((16*I)/9)*Pi)*G[1, 0, 0, x] + (-8/3 - ((16*I)/9)*Pi)*
         G[1, 1, 1, x] + (16*G[0, 0, 0, 1, x])/9 + (16*G[0, 0, 1, 0, x])/9 + 
        (16*G[0, 0, 1, 1, x])/9 + (16*G[0, 1, 0, 0, x])/9 + 
        (16*G[0, 1, 0, 1, x])/9 + (16*G[0, 1, 1, 0, x])/9 - 
        (16*G[1, 0, 0, 1, x])/9 - (16*G[1, 0, 1, 0, x])/9 - 
        (16*G[1, 0, 1, 1, x])/9 - (16*G[1, 1, 0, 0, x])/9 - 
        (16*G[1, 1, 0, 1, x])/9 - (16*G[1, 1, 1, 0, x])/9 + 
        G[0, 0, 1, x]*(-8/27 + ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        G[0, 1, 0, x]*(-8/27 + ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        (38/81 + ((4*I)/27)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/27 + 
        G[1, 0, 1, x]*(152/27 - ((16*I)/9)*Pi + (16*Log[mu2/s])/9) + 
        G[1, 1, 0, x]*(152/27 - ((16*I)/9)*Pi + (16*Log[mu2/s])/9) + 
        G[0, 1, x]*(-88/9 - ((152*I)/27)*Pi + (-8/3 - ((16*I)/9)*Pi)*
           Log[mu2/s] - (16*zeta[2])/9) + G[0, 0, x]*(88/9 - ((8*I)/27)*Pi + 
          (8/3 - ((16*I)/9)*Pi)*Log[mu2/s] - (16*zeta[2])/9) + 
        Log[mu2/s]^2*(203/81 + ((38*I)/27)*Pi - (8*zeta[2])/9) + 
        (1570/81 + ((136*I)/27)*Pi)*zeta[2] + G[1, 0, x]*
         (-88/9 + ((8*I)/27)*Pi + (-8/3 + ((16*I)/9)*Pi)*Log[mu2/s] + 
          (16*zeta[2])/9) + G[1, 1, x]*(88/9 + ((152*I)/27)*Pi + 
          (8/3 + ((16*I)/9)*Pi)*Log[mu2/s] + (16*zeta[2])/9) + 
        G[0, x]*(268/27 + ((32*I)/9)*Pi + (184/27 + ((16*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(32/9 + (80*zeta[2])/9) - (32*zeta[3])/9) + 
        (2224/243 - ((88*I)/27)*Pi)*zeta[3] + Log[mu2/s]*
         (4919/729 + ((406*I)/81)*Pi + (64/27 - ((16*I)/9)*Pi)*zeta[2] + 
          (56*zeta[3])/27) + G[1, x]*(-268/27 - ((32*I)/9)*Pi + 
          Log[mu2/s]*(-32/9 - (80*zeta[2])/9) + (-616/27 - ((16*I)/3)*Pi)*
           zeta[2] + (32*zeta[3])/9) - (103*zeta[4])/27) + 200*zeta[4] + 
      (((842*I)/81)*Pi + (16*G[0, 0, 1, x])/9 + (16/9 + ((64*I)/3)*Pi)*
         G[0, 1, 0, x] + (4*G[0, 1, 1, x])/9 + (-16/3 - ((16*I)/3)*Pi)*
         G[1, 1, 1, x] + (64*G[0, 1, 0, 0, x])/3 + (64*G[1, 0, 0, 0, x])/3 - 
        (16*G[1, 0, 0, 1, x])/3 + (-16/3 - (32*I)*Pi)*G[1, 0, 1, 0, x] - 
        (8*G[1, 0, 1, 1, x])/3 - (16*G[1, 1, 0, 1, x])/3 + 
        (-16/3 + (16*I)*Pi)*G[1, 1, 1, 0, x] - 32*G[1, 0, 1, 0, 0, x] - 
        32*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 1, 0, 0, x] + 
        G[0, 1, x]*(-200/27 + ((4*I)/9)*Pi - (16*Log[mu2/s])/9) - 
        ((4*I)/9)*Pi*Log[mu2/s]^2 + G[1, 0, 1, x]*(52/3 - ((8*I)/3)*Pi + 
          (16*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(160/3 + 32*Log[mu2/s]) + 
        G[1, 1, 0, x]*(52/3 + ((160*I)/3)*Pi + (16/3 + (32*I)*Pi)*
           Log[mu2/s] - 144*zeta[2]) + G[0, 0, x]*(((16*I)/9)*Pi - 
          (64*zeta[2])/3) + (-128/3 + ((464*I)/9)*Pi)*zeta[2] + 
        G[1, 0, 0, x]*(-592/9 - ((16*I)/3)*Pi - (64*Log[mu2/s])/3 + 
          32*zeta[2]) + Log[mu2/s]*(((44*I)/27)*Pi + (-32/3 + ((64*I)/3)*Pi)*
           zeta[2] - (64*zeta[3])/3) + G[0, x]*(((-200*I)/27)*Pi + 
          (592*zeta[2])/9 + Log[mu2/s]*(((-16*I)/9)*Pi + (64*zeta[2])/3) - 
          (32*zeta[3])/3) + (-352/9 - (32*I)*Pi)*zeta[3] + 
        G[1, 0, x]*(-200/27 - ((452*I)/9)*Pi + Log[mu2/s]*
           (-16/9 - (16*I)*Pi - 32*zeta[2]) + 32*zeta[2] + 16*zeta[3]) + 
        G[1, 1, x]*(404/27 + ((148*I)/9)*Pi + (40/9 + ((16*I)/3)*Pi)*
           Log[mu2/s] + (8/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) - 
        200*zeta[4] + G[1, x]*(842/81 + ((248*I)/27)*Pi - 
          (4*Log[mu2/s]^2)/9 + (-272/3 - ((224*I)/3)*Pi)*zeta[2] + 
          (184/3 + (48*I)*Pi)*zeta[3] + Log[mu2/s]*(44/27 + ((16*I)/9)*Pi + 
            (-80/3 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 300*zeta[4]))/x) + 
    ((-12*I)*Pi*G[0, 0, 0, 0, 1, x] + (12*I)*Pi*G[0, 0, 0, 1, 0, x] + 
      (12*I)*Pi*G[0, 0, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, 0, 0, x] + 
      (36 + (12*I)*Pi)*G[0, 1, 1, 0, 0, x] - (20*I)*Pi*G[1, 0, 0, 0, 0, x] - 
      12*G[0, 0, 0, 0, 1, 1, x] + 12*G[0, 0, 0, 1, 0, 1, x] + 
      12*G[0, 0, 0, 1, 1, 0, x] - 12*G[0, 0, 0, 1, 1, 1, x] + 
      12*G[0, 0, 1, 0, 0, 1, x] + 12*G[0, 0, 1, 0, 1, 0, x] - 
      12*G[0, 0, 1, 0, 1, 1, x] - 40*G[0, 0, 1, 1, 0, 0, x] - 
      8*G[0, 0, 1, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 1, 0, x] + 
      8*G[0, 0, 1, 1, 1, 1, x] + 16*G[0, 1, 0, 0, 0, 1, x] + 
      16*G[0, 1, 0, 0, 1, 0, x] - 24*G[0, 1, 0, 0, 1, 1, x] + 
      8*G[0, 1, 0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, 0, 1, x] - 
      8*G[0, 1, 0, 1, 1, 0, x] + 12*G[0, 1, 0, 1, 1, 1, x] - 
      20*G[0, 1, 1, 0, 0, 0, x] + 32*G[0, 1, 1, 0, 0, 1, x] + 
      32*G[0, 1, 1, 0, 1, 0, x] - 32*G[0, 1, 1, 0, 1, 1, x] + 
      56*G[0, 1, 1, 1, 0, 0, x] - 72*G[0, 1, 1, 1, 0, 1, x] - 
      72*G[0, 1, 1, 1, 1, 0, x] + 112*G[0, 1, 1, 1, 1, 1, x] - 
      20*G[1, 0, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 0, 1, 0, x] - 
      30*G[1, 0, 0, 0, 1, 1, x] + 26*G[1, 0, 0, 1, 0, 0, x] - 
      20*G[1, 0, 0, 1, 0, 1, x] - 20*G[1, 0, 0, 1, 1, 0, x] + 
      92*G[1, 0, 0, 1, 1, 1, x] - 6*G[1, 0, 1, 0, 0, 1, x] - 
      6*G[1, 0, 1, 0, 1, 0, x] + 25*G[1, 0, 1, 0, 1, 1, x] + 
      40*G[1, 0, 1, 1, 0, 0, x] - 20*G[1, 0, 1, 1, 0, 1, x] - 
      20*G[1, 0, 1, 1, 1, 0, x] - 13*G[1, 0, 1, 1, 1, 1, x] - 
      68*G[1, 1, 0, 0, 0, 0, x] - 40*G[1, 1, 0, 0, 0, 1, x] - 
      40*G[1, 1, 0, 0, 1, 0, x] + 14*G[1, 1, 0, 0, 1, 1, x] - 
      10*G[1, 1, 0, 1, 0, 0, x] + 30*G[1, 1, 0, 1, 0, 1, x] + 
      30*G[1, 1, 0, 1, 1, 0, x] - 34*G[1, 1, 0, 1, 1, 1, x] - 
      24*G[1, 1, 1, 0, 0, 1, x] - 24*G[1, 1, 1, 0, 1, 0, x] + 
      105*G[1, 1, 1, 0, 1, 1, x] - 212*G[1, 1, 1, 1, 0, 0, x] + 
      228*G[1, 1, 1, 1, 0, 1, x] + 228*G[1, 1, 1, 1, 1, 0, x] - 
      291*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 0, 1, x]*
       (-62/3 - (47*I)*Pi - 128*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-62/3 - (112*I)*Pi - 128*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-199/2 - (64*I)*Pi - 60*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-106 + (8*I)*Pi - 32*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-55/3 + (52*I)*Pi - 20*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (-30 - (4*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       ((-4*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       ((-12*I)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (-30 - (52*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-226 - (35*I)*Pi - 2*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (14 + (4*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (223 + (23*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (223 + (24*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (20 + (12*I)*Pi + 8*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (36 + (12*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (-30 + (18*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
       (-30 - (38*I)*Pi + 12*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-180 + (10*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-74 - (84*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (79 + (6*I)*Pi + 32*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (60 + (16*I)*Pi + 32*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (60 + (32*I)*Pi + 32*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (79 + (52*I)*Pi + 32*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-92 + (48*I)*Pi + 72*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (-14 + (67*I)*Pi + 130*Log[mu2/s]) + G[0, 1, 0, 1, x]*
       (7 + (14*I)*Pi + (-6 - (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2) + 
      G[1, 1, 1, 1, x]*(-257/18 + ((205*I)/6)*Pi + (413/6 - (31*I)*Pi)*
         Log[mu2/s] - (33*Log[mu2/s]^2)/2 - (613*zeta[2])/2) + 
      G[0, 1, 1, 0, x]*(7 + (90*I)*Pi + (-6 + (24*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 - 168*zeta[2]) + G[0, 0, 0, 1, x]*
       ((36*I)*Pi + (12*I)*Pi*Log[mu2/s] - 96*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-15/2 + (55*I)*Pi + (12 + (12*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 - 70*zeta[2]) + G[1, 1, 0, 1, x]*
       (-644/9 - ((431*I)/6)*Pi + (-154/3 + (16*I)*Pi)*Log[mu2/s] + 
        22*Log[mu2/s]^2 - 14*zeta[2]) + G[0, 1, 0, 0, x]*
       ((-4*I)*Pi*Log[mu2/s] - 12*zeta[2]) + G[1, 1, 1, 0, x]*
       (-644/9 - (164*I)*Pi + (-154/3 - (12*I)*Pi)*Log[mu2/s] + 
        22*Log[mu2/s]^2 - 8*zeta[2]) + G[0, 0, 1, 0, x]*
       ((-30*I)*Pi - (4*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
      G[1, 0, 1, 1, x]*(1471/36 + ((43*I)/6)*Pi + (61/6 + (17*I)*Pi)*
         Log[mu2/s] + (15*Log[mu2/s]^2)/2 + (63*zeta[2])/2) + 
      G[0, 1, 1, 1, x]*(67 - (6*I)*Pi + (40 + (12*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 36*zeta[2]) + G[1, 0, 0, 1, x]*
       (-15/2 - ((109*I)/3)*Pi + (12 - (16*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 + 40*zeta[2]) + G[0, 0, 1, 1, x]*
       (-44 - (40*I)*Pi + (-24 - (8*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2 + 
        48*zeta[2]) + G[1, 0, 0, 0, x]*((-30*I)*Pi + (12*I)*Pi*Log[mu2/s] + 
        64*zeta[2]) + G[1, 1, 0, 0, x]*(731/6 + (87*I)*Pi + 
        (82 + (12*I)*Pi)*Log[mu2/s] - 22*Log[mu2/s]^2 + 94*zeta[2]) + 
      G[1, 0, 0, x]*(((-15*I)/2)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((12*I)*Pi - 40*zeta[2]) + (-144 - (26*I)*Pi)*zeta[2] - 
        106*zeta[3]) + G[1, 1, 1, x]*(773/6 - ((539*I)/6)*Pi + 
        (-41/6 - ((7*I)/2)*Pi)*Log[mu2/s]^2 - 3*Log[mu2/s]^3 + 
        (39/2 + ((259*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-4 + ((23*I)/6)*Pi + 
          219*zeta[2]) - 75*zeta[3]) + G[0, 1, 1, x]*(-178/3 + (72*I)*Pi + 
        (2*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-2 + (34*I)*Pi - 84*zeta[2]) + 
        (-230 - (16*I)*Pi)*zeta[2] - 44*zeta[3]) + 
      G[0, 0, 1, x]*((-44*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (230 + (80*I)*Pi)*zeta[2] + Log[mu2/s]*((-24*I)*Pi + 48*zeta[2]) - 
        20*zeta[3]) + G[0, 1, 0, x]*((7*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 - 
        90*zeta[2] + Log[mu2/s]*((-6*I)*Pi + 4*zeta[2]) + 32*zeta[3]) + 
      G[1, 0, 1, x]*(28 + ((1597*I)/36)*Pi + (-6 + ((7*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(11 + ((61*I)/6)*Pi - 30*zeta[2]) + 
        (-507 - ((63*I)/2)*Pi)*zeta[2] + 123*zeta[3]) + 
      G[1, 1, 0, x]*(28 + ((1103*I)/18)*Pi - 6*Log[mu2/s]^2 + 
        (-231 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*(11 + ((56*I)/3)*Pi + 
          36*zeta[2]) + 162*zeta[3]) + G[0, 1, x]*(((-178*I)/3)*Pi + 
        (-113 - (70*I)*Pi)*zeta[2] + 12*Log[mu2/s]^2*zeta[2] + 
        (14 + (56*I)*Pi)*zeta[3] + Log[mu2/s]*((-2*I)*Pi - 26*zeta[2] + 
          32*zeta[3]) + 148*zeta[4]) + G[1, 1, x]*(-248627/2592 + 
        ((10973*I)/108)*Pi + (-7/36 - (I/2)*Pi)*Log[mu2/s]^3 + 
        (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*(-601/36 - ((161*I)/12)*Pi - 
          (103*zeta[2])/4) + (18733/72 + ((2093*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]*(-5965/108 - ((475*I)/18)*Pi + (1897/12 - ((17*I)/2)*Pi)*
           zeta[2] - 77*zeta[3]) + (5749/18 + (21*I)*Pi)*zeta[3] + 
        (2713*zeta[4])/16) + G[1, 0, x]*((28*I)*Pi + 
        Log[mu2/s]^2*((-6*I)*Pi - 2*zeta[2]) + (-391/18 - ((8*I)/3)*Pi)*
         zeta[2] + (36 + (30*I)*Pi)*zeta[3] + Log[mu2/s]*
         ((11*I)*Pi + (152/3 - (12*I)*Pi)*zeta[2] + 32*zeta[3]) + 
        (653*zeta[4])/2) + G[1, x]*(((-248627*I)/2592)*Pi + 
        ((5*I)/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-7*I)/36)*Pi - 
          9*zeta[2]) + zeta[2]*(-125/18 - ((6409*I)/72)*Pi - 
          (141*zeta[3])/2) + (-139/36 + ((1561*I)/18)*Pi)*zeta[3] + 
        Log[mu2/s]^2*(((-601*I)/36)*Pi + (283/6 - ((13*I)/4)*Pi)*zeta[2] + 
          (19*zeta[3])/2) + Log[mu2/s]*(((-5965*I)/108)*Pi + 
          (466/3 + ((133*I)/4)*Pi)*zeta[2] + (-139/6 + (16*I)*Pi)*zeta[3] - 
          (15*zeta[4])/2) + (-9223/12 + ((649*I)/16)*Pi)*zeta[4] - 
        (19*zeta[5])/2))/x^2 + G[1, x]*(236563/5184 - ((59359*I)/864)*Pi + 
      (11/16 - ((11*I)/8)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^3*
       (119/72 - ((7*I)/2)*Pi + 21*zeta[2]) + 
      zeta[2]*(-37603/144 + ((1307*I)/24)*Pi - (305*zeta[3])/2) + 
      (-2413/12 - ((119*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
       (103/36 - ((65*I)/6)*Pi + (571/8 + ((75*I)/4)*Pi)*zeta[2] + 
        (3*zeta[3])/2) + Log[mu2/s]*(149/54 - ((881*I)/72)*Pi + 
        (1823/24 + (53*I)*Pi)*zeta[2] + (-29/3 + (25*I)*Pi)*zeta[3] - 
        (165*zeta[4])/2) + (-17649/32 - ((619*I)/16)*Pi)*zeta[4] - 
      112*zeta[5]) + ((12*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, x] - 
      36*G[0, 0, 0, 0, x] + 30*G[0, 0, 0, 1, x] + 
      (30 - I*Pi)*G[0, 0, 1, 0, x] - 34*G[0, 0, 1, 1, x] + 
      (11 + I*Pi)*G[0, 1, 0, 0, x] + 12*G[0, 1, 0, 1, x] + 
      12*G[0, 1, 1, 0, x] + 21*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 
      8*G[1, 0, 1, 0, x] - G[0, 0, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x] + 
      G[0, 0, 1, x]*(-58/3 - (8*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-44/3 + (9*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, x]*(((-58*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] - 42*zeta[2]) + 
      G[0, 1, 0, x]*(-58/3 + (19*I)*Pi - 4*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 0, 0, x]*(137/3 + (6*I)*Pi + 12*Log[mu2/s] + zeta[2]) + 
      G[1, 0, x]*(((-44*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 22*zeta[2]) + 
      G[0, 0, x]*(-22/3 + ((79*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] + 
        (-117 + I*Pi)*zeta[2] - 3*zeta[3]) + (14/3 - (71*I)*Pi)*zeta[3] + 
      zeta[2]*(((-14*I)/3)*Pi + 4*zeta[3]) + 
      G[1, x]*((-8*I)*Pi*zeta[2] + 8*zeta[3]) + (-379/2 + (6*I)*Pi)*zeta[4] + 
      G[0, x]*(((-22*I)/3)*Pi + (20 - I*Pi)*zeta[2] + 
        (-5 - (3*I)*Pi)*zeta[3] + zeta[4]) - 10*zeta[5])/(1 - x) + 
    (-9*G[0, 0, 0, 0, x] - I*Pi*G[0, 0, 1, 0, x] + I*Pi*G[0, 1, 0, 0, x] - 
      G[0, 0, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x] - 2*G[0, 1, 0, x]*zeta[2] + 
      G[0, 0, 0, x]*((-9*I)*Pi + zeta[2]) + G[0, 0, x]*
       ((18 + I*Pi)*zeta[2] - 3*zeta[3]) + 4*zeta[2]*zeta[3] + 
      (6*I)*Pi*zeta[4] + G[0, x]*((-3*I)*Pi*zeta[3] + zeta[4]) - 10*zeta[5])/
     (1 - x)^2 + (421/4 - (44*I)*Pi)*zeta[5] + 
    x^2*(-91*G[0, 0, 0, 0, x] + 22*G[0, 0, 0, 1, x] + 22*G[0, 0, 1, 0, x] - 
      (115*G[0, 0, 1, 1, x])/2 + 66*G[0, 1, 0, 0, x] - 9*G[0, 1, 0, 1, x] - 
      9*G[0, 1, 1, 0, x] + (113*G[0, 1, 1, 1, x])/2 + 67*G[1, 0, 0, 0, x] - 
      4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + (91*G[1, 0, 1, 1, x])/2 - 
      48*G[1, 1, 0, 0, x] - 3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] - 
      (101*G[1, 1, 1, 1, x])/2 - G[0, 0, 1, 0, 0, x] + G[0, 0, 1, 0, 1, x] + 
      G[0, 0, 1, 1, 0, x] - G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 0, 0, x] - 
      G[0, 1, 0, 0, 1, x] - G[0, 1, 0, 1, 0, x] + G[0, 1, 0, 1, 1, x] + 
      G[1, 0, 1, 0, 0, x] - G[1, 0, 1, 0, 1, x] - G[1, 0, 1, 1, 0, x] + 
      G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 0, x] + G[1, 1, 0, 0, 1, x] + 
      G[1, 1, 0, 1, 0, x] - G[1, 1, 0, 1, 1, x] + 
      G[0, 0, 1, x]*(-23/12 - ((89*I)/2)*Pi - 9*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 1, 0, x]*(329/12 - (45*I)*Pi + 6*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 1, 1, x]*(-33/2 - ((113*I)/2)*Pi - 3*Log[mu2/s] - zeta[2]) + 
      G[0, 0, 0, x]*(77/6 - (57*I)*Pi + 12*Log[mu2/s] - zeta[2]) + 
      33*Log[mu2/s]*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 0, 0, x]*(-115/3 + (54*I)*Pi - 9*Log[mu2/s] + zeta[2]) + 
      G[0, 1, 1, x]*(-9 + ((107*I)/2)*Pi + 6*Log[mu2/s] + zeta[2]) + 
      G[0, 1, 0, x]*(-23/12 + (48*I)*Pi - 9*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 0, 1, x]*(329/12 + ((95*I)/2)*Pi + 6*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 0, x]*(-211/8 - ((263*I)/12)*Pi - 11*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (95*zeta[2])/2 - 3*zeta[3]) + 
      G[0, 1, x]*(-211/8 - ((263*I)/12)*Pi - 11*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - 47*zeta[2] - 3*zeta[3]) + 
      (437/12 + ((173*I)/2)*Pi)*zeta[3] + G[0, 0, x]*
       (211/8 + ((263*I)/12)*Pi + 11*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
        (47*zeta[2])/2 + 3*zeta[3]) + G[1, 1, x]*(211/8 + ((263*I)/12)*Pi + 
        11*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 53*zeta[2] + 3*zeta[3]) + 
      zeta[2]*(633/8 + ((263*I)/4)*Pi + 5*zeta[3]) + 
      G[0, x]*((-283/12 - (51*I)*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] + 
        49*zeta[3] - (17*zeta[4])/2) + (3547*zeta[4])/8 + 
      G[1, x]*((-635/12 + (42*I)*Pi)*zeta[2] - 3*Log[mu2/s]*zeta[2] - 
        49*zeta[3] + (17*zeta[4])/2) + 10*zeta[5]) + 
    (((-427043*I)/2592)*Pi - (20*I)*Pi*G[0, 0, 0, 0, x] - 
      20*G[0, 0, 0, 0, 1, x] - 20*G[0, 0, 0, 1, 0, x] - 
      82*G[0, 0, 0, 1, 1, x] + (26 + (12*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
      (20 - (12*I)*Pi)*G[0, 0, 1, 0, 1, x] + (20 - (12*I)*Pi)*
       G[0, 0, 1, 1, 0, x] + (34 - (6*I)*Pi)*G[0, 0, 1, 1, 1, x] + 
      (6*I)*Pi*G[0, 1, 0, 0, 0, x] + (-38 + (24*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
      (-38 + (18*I)*Pi)*G[0, 1, 0, 1, 0, x] + (10 - (18*I)*Pi)*
       G[0, 1, 1, 0, 0, x] + (-33 - (6*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (-33 + (6*I)*Pi)*G[0, 1, 1, 1, 0, x] - 68*G[1, 0, 0, 0, 0, x] + 
      (-3 + (54*I)*Pi)*G[1, 0, 0, 0, 1, x] + (-3 + (30*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (181 - (15*I)*Pi)*G[1, 0, 1, 0, 0, x] + 
      (87 - (30*I)*Pi)*G[1, 1, 0, 0, 0, x] + 12*G[0, 0, 1, 0, 0, 1, x] + 
      12*G[0, 0, 1, 0, 1, 0, x] - 24*G[0, 0, 1, 0, 1, 1, x] - 
      12*G[0, 0, 1, 1, 0, 0, x] - 6*G[0, 0, 1, 1, 1, 1, x] + 
      6*G[0, 1, 0, 0, 0, 1, x] + 6*G[0, 1, 0, 0, 1, 0, x] + 
      18*G[0, 1, 0, 0, 1, 1, x] + 6*G[0, 1, 0, 1, 0, 0, x] + 
      12*G[0, 1, 0, 1, 0, 1, x] + 12*G[0, 1, 0, 1, 1, 0, x] - 
      42*G[0, 1, 0, 1, 1, 1, x] - 18*G[0, 1, 1, 0, 0, 0, x] - 
      6*G[0, 1, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 0, 1, x] + 
      6*G[0, 1, 1, 1, 1, 0, x] - 24*G[0, 1, 1, 1, 1, 1, x] + 
      54*G[1, 0, 0, 0, 1, 1, x] - 30*G[1, 0, 0, 1, 0, 0, x] + 
      60*G[1, 0, 0, 1, 0, 1, x] + 60*G[1, 0, 0, 1, 1, 0, x] - 
      216*G[1, 0, 0, 1, 1, 1, x] - 30*G[1, 0, 1, 0, 0, 0, x] + 
      15*G[1, 0, 1, 0, 0, 1, x] + 15*G[1, 0, 1, 0, 1, 0, x] - 
      30*G[1, 0, 1, 0, 1, 1, x] - 9*G[1, 0, 1, 1, 0, 0, x] - 
      24*G[1, 0, 1, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 1, 0, x] + 
      84*G[1, 0, 1, 1, 1, 1, x] - 108*G[1, 1, 0, 0, 0, 0, x] + 
      78*G[1, 1, 0, 0, 0, 1, x] + 78*G[1, 1, 0, 0, 1, 0, x] - 
      27*G[1, 1, 0, 0, 1, 1, x] + 45*G[1, 1, 0, 1, 0, 0, x] - 
      78*G[1, 1, 0, 1, 0, 1, x] - 78*G[1, 1, 0, 1, 1, 0, x] + 
      66*G[1, 1, 0, 1, 1, 1, x] + 60*G[1, 1, 1, 0, 0, 0, x] - 
      39*G[1, 1, 1, 0, 0, 1, x] - 39*G[1, 1, 1, 0, 1, 0, x] - 
      78*G[1, 1, 1, 0, 1, 1, x] + 198*G[1, 1, 1, 1, 0, 0, x] - 
      156*G[1, 1, 1, 1, 0, 1, x] - 156*G[1, 1, 1, 1, 1, 0, x] + 
      360*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, 1, x]*
       (-259 + (54*I)*Pi - 150*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-71 - (51*I)*Pi - 72*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-114 + (27*I)*Pi - 24*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-114 - (57*I)*Pi - 24*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (265 + (48*I)*Pi - 12*Log[mu2/s]) + ((5*I)/8)*Pi*Log[mu2/s]^4 + 
      G[1, 0, 1, 0, 1, x]*(-216 - (9*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(29 - (12*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(56 - (24*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-216 - (27*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(6 - (90*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(25 - (144*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(225 + (30*I)*Pi + 42*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(134 - (15*I)*Pi + 102*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(134 + (144*I)*Pi + 102*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-136/3 - (40*I)*Pi + (-13 + (18*I)*Pi)*Log[mu2/s] + 
        21*Log[mu2/s]^2 - 75*zeta[2]) + G[0, 1, 0, 0, x]*
       (-198 - (22*I)*Pi + 16*Log[mu2/s] - 66*zeta[2]) + 
      G[1, 0, 1, 0, x]*(139 + (2*I)*Pi + (37 + (12*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 42*zeta[2]) + G[0, 1, 1, 1, x]*
       (-284 - (36*I)*Pi + (-32 + (18*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 
        42*zeta[2]) + G[0, 0, 1, 0, x]*(6 + (58*I)*Pi + 12*Log[mu2/s] - 
        36*zeta[2]) + G[1, 0, 0, 0, x]*(-94 - (47*I)*Pi + 24*Log[mu2/s] - 
        18*zeta[2]) + G[0, 1, 0, 1, x]*(157 + (21*I)*Pi + 3*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 15*zeta[2]) + Log[mu2/s]^3*(((-7*I)/36)*Pi - 
        9*zeta[2]) + G[0, 0, 1, 1, x]*(236/3 + (79*I)*Pi + 
        (25 + (6*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 3*zeta[2]) + 
      G[1, 0, 0, 1, x]*(139 + (59*I)*Pi + (37 + (18*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 3*zeta[2]) + G[1, 0, 1, 1, x]*
       (-2671/12 - ((67*I)/2)*Pi + (-165/2 - (9*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (45*zeta[2])/2) + G[0, 1, 1, 0, x]*
       (157 - (20*I)*Pi + (3 - (6*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 
        39*zeta[2]) + G[0, 0, 0, x]*((6*I)*Pi + (12*I)*Pi*Log[mu2/s] + 
        64*zeta[2]) + G[1, 1, 0, 1, x]*(163/6 + (89*I)*Pi + 
        (-22 - (18*I)*Pi)*Log[mu2/s] - 18*Log[mu2/s]^2 + 144*zeta[2]) + 
      G[1, 1, 1, 1, x]*(70/3 - ((231*I)/2)*Pi + (19/2 - (39*I)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/2 + (309*zeta[2])/2) + 
      G[1, 1, 1, 0, x]*(163/6 + (41*I)*Pi + (-22 - (6*I)*Pi)*Log[mu2/s] - 
        18*Log[mu2/s]^2 + 171*zeta[2]) + G[1, 1, 0, x]*
       (-3523/18 - ((159*I)/2)*Pi + (11 - (6*I)*Pi)*Log[mu2/s]^2 - 
        3*Log[mu2/s]^3 + Log[mu2/s]*(-184/3 - (13*I)*Pi - 51*zeta[2]) + 
        (248 - (51*I)*Pi)*zeta[2] - 189*zeta[3]) + 
      G[1, 0, 1, x]*(-3523/18 - ((1739*I)/12)*Pi + (11 - ((15*I)/2)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + Log[mu2/s]*(-184/3 - ((47*I)/2)*Pi - 
          9*zeta[2]) + (541 + ((3*I)/2)*Pi)*zeta[2] - 171*zeta[3]) + 
      G[0, 0, x]*(((-35*I)/2)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((-4*I)*Pi - 40*zeta[2]) + (-220 - (26*I)*Pi)*zeta[2] - 
        106*zeta[3]) + zeta[2]*(-794/9 - ((7369*I)/72)*Pi - 
        (141*zeta[3])/2) + G[0, 1, 0, x]*(-35/2 - (45*I)*Pi + 
        (-4 - (3*I)*Pi)*Log[mu2/s]^2 + (80 - (15*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-4 + (11*I)*Pi + 36*zeta[2]) - 42*zeta[3]) + 
      (-7771/36 + ((2029*I)/18)*Pi)*zeta[3] + Log[mu2/s]^2*
       (((-385*I)/36)*Pi + (367/6 - ((13*I)/4)*Pi)*zeta[2] + 
        (19*zeta[3])/2) + G[0, 0, 1, x]*(-35/2 + ((242*I)/3)*Pi + 
        (-4 + (3*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-4 + (29*I)*Pi - 
          36*zeta[2]) + (-262 - (3*I)*Pi)*zeta[2] + 36*zeta[3]) + 
      G[0, 1, 1, x]*(5695/36 - ((833*I)/6)*Pi + (-7/2 - (6*I)*Pi)*
         Log[mu2/s]^2 - 3*Log[mu2/s]^3 + Log[mu2/s]*(-71/6 - (36*I)*Pi - 
          3*zeta[2]) + (527/2 - (30*I)*Pi)*zeta[2] + 48*zeta[3]) + 
      G[1, 0, 0, x]*(1847/6 + (111*I)*Pi + (-22 + (3*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(66 + (17*I)*Pi - 36*zeta[2]) + (143 - (21*I)*Pi)*
         zeta[2] + 78*zeta[3]) + G[1, 1, 1, x]*(1967/18 + ((578*I)/3)*Pi + 
        (31/2 + ((27*I)/2)*Pi)*Log[mu2/s]^2 + 9*Log[mu2/s]^3 + 
        Log[mu2/s]*(853/6 + ((37*I)/2)*Pi - 81*zeta[2]) + 
        (-91/2 - ((339*I)/2)*Pi)*zeta[2] + 171*zeta[3]) + 
      G[0, 1, x]*(53/2 + ((5389*I)/36)*Pi - (3*I)*Pi*Log[mu2/s]^3 + 
        (8 + ((73*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*(-6 - ((15*I)/2)*Pi + 
          54*zeta[2]) + Log[mu2/s]*(9 - ((167*I)/6)*Pi + (122 + (51*I)*Pi)*
           zeta[2] - 18*zeta[3]) + (112 - (6*I)*Pi)*zeta[3] - 354*zeta[4]) + 
      G[1, 0, x]*(53/2 + ((1090*I)/9)*Pi - (3*I)*Pi*Log[mu2/s]^3 + 
        (-1024/3 - (12*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-6 - (11*I)*Pi + 
          60*zeta[2]) + Log[mu2/s]*(9 - ((22*I)/3)*Pi + (22 + (39*I)*Pi)*
           zeta[2] - 18*zeta[3]) + (77 + (36*I)*Pi)*zeta[3] - 
        (501*zeta[4])/2) + Log[mu2/s]*(((-7369*I)/108)*Pi + 
        (236/3 + ((181*I)/4)*Pi)*zeta[2] + (-139/6 + (16*I)*Pi)*zeta[3] - 
        (15*zeta[4])/2) + (-11365/12 + ((649*I)/16)*Pi)*zeta[4] + 
      G[1, 1, x]*(36265/288 - ((4967*I)/72)*Pi + (1/4 + ((15*I)/2)*Pi)*
         Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
         (247/24 + ((109*I)/4)*Pi - (237*zeta[2])/4) + 
        (-2409/4 - ((509*I)/4)*Pi)*zeta[2] + (-1093/2 - (87*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(419/24 + ((1217*I)/12)*Pi + (-931/4 - ((69*I)/2)*Pi)*
           zeta[2] + 66*zeta[3]) + (1995*zeta[4])/16) + 
      G[0, x]*(((53*I)/2)*Pi + Log[mu2/s]^2*((-6*I)*Pi - 2*zeta[2]) + 
        (2525/18 + ((70*I)/3)*Pi)*zeta[2] + (174 + (30*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((9*I)*Pi + (284/3 - (12*I)*Pi)*zeta[2] + 32*zeta[3]) + 
        (653*zeta[4])/2) - (19*zeta[5])/2 + 
      G[1, x]*(-427043/2592 + ((72739*I)/864)*Pi + (5/8 + ((3*I)/8)*Pi)*
         Log[mu2/s]^4 + Log[mu2/s]^3*(-7/36 + ((11*I)/4)*Pi - 9*zeta[2]) + 
        Log[mu2/s]^2*(-385/36 + ((89*I)/24)*Pi + (-329/4 - ((39*I)/4)*Pi)*
           zeta[2] - (39*zeta[3])/2) + (11231/36 + (3*I)*Pi)*zeta[3] + 
        zeta[2]*(21683/72 + ((1661*I)/12)*Pi + (213*zeta[3])/2) + 
        (14937/16 + ((363*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (-7369/108 + ((365*I)/72)*Pi + (-1033/12 - ((215*I)/4)*Pi)*zeta[2] + 
          (61/2 - (33*I)*Pi)*zeta[3] + (45*zeta[4])/2) + 90*zeta[5]))/x - 
    (399*zeta[6])/2 + x*(280349/2592 + ((22201*I)/192)*Pi + 
      (3 + (8*I)*Pi)*G[0, 0, 0, 1, 1, x] + (-1 - (4*I)*Pi)*
       G[0, 0, 1, 0, 1, x] + (-1 - (16*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
      (-5 + (24*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-5 + (6*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (3 - (10*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (-3 - (8*I)*Pi)*G[1, 0, 0, 1, 1, x] + (1 + (4*I)*Pi)*
       G[1, 0, 1, 0, 1, x] + (1 + (16*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
      (5 - (24*I)*Pi)*G[1, 1, 0, 0, 1, x] + (5 - (6*I)*Pi)*
       G[1, 1, 0, 1, 0, x] + (-3 + (10*I)*Pi)*G[1, 1, 1, 0, 0, x] + 
      44*G[0, 0, 0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, 0, 0, x] - 
      4*G[0, 0, 0, 1, 0, 1, x] - 4*G[0, 0, 0, 1, 1, 0, x] + 
      12*G[0, 0, 0, 1, 1, 1, x] + 20*G[0, 0, 1, 0, 0, 0, x] - 
      12*G[0, 0, 1, 0, 0, 1, x] - 12*G[0, 0, 1, 0, 1, 0, x] + 
      8*G[0, 0, 1, 0, 1, 1, x] - 16*G[0, 0, 1, 1, 0, 0, x] + 
      24*G[0, 1, 0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, 0, 0, x] + 
      14*G[0, 1, 0, 1, 0, 1, x] + 14*G[0, 1, 0, 1, 1, 0, x] - 
      28*G[0, 1, 0, 1, 1, 1, x] - 12*G[0, 1, 1, 0, 0, 0, x] + 
      2*G[0, 1, 1, 0, 0, 1, x] + 2*G[0, 1, 1, 0, 1, 0, x] - 
      16*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 0, x] - 
      48*G[0, 1, 1, 1, 1, 1, x] - 44*G[1, 0, 0, 0, 0, 0, x] - 
      12*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
      4*G[1, 0, 0, 1, 1, 0, x] - 12*G[1, 0, 0, 1, 1, 1, x] - 
      20*G[1, 0, 1, 0, 0, 0, x] + 12*G[1, 0, 1, 0, 0, 1, x] + 
      12*G[1, 0, 1, 0, 1, 0, x] - 8*G[1, 0, 1, 0, 1, 1, x] + 
      16*G[1, 0, 1, 1, 0, 0, x] - 24*G[1, 1, 0, 0, 1, 1, x] + 
      8*G[1, 1, 0, 1, 0, 0, x] - 14*G[1, 1, 0, 1, 0, 1, x] - 
      14*G[1, 1, 0, 1, 1, 0, x] + 28*G[1, 1, 0, 1, 1, 1, x] + 
      12*G[1, 1, 1, 0, 0, 0, x] - 2*G[1, 1, 1, 0, 0, 1, x] - 
      2*G[1, 1, 1, 0, 1, 0, x] + 16*G[1, 1, 1, 0, 1, 1, x] + 
      4*G[1, 1, 1, 1, 0, 0, x] + 48*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 0, 0, x]*((24*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*((28*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-2 - (8*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(1 - (8*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*((-4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*((-8*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*((-12*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(2 - (12*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-1 - (18*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*((-18*I)*Pi - 4*Log[mu2/s]) + 
      (-145/144 - ((7*I)/8)*Pi)*Log[mu2/s]^5 - (3*Log[mu2/s]^6)/16 + 
      G[0, 0, 0, 0, 1, x]*((4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*((8*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-2 + (12*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*((12*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*((18*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(1 + (18*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-1 + (8*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(2 + (8*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*((-24*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*((-28*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-21 - (3*I)*Pi + (8*I)*Pi*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-70 + (8*I)*Pi*Log[mu2/s] - 44*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-7/2 - (3*I)*Pi + (4*I)*Pi*Log[mu2/s] - 34*zeta[2]) + 
      G[1, 1, 1, 1, x]*(55/2 - (15*I)*Pi + (-15 - (26*I)*Pi)*Log[mu2/s] - 
        5*Log[mu2/s]^2 - 21*zeta[2]) + G[0, 0, 0, 1, x]*
       (12 + (3*I)*Pi + (4*I)*Pi*Log[mu2/s] - 20*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-3 + (3*I)*Pi - (4*I)*Pi*Log[mu2/s] - 12*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-24 - (12*I)*Pi + (-12 - (24*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 - 12*zeta[2]) + G[0, 1, 0, 1, x]*
       (-19/2 - (6*I)*Pi - (4*I)*Pi*Log[mu2/s] - 10*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-7/2 + (6*I)*Pi + (4*I)*Pi*Log[mu2/s] + 10*zeta[2]) + 
      Log[mu2/s]^4*(-293/144 - ((509*I)/144)*Pi + (163*zeta[2])/16) + 
      G[0, 0, 1, 0, x]*(12 - (3*I)*Pi + (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
      G[1, 0, 0, 0, x]*(15 + (12*I)*Pi + (12 + (24*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 12*zeta[2]) + G[1, 0, 0, 1, x]*
       (-3 - (3*I)*Pi - (4*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-29/2 + (15*I)*Pi + (15 + (26*I)*Pi)*Log[mu2/s] + 
        5*Log[mu2/s]^2 + 21*zeta[2]) + G[0, 1, 1, 0, x]*
       (-19/2 + (3*I)*Pi - (4*I)*Pi*Log[mu2/s] + 34*zeta[2]) + 
      G[0, 0, 1, 1, x]*(61 - (8*I)*Pi*Log[mu2/s] + 44*zeta[2]) + 
      G[1, 1, 0, 0, x]*(34 + (3*I)*Pi - (8*I)*Pi*Log[mu2/s] + 48*zeta[2]) + 
      G[1, 1, 1, x]*(-13 + (12*I)*Pi - (5*I)*Pi*Log[mu2/s]^2 + 
        (85 + (21*I)*Pi)*zeta[2] + Log[mu2/s]*(-12 - (15*I)*Pi + 
          84*zeta[2]) - 50*zeta[3]) + G[0, 0, 0, x]*(102 - (12*I)*Pi - 
        (4*I)*Pi*Log[mu2/s]^2 + (70 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-12*I)*Pi + 72*zeta[2]) - 36*zeta[3]) + 
      G[0, 1, 0, x]*(-47/3 - ((69*I)/2)*Pi + Log[mu2/s]*(-4 - 8*zeta[2]) + 
        (16 - (4*I)*Pi)*zeta[2] - 28*zeta[3]) + G[1, 0, 1, x]*
       (-80/3 - (65*I)*Pi + Log[mu2/s]*(8 - 8*zeta[2]) + 
        (-2 - (16*I)*Pi)*zeta[2] - 8*zeta[3]) + 
      (-42773/108 - ((1771*I)/6)*Pi)*zeta[3] + (2*zeta[3]^2)/3 + 
      G[0, 0, 1, x]*(-47/3 + (69*I)*Pi + (2 + (16*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-4 + 8*zeta[2]) + 8*zeta[3]) + 
      Log[mu2/s]^3*(965/108 - ((17*I)/9)*Pi + (1733/72 + ((41*I)/4)*Pi)*
         zeta[2] + (17*zeta[3])/2) + G[1, 1, 0, x]*(-80/3 + ((77*I)/2)*Pi + 
        (-16 + (4*I)*Pi)*zeta[2] + Log[mu2/s]*(8 + 8*zeta[2]) + 28*zeta[3]) + 
      G[1, 0, 0, x]*(-143/3 + (8*I)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-4 + (12*I)*Pi - 72*zeta[2]) + (-70 - (12*I)*Pi)*
         zeta[2] + 36*zeta[3]) + G[0, 1, 1, x]*(130/3 - (16*I)*Pi + 
        (5*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(8 + (15*I)*Pi - 84*zeta[2]) + 
        (-85 - (21*I)*Pi)*zeta[2] + 50*zeta[3]) + 
      zeta[2]*(-2390789/5184 + ((9001*I)/432)*Pi + (1532/9 - ((89*I)/2)*Pi)*
         zeta[3]) + G[0, 1, x]*(3433/36 + ((142*I)/3)*Pi + 
        (-6 - (8*I)*Pi)*Log[mu2/s]^3 - 2*Log[mu2/s]^4 + 
        (154 + (24*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-18 - (18*I)*Pi + 
          72*zeta[2]) + Log[mu2/s]*(59/3 - (32*I)*Pi + (102 + (48*I)*Pi)*
           zeta[2]) + (6 + (6*I)*Pi)*zeta[3] - 395*zeta[4]) + 
      G[1, 0, x]*(3433/36 - ((164*I)/3)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s]^3 - 
        2*Log[mu2/s]^4 + (127 + (36*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-18 - (18*I)*Pi + 74*zeta[2]) + 
        Log[mu2/s]*(59/3 - (32*I)*Pi + (108 + (52*I)*Pi)*zeta[2]) + 
        (-6 + (16*I)*Pi)*zeta[3] - 287*zeta[4]) + 
      Log[mu2/s]^2*(269507/5184 + ((685*I)/18)*Pi + 
        (-3185/144 + ((79*I)/8)*Pi)*zeta[2] + (-161/18 + ((17*I)/2)*Pi)*
         zeta[3] - (2661*zeta[4])/32) + (-82171/216 - ((4627*I)/96)*Pi)*
       zeta[4] + G[0, 0, x]*(-1805/18 + ((191*I)/3)*Pi + 
        (6 + (8*I)*Pi)*Log[mu2/s]^3 + 2*Log[mu2/s]^4 + 
        Log[mu2/s]^2*(18 + (18*I)*Pi - 74*zeta[2]) + (-132 - (36*I)*Pi)*
         zeta[2] + Log[mu2/s]*(-68/3 + (32*I)*Pi + (-108 - (52*I)*Pi)*
           zeta[2]) + (6 - (16*I)*Pi)*zeta[3] + 287*zeta[4]) + 
      G[1, 1, x]*(-814/9 - ((169*I)/3)*Pi + (6 + (8*I)*Pi)*Log[mu2/s]^3 + 
        2*Log[mu2/s]^4 + Log[mu2/s]^2*(18 + (18*I)*Pi - 72*zeta[2]) + 
        (-137 - (24*I)*Pi)*zeta[2] + Log[mu2/s]*(-50/3 + (32*I)*Pi + 
          (-102 - (48*I)*Pi)*zeta[2]) + (-6 - (6*I)*Pi)*zeta[3] + 
        395*zeta[4]) + G[1, x]*(1399/24 + ((1529*I)/48)*Pi + 
        (3/2 + ((5*I)/4)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/4 + 
        Log[mu2/s]^3*(25/4 + (6*I)*Pi - (31*zeta[2])/2) + 
        Log[mu2/s]^2*(39/4 + ((75*I)/4)*Pi + (-99/2 - ((33*I)/2)*Pi)*
           zeta[2] - 12*zeta[3]) + (30 - (15*I)*Pi)*zeta[3] + 
        zeta[2]*(70 - ((139*I)/2)*Pi + 160*zeta[3]) + (169/2 + ((21*I)/8)*Pi)*
         zeta[4] + Log[mu2/s]*(431/16 + ((45*I)/2)*Pi + (-114 - (27*I)*Pi)*
           zeta[2] + (-15 - (28*I)*Pi)*zeta[3] + (869*zeta[4])/8) - 
        18*zeta[5]) + (359/18 + (79*I)*Pi)*zeta[5] + 
      G[0, x]*(-1399/24 - ((191*I)/12)*Pi + (3*Log[mu2/s]^2)/2 + 
        zeta[2]*(-26 + ((61*I)/2)*Pi - 88*zeta[3]) - 34*zeta[3] + 
        (-17 + (17*I)*Pi)*zeta[4] + Log[mu2/s]*(-11 + (4*I)*Pi*zeta[3] + 
          16*zeta[4]) + 18*zeta[5]) + Log[mu2/s]*(22201/192 + 
        ((310817*I)/2592)*Pi + (-428/3 - ((431*I)/9)*Pi)*zeta[3] + 
        zeta[2]*(-112055/432 - ((2225*I)/72)*Pi + (29*zeta[3])/2) + 
        (-1889/32 - ((547*I)/16)*Pi)*zeta[4] + 60*zeta[5]) + 
      (222659*zeta[6])/1152))/Nc, 
 Nc^2*Nf*(1323109/34992 + ((2623021*I)/11664)*Pi - 28*G[0, 0, 1, 0, 0, x] + 
    (8*I)*Pi*G[0, 0, 1, 1, 0, x] - (148*G[0, 1, 0, 0, 0, x])/3 - 
    (184*G[1, 0, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 0, 0, 1, 0, x] - 
    (8*I)*Pi*G[1, 0, 1, 1, 0, x] - (4*I)*Pi*G[1, 1, 0, 1, 0, x] + 
    (-220/3 - (12*I)*Pi)*G[1, 1, 1, 0, 0, x] + 
    (12*I)*Pi*G[1, 1, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 0, 0, x] - 
    8*G[0, 1, 1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, 0, 0, x] + 
    28*G[1, 0, 1, 0, 0, 0, x] - 8*G[1, 0, 1, 1, 0, 0, x] + 
    36*G[1, 1, 0, 0, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 0, x] - 
    12*G[1, 1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 1, 0, 0, x] + 
    G[1, 1, 0, 0, 0, x]*(144 + (12*I)*Pi - 24*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(-4/3 - (16*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(112 + (20*I)*Pi - 8*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(500/9 - (4*I)*Pi - 4*Log[mu2/s]) + 
    (-91/36 - ((5*I)/6)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/2 + 
    G[0, 1, 0, 0, x]*(-127 - ((112*I)/3)*Pi + 12*Log[mu2/s]) + 
    G[1, 0, 1, 0, x]*((112*I)*Pi - (8*I)*Pi*Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(-1102/9 - (24*I)*Pi + (112*Log[mu2/s])/3 - 
      20*zeta[2]) + G[0, 0, 1, 0, x]*((-28*I)*Pi - 8*zeta[2]) + 
    Log[mu2/s]^3*(67/27 - ((127*I)/27)*Pi + (37*zeta[2])/6) + 
    G[1, 1, 1, 0, x]*(((-220*I)/3)*Pi + 12*zeta[2]) + 
    G[0, 0, 0, x]*(1085/9 + ((134*I)/9)*Pi + (-122/3 + (8*I)*Pi)*Log[mu2/s] + 
      6*Log[mu2/s]^2 + 20*zeta[2]) + G[1, 1, 0, 0, x]*
     (36 + ((298*I)/3)*Pi + (-134/3 - (12*I)*Pi)*Log[mu2/s] + 
      6*Log[mu2/s]^2 + 22*zeta[2]) + G[0, 1, 1, 0, x]*
     (((-4*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 64*zeta[2]) + 
    zeta[2]*(242285/3888 - ((23551*I)/162)*Pi - (389*zeta[3])/18) + 
    G[1, 1, 0, x]*((36*I)*Pi + (6*I)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-134*I)/3)*Pi - 24*zeta[2]) + (160/3 - (2*I)*Pi)*
       zeta[2] - 16*zeta[3]) + G[1, 0, 1, x]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + 
    G[0, 1, 0, x]*((-127*I)*Pi + (28 + (8*I)*Pi)*zeta[2] + 
      Log[mu2/s]*((12*I)*Pi + 8*zeta[2]) - 8*zeta[3]) + 
    Log[mu2/s]^2*(18265/432 - ((89*I)/27)*Pi + (-13/18 + ((89*I)/6)*Pi)*
       zeta[2] - (13*zeta[3])/2) + G[1, 0, 0, x]*(5603/27 - ((176*I)/3)*Pi - 
      10*Log[mu2/s]^2 + (-382/3 - (4*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(574/9 + ((52*I)/3)*Pi + 16*zeta[2]) - 4*zeta[3]) + 
    (-7927/81 + ((613*I)/6)*Pi)*zeta[3] + G[0, 0, 1, x]*
     ((-8*I)*Pi*zeta[2] + 8*zeta[3]) + G[1, 1, 1, x]*
     ((-12*I)*Pi*zeta[2] + 12*zeta[3]) + 
    G[0, 0, x]*(-246335/648 + ((518*I)/9)*Pi + (14/3 - (6*I)*Pi)*
       Log[mu2/s]^2 - 4*Log[mu2/s]^3 + Log[mu2/s]*(-63 - ((94*I)/3)*Pi - 
        (19*zeta[2])/3) + (181 + ((41*I)/3)*Pi)*zeta[2] + 17*zeta[3]) + 
    G[0, 1, x]*(((4*I)/3)*Pi*zeta[2] + Log[mu2/s]*((8*I)*Pi*zeta[2] - 
        8*zeta[3]) + (-4/3 - (16*I)*Pi)*zeta[3] - 152*zeta[4]) + 
    Log[mu2/s]*(367243/3888 + ((51313*I)/648)*Pi + (2005/54 - ((698*I)/9)*Pi)*
       zeta[2] + (767/18 - (7*I)*Pi)*zeta[3] - (362*zeta[4])/3) + 
    G[1, 1, x]*(((220*I)/3)*Pi*zeta[2] + (-220/3 - (16*I)*Pi)*zeta[3] - 
      27*zeta[4]) + G[1, 0, x]*(((5603*I)/27)*Pi + 
      Log[mu2/s]^2*((-10*I)*Pi - 6*zeta[2]) + (-1564/9 - (56*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(((574*I)/9)*Pi + (90 + (4*I)*Pi)*zeta[2] - 8*zeta[3]) + 
      (-20/3 - (12*I)*Pi)*zeta[3] - 13*zeta[4]) + (23179/72 - ((43*I)/3)*Pi)*
     zeta[4] + G[0, x]*(380323/2916 - ((249817*I)/648)*Pi + 
      (146/27 + ((8*I)/3)*Pi)*Log[mu2/s]^3 + (5*Log[mu2/s]^4)/3 + 
      Log[mu2/s]^2*(-290/27 + ((188*I)/9)*Pi - (11*zeta[2])/3) + 
      (4333/81 + ((404*I)/9)*Pi)*zeta[2] + (536/9 + (23*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-1741/324 - ((2281*I)/27)*Pi + (-1117/9 - ((41*I)/3)*Pi)*
         zeta[2] + 6*zeta[3]) + (79*zeta[4])/3) + 
    ((4*I)*Pi*G[0, 1, 0, x] + (133/3 + (12*I)*Pi)*G[1, 0, 0, x] - 
      (12*I)*Pi*G[1, 1, 0, x] - 30*G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] + 
      12*G[1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(-56 - (6*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, x]*(451/3 - ((58*I)/3)*Pi + (110/3 + (12*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 34*zeta[2]) + G[1, 0, x]*(((133*I)/3)*Pi - 
        12*zeta[2]) - ((133*I)/3)*Pi*zeta[2] + 
      G[1, x]*((12*I)*Pi*zeta[2] - 12*zeta[3]) + (133/3 + (16*I)*Pi)*
       zeta[3] + G[0, x]*(((451*I)/3)*Pi - (6*I)*Pi*Log[mu2/s]^2 + 
        (-457/3 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*(((110*I)/3)*Pi + 
          24*zeta[2]) + 16*zeta[3]) + 27*zeta[4])/(1 - x) + 
    x^2*((-18*I)*Pi*G[0, 0, 0, x] + (18*I)*Pi*G[0, 1, 0, x] + 
      (18*I)*Pi*G[1, 0, 0, x] - (18*I)*Pi*G[1, 1, 0, x] - 
      18*G[0, 0, 0, 0, x] + 18*G[0, 1, 0, 0, x] + 18*G[1, 0, 0, 0, x] - 
      18*G[1, 1, 0, 0, x] + 18*G[0, 0, x]*zeta[2] - 18*G[1, 0, x]*zeta[2] + 
      G[1, x]*((18*I)*Pi*zeta[2] - 18*zeta[3]) + (18*I)*Pi*zeta[3] + 
      G[0, x]*((-18*I)*Pi*zeta[2] + 18*zeta[3]) + 126*zeta[4]) + 
    x*(-1395037/34992 - ((492397*I)/11664)*Pi + ((28*I)/3)*Pi*
       G[0, 0, 1, 0, x] - ((8*I)/3)*Pi*G[0, 1, 1, 0, x] - 
      ((28*I)/3)*Pi*G[1, 0, 1, 0, x] + (16 - ((16*I)/3)*Pi)*
       G[1, 1, 0, 0, x] + ((8*I)/3)*Pi*G[1, 1, 1, 0, x] + 
      8*G[0, 0, 0, 0, 0, x] + (28*G[0, 0, 1, 0, 0, x])/3 + 
      8*G[0, 1, 0, 0, 0, x] - (8*G[0, 1, 1, 0, 0, x])/3 - 
      (32*G[1, 0, 0, 0, 0, x])/3 - (28*G[1, 0, 1, 0, 0, x])/3 - 
      (16*G[1, 1, 0, 0, 0, x])/3 + (8*G[1, 1, 1, 0, 0, x])/3 + 
      G[0, 0, 0, 0, x]*(404/9 - ((16*I)/3)*Pi - (40*Log[mu2/s])/3) + 
      (91/36 + ((5*I)/6)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/2 + 
      G[0, 1, 0, 0, x]*(-16 + ((32*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(-404/9 + (32*Log[mu2/s])/3) + 
      G[0, 1, 0, x]*((-16*I)*Pi + ((8*I)/3)*Pi*Log[mu2/s] - (88*zeta[2])/3) + 
      G[1, 0, 0, x]*(616/27 - ((82*I)/3)*Pi + (158/9 + ((20*I)/3)*Pi)*
         Log[mu2/s] - 2*Log[mu2/s]^2 - (38*zeta[2])/3) + 
      Log[mu2/s]^3*(-67/27 + ((127*I)/27)*Pi - (37*zeta[2])/6) + 
      G[1, 1, 0, x]*((16*I)*Pi + 8*zeta[2]) + G[0, 0, 0, x]*
       (-616/27 + ((82*I)/3)*Pi + (-158/9 - ((28*I)/3)*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 + 34*zeta[2]) + G[0, 0, x]*(((-392*I)/27)*Pi + 
        (80/9 + (10*I)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(224/27 + ((2*I)/9)*Pi - (152*zeta[2])/3) + 
        (-196/9 - ((74*I)/3)*Pi)*zeta[2] - (32*zeta[3])/3) + 
      Log[mu2/s]^2*(-18265/432 - ((73*I)/27)*Pi + (-203/18 - ((17*I)/6)*Pi)*
         zeta[2] - (11*zeta[3])/2) + G[0, 1, x]*(((8*I)/3)*Pi*zeta[2] - 
        (8*zeta[3])/3) + (11410/81 - ((95*I)/2)*Pi)*zeta[3] + 
      G[1, 1, x]*(((-8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3) + 
      G[1, 0, x]*(((616*I)/27)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
        (-284/9 + ((26*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((158*I)/9)*Pi + 
          (8*zeta[2])/3) + (32*zeta[3])/3) + 
      zeta[2]*(458851/3888 + ((925*I)/162)*Pi + (653*zeta[3])/18) + 
      G[1, x]*((-16*I)*Pi*zeta[2] + (16 + ((32*I)/3)*Pi)*zeta[3] - 
        42*zeta[4]) + Log[mu2/s]*(-368539/3888 - ((27553*I)/648)*Pi + 
        (3251/54 - ((106*I)/9)*Pi)*zeta[2] + (697/18 + ((5*I)/3)*Pi)*
         zeta[3] - (10*zeta[4])/3) + (-403/72 + ((16*I)/3)*Pi)*zeta[4] + 
      G[0, x]*(153305/2916 + ((13621*I)/324)*Pi + (-146/27 - (4*I)*Pi)*
         Log[mu2/s]^3 - (5*Log[mu2/s]^4)/3 + (-6946/81 + (17*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(128/27 - ((22*I)/3)*Pi + (71*zeta[2])/3) + 
        (-776/9 + (2*I)*Pi)*zeta[3] + Log[mu2/s]*(13621/324 + 
          ((160*I)/9)*Pi + (113/9 + (10*I)*Pi)*zeta[2] + (38*zeta[3])/3) + 
        (173*zeta[4])/3) - (82*zeta[5])/9) - (500*zeta[5])/9 + 
    G[1, x]*((36 - ((154*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
       ((-6*I)*Pi*zeta[2] + 6*zeta[3]) + zeta[2]*((-36*I)*Pi + 10*zeta[3]) + 
      (121/3 + (7*I)*Pi)*zeta[4] + Log[mu2/s]*(((134*I)/3)*Pi*zeta[2] + 
        (-134/3 + (4*I)*Pi)*zeta[3] + 60*zeta[4]) + 42*zeta[5]) + 
    (37/18 + 32*G[0, 0, 1, 0, 0, x] - (24*I)*Pi*G[0, 0, 1, 1, 0, x] + 
      56*G[0, 1, 0, 0, 0, x] + 72*G[1, 0, 0, 0, 0, x] - 
      (48*I)*Pi*G[1, 0, 0, 1, 0, x] + (24*I)*Pi*G[1, 0, 1, 1, 0, x] + 
      (12*I)*Pi*G[1, 1, 0, 1, 0, x] + (152 + (36*I)*Pi)*G[1, 1, 1, 0, 0, x] - 
      (36*I)*Pi*G[1, 1, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 0, 0, x] + 
      24*G[0, 1, 1, 0, 0, 0, x] - 48*G[1, 0, 0, 1, 0, 0, x] - 
      84*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 0, x] - 
      108*G[1, 1, 0, 0, 0, 0, x] + 12*G[1, 1, 0, 1, 0, 0, x] + 
      36*G[1, 1, 1, 0, 0, 0, x] - 36*G[1, 1, 1, 1, 0, 0, x] + 
      G[0, 1, 0, 0, x]*(382/3 + (40*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(40 + (48*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-262 - (60*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-328 - (36*I)*Pi + 72*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*((-262*I)*Pi + (24*I)*Pi*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*((40*I)*Pi + (24*I)*Pi*Log[mu2/s] - 192*zeta[2]) + 
      G[1, 1, 0, 0, x]*(572/3 - (210*I)*Pi + (118 + (36*I)*Pi)*Log[mu2/s] - 
        18*Log[mu2/s]^2 - 66*zeta[2]) + G[1, 1, 1, 0, x]*
       ((152*I)*Pi - 36*zeta[2]) - 40*G[0, 0, 0, x]*zeta[2] + 
      G[0, 0, 1, 0, x]*((32*I)*Pi + 24*zeta[2]) + G[1, 0, 0, 0, x]*
       (352/3 + (24*I)*Pi - 48*Log[mu2/s] + 60*zeta[2]) + 
      G[1, 1, 1, x]*((36*I)*Pi*zeta[2] - 36*zeta[3]) + 
      G[0, 0, 1, x]*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
      G[0, 0, x]*((-116 - (8*I)*Pi)*zeta[2] + 32*Log[mu2/s]*zeta[2] - 
        8*zeta[3]) + (-446/3 - ((388*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]^2*((12 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
      G[1, 0, 0, x]*(-348 + (44*I)*Pi + 12*Log[mu2/s]^2 + 
        Log[mu2/s]*(-220/3 - (24*I)*Pi - 48*zeta[2]) + 
        (296 + (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
      zeta[2]*(-1034/3 + ((790*I)/3)*Pi + 20*zeta[3]) + 
      G[0, 1, 0, x]*(((382*I)/3)*Pi + Log[mu2/s]*((-16*I)*Pi - 24*zeta[2]) + 
        (-56 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
      G[1, 0, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
      G[1, 1, 0, x]*(((572*I)/3)*Pi - (18*I)*Pi*Log[mu2/s]^2 + 
        (-204 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*((118*I)*Pi + 72*zeta[2]) + 
        48*zeta[3]) + G[0, x]*(-1/3 + (1010/3 - ((176*I)/3)*Pi)*zeta[2] - 
        12*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*((172/3 + (8*I)*Pi)*zeta[2] - 
          16*zeta[3]) + (-56 - (24*I)*Pi)*zeta[3] - 26*zeta[4]) + 
      (-1099/3 + (14*I)*Pi)*zeta[4] + G[1, 0, x]*((-348*I)*Pi + 
        (44/3 + (130*I)*Pi)*zeta[2] + Log[mu2/s]^2*((12*I)*Pi + 18*zeta[2]) + 
        (44 + (36*I)*Pi)*zeta[3] + Log[mu2/s]*(((-220*I)/3)*Pi + 
          (-166 - (12*I)*Pi)*zeta[2] + 24*zeta[3]) + 39*zeta[4]) + 
      G[1, 1, x]*((-152*I)*Pi*zeta[2] + (152 + (48*I)*Pi)*zeta[3] + 
        81*zeta[4]) + Log[mu2/s]*(1/3 + (-220/3 + ((244*I)/3)*Pi)*zeta[2] + 
        (-220/3 + (8*I)*Pi)*zeta[3] + 120*zeta[4]) + 
      G[0, 1, x]*((-40*I)*Pi*zeta[2] + (40 + (48*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 456*zeta[4]) + 
      G[1, x]*(zeta[2]*(((-572*I)/3)*Pi - 30*zeta[3]) + 
        Log[mu2/s]^2*((18*I)*Pi*zeta[2] - 18*zeta[3]) + 
        (572/3 + (162*I)*Pi)*zeta[3] + Log[mu2/s]*((-118*I)*Pi*zeta[2] + 
          (118 - (12*I)*Pi)*zeta[3] - 180*zeta[4]) + (90 - (21*I)*Pi)*
         zeta[4] - 126*zeta[5]) + 84*zeta[5])/x + 
    ((16*I)*Pi*G[0, 0, 1, 1, 0, x] + (32*I)*Pi*G[1, 0, 0, 1, 0, x] - 
      (16*I)*Pi*G[1, 0, 1, 1, 0, x] - (8*I)*Pi*G[1, 1, 0, 1, 0, x] + 
      (-244/3 - (24*I)*Pi)*G[1, 1, 1, 0, 0, x] + 
      (24*I)*Pi*G[1, 1, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 0, 0, x] - 
      16*G[0, 1, 1, 0, 0, 0, x] + 32*G[1, 0, 0, 1, 0, 0, x] + 
      56*G[1, 0, 1, 0, 0, 0, x] - 16*G[1, 0, 1, 1, 0, 0, x] + 
      72*G[1, 1, 0, 0, 0, 0, x] - 8*G[1, 1, 0, 1, 0, 0, x] - 
      24*G[1, 1, 1, 0, 0, 0, x] + 24*G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 1, 0, 0, 0, x]*(568/3 + (24*I)*Pi - 48*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-40 - (32*I)*Pi - 16*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(478/3 + (40*I)*Pi - 16*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(((478*I)/3)*Pi - (16*I)*Pi*Log[mu2/s]) - 
      16*G[0, 0, 1, 0, x]*zeta[2] - 40*G[1, 0, 0, 0, x]*zeta[2] + 
      G[1, 1, 1, 0, x]*(((-244*I)/3)*Pi + 24*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-590/3 + (116*I)*Pi + (-220/3 - (24*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 + 44*zeta[2]) + 
      G[0, 1, 1, 0, x]*((-40*I)*Pi - (16*I)*Pi*Log[mu2/s] + 128*zeta[2]) + 
      G[1, 1, 0, x]*(((-590*I)/3)*Pi + (12*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-220*I)/3)*Pi - 48*zeta[2]) + (428/3 - (4*I)*Pi)*
         zeta[2] - 32*zeta[3]) + G[1, 0, 1, x]*((16*I)*Pi*zeta[2] - 
        16*zeta[3]) + G[0, 1, 0, x]*((40 + (16*I)*Pi)*zeta[2] + 
        16*Log[mu2/s]*zeta[2] - 16*zeta[3]) + G[1, 0, 0, x]*
       ((-156 - (8*I)*Pi)*zeta[2] + 32*Log[mu2/s]*zeta[2] - 8*zeta[3]) + 
      G[0, 0, 1, x]*((-16*I)*Pi*zeta[2] + 16*zeta[3]) + 
      G[1, 1, 1, x]*((-24*I)*Pi*zeta[2] + 24*zeta[3]) + 
      G[0, 1, x]*((40*I)*Pi*zeta[2] + Log[mu2/s]*((16*I)*Pi*zeta[2] - 
          16*zeta[3]) + (-40 - (32*I)*Pi)*zeta[3] - 304*zeta[4]) + 
      G[1, 1, x]*(((244*I)/3)*Pi*zeta[2] + (-244/3 - (32*I)*Pi)*zeta[3] - 
        54*zeta[4]) + G[1, 0, x]*((590/3 - ((248*I)/3)*Pi)*zeta[2] - 
        12*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*((220/3 + (8*I)*Pi)*zeta[2] - 
          16*zeta[3]) + (-48 - (24*I)*Pi)*zeta[3] - 26*zeta[4]) + 
      G[1, x]*((-590/3 - ((364*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
         ((-12*I)*Pi*zeta[2] + 12*zeta[3]) + zeta[2]*(((590*I)/3)*Pi + 
          20*zeta[3]) + (-265/3 + (14*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(((220*I)/3)*Pi*zeta[2] + (-220/3 + (8*I)*Pi)*zeta[3] + 
          120*zeta[4]) + 84*zeta[5]))/x^2) + 
  (Nf*(83629/3888 - ((22105*I)/432)*Pi + (29 - (36*I)*Pi)*G[0, 0, 0, 1, x] + 
     (100 + ((40*I)/3)*Pi)*G[0, 1, 1, 1, x] + (-188 - (44*I)*Pi)*
      G[1, 1, 1, 1, x] + (40*G[0, 0, 0, 0, 0, x])/3 - 
     36*G[0, 0, 0, 1, 1, x] - 148*G[0, 0, 1, 0, 0, x] + 
     (152*G[0, 0, 1, 0, 1, x])/3 + (152/3 + (16*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
     8*G[0, 0, 1, 1, 1, x] - 40*G[0, 1, 0, 0, 0, x] + 
     (52*G[0, 1, 0, 0, 1, x])/3 + (52*G[0, 1, 0, 1, 0, x])/3 + 
     (158*G[0, 1, 0, 1, 1, x])/3 + (112*G[0, 1, 1, 0, 1, x])/3 + 
     (112*G[0, 1, 1, 1, 0, x])/3 - 24*G[0, 1, 1, 1, 1, x] + 
     (22/3 + (20*I)*Pi)*G[1, 0, 0, 0, 1, x] + (22/3 + (48*I)*Pi)*
      G[1, 0, 0, 1, 0, x] + (488/3 - (24*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
     (-142/3 - (28*I)*Pi)*G[1, 0, 1, 0, 1, x] + (-142/3 - (24*I)*Pi)*
      G[1, 0, 1, 1, 0, x] + (-170/3 - (8*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
     (-160/3 + (24*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-44 + (60*I)*Pi)*
      G[1, 1, 1, 0, 1, x] + (-44 - (104*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
     16*G[0, 0, 1, 1, 0, 0, x] - 16*G[0, 1, 1, 0, 0, 0, x] + 
     20*G[1, 0, 0, 0, 1, 1, x] + 72*G[1, 0, 0, 1, 0, 0, x] - 
     24*G[1, 0, 0, 1, 0, 1, x] - 24*G[1, 0, 0, 1, 1, 0, x] + 
     20*G[1, 0, 1, 0, 0, 0, x] - 16*G[1, 0, 1, 0, 0, 1, x] - 
     16*G[1, 0, 1, 0, 1, 0, x] - 12*G[1, 0, 1, 0, 1, 1, x] - 
     16*G[1, 0, 1, 1, 0, 0, x] - 8*G[1, 0, 1, 1, 0, 1, x] - 
     8*G[1, 0, 1, 1, 1, 0, x] + 16*G[1, 1, 0, 0, 0, 1, x] + 
     16*G[1, 1, 0, 0, 1, 0, x] - 88*G[1, 1, 0, 0, 1, 1, x] - 
     8*G[1, 1, 0, 1, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 1, x] + 
     24*G[1, 1, 0, 1, 1, 0, x] - 28*G[1, 1, 1, 0, 0, 0, x] + 
     60*G[1, 1, 1, 0, 0, 1, x] + 60*G[1, 1, 1, 0, 1, 0, x] - 
     104*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, 0, x]*
      (346/3 - (32*I)*Pi - 48*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
      (106/3 - (12*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
      (-8 - (32*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 1, x]*
      (-89/3 + (62*I)*Pi - 8*Log[mu2/s]) + G[0, 0, 0, 0, x]*
      (-14/3 + ((28*I)/3)*Pi - 4*Log[mu2/s]) + G[0, 0, 1, 1, x]*
      (-1684/9 + (56*I)*Pi - (8*Log[mu2/s])/3) + (-25/36 - ((5*I)/18)*Pi)*
      Log[mu2/s]^4 - Log[mu2/s]^5/18 + G[1, 1, 0, 1, 0, x]*
      (-118 + (32*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
      (-118 - (56*I)*Pi + 16*Log[mu2/s]) + G[0, 1, 0, 0, x]*
      (1181/9 + ((32*I)/3)*Pi + (100*Log[mu2/s])/3) + 
     G[1, 1, 1, 0, 0, x]*(562/3 + (80*I)*Pi + 48*Log[mu2/s]) + 
     G[1, 1, 1, 0, x]*(250/3 + ((502*I)/3)*Pi + (24 + (48*I)*Pi)*Log[mu2/s] - 
       428*zeta[2]) + G[1, 1, 0, 1, x]*(250/3 - ((442*I)/3)*Pi + 
       (24 + (16*I)*Pi)*Log[mu2/s] - 196*zeta[2]) + 
     G[1, 0, 0, 0, x]*(-332/3 + ((310*I)/3)*Pi + 96*Log[mu2/s] - 
       56*zeta[2]) + G[0, 0, 1, 0, x]*(29 - ((292*I)/3)*Pi - 16*zeta[2]) + 
     G[0, 1, 1, x]*(80 + (49*I)*Pi + (-64/3 - (8*I)*Pi)*Log[mu2/s] - 
       (28*zeta[2])/3) + Log[mu2/s]^3*(-205/54 - ((25*I)/9)*Pi + 
       (55*zeta[2])/18) + G[1, 0, 1, 1, x]*(218/3 - (88*I)*Pi + 
       16*Log[mu2/s] + 8*zeta[2]) + G[1, 0, 0, 1, x]*
      (230/3 + (122*I)*Pi - 48*Log[mu2/s] + 92*zeta[2]) + 
     G[0, 0, 0, x]*(40 - ((185*I)/3)*Pi + (-86 - ((16*I)/3)*Pi)*Log[mu2/s] - 
       (2*Log[mu2/s]^2)/3 + 110*zeta[2]) + G[0, 1, 1, 0, x]*
      (-89/3 + ((64*I)/3)*Pi + (-8 - (16*I)*Pi)*Log[mu2/s] + 128*zeta[2]) + 
     G[1, 1, 0, 0, x]*(-1442/9 - (68*I)*Pi + (-196/3 - (24*I)*Pi)*
        Log[mu2/s] + 4*Log[mu2/s]^2 + 128*zeta[2]) + 
     G[1, 0, 1, 0, x]*(230/3 - (60*I)*Pi + (-48 - (16*I)*Pi)*Log[mu2/s] + 
       168*zeta[2]) + G[1, 1, 1, x]*(256/3 - ((206*I)/3)*Pi + 
       (36 + (24*I)*Pi)*Log[mu2/s] + (404/3 + (164*I)*Pi)*zeta[2] - 
       164*zeta[3]) + G[0, 1, 0, x]*(-104/3 + ((1286*I)/9)*Pi + 
       (-728/3 + (16*I)*Pi)*zeta[2] + Log[mu2/s]*(124/3 + ((76*I)/3)*Pi + 
         16*zeta[2]) - 16*zeta[3]) + Log[mu2/s]^2*
      (-12815/1296 - ((229*I)/18)*Pi + (182/9 + ((21*I)/2)*Pi)*zeta[2] - 
       (109*zeta[3])/18) + G[1, 0, 0, x]*(-968/9 - (22*I)*Pi - 
       8*Log[mu2/s]^2 + (-318 - (32*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(12 + (32*I)*Pi + 32*zeta[2]) - 4*zeta[3]) + 
     (-11302/81 + ((5131*I)/18)*Pi)*zeta[3] + 
     G[0, 0, x]*(49535/648 + ((1351*I)/27)*Pi + (91/9 + ((2*I)/3)*Pi)*
        Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + Log[mu2/s]*
        (1207/27 - ((220*I)/9)*Pi - (167*zeta[2])/3) + 
       (383/9 + ((211*I)/3)*Pi)*zeta[2] + (49*zeta[3])/9) + 
     G[0, 0, 1, x]*(-104/3 - ((1051*I)/9)*Pi + (124/3 - ((8*I)/3)*Pi)*
        Log[mu2/s] + (-604/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
     G[1, 0, 1, x]*(-21 + (130*I)*Pi + 2*Log[mu2/s]^2 + 
       Log[mu2/s]*(-58/3 - (28*I)*Pi - 16*zeta[2]) + (1250/3 - (44*I)*Pi)*
        zeta[2] + 20*zeta[3]) + G[1, 1, 0, x]*(-21 - ((866*I)/9)*Pi + 
       (2 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-58/3 - ((112*I)/3)*Pi - 
         80*zeta[2]) + (1468/3 - (68*I)*Pi)*zeta[2] + 236*zeta[3]) + 
     zeta[2]*(-29359/1296 + ((17353*I)/54)*Pi + (8147*zeta[3])/18) + 
     G[0, 1, x]*(-11/6 + ((91*I)/3)*Pi - (5*Log[mu2/s]^2)/3 + 
       (-1064/9 + (142*I)*Pi)*zeta[2] + Log[mu2/s]*(-15 + ((50*I)/3)*Pi + 
         (224/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (-238/3 - (32*I)*Pi)*
        zeta[3] - 304*zeta[4]) + G[0, x]*(-1499/18 + ((42083*I)/648)*Pi + 
       ((4*I)/9)*Pi*Log[mu2/s]^3 + (116/3 - ((1390*I)/9)*Pi)*zeta[2] + 
       Log[mu2/s]^2*(-5/3 + ((76*I)/9)*Pi + (4*zeta[2])/3) + 
       (2939/9 - ((575*I)/9)*Pi)*zeta[3] + Log[mu2/s]*
        (-29/3 + ((712*I)/27)*Pi + (-184/3 - (21*I)*Pi)*zeta[2] + 
         (88*zeta[3])/3) - 266*zeta[4]) + 
     Log[mu2/s]*(-3265/432 - ((18431*I)/648)*Pi + (4015/54 + ((328*I)/9)*Pi)*
        zeta[2] + (-223/18 - ((157*I)/9)*Pi)*zeta[3] - (734*zeta[4])/3) + 
     (63481/216 - ((40*I)/3)*Pi)*zeta[4] + 
     G[1, 0, x]*(-11/6 - ((1292*I)/9)*Pi + Log[mu2/s]^2*
        (-5/3 - (6*I)*Pi - 4*zeta[2]) + (-844/9 + ((326*I)/3)*Pi)*zeta[2] + 
       Log[mu2/s]*(-15 - ((32*I)/3)*Pi + (388/3 + (8*I)*Pi)*zeta[2] - 
         16*zeta[3]) + (-432 + (32*I)*Pi)*zeta[3] + 135*zeta[4]) + 
     G[1, 1, x]*(22/3 + (80*I)*Pi + (3 + (2*I)*Pi)*Log[mu2/s]^2 + 
       (-1001/3 - ((932*I)/3)*Pi)*zeta[2] + (1154/3 + (192*I)*Pi)*zeta[3] + 
       Log[mu2/s]*(47/3 + ((68*I)/3)*Pi + (-104 - (32*I)*Pi)*zeta[2] + 
         32*zeta[3]) + 618*zeta[4]) + 
     ((-14/3 + ((8*I)/3)*Pi)*G[0, 0, 1, 1, x] - ((8*I)/3)*Pi*
        G[0, 1, 0, 0, x] - ((8*I)/3)*Pi*G[0, 1, 1, 1, x] + 
       (64 - ((44*I)/3)*Pi)*G[1, 1, 1, 1, x] + (8*G[0, 0, 1, 0, 1, x])/3 + 
       (8/3 + (32*I)*Pi)*G[0, 0, 1, 1, 0, x] - (8*G[0, 1, 0, 0, 1, x])/3 - 
       (8*G[0, 1, 0, 1, 0, x])/3 + 8*G[0, 1, 0, 1, 1, x] - 
       (56*G[0, 1, 1, 0, 1, x])/3 - (56*G[0, 1, 1, 1, 0, x])/3 + 
       16*G[0, 1, 1, 1, 1, x] + (12 + (40*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
       (12 + (96*I)*Pi)*G[1, 0, 0, 1, 0, x] + (200/3 - (48*I)*Pi)*
        G[1, 0, 0, 1, 1, x] + (-56 - (56*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
       (-56 - (48*I)*Pi)*G[1, 0, 1, 1, 0, x] + (-28 - (16*I)*Pi)*
        G[1, 0, 1, 1, 1, x] + (-140/3 + (48*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
       (-44/3 + (120*I)*Pi)*G[1, 1, 1, 0, 1, x] + (-44/3 - (208*I)*Pi)*
        G[1, 1, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 0, 0, x] - 
       32*G[0, 1, 1, 0, 0, 0, x] + 40*G[1, 0, 0, 0, 1, 1, x] + 
       144*G[1, 0, 0, 1, 0, 0, x] - 48*G[1, 0, 0, 1, 0, 1, x] - 
       48*G[1, 0, 0, 1, 1, 0, x] + 40*G[1, 0, 1, 0, 0, 0, x] - 
       32*G[1, 0, 1, 0, 0, 1, x] - 32*G[1, 0, 1, 0, 1, 0, x] - 
       24*G[1, 0, 1, 0, 1, 1, x] - 32*G[1, 0, 1, 1, 0, 0, x] - 
       16*G[1, 0, 1, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 1, 0, x] + 
       32*G[1, 1, 0, 0, 0, 1, x] + 32*G[1, 1, 0, 0, 1, 0, x] - 
       176*G[1, 1, 0, 0, 1, 1, x] - 16*G[1, 1, 0, 1, 0, 0, x] + 
       48*G[1, 1, 0, 1, 0, 1, x] + 48*G[1, 1, 0, 1, 1, 0, x] - 
       56*G[1, 1, 1, 0, 0, 0, x] + 120*G[1, 1, 1, 0, 0, 1, x] + 
       120*G[1, 1, 1, 0, 1, 0, x] - 208*G[1, 1, 1, 1, 0, 0, x] + 
       G[1, 1, 0, 0, 0, x]*(188 - (64*I)*Pi - 96*Log[mu2/s]) + 
       G[1, 0, 1, 0, 0, x]*(158/3 - (24*I)*Pi - 32*Log[mu2/s]) + 
       G[0, 1, 1, 0, 0, x]*(-184/3 - (64*I)*Pi - 32*Log[mu2/s]) + 
       G[0, 1, 0, 1, x]*(-16/3 + ((8*I)/3)*Pi - (8*Log[mu2/s])/3) + 
       G[1, 1, 0, 1, 0, x]*(-56 + (64*I)*Pi + 32*Log[mu2/s]) + 
       G[1, 1, 0, 0, 1, x]*(-56 - (112*I)*Pi + 32*Log[mu2/s]) + 
       G[1, 1, 1, 0, 0, x]*(148 + (160*I)*Pi + 96*Log[mu2/s]) + 
       G[1, 1, 1, 0, x]*(-104/3 + ((424*I)/3)*Pi + (8 + (96*I)*Pi)*
          Log[mu2/s] - 856*zeta[2]) + G[1, 1, 0, 1, x]*
        (-104/3 - ((284*I)/3)*Pi + (8 + (32*I)*Pi)*Log[mu2/s] - 
         392*zeta[2]) + G[1, 0, 0, 0, x]*((12*I)*Pi - 112*zeta[2]) + 
       G[0, 0, 1, 0, x]*(((8*I)/3)*Pi - 32*zeta[2]) + 
       G[1, 0, 1, 1, x]*(-164/3 - ((236*I)/3)*Pi + (16*Log[mu2/s])/3 + 
         16*zeta[2]) + G[0, 1, 1, x]*(737/9 + (16/3 - ((8*I)/3)*Pi)*
          Log[mu2/s] + (184*zeta[2])/3) + G[1, 0, 0, 1, x]*
        (80/3 + ((220*I)/3)*Pi - (16*Log[mu2/s])/3 + 184*zeta[2]) + 
       G[0, 1, 1, 0, x]*(-16/3 - ((248*I)/3)*Pi + (-8/3 - (32*I)*Pi)*
          Log[mu2/s] + 256*zeta[2]) + G[1, 1, 0, 0, x]*(848/9 + (148*I)*Pi + 
         (16 - (48*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 + 256*zeta[2]) + 
       G[1, 0, 1, 0, x]*(80/3 - ((26*I)/3)*Pi + (-16/3 - (32*I)*Pi)*
          Log[mu2/s] + 336*zeta[2]) + G[1, 1, 1, x]*(-70 + ((52*I)/3)*Pi + 
         (-12 + (8*I)*Pi)*Log[mu2/s] + (100/3 + (328*I)*Pi)*zeta[2] - 
         328*zeta[3]) + G[0, 1, 0, x]*(((-16*I)/3)*Pi + (368/3 + (32*I)*Pi)*
          zeta[2] + Log[mu2/s]*(((-8*I)/3)*Pi + 32*zeta[2]) - 32*zeta[3]) + 
       G[1, 0, 0, x]*(((80*I)/3)*Pi + (-280/3 - (64*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(((-16*I)/3)*Pi + 64*zeta[2]) - 8*zeta[3]) + 
       G[0, 0, 1, x]*(((-14*I)/3)*Pi + (-40/3 - (32*I)*Pi)*zeta[2] + 
         32*zeta[3]) + G[1, 0, 1, x]*(-101/3 - (22*I)*Pi + 
         (2*Log[mu2/s]^2)/3 + Log[mu2/s]*(6 + ((4*I)/3)*Pi - 32*zeta[2]) + 
         (262 - (88*I)*Pi)*zeta[2] + 40*zeta[3]) + 
       G[1, 1, 0, x]*(-101/3 + ((590*I)/9)*Pi + (2/3 + (8*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(6 + ((76*I)/3)*Pi - 160*zeta[2]) + 
         (-342 - (136*I)*Pi)*zeta[2] + 472*zeta[3]) + 
       G[0, 1, x]*(((737*I)/9)*Pi + (-2/3 + (96*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(((16*I)/3)*Pi + (40/3 + (32*I)*Pi)*zeta[2] - 
           32*zeta[3]) + (-112 - (64*I)*Pi)*zeta[3] - 608*zeta[4]) + 
       G[1, 0, x]*(((-101*I)/3)*Pi + Log[mu2/s]^2*(((2*I)/3)*Pi - 
           8*zeta[2]) + (-1460/9 - ((206*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*((6*I)*Pi + (-16 + (16*I)*Pi)*zeta[2] - 32*zeta[3]) + 
         (-92 + (64*I)*Pi)*zeta[3] + 270*zeta[4]) + 
       G[1, 1, x]*(-3307/18 - (106*I)*Pi + (-1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         (-455/3 - ((670*I)/3)*Pi)*zeta[2] + (800/3 + (384*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(-7/3 - (8*I)*Pi + (-104/3 - (64*I)*Pi)*zeta[2] + 
           64*zeta[3]) + 1236*zeta[4]) + G[1, x]*(((-3307*I)/18)*Pi + 
         zeta[2]*(2164/9 - ((2387*I)/9)*Pi - 464*zeta[3]) + 
         (1166/9 + (32*I)*Pi)*zeta[3] + Log[mu2/s]^2*((-I)*Pi + 
           (-10/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + (3658/3 + (26*I)*Pi)*
          zeta[4] + Log[mu2/s]*(((-7*I)/3)*Pi + (2/3 - (28*I)*Pi)*zeta[2] + 
           (64/3 + (16*I)*Pi)*zeta[3] + 240*zeta[4]) - 164*zeta[5]))/x^2 + 
     G[1, x]*(119/3 + ((13*I)/2)*Pi + zeta[2]*(70 - ((541*I)/9)*Pi - 
         232*zeta[3]) + (-1496/9 - (246*I)*Pi)*zeta[3] + 
       Log[mu2/s]^2*(1/3 + ((4*I)/3)*Pi + (-10 - (4*I)*Pi)*zeta[2] + 
         4*zeta[3]) + (-1565/3 + (13*I)*Pi)*zeta[4] + 
       Log[mu2/s]*(1 + ((4*I)/3)*Pi + (-170/3 - ((8*I)/3)*Pi)*zeta[2] + 
         (-52/3 + (8*I)*Pi)*zeta[3] + 120*zeta[4]) - 82*zeta[5]) + 
     x^2*(4*G[0, 0, 0, 0, x] + 12*G[0, 0, 1, 1, x] + (8*G[0, 1, 0, 0, x])/3 - 
       (20*G[0, 1, 0, 1, x])/3 - (20*G[0, 1, 1, 0, x])/3 - 
       (16*G[0, 1, 1, 1, x])/3 - (20*G[1, 0, 0, 0, x])/3 + 
       (8*G[1, 0, 0, 1, x])/3 + (8*G[1, 0, 1, 0, x])/3 - 
       (44*G[1, 0, 1, 1, x])/3 + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] + 
       8*G[1, 1, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 4*G[0, 0, 1, 0, 1, x] - 
       4*G[0, 0, 1, 1, 0, x] + 4*G[0, 0, 1, 1, 1, x] - 
       4*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
       4*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 0, 1, 1, x] - 
       4*G[1, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 1, x] + 
       4*G[1, 0, 1, 1, 0, x] - 4*G[1, 0, 1, 1, 1, x] + 
       4*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 1, x] - 
       4*G[1, 1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, 1, x] + 
       G[0, 1, 0, x]*(46/3 - (4*I)*Pi - 8*zeta[2]) + 
       G[1, 0, 1, x]*(-22 - (12*I)*Pi - 8*zeta[2]) + 
       G[1, 0, 0, x]*(250/3 - (4*I)*Pi - 4*zeta[2]) + 
       G[0, 1, 1, x]*(46 - (12*I)*Pi - 4*zeta[2]) - 6*Log[mu2/s]*zeta[2] + 
       G[0, 0, 0, x]*(-230/3 + (4*I)*Pi + 4*zeta[2]) + 
       G[1, 1, 1, x]*(-118/3 + (12*I)*Pi + 4*zeta[2]) + 
       G[1, 1, 0, x]*(-22 + (4*I)*Pi + 8*zeta[2]) + 
       G[0, 0, 1, x]*(46/3 + (12*I)*Pi + 8*zeta[2]) + 
       zeta[2]*(439/2 - (190*I)*Pi - 20*zeta[3]) + 
       G[1, 1, x]*(439/6 - ((190*I)/3)*Pi - 2*Log[mu2/s] - (68*zeta[2])/3 - 
         12*zeta[3]) + G[0, 0, x]*(439/6 - ((190*I)/3)*Pi - 2*Log[mu2/s] + 
         (8*zeta[2])/3 - 12*zeta[3]) + (-68 - (16*I)*Pi)*zeta[3] + 
       G[1, 0, x]*(-439/6 + ((190*I)/3)*Pi + 2*Log[mu2/s] - (16*zeta[2])/3 + 
         12*zeta[3]) + G[0, 1, x]*(-439/6 + ((190*I)/3)*Pi + 2*Log[mu2/s] + 
         (76*zeta[2])/3 + 12*zeta[3]) + G[1, x]*((86/3 - (4*I)*Pi)*zeta[2] + 
         4*zeta[3] - 34*zeta[4]) - (61*zeta[4])/3 + 
       G[0, x]*((-26/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3] + 34*zeta[4]) - 
       40*zeta[5]) + (((-8*I)/3)*Pi*G[0, 0, 1, 0, x] + 
       ((8*I)/3)*Pi*G[0, 1, 0, 0, x] - (8*G[0, 0, 1, 0, 0, x])/3 + 
       (8*G[0, 1, 0, 0, 0, x])/3 + (8*G[0, 0, 0, x]*zeta[2])/3 - 
       (16*G[0, 1, 0, x]*zeta[2])/3 + G[0, 0, x]*(((8*I)/3)*Pi*zeta[2] - 
         8*zeta[3]) + (32*zeta[2]*zeta[3])/3 + (16*I)*Pi*zeta[4] + 
       G[0, x]*((-8*I)*Pi*zeta[3] + (8*zeta[4])/3) - (80*zeta[5])/3)/
      (1 - x)^2 - (278*zeta[5])/9 + x^3*(8*G[0, 0, 0, 0, x] - 
       8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] - 
       8*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
       8*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
       8*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 
       8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] - 
       (8*G[0, 0, 1, 0, 0, x])/3 + (8*G[0, 0, 1, 0, 1, x])/3 + 
       (8*G[0, 0, 1, 1, 0, x])/3 - (8*G[0, 0, 1, 1, 1, x])/3 + 
       (8*G[0, 1, 0, 0, 0, x])/3 - (8*G[0, 1, 0, 0, 1, x])/3 - 
       (8*G[0, 1, 0, 1, 0, x])/3 + (8*G[0, 1, 0, 1, 1, x])/3 + 
       (8*G[1, 0, 1, 0, 0, x])/3 - (8*G[1, 0, 1, 0, 1, x])/3 - 
       (8*G[1, 0, 1, 1, 0, x])/3 + (8*G[1, 0, 1, 1, 1, x])/3 - 
       (8*G[1, 1, 0, 0, 0, x])/3 + (8*G[1, 1, 0, 0, 1, x])/3 + 
       (8*G[1, 1, 0, 1, 0, x])/3 - (8*G[1, 1, 0, 1, 1, x])/3 - 
       (8*G[0, 0, 0, x]*zeta[2])/3 - (16*G[0, 0, 1, x]*zeta[2])/3 + 
       (16*G[0, 1, 0, x]*zeta[2])/3 + (8*G[0, 1, 1, x]*zeta[2])/3 + 
       (8*G[1, 0, 0, x]*zeta[2])/3 + (16*G[1, 0, 1, x]*zeta[2])/3 - 
       (16*G[1, 1, 0, x]*zeta[2])/3 - (8*G[1, 1, 1, x]*zeta[2])/3 + 
       G[0, 1, x]*(-8*zeta[2] - 8*zeta[3]) + G[1, 0, x]*
        (-8*zeta[2] - 8*zeta[3]) + (40*zeta[2]*zeta[3])/3 + 
       G[0, 0, x]*(8*zeta[2] + 8*zeta[3]) + G[1, 1, x]*
        (8*zeta[2] + 8*zeta[3]) + 30*zeta[4] - (68*G[0, x]*zeta[4])/3 + 
       (68*G[1, x]*zeta[4])/3 + (80*zeta[5])/3) + 
     ((8*I)*Pi*G[0, 1, 1, x] - (24*I)*Pi*G[1, 0, 1, x] - 
       (6*I)*Pi*G[1, 1, 0, x] - 8*G[0, 0, 0, 0, x] - 41*G[0, 0, 0, 1, x] + 
       (-41 + (4*I)*Pi)*G[0, 0, 1, 0, x] + 56*G[0, 0, 1, 1, x] + 
       (22/3 - (4*I)*Pi)*G[0, 1, 0, 0, x] + 8*G[0, 1, 0, 1, x] + 
       8*G[0, 1, 1, 0, x] + (170*G[1, 0, 0, 0, x])/3 - 24*G[1, 0, 0, 1, x] - 
       24*G[1, 0, 1, 0, x] - 6*G[1, 1, 0, 0, x] + 4*G[0, 0, 1, 0, 0, x] - 
       4*G[0, 1, 0, 0, 0, x] + G[0, 0, 1, x]*(21 + (3*I)*Pi - 
         12*Log[mu2/s]) + G[1, 0, 0, x]*(-82/3 + ((62*I)/3)*Pi - 
         12*Log[mu2/s]) + G[0, 0, 0, x]*(17/3 - (13*I)*Pi + 36*Log[mu2/s] - 
         4*zeta[2]) + G[0, 1, 0, x]*(21 + ((10*I)/3)*Pi - 12*Log[mu2/s] + 
         8*zeta[2]) + G[1, 0, x]*(((-82*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] + 
         (254*zeta[2])/3) + G[0, 1, x]*((21*I)*Pi - (12*I)*Pi*Log[mu2/s] + 
         90*zeta[2]) + zeta[2]*(((145*I)/3)*Pi - 16*zeta[3]) + 
       (-145/3 - (49*I)*Pi)*zeta[3] + G[0, 0, x]*(-190/9 + (15*I)*Pi + 
         (-35/3 + (18*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 
         (83/3 - (4*I)*Pi)*zeta[2] + 12*zeta[3]) + 
       G[1, x]*((-18*I)*Pi*zeta[2] + 18*zeta[3]) + 
       G[0, x]*(((-190*I)/9)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
         (-19 + ((71*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-35*I)/3)*Pi + 
           36*zeta[2]) + (-65 + (12*I)*Pi)*zeta[3] - 4*zeta[4]) + 
       (367/6 - (24*I)*Pi)*zeta[4] + 40*zeta[5])/(1 - x) + 
     x*(-87733/3888 + ((3121*I)/432)*Pi + (36 + (12*I)*Pi)*G[0, 0, 0, 0, x] + 
       (-92/3 - ((44*I)/3)*Pi)*G[0, 1, 1, 1, x] + (-148/3 - (12*I)*Pi)*
        G[1, 0, 0, 0, x] + (60 + ((44*I)/3)*Pi)*G[1, 1, 1, 1, x] + 
       12*G[0, 0, 0, 0, 1, x] + 12*G[0, 0, 0, 1, 0, x] + 
       (32*G[0, 0, 0, 1, 1, x])/3 - (16*G[0, 0, 1, 0, 0, x])/3 + 
       (52*G[0, 0, 1, 0, 1, x])/3 + (52*G[0, 0, 1, 1, 0, x])/3 - 
       48*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] + 
       4*G[0, 1, 0, 0, 1, x] + 4*G[0, 1, 0, 1, 0, x] - 
       (104*G[0, 1, 0, 1, 1, x])/3 + (16*G[0, 1, 1, 0, 0, x])/3 - 
       (92*G[0, 1, 1, 0, 1, x])/3 - (92*G[0, 1, 1, 1, 0, x])/3 + 
       16*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] - 
       28*G[1, 0, 0, 0, 1, x] - 28*G[1, 0, 0, 1, 0, x] + 
       (16*G[1, 0, 0, 1, 1, x])/3 - (32*G[1, 0, 1, 0, 0, x])/3 - 
       (4*G[1, 0, 1, 0, 1, x])/3 - (4*G[1, 0, 1, 1, 0, x])/3 + 
       32*G[1, 0, 1, 1, 1, x] - 24*G[1, 1, 0, 0, 0, x] + 
       12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
       (56*G[1, 1, 0, 1, 1, x])/3 + (32*G[1, 1, 1, 0, 0, x])/3 + 
       (44*G[1, 1, 1, 0, 1, x])/3 + (44*G[1, 1, 1, 1, 0, x])/3 + 
       G[0, 0, 1, 0, x]*(26 + (4*I)*Pi - 8*Log[mu2/s]) + 
       G[0, 0, 0, 1, x]*(26 + ((44*I)/3)*Pi - 8*Log[mu2/s]) + 
       G[1, 1, 1, 0, x]*(-26 + ((52*I)/3)*Pi - 8*Log[mu2/s]) + 
       G[1, 1, 0, 1, x]*(-26 + ((68*I)/3)*Pi - 8*Log[mu2/s]) + 
       G[0, 1, 0, 0, x]*(-188/3 + ((20*I)/3)*Pi - (16*Log[mu2/s])/3) + 
       G[1, 0, 1, 1, x]*(-100/3 + ((76*I)/3)*Pi - (16*Log[mu2/s])/3) + 
       (25/36 + ((5*I)/18)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/18 + 
       G[1, 1, 0, 0, x]*(76 - ((20*I)/3)*Pi + (16*Log[mu2/s])/3) + 
       G[0, 0, 1, 1, x]*(4 - ((76*I)/3)*Pi + (16*Log[mu2/s])/3) + 
       G[1, 0, 1, 0, x]*(-14/3 - (4*I)*Pi + 8*Log[mu2/s]) + 
       G[1, 0, 0, 1, x]*(-14/3 - ((44*I)/3)*Pi + 8*Log[mu2/s]) + 
       G[0, 1, 1, 0, x]*(14/3 - ((52*I)/3)*Pi + 8*Log[mu2/s]) + 
       G[0, 1, 0, 1, x]*(14/3 - ((68*I)/3)*Pi + 8*Log[mu2/s]) + 
       G[1, 1, 1, x]*(-94/3 + (22*I)*Pi + (-12 - (8*I)*Pi)*Log[mu2/s] - 
         (160*zeta[2])/3) + G[0, 0, 0, x]*(126 + (74*I)*Pi + 
         (12 - (8*I)*Pi)*Log[mu2/s] - (88*zeta[2])/3) + 
       G[1, 0, 1, x]*(90 - (28*I)*Pi + (10 + ((4*I)/3)*Pi)*Log[mu2/s] - 
         (2*Log[mu2/s]^2)/3 - (74*zeta[2])/3) + G[1, 1, 0, x]*
        (90 + (60*I)*Pi + (10 - (4*I)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 - 
         (74*zeta[2])/3) + Log[mu2/s]^3*(205/54 + ((25*I)/9)*Pi - 
         (55*zeta[2])/18) + G[0, 0, 1, x]*(-82 + (20*I)*Pi + 
         (-10 - ((4*I)/3)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/3 + 
         (26*zeta[2])/3) + G[0, 1, 0, x]*(-82 - (68*I)*Pi + 
         (-10 + (4*I)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/3 + (26*zeta[2])/3) + 
       G[1, 0, 0, x]*(-134 - (66*I)*Pi + (-12 + (8*I)*Pi)*Log[mu2/s] + 
         (136*zeta[2])/3) + G[0, 1, 1, x]*(70/3 - (14*I)*Pi + 
         (12 + (8*I)*Pi)*Log[mu2/s] + (208*zeta[2])/3) + 
       zeta[2]*(-617561/1296 + ((6581*I)/54)*Pi - (1463*zeta[3])/18) + 
       G[1, 1, x]*(-171 + ((199*I)/3)*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         (149/3 + ((2*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(23/3 - (4*I)*Pi + 
           (104*zeta[2])/3) - 32*zeta[3]) + G[0, 0, x]*
        (-145/3 + ((155*I)/3)*Pi + (-1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         (-371/3 + ((46*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          (23/3 + (56*zeta[2])/3) - (8*zeta[3])/3) + 
       Log[mu2/s]^2*(12815/1296 + ((205*I)/18)*Pi + (-224/9 - ((11*I)/6)*Pi)*
          zeta[2] - (47*zeta[3])/18) + (-434/81 - ((2141*I)/18)*Pi)*zeta[3] + 
       G[1, 0, x]*(329/3 - ((155*I)/3)*Pi + (1 - ((2*I)/3)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-23/3 - (56*zeta[2])/3) + (307/3 - ((46*I)/3)*Pi)*
          zeta[2] + (8*zeta[3])/3) + G[0, 1, x]*(329/3 - ((199*I)/3)*Pi + 
         (1 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-23/3 + (4*I)*Pi - 
           (104*zeta[2])/3) + (-85/3 - ((2*I)/3)*Pi)*zeta[2] + 32*zeta[3]) + 
       G[0, x]*(-143/6 + ((178*I)/3)*Pi + Log[mu2/s]^2*
          (-4/3 - (10*zeta[2])/3) + (74 + (68*I)*Pi)*zeta[2] + 
         (-58 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*(-2 - ((8*I)/3)*Pi + 
           (2 - ((28*I)/3)*Pi)*zeta[2] + (8*zeta[3])/3) - (143*zeta[4])/3) + 
       Log[mu2/s]*(3121/432 + ((12815*I)/648)*Pi + 
         (-3367/54 - ((130*I)/9)*Pi)*zeta[2] + (-341/18 - ((47*I)/9)*Pi)*
          zeta[3] - 4*zeta[4]) + (-140761/216 + (23*I)*Pi)*zeta[4] + 
       G[1, x]*(143/6 - ((178*I)/3)*Pi + (-106 - (44*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(4/3 + (10*zeta[2])/3) + Log[mu2/s]*
          (2 + ((8*I)/3)*Pi + (-2 + ((28*I)/3)*Pi)*zeta[2] - (8*zeta[3])/3) + 
         (66 - (16*I)*Pi)*zeta[3] + (323*zeta[4])/3) + (1628*zeta[5])/9) + 
     (19/18 - ((127*I)/2)*Pi + (12 + (40*I)*Pi)*G[0, 0, 0, 1, x] + 
       (88/3 - (56*I)*Pi)*G[0, 0, 1, 1, x] + (-64 - (16*I)*Pi)*
        G[0, 1, 1, 1, x] + (48 + (44*I)*Pi)*G[1, 1, 1, 1, x] + 
       40*G[0, 0, 0, 1, 1, x] + 144*G[0, 0, 1, 0, 0, x] - 
       56*G[0, 0, 1, 0, 1, x] + (-56 - (48*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
       40*G[0, 1, 0, 0, 0, x] - 20*G[0, 1, 0, 0, 1, x] - 
       20*G[0, 1, 0, 1, 0, x] - 50*G[0, 1, 0, 1, 1, x] - 
       8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] - 
       8*G[0, 1, 1, 1, 1, x] + (-2 - (60*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
       (-2 - (144*I)*Pi)*G[1, 0, 0, 1, 0, x] + (-232 + (72*I)*Pi)*
        G[1, 0, 0, 1, 1, x] + (106 + (84*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
       (106 + (72*I)*Pi)*G[1, 0, 1, 1, 0, x] + (54 + (24*I)*Pi)*
        G[1, 0, 1, 1, 1, x] + (80 - (72*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
       (44 - (180*I)*Pi)*G[1, 1, 1, 0, 1, x] + (44 + (312*I)*Pi)*
        G[1, 1, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 0, 0, x] + 
       48*G[0, 1, 1, 0, 0, 0, x] - 60*G[1, 0, 0, 0, 1, 1, x] - 
       216*G[1, 0, 0, 1, 0, 0, x] + 72*G[1, 0, 0, 1, 0, 1, x] + 
       72*G[1, 0, 0, 1, 1, 0, x] - 60*G[1, 0, 1, 0, 0, 0, x] + 
       48*G[1, 0, 1, 0, 0, 1, x] + 48*G[1, 0, 1, 0, 1, 0, x] + 
       36*G[1, 0, 1, 0, 1, 1, x] + 48*G[1, 0, 1, 1, 0, 0, x] + 
       24*G[1, 0, 1, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 1, 0, x] - 
       48*G[1, 1, 0, 0, 0, 1, x] - 48*G[1, 1, 0, 0, 1, 0, x] + 
       264*G[1, 1, 0, 0, 1, 1, x] + 24*G[1, 1, 0, 1, 0, 0, x] - 
       72*G[1, 1, 0, 1, 0, 1, x] - 72*G[1, 1, 0, 1, 1, 0, x] + 
       84*G[1, 1, 1, 0, 0, 0, x] - 180*G[1, 1, 1, 0, 0, 1, x] - 
       180*G[1, 1, 1, 0, 1, 0, x] + 312*G[1, 1, 1, 1, 0, 0, x] + 
       G[1, 1, 1, 0, 0, x]*(-346 - (240*I)*Pi - 144*Log[mu2/s]) + 
       G[1, 1, 0, 1, 0, x]*(166 - (96*I)*Pi - 48*Log[mu2/s]) + 
       G[1, 1, 0, 0, 1, x]*(166 + (168*I)*Pi - 48*Log[mu2/s]) + 
       G[0, 1, 0, 0, x]*(-274/3 - (12*I)*Pi - 32*Log[mu2/s]) + 
       G[0, 1, 0, 1, x]*(23 - (62*I)*Pi + 8*Log[mu2/s]) + 
       G[1, 0, 1, 0, 0, x]*(-84 + (36*I)*Pi + 48*Log[mu2/s]) + 
       G[0, 1, 1, 0, 0, x]*(68 + (96*I)*Pi + 48*Log[mu2/s]) + 
       G[1, 1, 0, 0, 0, x]*(-286 + (96*I)*Pi + 144*Log[mu2/s]) + 
       G[1, 0, 1, 0, x]*(-226/3 + (70*I)*Pi + (48 + (48*I)*Pi)*Log[mu2/s] - 
         504*zeta[2]) + G[0, 1, 1, 0, x]*(23 + (68*I)*Pi + 
         (8 + (48*I)*Pi)*Log[mu2/s] - 384*zeta[2]) + 
       G[1, 1, 0, 0, x]*(12 - (76*I)*Pi + (44 + (72*I)*Pi)*Log[mu2/s] - 
         12*Log[mu2/s]^2 - 384*zeta[2]) + G[1, 0, 0, 1, x]*
        (-226/3 - (186*I)*Pi + 48*Log[mu2/s] - 276*zeta[2]) + 
       G[0, 0, 0, x]*((12*I)*Pi - 112*zeta[2]) + G[0, 1, 1, x]*
        (-1649/9 - (37*I)*Pi + (4 + (8*I)*Pi)*Log[mu2/s] - 52*zeta[2]) + 
       G[1, 0, 1, 1, x]*(38 + (144*I)*Pi - 16*Log[mu2/s] - 24*zeta[2]) + 
       G[0, 0, 1, 0, x]*(12 + (88*I)*Pi + 48*zeta[2]) + 
       G[1, 0, 0, 0, x]*(116 - (98*I)*Pi - 96*Log[mu2/s] + 168*zeta[2]) + 
       G[1, 1, 0, 1, x]*(-56/3 + (222*I)*Pi + (-24 - (48*I)*Pi)*Log[mu2/s] + 
         588*zeta[2]) + G[1, 1, 1, 0, x]*(-56/3 - (326*I)*Pi + 
         (-24 - (144*I)*Pi)*Log[mu2/s] + 1284*zeta[2]) + 
       G[1, 1, 0, x]*(-16/3 - ((10*I)/3)*Pi + (-2 - (12*I)*Pi)*Log[mu2/s]^2 + 
         (-128 + (204*I)*Pi)*zeta[2] + Log[mu2/s]*(10/3 + (16*I)*Pi + 
           240*zeta[2]) - 708*zeta[3]) + zeta[2]*(258 - ((2345*I)/9)*Pi - 
         464*zeta[3]) + G[1, 0, 1, x]*(-16/3 - (34*I)*Pi - 2*Log[mu2/s]^2 + 
         (-662 + (132*I)*Pi)*zeta[2] + Log[mu2/s]*(10/3 + (28*I)*Pi + 
           48*zeta[2]) - 60*zeta[3]) + G[0, 0, 1, x]*(12 + (36*I)*Pi - 
         (16*Log[mu2/s])/3 + (224 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + 
       G[0, 0, x]*((12*I)*Pi + (56/3 - (64*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(((-16*I)/3)*Pi + 64*zeta[2]) - 8*zeta[3]) + 
       (1778/9 - (96*I)*Pi)*zeta[3] + Log[mu2/s]^2*(((-5*I)/3)*Pi + 
         (14/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + G[1, 0, 0, x]*
        (1406/9 + ((170*I)/3)*Pi + 8*Log[mu2/s]^2 + 
         Log[mu2/s]*(16 - (32*I)*Pi - 96*zeta[2]) + (370 + (96*I)*Pi)*
          zeta[2] + 12*zeta[3]) + G[0, 1, 0, x]*(12 - ((221*I)/3)*Pi + 
         Log[mu2/s]*(-16/3 - (24*I)*Pi - 48*zeta[2]) + (132 - (48*I)*Pi)*
          zeta[2] + 48*zeta[3]) + G[1, 1, 1, x]*(166/3 + ((52*I)/3)*Pi + 
         (-12 - (24*I)*Pi)*Log[mu2/s] + (-116 - (492*I)*Pi)*zeta[2] + 
         492*zeta[3]) + G[1, 1, x]*(2468/9 + (31*I)*Pi + 
         (-1 - (2*I)*Pi)*Log[mu2/s]^2 + (1351/3 + (536*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-19 - ((32*I)/3)*Pi + (104 + (96*I)*Pi)*zeta[2] - 
           96*zeta[3]) + (-618 - (576*I)*Pi)*zeta[3] - 1854*zeta[4]) + 
       G[1, 0, x]*(-137/3 + ((1436*I)/9)*Pi + (-35/3 - (30*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*(2/3 + (6*I)*Pi + 12*zeta[2]) + (520 - (96*I)*Pi)*
          zeta[3] + Log[mu2/s]*(26/3 + ((62*I)/3)*Pi + (-108 - (24*I)*Pi)*
            zeta[2] + 48*zeta[3]) - 405*zeta[4]) + (1024/3 + (26*I)*Pi)*
        zeta[4] + Log[mu2/s]*(1/3 - (3*I)*Pi + (30 - (12*I)*Pi)*zeta[2] + 
         (64/3 + (16*I)*Pi)*zeta[3] + 240*zeta[4]) + 
       G[0, x]*(-1/3 - ((137*I)/3)*Pi + Log[mu2/s]^2*(((2*I)/3)*Pi - 
           8*zeta[2]) + (-812/9 + ((82*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(((26*I)/3)*Pi + (-48 + (16*I)*Pi)*zeta[2] - 
           32*zeta[3]) + (-116 + (64*I)*Pi)*zeta[3] + 270*zeta[4]) + 
       G[0, 1, x]*(-137/3 - ((1463*I)/9)*Pi + (2*Log[mu2/s]^2)/3 + 
         (1/3 - (234*I)*Pi)*zeta[2] + (194 + (96*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(26/3 + (-72 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + 
         912*zeta[4]) - 164*zeta[5] + G[1, x]*(-127/2 + ((2030*I)/9)*Pi + 
         Log[mu2/s]^2*(-5/3 - (I/3)*Pi + (10 + (12*I)*Pi)*zeta[2] - 
           12*zeta[3]) + (-112/3 + (230*I)*Pi)*zeta[3] + 
         zeta[2]*(-1288/9 + ((1132*I)/3)*Pi + 696*zeta[3]) + 
         Log[mu2/s]*(-3 - ((41*I)/3)*Pi + (58 + (24*I)*Pi)*zeta[2] + 
           (-4 - (24*I)*Pi)*zeta[3] - 360*zeta[4]) + (-812 - (39*I)*Pi)*
          zeta[4] + 246*zeta[5]))/x))/Nc^2 + 
  Nf*(-10647347/52488 - ((725597*I)/5832)*Pi + (40*G[0, 0, 0, 0, 0, x])/3 - 
    32*G[0, 0, 0, 0, 1, x] - 32*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 0, 1, 1, x] - 
    6*G[0, 0, 1, 0, 0, x] + (44*G[0, 0, 1, 0, 1, x])/3 + 
    (44/3 - (8*I)*Pi)*G[0, 0, 1, 1, 0, x] + (104*G[0, 0, 1, 1, 1, x])/3 + 
    (310*G[0, 1, 0, 0, 0, x])/3 - 32*G[0, 1, 0, 0, 1, x] - 
    32*G[0, 1, 0, 1, 0, x] + (298*G[0, 1, 0, 1, 1, x])/3 - 
    (46*G[0, 1, 1, 0, 1, x])/3 - (46*G[0, 1, 1, 1, 0, x])/3 + 
    (104*G[0, 1, 1, 1, 1, x])/3 + (448*G[1, 0, 0, 0, 0, x])/3 + 
    (-54 + (8*I)*Pi)*G[1, 0, 0, 0, 1, x] + (-54 - (8*I)*Pi)*
     G[1, 0, 0, 1, 0, x] + (1156/3 - (12*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
    (-16 - (36*I)*Pi)*G[1, 0, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 0, x] - 
    (188*G[1, 0, 1, 1, 1, x])/3 + (-62 + (20*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
    (112/3 + (28*I)*Pi)*G[1, 1, 1, 0, 1, x] + (112/3 - (84*I)*Pi)*
     G[1, 1, 1, 1, 0, x] - 92*G[1, 1, 1, 1, 1, x] - 
    8*G[0, 0, 1, 1, 0, 0, x] + 8*G[0, 1, 1, 0, 0, 0, x] + 
    8*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 0, x] - 
    12*G[1, 0, 0, 1, 0, 1, x] - 12*G[1, 0, 0, 1, 1, 0, x] - 
    32*G[1, 0, 1, 0, 0, 0, x] - 36*G[1, 0, 1, 0, 1, 1, x] - 
    44*G[1, 1, 0, 0, 0, 0, x] + 8*G[1, 1, 0, 0, 0, 1, x] + 
    8*G[1, 1, 0, 0, 1, 0, x] - 148*G[1, 1, 0, 0, 1, 1, x] + 
    20*G[1, 1, 0, 1, 0, 1, x] + 20*G[1, 1, 0, 1, 1, 0, x] + 
    8*G[1, 1, 1, 0, 0, 0, x] + 28*G[1, 1, 1, 0, 0, 1, x] + 
    28*G[1, 1, 1, 0, 1, 0, x] - 84*G[1, 1, 1, 1, 0, 0, x] + 
    G[0, 1, 1, 1, x]*(-524/9 - ((38*I)/3)*Pi - 32*Log[mu2/s]) + 
    G[0, 0, 1, 1, x]*(-4190/9 + ((68*I)/3)*Pi - (80*Log[mu2/s])/3) + 
    G[0, 0, 0, 0, x]*(((-112*I)/3)*Pi - (56*Log[mu2/s])/3) + 
    G[0, 1, 0, 0, x]*(3134/9 + ((190*I)/3)*Pi - 8*Log[mu2/s]) + 
    (79/27 + ((10*I)/9)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/3 + 
    G[0, 1, 1, 0, 0, x]*(116/3 + (16*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-706/3 - (24*I)*Pi + 8*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(-94/3 + (28*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 1, 0, 1, x]*(-26/9 + ((226*I)/3)*Pi + 8*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(-94/3 - (132*I)*Pi + 8*Log[mu2/s]) + 
    G[0, 0, 0, 1, x]*(182/3 + 24*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (-250 - (12*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (698/3 + (60*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 1, 1, x]*
     (1234/9 + ((92*I)/3)*Pi + (256*Log[mu2/s])/3) + 
    G[1, 1, 1, 0, x]*(-208/3 + ((706*I)/3)*Pi + (-104/3 + (24*I)*Pi)*
       Log[mu2/s] - 216*zeta[2]) + G[0, 1, 1, x]*(15317/27 + (18*I)*Pi + 
      (712/9 + (4*I)*Pi)*Log[mu2/s] + 14*Log[mu2/s]^2 - 68*zeta[2]) + 
    G[0, 1, 1, 0, x]*(-26/9 + ((94*I)/3)*Pi + (8 + (8*I)*Pi)*Log[mu2/s] - 
      64*zeta[2]) + G[1, 1, 0, 1, x]*(-208/3 - (128*I)*Pi + 
      (-104/3 + (8*I)*Pi)*Log[mu2/s] - 24*zeta[2]) + 
    G[1, 1, 0, 0, x]*(-326 - ((722*I)/3)*Pi + (122/3 + (4*I)*Pi)*Log[mu2/s] - 
      14*Log[mu2/s]^2 - 18*zeta[2]) + Log[mu2/s]^3*
     (1285/162 + ((202*I)/27)*Pi - (77*zeta[2])/9) + 
    G[1, 0, 0, 0, x]*(500/3 + ((94*I)/3)*Pi - 64*Log[mu2/s] + 4*zeta[2]) + 
    G[0, 0, 1, 0, x]*(182/3 + ((98*I)/3)*Pi + 24*Log[mu2/s] + 8*zeta[2]) + 
    G[0, 0, 0, x]*(-7432/27 + ((886*I)/9)*Pi + (340/9 + ((64*I)/3)*Pi)*
       Log[mu2/s] + 8*Log[mu2/s]^2 + (32*zeta[2])/3) + 
    G[1, 0, 1, 0, x]*(164/9 - ((746*I)/3)*Pi + (8/3 + (8*I)*Pi)*Log[mu2/s] + 
      24*zeta[2]) + G[1, 0, 1, 1, x]*(-1538/9 - (100*I)*Pi - 
      (64*Log[mu2/s])/3 + 40*zeta[2]) + G[1, 0, 0, 1, x]*
     (164/9 + (334*I)*Pi + (8*Log[mu2/s])/3 + 48*zeta[2]) + 
    zeta[2]*(141658/729 + ((4961*I)/81)*Pi - (1081*zeta[3])/9) + 
    G[1, 1, 1, x]*(-680/3 + ((34*I)/9)*Pi + (-64 + ((44*I)/3)*Pi)*
       Log[mu2/s] - 18*Log[mu2/s]^2 + (-170 + (112*I)*Pi)*zeta[2] - 
      112*zeta[3]) + G[0, 0, x]*(11993/27 - ((2146*I)/9)*Pi + 
      (-73/3 - ((8*I)/3)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/9 + 
      (-2572/9 + ((62*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(242/3 - (42*I)*Pi + 
        2*zeta[2]) - (248*zeta[3])/9) + G[0, 0, 1, x]*
     (-1184/27 - (436*I)*Pi + (-280/9 - ((56*I)/3)*Pi)*Log[mu2/s] - 
      8*Log[mu2/s]^2 + (52/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
    (-27341/81 - ((2224*I)/9)*Pi)*zeta[3] + G[0, 1, 0, x]*
     (-1184/27 + ((2828*I)/9)*Pi - 8*Log[mu2/s]^2 + 
      Log[mu2/s]*(-280/9 - (16*I)*Pi - 8*zeta[2]) + (-40/3 - (8*I)*Pi)*
       zeta[2] + 8*zeta[3]) + G[1, 0, 0, x]*(-8663/27 + ((874*I)/9)*Pi + 
      (58*Log[mu2/s]^2)/3 + Log[mu2/s]*(-790/9 - ((68*I)/3)*Pi - 
        16*zeta[2]) + (240 - (16*I)*Pi)*zeta[2] + 20*zeta[3]) + 
    Log[mu2/s]^2*(-3703/324 + ((865*I)/54)*Pi + (-641/18 - ((100*I)/3)*Pi)*
       zeta[2] + 31*zeta[3]) + G[1, 0, 1, x]*(5333/27 - ((704*I)/9)*Pi + 
      8*Log[mu2/s]^2 + Log[mu2/s]*(670/9 - ((8*I)/3)*Pi - 8*zeta[2]) + 
      (56 + (4*I)*Pi)*zeta[2] + 100*zeta[3]) + 
    G[1, 1, 0, x]*(5333/27 - ((2888*I)/9)*Pi + (8 - (14*I)*Pi)*Log[mu2/s]^2 + 
      (314 - (2*I)*Pi)*zeta[2] + Log[mu2/s]*(670/9 + (22*I)*Pi + 
        56*zeta[2]) + 152*zeta[3]) + 
    G[0, x]*(-12787/108 + ((107899*I)/324)*Pi + (-38/9 - ((16*I)/9)*Pi)*
       Log[mu2/s]^3 - (5*Log[mu2/s]^4)/9 + Log[mu2/s]^2*
       (-61/9 - ((248*I)/9)*Pi - (23*zeta[2])/3) + (1160/3 - ((1234*I)/9)*Pi)*
       zeta[2] + Log[mu2/s]*(-8279/324 + ((1489*I)/27)*Pi + 
        (303 + ((8*I)/3)*Pi)*zeta[2] - (218*zeta[3])/9) + 
      (980/9 - ((1138*I)/9)*Pi)*zeta[3] - 251*zeta[4]) + 
    (202555/108 + ((730*I)/3)*Pi)*zeta[4] + 
    G[1, 0, x]*(-1541/18 - ((3653*I)/27)*Pi + (4*Log[mu2/s]^3)/3 + 
      (-199/3 + ((278*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (85/9 + ((94*I)/3)*Pi + 14*zeta[2]) + (-680/3 + (52*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-323/27 + ((50*I)/9)*Pi + (-222 + (4*I)*Pi)*zeta[2] + 
        8*zeta[3]) + 115*zeta[4]) + G[0, 1, x]*
     (-1541/18 + ((13810*I)/27)*Pi + (85/9 + (10*I)*Pi)*Log[mu2/s]^2 + 
      (4*Log[mu2/s]^3)/3 + (-185/9 - (132*I)*Pi)*zeta[2] + 
      (-734/3 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*(-323/27 + ((602*I)/9)*Pi + 
        (-304/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 152*zeta[4]) + 
    Log[mu2/s]*(-672731/5832 - ((14425*I)/324)*Pi + 
      (-8134/81 + ((394*I)/9)*Pi)*zeta[2] + (-716/9 + ((316*I)/9)*Pi)*
       zeta[3] + (1148*zeta[4])/3) + G[1, 1, x]*(-650/9 - ((58*I)/9)*Pi + 
      (-161/9 - (18*I)*Pi)*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + 
      (1427/3 - ((862*I)/3)*Pi)*zeta[2] + (394 + (8*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(613/27 - ((76*I)/3)*Pi + (128 - (16*I)*Pi)*zeta[2] + 
        16*zeta[3]) + 512*zeta[4]) + x^3*(-8*G[0, 0, 0, 0, x] + 
      8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 
      8*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
      8*G[0, 1, 1, 1, x] + 8*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 
      8*G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] - 8*G[1, 1, 0, 0, x] + 
      8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
      (8*G[0, 0, 1, 0, 0, x])/3 - (8*G[0, 0, 1, 0, 1, x])/3 - 
      (8*G[0, 0, 1, 1, 0, x])/3 + (8*G[0, 0, 1, 1, 1, x])/3 - 
      (8*G[0, 1, 0, 0, 0, x])/3 + (8*G[0, 1, 0, 0, 1, x])/3 + 
      (8*G[0, 1, 0, 1, 0, x])/3 - (8*G[0, 1, 0, 1, 1, x])/3 - 
      (8*G[1, 0, 1, 0, 0, x])/3 + (8*G[1, 0, 1, 0, 1, x])/3 + 
      (8*G[1, 0, 1, 1, 0, x])/3 - (8*G[1, 0, 1, 1, 1, x])/3 + 
      (8*G[1, 1, 0, 0, 0, x])/3 - (8*G[1, 1, 0, 0, 1, x])/3 - 
      (8*G[1, 1, 0, 1, 0, x])/3 + (8*G[1, 1, 0, 1, 1, x])/3 + 
      (8*G[0, 0, 0, x]*zeta[2])/3 + (16*G[0, 0, 1, x]*zeta[2])/3 - 
      (16*G[0, 1, 0, x]*zeta[2])/3 - (8*G[0, 1, 1, x]*zeta[2])/3 - 
      (8*G[1, 0, 0, x]*zeta[2])/3 - (16*G[1, 0, 1, x]*zeta[2])/3 + 
      (16*G[1, 1, 0, x]*zeta[2])/3 + (8*G[1, 1, 1, x]*zeta[2])/3 + 
      G[0, 0, x]*(-8*zeta[2] - 8*zeta[3]) + G[1, 1, x]*
       (-8*zeta[2] - 8*zeta[3]) - (40*zeta[2]*zeta[3])/3 + 
      G[0, 1, x]*(8*zeta[2] + 8*zeta[3]) + G[1, 0, x]*
       (8*zeta[2] + 8*zeta[3]) - 30*zeta[4] + (68*G[0, x]*zeta[4])/3 - 
      (68*G[1, x]*zeta[4])/3 - (80*zeta[5])/3) + 
    ((-16*I)*Pi*G[1, 0, 1, x] + (22*I)*Pi*G[1, 1, 0, x] - 
      28*G[0, 0, 0, 0, x] + 16*G[0, 0, 0, 1, x] + (16 - (2*I)*Pi)*
       G[0, 0, 1, 0, x] + 212*G[0, 0, 1, 1, x] + (34/3 + (2*I)*Pi)*
       G[0, 1, 0, 0, x] + (74*G[1, 0, 0, 0, x])/3 - 16*G[1, 0, 0, 1, x] - 
      16*G[1, 0, 1, 0, x] + 22*G[1, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 0, x] + 
      2*G[0, 1, 0, 0, 0, x] + G[1, 0, 0, x]*(-223/3 + ((2*I)/3)*Pi - 
        8*Log[mu2/s]) + G[0, 0, 1, x]*(-22/3 + (220*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, x]*(((-22*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] - 180*zeta[2]) + 
      G[0, 1, 0, x]*(-22/3 + ((10*I)/3)*Pi - 8*Log[mu2/s] - 4*zeta[2]) + 
      G[0, 0, 0, x]*(334/3 - (24*I)*Pi - 12*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 0, x]*(((-223*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + (170*zeta[2])/3) + 
      G[0, 0, x]*(-1129/9 + ((241*I)/3)*Pi + (-71/3 + (2*I)*Pi)*Log[mu2/s] + 
        11*Log[mu2/s]^2 + (5/3 + (2*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      (-67 + (168*I)*Pi)*zeta[3] + zeta[2]*((67*I)*Pi + 8*zeta[3]) + 
      G[1, x]*((-38*I)*Pi*zeta[2] + 38*zeta[3]) + (-3923/6 + (12*I)*Pi)*
       zeta[4] + G[0, x]*(((-1129*I)/9)*Pi + (11*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-71*I)/3)*Pi - 60*zeta[2]) + (91/3 - ((67*I)/3)*Pi)*
         zeta[2] + (-28 - (6*I)*Pi)*zeta[3] + 2*zeta[4]) - 20*zeta[5])/
     (1 - x) - 120*zeta[5] + (((4*I)/3)*Pi*G[0, 0, 1, 0, x] - 
      ((4*I)/3)*Pi*G[0, 1, 0, 0, x] + (4*G[0, 0, 1, 0, 0, x])/3 - 
      (4*G[0, 1, 0, 0, 0, x])/3 - (4*G[0, 0, 0, x]*zeta[2])/3 + 
      (8*G[0, 1, 0, x]*zeta[2])/3 - (16*zeta[2]*zeta[3])/3 + 
      G[0, 0, x]*(((-4*I)/3)*Pi*zeta[2] + 4*zeta[3]) + 
      G[0, x]*((4*I)*Pi*zeta[3] - (4*zeta[4])/3) - (8*I)*Pi*zeta[4] + 
      (40*zeta[5])/3)/(1 - x)^2 + x*(10484051/52488 + ((624833*I)/5832)*Pi + 
      40*G[0, 0, 0, 0, 0, x] - (4*G[0, 0, 0, 0, 1, x])/3 - 
      (4*G[0, 0, 0, 1, 0, x])/3 - 16*G[0, 0, 0, 1, 1, x] - 
      (20*G[0, 0, 1, 0, 0, x])/3 - (68*G[0, 0, 1, 0, 1, x])/3 - 
      (68*G[0, 0, 1, 1, 0, x])/3 + (64*G[0, 0, 1, 1, 1, x])/3 - 
      40*G[0, 1, 0, 0, 0, x] + (52*G[0, 1, 0, 0, 1, x])/3 + 
      (52*G[0, 1, 0, 1, 0, x])/3 - 8*G[0, 1, 0, 1, 1, x] - 
      (44*G[0, 1, 1, 0, 0, x])/3 + (52*G[0, 1, 1, 0, 1, x])/3 + 
      (52*G[0, 1, 1, 1, 0, x])/3 - 48*G[0, 1, 1, 1, 1, x] - 
      56*G[1, 0, 0, 0, 0, x] + (52*G[1, 0, 0, 0, 1, x])/3 + 
      (52*G[1, 0, 0, 1, 0, x])/3 + (16*G[1, 0, 0, 1, 1, x])/3 + 
      28*G[1, 0, 1, 0, 0, x] + (20*G[1, 0, 1, 0, 1, x])/3 + 
      (20*G[1, 0, 1, 1, 0, x])/3 - (16*G[1, 0, 1, 1, 1, x])/3 + 
      56*G[1, 1, 0, 0, 0, x] - (100*G[1, 1, 0, 0, 1, x])/3 - 
      (100*G[1, 1, 0, 1, 0, x])/3 + (56*G[1, 1, 0, 1, 1, x])/3 - 
      (20*G[1, 1, 1, 0, 0, x])/3 - (4*G[1, 1, 1, 0, 1, x])/3 - 
      (4*G[1, 1, 1, 1, 0, x])/3 + 32*G[1, 1, 1, 1, 1, x] + 
      G[0, 0, 0, 0, x]*(178/9 + ((44*I)/3)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-178/9 + ((28*I)/3)*Pi - (64*Log[mu2/s])/3) + 
      G[1, 1, 0, 0, x]*(506/9 + (12*I)*Pi - (32*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, x]*(254/9 + ((44*I)/3)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(254/9 + ((80*I)/3)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(10/3 - ((8*I)/3)*Pi - (16*Log[mu2/s])/3) + 
      G[0, 1, 0, 1, x]*(10/3 + (4*I)*Pi - (16*Log[mu2/s])/3) + 
      G[0, 0, 1, 1, x]*(20/9 - ((20*I)/3)*Pi - (16*Log[mu2/s])/3) + 
      (-79/27 - ((10*I)/9)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/3 + 
      G[1, 1, 1, 0, x]*(2 - ((16*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[1, 1, 0, 1, x]*(2 - (12*I)*Pi + (8*Log[mu2/s])/3) + 
      G[1, 0, 1, 1, x]*(100/9 + ((20*I)/3)*Pi + (16*Log[mu2/s])/3) + 
      G[0, 0, 0, 1, x]*(-374/9 - ((20*I)/3)*Pi + (32*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(-554/9 - (12*I)*Pi + (32*Log[mu2/s])/3) + 
      G[0, 0, 1, 0, x]*(-374/9 - ((56*I)/3)*Pi + (32*Log[mu2/s])/3) + 
      G[0, 1, 1, 1, x]*(130/9 - ((28*I)/3)*Pi + (64*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(-58/9 - ((44*I)/3)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, 0, x]*(94/3 + ((286*I)/9)*Pi + (10 + ((52*I)/3)*Pi)*
         Log[mu2/s] + (2*Log[mu2/s]^2)/3 - (238*zeta[2])/3) + 
      G[0, 1, 1, x]*(-14 + ((124*I)/9)*Pi + (-4 + (16*I)*Pi)*Log[mu2/s] - 
        (224*zeta[2])/3) + G[1, 0, 1, x]*(-413/9 + ((248*I)/9)*Pi + 
        (-106/9 + ((4*I)/3)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 
        (170*zeta[2])/3) + G[0, 1, 0, x]*(197/9 - ((382*I)/9)*Pi + 
        (142/9 + ((4*I)/3)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 
        (74*zeta[2])/3) + Log[mu2/s]^3*(-1285/162 - ((202*I)/27)*Pi + 
        (77*zeta[2])/9) + G[0, 0, 0, x]*(-22/3 - ((322*I)/9)*Pi + 
        (-14 - ((44*I)/3)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 42*zeta[2]) + 
      G[0, 0, 1, x]*(197/9 - ((212*I)/9)*Pi + (142/9 + ((4*I)/3)*Pi)*
         Log[mu2/s] - 2*Log[mu2/s]^2 + (154*zeta[2])/3) + 
      G[1, 1, 0, x]*(-413/9 + ((418*I)/9)*Pi + (-106/9 - (4*I)*Pi)*
         Log[mu2/s] + 2*Log[mu2/s]^2 + 62*zeta[2]) + 
      G[1, 1, 1, x]*(38 - ((160*I)/9)*Pi - ((56*I)/3)*Pi*Log[mu2/s] + 
        80*zeta[2]) + zeta[2]*(-274001/1458 + ((3049*I)/81)*Pi - 
        (509*zeta[3])/9) + G[1, 1, x]*(-445/9 - ((88*I)/27)*Pi + 
        (107/9 + (10*I)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(125/27 + (12*I)*Pi - 56*zeta[2]) + (-721/9 - (30*I)*Pi)*
         zeta[2] - (100*zeta[3])/3) + G[0, 0, x]*(-235/9 + ((230*I)/27)*Pi + 
        (107/9 + ((16*I)/3)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-163/27 + ((230*I)/9)*Pi - (160*zeta[2])/3) + 
        (505/9 - ((68*I)/3)*Pi)*zeta[2] - (44*zeta[3])/3) + 
      Log[mu2/s]^2*(3703/324 - ((541*I)/54)*Pi + (965/18 + ((10*I)/3)*Pi)*
         zeta[2] - zeta[3]) + (-5059/81 - ((178*I)/9)*Pi)*zeta[3] + 
      G[1, 0, x]*(340/9 - ((374*I)/27)*Pi + (-107/9 - ((16*I)/3)*Pi)*
         Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + (-313/9 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(19/27 - ((230*I)/9)*Pi + 40*zeta[2]) + 4*zeta[3]) + 
      G[0, 1, x]*(340/9 + ((232*I)/27)*Pi + (-107/9 - (10*I)*Pi)*
         Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + (745/9 + ((146*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(19/27 - (12*I)*Pi + (208*zeta[2])/3) + 
        44*zeta[3]) + G[1, x]*(379/6 + ((17*I)/9)*Pi + 
        Log[mu2/s]^2*(-4 - 10*zeta[2]) + (1117/9 - ((58*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(122/9 - ((8*I)/3)*Pi + (350/9 - (4*I)*Pi)*zeta[2] - 
          (8*zeta[3])/3) + (-154/9 - (36*I)*Pi)*zeta[3] - (446*zeta[4])/3) + 
      Log[mu2/s]*(668843/5832 + ((12409*I)/324)*Pi + (322/81 + (36*I)*Pi)*
         zeta[2] + (-278/9 - ((64*I)/9)*Pi)*zeta[3] - (82*zeta[4])/3) + 
      (-16429/108 - ((100*I)/3)*Pi)*zeta[4] + 
      G[0, x]*(-7637/108 + ((4391*I)/324)*Pi + (38/9 + ((20*I)/9)*Pi)*
         Log[mu2/s]^3 + (5*Log[mu2/s]^4)/9 + Log[mu2/s]^2*
         (160/9 + ((38*I)/3)*Pi - 9*zeta[2]) + (-2965/27 - ((149*I)/9)*Pi)*
         zeta[2] + (158/9 + ((326*I)/9)*Pi)*zeta[3] + 
        Log[mu2/s]*(611/324 + ((272*I)/9)*Pi + (-1129/9 - ((14*I)/3)*Pi)*
           zeta[2] + (74*zeta[3])/9) + 89*zeta[4]) + (76*zeta[5])/3) + 
    x^2*(48*G[0, 0, 0, 0, x] - 36*G[0, 0, 0, 1, x] - 36*G[0, 0, 1, 0, x] + 
      22*G[0, 0, 1, 1, x] - (92*G[0, 1, 0, 0, x])/3 + 
      (56*G[0, 1, 0, 1, x])/3 + (56*G[0, 1, 1, 0, x])/3 - 
      (14*G[0, 1, 1, 1, x])/3 - (64*G[1, 0, 0, 0, x])/3 + 
      (28*G[1, 0, 0, 1, x])/3 + (28*G[1, 0, 1, 0, x])/3 + 
      (14*G[1, 0, 1, 1, x])/3 + 4*G[1, 1, 0, 0, x] + 8*G[1, 1, 0, 1, x] + 
      8*G[1, 1, 1, 0, x] - 22*G[1, 1, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
      4*G[0, 0, 1, 0, 1, x] + 4*G[0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 1, 1, x] + 
      4*G[0, 1, 0, 0, 0, x] - 4*G[0, 1, 0, 0, 1, x] - 4*G[0, 1, 0, 1, 0, x] + 
      4*G[0, 1, 0, 1, 1, x] + 4*G[1, 0, 1, 0, 0, x] - 4*G[1, 0, 1, 0, 1, x] - 
      4*G[1, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 1, 1, x] - 4*G[1, 1, 0, 0, 0, x] + 
      4*G[1, 1, 0, 0, 1, x] + 4*G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
      G[1, 1, 0, x]*(-53/3 - 12*Log[mu2/s] - 8*zeta[2]) + 
      G[0, 0, 1, x]*(-5 - (2*I)*Pi + 12*Log[mu2/s] - 8*zeta[2]) + 
      G[0, 0, 0, x]*(-4/3 - 12*Log[mu2/s] - 4*zeta[2]) + 
      G[1, 1, 1, x]*(34/3 - (2*I)*Pi + 12*Log[mu2/s] - 4*zeta[2]) - 
      6*Log[mu2/s]*zeta[2] + G[0, 1, 1, x]*(34/3 + (2*I)*Pi - 12*Log[mu2/s] + 
        4*zeta[2]) + G[1, 0, 0, x]*(24 + 12*Log[mu2/s] + 4*zeta[2]) + 
      G[1, 0, 1, x]*(-53/3 + (2*I)*Pi - 12*Log[mu2/s] + 8*zeta[2]) + 
      G[0, 1, 0, x]*(-5 + 12*Log[mu2/s] + 8*zeta[2]) + 
      G[0, 1, x]*(247/6 + ((25*I)/3)*Pi + 2*Log[mu2/s] - (46*zeta[2])/3 - 
        12*zeta[3]) + G[1, 0, x]*(247/6 + ((25*I)/3)*Pi + 2*Log[mu2/s] - 
        (44*zeta[2])/3 - 12*zeta[3]) + (-29 + (2*I)*Pi)*zeta[3] + 
      G[1, 1, x]*(-247/6 - ((25*I)/3)*Pi - 2*Log[mu2/s] - (34*zeta[2])/3 + 
        12*zeta[3]) + G[0, 0, x]*(-247/6 - ((25*I)/3)*Pi - 2*Log[mu2/s] + 
        (124*zeta[2])/3 + 12*zeta[3]) + zeta[2]*(-247/2 - (25*I)*Pi + 
        20*zeta[3]) + G[0, x]*((83*zeta[2])/3 - 12*Log[mu2/s]*zeta[2] + 
        12*zeta[3] - 34*zeta[4]) + (365*zeta[4])/6 + 
      G[1, x]*((121*zeta[2])/3 + 12*Log[mu2/s]*zeta[2] - 12*zeta[3] + 
        34*zeta[4]) + 40*zeta[5]) + G[1, x]*(328/3 - ((2771*I)/18)*Pi - 
      ((4*I)/3)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-1 - ((76*I)/9)*Pi + 
        (30 + (14*I)*Pi)*zeta[2] - 14*zeta[3]) + (410/3 + ((388*I)/3)*Pi)*
       zeta[3] + zeta[2]*(-8923/9 + ((1144*I)/3)*Pi + 38*zeta[3]) + 
      Log[mu2/s]*(35/9 + ((236*I)/27)*Pi + (-326/3 - (10*I)*Pi)*zeta[2] + 
        (38 - (12*I)*Pi)*zeta[3] - 180*zeta[4]) + (-4072/3 - (81*I)*Pi)*
       zeta[4] + 48*zeta[5]) + (28/9 - ((345*I)/2)*Pi + 
      (-8 + (12*I)*Pi)*G[0, 0, 0, 1, x] + 12*G[0, 0, 0, 1, 1, x] + 
      8*G[0, 0, 1, 0, 0, x] - 12*G[0, 0, 1, 0, 1, x] + 
      (-12 + (24*I)*Pi)*G[0, 0, 1, 1, 0, x] - 16*G[0, 0, 1, 1, 1, x] - 
      64*G[0, 1, 0, 0, 0, x] + 12*G[0, 1, 0, 0, 1, x] + 
      12*G[0, 1, 0, 1, 0, x] - 94*G[0, 1, 0, 1, 1, x] + 
      30*G[0, 1, 1, 0, 1, x] + 30*G[0, 1, 1, 1, 0, x] - 
      40*G[0, 1, 1, 1, 1, x] - 88*G[1, 0, 0, 0, 0, x] + 
      (26 - (24*I)*Pi)*G[1, 0, 0, 0, 1, x] + (26 + (24*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (-440 + (36*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (40 + (132*I)*Pi)*G[1, 0, 1, 0, 1, x] + 40*G[1, 0, 1, 1, 0, x] + 
      60*G[1, 0, 1, 1, 1, x] + (90 - (60*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
      (32 - (84*I)*Pi)*G[1, 1, 1, 0, 1, x] + (32 + (252*I)*Pi)*
       G[1, 1, 1, 1, 0, x] + 4*G[1, 1, 1, 1, 1, x] + 
      24*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 1, 1, 0, 0, 0, x] - 
      24*G[1, 0, 0, 0, 1, 1, x] - 12*G[1, 0, 0, 1, 0, 0, x] + 
      36*G[1, 0, 0, 1, 0, 1, x] + 36*G[1, 0, 0, 1, 1, 0, x] + 
      96*G[1, 0, 1, 0, 0, 0, x] + 132*G[1, 0, 1, 0, 1, 1, x] + 
      132*G[1, 1, 0, 0, 0, 0, x] - 24*G[1, 1, 0, 0, 0, 1, x] - 
      24*G[1, 1, 0, 0, 1, 0, x] + 540*G[1, 1, 0, 0, 1, 1, x] - 
      60*G[1, 1, 0, 1, 0, 1, x] - 60*G[1, 1, 0, 1, 1, 0, x] - 
      24*G[1, 1, 1, 0, 0, 0, x] - 84*G[1, 1, 1, 0, 0, 1, x] - 
      84*G[1, 1, 1, 0, 1, 0, x] + 252*G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 1, 0, 0, 0, x]*(502 + (36*I)*Pi - 72*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-482 - (180*I)*Pi - 72*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-218/3 - (12*I)*Pi - 48*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-104 - (48*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(510 + (72*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(82 - (84*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(82 + (492*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(-86/3 - (98*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(30 - (20*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-992/3 - (36*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(194/3 + (14*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(884/3 + (108*I)*Pi + 8*Log[mu2/s] - 168*zeta[2]) + 
      G[1, 0, 0, 1, x]*(4/3 - (406*I)*Pi + 8*Log[mu2/s] - 144*zeta[2]) + 
      G[1, 0, 1, 0, x]*(4/3 + (558*I)*Pi + (8 - (24*I)*Pi)*Log[mu2/s] - 
        72*zeta[2]) + G[0, 0, 1, 0, x]*(-8 - (4*I)*Pi - 24*zeta[2]) + 
      G[1, 1, 0, 1, x]*(30 + (164*I)*Pi + (-8 - (24*I)*Pi)*Log[mu2/s] - 
        24*zeta[2]) + G[1, 0, 0, 0, x]*(-728/3 - (14*I)*Pi + 48*Log[mu2/s] - 
        12*zeta[2]) + G[0, 0, 0, x]*((-8*I)*Pi + 8*zeta[2]) + 
      G[1, 1, 0, 0, x]*(536/3 + (502*I)*Pi + (-82 - (12*I)*Pi)*Log[mu2/s] + 
        42*Log[mu2/s]^2 + 54*zeta[2]) + G[0, 1, 1, x]*
       (-3242/9 + ((16*I)/3)*Pi + (-92/3 - (4*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + 88*zeta[2]) + G[0, 1, 1, 0, x]*
       (-86/3 - (90*I)*Pi + (-16 - (24*I)*Pi)*Log[mu2/s] + 192*zeta[2]) + 
      G[1, 1, 1, 0, x]*(30 - (458*I)*Pi + (-8 - (72*I)*Pi)*Log[mu2/s] + 
        648*zeta[2]) + G[1, 1, 0, x]*(-1265/9 + (176*I)*Pi + 
        (42*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-98/3 - (90*I)*Pi - 
          168*zeta[2]) + (-546 + (6*I)*Pi)*zeta[2] - 456*zeta[3]) + 
      G[1, 0, 1, x]*(-1265/9 + ((790*I)/3)*Pi + (-160 - (36*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-98/3 + (16*I)*Pi + 24*zeta[2]) - 372*zeta[3]) + 
      G[1, 0, 0, x]*(3884/9 - ((520*I)/3)*Pi - 28*Log[mu2/s]^2 + 
        (-414 + (48*I)*Pi)*zeta[2] + Log[mu2/s]*(68 + 48*zeta[2]) - 
        60*zeta[3]) + Log[mu2/s]^2*((5*I)*Pi + (-18 + (28*I)*Pi)*zeta[2] - 
        28*zeta[3]) + G[0, 1, 0, x]*(326/9 - (354*I)*Pi + 
        (128 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*(16/3 + 24*zeta[2]) - 
        24*zeta[3]) + (4744/9 + (44*I)*Pi)*zeta[3] + 
      G[0, 0, 1, x]*(326/9 + ((82*I)/3)*Pi + (16/3 + (8*I)*Pi)*Log[mu2/s] + 
        (24 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
      G[0, 0, x]*(((326*I)/9)*Pi + Log[mu2/s]*(((16*I)/3)*Pi - 32*zeta[2]) + 
        (796/3 - (32*I)*Pi)*zeta[2] + 40*zeta[3]) + 
      zeta[2]*(3445/9 - ((871*I)/3)*Pi + 220*zeta[3]) + 
      G[1, 1, 1, x]*(128 + ((16*I)/3)*Pi + (48 - (20*I)*Pi)*Log[mu2/s] + 
        18*Log[mu2/s]^2 + (58 - (336*I)*Pi)*zeta[2] + 336*zeta[3]) + 
      G[1, 1, x]*(3593/9 - ((170*I)/9)*Pi + (3 + (18*I)*Pi)*Log[mu2/s]^2 + 
        (-1741/3 + (558*I)*Pi)*zeta[2] + Log[mu2/s]*(-19/3 + ((64*I)/3)*Pi + 
          (-48 + (48*I)*Pi)*zeta[2] - 48*zeta[3]) + (-598 + (72*I)*Pi)*
         zeta[3] - 1800*zeta[4]) + G[0, 1, x]*(-50/3 - ((2942*I)/9)*Pi + 
        (-2 - (6*I)*Pi)*Log[mu2/s]^2 + (694/3 + (192*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-26/9 - ((88*I)/3)*Pi + (80 + (24*I)*Pi)*zeta[2] - 
          24*zeta[3]) + (210 - (48*I)*Pi)*zeta[3] - 456*zeta[4]) + 
      Log[mu2/s]*(2/3 - ((157*I)/9)*Pi + (382/9 - (96*I)*Pi)*zeta[2] + 
        (284/3 - (24*I)*Pi)*zeta[3] - 360*zeta[4]) + 
      G[1, 0, x]*(-50/3 + ((2593*I)/9)*Pi + Log[mu2/s]^2*
         (-2 - (28*I)*Pi - 42*zeta[2]) + (412/3 - (312*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-26/9 + ((94*I)/3)*Pi + (306 - (12*I)*Pi)*zeta[2] - 
          24*zeta[3]) + (204 - (156*I)*Pi)*zeta[3] - 345*zeta[4]) + 
      (-735 - (204*I)*Pi)*zeta[4] + G[0, x]*(-2/3 - ((50*I)/3)*Pi + 
        (-4378/9 + ((710*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         ((-2*I)*Pi + 28*zeta[2]) + (68/3 + (104*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-26*I)/9)*Pi + (-84 + (8*I)*Pi)*zeta[2] + 16*zeta[3]) + 
        230*zeta[4]) + G[1, x]*(-345/2 + ((3286*I)/9)*Pi + 
        zeta[2]*(756 - (203*I)*Pi - 258*zeta[3]) + (-744 - (260*I)*Pi)*
         zeta[3] + Log[mu2/s]^2*(5 + I*Pi + (-30 - (42*I)*Pi)*zeta[2] + 
          42*zeta[3]) + (2333 + (285*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(-157/9 + ((7*I)/9)*Pi + (102 + (94*I)*Pi)*zeta[2] + 
          (-138 + (36*I)*Pi)*zeta[3] + 540*zeta[4]) - 324*zeta[5]) + 
      276*zeta[5])/x + ((-2/3 - ((8*I)/3)*Pi)*G[0, 0, 1, 1, x] + 
      ((4*I)/3)*Pi*G[0, 1, 0, 0, x] + (-22/3 - ((4*I)/3)*Pi)*
       G[0, 1, 1, 1, x] - (8*G[0, 0, 1, 0, 1, x])/3 + 
      (-8/3 - (16*I)*Pi)*G[0, 0, 1, 1, 0, x] + (4*G[0, 1, 0, 0, 1, x])/3 + 
      (4*G[0, 1, 0, 1, 0, x])/3 - 4*G[0, 1, 0, 1, 1, x] - 
      (4*G[0, 1, 1, 0, 1, x])/3 - (4*G[0, 1, 1, 1, 0, x])/3 + 
      (-8 + (16*I)*Pi)*G[1, 0, 0, 0, 1, x] + (-8 - (16*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (28 - (24*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (-8 - (96*I)*Pi)*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] - 
      (76*G[1, 0, 1, 1, 1, x])/3 + (-136/3 + (40*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
      (-36 + (56*I)*Pi)*G[1, 1, 1, 0, 1, x] + (-36 - (168*I)*Pi)*
       G[1, 1, 1, 1, 0, x] + 56*G[1, 1, 1, 1, 1, x] - 
      16*G[0, 0, 1, 1, 0, 0, x] + 16*G[0, 1, 1, 0, 0, 0, x] + 
      16*G[1, 0, 0, 0, 1, 1, x] + 8*G[1, 0, 0, 1, 0, 0, x] - 
      24*G[1, 0, 0, 1, 0, 1, x] - 24*G[1, 0, 0, 1, 1, 0, x] - 
      64*G[1, 0, 1, 0, 0, 0, x] - 96*G[1, 0, 1, 0, 1, 1, x] - 
      88*G[1, 1, 0, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 0, 1, x] + 
      16*G[1, 1, 0, 0, 1, 0, x] - 392*G[1, 1, 0, 0, 1, 1, x] + 
      40*G[1, 1, 0, 1, 0, 1, x] + 40*G[1, 1, 0, 1, 1, 0, x] + 
      16*G[1, 1, 1, 0, 0, 0, x] + 56*G[1, 1, 1, 0, 0, 1, x] + 
      56*G[1, 1, 1, 0, 1, 0, x] - 168*G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 1, 1, 1, x]*(-44/3 + (4*I)*Pi - 16*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(26/3 + (8*Log[mu2/s])/3) + G[0, 1, 1, 0, 0, x]*
       (44 + (32*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (-968/3 - (48*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-64/3 + (56*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (-64/3 - (360*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-968/3 - (24*I)*Pi + 48*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (240 + (120*I)*Pi + 48*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (-16/3 + (220*I)*Pi + (16 + (48*I)*Pi)*Log[mu2/s] - 432*zeta[2]) + 
      G[0, 1, 1, 0, x]*(26/3 + ((136*I)/3)*Pi + (8/3 + (16*I)*Pi)*
         Log[mu2/s] - 128*zeta[2]) + G[1, 1, 0, 0, x]*(656/9 - (276*I)*Pi + 
        (68 + (8*I)*Pi)*Log[mu2/s] - 28*Log[mu2/s]^2 - 36*zeta[2]) + 
      G[0, 1, 1, x]*(449/9 + ((8*I)/3)*Pi + (4/3 + ((8*I)/3)*Pi)*Log[mu2/s] - 
        (44*zeta[2])/3) + G[1, 0, 0, 0, x]*((-8*I)*Pi + 8*zeta[2]) + 
      G[0, 0, 1, 0, x]*(((-8*I)/3)*Pi + 16*zeta[2]) + 
      G[1, 0, 1, 0, x]*(242/9 - ((976*I)/3)*Pi + (16/3 + (16*I)*Pi)*
         Log[mu2/s] + 48*zeta[2]) + G[1, 1, 0, 1, x]*
       (-16/3 - ((152*I)/3)*Pi + (16 + (16*I)*Pi)*Log[mu2/s] + 48*zeta[2]) + 
      G[1, 0, 0, 1, x]*(242/9 + ((76*I)/3)*Pi + (16*Log[mu2/s])/3 + 
        96*zeta[2]) + G[1, 0, 1, 1, x]*(-1552/9 - ((100*I)/3)*Pi + 
        128*zeta[2]) + G[1, 1, 1, x]*(148/3 - (16*I)*Pi + 4*Log[mu2/s] + 
        (100/3 + (224*I)*Pi)*zeta[2] - 224*zeta[3]) + 
      G[0, 0, 1, x]*(((-2*I)/3)*Pi + (40/3 + (16*I)*Pi)*zeta[2] - 
        16*zeta[3]) + G[0, 1, 0, x]*(((26*I)/3)*Pi + 
        Log[mu2/s]*(((8*I)/3)*Pi - 16*zeta[2]) + (-60 - (16*I)*Pi)*zeta[2] + 
        16*zeta[3]) + G[1, 0, 0, x]*(((242*I)/9)*Pi + 
        Log[mu2/s]*(((16*I)/3)*Pi - 32*zeta[2]) + (820/3 - (32*I)*Pi)*
         zeta[2] + 40*zeta[3]) + G[1, 0, 1, x]*(134/9 - ((1312*I)/9)*Pi - 
        2*Log[mu2/s]^2 + Log[mu2/s]*(-2/9 + ((4*I)/3)*Pi - 16*zeta[2]) + 
        (118 + (32*I)*Pi)*zeta[2] + 272*zeta[3]) + 
      G[1, 1, 0, x]*(134/9 + ((202*I)/3)*Pi + (-2 - (28*I)*Pi)*Log[mu2/s]^2 + 
        (138 - (4*I)*Pi)*zeta[2] + Log[mu2/s]*(-2/9 + (80*I)*Pi + 
          112*zeta[2]) + 304*zeta[3]) + G[1, 0, x]*(((134*I)/9)*Pi + 
        (-1594/9 + ((662*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
         ((-2*I)*Pi + 28*zeta[2]) + (140/3 + (104*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-2*I)/9)*Pi + (-100 + (8*I)*Pi)*zeta[2] + 16*zeta[3]) + 
        230*zeta[4]) + G[0, 1, x]*(((449*I)/9)*Pi + (-36 - ((176*I)/3)*Pi)*
         zeta[2] + (136/3 + (32*I)*Pi)*zeta[3] + Log[mu2/s]*
         (((4*I)/3)*Pi + (-40/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
        304*zeta[4]) + G[1, 1, x]*(-4255/18 + ((407*I)/9)*Pi + 
        (3 - (2*I)*Pi)*Log[mu2/s]^2 + (1837/9 - ((778*I)/3)*Pi)*zeta[2] + 
        (252 - (80*I)*Pi)*zeta[3] + Log[mu2/s]*(-19 + ((88*I)/9)*Pi + 
          (-24 - (32*I)*Pi)*zeta[2] + 32*zeta[3]) + 1288*zeta[4]) + 
      G[1, x]*(((-4255*I)/18)*Pi + Log[mu2/s]^2*((3*I)*Pi + 
          (10 + (28*I)*Pi)*zeta[2] - 28*zeta[3]) + (4828/9 + (116*I)*Pi)*
         zeta[3] + zeta[2]*(-109 - (27*I)*Pi + 220*zeta[3]) + 
        Log[mu2/s]*((-19*I)*Pi + (-398/9 - (72*I)*Pi)*zeta[2] + 
          (284/3 - (24*I)*Pi)*zeta[3] - 360*zeta[4]) + (-809 - (204*I)*Pi)*
         zeta[4] + 276*zeta[5]))/x^2) + 
  (303605/2592 + ((106435*I)/576)*Pi + (208/3 - (90*I)*Pi)*
     G[0, 0, 1, 1, 1, x] + (146/3 - (6*I)*Pi)*G[0, 1, 1, 0, 0, x] - 
    45*G[0, 0, 0, 0, 0, 0, x] + 120*G[0, 0, 0, 0, 0, 1, x] + 
    120*G[0, 0, 0, 0, 1, 0, x] - 72*G[0, 0, 0, 0, 1, 1, x] + 
    51*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 0, 1, 0, 1, x] - 
    4*G[0, 0, 0, 1, 1, 0, x] - 40*G[0, 0, 0, 1, 1, 1, x] - 
    14*G[0, 0, 1, 0, 0, 0, x] + 4*G[0, 0, 1, 0, 0, 1, x] + 
    4*G[0, 0, 1, 0, 1, 0, x] - 20*G[0, 0, 1, 0, 1, 1, x] - 
    12*G[0, 0, 1, 1, 0, 0, x] - 32*G[0, 0, 1, 1, 0, 1, x] - 
    32*G[0, 0, 1, 1, 1, 0, x] - 58*G[0, 0, 1, 1, 1, 1, x] - 
    23*G[0, 1, 0, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 0, 1, x] - 
    18*G[0, 1, 0, 0, 1, 0, x] + 54*G[0, 1, 0, 0, 1, 1, x] + 
    29*G[0, 1, 0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, 0, 1, x] + 
    4*G[0, 1, 0, 1, 1, 0, x] - 50*G[0, 1, 0, 1, 1, 1, x] - 
    22*G[0, 1, 1, 0, 0, 0, x] + 16*G[0, 1, 1, 0, 0, 1, x] + 
    16*G[0, 1, 1, 0, 1, 0, x] - 6*G[0, 1, 1, 0, 1, 1, x] + 
    12*G[0, 1, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 1, 0, 1, x] - 
    2*G[0, 1, 1, 1, 1, 0, x] - 20*G[0, 1, 1, 1, 1, 1, x] + 
    60*G[1, 0, 0, 0, 0, 0, x] - 84*G[1, 0, 0, 0, 0, 1, x] - 
    84*G[1, 0, 0, 0, 1, 0, x] + 81*G[1, 0, 0, 0, 1, 1, x] - 
    28*G[1, 0, 0, 1, 0, 0, x] + 40*G[1, 0, 0, 1, 0, 1, x] + 
    40*G[1, 0, 0, 1, 1, 0, x] - 122*G[1, 0, 0, 1, 1, 1, x] - 
    30*G[1, 0, 1, 0, 0, 0, x] + 20*G[1, 0, 1, 0, 0, 1, x] + 
    20*G[1, 0, 1, 0, 1, 0, x] - 25*G[1, 0, 1, 0, 1, 1, x] - 
    37*G[1, 0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 1, 0, 1, x] + 
    24*G[1, 0, 1, 1, 1, 0, x] + 70*G[1, 0, 1, 1, 1, 1, x] - 
    128*G[1, 1, 0, 0, 0, 0, x] + 46*G[1, 1, 0, 0, 0, 1, x] + 
    46*G[1, 1, 0, 0, 1, 0, x] - 48*G[1, 1, 0, 0, 1, 1, x] + 
    20*G[1, 1, 0, 1, 0, 0, x] - 4*G[1, 1, 0, 1, 0, 1, x] - 
    4*G[1, 1, 0, 1, 1, 0, x] + 56*G[1, 1, 0, 1, 1, 1, x] + 
    180*G[1, 1, 1, 0, 0, 0, x] - 70*G[1, 1, 1, 0, 0, 1, x] - 
    70*G[1, 1, 1, 0, 1, 0, x] + 8*G[1, 1, 1, 0, 1, 1, x] - 
    26*G[1, 1, 1, 1, 0, 0, x] - 20*G[1, 1, 1, 1, 0, 1, x] - 
    20*G[1, 1, 1, 1, 1, 0, x] + 86*G[1, 1, 1, 1, 1, 1, x] + 
    G[1, 1, 1, 1, 1, x]*(-52 + (16*I)*Pi - 50*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-74 - 48*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (-74 - I*Pi - 48*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-293/6 - (46*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (361/3 - (63*I)*Pi - 22*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (330 - (40*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (-61/3 + (4*I)*Pi - 12*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (-61/3 - (14*I)*Pi - 12*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (-58/3 - (94*I)*Pi - 12*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (-352/3 + (98*I)*Pi - 12*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (-151/3 - (11*I)*Pi - 6*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (-151/3 - (19*I)*Pi - 6*Log[mu2/s]) + (-145/144 - ((7*I)/8)*Pi)*
     Log[mu2/s]^5 - (3*Log[mu2/s]^6)/16 + G[0, 1, 0, 1, 1, x]*
     (125/3 - (40*I)*Pi + 6*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (-126 - (74*I)*Pi + 8*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (6 - (12*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (100 - (36*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (100 - (52*I)*Pi + 10*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (-58/3 + (22*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (-58/3 + (22*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (-95/3 + (45*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (-95/3 + (48*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (71 + (66*I)*Pi + 14*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (-203/6 + (6*I)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (27 + (110*I)*Pi + 16*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (34 + (4*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (34 - (24*I)*Pi + 20*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (-209/3 + (25*I)*Pi + 28*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (-209/3 + (40*I)*Pi + 28*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (-220/3 + (105*I)*Pi + 30*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
     (-4 - (8*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 0, 0, x]*
     (-1987/12 - ((725*I)/6)*Pi + (53/2 - (21*I)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/2 - (687*zeta[2])/2) + G[1, 0, 1, 1, x]*
     (-476/3 - ((76*I)/3)*Pi + (-2 + (14*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 
      184*zeta[2]) + G[1, 0, 1, 0, x]*(767/6 - ((427*I)/6)*Pi + 
      (13 + (4*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 119*zeta[2]) + 
    G[0, 1, 1, 1, x]*(-44 + ((20*I)/3)*Pi + (20 + (38*I)*Pi)*Log[mu2/s] + 
      8*Log[mu2/s]^2 - 92*zeta[2]) + G[0, 1, 1, 0, x]*
     (-293/6 + ((43*I)/3)*Pi + (-15 + (2*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 
      75*zeta[2]) + G[0, 0, 0, 1, x]*(352/3 - (84*I)*Pi + 
      (-6 - (12*I)*Pi)*Log[mu2/s] - 74*zeta[2]) + 
    G[1, 1, 0, 1, x]*(-490/3 + ((176*I)/3)*Pi + (8 + (14*I)*Pi)*Log[mu2/s] + 
      6*Log[mu2/s]^2 - 64*zeta[2]) + G[0, 1, 0, 1, x]*
     (-293/6 - (5*I)*Pi + (-15 + (8*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 
      17*zeta[2]) + G[1, 1, 0, 0, x]*(2618/9 - (140*I)*Pi + 
      (19/3 - (10*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 7*zeta[2]) + 
    Log[mu2/s]^4*(-293/144 - ((509*I)/144)*Pi + (163*zeta[2])/16) + 
    G[1, 0, 0, 1, x]*(767/6 - (76*I)*Pi + (13 + (10*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 + 47*zeta[2]) + G[1, 1, 1, 0, x]*
     (-490/3 - ((28*I)/3)*Pi + (8 + (10*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
      86*zeta[2]) + G[0, 1, 0, 0, x]*(581/18 + ((497*I)/6)*Pi + 
      (-35/6 + I*Pi)*Log[mu2/s] + (11*Log[mu2/s]^2)/2 + (175*zeta[2])/2) + 
    G[0, 0, 1, 0, x]*(352/3 - ((125*I)/6)*Pi + (-6 - (16*I)*Pi)*Log[mu2/s] + 
      110*zeta[2]) + G[1, 0, 0, 0, x]*(-172 + ((790*I)/3)*Pi + 
      (3 + (30*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 145*zeta[2]) + 
    G[1, 1, 1, 1, x]*(80 + (16*I)*Pi + (-32 - (72*I)*Pi)*Log[mu2/s] - 
      16*Log[mu2/s]^2 + 150*zeta[2]) + G[0, 0, 1, 1, x]*
     (1102/9 + (119*I)*Pi + (47/3 + (22*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
      175*zeta[2]) + G[0, 1, 1, x]*(-71 - ((1049*I)/6)*Pi + 
      (-26 - (18*I)*Pi)*Log[mu2/s]^2 - 7*Log[mu2/s]^3 + 
      Log[mu2/s]*(-82 - (47*I)*Pi - 11*zeta[2]) + (-13/3 - (26*I)*Pi)*
       zeta[2]) + G[0, 1, 0, x]*(-835/6 + ((130*I)/9)*Pi + 
      (17 + ((25*I)/2)*Pi)*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
      Log[mu2/s]*(31 + ((79*I)/6)*Pi - 106*zeta[2]) + 
      (-52 - ((227*I)/2)*Pi)*zeta[2] - 52*zeta[3]) + 
    G[1, 1, 1, x]*(42 - ((70*I)/3)*Pi + (27 + (17*I)*Pi)*Log[mu2/s]^2 + 
      9*Log[mu2/s]^3 + (56 + I*Pi)*zeta[2] + 
      Log[mu2/s]*(60 + (30*I)*Pi + 9*zeta[2]) - 26*zeta[3]) + 
    G[1, 0, 0, x]*(-6023/18 - ((119*I)/6)*Pi + (1 + (18*I)*Pi)*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(73/3 + (18*I)*Pi - 228*zeta[2]) + 
      (-126 - (95*I)*Pi)*zeta[2] - 17*zeta[3]) + 
    G[0, 0, 0, x]*(3077/12 - ((275*I)/4)*Pi + (-16/3 - ((21*I)/2)*Pi)*
       Log[mu2/s]^2 - 3*Log[mu2/s]^3 + (1066/3 + ((51*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-41/2 + ((59*I)/6)*Pi + 219*zeta[2]) - 6*zeta[3]) + 
    (-18845/108 - ((1159*I)/9)*Pi)*zeta[3] + (146*zeta[3]^2)/3 + 
    Log[mu2/s]^3*(965/108 - ((17*I)/9)*Pi + (1733/72 + ((41*I)/4)*Pi)*
       zeta[2] + (17*zeta[3])/2) + G[1, 0, 1, x]*(1301/6 - ((383*I)/6)*Pi + 
      (-20 - (22*I)*Pi)*Log[mu2/s]^2 - 7*Log[mu2/s]^3 + 
      (556/3 + (105*I)*Pi)*zeta[2] + Log[mu2/s]*(-33 - (29*I)*Pi + 
        89*zeta[2]) + 15*zeta[3]) + G[0, 0, 1, x]*(-835/6 + ((2437*I)/9)*Pi + 
      (17 + (13*I)*Pi)*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
      Log[mu2/s]*(31 + ((131*I)/3)*Pi - 104*zeta[2]) + 
      (-701/3 - (35*I)*Pi)*zeta[2] + 24*zeta[3]) + 
    G[1, 1, 0, x]*(1301/6 + ((851*I)/9)*Pi + (-20 - (18*I)*Pi)*Log[mu2/s]^2 - 
      7*Log[mu2/s]^3 + (110 + (64*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-33 - ((77*I)/3)*Pi + 117*zeta[2]) + 84*zeta[3]) + 
    zeta[2]*(-3052613/5184 + ((271273*I)/432)*Pi + (3881/9 + ((99*I)/2)*Pi)*
       zeta[3]) + G[0, 1, x]*(1405/24 - ((1273*I)/6)*Pi + 
      (-3 - (7*I)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4 + (4460/9 - ((235*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-27/2 - (18*I)*Pi + 105*zeta[2]) + 
      Log[mu2/s]*(-2 - (78*I)*Pi + (628/3 + (93*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (-182/3 + (48*I)*Pi)*zeta[3] - 271*zeta[4]) + 
    G[1, 0, x]*(1405/24 - ((1078*I)/9)*Pi + (-3 - (7*I)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4 + (1654/9 + (215*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-27/2 - (28*I)*Pi + 87*zeta[2]) + 
      Log[mu2/s]*(-2 - ((107*I)/3)*Pi + (698/3 + (65*I)*Pi)*zeta[2] - 
        2*zeta[3]) + (-118 + (73*I)*Pi)*zeta[3] - (595*zeta[4])/4) + 
    G[0, 0, x]*(-82991/2592 + ((2624*I)/27)*Pi + (-7/36 + ((7*I)/2)*Pi)*
       Log[mu2/s]^3 + (5*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
       (-61/36 + ((133*I)/12)*Pi - (159*zeta[2])/4) + 
      (-36103/72 - ((57*I)/4)*Pi)*zeta[2] + (662/9 + (33*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-2167/108 + ((64*I)/9)*Pi + (-2023/12 + ((7*I)/2)*Pi)*
         zeta[2] + 15*zeta[3]) - (1855*zeta[4])/16) + 
    Log[mu2/s]^2*(268859/5184 + ((284*I)/9)*Pi + (-1673/144 + ((207*I)/8)*Pi)*
       zeta[2] + (-125/18 + ((5*I)/2)*Pi)*zeta[3] - (1829*zeta[4])/32) + 
    (21371/216 - ((17635*I)/96)*Pi)*zeta[4] + 
    G[1, 1, x]*(-2969/12 + ((1475*I)/6)*Pi + (6 + (10*I)*Pi)*Log[mu2/s]^3 + 
      2*Log[mu2/s]^4 + Log[mu2/s]^2*(22 + (25*I)*Pi - 113*zeta[2]) + 
      (-758/3 + (144*I)*Pi)*zeta[2] + Log[mu2/s]*(-13 + (71*I)*Pi + 
        (-213 - (108*I)*Pi)*zeta[2] - 4*zeta[3]) + (86 - (92*I)*Pi)*zeta[3] + 
      (419*zeta[4])/2) + Nf^2*(190931/26244 + ((12155*I)/729)*Pi - 
      (40*G[0, 0, 1, x])/9 + (-40/9 - ((64*I)/3)*Pi)*G[0, 1, 0, x] + 
      (20*G[0, 1, 1, x])/9 + (8 + ((16*I)/3)*Pi)*G[1, 1, 1, x] - 
      (8*G[0, 0, 0, 0, x])/3 - (64*G[0, 1, 0, 0, x])/3 - 
      (64*G[1, 0, 0, 0, x])/3 + (16*G[1, 0, 0, 1, x])/3 + 
      (16/3 + ((32*I)/3)*Pi)*G[1, 0, 1, 0, x] + (8*G[1, 0, 1, 1, x])/3 + 
      (16*G[1, 1, 0, 1, x])/3 + (16/3 - ((16*I)/3)*Pi)*G[1, 1, 1, 0, x] + 
      (32*G[1, 0, 1, 0, 0, x])/3 + (32*G[1, 1, 0, 0, 0, x])/3 - 
      (16*G[1, 1, 1, 0, 0, x])/3 + G[1, 1, 0, 0, x]*
       (-64/9 - (32*Log[mu2/s])/3) + G[1, 0, 1, x]*(-52/3 + ((8*I)/3)*Pi - 
        (16*Log[mu2/s])/3) + (38/81 + ((4*I)/27)*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/27 + G[0, 0, 0, x]*(656/27 - ((8*I)/9)*Pi + 
        (16*Log[mu2/s])/9) + G[0, 1, x]*(500/27 + ((20*I)/9)*Pi + 
        (40*Log[mu2/s])/9) + G[1, 0, 0, x]*(532/9 + ((16*I)/3)*Pi + 
        (64*Log[mu2/s])/3 - (32*zeta[2])/3) + Log[mu2/s]^2*
       (203/81 + ((38*I)/27)*Pi - (8*zeta[2])/9) + 
      (-2510/81 - ((452*I)/9)*Pi)*zeta[2] + 
      x^2*((4*G[0, 0, x])/3 - (4*G[0, 1, x])/3 - (4*G[1, 0, x])/3 + 
        (4*G[1, 1, x])/3 + 4*zeta[2]) + G[0, 0, x]*
       (-5230/81 - ((44*I)/27)*Pi + (-580/27 + ((8*I)/9)*Pi)*Log[mu2/s] - 
        (4*Log[mu2/s]^2)/9 + (176*zeta[2])/9) + G[1, 1, 0, x]*
       (-52/3 - ((64*I)/9)*Pi + (-16/3 - ((32*I)/3)*Pi)*Log[mu2/s] + 
        48*zeta[2]) + G[1, 1, x]*(-256/9 - ((52*I)/3)*Pi + 
        (-8 - ((16*I)/3)*Pi)*Log[mu2/s] + (-8/3 + ((16*I)/3)*Pi)*zeta[2] - 
        (16*zeta[3])/3) + G[1, 0, x]*(500/27 + ((416*I)/9)*Pi - 
        (704*zeta[2])/9 + Log[mu2/s]*(40/9 + (16*I)*Pi + (32*zeta[2])/3) - 
        (16*zeta[3])/3) + (6148/243 + ((872*I)/27)*Pi)*zeta[3] + 
      ((4*I)*Pi*G[1, 0, x] - 8*G[0, 0, 0, x] + 4*G[1, 0, 0, x] + 
        G[0, 0, x]*(64/3 + 8*Log[mu2/s]) + G[0, x]*(((64*I)/3)*Pi + 
          (8*I)*Pi*Log[mu2/s] - 36*zeta[2]) - (4*I)*Pi*zeta[2] + 4*zeta[3])/
       (1 - x) + G[0, x]*(416/27 - ((3370*I)/81)*Pi - 
        ((4*I)/9)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(40/9 - ((460*I)/27)*Pi - 
          (176*zeta[2])/9) + (572*zeta[2])/27 + (32*zeta[3])/3) + 
      Log[mu2/s]*(4919/729 + ((694*I)/81)*Pi + (-32/27 - ((64*I)/3)*Pi)*
         zeta[2] + (584*zeta[3])/27) + 
      ((-8/3 + ((16*I)/9)*Pi)*G[1, 1, 1, x] + (16*G[1, 0, 0, 1, x])/9 + 
        (16/9 + ((64*I)/3)*Pi)*G[1, 0, 1, 0, x] + (16*G[1, 0, 1, 1, x])/9 + 
        (16*G[1, 1, 0, 1, x])/9 + (16/9 - ((32*I)/3)*Pi)*G[1, 1, 1, 0, x] + 
        (64*G[1, 0, 1, 0, 0, x])/3 + (64*G[1, 1, 0, 0, 0, x])/3 - 
        (32*G[1, 1, 1, 0, 0, x])/3 + G[1, 1, 0, 0, x]*
         (-400/9 - (64*Log[mu2/s])/3) + G[1, 0, 1, x]*
         (-152/27 + ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        G[1, 0, 0, x]*(((16*I)/9)*Pi - (64*zeta[2])/3) + 
        G[1, 1, 0, x]*(-152/27 - ((400*I)/9)*Pi + (-16/9 - ((64*I)/3)*Pi)*
           Log[mu2/s] + 96*zeta[2]) + G[1, 1, x]*(8 - ((152*I)/27)*Pi + 
          (8/3 - ((16*I)/9)*Pi)*Log[mu2/s] + (-16/9 + ((32*I)/3)*Pi)*
           zeta[2] - (32*zeta[3])/3) + G[1, 0, x]*(((-152*I)/27)*Pi + 
          (400*zeta[2])/9 + Log[mu2/s]*(((-16*I)/9)*Pi + (64*zeta[2])/3) - 
          (32*zeta[3])/3) + G[1, x]*((8*I)*Pi + (472/27 + ((464*I)/9)*Pi)*
           zeta[2] + Log[mu2/s]*(((8*I)/3)*Pi + (80/9 + ((64*I)/3)*Pi)*
             zeta[2] - (64*zeta[3])/3) + (-448/9 - (32*I)*Pi)*zeta[3] - 
          200*zeta[4]))/x^2 + G[1, x]*(-148/27 - ((292*I)/27)*Pi + 
        (848/9 + ((256*I)/9)*Pi)*zeta[2] + Log[mu2/s]*(-8/9 - ((32*I)/9)*Pi + 
          (80/3 + ((32*I)/3)*Pi)*zeta[2] - (32*zeta[3])/3) + 
        (-136/9 - (16*I)*Pi)*zeta[3] - 100*zeta[4]) + 
      x*(-190931/26244 - ((4919*I)/729)*Pi + (-8/3 + ((16*I)/9)*Pi)*
         G[0, 0, 0, x] + (-8/3 + ((16*I)/9)*Pi)*G[0, 1, 1, x] + 
        (-8/3 - ((16*I)/9)*Pi)*G[1, 0, 0, x] + (-8/3 - ((16*I)/9)*Pi)*
         G[1, 1, 1, x] + (16*G[0, 0, 0, 1, x])/9 + (16*G[0, 0, 1, 0, x])/9 + 
        (16*G[0, 0, 1, 1, x])/9 + (16*G[0, 1, 0, 0, x])/9 + 
        (16*G[0, 1, 0, 1, x])/9 + (16*G[0, 1, 1, 0, x])/9 - 
        (16*G[1, 0, 0, 1, x])/9 - (16*G[1, 0, 1, 0, x])/9 - 
        (16*G[1, 0, 1, 1, x])/9 - (16*G[1, 1, 0, 0, x])/9 - 
        (16*G[1, 1, 0, 1, x])/9 - (16*G[1, 1, 1, 0, x])/9 + 
        G[0, 0, 1, x]*(-8/27 + ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        G[0, 1, 0, x]*(-8/27 + ((16*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        (-38/81 - ((4*I)/27)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/27 + 
        G[1, 0, 1, x]*(152/27 - ((16*I)/9)*Pi + (16*Log[mu2/s])/9) + 
        G[1, 1, 0, x]*(152/27 - ((16*I)/9)*Pi + (16*Log[mu2/s])/9) + 
        G[0, 1, x]*(-88/9 - ((152*I)/27)*Pi + (-8/3 - ((16*I)/9)*Pi)*
           Log[mu2/s] - (16*zeta[2])/9) + G[0, 0, x]*(88/9 - ((8*I)/27)*Pi + 
          (8/3 - ((16*I)/9)*Pi)*Log[mu2/s] - (16*zeta[2])/9) + 
        Log[mu2/s]^2*(-203/81 - ((38*I)/27)*Pi + (8*zeta[2])/9) + 
        (3182/81 + ((136*I)/27)*Pi)*zeta[2] + G[1, 0, x]*
         (-88/9 + ((8*I)/27)*Pi + (-8/3 + ((16*I)/9)*Pi)*Log[mu2/s] + 
          (16*zeta[2])/9) + G[1, 1, x]*(88/9 + ((152*I)/27)*Pi + 
          (8/3 + ((16*I)/9)*Pi)*Log[mu2/s] + (16*zeta[2])/9) + 
        G[0, x]*(268/27 + ((32*I)/9)*Pi + (184/27 + ((16*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(32/9 + (80*zeta[2])/9) - (32*zeta[3])/9) + 
        (1808/243 - ((104*I)/27)*Pi)*zeta[3] + Log[mu2/s]*
         (-4919/729 - ((406*I)/81)*Pi + (368/27 - ((16*I)/9)*Pi)*zeta[2] + 
          (40*zeta[3])/27) + G[1, x]*(-268/27 - ((32*I)/9)*Pi + 
          Log[mu2/s]*(-32/9 - (80*zeta[2])/9) + (-616/27 - ((16*I)/3)*Pi)*
           zeta[2] + (32*zeta[3])/9) - (17*zeta[4])/27) + (5357*zeta[4])/27 + 
      (((416*I)/27)*Pi + (16*G[0, 0, 1, x])/9 + (16/9 + ((64*I)/3)*Pi)*
         G[0, 1, 0, x] + (4*G[0, 1, 1, x])/9 + (-8/3 - ((16*I)/3)*Pi)*
         G[1, 1, 1, x] + (64*G[0, 1, 0, 0, x])/3 + (64*G[1, 0, 0, 0, x])/3 - 
        (16*G[1, 0, 0, 1, x])/3 + (-16/3 - (32*I)*Pi)*G[1, 0, 1, 0, x] - 
        (8*G[1, 0, 1, 1, x])/3 - (16*G[1, 1, 0, 1, x])/3 + 
        (-16/3 + (16*I)*Pi)*G[1, 1, 1, 0, x] - 32*G[1, 0, 1, 0, 0, x] - 
        32*G[1, 1, 0, 0, 0, x] + 16*G[1, 1, 1, 0, 0, x] + 
        G[0, 1, x]*(-200/27 + ((4*I)/9)*Pi - (16*Log[mu2/s])/9) + 
        G[1, 0, 1, x]*(52/3 - ((8*I)/3)*Pi + (16*Log[mu2/s])/3) + 
        G[1, 1, 0, 0, x]*(160/3 + 32*Log[mu2/s]) + G[1, 1, 0, x]*
         (52/3 + ((160*I)/3)*Pi + (16/3 + (32*I)*Pi)*Log[mu2/s] - 
          144*zeta[2]) + G[0, 0, x]*(((16*I)/9)*Pi - (64*zeta[2])/3) + 
        (-1304/27 + ((464*I)/9)*Pi)*zeta[2] + G[1, 0, 0, x]*
         (-592/9 - ((16*I)/3)*Pi - (64*Log[mu2/s])/3 + 32*zeta[2]) + 
        Log[mu2/s]*(((40*I)/9)*Pi + (-112/9 + ((64*I)/3)*Pi)*zeta[2] - 
          (64*zeta[3])/3) + G[0, x]*(((-200*I)/27)*Pi + (592*zeta[2])/9 + 
          Log[mu2/s]*(((-16*I)/9)*Pi + (64*zeta[2])/3) - (32*zeta[3])/3) + 
        (-352/9 - (32*I)*Pi)*zeta[3] + G[1, 0, x]*(-200/27 - ((452*I)/9)*Pi + 
          Log[mu2/s]*(-16/9 - (16*I)*Pi - 32*zeta[2]) + 32*zeta[2] + 
          16*zeta[3]) + G[1, 1, x]*(28/3 + ((52*I)/3)*Pi + 
          (8/3 + ((16*I)/3)*Pi)*Log[mu2/s] + (8/3 - (16*I)*Pi)*zeta[2] + 
          16*zeta[3]) - 200*zeta[4] + G[1, x]*(416/27 + ((172*I)/27)*Pi + 
          (-800/9 - ((224*I)/3)*Pi)*zeta[2] + (184/3 + (48*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(40/9 + ((8*I)/9)*Pi + (-80/3 - (32*I)*Pi)*zeta[2] + 
            32*zeta[3]) + 300*zeta[4]))/x) + 
    G[0, x]*(1621/36 + ((154555*I)/2592)*Pi + (3/2 + ((7*I)/8)*Pi)*
       Log[mu2/s]^4 + Log[mu2/s]^5/4 + Log[mu2/s]^3*(25/4 + ((101*I)/36)*Pi - 
        (25*zeta[2])/2) + zeta[2]*(928/3 - ((14839*I)/72)*Pi - 185*zeta[3]) + 
      Log[mu2/s]^2*(19/4 + ((32*I)/9)*Pi + (-76/3 - ((65*I)/4)*Pi)*zeta[2] - 
        15*zeta[3]) + (1157/18 - ((631*I)/9)*Pi)*zeta[3] + 
      (3505/12 - ((781*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
       (1589/48 - ((1357*I)/108)*Pi + (-13 - ((93*I)/4)*Pi)*zeta[2] + 
        (20/3 - (3*I)*Pi)*zeta[3] + (921*zeta[4])/8) - 18*zeta[5]) + 
    x^2*((-101*G[0, 0, 0, 0, x])/2 - 3*G[0, 0, 0, 1, x] - 
      3*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] + (91*G[0, 1, 0, 0, x])/2 - 
      4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + 67*G[0, 1, 1, 1, x] + 
      (113*G[1, 0, 0, 0, x])/2 - 9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] + 
      66*G[1, 0, 1, 1, x] - (115*G[1, 1, 0, 0, x])/2 + 22*G[1, 1, 0, 1, x] + 
      22*G[1, 1, 1, 0, x] - 91*G[1, 1, 1, 1, x] + G[0, 0, 1, 0, 0, x] - 
      G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] + G[0, 0, 1, 1, 1, x] - 
      G[0, 1, 0, 0, 0, x] + G[0, 1, 0, 0, 1, x] + G[0, 1, 0, 1, 0, x] - 
      G[0, 1, 0, 1, 1, x] - G[1, 0, 1, 0, 0, x] + G[1, 0, 1, 0, 1, x] + 
      G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x] - 
      G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] + G[1, 1, 0, 1, 1, x] + 
      G[1, 0, 1, x]*(-23/12 + (48*I)*Pi - 9*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 1, 0, x]*(329/12 + ((95*I)/2)*Pi + 6*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 1, 1, x]*(-115/3 + (54*I)*Pi - 9*Log[mu2/s] - zeta[2]) + 
      G[1, 0, 0, x]*(-9 + ((107*I)/2)*Pi + 6*Log[mu2/s] - zeta[2]) + 
      33*Log[mu2/s]*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 0, 0, x]*(-33/2 - ((113*I)/2)*Pi - 3*Log[mu2/s] + zeta[2]) + 
      G[1, 1, 1, x]*(77/6 - (57*I)*Pi + 12*Log[mu2/s] + zeta[2]) + 
      G[1, 1, 0, x]*(-23/12 - ((89*I)/2)*Pi - 9*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 0, 1, x]*(329/12 - (45*I)*Pi + 6*Log[mu2/s] + 2*zeta[2]) + 
      zeta[2]*(633/8 + ((263*I)/4)*Pi - 5*zeta[3]) + 
      G[1, 1, x]*(211/8 + ((263*I)/12)*Pi + 11*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (47*zeta[2])/2 - 3*zeta[3]) + 
      G[0, 0, x]*(211/8 + ((263*I)/12)*Pi + 11*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + 53*zeta[2] - 3*zeta[3]) + 
      (437/12 + ((173*I)/2)*Pi)*zeta[3] + G[0, 1, x]*
       (-211/8 - ((263*I)/12)*Pi - 11*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (95*zeta[2])/2 + 3*zeta[3]) + G[1, 0, x]*(-211/8 - ((263*I)/12)*Pi - 
        11*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 47*zeta[2] + 3*zeta[3]) + 
      G[1, x]*((-283/12 + ((83*I)/2)*Pi)*zeta[2] + 12*Log[mu2/s]*zeta[2] - 
        (87*zeta[3])/2 - (17*zeta[4])/2) + (1765*zeta[4])/4 + 
      G[0, x]*((-635/12 - ((101*I)/2)*Pi)*zeta[2] - 3*Log[mu2/s]*zeta[2] + 
        (87*zeta[3])/2 + (17*zeta[4])/2) - 10*zeta[5]) + 
    (-2935/18 + (30*I)*Pi)*zeta[5] + ((-8*I)*Pi*G[0, 1, 1, x] + 
      (8*I)*Pi*G[1, 0, 1, x] - (10*I)*Pi*G[1, 1, 0, x] + 
      24*G[0, 0, 0, 0, x] - 40*G[0, 0, 0, 1, x] + 
      (-40 + I*Pi)*G[0, 0, 1, 0, x] + 10*G[0, 0, 1, 1, x] + 
      (-19 - I*Pi)*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
      8*G[0, 1, 1, 0, x] - 19*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
      8*G[1, 0, 1, 0, x] - 10*G[1, 1, 0, 0, x] + G[0, 0, 1, 0, 0, x] - 
      G[0, 1, 0, 0, 0, x] + G[1, 0, 0, x]*(64/3 - (7*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-53/3 - (26*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, x]*(((64*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
      G[0, 0, 0, x]*(-16/3 - (16*I)*Pi - zeta[2]) + 
      G[0, 1, 0, x]*(-53/3 - (23*I)*Pi + 4*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 1, x]*(((-53*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 70*zeta[2]) + 
      G[1, x]*((18*I)*Pi*zeta[2] - 18*zeta[3]) + 
      zeta[2]*((-39*I)*Pi - 4*zeta[3]) + (39 + (53*I)*Pi)*zeta[3] + 
      G[0, 0, x]*(-469/18 - ((52*I)/3)*Pi + (17/3 - (6*I)*Pi)*Log[mu2/s] - 
        5*Log[mu2/s]^2 + (152 - I*Pi)*zeta[2] + 3*zeta[3]) + 
      G[0, x]*(((-469*I)/18)*Pi - (5*I)*Pi*Log[mu2/s]^2 + 
        (131/3 + (24*I)*Pi)*zeta[2] + Log[mu2/s]*(((17*I)/3)*Pi + 
          36*zeta[2]) + (19 + (3*I)*Pi)*zeta[3] - zeta[4]) + 
      (244 - (6*I)*Pi)*zeta[4] + 10*zeta[5])/(1 - x) + 
    (3*G[0, 0, 0, 0, x] + I*Pi*G[0, 0, 1, 0, x] - I*Pi*G[0, 1, 0, 0, x] + 
      G[0, 0, 1, 0, 0, x] - G[0, 1, 0, 0, 0, x] + 
      G[0, 0, 0, x]*((3*I)*Pi - zeta[2]) + 2*G[0, 1, 0, x]*zeta[2] - 
      4*zeta[2]*zeta[3] + G[0, 0, x]*((-6 - I*Pi)*zeta[2] + 3*zeta[3]) + 
      G[0, x]*((3*I)*Pi*zeta[3] - zeta[4]) - (6*I)*Pi*zeta[4] + 10*zeta[5])/
     (1 - x)^2 + (-323/36 - ((1925*I)/24)*Pi - (4*I)*Pi*G[0, 0, 0, 0, x] - 
      4*G[0, 0, 0, 0, 1, x] - 4*G[0, 0, 0, 1, 0, x] + 
      90*G[0, 0, 0, 1, 1, x] + (99 - (12*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
      (-126 + (12*I)*Pi)*G[0, 0, 1, 0, 1, x] + (-126 + (12*I)*Pi)*
       G[0, 0, 1, 1, 0, x] + (42 + (6*I)*Pi)*G[0, 0, 1, 1, 1, x] + 
      (-18 - (6*I)*Pi)*G[0, 1, 0, 0, 0, x] + (-30 - (24*I)*Pi)*
       G[0, 1, 0, 0, 1, x] + (-30 - (18*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
      (-176 + (18*I)*Pi)*G[0, 1, 1, 0, 0, x] + (229 + (6*I)*Pi)*
       G[0, 1, 1, 0, 1, x] + (229 - (6*I)*Pi)*G[0, 1, 1, 1, 0, x] - 
      456*G[1, 0, 0, 0, 0, x] + (151 - (51*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (151 - (15*I)*Pi)*G[1, 0, 0, 1, 0, x] + (16 + (72*I)*Pi)*
       G[1, 0, 1, 0, 0, x] + (15 + (390*I)*Pi)*G[1, 1, 0, 0, 0, x] + 
      (181 - (102*I)*Pi)*G[1, 1, 0, 0, 1, x] + (181 - (204*I)*Pi)*
       G[1, 1, 0, 1, 0, x] + (308 - (390*I)*Pi)*G[1, 1, 1, 0, 0, x] - 
      12*G[0, 0, 1, 0, 0, 1, x] - 12*G[0, 0, 1, 0, 1, 0, x] + 
      24*G[0, 0, 1, 0, 1, 1, x] + 12*G[0, 0, 1, 1, 0, 0, x] + 
      6*G[0, 0, 1, 1, 1, 1, x] - 6*G[0, 1, 0, 0, 0, 1, x] - 
      6*G[0, 1, 0, 0, 1, 0, x] - 18*G[0, 1, 0, 0, 1, 1, x] - 
      6*G[0, 1, 0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, 0, 1, x] - 
      12*G[0, 1, 0, 1, 1, 0, x] + 42*G[0, 1, 0, 1, 1, 1, x] + 
      18*G[0, 1, 1, 0, 0, 0, x] + 6*G[0, 1, 1, 0, 1, 1, x] - 
      6*G[0, 1, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 1, 0, x] + 
      24*G[0, 1, 1, 1, 1, 1, x] - 51*G[1, 0, 0, 0, 1, 1, x] - 
      99*G[1, 0, 0, 1, 0, 0, x] + 84*G[1, 0, 0, 1, 0, 1, x] + 
      84*G[1, 0, 0, 1, 1, 0, x] + 42*G[1, 0, 0, 1, 1, 1, x] + 
      72*G[1, 0, 1, 0, 0, 0, x] - 21*G[1, 0, 1, 0, 1, 1, x] + 
      147*G[1, 0, 1, 1, 0, 0, x] - 120*G[1, 0, 1, 1, 0, 1, x] - 
      120*G[1, 0, 1, 1, 1, 0, x] + 42*G[1, 0, 1, 1, 1, 1, x] + 
      552*G[1, 1, 0, 0, 0, 0, x] - 162*G[1, 1, 0, 0, 0, 1, x] - 
      162*G[1, 1, 0, 0, 1, 0, x] + 60*G[1, 1, 0, 0, 1, 1, x] - 
      132*G[1, 1, 0, 1, 0, 0, x] - 72*G[1, 1, 0, 1, 0, 1, x] - 
      72*G[1, 1, 0, 1, 1, 0, x] - 516*G[1, 1, 1, 0, 0, 0, x] + 
      126*G[1, 1, 1, 0, 0, 1, x] + 126*G[1, 1, 1, 0, 1, 0, x] + 
      12*G[1, 1, 1, 0, 1, 1, x] + 162*G[1, 1, 1, 1, 0, 0, x] - 
      12*G[1, 1, 1, 1, 0, 1, x] - 12*G[1, 1, 1, 1, 1, 0, x] + 
      6*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 0, 1, x]*(62/3 + (74*I)*Pi - 
        12*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-26 + (114*I)*Pi - 
        12*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(-306 + (12*I)*Pi - 
        6*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(154 + (21*I)*Pi - 
        6*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*(59 + (24*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(154 - (27*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-358 + (132*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-358 + (144*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-229 - (66*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-136 - (66*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*(152 + (24*I)*Pi + 30*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-253/3 + (112*I)*Pi + (-13 - (18*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 249*zeta[2]) + G[0, 1, 1, 0, x]*
       (377/6 + (58*I)*Pi + (5 + (6*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 
        39*zeta[2]) + G[0, 0, 0, x]*(((62*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] - 
        20*zeta[2]) + G[1, 0, 0, 0, x]*(174 - (317*I)*Pi - 12*Log[mu2/s] - 
        6*zeta[2]) + G[1, 1, 0, 0, x]*(-1679/3 + (169*I)*Pi + 
        (-27 - (18*I)*Pi)*Log[mu2/s] - 9*Log[mu2/s]^2 - 3*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-613/3 - (93*I)*Pi + (-9 - (6*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 3*zeta[2]) + G[0, 1, 0, 1, x]*
       (377/6 + (34*I)*Pi + 5*Log[mu2/s] + 3*Log[mu2/s]^2 + 15*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-253/3 + (157*I)*Pi + (-13 - (12*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 33*zeta[2]) + G[0, 0, 1, 0, x]*
       (62/3 - (39*I)*Pi - 12*Log[mu2/s] + 36*zeta[2]) + 
      G[0, 1, 1, 1, x]*(173/3 - (51*I)*Pi + (26 - (18*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + 42*zeta[2]) + G[0, 1, 0, 0, x]*
       (-265/6 - (60*I)*Pi - 12*Log[mu2/s] + 66*zeta[2]) + 
      G[1, 1, 1, 1, x]*(48 - (220*I)*Pi + (-14 + (36*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 108*zeta[2]) + G[1, 0, 1, 1, x]*
       (-88/3 + (54*I)*Pi + (36 + (6*I)*Pi)*Log[mu2/s] + 138*zeta[2]) + 
      G[1, 1, 1, 0, x]*(566/3 + (50 + (6*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        198*zeta[2]) + G[1, 1, 0, 1, x]*(566/3 + (2*I)*Pi + 
        (50 + (18*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 288*zeta[2]) + 
      zeta[2]*(3973/24 - ((8764*I)/9)*Pi - 334*zeta[3]) + 
      G[1, 1, 0, x]*(2/3 - (367*I)*Pi + (-1 + (6*I)*Pi)*Log[mu2/s]^2 + 
        3*Log[mu2/s]^3 + (-249 + (156*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(4 + (21*I)*Pi + 3*zeta[2]) - 240*zeta[3]) + 
      G[0, 1, 1, x]*(4819/18 + ((1031*I)/6)*Pi + (1 + (6*I)*Pi)*
         Log[mu2/s]^2 + 3*Log[mu2/s]^3 + (-388 + (30*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(154/3 + (33*I)*Pi + 3*zeta[2]) - 48*zeta[3]) + 
      G[0, 0, 1, x]*(-349/3 - ((539*I)/3)*Pi + (4 - (3*I)*Pi)*Log[mu2/s]^2 + 
        (492 + (3*I)*Pi)*zeta[2] + Log[mu2/s]*(4 - (13*I)*Pi + 36*zeta[2]) - 
        36*zeta[3]) + G[0, 0, x]*(3/4 - ((349*I)/3)*Pi + 
        (4*I)*Pi*Log[mu2/s]^2 + (237 - (126*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((4*I)*Pi + 32*zeta[2]) - 34*zeta[3]) + 
      Log[mu2/s]^2*(1/8 + ((3*I)/2)*Pi + (-12 + (2*I)*Pi)*zeta[2] - 
        8*zeta[3]) + (-1957/18 - ((253*I)/3)*Pi)*zeta[3] + 
      G[1, 0, 1, x]*(2/3 - ((329*I)/3)*Pi + (-1 + (6*I)*Pi)*Log[mu2/s]^2 + 
        3*Log[mu2/s]^3 + (-523 - (219*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(4 + (21*I)*Pi + 3*zeta[2]) + 15*zeta[3]) + 
      G[0, 1, 0, x]*(-349/3 + ((68*I)/3)*Pi + (4 + (3*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(4 + I*Pi - 36*zeta[2]) + (-56 + (15*I)*Pi)*zeta[2] + 
        42*zeta[3]) + G[1, 1, 1, x]*(-286 + ((566*I)/3)*Pi + 
        (-21 - (15*I)*Pi)*Log[mu2/s]^2 - 9*Log[mu2/s]^3 + 
        Log[mu2/s]*(-48 - (6*I)*Pi - 45*zeta[2]) + (335 + (93*I)*Pi)*
         zeta[2] + 54*zeta[3]) + G[1, 0, 0, x]*(2854/9 + ((379*I)/3)*Pi + 
        (8 - (3*I)*Pi)*Log[mu2/s]^2 + (-211 + (126*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(110/3 - (9*I)*Pi + 36*zeta[2]) + 63*zeta[3]) + 
      Log[mu2/s]*(-53/24 - ((45*I)/4)*Pi + (-5 - ((98*I)/3)*Pi)*zeta[2] + 
        (-10/3 - (12*I)*Pi)*zeta[3]) + G[1, 0, x]*
       (-155/12 + ((2950*I)/9)*Pi + (3*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(3 + (7*I)*Pi - 48*zeta[2]) + (-1375/6 - (298*I)*Pi)*
         zeta[2] + (193 - (135*I)*Pi)*zeta[3] + Log[mu2/s]*
         (10 + ((140*I)/3)*Pi + (-102 - (39*I)*Pi)*zeta[2] + 18*zeta[3]) - 
        (2127*zeta[4])/4) + (-11015/12 + (311*I)*Pi)*zeta[4] + 
      G[1, 1, x]*(4079/18 - ((890*I)/3)*Pi - (6*I)*Pi*Log[mu2/s]^3 + 
        (1028/3 - (338*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-8 - (22*I)*Pi + 
          75*zeta[2]) + Log[mu2/s]*(-34/3 - (60*I)*Pi + (85 + (36*I)*Pi)*
           zeta[2] - 36*zeta[3]) + (-252 + (132*I)*Pi)*zeta[3] + 
        (513*zeta[4])/2) + G[0, 1, x]*(-155/12 + ((2905*I)/18)*Pi + 
        (3*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(3 + (5*I)*Pi - 54*zeta[2]) + 
        (-1385/2 + (16*I)*Pi)*zeta[2] + (7 + (6*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(10 + ((184*I)/3)*Pi + (-120 - (51*I)*Pi)*zeta[2] + 
          18*zeta[3]) + 354*zeta[4]) + G[0, x]*(53/24 - ((38*I)/3)*Pi + 
        Log[mu2/s]^2*((3*I)*Pi - 4*zeta[2]) + (-281/18 + (241*I)*Pi)*
         zeta[2] + Log[mu2/s]*(-1/2 + (10*I)*Pi + (-134/3 + (8*I)*Pi)*
           zeta[2] - 28*zeta[3]) + (-30 + (80*I)*Pi)*zeta[3] + 
        (1207*zeta[4])/2) + G[1, x]*(-1925/24 + ((7297*I)/36)*Pi + 
        (411 - (106*I)*Pi)*zeta[3] + Log[mu2/s]^2*(3/2 - (5*I)*Pi + 
          (28 - (3*I)*Pi)*zeta[2] + 12*zeta[3]) + 
        zeta[2]*(-218/9 + ((5677*I)/6)*Pi + 360*zeta[3]) + 
        (849/4 - ((609*I)/2)*Pi)*zeta[4] + Log[mu2/s]*(-11 + ((5*I)/3)*Pi + 
          (182/3 + (15*I)*Pi)*zeta[2] + (68 + (24*I)*Pi)*zeta[3] + 
          90*zeta[4]) - 189*zeta[5]) + 51*zeta[5])/x + 
    Log[mu2/s]*(22625/192 + ((354665*I)/2592)*Pi + (-286/3 - ((113*I)/9)*Pi)*
       zeta[3] + zeta[2]*(-89591/432 - ((449*I)/72)*Pi + (77*zeta[3])/2) + 
      (-41171/96 + ((13*I)/16)*Pi)*zeta[4] + 60*zeta[5]) + 
    G[1, x]*(263/12 - ((1511*I)/8)*Pi + I*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*((3*I)*Pi - 12*zeta[2]) + Log[mu2/s]^2*
       (((17*I)/2)*Pi + (-24 - (8*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (-3191/18 + ((250*I)/3)*Pi)*zeta[3] + 
      zeta[2]*(-1145/6 - ((2558*I)/9)*Pi + 26*zeta[3]) + 
      Log[mu2/s]*((-15*I)*Pi + (-35 - ((19*I)/3)*Pi)*zeta[2] + 
        (-86/3 - (16*I)*Pi)*zeta[3] - 30*zeta[4]) + (1171/6 + ((13*I)/2)*Pi)*
       zeta[4] + 89*zeta[5]) + ((12*I)*Pi*G[0, 0, 0, 0, 1, x] - 
      (12*I)*Pi*G[0, 0, 0, 1, 0, x] - (12*I)*Pi*G[0, 0, 1, 0, 0, x] - 
      (16*I)*Pi*G[0, 1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 0, 0, x] + 
      (-617/3 + (320*I)*Pi)*G[1, 1, 1, 0, 0, x] + (-100 - (136*I)*Pi)*
       G[1, 1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 1, 1, x] - 
      12*G[0, 0, 0, 1, 0, 1, x] - 12*G[0, 0, 0, 1, 1, 0, x] + 
      12*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 0, 1, x] - 
      12*G[0, 0, 1, 0, 1, 0, x] + 12*G[0, 0, 1, 0, 1, 1, x] + 
      36*G[0, 0, 1, 1, 0, 0, x] + 8*G[0, 0, 1, 1, 0, 1, x] + 
      8*G[0, 0, 1, 1, 1, 0, x] - 8*G[0, 0, 1, 1, 1, 1, x] - 
      16*G[0, 1, 0, 0, 0, 1, x] - 16*G[0, 1, 0, 0, 1, 0, x] + 
      24*G[0, 1, 0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, 0, 0, x] + 
      8*G[0, 1, 0, 1, 0, 1, x] + 8*G[0, 1, 0, 1, 1, 0, x] - 
      12*G[0, 1, 0, 1, 1, 1, x] + 24*G[0, 1, 1, 0, 0, 0, x] - 
      32*G[0, 1, 1, 0, 0, 1, x] - 32*G[0, 1, 1, 0, 1, 0, x] + 
      32*G[0, 1, 1, 0, 1, 1, x] - 56*G[0, 1, 1, 1, 0, 0, x] + 
      72*G[0, 1, 1, 1, 0, 1, x] + 72*G[0, 1, 1, 1, 1, 0, x] - 
      112*G[0, 1, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, 1, x] - 
      4*G[1, 0, 0, 0, 1, 0, x] + 62*G[1, 0, 0, 0, 1, 1, x] + 
      99*G[1, 0, 0, 1, 0, 0, x] - 102*G[1, 0, 0, 1, 0, 1, x] - 
      102*G[1, 0, 0, 1, 1, 0, x] + 40*G[1, 0, 0, 1, 1, 1, x] - 
      18*G[1, 0, 1, 0, 0, 0, x] - 34*G[1, 0, 1, 0, 0, 1, x] - 
      34*G[1, 0, 1, 0, 1, 0, x] + 42*G[1, 0, 1, 0, 1, 1, x] - 
      154*G[1, 0, 1, 1, 0, 0, x] + 152*G[1, 0, 1, 1, 0, 1, x] + 
      152*G[1, 0, 1, 1, 1, 0, x] - 112*G[1, 0, 1, 1, 1, 1, x] - 
      456*G[1, 1, 0, 0, 0, 0, x] + 180*G[1, 1, 0, 0, 0, 1, x] + 
      180*G[1, 1, 0, 0, 1, 0, x] - 92*G[1, 1, 0, 0, 1, 1, x] + 
      128*G[1, 1, 0, 1, 0, 0, x] + 80*G[1, 1, 0, 1, 0, 1, x] + 
      80*G[1, 1, 0, 1, 1, 0, x] - 28*G[1, 1, 0, 1, 1, 1, x] + 
      352*G[1, 1, 1, 0, 0, 0, x] - 32*G[1, 1, 1, 0, 0, 1, x] - 
      32*G[1, 1, 1, 0, 1, 0, x] - 56*G[1, 1, 1, 0, 1, 1, x] - 
      100*G[1, 1, 1, 1, 0, 0, x] - 88*G[1, 1, 1, 1, 0, 1, x] - 
      88*G[1, 1, 1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, 0, x]*(-224/3 - (16*I)*Pi - 32*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-224/3 - (32*I)*Pi - 32*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-30 - (12*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(98/3 - (15*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(98/3 + (46*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(377/6 - (64*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(132 - (288*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-94/3 - (12*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-455/3 + (80*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-455/3 + (200*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*((-4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-293/3 + (4*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-293/3 - (6*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(100 + (36*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-12 - (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(22/3 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(26 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(22/3 + (12*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(26 + (48*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(143 + (68*I)*Pi + 16*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-197/3 - (42*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(144 - (8*I)*Pi + 32*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(186 - (40*I)*Pi + 48*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(186 - (140*I)*Pi + 48*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(1 - (20*I)*Pi + (4 + (4*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2) + G[1, 1, 1, 0, x]*(-58/3 - ((71*I)/3)*Pi + 
        (-4 + (24*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 386*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-58/3 - ((38*I)/3)*Pi + (-4 - (16*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 - 378*zeta[2]) + G[1, 0, 1, 1, x]*
       (166 - ((5*I)/3)*Pi + (-4 - (20*I)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
        188*zeta[2]) + G[1, 1, 0, 0, x]*(4289/18 + I*Pi + 
        (62/3 - (4*I)*Pi)*Log[mu2/s] + 8*Log[mu2/s]^2 - 64*zeta[2]) + 
      G[0, 0, 1, 1, x]*(110/3 + (46*I)*Pi + (20 + (8*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 48*zeta[2]) + G[0, 1, 1, 1, x]*
       (-191/3 + ((88*I)/3)*Pi + (-40 - (12*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 36*zeta[2]) + G[1, 0, 0, 0, x]*
       (((98*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] - 20*zeta[2]) + 
      G[0, 0, 1, 0, x]*((26*I)*Pi + (4*I)*Pi*Log[mu2/s] - 16*zeta[2]) + 
      G[0, 1, 0, 0, x]*(((22*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-69 + (120*I)*Pi + (34 + (60*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + 18*zeta[2]) + G[0, 0, 0, 1, x]*
       ((-30*I)*Pi - (12*I)*Pi*Log[mu2/s] + 96*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-107 - ((281*I)/6)*Pi + (-12 - (8*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 + 122*zeta[2]) + G[0, 1, 1, 0, x]*
       (1 - ((248*I)/3)*Pi + (4 - (20*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
        136*zeta[2]) + G[1, 0, 0, 1, x]*(-107 - (45*I)*Pi + 
        (-12 + (16*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 230*zeta[2]) + 
      G[1, 1, 1, x]*(509/2 - ((337*I)/3)*Pi + (-6 - (6*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-24 + (18*I)*Pi - 108*zeta[2]) + (-322 - (52*I)*Pi)*
         zeta[2] - 136*zeta[3]) + G[1, 0, 0, x]*((-107*I)*Pi + 
        (4*I)*Pi*Log[mu2/s]^2 + (205 - (126*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-12*I)*Pi + 32*zeta[2]) - 34*zeta[3]) + 
      G[0, 1, 0, x]*(I*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((4*I)*Pi - 8*zeta[2]) + (82 - (4*I)*Pi)*zeta[2] - 
        28*zeta[3]) + G[1, 0, 1, x]*(-1739/12 + (69*I)*Pi + 
        (3 - (2*I)*Pi)*Log[mu2/s]^2 + (626/3 + (144*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(10 - (10*I)*Pi + 40*zeta[2]) + 8*zeta[3]) + 
      G[0, 0, 1, x]*(((110*I)/3)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((20*I)*Pi - 48*zeta[2]) + (-220 - (76*I)*Pi)*zeta[2] + 
        16*zeta[3]) + G[0, 1, 1, x]*(-73/18 - (69*I)*Pi + 
        (1 - (2*I)*Pi)*Log[mu2/s]^2 + (665/3 + (16*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-19/3 - (34*I)*Pi + 84*zeta[2]) + 44*zeta[3]) + 
      G[1, 1, 0, x]*(-1739/12 + ((4121*I)/18)*Pi + (3 - (4*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(10 + ((68*I)/3)*Pi - 4*zeta[2]) + 
        (-2 - (146*I)*Pi)*zeta[2] + 188*zeta[3]) + 
      G[1, 1, x]*(-6149/72 + ((1379*I)/12)*Pi + (-343/2 + (167*I)*Pi)*
         zeta[2] + Log[mu2/s]^2*(7/2 - (3*I)*Pi + 36*zeta[2]) + 
        (94 - (64*I)*Pi)*zeta[3] + Log[mu2/s]*(16/3 - (7*I)*Pi + 
          (20 + (24*I)*Pi)*zeta[2] + 64*zeta[3]) - 490*zeta[4]) + 
      G[0, 1, x]*(((-73*I)/18)*Pi + Log[mu2/s]^2*(I*Pi - 12*zeta[2]) + 
        (371/3 + (79*I)*Pi)*zeta[2] + Log[mu2/s]*(((-19*I)/3)*Pi + 
          (28 - (4*I)*Pi)*zeta[2] - 28*zeta[3]) - (48*I)*Pi*zeta[3] - 
        72*zeta[4]) + G[1, 0, x]*(((-1739*I)/12)*Pi + 
        Log[mu2/s]^2*((3*I)*Pi - 4*zeta[2]) + (3013/18 + (119*I)*Pi)*
         zeta[2] + Log[mu2/s]*((10*I)*Pi + (-14/3 + (8*I)*Pi)*zeta[2] - 
          28*zeta[3]) + (-36 + (80*I)*Pi)*zeta[3] + (1207*zeta[4])/2) + 
      G[1, x]*(((-6149*I)/72)*Pi + zeta[2]*(6755/36 - ((6610*I)/9)*Pi - 
          334*zeta[3]) + Log[mu2/s]^2*(((7*I)/2)*Pi + (-4 + (2*I)*Pi)*
           zeta[2] - 8*zeta[3]) + (-3289/18 + ((131*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((16*I)/3)*Pi + (-113/3 - ((62*I)/3)*Pi)*zeta[2] + 
          (-10/3 - (12*I)*Pi)*zeta[3]) + (-2909/12 + (311*I)*Pi)*zeta[4] + 
        51*zeta[5]))/x^2 + x*(-280349/2592 - ((22201*I)/192)*Pi + 
      (3 - (10*I)*Pi)*G[0, 0, 0, 1, 1, x] + (-5 + (6*I)*Pi)*
       G[0, 0, 1, 0, 1, x] + (-5 + (24*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
      (-1 - (16*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-1 - (4*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (3 + (8*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (-3 + (10*I)*Pi)*G[1, 0, 0, 1, 1, x] + (5 - (6*I)*Pi)*
       G[1, 0, 1, 0, 1, x] + (5 - (24*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
      (1 + (16*I)*Pi)*G[1, 1, 0, 0, 1, x] + (1 + (4*I)*Pi)*
       G[1, 1, 0, 1, 0, x] + (-3 - (8*I)*Pi)*G[1, 1, 1, 0, 0, x] - 
      48*G[0, 0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 0, 1, 1, x] - 
      16*G[0, 0, 0, 1, 0, 0, x] + 2*G[0, 0, 0, 1, 0, 1, x] + 
      2*G[0, 0, 0, 1, 1, 0, x] - 12*G[0, 0, 0, 1, 1, 1, x] - 
      28*G[0, 0, 1, 0, 0, 0, x] + 14*G[0, 0, 1, 0, 0, 1, x] + 
      14*G[0, 0, 1, 0, 1, 0, x] - 8*G[0, 0, 1, 0, 1, 1, x] + 
      24*G[0, 0, 1, 1, 0, 0, x] - 16*G[0, 1, 0, 0, 1, 1, x] + 
      8*G[0, 1, 0, 1, 0, 0, x] - 12*G[0, 1, 0, 1, 0, 1, x] - 
      12*G[0, 1, 0, 1, 1, 0, x] + 20*G[0, 1, 0, 1, 1, 1, x] + 
      12*G[0, 1, 1, 0, 0, 0, x] - 4*G[0, 1, 1, 0, 0, 1, x] - 
      4*G[0, 1, 1, 0, 1, 0, x] + 12*G[0, 1, 1, 0, 1, 1, x] + 
      44*G[0, 1, 1, 1, 1, 1, x] + 48*G[1, 0, 0, 0, 0, 0, x] + 
      4*G[1, 0, 0, 0, 1, 1, x] + 16*G[1, 0, 0, 1, 0, 0, x] - 
      2*G[1, 0, 0, 1, 0, 1, x] - 2*G[1, 0, 0, 1, 1, 0, x] + 
      12*G[1, 0, 0, 1, 1, 1, x] + 28*G[1, 0, 1, 0, 0, 0, x] - 
      14*G[1, 0, 1, 0, 0, 1, x] - 14*G[1, 0, 1, 0, 1, 0, x] + 
      8*G[1, 0, 1, 0, 1, 1, x] - 24*G[1, 0, 1, 1, 0, 0, x] + 
      16*G[1, 1, 0, 0, 1, 1, x] - 8*G[1, 1, 0, 1, 0, 0, x] + 
      12*G[1, 1, 0, 1, 0, 1, x] + 12*G[1, 1, 0, 1, 1, 0, x] - 
      20*G[1, 1, 0, 1, 1, 1, x] - 12*G[1, 1, 1, 0, 0, 0, x] + 
      4*G[1, 1, 1, 0, 0, 1, x] + 4*G[1, 1, 1, 0, 1, 0, x] - 
      12*G[1, 1, 1, 0, 1, 1, x] - 44*G[1, 1, 1, 1, 1, 1, x] + 
      G[0, 1, 1, 1, 1, x]*((24*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 0, 0, 0, x]*((28*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-2 - (8*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(1 - (8*I)*Pi - 8*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*((-4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*((-8*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*((-12*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(2 - (12*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-1 - (18*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*((-18*I)*Pi - 4*Log[mu2/s]) + 
      (145/144 + ((7*I)/8)*Pi)*Log[mu2/s]^5 + (3*Log[mu2/s]^6)/16 + 
      G[0, 1, 1, 1, 0, x]*((4*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*((8*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-2 + (12*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*((12*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*((18*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(1 + (18*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-1 + (8*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(2 + (8*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 1, 1, 1, x]*((-24*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, 0, 0, 0, x]*((-28*I)*Pi + 20*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(11 - (3*I)*Pi + (8*I)*Pi*Log[mu2/s] - 48*zeta[2]) + 
      G[1, 1, 0, 0, x]*(62 + (8*I)*Pi*Log[mu2/s] - 44*zeta[2]) + 
      G[1, 0, 0, 1, x]*(-13/2 - (3*I)*Pi + (4*I)*Pi*Log[mu2/s] - 
        34*zeta[2]) + G[1, 0, 0, 0, x]*(-219/2 - (15*I)*Pi + 
        (-15 - (26*I)*Pi)*Log[mu2/s] - 5*Log[mu2/s]^2 - 21*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-13 + (3*I)*Pi + (4*I)*Pi*Log[mu2/s] - 20*zeta[2]) + 
      G[1, 1, 0, 1, x]*(14 + (3*I)*Pi - (4*I)*Pi*Log[mu2/s] - 12*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-33 - (12*I)*Pi + (-12 - (24*I)*Pi)*Log[mu2/s] - 
        4*Log[mu2/s]^2 - 12*zeta[2]) + Log[mu2/s]^4*
       (293/144 + ((509*I)/144)*Pi - (163*zeta[2])/16) + 
      G[0, 0, 1, 0, x]*(3/2 - (6*I)*Pi - (4*I)*Pi*Log[mu2/s] - 10*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-13/2 + (6*I)*Pi + (4*I)*Pi*Log[mu2/s] + 
        10*zeta[2]) + G[0, 1, 0, 1, x]*(-13 - (3*I)*Pi + 
        (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + G[1, 1, 1, 1, x]*
       (32 + (12*I)*Pi + (12 + (24*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 
        12*zeta[2]) + G[1, 1, 1, 0, x]*(14 - (3*I)*Pi - (4*I)*Pi*Log[mu2/s] + 
        20*zeta[2]) + G[0, 0, 0, 0, x]*(229/2 + (15*I)*Pi + 
        (15 + (26*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + 21*zeta[2]) + 
      G[0, 0, 0, 1, x]*(3/2 + (3*I)*Pi - (4*I)*Pi*Log[mu2/s] + 34*zeta[2]) + 
      G[0, 1, 0, 0, x]*(-63 - (8*I)*Pi*Log[mu2/s] + 44*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-6 + (3*I)*Pi - (8*I)*Pi*Log[mu2/s] + 48*zeta[2]) + 
      G[0, 1, 1, x]*(-19/3 - (46*I)*Pi - (4*I)*Pi*Log[mu2/s]^2 + 
        (70 + (20*I)*Pi)*zeta[2] + Log[mu2/s]*((-12*I)*Pi + 72*zeta[2]) - 
        44*zeta[3]) + G[1, 0, 0, x]*(56/3 - (116*I)*Pi - 
        (5*I)*Pi*Log[mu2/s]^2 + (85 + (11*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-15*I)*Pi + 84*zeta[2]) - 40*zeta[3]) + 
      G[1, 1, 0, x]*(-164/3 + (76*I)*Pi + (-2 - (4*I)*Pi)*zeta[2] - 
        8*Log[mu2/s]*zeta[2] - 20*zeta[3]) + G[0, 0, 1, x]*
       (217/3 + ((25*I)/2)*Pi + (16 - (22*I)*Pi)*zeta[2] - 
        8*Log[mu2/s]*zeta[2] - 10*zeta[3]) + Log[mu2/s]^3*
       (-965/108 + ((17*I)/9)*Pi + (-1733/72 - ((41*I)/4)*Pi)*zeta[2] - 
        (17*zeta[3])/2) + (29993/108 + ((263*I)/3)*Pi)*zeta[3] + 
      (7*zeta[3]^2)/3 + G[1, 0, 1, x]*(-164/3 - ((25*I)/2)*Pi + 
        (-16 + (22*I)*Pi)*zeta[2] + 8*Log[mu2/s]*zeta[2] + 10*zeta[3]) + 
      G[0, 1, 0, x]*(217/3 - (76*I)*Pi + (2 + (4*I)*Pi)*zeta[2] + 
        8*Log[mu2/s]*zeta[2] + 20*zeta[3]) + G[0, 0, 0, x]*
       (-73/3 + (116*I)*Pi + (5*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((15*I)*Pi - 84*zeta[2]) + (-85 - (11*I)*Pi)*zeta[2] + 
        40*zeta[3]) + G[1, 1, 1, x]*(-70/3 + (46*I)*Pi + 
        (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((12*I)*Pi - 72*zeta[2]) + 
        (-70 - (20*I)*Pi)*zeta[2] + 44*zeta[3]) + 
      zeta[2]*(2072837/5184 + ((26855*I)/432)*Pi + (-1559/9 + ((83*I)/2)*Pi)*
         zeta[3]) + G[1, 1, x]*(479/6 - (70*I)*Pi + (-6 - (8*I)*Pi)*
         Log[mu2/s]^3 - 2*Log[mu2/s]^4 + (58 + (42*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-16 - (18*I)*Pi + 74*zeta[2]) + 
        Log[mu2/s]*(8 - (32*I)*Pi + (108 + (52*I)*Pi)*zeta[2]) + 
        (-12 + (8*I)*Pi)*zeta[3] - 363*zeta[4]) + 
      G[0, 0, x]*(70 + (50*I)*Pi + (-6 - (8*I)*Pi)*Log[mu2/s]^3 - 
        2*Log[mu2/s]^4 + (13 + (33*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-16 - (18*I)*Pi + 72*zeta[2]) + 
        Log[mu2/s]*(2 - (32*I)*Pi + (102 + (48*I)*Pi)*zeta[2]) + 
        (-3 + (14*I)*Pi)*zeta[3] - 292*zeta[4]) + 
      (-126971/216 + ((4339*I)/96)*Pi)*zeta[4] + 
      Log[mu2/s]^2*(-269507/5184 - ((685*I)/18)*Pi + 
        (4049/144 - ((79*I)/8)*Pi)*zeta[2] + (161/18 - ((19*I)/2)*Pi)*
         zeta[3] + (2533*zeta[4])/32) + G[1, 0, x]*(-899/12 - (41*I)*Pi + 
        (6 + (8*I)*Pi)*Log[mu2/s]^3 + 2*Log[mu2/s]^4 + 
        Log[mu2/s]^2*(16 + (18*I)*Pi - 72*zeta[2]) + (-4 - (33*I)*Pi)*
         zeta[2] + Log[mu2/s]*(-5 + (32*I)*Pi + (-102 - (48*I)*Pi)*zeta[2]) + 
        (3 - (14*I)*Pi)*zeta[3] + 292*zeta[4]) + 
      G[0, 1, x]*(-899/12 + (61*I)*Pi + (6 + (8*I)*Pi)*Log[mu2/s]^3 + 
        2*Log[mu2/s]^4 + Log[mu2/s]^2*(16 + (18*I)*Pi - 74*zeta[2]) + 
        (-55 - (42*I)*Pi)*zeta[2] + Log[mu2/s]*(-5 + (32*I)*Pi + 
          (-108 - (52*I)*Pi)*zeta[2]) + (12 - (8*I)*Pi)*zeta[3] + 
        363*zeta[4]) + Log[mu2/s]*(-22201/192 - ((310817*I)/2592)*Pi + 
        zeta[2]*(93047/432 + ((2225*I)/72)*Pi - (5*zeta[3])/2) + 
        (428/3 + ((404*I)/9)*Pi)*zeta[3] + (1505/32 + ((419*I)/16)*Pi)*
         zeta[4] - 60*zeta[5]) + G[0, x]*(-1399/24 - ((1529*I)/48)*Pi + 
        (-3/2 - ((5*I)/4)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/4 + 
        Log[mu2/s]^3*(-25/4 - (6*I)*Pi + (31*zeta[2])/2) + 
        (-107/2 + (24*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-39/4 - ((75*I)/4)*Pi + 
          (99/2 + ((33*I)/2)*Pi)*zeta[2] + 12*zeta[3]) + 
        zeta[2]*(-91 + (103*I)*Pi + 30*zeta[3]) + 
        Log[mu2/s]*(-431/16 - ((45*I)/2)*Pi + (102 + (27*I)*Pi)*zeta[2] + 
          (15 + (20*I)*Pi)*zeta[3] - (1125*zeta[4])/8) + 
        (-95/2 - ((373*I)/8)*Pi)*zeta[4] - 23*zeta[5]) + 
      (-301/9 - (95*I)*Pi)*zeta[5] + G[1, x]*(1399/24 + ((191*I)/12)*Pi - 
        (3*Log[mu2/s]^2)/2 + zeta[2]*(121 - (76*I)*Pi - 102*zeta[3]) + 
        (99/2 - (9*I)*Pi)*zeta[3] + (-20 + (27*I)*Pi)*zeta[4] + 
        Log[mu2/s]*(11 + (4*I)*Pi*zeta[3] + 16*zeta[4]) + 23*zeta[5]) - 
      (199907*zeta[6])/1152) + (732899*zeta[6])/1152)/Nc + 
  Nc^3*(-18137959/69984 - ((19864499*I)/46656)*Pi - 
    (3*I)*Pi*G[0, 0, 0, 1, 0, x] - (32*I)*Pi*G[0, 0, 1, 1, 0, x] - 
    (3*I)*Pi*G[0, 1, 0, 1, 0, x] - (76*I)*Pi*G[1, 0, 0, 1, 0, x] + 
    (32*I)*Pi*G[1, 0, 1, 1, 0, x] + (16*I)*Pi*G[1, 1, 0, 1, 0, x] + 
    (608/3 + (48*I)*Pi)*G[1, 1, 1, 0, 0, x] - (48*I)*Pi*G[1, 1, 1, 1, 0, x] - 
    15*G[0, 0, 0, 0, 0, 0, x] - 3*G[0, 0, 0, 1, 0, 0, x] - 
    6*G[0, 0, 1, 0, 0, 0, x] - 32*G[0, 0, 1, 1, 0, 0, x] - 
    9*G[0, 1, 0, 0, 0, 0, x] - 3*G[0, 1, 0, 1, 0, 0, x] + 
    32*G[0, 1, 1, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 0, 0, x] - 
    76*G[1, 0, 0, 1, 0, 0, x] - 100*G[1, 0, 1, 0, 0, 0, x] + 
    32*G[1, 0, 1, 1, 0, 0, x] - 112*G[1, 1, 0, 0, 0, 0, x] + 
    16*G[1, 1, 0, 1, 0, 0, x] + 48*G[1, 1, 1, 0, 0, 0, x] - 
    48*G[1, 1, 1, 1, 0, 0, x] + (17/16 - ((9*I)/8)*Pi)*Log[mu2/s]^5 - 
    (9*Log[mu2/s]^6)/16 + G[0, 0, 1, 0, 0, x]*(95 - (2*I)*Pi + 
      4*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*(358/3 + I*Pi + 10*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(370/3 + 16*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*((15*I)*Pi + 30*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(22/3 + (64*I)*Pi + 32*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-893/3 - (68*I)*Pi + 32*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-1142/3 - (16*I)*Pi + 96*Log[mu2/s]) + 
    G[0, 1, 1, 0, x]*(((22*I)/3)*Pi + (32*I)*Pi*Log[mu2/s] - 256*zeta[2]) + 
    G[1, 1, 0, 0, x]*(-193/3 - ((862*I)/3)*Pi + (280/3 + (48*I)*Pi)*
       Log[mu2/s] - 24*Log[mu2/s]^2 - 152*zeta[2]) + 
    G[1, 1, 1, 0, x]*(((608*I)/3)*Pi - 48*zeta[2]) + 
    G[1, 0, 1, 0, x]*(((-893*I)/3)*Pi + (32*I)*Pi*Log[mu2/s] - 24*zeta[2]) + 
    G[0, 1, 0, 0, x]*(2071/9 + ((527*I)/6)*Pi + (-63/2 + (7*I)*Pi)*
       Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (47*zeta[2])/2) + 
    Log[mu2/s]^4*(2189/144 + ((31*I)/48)*Pi + (81*zeta[2])/16) + 
    G[0, 0, 1, 0, x]*((95*I)*Pi + (4*I)*Pi*Log[mu2/s] + 20*zeta[2]) + 
    G[0, 0, 0, 0, x]*(-3751/36 + ((35*I)/2)*Pi + (35/2 - (27*I)*Pi)*
       Log[mu2/s] - (57*Log[mu2/s]^2)/2 + (75*zeta[2])/2) + 
    G[1, 0, 0, 0, x]*(4493/18 + (23*I)*Pi + (-301/3 + (10*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 + 49*zeta[2]) + G[1, 1, 1, x]*((48*I)*Pi*zeta[2] - 
      48*zeta[3]) + G[0, 0, 1, x]*((32*I)*Pi*zeta[2] - 32*zeta[3]) + 
    Log[mu2/s]^3*(3373/108 + ((1369*I)/54)*Pi + (-355/24 + ((7*I)/4)*Pi)*
       zeta[2] - (27*zeta[3])/2) + (47263/108 - ((3043*I)/27)*Pi)*zeta[3] - 
    30*zeta[3]^2 + G[0, 0, 0, x]*(-8651/36 - ((1081*I)/36)*Pi + 
      (-24 + ((45*I)/2)*Pi)*Log[mu2/s]^2 + 17*Log[mu2/s]^3 + 
      Log[mu2/s]*(445/6 - ((61*I)/2)*Pi - 57*zeta[2]) + 
      (-47 - ((15*I)/2)*Pi)*zeta[2] + 12*zeta[3]) + 
    G[1, 0, 0, x]*(-9229/27 + ((2533*I)/18)*Pi + (28 - (3*I)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(-980/9 - ((133*I)/3)*Pi - 68*zeta[2]) + 
      (416 + (9*I)*Pi)*zeta[2] + 24*zeta[3]) + 
    G[1, 0, 1, x]*((-32*I)*Pi*zeta[2] + 32*zeta[3]) + 
    G[0, 1, 0, x]*(((2071*I)/9)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-63*I)/2)*Pi - 34*zeta[2]) + (-57 - ((67*I)/2)*Pi)*
       zeta[2] + 38*zeta[3]) + G[1, 1, 0, x]*(((-193*I)/3)*Pi - 
      (24*I)*Pi*Log[mu2/s]^2 + (-4/3 + (8*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(((280*I)/3)*Pi + 96*zeta[2]) + 64*zeta[3]) + 
    zeta[2]*(-1030505/15552 + ((301805*I)/1296)*Pi + (431/18 + ((23*I)/6)*Pi)*
       zeta[3]) + x^2*((27*I)*Pi*G[0, 0, 0, x] - (27*I)*Pi*G[0, 1, 0, x] - 
      (27*I)*Pi*G[1, 0, 0, x] + (27*I)*Pi*G[1, 1, 0, x] + 
      27*G[0, 0, 0, 0, x] - 27*G[0, 1, 0, 0, x] - 27*G[1, 0, 0, 0, x] + 
      27*G[1, 1, 0, 0, x] - 27*G[0, 0, x]*zeta[2] + 27*G[1, 0, x]*zeta[2] + 
      G[0, x]*((27*I)*Pi*zeta[2] - 27*zeta[3]) - (27*I)*Pi*zeta[3] + 
      G[1, x]*((-27*I)*Pi*zeta[2] + 27*zeta[3]) - 189*zeta[4]) + 
    ((-10*I)*Pi*G[0, 1, 0, x] + (-230/3 - (30*I)*Pi)*G[1, 0, 0, x] + 
      (30*I)*Pi*G[1, 1, 0, x] + 70*G[0, 0, 0, 0, x] - 10*G[0, 1, 0, 0, x] - 
      30*G[1, 0, 0, 0, x] + 30*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(266/3 + (10*I)*Pi - 60*Log[mu2/s]) + 
      ((230*I)/3)*Pi*zeta[2] + G[1, 0, x]*(((-230*I)/3)*Pi + 30*zeta[2]) + 
      G[0, 0, x]*(-254 + ((91*I)/3)*Pi + (-175/3 - (30*I)*Pi)*Log[mu2/s] + 
        15*Log[mu2/s]^2 + 95*zeta[2]) + G[0, x]*((-254*I)*Pi + 
        (15*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-175*I)/3)*Pi - 60*zeta[2]) + 
        (748/3 - (5*I)*Pi)*zeta[2] - 40*zeta[3]) + (-230/3 - (40*I)*Pi)*
       zeta[3] + G[1, x]*((-30*I)*Pi*zeta[2] + 30*zeta[3]) - (135*zeta[4])/2)/
     (1 - x) + Log[mu2/s]^2*(-93161/1728 + ((1585*I)/27)*Pi + 
      (-9395/144 - ((1157*I)/24)*Pi)*zeta[2] + (26 - ((33*I)/2)*Pi)*zeta[3] - 
      (1071*zeta[4])/32) + G[0, 0, x]*(1668751/2592 - ((5005*I)/54)*Pi + 
      (55/4 - ((23*I)/2)*Pi)*Log[mu2/s]^3 - (57*Log[mu2/s]^4)/8 + 
      (-36193/72 - ((569*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
       (817/36 + ((69*I)/4)*Pi + (155*zeta[2])/4) + 
      Log[mu2/s]*(15943/108 + ((1076*I)/9)*Pi + (211/12 + ((17*I)/2)*Pi)*
         zeta[2] - 25*zeta[3]) + (-55 - (13*I)*Pi)*zeta[3] - 
      (437*zeta[4])/16) + (-68749/216 - ((3493*I)/96)*Pi)*zeta[4] + 
    G[1, 0, x]*(((-9229*I)/27)*Pi + (1966/9 + (168*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*((28*I)*Pi + 30*zeta[2]) + (12 + (56*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(((-980*I)/9)*Pi + (-686/3 - (12*I)*Pi)*zeta[2] + 
        32*zeta[3]) + 79*zeta[4]) + G[1, 1, x]*(((-608*I)/3)*Pi*zeta[2] + 
      (608/3 + (64*I)*Pi)*zeta[3] + 108*zeta[4]) + 
    G[0, 1, x]*(((-22*I)/3)*Pi*zeta[2] + (22/3 + (70*I)*Pi)*zeta[3] + 
      Log[mu2/s]*((-32*I)*Pi*zeta[2] + 32*zeta[3]) + 599*zeta[4]) + 
    ((-40*I)*Pi*G[0, 0, 1, 1, 0, x] - (90*I)*Pi*G[1, 0, 0, 1, 0, x] + 
      (40*I)*Pi*G[1, 0, 1, 1, 0, x] + (20*I)*Pi*G[1, 1, 0, 1, 0, x] + 
      (440/3 + (60*I)*Pi)*G[1, 1, 1, 0, 0, x] - 
      (60*I)*Pi*G[1, 1, 1, 1, 0, x] - 40*G[0, 0, 1, 1, 0, 0, x] + 
      40*G[0, 1, 1, 0, 0, 0, x] - 90*G[1, 0, 0, 1, 0, 0, x] - 
      120*G[1, 0, 1, 0, 0, 0, x] + 40*G[1, 0, 1, 1, 0, 0, x] - 
      140*G[1, 1, 0, 0, 0, 0, x] + 20*G[1, 1, 0, 1, 0, 0, x] + 
      60*G[1, 1, 1, 0, 0, 0, x] - 60*G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 0, 1, 0, 0, x]*(-286 - (80*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(100 + (80*I)*Pi + 40*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-364 - (20*I)*Pi + 120*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*((100*I)*Pi + (40*I)*Pi*Log[mu2/s] - 320*zeta[2]) + 
      G[1, 1, 0, 0, x]*(898/3 - ((742*I)/3)*Pi + (350/3 + (60*I)*Pi)*
         Log[mu2/s] - 30*Log[mu2/s]^2 - 190*zeta[2]) + 
      G[1, 1, 1, 0, x]*(((440*I)/3)*Pi - 60*zeta[2]) + 
      G[1, 0, 1, 0, x]*((-286*I)*Pi + (40*I)*Pi*Log[mu2/s] - 40*zeta[2]) + 
      40*G[0, 0, 1, 0, x]*zeta[2] + 100*G[1, 0, 0, 0, x]*zeta[2] + 
      G[1, 1, 1, x]*((60*I)*Pi*zeta[2] - 60*zeta[3]) + 
      G[0, 0, 1, x]*((40*I)*Pi*zeta[2] - 40*zeta[3]) + 
      G[1, 0, 0, x]*((836/3 + (20*I)*Pi)*zeta[2] - 80*Log[mu2/s]*zeta[2] + 
        20*zeta[3]) + G[1, 0, 1, x]*((-40*I)*Pi*zeta[2] + 40*zeta[3]) + 
      G[0, 1, 0, x]*((-100 - (40*I)*Pi)*zeta[2] - 40*Log[mu2/s]*zeta[2] + 
        40*zeta[3]) + G[1, 1, 0, x]*(((898*I)/3)*Pi - 
        (30*I)*Pi*Log[mu2/s]^2 + (-356/3 + (10*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((350*I)/3)*Pi + 120*zeta[2]) + 80*zeta[3]) + 
      G[1, 0, x]*((-898/3 + (162*I)*Pi)*zeta[2] + 30*Log[mu2/s]^2*zeta[2] + 
        (184/3 + (60*I)*Pi)*zeta[3] + Log[mu2/s]*
         ((-350/3 - (20*I)*Pi)*zeta[2] + 40*zeta[3]) + 115*zeta[4]) + 
      G[1, 1, x]*(((-440*I)/3)*Pi*zeta[2] + (440/3 + (80*I)*Pi)*zeta[3] + 
        135*zeta[4]) + G[0, 1, x]*((-100*I)*Pi*zeta[2] + 
        (100 + (80*I)*Pi)*zeta[3] + Log[mu2/s]*((-40*I)*Pi*zeta[2] + 
          40*zeta[3]) + 760*zeta[4]) + 
      G[1, x]*(zeta[2]*(((-898*I)/3)*Pi - 50*zeta[3]) + 
        Log[mu2/s]^2*((30*I)*Pi*zeta[2] - 30*zeta[3]) + 
        (898/3 + (178*I)*Pi)*zeta[3] + Log[mu2/s]*(((-350*I)/3)*Pi*zeta[2] + 
          (350/3 - (20*I)*Pi)*zeta[3] - 300*zeta[4]) + (-482/3 + (15*I)*Pi)*
         zeta[4] - 310*zeta[5]))/x^2 + 
    G[1, x]*(zeta[2]*(((193*I)/3)*Pi - 56*zeta[3]) + 
      Log[mu2/s]^2*((24*I)*Pi*zeta[2] - 24*zeta[3]) + 
      (-193/3 + ((316*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
       (((-280*I)/3)*Pi*zeta[2] + (280/3 - (16*I)*Pi)*zeta[3] - 
        240*zeta[4]) + (-1375/3 + (12*I)*Pi)*zeta[4] - 256*zeta[5]) + 
    Log[mu2/s]*(-4393049/15552 - ((289505*I)/2592)*Pi + 
      (188/3 + (20*I)*Pi)*zeta[3] + zeta[2]*(-8369/48 + ((8041*I)/72)*Pi + 
        (85*zeta[3])/2) + (37027/96 - ((317*I)/16)*Pi)*zeta[4] - 
      84*zeta[5]) + (2573/9 - (50*I)*Pi)*zeta[5] + 
    G[0, x]*(-835669/5832 + ((1658729*I)/2592)*Pi + (-14/3 + ((33*I)/8)*Pi)*
       Log[mu2/s]^4 + (9*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
       (-3829/108 - ((59*I)/12)*Pi - (33*zeta[2])/2) + 
      zeta[2]*(7651/162 - ((3673*I)/72)*Pi - (116*zeta[3])/3) + 
      (-4735/27 - (87*I)*Pi)*zeta[3] + Log[mu2/s]^2*
       (-3779/108 - ((251*I)/3)*Pi + (31/6 - ((19*I)/4)*Pi)*zeta[2] + 
        24*zeta[3]) + (-1945/12 + ((317*I)/16)*Pi)*zeta[4] + 
      Log[mu2/s]*(-5011/1296 + ((2795*I)/36)*Pi + (2209/6 + ((551*I)/12)*Pi)*
         zeta[2] + (-32 + (23*I)*Pi)*zeta[3] + (377*zeta[4])/8) + 
      34*zeta[5]) + (-269/36 - 90*G[0, 0, 1, 0, 0, x] + 
      (72*I)*Pi*G[0, 0, 1, 1, 0, x] - 120*G[0, 1, 0, 0, 0, x] - 
      140*G[1, 0, 0, 0, 0, x] + (162*I)*Pi*G[1, 0, 0, 1, 0, x] - 
      (72*I)*Pi*G[1, 0, 1, 1, 0, x] - (36*I)*Pi*G[1, 1, 0, 1, 0, x] + 
      (-324 - (108*I)*Pi)*G[1, 1, 1, 0, 0, x] + 
      (108*I)*Pi*G[1, 1, 1, 1, 0, x] + 72*G[0, 0, 1, 1, 0, 0, x] - 
      72*G[0, 1, 1, 0, 0, 0, x] + 162*G[1, 0, 0, 1, 0, 0, x] + 
      216*G[1, 0, 1, 0, 0, 0, x] - 72*G[1, 0, 1, 1, 0, 0, x] + 
      252*G[1, 1, 0, 0, 0, 0, x] - 36*G[1, 1, 0, 1, 0, 0, x] - 
      108*G[1, 1, 1, 0, 0, 0, x] + 108*G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 1, 0, 0, 0, x]*(712 + (36*I)*Pi - 216*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(-112 - (144*I)*Pi - 72*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(541 + (144*I)*Pi - 72*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-196 - (80*I)*Pi + 40*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-204 - (20*I)*Pi + 120*Log[mu2/s] - 180*zeta[2]) + 
      G[0, 0, 1, 0, x]*((-90*I)*Pi - 72*zeta[2]) + 100*G[0, 0, 0, x]*
       zeta[2] + G[1, 0, 1, 0, x]*((541*I)*Pi - (72*I)*Pi*Log[mu2/s] + 
        72*zeta[2]) + G[1, 1, 1, 0, x]*((-324*I)*Pi + 108*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-328 + (502*I)*Pi + (-210 - (108*I)*Pi)*Log[mu2/s] + 
        54*Log[mu2/s]^2 + 342*zeta[2]) + G[0, 1, 1, 0, x]*
       ((-112*I)*Pi - (72*I)*Pi*Log[mu2/s] + 576*zeta[2]) + 
      G[1, 1, 0, x]*((-328*I)*Pi + (54*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((-210*I)*Pi - 216*zeta[2]) + (160 - (18*I)*Pi)*zeta[2] - 
        144*zeta[3]) + G[1, 0, 1, x]*((72*I)*Pi*zeta[2] - 72*zeta[3]) + 
      G[0, 1, 0, x]*((-196*I)*Pi + (112 + (72*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((40*I)*Pi + 72*zeta[2]) - 72*zeta[3]) + 
      zeta[2]*(4455/8 - ((1264*I)/3)*Pi - 50*zeta[3]) + 
      G[1, 0, 0, x]*(1666/3 - ((262*I)/3)*Pi - 30*Log[mu2/s]^2 + 
        (-704 - (36*I)*Pi)*zeta[2] + Log[mu2/s]*(350/3 + (60*I)*Pi + 
          144*zeta[2]) - 36*zeta[3]) + Log[mu2/s]^2*
       (3/8 + (-30 + (30*I)*Pi)*zeta[2] - 30*zeta[3]) + 
      (238 + (198*I)*Pi)*zeta[3] + G[0, 0, x]*
       (1/4 + (536/3 + (20*I)*Pi)*zeta[2] - 80*Log[mu2/s]*zeta[2] + 
        20*zeta[3]) + G[0, 0, 1, x]*((-72*I)*Pi*zeta[2] + 72*zeta[3]) + 
      G[1, 1, 1, x]*((-108*I)*Pi*zeta[2] + 108*zeta[3]) + 
      G[0, 1, x]*((112*I)*Pi*zeta[2] + Log[mu2/s]*((72*I)*Pi*zeta[2] - 
          72*zeta[3]) + (-112 - (144*I)*Pi)*zeta[3] - 1368*zeta[4]) + 
      Log[mu2/s]*(-35/24 + (I/4)*Pi + (350/3 - ((410*I)/3)*Pi)*zeta[2] + 
        (350/3 - (20*I)*Pi)*zeta[3] - 300*zeta[4]) + 
      G[1, 1, x]*((324*I)*Pi*zeta[2] + (-324 - (144*I)*Pi)*zeta[3] - 
        243*zeta[4]) + G[1, 0, x]*(((1666*I)/3)*Pi + 
        Log[mu2/s]^2*((-30*I)*Pi - 54*zeta[2]) + (36 - (294*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((350*I)/3)*Pi + (330 + (36*I)*Pi)*zeta[2] - 
          72*zeta[3]) + (-46 - (108*I)*Pi)*zeta[3] - 207*zeta[4]) + 
      (1453/3 + (15*I)*Pi)*zeta[4] + G[0, x]*(35/24 - (I/4)*Pi + 
        (-538 + (102*I)*Pi)*zeta[2] + 30*Log[mu2/s]^2*zeta[2] + 
        (244/3 + (60*I)*Pi)*zeta[3] + Log[mu2/s]*
         (-1/2 + (-230/3 - (20*I)*Pi)*zeta[2] + 40*zeta[3]) + 115*zeta[4]) - 
      310*zeta[5] + G[1, x]*((-328 - (256*I)*Pi)*zeta[3] + 
        Log[mu2/s]^2*((-54*I)*Pi*zeta[2] + 54*zeta[3]) + 
        zeta[2]*((328*I)*Pi + 90*zeta[3]) + (430 - (27*I)*Pi)*zeta[4] + 
        Log[mu2/s]*((210*I)*Pi*zeta[2] + (-210 + (36*I)*Pi)*zeta[3] + 
          540*zeta[4]) + 558*zeta[5]))/x - (41455*zeta[6])/1152 + 
    x*(18660895/69984 + ((5836595*I)/46656)*Pi + 
      ((22*I)/3)*Pi*G[0, 1, 1, 0, x] + (-26 + ((44*I)/3)*Pi)*
       G[1, 1, 0, 0, x] - ((22*I)/3)*Pi*G[1, 1, 1, 0, x] - 
      (4*I)*Pi*G[0, 0, 0, 1, 0, x] + (-110/3 - (4*I)*Pi)*
       G[0, 0, 1, 0, 0, x] + (22*G[0, 1, 1, 0, 0, x])/3 + 
      (4*I)*Pi*G[1, 0, 0, 1, 0, x] + (110/3 + (4*I)*Pi)*G[1, 0, 1, 0, 0, x] + 
      (44*G[1, 1, 0, 0, 0, x])/3 - (22*G[1, 1, 1, 0, 0, x])/3 - 
      16*G[0, 0, 0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, 0, 0, x] - 
      4*G[0, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 0, 0, x] + 
      4*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 1, 0, 0, 0, x] + 
      G[1, 0, 0, 0, 0, x]*(176/3 - 16*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (-88/3 - (4*I)*Pi - 4*Log[mu2/s]) + (-17/16 + ((9*I)/8)*Pi)*
       Log[mu2/s]^5 + (9*Log[mu2/s]^6)/16 + G[0, 0, 0, 0, 0, x]*
       (-44 + (4*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-1825/18 + ((79*I)/3)*Pi + (211/3 + (14*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 55*zeta[2]) + G[1, 1, 0, x]*
       ((-26*I)*Pi - 22*zeta[2]) + G[1, 0, 1, 0, x]*(((110*I)/3)*Pi - 
        8*zeta[2]) + Log[mu2/s]^4*(-2189/144 - ((31*I)/48)*Pi - 
        (81*zeta[2])/16) + G[0, 0, 1, 0, x]*(((-110*I)/3)*Pi + 8*zeta[2]) + 
      G[0, 1, 0, 0, x]*(26 - (44*I)*Pi + (-44/3 - (4*I)*Pi)*Log[mu2/s] + 
        24*zeta[2]) + G[1, 0, 0, 0, x]*(1825/18 + (3*I)*Pi + 
        (-167/3 - (10*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 31*zeta[2]) + 
      G[0, 1, 0, x]*((26*I)*Pi + (418/3 + (8*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-44*I)/3)*Pi + 8*zeta[2])) + 
      G[1, 0, 0, x]*(-2237/27 + ((1055*I)/18)*Pi + (11 + (3*I)*Pi)*
         Log[mu2/s]^2 + (199/3 + (7*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-385/9 - ((101*I)/3)*Pi + 4*zeta[2]) - 8*zeta[3]) + 
      G[1, 1, x]*(((22*I)/3)*Pi*zeta[2] - (22*zeta[3])/3) + 
      (-62095/108 + ((1417*I)/27)*Pi)*zeta[3] + 24*zeta[3]^2 + 
      G[0, 1, x]*(((-22*I)/3)*Pi*zeta[2] + (22*zeta[3])/3) + 
      G[0, 0, 0, x]*(2237/27 - ((1055*I)/18)*Pi + (-11 - (27*I)*Pi)*
         Log[mu2/s]^2 - 8*Log[mu2/s]^3 + (-551/3 + (33*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(385/9 + ((145*I)/3)*Pi + 132*zeta[2]) + 8*zeta[3]) + 
      Log[mu2/s]^3*(-3373/108 - ((1369*I)/54)*Pi + (355/24 - ((7*I)/4)*Pi)*
         zeta[2] + (27*zeta[3])/2) + zeta[2]*(-3285823/15552 + 
        ((55459*I)/1296)*Pi + (-2225/18 - ((101*I)/6)*Pi)*zeta[3]) + 
      (-37955/216 - ((571*I)/96)*Pi)*zeta[4] + 
      G[1, 0, x]*(((-2237*I)/27)*Pi + Log[mu2/s]^2*((11*I)*Pi - 6*zeta[2]) + 
        (719/9 - (39*I)*Pi)*zeta[2] + Log[mu2/s]*(((-385*I)/9)*Pi + 
          (-62/3 - (4*I)*Pi)*zeta[2]) + (-154/3 - (8*I)*Pi)*zeta[3] + 
        13*zeta[4]) + G[0, 0, x]*((23*I)*Pi + (-26/3 + (16*I)*Pi)*
         Log[mu2/s]^3 + 6*Log[mu2/s]^4 + Log[mu2/s]^2*(-428/9 - (37*I)*Pi - 
          80*zeta[2]) + (1849/9 + (91*I)*Pi)*zeta[2] + (154/3 + (16*I)*Pi)*
         zeta[3] + Log[mu2/s]*(-1616/27 - ((157*I)/3)*Pi + 
          (530/3 - (24*I)*Pi)*zeta[2] + 8*zeta[3]) + 17*zeta[4]) + 
      Log[mu2/s]^2*(92513/1728 - ((1180*I)/27)*Pi + 
        (13715/144 + ((221*I)/24)*Pi)*zeta[2] + (13 + ((39*I)/2)*Pi)*
         zeta[3] + (927*zeta[4])/32) + G[0, x]*(-231581/1458 - 
        ((69941*I)/1296)*Pi + (14/3 - ((21*I)/4)*Pi)*Log[mu2/s]^4 - 
        (9*Log[mu2/s]^5)/4 + Log[mu2/s]^3*(3829/108 + (10*I)*Pi + 
          (51*zeta[2])/2) + Log[mu2/s]^2*(5399/108 + ((2117*I)/36)*Pi + 
          (-197/3 + ((17*I)/2)*Pi)*zeta[2] - 21*zeta[3]) + 
        (7204/27 + ((59*I)/3)*Pi)*zeta[3] + 
        zeta[2]*(2171/162 - ((1403*I)/18)*Pi + (191*zeta[3])/3) + 
        Log[mu2/s]*(-69941/1296 + ((2167*I)/54)*Pi + (-3457/18 - (34*I)*Pi)*
           zeta[2] + (-95/3 - (34*I)*Pi)*zeta[3] - (389*zeta[4])/8) + 
        (-1411/6 - ((269*I)/8)*Pi)*zeta[4] - 24*zeta[5]) + 
      (328/9 + (60*I)*Pi)*zeta[5] + G[1, x]*((-26 - ((154*I)/3)*Pi)*zeta[3] + 
        zeta[2]*((26*I)*Pi + 16*zeta[3]) + (297*zeta[4])/2 + 8*zeta[5]) + 
      Log[mu2/s]*(4415729/15552 + ((137657*I)/2592)*Pi + 
        zeta[2]*(-37/16 + ((4319*I)/72)*Pi - (109*zeta[3])/2) + 
        (-643/3 - ((17*I)/3)*Pi)*zeta[3] + (2093/96 + ((269*I)/16)*Pi)*
         zeta[4] + 84*zeta[5]) + (34111*zeta[6])/1152)) + 
  (2659/96 + ((1081*I)/64)*Pi + (65 + (12*I)*Pi)*G[1, 1, 1, 1, x] - 
    (15*I)*Pi*G[0, 0, 0, 0, 0, x] - (8*I)*Pi*G[0, 0, 0, 0, 1, x] + 
    (3*I)*Pi*G[0, 0, 0, 1, 0, x] + (-5/2 - (4*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
    (-2 - (2*I)*Pi)*G[0, 0, 1, 0, 0, x] + (-8 + (10*I)*Pi)*
     G[0, 0, 1, 0, 1, x] + (-8 + (8*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
    (15 - (30*I)*Pi)*G[0, 0, 1, 1, 1, x] + (-10 - (3*I)*Pi)*
     G[0, 1, 0, 0, 0, x] + (19/3 + (4*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
    (19/3 + I*Pi)*G[0, 1, 0, 1, 0, x] + (-107/6 + (2*I)*Pi)*
     G[0, 1, 0, 1, 1, x] + (53/2 - (2*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
    (-74/3 + (14*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-74/3 + (10*I)*Pi)*
     G[0, 1, 1, 1, 0, x] + (63 - (8*I)*Pi)*G[0, 1, 1, 1, 1, x] - 
    20*G[1, 0, 0, 0, 0, x] + (20/3 + (5*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
    (20/3 + (2*I)*Pi)*G[1, 0, 0, 1, 0, x] + (-35/3 + (4*I)*Pi)*
     G[1, 0, 0, 1, 1, x] - (11*G[1, 0, 1, 0, 0, x])/6 + 
    (16/3 - I*Pi)*G[1, 0, 1, 0, 1, x] + (16/3 - I*Pi)*G[1, 0, 1, 1, 0, x] - 
    9*G[1, 0, 1, 1, 1, x] + (118/3 + (10*I)*Pi)*G[1, 1, 0, 0, 0, x] + 
    (-47/3 + (4*I)*Pi)*G[1, 1, 0, 0, 1, x] + (-47/3 - (6*I)*Pi)*
     G[1, 1, 0, 1, 0, x] - 12*G[1, 1, 0, 1, 1, x] + 
    (-26 + (2*I)*Pi)*G[1, 1, 1, 0, 0, x] + (12 - (2*I)*Pi)*
     G[1, 1, 1, 0, 1, x] + (12 - (2*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
    15*G[0, 0, 0, 0, 0, 0, x] - 8*G[0, 0, 0, 0, 1, 1, x] + 
    3*G[0, 0, 0, 1, 0, 0, x] - 4*G[0, 0, 0, 1, 1, 1, x] - 
    2*G[0, 0, 1, 0, 0, 1, x] - 2*G[0, 0, 1, 0, 1, 0, x] + 
    12*G[0, 0, 1, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 0, 0, x] + 
    20*G[0, 0, 1, 1, 0, 1, x] + 20*G[0, 0, 1, 1, 1, 0, x] - 
    50*G[0, 0, 1, 1, 1, 1, x] - 7*G[0, 1, 0, 0, 0, 0, x] + 
    4*G[0, 1, 0, 0, 0, 1, x] + 4*G[0, 1, 0, 0, 1, 0, x] + 
    3*G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
    2*G[0, 1, 0, 1, 1, 0, x] + 4*G[0, 1, 0, 1, 1, 1, x] - 
    10*G[0, 1, 1, 0, 0, 0, x] + 8*G[0, 1, 1, 0, 0, 1, x] + 
    8*G[0, 1, 1, 0, 1, 0, x] + 6*G[0, 1, 1, 0, 1, 1, x] + 
    18*G[0, 1, 1, 1, 0, 0, x] - 8*G[0, 1, 1, 1, 0, 1, x] - 
    8*G[0, 1, 1, 1, 1, 0, x] + 5*G[1, 0, 0, 0, 1, 1, x] - 
    2*G[1, 0, 0, 1, 0, 0, x] + 4*G[1, 0, 0, 1, 0, 1, x] + 
    4*G[1, 0, 0, 1, 1, 0, x] + 2*G[1, 0, 1, 0, 0, 0, x] - 
    2*G[1, 0, 1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, 1, 0, x] + 
    G[1, 0, 1, 0, 1, 1, x] - G[1, 0, 1, 1, 0, 0, x] + 
    22*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 1, x] - 
    12*G[1, 1, 0, 0, 1, 0, x] + 16*G[1, 1, 0, 0, 1, 1, x] - 
    6*G[1, 1, 0, 1, 0, 0, x] + 4*G[1, 1, 1, 0, 0, 0, x] - 
    2*G[1, 1, 1, 0, 0, 1, x] - 2*G[1, 1, 1, 0, 1, 0, x] - 
    2*G[1, 1, 1, 1, 0, 0, x] + (3/16 + (I/8)*Pi)*Log[mu2/s]^5 + 
    Log[mu2/s]^6/48 + G[1, 0, 0, 1, x]*(221/12 - (5*I)*Pi - 22*zeta[2]) + 
    G[0, 0, 1, 0, x]*(-61/3 - (10*I)*Pi - 20*zeta[2]) + 
    G[0, 1, 0, 0, x]*(155/12 - ((31*I)/6)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 - (33*zeta[2])/2) + G[0, 1, 1, 0, x]*
     (133/12 + ((11*I)/6)*Pi - 10*zeta[2]) + G[0, 1, 1, 1, x]*
     (-113/2 + ((115*I)/3)*Pi - 6*zeta[2]) + G[0, 1, 0, 1, x]*
     (133/12 - ((23*I)/2)*Pi - 4*zeta[2]) + G[1, 0, 0, 0, x]*
     (-79/6 - ((40*I)/3)*Pi - 2*zeta[2]) + 
    Log[mu2/s]^4*(17/16 + ((15*I)/16)*Pi - (31*zeta[2])/16) + 
    G[1, 0, 1, 0, x]*(221/12 + ((7*I)/2)*Pi + 4*zeta[2]) + 
    G[1, 1, 1, 0, x]*(-92/3 - (14*I)*Pi + 4*zeta[2]) + 
    G[1, 0, 1, 1, x]*(-217/12 - ((11*I)/3)*Pi + 6*zeta[2]) + 
    G[1, 1, 1, x]*(-115/2 + ((103*I)/3)*Pi + 6*zeta[2]) + 
    G[1, 1, 0, 1, x]*(-92/3 - ((83*I)/3)*Pi + 10*zeta[2]) + 
    G[1, 1, 0, 0, x]*(-15/4 + ((62*I)/3)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 + 13*zeta[2]) + G[0, 0, 1, 1, x]*
     (451/12 + (10*I)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
      13*zeta[2]) + G[0, 0, 0, 1, x]*(-61/3 - ((5*I)/2)*Pi + 16*zeta[2]) + 
    G[0, 0, 0, 0, x]*(115/4 + ((9*I)/2)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + (51*zeta[2])/2) + 
    G[0, 1, 1, x]*(245/12 - ((599*I)/12)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/2 + (-131/6 - (22*I)*Pi)*zeta[2] - 22*zeta[3]) + 
    G[0, 0, 1, x]*(-47/24 + ((69*I)/4)*Pi + I*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*((3*I)*Pi - 12*zeta[2]) + (-7 - (7*I)*Pi)*zeta[2] - 
      10*zeta[3]) + G[0, 0, 0, x]*(-617/12 + ((101*I)/12)*Pi + 
      ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((9*I)/2)*Pi - 18*zeta[2]) + 
      (-17 - ((9*I)/2)*Pi)*zeta[2] - 6*zeta[3]) + 
    Log[mu2/s]^3*(27/8 + ((17*I)/4)*Pi + (-81/8 - ((11*I)/4)*Pi)*zeta[2] - 
      3*zeta[3]) + G[1, 0, 0, x]*(53/6 + ((45*I)/4)*Pi + 
      (6 + (4*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + (13 + I*Pi)*zeta[2] - 
      zeta[3]) + (1489/24 + ((101*I)/4)*Pi)*zeta[3] - 2*zeta[3]^2 + 
    G[1, 0, 1, x]*(931/24 + (I/3)*Pi + (-13/3 + (3*I)*Pi)*zeta[2] + 
      zeta[3]) + G[0, 1, 0, x]*(-47/24 + (24*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
      (33 - ((25*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) + 
      2*zeta[3]) + G[1, 1, 0, x]*(931/24 - ((413*I)/12)*Pi - 
      I*Pi*Log[mu2/s]^2 + (14/3 + (11*I)*Pi)*zeta[2] + 
      Log[mu2/s]*((-3*I)*Pi + 12*zeta[2]) + 2*zeta[3]) + 
    zeta[2]*(-6827/192 - ((3451*I)/48)*Pi + (93/4 + (65*I)*Pi)*zeta[3]) + 
    ((61/2 - (5*I)*Pi)*G[0, 0, 0, x] + (-15 + I*Pi)*G[0, 0, 1, x] - 
      15*G[0, 1, 0, x] + (-8 + (2*I)*Pi)*G[1, 0, 0, x] + 
      (2*I)*Pi*G[1, 1, 0, x] - 30*G[0, 0, 0, 0, x] + 25*G[0, 0, 0, 1, x] + 
      25*G[0, 0, 1, 0, x] - 24*G[0, 0, 1, 1, x] + 2*G[1, 0, 0, 0, x] + 
      2*G[1, 1, 0, 0, x] + G[0, 0, x]*(-245/12 + ((37*I)/2)*Pi + 
        (3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 45*zeta[2]) + 
      G[0, 1, x]*((-15*I)*Pi - 26*zeta[2]) + 
      G[1, 0, x]*((-8*I)*Pi - 6*zeta[2]) - (7*I)*Pi*zeta[2] + 
      (7 + I*Pi)*zeta[3] + G[1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
      G[0, x]*(((-245*I)/12)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((3*I)*Pi - 12*zeta[2]) + (4 - (5*I)*Pi)*zeta[2] + 
        25*zeta[3]) - (191*zeta[4])/2)/(1 - x) + 
    G[1, 0, x]*(-11/2 + ((399*I)/8)*Pi + (-157/3 + ((26*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(3/4 + (2*I)*Pi + zeta[2]) + 
      Log[mu2/s]*(9/4 + ((15*I)/2)*Pi + (-21 + (2*I)*Pi)*zeta[2]) + 
      (3 - (3*I)*Pi)*zeta[3] - (103*zeta[4])/4) + (5355/16 - ((257*I)/32)*Pi)*
     zeta[4] + G[1, 1, x]*(-403/24 - ((557*I)/24)*Pi + 
      (-9/2 - (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
      (31/6 + ((76*I)/3)*Pi)*zeta[2] + (131/3 + (16*I)*Pi)*zeta[3] + 
      (27*zeta[4])/2) + Log[mu2/s]^2*(515/64 + ((95*I)/8)*Pi + 
      (-567/16 - ((79*I)/8)*Pi)*zeta[2] + (-43/4 - (7*I)*Pi)*zeta[3] + 
      (861*zeta[4])/32) + G[0, 0, x]*(-221/96 - ((487*I)/8)*Pi + 
      (-3/4 - (I/2)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/8 + 
      (163/8 + ((7*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*(-15/4 - ((9*I)/4)*Pi + 
        (7*zeta[2])/4) + (5 - (10*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-15/2 - ((15*I)/2)*Pi + (9/4 - ((5*I)/2)*Pi)*zeta[2] + 
        6*zeta[3]) + (819*zeta[4])/16) + 
    G[0, 1, x]*(-11/2 + ((497*I)/24)*Pi + Log[mu2/s]^2*
       (3/4 - ((3*I)/2)*Pi - zeta[2]) + (194/3 + (2*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(9/4 - (3*I)*Pi + (15 - (2*I)*Pi)*zeta[2]) + 
      (41/2 + (12*I)*Pi)*zeta[3] + 61*zeta[4]) + 
    x^2*((9 - ((105*I)/2)*Pi)*G[0, 0, 0, x] - (5*I)*Pi*G[0, 0, 1, x] + 
      ((95*I)/2)*Pi*G[0, 1, 0, x] + (-9 + (10*I)*Pi)*G[0, 1, 1, x] + 
      (-5 + ((93*I)/2)*Pi)*G[1, 0, 0, x] + (-4 + (11*I)*Pi)*G[1, 0, 1, x] + 
      (-4 - ((83*I)/2)*Pi)*G[1, 1, 0, x] + (13 - (16*I)*Pi)*G[1, 1, 1, x] - 
      57*G[0, 0, 0, 0, x] + (9*G[0, 0, 0, 1, x])/2 + (9*G[0, 0, 1, 0, x])/2 - 
      (19*G[0, 0, 1, 1, x])/2 + 52*G[0, 1, 0, 0, x] - 
      (9*G[0, 1, 0, 1, x])/2 - (9*G[0, 1, 1, 0, x])/2 + 
      (29*G[0, 1, 1, 1, x])/2 + 51*G[1, 0, 0, 0, x] - 
      (9*G[1, 0, 0, 1, x])/2 - (9*G[1, 0, 1, 0, x])/2 + 
      (31*G[1, 0, 1, 1, x])/2 - 46*G[1, 1, 0, 0, x] + 
      (9*G[1, 1, 0, 1, x])/2 + (9*G[1, 1, 1, 0, x])/2 - 
      (41*G[1, 1, 1, 1, x])/2 + G[1, 0, x]*(49/24 - ((45*I)/4)*Pi + 
        (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - 
        (155*zeta[2])/4) + G[0, 1, x]*(49/24 - ((45*I)/4)*Pi + 
        (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - 
        (9*zeta[2])/4) + (-49/8 + ((135*I)/4)*Pi)*zeta[2] + 
      (27/4 + ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] + (9*Log[mu2/s]^2*zeta[2])/4 + 
      G[1, 1, x]*(-49/24 + ((45*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + 
      G[0, 0, x]*(-49/24 + ((45*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (155*zeta[2])/4) + 
      G[1, x]*((8 + ((71*I)/2)*Pi)*zeta[2] - (95*zeta[3])/2) + 
      (5 + ((107*I)/2)*Pi)*zeta[3] + G[0, x]*((4 - ((107*I)/2)*Pi)*zeta[2] + 
        (83*zeta[3])/2) + (679*zeta[4])/2) + 
    G[1, x]*(73/12 - ((535*I)/24)*Pi + zeta[2]*(-1279/24 + ((433*I)/12)*Pi - 
        7*zeta[3]) + Log[mu2/s]^2*(((-3*I)/4)*Pi + (3/2 + I*Pi)*zeta[2] - 
        zeta[3]) + (-401/6 - (35*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(((-9*I)/4)*Pi + (27/2 + (6*I)*Pi)*zeta[2] + 
        (-3 - (2*I)*Pi)*zeta[3] - 30*zeta[4]) + (-583/4 - ((41*I)/2)*Pi)*
       zeta[4]) + (-5/4 - ((385*I)/24)*Pi + (-5/3 - (5*I)*Pi)*
       G[0, 0, 0, 1, x] + (-5/3 - (2*I)*Pi)*G[0, 0, 1, 0, x] + 
      (26/3 - (16*I)*Pi)*G[0, 0, 1, 1, x] + (-1/6 - (8*I)*Pi)*
       G[0, 1, 0, 0, x] + (-70/3 + (9*I)*Pi)*G[0, 1, 0, 1, x] + 
      (-70/3 + I*Pi)*G[0, 1, 1, 0, x] + (53 - (52*I)*Pi)*G[0, 1, 1, 1, x] + 
      (14/3 - (6*I)*Pi)*G[1, 0, 0, 0, x] + (-29 - (16*I)*Pi)*
       G[1, 0, 0, 1, x] + (-29 + (8*I)*Pi)*G[1, 0, 1, 0, x] + 
      (17/3 + (8*I)*Pi)*G[1, 0, 1, 1, x] + (-29 - (6*I)*Pi)*
       G[1, 1, 0, 0, x] + (94/3 + (46*I)*Pi)*G[1, 1, 0, 1, x] + 
      (94/3 + (30*I)*Pi)*G[1, 1, 1, 0, x] + (-50 - (16*I)*Pi)*
       G[1, 1, 1, 1, x] - 5*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 
      4*G[0, 0, 1, 0, 1, x] - 4*G[0, 0, 1, 1, 0, x] - 
      12*G[0, 0, 1, 1, 1, x] - 2*G[0, 1, 0, 0, 0, x] - 
      6*G[0, 1, 0, 0, 1, x] - 6*G[0, 1, 0, 1, 0, x] + 
      15*G[0, 1, 0, 1, 1, x] - 31*G[0, 1, 1, 0, 0, x] + 
      32*G[0, 1, 1, 0, 1, x] + 32*G[0, 1, 1, 1, 0, x] - 
      84*G[0, 1, 1, 1, 1, x] - 22*G[1, 0, 0, 0, 0, x] + 
      16*G[1, 0, 0, 0, 1, x] + 16*G[1, 0, 0, 1, 0, x] - 
      32*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] - 
      4*G[1, 0, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 0, x] + 
      12*G[1, 0, 1, 1, 1, x] - 36*G[1, 1, 0, 0, 0, x] + 
      30*G[1, 1, 0, 0, 1, x] + 30*G[1, 1, 0, 1, 0, x] + 
      16*G[1, 1, 0, 1, 1, x] + 46*G[1, 1, 1, 0, 0, x] - 
      16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] + 
      G[1, 1, 0, x]*(-94/3 + ((7*I)/3)*Pi - 72*zeta[2]) + 
      G[1, 0, 0, x]*(121/4 - ((64*I)/3)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 49*zeta[2]) + G[1, 0, 1, x]*(-94/3 - ((70*I)/3)*Pi - 
        18*zeta[2]) + G[1, 1, 1, x]*(111/2 - ((56*I)/3)*Pi - 8*zeta[2]) + 
      G[0, 1, 0, x]*(137/12 - ((47*I)/2)*Pi - 4*zeta[2]) + 
      G[0, 0, 0, x]*(((-5*I)/3)*Pi + 2*zeta[2]) + 
      G[0, 1, 1, x]*(-233/12 + ((107*I)/3)*Pi + (6 + (4*I)*Pi)*Log[mu2/s] + 
        2*Log[mu2/s]^2 + 12*zeta[2]) + G[0, 0, 1, x]*(137/12 + (7*I)*Pi + 
        46*zeta[2]) + G[1, 1, x]*(73/4 + ((163*I)/6)*Pi + 
        (3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + (-7/3 - (36*I)*Pi)*
         zeta[2] - 56*zeta[3]) + G[0, 1, x]*(-15/8 - (8*I)*Pi + 
        (2*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((6*I)*Pi - 24*zeta[2]) + 
        (-59/3 - (25*I)*Pi)*zeta[2] - 13*zeta[3]) + 
      (31 - (31*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-1/8 - ((3*I)/4)*Pi + 
        (3/2 - I*Pi)*zeta[2] + zeta[3]) + G[0, 0, x]*(1/4 + ((137*I)/12)*Pi + 
        (7 - I*Pi)*zeta[2] + zeta[3]) + zeta[2]*(253/4 - ((87*I)/4)*Pi + 
        7*zeta[3]) + G[1, 0, x]*(-15/8 - ((13*I)/12)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((3*I)*Pi - 12*zeta[2]) + (268/3 - (43*I)*Pi)*zeta[2] + 
        22*zeta[3]) + (-125 + ((41*I)/2)*Pi)*zeta[4] + 
      G[0, x]*(3/8 - ((13*I)/8)*Pi + (-225/4 + ((25*I)/3)*Pi)*zeta[2] + 
        (-3 - (2*I)*Pi)*Log[mu2/s]*zeta[2] - Log[mu2/s]^2*zeta[2] + 
        (-29 + (3*I)*Pi)*zeta[3] + (103*zeta[4])/4) + 
      Log[mu2/s]*(-3/8 - ((5*I)/2)*Pi + (27*zeta[2])/2 + 
        (3 + (2*I)*Pi)*zeta[3] + 30*zeta[4]) + 
      G[1, x]*(-385/24 + ((113*I)/8)*Pi + Log[mu2/s]^2*
         (-3/4 + I*Pi - 2*zeta[2]) + (103/12 - ((10*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-9/4 + ((3*I)/2)*Pi + (-18 - (4*I)*Pi)*zeta[2]) + 
        (202/3 + (24*I)*Pi)*zeta[3] + (547*zeta[4])/2))/x + 
    ((-3/2 + (3*I)*Pi)*G[0, 0, 1, 1, x] + ((8*I)/3)*Pi*G[0, 1, 0, 0, x] + 
      (13/2 - (2*I)*Pi)*G[0, 1, 0, 1, x] + (13/2 + ((14*I)/3)*Pi)*
       G[0, 1, 1, 0, x] + (-11 + ((41*I)/3)*Pi)*G[0, 1, 1, 1, x] + 
      (11/2 + (4*I)*Pi)*G[1, 1, 1, 1, x] + 3*G[0, 0, 1, 1, 1, x] + 
      (8*G[0, 1, 0, 0, 1, x])/3 + (8*G[0, 1, 0, 1, 0, x])/3 - 
      (14*G[0, 1, 0, 1, 1, x])/3 + 12*G[0, 1, 1, 0, 0, x] - 
      (22*G[0, 1, 1, 0, 1, x])/3 - (22*G[0, 1, 1, 1, 0, x])/3 + 
      21*G[0, 1, 1, 1, 1, x] + (-5/3 - (5*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (-5/3 - (2*I)*Pi)*G[1, 0, 0, 1, 0, x] + (23/3 - (4*I)*Pi)*
       G[1, 0, 0, 1, 1, x] + (11*G[1, 0, 1, 0, 0, x])/6 + 
      (-4/3 + I*Pi)*G[1, 0, 1, 0, 1, x] + (-4/3 + I*Pi)*G[1, 0, 1, 1, 0, x] - 
      3*G[1, 0, 1, 1, 1, x] + (8/3 - (10*I)*Pi)*G[1, 1, 0, 0, 0, x] + 
      (-43/3 - (4*I)*Pi)*G[1, 1, 0, 0, 1, x] + (-43/3 + (6*I)*Pi)*
       G[1, 1, 0, 1, 0, x] - 4*G[1, 1, 0, 1, 1, x] + 
      (-14 - (2*I)*Pi)*G[1, 1, 1, 0, 0, x] + (4 + (2*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (4 + (2*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
      5*G[1, 0, 0, 0, 1, 1, x] + 2*G[1, 0, 0, 1, 0, 0, x] - 
      4*G[1, 0, 0, 1, 0, 1, x] - 4*G[1, 0, 0, 1, 1, 0, x] - 
      2*G[1, 0, 1, 0, 0, 0, x] + 2*G[1, 0, 1, 0, 0, 1, x] + 
      2*G[1, 0, 1, 0, 1, 0, x] - G[1, 0, 1, 0, 1, 1, x] + 
      G[1, 0, 1, 1, 0, 0, x] - 22*G[1, 1, 0, 0, 0, 0, x] + 
      12*G[1, 1, 0, 0, 0, 1, x] + 12*G[1, 1, 0, 0, 1, 0, x] - 
      16*G[1, 1, 0, 0, 1, 1, x] + 6*G[1, 1, 0, 1, 0, 0, x] - 
      4*G[1, 1, 1, 0, 0, 0, x] + 2*G[1, 1, 1, 0, 0, 1, x] + 
      2*G[1, 1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 1, 0, 0, x]*(67/4 - ((26*I)/3)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 - 13*zeta[2]) + G[1, 1, 0, 1, x]*
       (-31/6 - ((55*I)/3)*Pi - 10*zeta[2]) + G[0, 1, 0, x]*
       (((13*I)/2)*Pi - 8*zeta[2]) + G[0, 0, 1, x]*(((-3*I)/2)*Pi - 
        6*zeta[2]) + G[1, 0, 1, 1, x]*(11/12 - ((13*I)/3)*Pi - 6*zeta[2]) + 
      G[0, 1, 1, x]*(17/6 - (6*I)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (31*zeta[2])/6) + G[1, 0, 1, 0, x]*
       (85/12 + (I/2)*Pi - 4*zeta[2]) + G[1, 1, 1, 0, x]*
       (-31/6 - (10*I)*Pi - 4*zeta[2]) + G[1, 1, 1, x]*
       (-31/2 + (I/3)*Pi + 2*zeta[2]) + G[1, 0, 0, 0, x]*
       (((-5*I)/3)*Pi + 2*zeta[2]) + G[1, 0, 0, 1, x]*
       (85/12 + (6*I)*Pi + 22*zeta[2]) + G[1, 1, 0, x]*
       (137/24 + ((139*I)/12)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((3*I)*Pi - 12*zeta[2]) + (148/3 - (11*I)*Pi)*zeta[2] - 
        2*zeta[3]) + G[1, 0, 1, x]*(137/24 + (8*I)*Pi + 
        (49/3 - (3*I)*Pi)*zeta[2] - zeta[3]) + G[1, 0, 0, x]*
       (((85*I)/12)*Pi + (9 - I*Pi)*zeta[2] + zeta[3]) + 
      G[0, 1, x]*(((17*I)/6)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        ((7*I)/2)*Pi*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) + 
        9*zeta[3]) + G[1, 1, x]*(-229/12 - ((253*I)/24)*Pi + 
        (-3/4 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + 
        (-37/12 + ((14*I)/3)*Pi)*zeta[2] + (55/3 - (16*I)*Pi)*zeta[3] - 
        (27*zeta[4])/2) + G[1, 0, x]*(((137*I)/24)*Pi + 
        (-165/4 + ((22*I)/3)*Pi)*zeta[2] + (-3 - (2*I)*Pi)*Log[mu2/s]*
         zeta[2] - Log[mu2/s]^2*zeta[2] + (-28 + (3*I)*Pi)*zeta[3] + 
        (103*zeta[4])/4) + G[1, x]*(((-229*I)/12)*Pi + 
        (-7 - (28*I)*Pi)*zeta[3] + Log[mu2/s]^2*((-I/4)*Pi + 
          (1/2 - I*Pi)*zeta[2] + zeta[3]) + zeta[2]*(33/8 - ((57*I)/4)*Pi + 
          7*zeta[3]) + (-397/4 + ((41*I)/2)*Pi)*zeta[4] + 
        Log[mu2/s]*(((-3*I)/4)*Pi + (9/2 - (2*I)*Pi)*zeta[2] + 
          (3 + (2*I)*Pi)*zeta[3] + 30*zeta[4])))/x^2 + 
    Log[mu2/s]*(809/64 + ((683*I)/32)*Pi + (-83/4 - ((31*I)/2)*Pi)*zeta[3] + 
      zeta[2]*(-1131/16 - ((207*I)/8)*Pi + 29*zeta[3]) + 
      (2799/32 + ((21*I)/16)*Pi)*zeta[4] - 30*zeta[5]) + 
    (-44 - (34*I)*Pi)*zeta[5] + G[0, x]*(-11/6 - ((245*I)/96)*Pi - 
      (I/8)*Pi*Log[mu2/s]^4 + Log[mu2/s]^3*(((-3*I)/4)*Pi + 3*zeta[2]) + 
      (-27/4 + (9*I)*Pi)*zeta[3] + Log[mu2/s]^2*(7/4 - (3*I)*Pi + 
        (23/2 + ((19*I)/4)*Pi)*zeta[2] + zeta[3]) + 
      zeta[2]*(1219/24 - ((779*I)/24)*Pi + 7*zeta[3]) + 
      Log[mu2/s]*(21/4 - ((7*I)/4)*Pi + (30 + ((29*I)/4)*Pi)*zeta[2] + 
        (3 + (8*I)*Pi)*zeta[3] - (105*zeta[4])/2) + 
      (-461/8 + ((323*I)/16)*Pi)*zeta[4] + 11*zeta[5]) + 
    (105569*zeta[6])/1152 + x*(-2539/96 - ((785*I)/64)*Pi + 
      (118/3 + (46*I)*Pi)*G[0, 0, 0, x] + (37/2 + (4*I)*Pi)*G[0, 0, 1, x] + 
      (37/2 - (50*I)*Pi)*G[0, 1, 0, x] - (113*G[0, 1, 1, x])/6 + 
      (-131/3 - (46*I)*Pi)*G[1, 0, 0, x] + (-55/6 - (4*I)*Pi)*G[1, 0, 1, x] + 
      (-55/6 + (50*I)*Pi)*G[1, 1, 0, x] + (9*G[1, 1, 1, x])/2 + 
      46*G[0, 0, 0, 0, x] + 4*G[0, 0, 1, 1, x] - 50*G[0, 1, 0, 0, x] - 
      46*G[1, 0, 0, 0, x] - 4*G[1, 0, 1, 1, x] + 50*G[1, 1, 0, 0, x] + 
      (-3/16 - (I/8)*Pi)*Log[mu2/s]^5 - Log[mu2/s]^6/48 + 
      G[0, 0, x]*(-1/3 + ((347*I)/6)*Pi - 48*zeta[2]) + 
      G[1, 1, x]*(59/3 - ((14*I)/3)*Pi - 2*zeta[2]) + 
      Log[mu2/s]^4*(-17/16 - ((15*I)/16)*Pi + (31*zeta[2])/16) + 
      G[0, 1, x]*(-29/3 - (I/3)*Pi + 2*zeta[2]) + 
      G[1, 0, x]*(-29/3 - ((317*I)/6)*Pi + 48*zeta[2]) + 
      G[0, x]*(-239/24 - ((49*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (-853/12 + (50*I)*Pi)*zeta[2] - 50*zeta[3]) + 
      (-1027/12 - ((125*I)/4)*Pi)*zeta[3] + 2*zeta[3]^2 + 
      Log[mu2/s]^3*(-27/8 - ((17*I)/4)*Pi + (81/8 + ((11*I)/4)*Pi)*zeta[2] + 
        3*zeta[3]) + G[1, x]*(239/24 + ((49*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (79/12 - (50*I)*Pi)*zeta[2] + 
        50*zeta[3]) + zeta[2]*(467/192 + ((1079*I)/16)*Pi + 
        (-181/4 - (17*I)*Pi)*zeta[3]) + Log[mu2/s]^2*
       (-507/64 - ((81*I)/8)*Pi + (507/16 + ((63*I)/8)*Pi)*zeta[2] + 
        (51/4 + (9*I)*Pi)*zeta[3] - (997*zeta[4])/32) + 
      (-381 - ((207*I)/32)*Pi)*zeta[4] + (83 + (30*I)*Pi)*zeta[5] + 
      Log[mu2/s]*(-785/64 - ((507*I)/32)*Pi + 
        zeta[2]*(615/16 + ((99*I)/8)*Pi - 53*zeta[3]) + 
        (107/4 + ((51*I)/2)*Pi)*zeta[3] + (-1287/32 - ((157*I)/16)*Pi)*
         zeta[4] + 30*zeta[5]) + (40375*zeta[6])/1152))/Nc^3 + 
  Nc*(72456919/209952 + ((2142239*I)/46656)*Pi - 45*G[0, 0, 0, 0, 0, 0, x] - 
    40*G[0, 0, 0, 0, 0, 1, x] - 40*G[0, 0, 0, 0, 1, 0, x] - 
    19*G[0, 0, 0, 1, 0, 0, x] + 52*G[0, 0, 0, 1, 0, 1, x] + 
    52*G[0, 0, 0, 1, 1, 0, x] - (388*G[0, 0, 0, 1, 1, 1, x])/3 + 
    12*G[0, 0, 1, 0, 0, 0, x] - 10*G[0, 0, 1, 0, 0, 1, x] - 
    10*G[0, 0, 1, 0, 1, 0, x] + (200*G[0, 0, 1, 0, 1, 1, x])/3 - 
    80*G[0, 0, 1, 1, 0, 0, x] + (284*G[0, 0, 1, 1, 0, 1, x])/3 + 
    (284*G[0, 0, 1, 1, 1, 0, x])/3 - (340*G[0, 0, 1, 1, 1, 1, x])/3 + 
    71*G[0, 1, 0, 0, 0, 0, x] + 10*G[0, 1, 0, 0, 0, 1, x] + 
    10*G[0, 1, 0, 0, 1, 0, x] + 6*G[0, 1, 0, 0, 1, 1, x] + 
    31*G[0, 1, 0, 1, 0, 0, x] - 114*G[0, 1, 0, 1, 0, 1, x] - 
    114*G[0, 1, 0, 1, 1, 0, x] + (170*G[0, 1, 0, 1, 1, 1, x])/3 + 
    236*G[0, 1, 1, 0, 0, 0, x] - 224*G[0, 1, 1, 0, 0, 1, x] - 
    224*G[0, 1, 1, 0, 1, 0, x] + (524*G[0, 1, 1, 0, 1, 1, x])/3 - 
    262*G[0, 1, 1, 1, 0, 0, x] + (1010*G[0, 1, 1, 1, 0, 1, x])/3 + 
    (1010*G[0, 1, 1, 1, 1, 0, x])/3 - (1072*G[0, 1, 1, 1, 1, 1, x])/3 + 
    (388*G[1, 0, 0, 0, 0, 0, x])/3 + (460*G[1, 0, 0, 0, 0, 1, x])/3 + 
    (460*G[1, 0, 0, 0, 1, 0, x])/3 - 216*G[1, 0, 0, 0, 1, 1, x] - 
    (1652*G[1, 0, 0, 1, 0, 0, x])/3 - 94*G[1, 0, 0, 1, 0, 1, x] - 
    94*G[1, 0, 0, 1, 1, 0, x] + 266*G[1, 0, 0, 1, 1, 1, x] - 
    (2558*G[1, 0, 1, 0, 0, 0, x])/3 + 116*G[1, 0, 1, 0, 0, 1, x] + 
    116*G[1, 0, 1, 0, 1, 0, x] + 134*G[1, 0, 1, 0, 1, 1, x] + 
    350*G[1, 0, 1, 1, 0, 0, x] + 292*G[1, 0, 1, 1, 0, 1, x] + 
    292*G[1, 0, 1, 1, 1, 0, x] - 206*G[1, 0, 1, 1, 1, 1, x] - 
    (974*G[1, 1, 0, 0, 0, 0, x])/3 - (26*G[1, 1, 0, 0, 0, 1, x])/3 - 
    (26*G[1, 1, 0, 0, 1, 0, x])/3 + 180*G[1, 1, 0, 0, 1, 1, x] + 
    (274*G[1, 1, 0, 1, 0, 0, x])/3 + 42*G[1, 1, 0, 1, 0, 1, x] + 
    42*G[1, 1, 0, 1, 1, 0, x] + 204*G[1, 1, 0, 1, 1, 1, x] + 
    (1174*G[1, 1, 1, 0, 0, 0, x])/3 - 72*G[1, 1, 1, 0, 0, 1, x] - 
    72*G[1, 1, 1, 0, 1, 0, x] - 32*G[1, 1, 1, 0, 1, 1, x] + 
    604*G[1, 1, 1, 1, 0, 0, x] - 380*G[1, 1, 1, 1, 0, 1, x] - 
    380*G[1, 1, 1, 1, 1, 0, x] - 258*G[1, 1, 1, 1, 1, 1, x] + 
    G[1, 1, 1, 0, 0, x]*(-2854/3 + ((70*I)/3)*Pi - 296*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(281 - (42*I)*Pi - 128*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(-634/3 + ((136*I)/3)*Pi - 88*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(-634/3 + ((250*I)/3)*Pi - 88*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(2456/3 + (188*I)*Pi - 58*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(126 - (15*I)*Pi - 48*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(126 - (88*I)*Pi - 48*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(4363/6 - (30*I)*Pi - 32*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(-574 + ((128*I)/3)*Pi - 32*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-574 - ((244*I)/3)*Pi - 32*Log[mu2/s]) + 
    G[1, 0, 0, 0, 0, x]*(14/3 + ((752*I)/3)*Pi - 32*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(283/3 - ((152*I)/3)*Pi - 30*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(184/3 - (12*I)*Pi - 28*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(184/3 - (111*I)*Pi - 28*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(-238 - ((248*I)/3)*Pi - 20*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(-238 - ((1994*I)/3)*Pi - 20*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(834 + (69*I)*Pi - 12*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-120 + ((32*I)/3)*Pi - 4*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-120 + ((158*I)/3)*Pi - 4*Log[mu2/s]) + 
    (47/48 + ((15*I)/8)*Pi)*Log[mu2/s]^5 + (9*Log[mu2/s]^6)/16 + 
    G[1, 0, 1, 0, 1, x]*(-96 + (280*I)*Pi + 30*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(-96 + (672*I)*Pi + 30*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(261/2 - ((124*I)/3)*Pi + 36*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(-2725/6 - ((46*I)/3)*Pi + 42*Log[mu2/s]) + 
    G[0, 0, 0, 0, 0, x]*(-220/3 - (25*I)*Pi + 60*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(2666/3 - (38*I)*Pi + 66*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(2666/3 + (290*I)*Pi + 66*Log[mu2/s]) + 
    G[0, 0, 1, 1, 1, x]*(-997/3 + ((148*I)/3)*Pi + 68*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-100 - ((1970*I)/3)*Pi + 80*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(173/2 + (108*I)*Pi + 96*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(-958/3 + (276*I)*Pi + 104*Log[mu2/s]) + 
    G[1, 1, 1, 1, 1, x]*(142 - (488*I)*Pi + 150*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-1784/3 - ((160*I)/3)*Pi + 280*Log[mu2/s]) + 
    G[1, 0, 1, 1, x]*(-50413/36 + ((313*I)/3)*Pi + (-242/3 - (110*I)*Pi)*
       Log[mu2/s] - 6*Log[mu2/s]^2 - 638*zeta[2]) + 
    G[1, 1, 0, 0, x]*(55225/36 - (392*I)*Pi + (414 + (180*I)*Pi)*Log[mu2/s] - 
      6*Log[mu2/s]^2 - (1540*zeta[2])/3) + G[1, 0, 0, 1, x]*
     (39535/36 - (225*I)*Pi + (997/3 + (38*I)*Pi)*Log[mu2/s] - 
      23*Log[mu2/s]^2 - (1277*zeta[2])/3) + G[1, 0, 0, 0, x]*
     (-639/2 - ((1876*I)/3)*Pi + (-392 - (8*I)*Pi)*Log[mu2/s] + 
      22*Log[mu2/s]^2 - (1108*zeta[2])/3) + G[0, 1, 1, 0, x]*
     (12407/36 - ((785*I)/2)*Pi + (95 + (30*I)*Pi)*Log[mu2/s] - 
      17*Log[mu2/s]^2 - (775*zeta[2])/3) + G[0, 0, 1, 1, x]*
     (1097/36 - ((1121*I)/3)*Pi + (236/3 - (24*I)*Pi)*Log[mu2/s] - 
      44*Log[mu2/s]^2 - (710*zeta[2])/3) + G[0, 0, 1, 0, x]*
     (674/3 + ((3031*I)/6)*Pi + (-102 + (60*I)*Pi)*Log[mu2/s] + 
      48*Log[mu2/s]^2 - (550*zeta[2])/3) + G[0, 1, 1, 1, x]*
     (-502/9 - ((995*I)/3)*Pi + (148 - (110*I)*Pi)*Log[mu2/s] - 
      24*Log[mu2/s]^2 - (386*zeta[2])/3) + G[0, 1, 0, 0, x]*
     (-27107/36 + ((4253*I)/6)*Pi + (-373/2 + (33*I)*Pi)*Log[mu2/s] + 
      (73*Log[mu2/s]^2)/2 - (239*zeta[2])/2) + G[0, 0, 0, 1, x]*
     (674/3 + ((309*I)/2)*Pi + (-102 + (84*I)*Pi)*Log[mu2/s] + 
      48*Log[mu2/s]^2 - (310*zeta[2])/3) + G[1, 0, 1, 0, x]*
     (39535/36 + ((409*I)/3)*Pi + (997/3 + (64*I)*Pi)*Log[mu2/s] - 
      23*Log[mu2/s]^2 - (83*zeta[2])/3) + Log[mu2/s]^4*
     (-3683/432 + ((281*I)/144)*Pi - (237*zeta[2])/16) + 
    G[0, 1, 0, 1, x]*(12407/36 - ((1787*I)/6)*Pi + (95 - (20*I)*Pi)*
       Log[mu2/s] - 17*Log[mu2/s]^2 + (1037*zeta[2])/3) + 
    G[1, 1, 0, 1, x]*(-1454 + (494*I)*Pi + (-340/3 - (182*I)*Pi)*Log[mu2/s] - 
      18*Log[mu2/s]^2 + (1114*zeta[2])/3) + G[0, 0, 0, 0, x]*
     (-6121/12 + ((905*I)/6)*Pi + (589/6 - (51*I)*Pi)*Log[mu2/s] - 
      (63*Log[mu2/s]^2)/2 + (873*zeta[2])/2) + G[1, 1, 1, 1, x]*
     (10256/9 + ((1876*I)/3)*Pi + (-1216/3 + (312*I)*Pi)*Log[mu2/s] + 
      48*Log[mu2/s]^2 + 734*zeta[2]) + G[1, 1, 1, 0, x]*
     (-1454 - (176*I)*Pi + (-340/3 - (266*I)*Pi)*Log[mu2/s] - 
      18*Log[mu2/s]^2 + (3826*zeta[2])/3) + G[1, 1, 0, x]*
     (219701/216 + ((1103*I)/12)*Pi + (-55 + (55*I)*Pi)*Log[mu2/s]^2 + 
      (79*Log[mu2/s]^3)/3 + Log[mu2/s]*(107/9 + ((572*I)/3)*Pi - 
        187*zeta[2]) + (-1138/3 + ((215*I)/3)*Pi)*zeta[2] - 
      (2038*zeta[3])/3) + G[0, 0, 1, x]*(-191993/216 + ((2327*I)/12)*Pi + 
      (13 - (48*I)*Pi)*Log[mu2/s]^2 - (52*Log[mu2/s]^3)/3 + 
      (2093/3 + ((376*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-551/9 + ((8*I)/3)*Pi + 
        260*zeta[2]) - (482*zeta[3])/3) + (-789053/1944 - ((81599*I)/108)*Pi)*
     zeta[3] + (250*zeta[3]^2)/9 + Log[mu2/s]^3*
     (-36359/648 - ((2993*I)/108)*Pi + (-203/72 - ((37*I)/4)*Pi)*zeta[2] + 
      6*zeta[3]) + G[0, 0, 0, x]*(52313/108 - ((2015*I)/36)*Pi + 
      (-44 + ((69*I)/2)*Pi)*Log[mu2/s]^2 + 6*Log[mu2/s]^3 + 
      Log[mu2/s]*(2065/9 - ((551*I)/6)*Pi - 252*zeta[2]) + 
      (-1840/3 + ((45*I)/2)*Pi)*zeta[2] + 12*zeta[3]) + 
    G[1, 0, 1, x]*(219701/216 - ((5225*I)/18)*Pi + (-55 + (50*I)*Pi)*
       Log[mu2/s]^2 + (79*Log[mu2/s]^3)/3 + Log[mu2/s]*
       (107/9 + ((425*I)/3)*Pi - 11*zeta[2]) + (-2030/3 - (464*I)*Pi)*
       zeta[2] + 34*zeta[3]) + G[0, 1, 0, x]*(-191993/216 - ((4226*I)/9)*Pi + 
      (13 - ((65*I)/2)*Pi)*Log[mu2/s]^2 - (52*Log[mu2/s]^3)/3 + 
      (-1522/3 + ((171*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
       (-551/9 - ((131*I)/2)*Pi + 238*zeta[2]) + 64*zeta[3]) + 
    G[1, 0, 0, x]*(-11374/27 + ((20621*I)/36)*Pi + (101/3 - (53*I)*Pi)*
       Log[mu2/s]^2 - (52*Log[mu2/s]^3)/3 + (4349/3 + ((1469*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]*(-1853/9 + ((23*I)/3)*Pi + 288*zeta[2]) + 
      (332*zeta[3])/3) + G[0, 1, 1, x]*(108973/108 + ((713*I)/4)*Pi + 
      (-47/2 + (38*I)*Pi)*Log[mu2/s]^2 + (79*Log[mu2/s]^3)/3 + 
      (6001/6 - ((452*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-1991/18 + (196*I)*Pi + 
        129*zeta[2]) + (808*zeta[3])/3) + G[1, 1, 1, x]*
     (-4034/3 - ((2092*I)/9)*Pi + (72 - (51*I)*Pi)*Log[mu2/s]^2 - 
      27*Log[mu2/s]^3 + Log[mu2/s]*(82 - ((1124*I)/3)*Pi - 375*zeta[2]) + 
      (-4660/3 - (511*I)*Pi)*zeta[2] + 328*zeta[3]) + 
    zeta[2]*(5395049/46656 - ((1387415*I)/1296)*Pi + 
      (-70847/36 + ((173*I)/3)*Pi)*zeta[3]) + 
    G[1, 1, x]*(-2237/8 - ((18205*I)/72)*Pi + (26/3 - ((74*I)/3)*Pi)*
       Log[mu2/s]^3 - 6*Log[mu2/s]^4 + (14245/6 + (645*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(775/18 + (43*I)*Pi + 299*zeta[2]) + 
      Log[mu2/s]*(4033/54 + (180*I)*Pi + (489 + (400*I)*Pi)*zeta[2] - 
        44*zeta[3]) + (-2864/3 - ((1762*I)/3)*Pi)*zeta[3] - 3078*zeta[4]) + 
    G[1, 0, x]*(283/8 + ((118303*I)/216)*Pi + (-13/3 + (21*I)*Pi)*
       Log[mu2/s]^3 + 3*Log[mu2/s]^4 + Log[mu2/s]^2*
       (-649/36 - ((103*I)/3)*Pi - 212*zeta[2]) + 
      (-14741/18 - ((1586*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(-5203/108 - ((4141*I)/18)*Pi + (-1469/3 - (225*I)*Pi)*
         zeta[2] - 14*zeta[3]) + (685 - ((1390*I)/3)*Pi)*zeta[3] - 
      2856*zeta[4]) + (-449903/48 + ((123283*I)/96)*Pi)*zeta[4] + 
    Log[mu2/s]^2*(-500755/5184 - ((21053*I)/216)*Pi + 
      (8081/48 - ((235*I)/24)*Pi)*zeta[2] + (9/4 + (29*I)*Pi)*zeta[3] + 
      (1295*zeta[4])/32) + G[0, 0, x]*(673439/2592 - ((87251*I)/216)*Pi + 
      (419/36 - ((29*I)/6)*Pi)*Log[mu2/s]^3 + (13*Log[mu2/s]^4)/8 + 
      (-63011/72 - ((3997*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
       (907/36 + ((47*I)/12)*Pi + (117*zeta[2])/4) + 
      Log[mu2/s]*(29/54 + ((3935*I)/18)*Pi + (2011/4 - ((67*I)/2)*Pi)*
         zeta[2] - 8*zeta[3]) + (-1408/9 - ((182*I)/3)*Pi)*zeta[3] + 
      (729*zeta[4])/16) + G[0, 1, x]*(283/8 + ((15547*I)/216)*Pi + 
      (-13/3 + (21*I)*Pi)*Log[mu2/s]^3 + 3*Log[mu2/s]^4 + 
      Log[mu2/s]^2*(-649/36 - ((47*I)/2)*Pi - 238*zeta[2]) + 
      (-5741/18 - ((940*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
       (-5203/108 - ((1871*I)/9)*Pi + (-1313/3 - (269*I)*Pi)*zeta[2] - 
        6*zeta[3]) + (1687/6 + ((508*I)/3)*Pi)*zeta[3] + 2681*zeta[4]) + 
    Nf^2*(31891/8748 - ((12479*I)/729)*Pi + (-40/3 + ((8*I)/9)*Pi)*
       G[0, 0, 0, x] + ((80*I)/9)*Pi*G[0, 1, 0, x] + (8*G[0, 0, 0, 0, x])/9 + 
      (80*G[0, 1, 0, 0, x])/9 + 8*G[1, 0, 0, 0, x] - 
      ((16*I)/3)*Pi*G[1, 0, 1, 0, x] + ((8*I)/3)*Pi*G[1, 1, 1, 0, x] - 
      (16*G[1, 0, 1, 0, 0, x])/3 - (16*G[1, 1, 0, 0, 0, x])/3 + 
      (8*G[1, 1, 1, 0, 0, x])/3 + (-26/27 - ((4*I)/27)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/9 + G[1, 1, 0, 0, x]*(8/3 + (16*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(((8*I)/3)*Pi + ((16*I)/3)*Pi*Log[mu2/s] - 24*zeta[2]) + 
      G[0, 0, x]*(3059/81 - ((76*I)/27)*Pi + (284/27 - ((8*I)/9)*Pi)*
         Log[mu2/s] - (4*Log[mu2/s]^2)/9 - (64*zeta[2])/9) + 
      (-256/81 + ((40*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (-77/27 - ((38*I)/27)*Pi + (16*zeta[2])/9) + 
      G[1, 0, 0, x]*(-568/27 - ((8*I)/9)*Pi - (80*Log[mu2/s])/9 + 
        (16*zeta[2])/3) + Log[mu2/s]*(-581/243 - ((694*I)/81)*Pi + 
        (-56/27 + ((32*I)/3)*Pi)*zeta[2] - (88*zeta[3])/9) + 
      G[0, x]*(-10736/729 + ((2827*I)/81)*Pi + (40/27 + ((4*I)/9)*Pi)*
         Log[mu2/s]^2 + (8*Log[mu2/s]^3)/27 - (736*zeta[2])/27 + 
        Log[mu2/s]*(-232/81 + ((364*I)/27)*Pi + (64*zeta[2])/9) - 
        (176*zeta[3])/27) + (((-8*I)/3)*Pi*G[1, 0, x] + 
        (16*G[0, 0, 0, x])/3 - (8*G[1, 0, 0, x])/3 + 
        G[0, 0, x]*(-40/3 - (16*Log[mu2/s])/3) + ((8*I)/3)*Pi*zeta[2] + 
        G[0, x]*(((-40*I)/3)*Pi - ((16*I)/3)*Pi*Log[mu2/s] + 24*zeta[2]) - 
        (8*zeta[3])/3)/(1 - x) + (-140/81 - ((440*I)/27)*Pi)*zeta[3] + 
      G[1, 0, x]*(((-568*I)/27)*Pi + Log[mu2/s]*(((-80*I)/9)*Pi - 
          (16*zeta[2])/3) + (104*zeta[2])/3 + (8*zeta[3])/3) + 
      G[1, 1, x]*(((-8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3) + 
      x^2*((2*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 1, 0, x] - 
        (2*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 1, 0, x] + 
        2*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 2*G[1, 0, 0, 0, x] + 
        2*G[1, 1, 0, 0, x] - 2*G[0, 0, x]*zeta[2] + 2*G[1, 0, x]*zeta[2] + 
        G[0, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) - (2*I)*Pi*zeta[3] + 
        G[1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) - 14*zeta[4]) - 
      (2635*zeta[4])/27 + x*(-31891/8748 + ((815*I)/729)*Pi + 
        (2*I)*Pi*G[0, 1, 0, x] - (2*I)*Pi*G[1, 1, 0, x] - 
        (14*G[0, 0, 0, 0, x])/3 + 2*G[0, 1, 0, 0, x] + (14*G[1, 0, 0, 0, x])/
         3 - 2*G[1, 1, 0, 0, x] + G[1, 0, 0, x]*(-26/27 + ((26*I)/9)*Pi - 
          (16*Log[mu2/s])/9) + (26/27 + ((4*I)/27)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/9 + G[0, 0, 0, x]*(26/27 - ((26*I)/9)*Pi + 
          (16*Log[mu2/s])/9) + G[0, 0, x]*(((26*I)/27)*Pi + 
          ((16*I)/9)*Pi*Log[mu2/s] - (10*zeta[2])/3) + 
        Log[mu2/s]^2*(77/27 + ((38*I)/27)*Pi - (16*zeta[2])/9) + 
        (-392/81 - (2*I)*Pi)*zeta[2] + G[1, 0, x]*(((-26*I)/27)*Pi - 
          ((16*I)/9)*Pi*Log[mu2/s] + (10*zeta[2])/3) + 
        G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + Log[mu2/s]*
         (581/243 + ((262*I)/81)*Pi - (232*zeta[2])/27 - (8*zeta[3])/9) + 
        (-346/81 + ((158*I)/27)*Pi)*zeta[3] + 
        G[0, x]*(-928/729 - ((200*I)/81)*Pi + (-40/27 - ((8*I)/9)*Pi)*
           Log[mu2/s]^2 - (8*Log[mu2/s]^3)/27 + (98/9 - ((2*I)/9)*Pi)*
           zeta[2] + Log[mu2/s]*(-200/81 - ((80*I)/27)*Pi + (16*zeta[2])/3) + 
          (182*zeta[3])/27) + (169*zeta[4])/27) + 
      G[1, x]*(((-8*I)/3)*Pi*zeta[2] + (8/3 + (8*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-16*I)/3)*Pi*zeta[2] + (16*zeta[3])/3) + 50*zeta[4]) + 
      (((-32*I)/3)*Pi*G[0, 1, 0, x] - (32*G[0, 1, 0, 0, x])/3 - 
        (32*G[1, 0, 0, 0, x])/3 + (16*I)*Pi*G[1, 0, 1, 0, x] - 
        (8*I)*Pi*G[1, 1, 1, 0, x] + 16*G[1, 0, 1, 0, 0, x] + 
        16*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, x]*(-24 - 16*Log[mu2/s]) + G[1, 0, 0, x]*
         (32 + (32*Log[mu2/s])/3 - 16*zeta[2]) + (32 - ((64*I)/3)*Pi)*
         zeta[2] + (32*G[0, 0, x]*zeta[2])/3 + G[1, 1, 0, x]*
         ((-24*I)*Pi - (16*I)*Pi*Log[mu2/s] + 72*zeta[2]) + 
        G[1, 1, x]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + 
        G[1, 0, x]*((32*I)*Pi - (56*zeta[2])/3 + Log[mu2/s]*
           (((32*I)/3)*Pi + 16*zeta[2]) - 8*zeta[3]) + 
        (16 + (16*I)*Pi)*zeta[3] + G[0, x]*(-32*zeta[2] - 
          (32*Log[mu2/s]*zeta[2])/3 + (16*zeta[3])/3) + 
        Log[mu2/s]*((32/3 - ((32*I)/3)*Pi)*zeta[2] + (32*zeta[3])/3) + 
        G[1, x]*((24*I)*Pi*zeta[2] + Log[mu2/s]*((16*I)*Pi*zeta[2] - 
            16*zeta[3]) + (-24 - (24*I)*Pi)*zeta[3] - 150*zeta[4]) + 
        100*zeta[4])/x + (((-32*I)/3)*Pi*G[1, 0, 1, 0, x] + 
        ((16*I)/3)*Pi*G[1, 1, 1, 0, x] - (32*G[1, 0, 1, 0, 0, x])/3 - 
        (32*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 1, 0, 0, x])/3 + 
        G[1, 1, 0, 0, x]*(64/3 + (32*Log[mu2/s])/3) + 
        G[1, 1, 0, x]*(((64*I)/3)*Pi + ((32*I)/3)*Pi*Log[mu2/s] - 
          48*zeta[2]) + (32*G[1, 0, 0, x]*zeta[2])/3 + 
        G[1, 1, x]*(((-16*I)/3)*Pi*zeta[2] + (16*zeta[3])/3) + 
        G[1, 0, x]*((-64*zeta[2])/3 - (32*Log[mu2/s]*zeta[2])/3 + 
          (16*zeta[3])/3) + G[1, x]*(((-64*I)/3)*Pi*zeta[2] + 
          (64/3 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*(((-32*I)/3)*Pi*zeta[2] + 
            (32*zeta[3])/3) + 100*zeta[4]))/x^2) + 
    ((-40*I)*Pi*G[0, 1, 1, x] + (48*I)*Pi*G[1, 0, 1, x] + 
      (2*I)*Pi*G[1, 1, 0, x] + 284*G[0, 0, 0, 0, x] - 106*G[0, 0, 0, 1, x] + 
      (-106 - (11*I)*Pi)*G[0, 0, 1, 0, x] - 2*G[0, 0, 1, 1, x] + 
      (13 + (11*I)*Pi)*G[0, 1, 0, 0, x] - 40*G[0, 1, 0, 1, x] - 
      40*G[0, 1, 1, 0, x] - 139*G[1, 0, 0, 0, x] + 48*G[1, 0, 0, 1, x] + 
      48*G[1, 0, 1, 0, x] + 2*G[1, 1, 0, 0, x] - 11*G[0, 0, 1, 0, 0, x] + 
      11*G[0, 1, 0, 0, 0, x] + G[1, 0, 0, x]*(76/3 - (67*I)*Pi + 
        24*Log[mu2/s]) + G[0, 0, 1, x]*(-251/3 - (84*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, x]*(((76*I)/3)*Pi + (24*I)*Pi*Log[mu2/s] - 108*zeta[2]) + 
      G[0, 1, 0, x]*(-251/3 - (3*I)*Pi + 24*Log[mu2/s] - 22*zeta[2]) + 
      G[0, 0, 0, x]*(83/6 + (82*I)*Pi - 96*Log[mu2/s] + 11*zeta[2]) + 
      G[0, 1, x]*(((-251*I)/3)*Pi + (24*I)*Pi*Log[mu2/s] + 182*zeta[2]) + 
      G[1, x]*((46*I)*Pi*zeta[2] - 46*zeta[3]) + 
      G[0, 0, x]*(-9203/36 - ((649*I)/6)*Pi + (-115/3 - (70*I)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2 + (290 + (11*I)*Pi)*zeta[2] - 
        33*zeta[3]) + (109 - (29*I)*Pi)*zeta[3] + 
      zeta[2]*((-109*I)*Pi + 44*zeta[3]) + (1072 + (66*I)*Pi)*zeta[4] + 
      G[0, x]*(((-9203*I)/36)*Pi + I*Pi*Log[mu2/s]^2 + (1786/3 - (38*I)*Pi)*
         zeta[2] + Log[mu2/s]*(((-115*I)/3)*Pi + 36*zeta[2]) + 
        (-155 - (33*I)*Pi)*zeta[3] + 11*zeta[4]) - 110*zeta[5])/(1 - x) + 
    x^2*(16*G[0, 0, 0, 0, x] + (83*G[0, 0, 0, 1, x])/2 + 
      (83*G[0, 0, 1, 0, x])/2 - 86*G[0, 0, 1, 1, x] - 
      (80*G[0, 1, 0, 0, x])/3 - (227*G[0, 1, 0, 1, x])/6 - 
      (227*G[0, 1, 1, 0, x])/6 + (268*G[0, 1, 1, 1, x])/3 - 
      (100*G[1, 0, 0, 0, x])/3 - (145*G[1, 0, 0, 1, x])/6 - 
      (145*G[1, 0, 1, 0, x])/6 + (206*G[1, 0, 1, 1, x])/3 + 
      38*G[1, 1, 0, 0, x] + (53*G[1, 1, 0, 1, x])/2 + 
      (53*G[1, 1, 1, 0, x])/2 - 78*G[1, 1, 1, 1, x] + 9*G[0, 0, 1, 0, 0, x] - 
      9*G[0, 0, 1, 0, 1, x] - 9*G[0, 0, 1, 1, 0, x] + 9*G[0, 0, 1, 1, 1, x] - 
      9*G[0, 1, 0, 0, 0, x] + 9*G[0, 1, 0, 0, 1, x] + 9*G[0, 1, 0, 1, 0, x] - 
      9*G[0, 1, 0, 1, 1, x] - 9*G[1, 0, 1, 0, 0, x] + 9*G[1, 0, 1, 0, 1, x] + 
      9*G[1, 0, 1, 1, 0, x] - 9*G[1, 0, 1, 1, 1, x] + 9*G[1, 1, 0, 0, 0, x] - 
      9*G[1, 1, 0, 0, 1, x] - 9*G[1, 1, 0, 1, 0, x] + 9*G[1, 1, 0, 1, 1, x] + 
      G[0, 1, 0, x]*(497/12 - ((141*I)/2)*Pi - 6*Log[mu2/s] - 18*zeta[2]) + 
      G[1, 0, 1, x]*(-143/12 + ((95*I)/2)*Pi + 3*Log[mu2/s] - 18*zeta[2]) + 
      G[1, 0, 0, x]*(-35/6 - ((127*I)/2)*Pi - 6*Log[mu2/s] - 9*zeta[2]) + 
      G[0, 1, 1, x]*(-355/6 + ((109*I)/2)*Pi + 3*Log[mu2/s] - 9*zeta[2]) + 
      (105/4 - ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] - (27*Log[mu2/s]^2*zeta[2])/
       4 + G[1, 1, 1, x]*(89/3 - ((103*I)/2)*Pi + 9*zeta[2]) + 
      G[0, 0, 0, x]*(-71/3 + ((133*I)/2)*Pi + 9*Log[mu2/s] + 9*zeta[2]) + 
      G[0, 0, 1, x]*(497/12 - ((101*I)/2)*Pi - 6*Log[mu2/s] + 18*zeta[2]) + 
      G[1, 1, 0, x]*(-143/12 + ((135*I)/2)*Pi + 3*Log[mu2/s] + 18*zeta[2]) + 
      zeta[2]*(59/4 + ((159*I)/2)*Pi - 45*zeta[3]) + 
      G[0, 0, x]*(59/12 + ((53*I)/2)*Pi + (35/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 - (1247*zeta[2])/12 - 27*zeta[3]) + 
      G[1, 1, x]*(59/12 + ((53*I)/2)*Pi + (35/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/4 + (257*zeta[2])/12 - 27*zeta[3]) + 
      (189/4 - (27*I)*Pi)*zeta[3] + G[0, 1, x]*(-59/12 - ((53*I)/2)*Pi + 
        (-35/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 - 
        (193*zeta[2])/12 + 27*zeta[3]) + G[1, 0, x]*(-59/12 - ((53*I)/2)*Pi + 
        (-35/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + 
        (967*zeta[2])/12 + 27*zeta[3]) + 
      G[1, x]*((-211/12 - ((129*I)/2)*Pi)*zeta[2] + (173*zeta[3])/2 - 
        (153*zeta[4])/2) - (10231*zeta[4])/24 + 
      G[0, x]*((-851/12 + ((147*I)/2)*Pi)*zeta[2] + 9*Log[mu2/s]*zeta[2] - 
        (161*zeta[3])/2 + (153*zeta[4])/2) - 90*zeta[5]) + 
    (3*G[0, 0, 0, 0, x] - (3*I)*Pi*G[0, 0, 1, 0, x] + 
      (3*I)*Pi*G[0, 1, 0, 0, x] - 3*G[0, 0, 1, 0, 0, x] + 
      3*G[0, 1, 0, 0, 0, x] - 6*G[0, 1, 0, x]*zeta[2] + 
      G[0, 0, 0, x]*((3*I)*Pi + 3*zeta[2]) + 
      G[0, 0, x]*((-6 + (3*I)*Pi)*zeta[2] - 9*zeta[3]) + 12*zeta[2]*zeta[3] + 
      (18*I)*Pi*zeta[4] + G[0, x]*((-9*I)*Pi*zeta[3] + 3*zeta[4]) - 
      30*zeta[5])/(1 - x)^2 + (-8221/9 - ((122*I)/3)*Pi)*zeta[5] + 
    G[0, x]*(-7361/216 + ((39137*I)/96)*Pi + (-53/18 - ((23*I)/8)*Pi)*
       Log[mu2/s]^4 - (3*Log[mu2/s]^5)/2 + Log[mu2/s]^3*
       (115/18 - ((161*I)/36)*Pi + 24*zeta[2]) + 
      Log[mu2/s]^2*(2551/36 + ((79*I)/3)*Pi + (113/3 + ((89*I)/4)*Pi)*
         zeta[2] - 4*zeta[3]) + (4133/12 + ((5134*I)/9)*Pi)*zeta[3] + 
      zeta[2]*(211721/216 + ((42977*I)/72)*Pi + 548*zeta[3]) + 
      Log[mu2/s]*(18223/162 + ((1129*I)/12)*Pi + 
        (-5759/18 + ((2377*I)/12)*Pi)*zeta[2] + (-709/9 - (8*I)*Pi)*zeta[3] - 
        (253*zeta[4])/4) + (82823/24 + ((717*I)/16)*Pi)*zeta[4] + 
      13*zeta[5]) + Log[mu2/s]*(4346519/46656 - ((23243*I)/288)*Pi + 
      zeta[2]*(639067/1296 + ((16447*I)/72)*Pi - (652*zeta[3])/3) + 
      (2017/108 - ((911*I)/18)*Pi)*zeta[3] + (-9181/96 + ((1691*I)/16)*Pi)*
       zeta[4] + 14*zeta[5]) + x^3*(16*G[0, 0, 0, 0, x] - 
      16*G[0, 0, 0, 1, x] - 16*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] - 
      16*G[0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, x] + 16*G[0, 1, 1, 0, x] - 
      16*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
      16*G[1, 0, 1, 0, x] - 16*G[1, 0, 1, 1, x] + 16*G[1, 1, 0, 0, x] - 
      16*G[1, 1, 0, 1, x] - 16*G[1, 1, 1, 0, x] + 16*G[1, 1, 1, 1, x] - 
      (16*G[0, 0, 1, 0, 0, x])/3 + (16*G[0, 0, 1, 0, 1, x])/3 + 
      (16*G[0, 0, 1, 1, 0, x])/3 - (16*G[0, 0, 1, 1, 1, x])/3 + 
      (16*G[0, 1, 0, 0, 0, x])/3 - (16*G[0, 1, 0, 0, 1, x])/3 - 
      (16*G[0, 1, 0, 1, 0, x])/3 + (16*G[0, 1, 0, 1, 1, x])/3 + 
      (16*G[1, 0, 1, 0, 0, x])/3 - (16*G[1, 0, 1, 0, 1, x])/3 - 
      (16*G[1, 0, 1, 1, 0, x])/3 + (16*G[1, 0, 1, 1, 1, x])/3 - 
      (16*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
      (16*G[1, 1, 0, 1, 0, x])/3 - (16*G[1, 1, 0, 1, 1, x])/3 - 
      (16*G[0, 0, 0, x]*zeta[2])/3 - (32*G[0, 0, 1, x]*zeta[2])/3 + 
      (32*G[0, 1, 0, x]*zeta[2])/3 + (16*G[0, 1, 1, x]*zeta[2])/3 + 
      (16*G[1, 0, 0, x]*zeta[2])/3 + (32*G[1, 0, 1, x]*zeta[2])/3 - 
      (32*G[1, 1, 0, x]*zeta[2])/3 - (16*G[1, 1, 1, x]*zeta[2])/3 + 
      G[0, 1, x]*(-16*zeta[2] - 16*zeta[3]) + 
      G[1, 0, x]*(-16*zeta[2] - 16*zeta[3]) + (80*zeta[2]*zeta[3])/3 + 
      G[0, 0, x]*(16*zeta[2] + 16*zeta[3]) + 
      G[1, 1, x]*(16*zeta[2] + 16*zeta[3]) + 60*zeta[4] - 
      (136*G[0, x]*zeta[4])/3 + (136*G[1, x]*zeta[4])/3 + (160*zeta[5])/3) + 
    G[1, x]*(-79/6 - ((977*I)/4)*Pi - (3*I)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((13*I)/3)*Pi + 20*zeta[2]) + (1036/9 + (577*I)*Pi)*
       zeta[3] + Log[mu2/s]^2*(((901*I)/36)*Pi + (21/2 - (13*I)*Pi)*zeta[2] + 
        23*zeta[3]) + zeta[2]*(-39241/24 + ((22103*I)/36)*Pi + 
        (2843*zeta[3])/3) + (3940/3 - ((4925*I)/6)*Pi)*zeta[4] + 
      Log[mu2/s]*(((2863*I)/108)*Pi + (-1199/6 - ((371*I)/3)*Pi)*zeta[2] + 
        (143/3 - (26*I)*Pi)*zeta[3] + 300*zeta[4]) + (1757*zeta[5])/3) + 
    (-547/36 - ((55*I)/2)*Pi + (92*I)*Pi*G[0, 0, 0, 0, x] + 
      92*G[0, 0, 0, 0, 1, x] + 92*G[0, 0, 0, 1, 0, x] + 
      (-215 + (72*I)*Pi)*G[0, 0, 0, 1, 1, x] + (-539 + (36*I)*Pi)*
       G[0, 0, 1, 0, 0, x] + (236 - (60*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
      (236 + (60*I)*Pi)*G[0, 0, 1, 1, 0, x] + (-1002 + (18*I)*Pi)*
       G[0, 1, 0, 0, 0, x] + 368*G[0, 1, 0, 0, 1, x] + 
      (368 + (54*I)*Pi)*G[0, 1, 0, 1, 0, x] + (-450 - (168*I)*Pi)*
       G[1, 0, 0, 0, 0, x] + (519 + (261*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (519 + (825*I)*Pi)*G[1, 0, 0, 1, 0, x] + 72*G[0, 0, 0, 1, 1, 1, x] + 
      36*G[0, 0, 1, 0, 0, 1, x] + 36*G[0, 0, 1, 0, 1, 0, x] - 
      96*G[0, 0, 1, 0, 1, 1, x] + 204*G[0, 0, 1, 1, 0, 0, x] - 
      144*G[0, 0, 1, 1, 0, 1, x] - 144*G[0, 0, 1, 1, 1, 0, x] + 
      162*G[0, 0, 1, 1, 1, 1, x] + 18*G[0, 1, 0, 0, 0, 1, x] + 
      18*G[0, 1, 0, 0, 1, 0, x] - 18*G[0, 1, 0, 0, 1, 1, x] - 
      30*G[0, 1, 0, 1, 0, 0, x] + 84*G[0, 1, 0, 1, 0, 1, x] + 
      84*G[0, 1, 0, 1, 1, 0, x] - 90*G[0, 1, 0, 1, 1, 1, x] - 
      342*G[0, 1, 1, 0, 0, 0, x] + 240*G[0, 1, 1, 0, 0, 1, x] + 
      240*G[0, 1, 1, 0, 1, 0, x] - 258*G[0, 1, 1, 0, 1, 1, x] + 
      264*G[0, 1, 1, 1, 0, 0, x] - 366*G[0, 1, 1, 1, 0, 1, x] - 
      366*G[0, 1, 1, 1, 1, 0, x] + 540*G[0, 1, 1, 1, 1, 1, x] - 
      168*G[1, 0, 0, 0, 0, 1, x] - 168*G[1, 0, 0, 0, 1, 0, x] + 
      429*G[1, 0, 0, 0, 1, 1, x] + 999*G[1, 0, 0, 1, 0, 0, x] - 
      174*G[1, 0, 0, 1, 0, 1, x] - 174*G[1, 0, 0, 1, 1, 0, x] - 
      114*G[1, 0, 0, 1, 1, 1, x] + 1656*G[1, 0, 1, 0, 0, 0, x] - 
      630*G[1, 0, 1, 0, 0, 1, x] - 630*G[1, 0, 1, 0, 1, 0, x] + 
      123*G[1, 0, 1, 0, 1, 1, x] - 321*G[1, 0, 1, 1, 0, 0, x] - 
      336*G[1, 0, 1, 1, 0, 1, x] - 336*G[1, 0, 1, 1, 1, 0, x] + 
      54*G[1, 0, 1, 1, 1, 1, x] + 636*G[1, 1, 0, 0, 0, 0, x] - 
      90*G[1, 1, 0, 0, 0, 1, x] - 90*G[1, 1, 0, 0, 1, 0, x] - 
      216*G[1, 1, 0, 0, 1, 1, x] + 192*G[1, 1, 0, 1, 0, 0, x] - 
      162*G[1, 1, 0, 1, 0, 1, x] - 162*G[1, 1, 0, 1, 1, 0, x] - 
      204*G[1, 1, 0, 1, 1, 1, x] - 828*G[1, 1, 1, 0, 0, 0, x] + 
      252*G[1, 1, 1, 0, 0, 1, x] + 252*G[1, 1, 1, 0, 1, 0, x] + 
      252*G[1, 1, 1, 0, 1, 1, x] - 1350*G[1, 1, 1, 1, 0, 0, x] + 
      636*G[1, 1, 1, 1, 0, 1, x] + 636*G[1, 1, 1, 1, 1, 0, x] - 
      18*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x]*
       (1479 - (174*I)*Pi - 720*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-475 - (342*I)*Pi - 240*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (155 + (786*I)*Pi - 240*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (-1344 + (354*I)*Pi - 150*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-1344 - (864*I)*Pi - 150*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (514 + (528*I)*Pi - 90*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (-20 + (120*I)*Pi - 54*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-102 - (336*I)*Pi - 48*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-813 - (408*I)*Pi - 42*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
       (-98 - (18*I)*Pi - 36*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (6 + 6*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(-138 - (246*I)*Pi + 
        36*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(-22 - (453*I)*Pi + 
        54*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(-22 - (603*I)*Pi + 
        54*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(405 + (6*I)*Pi + 
        108*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*(405 + (90*I)*Pi + 
        108*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(-169 + (18*I)*Pi + 
        324*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(-169 + (354*I)*Pi + 
        324*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(1338 + (180*I)*Pi + 
        756*Log[mu2/s]) + G[1, 1, 1, 0, x]*(5279/3 + (316*I)*Pi + 
        (322 + (570*I)*Pi)*Log[mu2/s] - 18*Log[mu2/s]^2 - 3408*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-5314/3 - (616*I)*Pi + (214 - (276*I)*Pi)*
         Log[mu2/s] - 18*Log[mu2/s]^2 - 1164*zeta[2]) + 
      G[1, 1, 0, 1, x]*(5279/3 - (660*I)*Pi + (322 + (246*I)*Pi)*Log[mu2/s] - 
        18*Log[mu2/s]^2 - 738*zeta[2]) + G[0, 0, 0, 1, x]*
       (-769/3 - (135*I)*Pi - 12*Log[mu2/s] - 144*zeta[2]) + 
      G[0, 1, 0, 1, x]*(-647/6 + (301*I)*Pi + (-73 - (12*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 - 141*zeta[2]) + G[0, 0, 1, 0, x]*
       (-769/3 - (315*I)*Pi - 12*Log[mu2/s] - 60*zeta[2]) + 
      G[0, 1, 0, 0, x]*(995/3 - (502*I)*Pi + 132*Log[mu2/s] - 54*zeta[2]) + 
      G[1, 0, 0, 0, x]*(1198/3 + (489*I)*Pi + 420*Log[mu2/s] - 42*zeta[2]) + 
      G[0, 1, 1, 1, x]*(41/3 + (339*I)*Pi + (-46 + (90*I)*Pi)*Log[mu2/s] + 
        18*Log[mu2/s]^2 + 66*zeta[2]) + G[0, 0, 0, x]*
       (((-769*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] + 142*zeta[2]) + 
      G[0, 0, 1, 1, x]*(254 + (103*I)*Pi + (-35 - (18*I)*Pi)*Log[mu2/s] + 
        9*Log[mu2/s]^2 + 423*zeta[2]) + G[1, 0, 1, 1, x]*
       (4222/3 + (16*I)*Pi + (176 + (90*I)*Pi)*Log[mu2/s] + 1050*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-647/6 - (143*I)*Pi + (-73 - (150*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 + 1053*zeta[2]) + G[1, 0, 0, 1, x]*
       (-1252 + (50*I)*Pi + (-367 - (30*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 
        1161*zeta[2]) + G[1, 0, 1, 0, x]*(-1252 - (234*I)*Pi + 
        (-367 - (168*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 1359*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-4244/3 + (703*I)*Pi + (-607 - (378*I)*Pi)*
         Log[mu2/s] + 9*Log[mu2/s]^2 + 1503*zeta[2]) + 
      G[1, 1, 1, x]*(6061/3 + ((163*I)/3)*Pi + (-90 + (45*I)*Pi)*
         Log[mu2/s]^2 + 27*Log[mu2/s]^3 + (2405 + (1299*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(66 + (356*I)*Pi + 531*zeta[2]) - 1002*zeta[3]) + 
      G[1, 0, 0, x]*(16027/36 - ((1907*I)/3)*Pi + (-7 + (9*I)*Pi)*
         Log[mu2/s]^2 + (-1874 - (582*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(217 + (39*I)*Pi + 156*zeta[2]) - 309*zeta[3]) + 
      G[0, 1, 1, x]*(-29201/36 - ((1025*I)/6)*Pi + (14 - (18*I)*Pi)*
         Log[mu2/s]^2 - 9*Log[mu2/s]^3 + Log[mu2/s]*(-230/3 - (91*I)*Pi - 
          297*zeta[2]) + (-944 + (102*I)*Pi)*zeta[2] - 234*zeta[3]) + 
      G[0, 1, 0, x]*(8983/12 + ((1975*I)/6)*Pi + (4 - (9*I)*Pi)*
         Log[mu2/s]^2 + (-414 + (195*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(316/3 + (67*I)*Pi + 132*zeta[2]) - 150*zeta[3]) + 
      G[1, 0, 1, x]*(-14650/9 - ((44*I)/3)*Pi + (38 - (18*I)*Pi)*
         Log[mu2/s]^2 - 9*Log[mu2/s]^3 + Log[mu2/s]*(-170 - (115*I)*Pi - 
          369*zeta[2]) + (911 - (453*I)*Pi)*zeta[2] - 105*zeta[3]) + 
      (-431/9 + (247*I)*Pi)*zeta[3] + Log[mu2/s]^2*(5/8 + ((9*I)/4)*Pi + 
        (65/2 - (7*I)*Pi)*zeta[2] + 25*zeta[3]) + 
      G[0, 0, 1, x]*(8983/12 + (103*I)*Pi + (4 + (9*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(316/3 - (39*I)*Pi - 36*zeta[2]) + (-692 - (57*I)*Pi)*
         zeta[2] + 204*zeta[3]) + G[0, 0, x]*(3/4 + ((8983*I)/12)*Pi + 
        (4*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((316*I)/3)*Pi - 160*zeta[2]) + 
        (472/3 + (305*I)*Pi)*zeta[2] + 221*zeta[3]) + 
      zeta[2]*(-113/3 + ((37667*I)/36)*Pi + 823*zeta[3]) + 
      G[1, 1, 0, x]*(-14650/9 + (175*I)*Pi + (38 - (36*I)*Pi)*Log[mu2/s]^2 - 
        9*Log[mu2/s]^3 + Log[mu2/s]*(-170 - (209*I)*Pi - 225*zeta[2]) + 
        (1115 - (1062*I)*Pi)*zeta[2] + 846*zeta[3]) + 
      G[0, 1, x]*(529/8 - ((335*I)/9)*Pi - (9*I)*Pi*Log[mu2/s]^3 + 
        (2999/6 + (1073*I)*Pi)*zeta[2] + Log[mu2/s]^2*(-9 + (18*I)*Pi + 
          162*zeta[2]) + Log[mu2/s]*(76/3 + ((32*I)/3)*Pi + 
          (380 + (273*I)*Pi)*zeta[2] - 78*zeta[3]) + (-252 - (384*I)*Pi)*
         zeta[3] - 4188*zeta[4]) + G[0, x]*(79/24 + ((527*I)/8)*Pi + 
        Log[mu2/s]^2*((-9*I)*Pi - 37*zeta[2]) + (-72265/36 - ((1499*I)/3)*Pi)*
         zeta[2] + (-644/3 - (133*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-1 + ((76*I)/3)*Pi + (-57 - (154*I)*Pi)*zeta[2] + 
          68*zeta[3]) - (10469*zeta[4])/4) + (11177/3 - (1526*I)*Pi)*
       zeta[4] + Log[mu2/s]*(-79/24 - ((17*I)/2)*Pi + 
        (-133/2 - ((20*I)/3)*Pi)*zeta[2] + (-85/3 + (30*I)*Pi)*zeta[3] + 
        270*zeta[4]) + G[1, 0, x]*(529/8 - ((4629*I)/4)*Pi - 
        (9*I)*Pi*Log[mu2/s]^3 + (10991/6 + (679*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-9 + (31*I)*Pi + 162*zeta[2]) + 
        Log[mu2/s]*(76/3 + (29*I)*Pi + (372 + (297*I)*Pi)*zeta[2] - 
          78*zeta[3]) + (-127 + (501*I)*Pi)*zeta[3] + (20637*zeta[4])/4) + 
      G[1, 1, x]*(727/36 + ((3128*I)/9)*Pi + (18*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(15 - (52*I)*Pi - 225*zeta[2]) + (-10409/3 - (976*I)*Pi)*
         zeta[2] + (784 + (1746*I)*Pi)*zeta[3] + Log[mu2/s]*
         (-45 - (74*I)*Pi + (-817 - (504*I)*Pi)*zeta[2] + 252*zeta[3]) + 
        (17553*zeta[4])/2) + G[1, x]*(-55/2 + ((5585*I)/72)*Pi + 
        zeta[2]*(125173/36 - ((10645*I)/6)*Pi - 1764*zeta[3]) + 
        Log[mu2/s]^2*(9/4 + (6*I)*Pi + (-18 + (27*I)*Pi)*zeta[2] - 
          54*zeta[3]) + (1262/3 - (692*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(-35/4 - ((91*I)/6)*Pi + (184 + (119*I)*Pi)*zeta[2] + 
          (-2 - (60*I)*Pi)*zeta[3] - 630*zeta[4]) + 
        (-9853/4 + ((4893*I)/2)*Pi)*zeta[4] - 2022*zeta[5]) + 1266*zeta[5])/
     x + ((12*I)*Pi*G[0, 0, 0, 0, 1, x] - (12*I)*Pi*G[0, 0, 0, 1, 0, x] - 
      (12*I)*Pi*G[0, 0, 1, 0, 0, x] - (16*I)*Pi*G[0, 1, 0, 0, 0, x] + 
      (92*I)*Pi*G[1, 0, 0, 0, 0, x] + (-480 - (136*I)*Pi)*
       G[1, 1, 1, 1, 1, x] + 12*G[0, 0, 0, 0, 1, 1, x] - 
      12*G[0, 0, 0, 1, 0, 1, x] - 12*G[0, 0, 0, 1, 1, 0, x] + 
      12*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 0, 1, x] - 
      12*G[0, 0, 1, 0, 1, 0, x] + 12*G[0, 0, 1, 0, 1, 1, x] - 
      108*G[0, 0, 1, 1, 0, 0, x] + 32*G[0, 0, 1, 1, 0, 1, x] + 
      32*G[0, 0, 1, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, 1, x] - 
      16*G[0, 1, 0, 0, 0, 1, x] - 16*G[0, 1, 0, 0, 1, 0, x] + 
      24*G[0, 1, 0, 0, 1, 1, x] - 8*G[0, 1, 0, 1, 0, 0, x] + 
      8*G[0, 1, 0, 1, 0, 1, x] + 8*G[0, 1, 0, 1, 1, 0, x] - 
      12*G[0, 1, 0, 1, 1, 1, x] + 168*G[0, 1, 1, 0, 0, 0, x] - 
      80*G[0, 1, 1, 0, 0, 1, x] - 80*G[0, 1, 1, 0, 1, 0, x] + 
      104*G[0, 1, 1, 0, 1, 1, x] - 128*G[0, 1, 1, 1, 0, 0, x] + 
      168*G[0, 1, 1, 1, 0, 1, x] + 168*G[0, 1, 1, 1, 1, 0, x] - 
      232*G[0, 1, 1, 1, 1, 1, x] + 92*G[1, 0, 0, 0, 0, 1, x] + 
      92*G[1, 0, 0, 0, 1, 0, x] - 265*G[1, 0, 0, 0, 1, 1, x] - 
      539*G[1, 0, 0, 1, 0, 0, x] + 202*G[1, 0, 0, 1, 0, 1, x] + 
      202*G[1, 0, 0, 1, 1, 0, x] - 128*G[1, 0, 0, 1, 1, 1, x] - 
      1002*G[1, 0, 1, 0, 0, 0, x] + 516*G[1, 0, 1, 0, 0, 1, x] + 
      516*G[1, 0, 1, 0, 1, 0, x] - 213*G[1, 0, 1, 0, 1, 1, x] + 
      119*G[1, 0, 1, 1, 0, 0, x] + 76*G[1, 0, 1, 1, 0, 1, x] + 
      76*G[1, 0, 1, 1, 1, 0, x] + 104*G[1, 0, 1, 1, 1, 1, x] - 
      450*G[1, 1, 0, 0, 0, 0, x] + 136*G[1, 1, 0, 0, 0, 1, x] + 
      136*G[1, 1, 0, 0, 1, 0, x] - 12*G[1, 1, 0, 0, 1, 1, x] - 
      150*G[1, 1, 0, 1, 0, 0, x] + 36*G[1, 1, 0, 1, 0, 1, x] + 
      36*G[1, 1, 0, 1, 1, 0, x] + 140*G[1, 1, 0, 1, 1, 1, x] + 
      490*G[1, 1, 1, 0, 0, 0, x] - 236*G[1, 1, 1, 0, 0, 1, x] - 
      236*G[1, 1, 1, 0, 1, 0, x] - 128*G[1, 1, 1, 0, 1, 1, x] + 
      734*G[1, 1, 1, 1, 0, 0, x] - 280*G[1, 1, 1, 1, 0, 1, x] - 
      280*G[1, 1, 1, 1, 1, 0, x] + 144*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 0, 0, x]*(-523 - (154*I)*Pi - 408*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(464/3 - (52*I)*Pi - 176*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(464/3 - (290*I)*Pi - 176*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(-782/3 - (16*I)*Pi - 56*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(-782/3 - (32*I)*Pi - 56*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(158 + (167*I)*Pi - 28*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(158 + (275*I)*Pi - 28*Log[mu2/s]) + 
      G[0, 0, 0, 1, 1, x]*(-30 - (12*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-445/3 - (185*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-445/3 - (349*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-188/3 - (12*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(21 - (4*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(-74/3 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(50/3 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(50/3 + (12*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(-74/3 - (72*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(33 + (94*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(34 + (200*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(832/3 + (216*I)*Pi + 40*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(251 - (8*I)*Pi + 56*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(1798/3 - (292*I)*Pi + 72*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(1798/3 + (526*I)*Pi + 72*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-598/3 - (354*I)*Pi + 132*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(1616/3 + (236*I)*Pi + 148*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-2312/3 + (106*I)*Pi + 420*Log[mu2/s]) + 
      G[1, 0, 1, 0, x]*(5659/12 + (48*I)*Pi + (268/3 + (112*I)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 - 1178*zeta[2]) + 
      G[1, 1, 0, 0, x]*(12127/36 - (415*I)*Pi + (201 + (230*I)*Pi)*
         Log[mu2/s] - 7*Log[mu2/s]^2 - 1031*zeta[2]) + 
      G[0, 1, 1, 0, x]*(947/6 + ((998*I)/3)*Pi + (164/3 + (100*I)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 - 824*zeta[2]) + 
      G[1, 0, 0, 1, x]*(5659/12 - (26*I)*Pi + (268/3 + (16*I)*Pi)*
         Log[mu2/s] + 4*Log[mu2/s]^2 - 742*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-1995/4 + ((260*I)/3)*Pi + (-316/3 - (20*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 - 478*zeta[2]) + 
      G[0, 1, 1, 1, x]*(-568/3 - ((221*I)/3)*Pi + (-64 - (12*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 - 156*zeta[2]) + 
      G[0, 0, 1, 1, x]*(-11/6 + ((49*I)/3)*Pi + (20 + (8*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 96*zeta[2]) + G[0, 1, 0, 1, x]*
       (947/6 + ((26*I)/3)*Pi + (164/3 + (4*I)*Pi)*Log[mu2/s] + 
        4*Log[mu2/s]^2 - 24*zeta[2]) + G[0, 1, 0, 0, x]*
       (((50*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 12*zeta[2]) + 
      G[0, 0, 1, 0, x]*(((-74*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 80*zeta[2]) + 
      G[0, 0, 0, 1, x]*((-30*I)*Pi - (12*I)*Pi*Log[mu2/s] + 96*zeta[2]) + 
      G[1, 0, 0, 0, x]*(((-445*I)/3)*Pi - (12*I)*Pi*Log[mu2/s] + 
        142*zeta[2]) + G[1, 1, 1, 1, x]*(2840/3 + ((616*I)/3)*Pi + 
        (86 + (36*I)*Pi)*Log[mu2/s] - 18*Log[mu2/s]^2 + 450*zeta[2]) + 
      G[1, 1, 0, 1, x]*(-3919/6 + (236*I)*Pi + (-196 - (112*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 + 490*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-3919/6 - ((359*I)/3)*Pi + (-196 - (312*I)*Pi)*
         Log[mu2/s] + 12*Log[mu2/s]^2 + 2164*zeta[2]) + 
      G[1, 1, 0, x]*(16853/24 - ((8651*I)/36)*Pi + (-9 + (5*I)*Pi)*
         Log[mu2/s]^2 + (-62/3 + (707*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(76 - (13*I)*Pi + 176*zeta[2]) - 276*zeta[3]) + 
      G[0, 0, 1, x]*(((-11*I)/6)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((20*I)*Pi - 48*zeta[2]) + (-26/3 + (44*I)*Pi)*zeta[2] - 
        80*zeta[3]) + G[1, 0, 1, x]*(16853/24 + ((293*I)/6)*Pi + 
        (-9 - (2*I)*Pi)*Log[mu2/s]^2 + (-578 + (571*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(76 - (34*I)*Pi + 208*zeta[2]) - 3*zeta[3]) + 
      G[0, 1, 0, x]*(((947*I)/6)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((164*I)/3)*Pi - 104*zeta[2]) + (-1162/3 - (124*I)*Pi)*
         zeta[2] + 68*zeta[3]) + G[0, 1, 1, x]*(298/9 + ((11*I)/3)*Pi + 
        (3/2 - (2*I)*Pi)*Log[mu2/s]^2 + (2873/6 + (16*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(211/6 - ((19*I)/3)*Pi + 132*zeta[2]) + 92*zeta[3]) + 
      G[1, 0, 0, x]*(((5659*I)/12)*Pi + (4*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((268*I)/3)*Pi - 160*zeta[2]) + (862/3 + (305*I)*Pi)*
         zeta[2] + 221*zeta[3]) + G[1, 1, 1, x]*(-993 + ((267*I)/2)*Pi + 
        (18 - (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-160 - (74*I)*Pi - 
          108*zeta[2]) + (-1074 - (826*I)*Pi)*zeta[2] + 710*zeta[3]) + 
      G[1, 1, x]*(7021/72 - ((6209*I)/24)*Pi + Log[mu2/s]^2*
         (-33/4 + (9*I)*Pi - 12*zeta[2]) + (6651/4 + ((1568*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(385/12 - ((201*I)/2)*Pi + 
          (1316/3 + (216*I)*Pi)*zeta[2] - 176*zeta[3]) + 
        (-410/3 - (996*I)*Pi)*zeta[3] - (10861*zeta[4])/2) + 
      G[1, 0, x]*(((16853*I)/24)*Pi + Log[mu2/s]^2*((-9*I)*Pi - 37*zeta[2]) + 
        (-55105/36 - ((212*I)/3)*Pi)*zeta[2] + (-185/3 - (133*I)*Pi)*
         zeta[3] + Log[mu2/s]*((76*I)*Pi + (-113 - (154*I)*Pi)*zeta[2] + 
          68*zeta[3]) - (10469*zeta[4])/4) + 
      G[0, 1, x]*(((298*I)/9)*Pi + Log[mu2/s]^2*(((3*I)/2)*Pi - 12*zeta[2]) + 
        (-1859/3 - ((3395*I)/6)*Pi)*zeta[2] + (521/3 + (192*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((211*I)/6)*Pi + (-550/3 - (124*I)*Pi)*zeta[2] + 
          68*zeta[3]) + 2112*zeta[4]) + G[1, x]*(((7021*I)/72)*Pi + 
        (-2594/9 - (78*I)*Pi)*zeta[3] + Log[mu2/s]^2*(((-33*I)/4)*Pi + 
          (15/2 - (7*I)*Pi)*zeta[2] + 25*zeta[3]) + 
        zeta[2]*(-126047/72 + ((34097*I)/36)*Pi + 823*zeta[3]) + 
        (-12043/12 - (1526*I)*Pi)*zeta[4] + Log[mu2/s]*(((385*I)/12)*Pi + 
          (23/6 - ((110*I)/3)*Pi)*zeta[2] + (-85/3 + (30*I)*Pi)*zeta[3] + 
          270*zeta[4]) + 1266*zeta[5]))/x^2 - (8453575*zeta[6])/3456 + 
    x*(-69266815/209952 - ((6985391*I)/46656)*Pi + 
      208*G[0, 0, 0, 0, 0, 1, x] + 208*G[0, 0, 0, 0, 1, 0, x] - 
      132*G[0, 0, 0, 0, 1, 1, x] - 20*G[0, 0, 0, 1, 0, 0, x] - 
      (130*G[0, 0, 0, 1, 0, 1, x])/3 - (130*G[0, 0, 0, 1, 1, 0, x])/3 + 
      (44*G[0, 0, 0, 1, 1, 1, x])/3 - 176*G[0, 0, 1, 0, 0, 0, x] + 
      (74*G[0, 0, 1, 0, 0, 1, x])/3 + (74*G[0, 0, 1, 0, 1, 0, x])/3 - 
      (280*G[0, 0, 1, 0, 1, 1, x])/3 + 104*G[0, 0, 1, 1, 0, 0, x] - 
      (160*G[0, 0, 1, 1, 0, 1, x])/3 - (160*G[0, 0, 1, 1, 1, 0, x])/3 + 
      (512*G[0, 0, 1, 1, 1, 1, x])/3 - 48*G[0, 1, 0, 0, 0, 0, x] - 
      80*G[0, 1, 0, 0, 0, 1, x] - 80*G[0, 1, 0, 0, 1, 0, x] - 
      144*G[0, 1, 0, 0, 1, 1, x] - 24*G[0, 1, 0, 1, 0, 0, x] + 
      (20*G[0, 1, 0, 1, 0, 1, x])/3 + (20*G[0, 1, 0, 1, 1, 0, x])/3 + 
      (908*G[0, 1, 0, 1, 1, 1, x])/3 - 4*G[0, 1, 1, 0, 0, 0, x] + 
      (356*G[0, 1, 1, 0, 0, 1, x])/3 + (356*G[0, 1, 1, 0, 1, 0, x])/3 + 
      (356*G[0, 1, 1, 0, 1, 1, x])/3 + 144*G[0, 1, 1, 1, 0, 0, x] - 
      (496*G[0, 1, 1, 1, 0, 1, x])/3 - (496*G[0, 1, 1, 1, 1, 0, x])/3 - 
      (844*G[0, 1, 1, 1, 1, 1, x])/3 - (448*G[1, 0, 0, 0, 0, 0, x])/3 - 
      (448*G[1, 0, 0, 0, 0, 1, x])/3 - (448*G[1, 0, 0, 0, 1, 0, x])/3 + 
      132*G[1, 0, 0, 0, 1, 1, x] + (380*G[1, 0, 0, 1, 0, 0, x])/3 + 
      (194*G[1, 0, 0, 1, 0, 1, x])/3 + (194*G[1, 0, 0, 1, 1, 0, x])/3 + 
      28*G[1, 0, 0, 1, 1, 1, x] + (848*G[1, 0, 1, 0, 0, 0, x])/3 - 
      (10*G[1, 0, 1, 0, 0, 1, x])/3 - (10*G[1, 0, 1, 0, 1, 0, x])/3 + 
      8*G[1, 0, 1, 0, 1, 1, x] - 168*G[1, 0, 1, 1, 0, 0, x] - 
      48*G[1, 0, 1, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 1, 0, x] - 
      128*G[1, 0, 1, 1, 1, 1, x] + (272*G[1, 1, 0, 0, 0, 0, x])/3 - 
      (64*G[1, 1, 0, 0, 0, 1, x])/3 - (64*G[1, 1, 0, 0, 1, 0, x])/3 + 
      80*G[1, 1, 0, 0, 1, 1, x] - (184*G[1, 1, 0, 1, 0, 0, x])/3 + 
      (44*G[1, 1, 0, 1, 0, 1, x])/3 + (44*G[1, 1, 0, 1, 1, 0, x])/3 - 
      196*G[1, 1, 0, 1, 1, 1, x] + (140*G[1, 1, 1, 0, 0, 0, x])/3 - 
      (292*G[1, 1, 1, 0, 0, 1, x])/3 - (292*G[1, 1, 1, 0, 1, 0, x])/3 - 
      12*G[1, 1, 1, 0, 1, 1, x] - 144*G[1, 1, 1, 1, 0, 0, x] + 
      224*G[1, 1, 1, 1, 0, 1, x] + 224*G[1, 1, 1, 1, 1, 0, x] + 
      132*G[1, 1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, 1, x]*
       (-392/3 + ((88*I)/3)*Pi - 88*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
       (-19/3 + ((86*I)/3)*Pi - 64*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
       (-19/3 + ((152*I)/3)*Pi - 64*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
       (476/3 + ((748*I)/3)*Pi - 60*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
       (-176 + (296*I)*Pi - 60*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
       (-437/3 + ((40*I)/3)*Pi - 56*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
       (-248 + (24*I)*Pi - 52*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
       (-248 - ((346*I)/3)*Pi - 52*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
       (515/3 + ((706*I)/3)*Pi - 44*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (-248 + (44*I)*Pi - 36*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
       (-248 - ((436*I)/3)*Pi - 36*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
       (108 - ((100*I)/3)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (108 + ((676*I)/3)*Pi - 12*Log[mu2/s]) + (-47/48 - ((15*I)/8)*Pi)*
       Log[mu2/s]^5 - (9*Log[mu2/s]^6)/16 + G[1, 0, 0, 0, 1, x]*
       (108 - ((40*I)/3)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
       (108 + ((586*I)/3)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
       (-935/3 - ((418*I)/3)*Pi + 12*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
       (-157 - ((4*I)/3)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
       (-151 + ((62*I)/3)*Pi + 16*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
       (-151 - (200*I)*Pi + 16*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
       (-157 - (208*I)*Pi + 16*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
       (-896/3 - ((460*I)/3)*Pi + 28*Log[mu2/s]) + G[0, 0, 0, 1, 1, x]*
       (439/3 + ((10*I)/3)*Pi + 32*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (297 - ((44*I)/3)*Pi + 32*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (439/3 - ((56*I)/3)*Pi + 32*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
       (291 - ((110*I)/3)*Pi + 32*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
       (291 + ((248*I)/3)*Pi + 32*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
       (297 + ((272*I)/3)*Pi + 32*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
       (17/3 - (92*I)*Pi + 36*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
       (-220 + (248*I)*Pi + 40*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
       (360 - ((764*I)/3)*Pi + 44*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
       (-28/3 - (104*I)*Pi + 72*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
       (316 - ((920*I)/3)*Pi + 140*Log[mu2/s]) + G[0, 0, 0, 0, x]*
       (-1630/9 - (348*I)*Pi + (120 - (40*I)*Pi)*Log[mu2/s] - 
        14*Log[mu2/s]^2 - 674*zeta[2]) + G[1, 1, 1, 1, x]*
       (-2276/9 - ((956*I)/3)*Pi + (316/3 - (120*I)*Pi)*Log[mu2/s] - 
        12*Log[mu2/s]^2 - 500*zeta[2]) + G[1, 0, 1, 0, x]*
       (-819/2 - ((134*I)/3)*Pi + (-196/3 - (28*I)*Pi)*Log[mu2/s] - 
        (338*zeta[2])/3) + G[1, 1, 0, 1, x]*(1421/3 + ((191*I)/3)*Pi + 
        (196/3 + (60*I)*Pi)*Log[mu2/s] - (308*zeta[2])/3) + 
      G[0, 0, 0, 1, x]*(2251/6 - ((109*I)/3)*Pi + (196/3 - (20*I)*Pi)*
         Log[mu2/s] - (146*zeta[2])/3) + G[0, 1, 0, 1, x]*
       (-1330/3 - ((191*I)/3)*Pi + (-196/3 - (44*I)*Pi)*Log[mu2/s] - 
        (140*zeta[2])/3) + G[0, 0, 1, 0, x]*(2251/6 + ((134*I)/3)*Pi + 
        (196/3 + (44*I)*Pi)*Log[mu2/s] - (110*zeta[2])/3) + 
      G[1, 1, 1, 0, x]*(1421/3 - ((109*I)/3)*Pi + (196/3 - (4*I)*Pi)*
         Log[mu2/s] - (68*zeta[2])/3) + Log[mu2/s]^4*
       (3683/432 - ((281*I)/144)*Pi + (237*zeta[2])/16) + 
      G[1, 0, 1, 1, x]*(1682/3 - ((409*I)/3)*Pi + (24 + (88*I)*Pi)*
         Log[mu2/s] + 72*zeta[2]) + G[1, 1, 0, 0, x]*
       (-1930/3 + ((382*I)/3)*Pi + (-24 - (24*I)*Pi)*Log[mu2/s] + 
        (388*zeta[2])/3) + G[0, 1, 1, 1, x]*(1643/9 + ((956*I)/3)*Pi + 
        (-316/3 + (152*I)*Pi)*Log[mu2/s] + 12*Log[mu2/s]^2 + 
        (508*zeta[2])/3) + G[0, 1, 1, 0, x]*(-1330/3 + ((109*I)/3)*Pi + 
        (-196/3 - (76*I)*Pi)*Log[mu2/s] + (580*zeta[2])/3) + 
      G[0, 1, 0, 0, x]*(653 - ((382*I)/3)*Pi + (24 + (52*I)*Pi)*Log[mu2/s] + 
        204*zeta[2]) + G[1, 0, 0, 1, x]*(-819/2 + ((109*I)/3)*Pi + 
        (-196/3 - (60*I)*Pi)*Log[mu2/s] + (658*zeta[2])/3) + 
      G[0, 0, 1, 1, x]*(-1459/3 + ((409*I)/3)*Pi + (-24 - (56*I)*Pi)*
         Log[mu2/s] + (712*zeta[2])/3) + G[1, 0, 0, 0, x]*
       (1579/9 + (348*I)*Pi + (-120 + (76*I)*Pi)*Log[mu2/s] + 
        14*Log[mu2/s]^2 + (958*zeta[2])/3) + G[0, 1, 1, x]*
       (-1253/3 - ((2455*I)/9)*Pi + (4*I)*Pi*Log[mu2/s]^2 - 
        (8*Log[mu2/s]^3)/3 + Log[mu2/s]*(-12 - ((512*I)/3)*Pi - 
          200*zeta[2]) + (-236/3 + (20*I)*Pi)*zeta[2] - (1156*zeta[3])/3) + 
      G[1, 0, 0, x]*(-5/2 - ((4195*I)/18)*Pi + (-11/3 + (30*I)*Pi)*
         Log[mu2/s]^2 + (16*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (1 - ((578*I)/3)*Pi - 328*zeta[2]) + (-88 - ((938*I)/3)*Pi)*
         zeta[2] - (656*zeta[3])/3) + G[0, 0, 0, x]*
       (-227/2 + ((3475*I)/18)*Pi + (11/3 - (38*I)*Pi)*Log[mu2/s]^2 - 
        8*Log[mu2/s]^3 + (228 + (182*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1 + ((578*I)/3)*Pi + 432*zeta[2]) - 16*zeta[3]) + 
      Log[mu2/s]^3*(36359/648 + ((2993*I)/108)*Pi + (203/72 + ((37*I)/4)*Pi)*
         zeta[2] - 6*zeta[3]) + (174463/972 + ((83855*I)/108)*Pi)*zeta[3] - 
      (385*zeta[3]^2)/9 + G[1, 0, 1, x]*(-311/2 + ((835*I)/6)*Pi - 
        (8*I)*Pi*Log[mu2/s]^2 - (8*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-12 - ((124*I)/3)*Pi - 72*zeta[2]) + 
        (658 + ((818*I)/3)*Pi)*zeta[2] + (94*zeta[3])/3) + 
      G[1, 1, 1, x]*(863/3 + ((2095*I)/9)*Pi - (12*I)*Pi*Log[mu2/s]^2 + 
        (656/3 - ((220*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(12 + ((512*I)/3)*Pi + 
          312*zeta[2]) + (244*zeta[3])/3) + G[1, 1, 0, x]*
       (-311/2 - ((545*I)/3)*Pi - (8*I)*Pi*Log[mu2/s]^2 - 
        (8*Log[mu2/s]^3)/3 + (-798 + ((388*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-12 + ((124*I)/3)*Pi + 104*zeta[2]) + (436*zeta[3])/3) + 
      G[0, 1, 0, x]*(557/2 + ((665*I)/3)*Pi + (16*I)*Pi*Log[mu2/s]^2 + 
        (16*Log[mu2/s]^3)/3 + Log[mu2/s]*(12 - ((124*I)/3)*Pi - 
          208*zeta[2]) + (658 - (20*I)*Pi)*zeta[2] + 196*zeta[3]) + 
      G[0, 0, 1, x]*(557/2 - ((595*I)/6)*Pi + (16*I)*Pi*Log[mu2/s]^2 + 
        (16*Log[mu2/s]^3)/3 + Log[mu2/s]*(12 + ((124*I)/3)*Pi - 40*zeta[2]) + 
        (-798 - (70*I)*Pi)*zeta[2] + (626*zeta[3])/3) + 
      zeta[2]*(14678695/46656 + ((512489*I)/1296)*Pi + 
        (60191/36 - ((1667*I)/3)*Pi)*zeta[3]) + 
      G[0, 1, x]*(-585/4 - ((3545*I)/54)*Pi + (26/3 - ((64*I)/3)*Pi)*
         Log[mu2/s]^3 - 6*Log[mu2/s]^4 + (1735/3 - (78*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(428/9 + (26*I)*Pi + 182*zeta[2]) + 
        (-506/3 + ((512*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (1985/27 + ((856*I)/9)*Pi + (332/3 + (236*I)*Pi)*zeta[2] + 
          40*zeta[3]) - 793*zeta[4]) + G[0, 0, x]*(271/2 + ((2389*I)/27)*Pi + 
        (-44/3 + ((40*I)/3)*Pi)*Log[mu2/s]^3 + 4*Log[mu2/s]^4 + 
        Log[mu2/s]^2*(-572/9 - ((121*I)/3)*Pi - 104*zeta[2]) + 
        (-3140/9 - (6*I)*Pi)*zeta[2] + (929/3 - ((262*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-2066/27 - ((1045*I)/9)*Pi + (-76 - (104*I)*Pi)*zeta[2] + 
          8*zeta[3]) - 291*zeta[4]) + Log[mu2/s]^2*(497515/5184 + 
        ((20783*I)/216)*Pi + (-9317/48 - ((173*I)/24)*Pi)*zeta[2] + 
        (-157/4 - (27*I)*Pi)*zeta[3] - (2135*zeta[4])/32) + 
      G[1, 1, x]*(157 + ((3329*I)/54)*Pi + (-26/3 + ((64*I)/3)*Pi)*
         Log[mu2/s]^3 + 6*Log[mu2/s]^4 + Log[mu2/s]^2*(-428/9 - (26*I)*Pi - 
          182*zeta[2]) + (-1814/3 + (78*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-1904/27 - ((856*I)/9)*Pi + (-332/3 - (92*I)*Pi)*
           zeta[2] - 56*zeta[3]) + (506/3 - ((352*I)/3)*Pi)*zeta[3] - 
        55*zeta[4]) + (168781/36 + ((629*I)/96)*Pi)*zeta[4] + 
      G[1, 0, x]*(-585/4 - ((2281*I)/27)*Pi + (26/3 - ((64*I)/3)*Pi)*
         Log[mu2/s]^3 - 6*Log[mu2/s]^4 + (4349/9 + (42*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(428/9 + ((67*I)/3)*Pi + 178*zeta[2]) + 
        (-929/3 + ((422*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (1985/27 + ((757*I)/9)*Pi + (184 + (204*I)*Pi)*zeta[2] + 
          72*zeta[3]) + 209*zeta[4]) + 
      G[0, x]*(-2714/27 - ((52025*I)/324)*Pi + (53/18 + ((11*I)/2)*Pi)*
         Log[mu2/s]^4 + (3*Log[mu2/s]^5)/2 + Log[mu2/s]^3*
         (-115/18 + ((52*I)/9)*Pi - 47*zeta[2]) + 
        zeta[2]*(7765/108 - ((2855*I)/18)*Pi - 549*zeta[3]) + 
        (1897/6 - ((2045*I)/9)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-2515/36 - ((211*I)/6)*Pi + (-19/2 - (31*I)*Pi)*zeta[2] + 
          3*zeta[3]) + (-3965/2 - ((913*I)/4)*Pi)*zeta[4] + 
        Log[mu2/s]*(-24271/162 - ((2569*I)/18)*Pi + 
          (4747/18 + ((167*I)/3)*Pi)*zeta[2] + (-140/9 + (50*I)*Pi)*zeta[3] + 
          (1795*zeta[4])/4) - 55*zeta[5]) + Log[mu2/s]*
       (-4192943/46656 + ((14651*I)/288)*Pi + (3851/108 - ((109*I)/18)*Pi)*
         zeta[3] + zeta[2]*(-540247/1296 - ((7435*I)/72)*Pi + 
          (580*zeta[3])/3) + (11333/96 - ((6163*I)/16)*Pi)*zeta[4] - 
        2*zeta[5]) + (-7850/9 + ((1277*I)/3)*Pi)*zeta[5] + 
      G[1, x]*(122/3 + ((39*I)/2)*Pi - (9*Log[mu2/s]^2)/4 + 
        zeta[2]*(433/4 + ((425*I)/3)*Pi - (746*zeta[3])/3) + 
        (-2113/6 + (253*I)*Pi)*zeta[3] + Log[mu2/s]*(35/4 - ((3*I)/2)*Pi + 
          (12 - ((124*I)/3)*Pi)*zeta[2] + (124/3 + (36*I)*Pi)*zeta[3] - 
          296*zeta[4]) + (2405 - ((341*I)/3)*Pi)*zeta[4] + (685*zeta[5])/3) + 
      (21939247*zeta[6])/3456)), ((589*I)/108)*Pi + 
  (50*I)*Pi*G[0, 0, 0, 0, 0, x] + (-95/6 - ((65*I)/3)*Pi)*
   G[0, 1, 1, 0, 0, x] + 50*G[0, 0, 0, 0, 0, 1, x] + 
  50*G[0, 0, 0, 0, 1, 0, x] - 82*G[0, 0, 0, 0, 1, 1, x] + 
  26*G[0, 0, 0, 1, 0, 0, x] - (128*G[0, 0, 0, 1, 0, 1, x])/3 - 
  (128*G[0, 0, 0, 1, 1, 0, x])/3 + (40*G[0, 0, 0, 1, 1, 1, x])/3 - 
  2*G[0, 0, 1, 0, 0, 0, x] + (10*G[0, 0, 1, 0, 0, 1, x])/3 + 
  (10*G[0, 0, 1, 0, 1, 0, x])/3 - (26*G[0, 0, 1, 0, 1, 1, x])/3 - 
  30*G[0, 0, 1, 1, 0, 0, x] - (38*G[0, 0, 1, 1, 0, 1, x])/3 - 
  (38*G[0, 0, 1, 1, 1, 0, x])/3 + (175*G[0, 0, 1, 1, 1, 1, x])/3 - 
  26*G[0, 1, 0, 0, 0, 0, x] + 45*G[0, 1, 0, 0, 0, 1, x] + 
  45*G[0, 1, 0, 0, 1, 0, x] - 61*G[0, 1, 0, 0, 1, 1, x] + 
  33*G[0, 1, 0, 1, 0, 0, x] - (200*G[0, 1, 0, 1, 0, 1, x])/3 - 
  (200*G[0, 1, 0, 1, 1, 0, x])/3 + (241*G[0, 1, 0, 1, 1, 1, x])/3 + 
  37*G[0, 1, 1, 0, 0, 0, x] - (176*G[0, 1, 1, 0, 0, 1, x])/3 - 
  (176*G[0, 1, 1, 0, 1, 0, x])/3 + (115*G[0, 1, 1, 0, 1, 1, x])/3 + 
  30*G[0, 1, 1, 1, 0, 0, x] - (71*G[0, 1, 1, 1, 0, 1, x])/3 - 
  (71*G[0, 1, 1, 1, 1, 0, x])/3 + (256*G[0, 1, 1, 1, 1, 1, x])/3 - 
  (332*G[1, 0, 0, 0, 0, 0, x])/3 + (94*G[1, 0, 0, 0, 0, 1, x])/3 + 
  (94*G[1, 0, 0, 0, 1, 0, x])/3 - (81*G[1, 0, 0, 0, 1, 1, x])/2 + 
  (10*G[1, 0, 0, 1, 0, 0, x])/3 - (119*G[1, 0, 0, 1, 0, 1, x])/3 - 
  (119*G[1, 0, 0, 1, 1, 0, x])/3 + 48*G[1, 0, 0, 1, 1, 1, x] - 
  (14*G[1, 0, 1, 0, 0, 0, x])/3 - (229*G[1, 0, 1, 0, 0, 1, x])/6 - 
  (229*G[1, 0, 1, 0, 1, 0, x])/6 + (49*G[1, 0, 1, 0, 1, 1, x])/2 + 
  54*G[1, 0, 1, 1, 0, 0, x] + 8*G[1, 0, 1, 1, 0, 1, x] + 
  8*G[1, 0, 1, 1, 1, 0, x] + (43*G[1, 0, 1, 1, 1, 1, x])/2 + 
  (118*G[1, 1, 0, 0, 0, 0, x])/3 - (11*G[1, 1, 0, 0, 0, 1, x])/3 - 
  (11*G[1, 1, 0, 0, 1, 0, x])/3 + (71*G[1, 1, 0, 0, 1, 1, x])/2 - 
  (115*G[1, 1, 0, 1, 0, 0, x])/6 + (94*G[1, 1, 0, 1, 0, 1, x])/3 + 
  (94*G[1, 1, 0, 1, 1, 0, x])/3 - 26*G[1, 1, 0, 1, 1, 1, x] + 
  (49*G[1, 1, 1, 0, 0, 0, x])/3 + (209*G[1, 1, 1, 0, 0, 1, x])/6 + 
  (209*G[1, 1, 1, 0, 1, 0, x])/6 - (9*G[1, 1, 1, 0, 1, 1, x])/2 - 
  41*G[1, 1, 1, 1, 0, 0, x] + 80*G[1, 1, 1, 1, 0, 1, x] + 
  80*G[1, 1, 1, 1, 1, 0, x] - (187*G[1, 1, 1, 1, 1, 1, x])/2 + 
  G[0, 1, 1, 1, 1, x]*(-259/3 - ((70*I)/3)*Pi - 85*Log[mu2/s]) + 
  G[1, 1, 1, 1, 0, x]*(77 - (46*I)*Pi - 85*Log[mu2/s]) + 
  G[1, 1, 1, 0, 1, x]*(77 - ((164*I)/3)*Pi - 85*Log[mu2/s]) + 
  G[1, 1, 0, 1, 1, x]*(221/4 - ((191*I)/3)*Pi - 69*Log[mu2/s]) + 
  G[1, 0, 1, 1, 1, x]*(-70/3 - ((71*I)/2)*Pi - 65*Log[mu2/s]) + 
  G[0, 0, 0, 1, 0, x]*(91/3 - ((212*I)/3)*Pi - 54*Log[mu2/s]) + 
  G[0, 0, 0, 0, 1, x]*(91/3 - (86*I)*Pi - 54*Log[mu2/s]) + 
  G[0, 0, 1, 0, 0, x]*(413/12 - ((110*I)/3)*Pi - 38*Log[mu2/s]) + 
  G[1, 1, 0, 0, 0, x]*(-109/6 + ((11*I)/3)*Pi - 32*Log[mu2/s]) + 
  G[0, 0, 1, 1, 1, x]*(-100/3 + ((65*I)/3)*Pi - 24*Log[mu2/s]) + 
  G[1, 0, 0, 1, 1, x]*(485/6 - ((29*I)/3)*Pi - 18*Log[mu2/s]) + 
  G[0, 1, 0, 0, 0, x]*(134/3 + (5*I)*Pi - 14*Log[mu2/s]) + 
  G[1, 0, 1, 0, 0, x]*(565/12 - ((317*I)/6)*Pi - 10*Log[mu2/s]) + 
  G[0, 1, 0, 1, 1, x]*(26/3 + ((32*I)/3)*Pi - 3*Log[mu2/s]) + 
  ((3*I)/4)*Pi*Log[mu2/s]^5 + G[1, 0, 0, 0, 1, x]*
   (-238/3 - ((31*I)/6)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
   (-238/3 - ((97*I)/3)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
   (-60 + ((10*I)/3)*Pi + 17*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
   (-60 + (79*I)*Pi + 17*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
   (119/6 + (2*I)*Pi + 18*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
   (119/6 - ((47*I)/3)*Pi + 18*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
   (89/3 - ((160*I)/3)*Pi + 26*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
   (139/6 + ((23*I)/3)*Pi + 28*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
   (139/6 + ((103*I)/3)*Pi + 28*Log[mu2/s]) + 
  G[1, 1, 0, 1, 0, x]*(-161/2 + ((265*I)/6)*Pi + 32*Log[mu2/s]) + 
  G[1, 1, 0, 0, 1, x]*(-161/2 + ((383*I)/6)*Pi + 32*Log[mu2/s]) + 
  G[0, 0, 1, 1, 0, x]*(169/2 - ((14*I)/3)*Pi + 38*Log[mu2/s]) + 
  G[0, 0, 1, 0, 1, x]*(169/2 + ((98*I)/3)*Pi + 38*Log[mu2/s]) + 
  G[1, 1, 1, 0, 0, x]*(-134 + ((547*I)/6)*Pi + 40*Log[mu2/s]) + 
  G[0, 0, 0, 1, 1, x]*(71 + ((110*I)/3)*Pi + 66*Log[mu2/s]) + 
  G[1, 1, 1, 1, 1, x]*(-222 + ((293*I)/2)*Pi + 160*Log[mu2/s]) + 
  G[1, 1, 1, 0, x]*(-514/3 - (83*I)*Pi + (-26 + (5*I)*Pi)*Log[mu2/s] + 
    25*Log[mu2/s]^2 - (1769*zeta[2])/6) + G[1, 1, 1, 1, x]*
   (8471/36 - ((425*I)/3)*Pi + (10/3 - (12*I)*Pi)*Log[mu2/s] - 
    (87*Log[mu2/s]^2)/2 - (459*zeta[2])/2) + 
  G[1, 0, 0, 0, x]*(-2659/18 - ((256*I)/3)*Pi + (-107/3 + (60*I)*Pi)*
     Log[mu2/s] + 15*Log[mu2/s]^2 - (661*zeta[2])/3) + 
  G[0, 1, 0, 0, x]*(-941/9 + ((353*I)/6)*Pi + (-17/3 + (38*I)*Pi)*
     Log[mu2/s] + 17*Log[mu2/s]^2 - 187*zeta[2]) + 
  G[1, 1, 0, 1, x]*(-514/3 - ((205*I)/4)*Pi + (-26 + (13*I)*Pi)*Log[mu2/s] + 
    25*Log[mu2/s]^2 - (460*zeta[2])/3) + G[1, 0, 1, 1, x]*
   (-1489/36 - (68*I)*Pi + (46/3 + (19*I)*Pi)*Log[mu2/s] + 
    (67*Log[mu2/s]^2)/2 - (247*zeta[2])/2) + 
  G[0, 0, 1, 0, x]*(-43/6 + ((1399*I)/12)*Pi + (-7/3 + (42*I)*Pi)*
     Log[mu2/s] + 21*Log[mu2/s]^2 - (370*zeta[2])/3) + 
  G[0, 0, 0, 1, x]*(-43/6 + (99*I)*Pi + (-7/3 + (54*I)*Pi)*Log[mu2/s] + 
    21*Log[mu2/s]^2 - (346*zeta[2])/3) + 
  Log[mu2/s]^4*(((53*I)/36)*Pi - 15*zeta[2]) + 
  G[0, 1, 1, 1, x]*(-48 - ((139*I)/6)*Pi + (40 - (5*I)*Pi)*Log[mu2/s] + 
    26*Log[mu2/s]^2 + (176*zeta[2])/3) + G[1, 1, 0, 0, x]*
   (3065/9 - ((203*I)/6)*Pi + (389/6 - (25*I)*Pi)*Log[mu2/s] - 
    (25*Log[mu2/s]^2)/2 + (367*zeta[2])/6) + 
  G[0, 0, 1, 1, x]*(-296/3 + ((50*I)/3)*Pi + (-69/2 - (33*I)*Pi)*Log[mu2/s] - 
    (47*Log[mu2/s]^2)/2 + (685*zeta[2])/6) + 
  G[0, 1, 0, 1, x]*(-5/36 + ((20*I)/3)*Pi + (-131/6 - (22*I)*Pi)*Log[mu2/s] - 
    (37*Log[mu2/s]^2)/2 + (1129*zeta[2])/6) + 
  G[0, 1, 1, 0, x]*(-5/36 - ((29*I)/2)*Pi + (-131/6 - (9*I)*Pi)*Log[mu2/s] - 
    (37*Log[mu2/s]^2)/2 + (1267*zeta[2])/6) + 
  G[0, 0, 0, 0, x]*(39/2 + ((91*I)/3)*Pi - (54*I)*Pi*Log[mu2/s] + 
    216*zeta[2]) + G[1, 0, 1, 0, x]*(2843/36 - ((85*I)/12)*Pi + 
    (35/6 - (44*I)*Pi)*Log[mu2/s] - (51*Log[mu2/s]^2)/2 + (926*zeta[2])/3) + 
  G[1, 0, 0, 1, x]*(2843/36 + ((22*I)/3)*Pi + (35/6 - (65*I)*Pi)*Log[mu2/s] - 
    (51*Log[mu2/s]^2)/2 + (2299*zeta[2])/6) + 
  Log[mu2/s]^3*(((-133*I)/36)*Pi + (-11 - ((35*I)/2)*Pi)*zeta[2]) + 
  G[0, 0, 0, x]*(163/2 + ((37*I)/3)*Pi + (21*I)*Pi*Log[mu2/s]^2 + 
    Log[mu2/s]*(((-7*I)/3)*Pi - 72*zeta[2]) + (-362 + (60*I)*Pi)*zeta[2]) + 
  G[0, 1, 1, x]*(1097/12 - ((1037*I)/36)*Pi + (11/2 + (20*I)*Pi)*
     Log[mu2/s]^2 + (25*Log[mu2/s]^3)/6 + 
    Log[mu2/s]*(58/3 + ((175*I)/6)*Pi - (305*zeta[2])/2) + 
    (-403/3 - (104*I)*Pi)*zeta[2] - (128*zeta[3])/3) + 
  G[1, 1, 0, x]*(17201/72 + ((1991*I)/9)*Pi + (44/3 + (25*I)*Pi)*
     Log[mu2/s]^2 + (25*Log[mu2/s]^3)/6 + 
    Log[mu2/s]*(52 + ((409*I)/6)*Pi - (377*zeta[2])/2) + 
    (215/3 - ((635*I)/6)*Pi)*zeta[2] - (95*zeta[3])/6) + 
  G[1, 0, 1, x]*(17201/72 + ((1613*I)/18)*Pi + (44/3 + ((41*I)/2)*Pi)*
     Log[mu2/s]^2 + (25*Log[mu2/s]^3)/6 + 
    Log[mu2/s]*(52 + ((101*I)/2)*Pi - (257*zeta[2])/2) + 
    (1223/6 - ((1045*I)/6)*Pi)*zeta[2] - (34*zeta[3])/3) + 
  G[0, 0, 1, x]*(-20035/216 - ((1883*I)/18)*Pi + (7/6 - ((19*I)/2)*Pi)*
     Log[mu2/s]^2 - (7*Log[mu2/s]^3)/3 + (-760/3 + ((249*I)/2)*Pi)*zeta[2] + 
    Log[mu2/s]*(11/9 - ((69*I)/2)*Pi + 47*zeta[2]) + zeta[3]/3) + 
  (2129/72 - ((683*I)/36)*Pi)*zeta[3] + 
  G[1, 0, 0, x]*(-32795/108 - ((4417*I)/36)*Pi + (-31/6 - ((35*I)/2)*Pi)*
     Log[mu2/s]^2 - (7*Log[mu2/s]^3)/3 + (449 + ((95*I)/3)*Pi)*zeta[2] + 
    Log[mu2/s]*(-971/18 - ((241*I)/6)*Pi + 103*zeta[2]) + (127*zeta[3])/6) + 
  G[0, 1, 0, x]*(-20035/216 - ((3725*I)/36)*Pi + (7/6 - ((17*I)/2)*Pi)*
     Log[mu2/s]^2 - (7*Log[mu2/s]^3)/3 + 
    Log[mu2/s]*(11/9 - ((151*I)/6)*Pi - 3*zeta[2]) + 
    (-211/2 + ((101*I)/2)*Pi)*zeta[2] + 28*zeta[3]) + 
  G[1, 1, 1, x]*(-1501/18 + ((2507*I)/36)*Pi + (25/3 - ((61*I)/2)*Pi)*
     Log[mu2/s]^2 - 4*Log[mu2/s]^3 + (886/3 + ((995*I)/6)*Pi)*zeta[2] + 
    Log[mu2/s]*(17/3 - (6*I)*Pi + 330*zeta[2]) + (155*zeta[3])/3) + 
  zeta[2]*(37999/72 + ((56263*I)/216)*Pi + (91 - ((157*I)/2)*Pi)*zeta[3]) + 
  G[1, 0, x]*(-31271/324 - ((12743*I)/216)*Pi + (-73/18 - ((19*I)/6)*Pi)*
     Log[mu2/s]^3 - (5*Log[mu2/s]^4)/4 + (-965/36 - ((63*I)/2)*Pi)*zeta[2] + 
    Log[mu2/s]^2*(-77/36 - ((8*I)/3)*Pi + 41*zeta[2]) + 
    (-817/18 - ((373*I)/6)*Pi)*zeta[3] + 
    Log[mu2/s]*(311/54 - ((56*I)/9)*Pi + (-91/6 + ((91*I)/2)*Pi)*zeta[2] + 
      10*zeta[3]) - (2873*zeta[4])/4) + 
  G[0, 1, x]*(-31271/324 + ((955*I)/216)*Pi + (-73/18 - ((19*I)/6)*Pi)*
     Log[mu2/s]^3 - (5*Log[mu2/s]^4)/4 + (793/12 - ((445*I)/6)*Pi)*zeta[2] + 
    Log[mu2/s]^2*(-77/36 - ((11*I)/2)*Pi + 10*zeta[2]) + 
    (821/18 - ((5*I)/3)*Pi)*zeta[3] + Log[mu2/s]*(311/54 + ((293*I)/18)*Pi + 
      (181/6 - ((21*I)/2)*Pi)*zeta[2] + 6*zeta[3]) - (2783*zeta[4])/8) + 
  G[1, 1, x]*(39475/432 + ((947*I)/8)*Pi + (5/6 + ((14*I)/3)*Pi)*
     Log[mu2/s]^3 + (9*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
     (-59/12 + ((51*I)/2)*Pi - (121*zeta[2])/4) + (-10535/72 + (30*I)*Pi)*
     zeta[2] + (44/3 - ((32*I)/3)*Pi)*zeta[3] + 
    Log[mu2/s]*(-1337/36 + ((287*I)/6)*Pi + (-2363/12 + (23*I)*Pi)*zeta[2] + 
      (35*zeta[3])/2) - (413*zeta[4])/16) + (-10805/8 - ((4415*I)/24)*Pi)*
   zeta[4] + Log[mu2/s]^2*(((-1277*I)/36)*Pi + (61 + ((79*I)/4)*Pi)*zeta[2] + 
    (-11 + ((5*I)/2)*Pi)*zeta[3] + (225*zeta[4])/2) + 
  G[0, 0, x]*(821/8 + ((4697*I)/216)*Pi - ((7*I)/3)*Pi*Log[mu2/s]^3 + 
    Log[mu2/s]^2*(10 + ((7*I)/6)*Pi - 36*zeta[2]) + 
    (1909/12 - ((279*I)/2)*Pi)*zeta[2] + 
    Log[mu2/s]*(33 + ((191*I)/9)*Pi + (88 - (75*I)*Pi)*zeta[2]) + 
    (-28 + ((79*I)/3)*Pi)*zeta[3] + 225*zeta[4]) + 
  G[0, x]*(1007/27 + ((13535*I)/648)*Pi - ((5*I)/4)*Pi*Log[mu2/s]^4 + 
    Log[mu2/s]^3*(-1/2 - ((73*I)/18)*Pi + 36*zeta[2]) + 
    Log[mu2/s]^2*(5/12 + ((229*I)/36)*Pi + (71 + (45*I)*Pi)*zeta[2]) + 
    (629/12 - ((98*I)/9)*Pi)*zeta[3] + zeta[2]*(-391/72 + ((6311*I)/36)*Pi + 
      12*zeta[3]) + Log[mu2/s]*(133/9 + ((1069*I)/27)*Pi + 
      (-139/2 + ((261*I)/2)*Pi)*zeta[2] + (1 - (9*I)*Pi)*zeta[3] - 
      225*zeta[4]) + (-1373/4 - ((367*I)/8)*Pi)*zeta[4]) + 
  Log[mu2/s]*(((-36131*I)/648)*Pi + zeta[2]*(5609/18 + ((4201*I)/36)*Pi - 
      12*zeta[3]) + (-167/6 - ((4*I)/9)*Pi)*zeta[3] + 
    (-480 - ((369*I)/8)*Pi)*zeta[4]) + 
  Nf^2*(((-5707*I)/1458)*Pi + (-16/3 + ((8*I)/9)*Pi)*G[0, 0, 0, x] + 
    (19*G[0, 1, 1, x])/18 + (8*G[0, 0, 0, 1, x])/9 + (8*G[0, 0, 1, 0, x])/9 + 
    (40*G[0, 1, 0, 0, x])/9 + (8*G[0, 1, 0, 1, x])/9 + 
    (8*G[0, 1, 1, 0, x])/9 - (8*G[0, 1, 1, 1, x])/9 + 
    (28*G[1, 0, 0, 0, x])/9 + (8*G[1, 0, 0, 1, x])/9 + 
    (8/9 - ((8*I)/3)*Pi)*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] + 
    (8*G[1, 1, 0, 1, x])/9 + (8/9 + ((4*I)/3)*Pi)*G[1, 1, 1, 0, x] - 
    (40*G[1, 1, 1, 1, x])/9 - (8*G[1, 0, 1, 0, 0, x])/3 - 
    (8*G[1, 1, 0, 0, 0, x])/3 + (4*G[1, 1, 1, 0, 0, x])/3 + 
    G[0, 0, 1, x]*(-76/27 - (8*Log[mu2/s])/9) + 
    G[1, 0, 1, x]*(-76/27 - (2*I)*Pi - (8*Log[mu2/s])/9) + 
    G[0, 1, 0, x]*(-76/27 + ((40*I)/9)*Pi - (8*Log[mu2/s])/9) - 
    ((20*I)/27)*Pi*Log[mu2/s]^2 - ((4*I)/27)*Pi*Log[mu2/s]^3 + 
    G[1, 1, 0, 0, x]*(4/3 + (8*Log[mu2/s])/3) + 
    G[1, 1, 1, x]*(575/54 + (32*Log[mu2/s])/9) + 
    G[1, 1, 0, x]*(-76/27 + ((4*I)/3)*Pi + (-8/9 + ((8*I)/3)*Pi)*Log[mu2/s] - 
      12*zeta[2]) + G[0, 0, x]*(289/18 - ((76*I)/27)*Pi + 
      (16/3 - ((8*I)/9)*Pi)*Log[mu2/s] - (16*zeta[2])/3) + 
    G[0, 1, x]*(424/81 + ((19*I)/18)*Pi + (76*Log[mu2/s])/27 + 
      (4*Log[mu2/s]^2)/9 - (8*zeta[2])/3) + (-65/3 + ((20*I)/3)*Pi)*zeta[2] + 
    G[1, 0, 0, x]*(-284/27 - ((4*I)/9)*Pi - (40*Log[mu2/s])/9 + 
      (8*zeta[2])/3) + Log[mu2/s]*(((-208*I)/81)*Pi + 
      (-28/3 + ((16*I)/3)*Pi)*zeta[2] - (16*zeta[3])/3) + 
    G[0, x]*(-14/3 + ((3233*I)/162)*Pi + ((4*I)/9)*Pi*Log[mu2/s]^2 - 
      8*zeta[2] + Log[mu2/s]*(-4/3 + ((220*I)/27)*Pi + (16*zeta[2])/3) - 
      (8*zeta[3])/3) + (((-4*I)/3)*Pi*G[1, 0, x] + (8*G[0, 0, 0, x])/3 - 
      (4*G[1, 0, 0, x])/3 + G[0, 0, x]*(-20/3 - (8*Log[mu2/s])/3) + 
      ((4*I)/3)*Pi*zeta[2] + G[0, x]*(((-20*I)/3)*Pi - 
        ((8*I)/3)*Pi*Log[mu2/s] + 12*zeta[2]) - (4*zeta[3])/3)/(1 - x) + 
    (-8 - ((224*I)/27)*Pi)*zeta[3] + G[1, 0, x]*(424/81 - ((284*I)/27)*Pi + 
      (4*Log[mu2/s]^2)/9 + Log[mu2/s]*(76/27 - ((40*I)/9)*Pi - 
        (8*zeta[2])/3) + (44*zeta[2])/3 + (4*zeta[3])/3) + 
    G[1, 1, x]*(-248/27 + ((53*I)/18)*Pi + (-44/9 + ((4*I)/3)*Pi)*
       Log[mu2/s] - (2*Log[mu2/s]^2)/3 + (-6 - ((4*I)/3)*Pi)*zeta[2] + 
      (4*zeta[3])/3) + x^2*((-8/3 + I*Pi)*G[0, 0, 0, x] + 
      (4/3 + I*Pi)*G[0, 0, 1, x] + (4/3 - I*Pi)*G[0, 1, 0, x] - 
      I*Pi*G[0, 1, 1, x] - I*Pi*G[1, 0, 0, x] + (4/3 - I*Pi)*G[1, 0, 1, x] + 
      (4/3 + I*Pi)*G[1, 1, 0, x] + (-8/3 + I*Pi)*G[1, 1, 1, x] + 
      G[0, 0, 0, 0, x] + G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 
      G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] - G[1, 0, 1, 1, x] + 
      G[1, 1, 0, 0, x] + G[1, 1, 1, 1, x] + G[0, 0, x]*
       (2 + (4*Log[mu2/s])/3 - zeta[2]) + G[1, 1, x]*(2 + (4*Log[mu2/s])/3 - 
        zeta[2]) + 6*zeta[2] + 4*Log[mu2/s]*zeta[2] + 
      G[0, 1, x]*(-2 - (4*Log[mu2/s])/3 + zeta[2]) + 
      G[1, 0, x]*(-2 - (4*Log[mu2/s])/3 + zeta[2]) + 
      G[0, x]*((-4 + I*Pi)*zeta[2] - zeta[3]) + (4/3 - (2*I)*Pi)*zeta[3] + 
      G[1, x]*((-4 - I*Pi)*zeta[2] + zeta[3]) - (39*zeta[4])/4) - 
    50*zeta[4] + x*((-I)*Pi*G[0, 0, 1, x] + I*Pi*G[0, 1, 0, x] + 
      I*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] - (7*G[0, 0, 0, 0, x])/3 - 
      G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - G[0, 1, 1, 1, x]/3 + 
      (7*G[1, 0, 0, 0, x])/3 + G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] + 
      G[1, 1, 1, 1, x]/3 + G[1, 1, 1, x]*(-13/27 - ((5*I)/9)*Pi - 
        (8*Log[mu2/s])/9) + G[1, 0, 0, x]*(-13/27 + ((13*I)/9)*Pi - 
        (8*Log[mu2/s])/9) + G[0, 1, 1, x]*(13/27 + ((5*I)/9)*Pi + 
        (8*Log[mu2/s])/9) + G[0, 0, 0, x]*(13/27 - ((13*I)/9)*Pi + 
        (8*Log[mu2/s])/9) + G[0, 1, x]*(-2 + ((13*I)/27)*Pi + 
        ((8*I)/9)*Pi*Log[mu2/s] - (11*zeta[2])/3) + 
      G[0, 0, x]*(10/3 + ((13*I)/27)*Pi + ((8*I)/9)*Pi*Log[mu2/s] - 
        (5*zeta[2])/3) + (6 + ((13*I)/27)*Pi)*zeta[2] + 
      G[1, 0, x]*(-2 - ((13*I)/27)*Pi - ((8*I)/9)*Pi*Log[mu2/s] + 
        (5*zeta[2])/3) + G[1, 1, x]*(2/3 - ((13*I)/27)*Pi - 
        ((8*I)/9)*Pi*Log[mu2/s] + (11*zeta[2])/3) + 
      G[1, x]*(2894/729 + ((100*I)/81)*Pi + (20/27 + ((4*I)/9)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/27 + Log[mu2/s]*
         (208/81 + ((40*I)/27)*Pi - (8*zeta[2])/3) + (-49/9 + (I/9)*Pi)*
         zeta[2] - (91*zeta[3])/27) + Log[mu2/s]*(((8*I)/9)*Pi*zeta[2] - 
        (8*zeta[3])/9) + (-13/27 + ((22*I)/9)*Pi)*zeta[3] + 
      G[0, x]*(-2894/729 - ((100*I)/81)*Pi + (-20/27 - ((4*I)/9)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/27 + (49/9 - (I/9)*Pi)*zeta[2] + 
        Log[mu2/s]*(-208/81 - ((40*I)/27)*Pi + (8*zeta[2])/3) + 
        (91*zeta[3])/27) + (7*zeta[4])/4) + 
    G[1, x]*(1097/1458 - ((140*I)/27)*Pi + (-20/27 - ((2*I)/3)*Pi)*
       Log[mu2/s]^2 - (4*Log[mu2/s]^3)/27 + (283/18 - ((4*I)/3)*Pi)*zeta[2] + 
      (214/27 + (4*I)*Pi)*zeta[3] + Log[mu2/s]*(-100/81 - ((32*I)/9)*Pi + 
        (16/3 - ((8*I)/3)*Pi)*zeta[2] + (8*zeta[3])/3) + 25*zeta[4]) + 
    (((-85*I)/18)*Pi - ((7*I)/18)*Pi*G[0, 1, x] - 
      ((16*I)/3)*Pi*G[0, 1, 0, x] - (7*G[0, 1, 1, x])/18 + 
      (2*I)*Pi*G[1, 0, 1, x] - (16*G[0, 1, 0, 0, x])/3 - 
      (16*G[1, 0, 0, 0, x])/3 + (8*I)*Pi*G[1, 0, 1, 0, x] + 
      2*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 1, 0, x] + 
      (8*G[1, 1, 1, 1, x])/3 + 8*G[1, 0, 1, 0, 0, x] + 
      8*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 0, 0, x] + 
      G[1, 1, 0, 0, x]*(-12 - 8*Log[mu2/s]) + G[1, 1, 1, x]*
       (-17/2 - (8*Log[mu2/s])/3) + G[1, 0, 0, x]*(16 + (16*Log[mu2/s])/3 - 
        8*zeta[2]) + (65/3 - ((32*I)/3)*Pi)*zeta[2] + 
      (16*G[0, 0, x]*zeta[2])/3 + G[1, 1, 0, x]*((-12*I)*Pi - 
        (8*I)*Pi*Log[mu2/s] + 36*zeta[2]) + G[1, 1, x]*
       (625/54 - ((65*I)/18)*Pi + (44/9 - ((4*I)/3)*Pi)*Log[mu2/s] + 
        (2*Log[mu2/s]^2)/3 + (10/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
      G[1, 0, x]*((16*I)*Pi - (28*zeta[2])/3 + Log[mu2/s]*
         (((16*I)/3)*Pi + 8*zeta[2]) - 4*zeta[3]) + 
      (32/3 + (8*I)*Pi)*zeta[3] + G[0, x]*(-16*zeta[2] - 
        (16*Log[mu2/s]*zeta[2])/3 + (8*zeta[3])/3) + 
      Log[mu2/s]*(((-4*I)/3)*Pi + (16/3 - ((16*I)/3)*Pi)*zeta[2] + 
        (16*zeta[3])/3) + G[1, x]*(-85/18 + ((553*I)/54)*Pi + 
        ((2*I)/3)*Pi*Log[mu2/s]^2 + (-215/18 + (12*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-4/3 + ((44*I)/9)*Pi + (-8/3 + (8*I)*Pi)*zeta[2] - 
          8*zeta[3]) + (-18 - (12*I)*Pi)*zeta[3] - 75*zeta[4]) + 50*zeta[4])/
     x + ((I/3)*Pi*G[0, 1, x] + G[0, 1, 1, x]/3 - 
      ((8*I)/9)*Pi*G[1, 0, 1, x] + (1 + ((4*I)/9)*Pi)*G[1, 1, 1, x] - 
      ((16*I)/3)*Pi*G[1, 0, 1, 0, x] - (8*G[1, 0, 1, 1, x])/9 + 
      ((8*I)/3)*Pi*G[1, 1, 1, 0, x] + (4*G[1, 1, 1, 1, x])/9 - 
      (16*G[1, 0, 1, 0, 0, x])/3 - (16*G[1, 1, 0, 0, 0, x])/3 + 
      (8*G[1, 1, 1, 0, 0, x])/3 + G[1, 1, 0, 0, x]*
       (32/3 + (16*Log[mu2/s])/3) + G[1, 1, 0, x]*(((32*I)/3)*Pi + 
        ((16*I)/3)*Pi*Log[mu2/s] - 24*zeta[2]) + (16*G[1, 0, 0, x]*zeta[2])/
       3 + G[1, 1, x]*(-91/18 - (I/3)*Pi - (4*Log[mu2/s])/3 - 
        ((8*I)/3)*Pi*zeta[2] + (8*zeta[3])/3) + 
      G[1, 0, x]*((-32*zeta[2])/3 - (16*Log[mu2/s]*zeta[2])/3 + 
        (8*zeta[3])/3) + G[1, x]*(((-91*I)/18)*Pi + (17/3 - ((32*I)/3)*Pi)*
         zeta[2] + (40/3 + (8*I)*Pi)*zeta[3] + Log[mu2/s]*
         (((-4*I)/3)*Pi - ((16*I)/3)*Pi*zeta[2] + (16*zeta[3])/3) + 
        50*zeta[4]))/x^2) + G[1, x]*(-3439/108 - ((10897*I)/144)*Pi + 
    (53/36 + ((29*I)/8)*Pi)*Log[mu2/s]^4 + (3*Log[mu2/s]^5)/4 + 
    Log[mu2/s]^3*(-115/36 + ((8*I)/3)*Pi - (107*zeta[2])/2) + 
    (-1049/36 + ((739*I)/4)*Pi)*zeta[3] + Log[mu2/s]^2*
     (-323/9 - ((599*I)/36)*Pi + (-383/4 - ((337*I)/4)*Pi)*zeta[2] + 
      3*zeta[3]) + zeta[2]*(-84227/216 - ((7711*I)/24)*Pi + 
      (317*zeta[3])/3) + (13469/8 + ((15011*I)/48)*Pi)*zeta[4] + 
    Log[mu2/s]*(-45707/648 - ((11141*I)/108)*Pi + (-3977/36 - ((813*I)/4)*Pi)*
       zeta[2] + (59/9 + ((67*I)/2)*Pi)*zeta[3] + (8743*zeta[4])/8) - 
    (97*zeta[5])/3) + ((3*G[0, 0, 0, 0, x])/2 - (I/2)*Pi*G[0, 0, 1, 0, x] + 
    (I/2)*Pi*G[0, 1, 0, 0, x] - G[0, 0, 1, 0, 0, x]/2 + 
    G[0, 1, 0, 0, 0, x]/2 + G[0, 0, 0, x]*(((3*I)/2)*Pi + zeta[2]/2) - 
    G[0, 1, 0, x]*zeta[2] + G[0, 0, x]*((-3 + (I/2)*Pi)*zeta[2] - 
      (3*zeta[3])/2) + 2*zeta[2]*zeta[3] + 
    G[0, x]*(((-3*I)/2)*Pi*zeta[3] + zeta[4]/2) + (3*I)*Pi*zeta[4] - 
    5*zeta[5])/(1 - x)^2 + (-48 + ((55*I)/3)*Pi)*zeta[5] + 
  x^2*((21*G[0, 0, 0, 0, x])/2 + (3*G[0, 0, 0, 1, x])/2 + 
    (3*G[0, 0, 1, 0, x])/2 + (5*G[0, 0, 1, 1, x])/2 - 
    (7*G[0, 1, 0, 0, x])/2 - (9*G[0, 1, 0, 1, x])/2 - 
    (9*G[0, 1, 1, 0, x])/2 - (7*G[0, 1, 1, 1, x])/2 - 
    (7*G[1, 0, 0, 0, x])/2 - (9*G[1, 0, 0, 1, x])/2 - 
    (9*G[1, 0, 1, 0, x])/2 - (7*G[1, 0, 1, 1, x])/2 + 
    (5*G[1, 1, 0, 0, x])/2 + (3*G[1, 1, 0, 1, x])/2 + 
    (3*G[1, 1, 1, 0, x])/2 + (21*G[1, 1, 1, 1, x])/2 - 
    G[0, 0, 1, 0, 0, x]/2 + G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - 
    G[0, 0, 1, 1, 1, x]/2 + G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - 
    G[0, 1, 0, 1, 0, x]/2 + G[0, 1, 0, 1, 1, x]/2 + G[1, 0, 1, 0, 0, x]/2 - 
    G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + G[1, 0, 1, 1, 1, x]/2 - 
    G[1, 1, 0, 0, 0, x]/2 + G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 - 
    G[1, 1, 0, 1, 1, x]/2 + G[0, 0, 1, x]*(-101/12 + ((11*I)/2)*Pi + 
      (3*Log[mu2/s])/2 - zeta[2]) + G[1, 1, 0, x]*(-101/12 + ((11*I)/2)*Pi + 
      (3*Log[mu2/s])/2 - zeta[2]) + G[0, 0, 0, x]*(103/6 + ((15*I)/2)*Pi - 
      (9*Log[mu2/s])/2 - zeta[2]/2) + G[1, 1, 1, x]*
     (103/6 + ((15*I)/2)*Pi - (9*Log[mu2/s])/2 - zeta[2]/2) + 
    G[0, 1, 1, x]*(-1/3 - ((13*I)/2)*Pi + (3*Log[mu2/s])/2 + zeta[2]/2) + 
    G[1, 0, 0, x]*(-1/3 - ((13*I)/2)*Pi + (3*Log[mu2/s])/2 + zeta[2]/2) - 
    (35*Log[mu2/s]*zeta[2])/2 + (9*Log[mu2/s]^2*zeta[2])/2 + 
    G[0, 1, 0, x]*(-101/12 - ((13*I)/2)*Pi + (3*Log[mu2/s])/2 + zeta[2]) + 
    G[1, 0, 1, x]*(-101/12 - ((13*I)/2)*Pi + (3*Log[mu2/s])/2 + zeta[2]) + 
    G[0, 1, x]*(505/18 - ((35*I)/12)*Pi + (35*Log[mu2/s])/6 - 
      (3*Log[mu2/s]^2)/2 + 14*zeta[2] - (3*zeta[3])/2) + 
    G[1, 0, x]*(505/18 - ((35*I)/12)*Pi + (35*Log[mu2/s])/6 - 
      (3*Log[mu2/s]^2)/2 + 14*zeta[2] - (3*zeta[3])/2) + 
    (-97/12 - (12*I)*Pi)*zeta[3] + G[0, 0, x]*(-505/18 + ((35*I)/12)*Pi - 
      (35*Log[mu2/s])/6 + (3*Log[mu2/s]^2)/2 - 5*zeta[2] + (3*zeta[3])/2) + 
    G[1, 1, x]*(-505/18 + ((35*I)/12)*Pi - (35*Log[mu2/s])/6 + 
      (3*Log[mu2/s]^2)/2 - 5*zeta[2] + (3*zeta[3])/2) + 
    zeta[2]*(-505/6 + ((35*I)/4)*Pi + (5*zeta[3])/2) + 
    G[0, x]*((101/4 + ((15*I)/2)*Pi)*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 - 
      7*zeta[3] - (17*zeta[4])/4) - (555*zeta[4])/8 + 
    G[1, x]*((101/4 - ((9*I)/2)*Pi)*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 + 
      5*zeta[3] + (17*zeta[4])/4) + 5*zeta[5]) + 
  ((2*I)*Pi*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, x] - (3*I)*Pi*G[1, 1, 0, x] - 
    23*G[0, 0, 0, 0, x] - (3*G[0, 0, 0, 1, x])/2 + 
    (-3/2 + ((5*I)/2)*Pi)*G[0, 0, 1, 0, x] + 3*G[0, 0, 1, 1, x] + 
    (5/2 - ((5*I)/2)*Pi)*G[0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, x] + 
    2*G[0, 1, 1, 0, x] - (21*G[1, 0, 0, 0, x])/2 + 8*G[1, 0, 0, 1, x] + 
    8*G[1, 0, 1, 0, x] - 3*G[1, 1, 0, 0, x] + (5*G[0, 0, 1, 0, 0, x])/2 - 
    (5*G[0, 1, 0, 0, 0, x])/2 + G[1, 0, 0, x]*(65/6 + ((3*I)/2)*Pi + 
      4*Log[mu2/s]) + G[0, 0, 1, x]*(52/3 + ((11*I)/2)*Pi + 4*Log[mu2/s]) + 
    G[1, 0, x]*(((65*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] - 40*zeta[2]) + 
    G[0, 1, x]*(((52*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 40*zeta[2]) + 
    G[0, 0, 0, x]*(5/3 - ((49*I)/2)*Pi - (5*zeta[2])/2) + 
    G[0, 1, 0, x]*(52/3 + ((17*I)/2)*Pi + 4*Log[mu2/s] + 5*zeta[2]) + 
    G[1, x]*((11*I)*Pi*zeta[2] - 11*zeta[3]) + 
    zeta[2]*(((13*I)/2)*Pi - 10*zeta[3]) + (-13/2 + (4*I)*Pi)*zeta[3] + 
    G[0, 0, x]*(-1631/36 + ((25*I)/6)*Pi + (-89/6 + I*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/2 + (48 - ((5*I)/2)*Pi)*zeta[2] + (15*zeta[3])/2) + 
    G[0, x]*(((-1631*I)/36)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-89*I)/6)*Pi - 6*zeta[2]) + (-71/6 - (10*I)*Pi)*zeta[2] + 
      (-3 + ((15*I)/2)*Pi)*zeta[3] - (5*zeta[4])/2) + 
    (33/2 - (15*I)*Pi)*zeta[4] + 25*zeta[5])/(1 - x) + 
  (((281*I)/9)*Pi - (12*I)*Pi*G[0, 0, 0, 0, x] + 
    (-12 + (18*I)*Pi)*G[0, 0, 0, 0, 1, x] + (-12 - (18*I)*Pi)*
     G[0, 0, 0, 1, 0, x] + (-51/2 - (12*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
    (-38 - (21*I)*Pi)*G[0, 1, 0, 0, 0, x] + (-4 + (30*I)*Pi)*
     G[1, 0, 0, 0, 0, x] + 18*G[0, 0, 0, 0, 1, 1, x] - 
    18*G[0, 0, 0, 1, 0, 1, x] - 18*G[0, 0, 0, 1, 1, 0, x] + 
    36*G[0, 0, 0, 1, 1, 1, x] - 12*G[0, 0, 1, 0, 0, 1, x] - 
    12*G[0, 0, 1, 0, 1, 0, x] - 6*G[0, 0, 1, 0, 1, 1, x] + 
    48*G[0, 0, 1, 1, 0, 0, x] - 24*G[0, 0, 1, 1, 0, 1, x] - 
    24*G[0, 0, 1, 1, 1, 0, x] + 15*G[0, 0, 1, 1, 1, 1, x] - 
    21*G[0, 1, 0, 0, 0, 1, x] - 21*G[0, 1, 0, 0, 1, 0, x] + 
    33*G[0, 1, 0, 0, 1, 1, x] - 9*G[0, 1, 0, 1, 0, 0, x] + 
    42*G[0, 1, 0, 1, 0, 1, x] + 42*G[0, 1, 0, 1, 1, 0, x] - 
    45*G[0, 1, 0, 1, 1, 1, x] + 27*G[0, 1, 1, 0, 0, 0, x] + 
    6*G[0, 1, 1, 0, 0, 1, x] + 6*G[0, 1, 1, 0, 1, 0, x] - 
    9*G[0, 1, 1, 0, 1, 1, x] - 72*G[0, 1, 1, 1, 0, 0, x] + 
    51*G[0, 1, 1, 1, 0, 1, x] + 51*G[0, 1, 1, 1, 1, 0, x] - 
    102*G[0, 1, 1, 1, 1, 1, x] + 30*G[1, 0, 0, 0, 0, 1, x] + 
    30*G[1, 0, 0, 0, 1, 0, x] - (9*G[1, 0, 0, 0, 1, 1, x])/2 + 
    (123*G[1, 0, 0, 1, 0, 0, x])/2 - 3*G[1, 0, 0, 1, 0, 1, x] - 
    3*G[1, 0, 0, 1, 1, 0, x] + 36*G[1, 0, 0, 1, 1, 1, x] + 
    102*G[1, 0, 1, 0, 0, 0, x] - (15*G[1, 0, 1, 0, 0, 1, x])/2 - 
    (15*G[1, 0, 1, 0, 1, 0, x])/2 + (57*G[1, 0, 1, 0, 1, 1, x])/2 - 
    51*G[1, 0, 1, 1, 0, 0, x] + 48*G[1, 0, 1, 1, 0, 1, x] + 
    48*G[1, 0, 1, 1, 1, 0, x] - (249*G[1, 0, 1, 1, 1, 1, x])/2 + 
    90*G[1, 1, 0, 0, 0, 0, x] - 69*G[1, 1, 0, 0, 0, 1, x] - 
    69*G[1, 1, 0, 0, 1, 0, x] + (39*G[1, 1, 0, 0, 1, 1, x])/2 - 
    (9*G[1, 1, 0, 1, 0, 0, x])/2 + 12*G[1, 1, 0, 1, 0, 1, x] + 
    12*G[1, 1, 0, 1, 1, 0, x] - 18*G[1, 1, 0, 1, 1, 1, x] - 
    96*G[1, 1, 1, 0, 0, 0, x] - (75*G[1, 1, 1, 0, 0, 1, x])/2 - 
    (75*G[1, 1, 1, 0, 1, 0, x])/2 + (219*G[1, 1, 1, 0, 1, 1, x])/2 - 
    111*G[1, 1, 1, 1, 0, 0, x] + 96*G[1, 1, 1, 1, 0, 1, x] + 
    96*G[1, 1, 1, 1, 1, 0, x] - (327*G[1, 1, 1, 1, 1, 1, x])/2 + 
    G[1, 1, 1, 1, 1, x]*(382 - ((255*I)/2)*Pi - 60*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-93/2 - (33*I)*Pi - 30*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(-93/2 - (51*I)*Pi - 30*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(-198 - (36*I)*Pi - 21*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(-198 + (51*I)*Pi - 21*Log[mu2/s]) + 
    G[0, 0, 0, 1, 1, x]*(7 - 18*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (-165/2 + (3*I)*Pi - 18*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (111/2 + ((15*I)/2)*Pi - 18*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (111/2 + ((81*I)/2)*Pi - 18*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (-91 + ((153*I)/2)*Pi - 18*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (-97/2 - (18*I)*Pi - 15*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (-75 - (15*I)*Pi - 6*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-148 - (3*I)*Pi + 3*Log[mu2/s]) + G[0, 0, 1, 0, 1, x]*
     (23 - (12*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (43 + (18*I)*Pi + 6*Log[mu2/s]) + G[0, 0, 1, 1, 0, x]*
     (23 + (30*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
     (-3 + (39*I)*Pi + 6*Log[mu2/s]) + G[0, 1, 0, 1, 0, x]*
     (43 + (39*I)*Pi + 6*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (33 + (6*I)*Pi + 9*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (33 + (30*I)*Pi + 9*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*
     (-119/2 + (57*I)*Pi + 24*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (120 - ((39*I)/2)*Pi + 30*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
     (120 + ((75*I)/2)*Pi + 30*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (23/2 - ((75*I)/2)*Pi + 39*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (278 - ((159*I)/2)*Pi + 54*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (160 + (24*I)*Pi + 75*Log[mu2/s]) + G[1, 0, 1, 0, x]*
     (-227/2 - ((143*I)/2)*Pi + (-27/2 + (6*I)*Pi)*Log[mu2/s] + 
      (15*Log[mu2/s]^2)/2 - 237*zeta[2]) + G[1, 0, 0, 1, x]*
     (-227/2 - ((35*I)/2)*Pi + (-27/2 + (21*I)*Pi)*Log[mu2/s] + 
      (15*Log[mu2/s]^2)/2 - (447*zeta[2])/2) + G[0, 1, 1, 1, x]*
     (1181/6 + ((201*I)/2)*Pi + (-13 + (15*I)*Pi)*Log[mu2/s] - 
      15*Log[mu2/s]^2 - 111*zeta[2]) + G[1, 0, 1, 1, x]*
     (371/6 + ((87*I)/2)*Pi + (-1 + (15*I)*Pi)*Log[mu2/s] - 
      (33*Log[mu2/s]^2)/2 - (159*zeta[2])/2) + G[1, 0, 0, 0, x]*
     (514/3 + ((103*I)/2)*Pi - (18*I)*Pi*Log[mu2/s] - 63*zeta[2]) + 
    G[0, 1, 0, 1, x]*(-1151/12 - (12*I)*Pi - (13*Log[mu2/s])/2 + 
      (9*Log[mu2/s]^2)/2 - (111*zeta[2])/2) + G[1, 1, 0, 1, x]*
     (4273/12 + (16*I)*Pi + (44 + (9*I)*Pi)*Log[mu2/s] - 12*Log[mu2/s]^2 - 
      6*zeta[2]) + G[0, 1, 1, 0, x]*(-1151/12 - (56*I)*Pi + 
      (-13/2 - (15*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
    G[0, 1, 0, 0, x]*(857/12 + (5*I)*Pi + (6*I)*Pi*Log[mu2/s] - 3*zeta[2]) + 
    6*Log[mu2/s]^3*zeta[2] + G[0, 0, 1, 1, x]*(379/6 - ((95*I)/2)*Pi + 
      (9/2 + (15*I)*Pi)*Log[mu2/s] + (15*Log[mu2/s]^2)/2 + (45*zeta[2])/2) + 
    G[1, 1, 1, 1, x]*(-6223/12 + (134*I)*Pi - 50*Log[mu2/s] + 
      (81*Log[mu2/s]^2)/2 + (45*zeta[2])/2) + G[0, 0, 1, 0, x]*
     (-4 - ((5*I)/2)*Pi + (6*I)*Pi*Log[mu2/s] + 30*zeta[2]) + 
    G[1, 1, 0, 0, x]*(-3289/6 - (71*I)*Pi + (-217/2 - (27*I)*Pi)*Log[mu2/s] - 
      (39*Log[mu2/s]^2)/2 + (129*zeta[2])/2) + 
    G[0, 0, 0, x]*((-4*I)*Pi + 94*zeta[2]) + G[0, 0, 0, 1, x]*
     (-4 - (5*I)*Pi - (18*I)*Pi*Log[mu2/s] + 108*zeta[2]) + 
    G[1, 1, 1, 0, x]*(4273/12 + (124*I)*Pi + (44 + (9*I)*Pi)*Log[mu2/s] - 
      12*Log[mu2/s]^2 + (297*zeta[2])/2) + G[0, 1, 1, x]*
     (-665/3 + ((511*I)/12)*Pi + (1/2 - (15*I)*Pi)*Log[mu2/s]^2 - 
      (3*Log[mu2/s]^3)/2 + (-24 + (99*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-175/3 - ((37*I)/2)*Pi + (201*zeta[2])/2)) + 
    zeta[2]*(-29281/72 - ((535*I)/3)*Pi - 153*zeta[3]) + 
    G[1, 1, 1, x]*(9943/36 - ((403*I)/3)*Pi + (-15/2 + ((57*I)/2)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(169/6 - (21*I)*Pi - 162*zeta[2]) + 
      (-32 - ((183*I)/2)*Pi)*zeta[2] - 60*zeta[3]) + 
    G[1, 1, 0, x]*(-5327/18 - ((3277*I)/12)*Pi + (-21/2 - (36*I)*Pi)*
       Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + (477/2 + ((141*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-81 - ((171*I)/2)*Pi + (657*zeta[2])/2) - (75*zeta[3])/2) + 
    G[0, 1, 0, x]*(43/36 - ((155*I)/6)*Pi + (1 + ((9*I)/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-4/3 - ((9*I)/2)*Pi - 30*zeta[2]) + 
      (23 - ((51*I)/2)*Pi)*zeta[2] - 21*zeta[3]) + 
    G[1, 0, 0, x]*(6533/36 + ((565*I)/6)*Pi + (17 + ((15*I)/2)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(109/3 + ((41*I)/2)*Pi - 42*zeta[2]) + 
      (-421/2 - (78*I)*Pi)*zeta[2] - (33*zeta[3])/2) + 
    G[0, 0, x]*(((43*I)/36)*Pi + I*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-4*I)/3)*Pi - 4*zeta[2]) + (-241/6 + (61*I)*Pi)*zeta[2] - 
      11*zeta[3]) + (-3181/36 - (40*I)*Pi)*zeta[3] + 
    Log[mu2/s]^2*(((-7*I)/3)*Pi + (-113/3 - (9*I)*Pi)*zeta[2] + 23*zeta[3]) + 
    G[0, 0, 1, x]*(43/36 + ((347*I)/6)*Pi + (1 + ((15*I)/2)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(-4/3 + ((13*I)/2)*Pi - 90*zeta[2]) + 
      (32 - ((159*I)/2)*Pi)*zeta[2] + 24*zeta[3]) + 
    G[1, 0, 1, x]*(-5327/18 - ((398*I)/3)*Pi + (-21/2 - ((27*I)/2)*Pi)*
       Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + (-71 + ((45*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-81 - ((71*I)/2)*Pi + (105*zeta[2])/2) + 60*zeta[3]) + 
    G[0, 1, x]*(24473/216 - ((2135*I)/12)*Pi + (-1 - ((3*I)/2)*Pi)*
       Log[mu2/s]^3 + (1257/4 + (115*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(59/6 - ((3*I)/2)*Pi + 27*zeta[2]) + 
      (-203/2 - (69*I)*Pi)*zeta[3] + Log[mu2/s]*(383/9 - (40*I)*Pi + 
        (45 + ((39*I)/2)*Pi)*zeta[2] + 3*zeta[3]) - 216*zeta[4]) + 
    G[0, x]*(((24473*I)/216)*Pi - I*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(((59*I)/6)*Pi - 14*zeta[2]) + (-145/18 - ((286*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]*(((383*I)/9)*Pi + (-224/3 - (47*I)*Pi)*zeta[2] - 
        4*zeta[3]) + (7/3 - (44*I)*Pi)*zeta[3] - (227*zeta[4])/4) + 
    (7749/8 + ((383*I)/4)*Pi)*zeta[4] + 
    G[1, 1, x]*(-72133/432 + ((122*I)/9)*Pi + (-5/6 - (6*I)*Pi)*
       Log[mu2/s]^3 - (9*Log[mu2/s]^4)/8 + (-159/8 - ((293*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]^2*(11/12 - ((41*I)/2)*Pi + (93*zeta[2])/4) + 
      Log[mu2/s]*(1199/36 - (51*I)*Pi + (753/4 - (9*I)*Pi)*zeta[2] - 
        (99*zeta[3])/2) + (1679/12 + (39*I)*Pi)*zeta[3] + 
      (1041*zeta[4])/16) + G[1, 0, x]*(24473/216 - ((863*I)/12)*Pi + 
      (-1 - ((3*I)/2)*Pi)*Log[mu2/s]^3 + (947/4 + (82*I)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(59/6 + ((7*I)/2)*Pi + 36*zeta[2]) + 
      (70 + ((75*I)/2)*Pi)*zeta[3] + Log[mu2/s]*(383/9 - (25*I)*Pi + 
        (12 + ((99*I)/2)*Pi)*zeta[2] + 3*zeta[3]) + (1605*zeta[4])/8) + 
    Log[mu2/s]*(((23*I)/6)*Pi + (-1127/6 - ((215*I)/3)*Pi)*zeta[2] + 
      (-41/3 + (52*I)*Pi)*zeta[3] + 435*zeta[4]) + 
    G[1, x]*(281/9 - ((7177*I)/144)*Pi - ((9*I)/8)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(((-11*I)/6)*Pi + 36*zeta[2]) + 
      Log[mu2/s]^2*(-7/3 + ((43*I)/4)*Pi + (99 + ((327*I)/4)*Pi)*zeta[2] - 
        (45*zeta[3])/2) + (356/3 - ((289*I)/12)*Pi)*zeta[3] + 
      zeta[2]*(4292/9 + ((11375*I)/24)*Pi + (423*zeta[3])/2) + 
      Log[mu2/s]*(23/6 + ((2563*I)/36)*Pi + (739/3 + ((929*I)/4)*Pi)*
         zeta[2] + (-11 - ((135*I)/2)*Pi)*zeta[3] - 1215*zeta[4]) + 
      (-7109/4 - ((5445*I)/16)*Pi)*zeta[4] - (273*zeta[5])/2) + 217*zeta[5])/
   x + ((11/3 - (6*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
    (4*I)*Pi*G[0, 0, 1, 0, 0, x] + (-20/3 + (4*I)*Pi)*G[0, 0, 1, 0, 1, x] + 
    (-20/3 + (4*I)*Pi)*G[0, 0, 1, 1, 0, x] + (71/3 - (4*I)*Pi)*
     G[0, 0, 1, 1, 1, x] + (2*I)*Pi*G[0, 1, 0, 0, 0, x] - 
    (64*G[0, 1, 0, 0, 1, x])/3 + (-64/3 - (6*I)*Pi)*G[0, 1, 0, 1, 0, x] + 
    (4 + (4*I)*Pi)*G[0, 1, 0, 1, 1, x] + (28 - (20*I)*Pi)*
     G[0, 1, 1, 0, 0, x] - (12*I)*Pi*G[1, 0, 0, 0, 0, x] + 
    (-18 - (7*I)*Pi)*G[1, 0, 0, 0, 1, x] + (-18 - (I/2)*Pi)*
     G[1, 0, 0, 1, 0, x] + (36 - (31*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
    (623/12 - (10*I)*Pi)*G[1, 0, 1, 0, 0, x] + (442/3 + (20*I)*Pi)*
     G[1, 1, 0, 0, 0, x] - 6*G[0, 0, 0, 1, 1, 1, x] + 
    4*G[0, 0, 1, 0, 0, 1, x] + 4*G[0, 0, 1, 0, 1, 0, x] - 
    4*G[0, 0, 1, 1, 0, 0, x] + 8*G[0, 0, 1, 1, 0, 1, x] + 
    8*G[0, 0, 1, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, 1, x] + 
    2*G[0, 1, 0, 0, 0, 1, x] + 2*G[0, 1, 0, 0, 1, 0, x] - 
    2*G[0, 1, 0, 0, 1, 1, x] - 6*G[0, 1, 0, 1, 0, 0, x] + 
    4*G[0, 1, 0, 1, 1, 1, x] - 14*G[0, 1, 1, 0, 0, 0, x] - 
    6*G[0, 1, 1, 0, 0, 1, x] - 6*G[0, 1, 1, 0, 1, 0, x] + 
    16*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 0, x] + 
    14*G[0, 1, 1, 1, 0, 1, x] + 14*G[0, 1, 1, 1, 1, 0, x] - 
    34*G[0, 1, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, 1, x] - 
    12*G[1, 0, 0, 0, 1, 0, x] + 5*G[1, 0, 0, 0, 1, 1, x] - 
    (51*G[1, 0, 0, 1, 0, 0, x])/2 + 25*G[1, 0, 0, 1, 0, 1, x] + 
    25*G[1, 0, 0, 1, 1, 0, x] - 56*G[1, 0, 0, 1, 1, 1, x] - 
    38*G[1, 0, 1, 0, 0, 0, x] + 28*G[1, 0, 1, 0, 0, 1, x] + 
    28*G[1, 0, 1, 0, 1, 0, x] - 51*G[1, 0, 1, 0, 1, 1, x] - 
    9*G[1, 0, 1, 1, 0, 0, x] - 50*G[1, 0, 1, 1, 0, 1, x] - 
    50*G[1, 0, 1, 1, 1, 0, x] + 125*G[1, 0, 1, 1, 1, 1, x] - 
    4*G[1, 1, 0, 0, 0, 0, x] + 24*G[1, 1, 0, 0, 0, 1, x] + 
    24*G[1, 1, 0, 0, 1, 0, x] - 17*G[1, 1, 0, 0, 1, 1, x] + 
    G[1, 1, 0, 1, 0, 0, x] - 41*G[1, 1, 0, 1, 0, 1, x] - 
    41*G[1, 1, 0, 1, 1, 0, x] + 62*G[1, 1, 0, 1, 1, 1, x] + 
    101*G[1, 1, 1, 0, 0, 0, x] - 17*G[1, 1, 1, 0, 0, 1, x] - 
    17*G[1, 1, 1, 0, 1, 0, x] - 77*G[1, 1, 1, 0, 1, 1, x] + 
    94*G[1, 1, 1, 1, 0, 0, x] - 118*G[1, 1, 1, 1, 0, 1, x] - 
    118*G[1, 1, 1, 1, 1, 0, x] + 213*G[1, 1, 1, 1, 1, 1, x] + 
    G[1, 1, 1, 1, 1, x]*(-182 + (35*I)*Pi - 60*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(-407/3 + (38*I)*Pi - 46*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(-63 - (11*I)*Pi - 18*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(-63 - (58*I)*Pi - 18*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(43 - (26*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(149/6 + (69*I)*Pi - 6*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(-94/3 + (8*I)*Pi - 2*Log[mu2/s]) + 
    G[0, 1, 1, 1, 0, x]*(-94/3 + (8*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 0, 1, 0, 1, x]*(-137/6 - (25*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 0, 1, 1, 0, x]*(-137/6 - (61*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(227/4 + (39*I)*Pi + 18*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(389/3 + (18*I)*Pi + 42*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(389/3 - (52*I)*Pi + 42*Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(((-20*I)/3)*Pi - 28*zeta[2]) + 
    G[0, 0, 1, 1, x]*(-781/18 + ((29*I)/3)*Pi + (-22/3 + (2*I)*Pi)*
       Log[mu2/s] + Log[mu2/s]^2 - 19*zeta[2]) + 
    G[0, 1, 0, 0, x]*(((-64*I)/3)*Pi - 10*zeta[2]) + 
    G[0, 1, 0, 1, x]*(419/9 - (7*I)*Pi + (31/3 - (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 - 3*zeta[2]) + G[0, 1, 1, 1, x]*(-919/9 - ((13*I)/3)*Pi + 
      (-16 + (2*I)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + 6*zeta[2]) + 
    G[0, 0, 0, 1, x]*(((11*I)/3)*Pi + 12*zeta[2]) + 
    G[1, 0, 0, 1, x]*(595/36 + ((50*I)/3)*Pi + (-4/3 + (2*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 + 13*zeta[2]) + G[1, 1, 0, 0, x]*
     (2018/9 + ((362*I)/3)*Pi + (109/3 + (16*I)*Pi)*Log[mu2/s] + 
      17*Log[mu2/s]^2 + 20*zeta[2]) + G[0, 1, 1, 0, x]*
     (419/9 + (7*I)*Pi + (31/3 - (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 
      47*zeta[2]) + G[1, 1, 0, 1, x]*(-641/3 - ((607*I)/12)*Pi + 
      (-133/3 + (12*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 47*zeta[2]) + 
    G[1, 0, 1, 1, x]*(-1381/36 - (6*I)*Pi + (-8 - (4*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 + 53*zeta[2]) + G[1, 0, 1, 0, x]*
     (595/36 + ((111*I)/4)*Pi - (4*Log[mu2/s])/3 + Log[mu2/s]^2 + 
      67*zeta[2]) + G[1, 1, 1, 0, x]*(-641/3 - ((151*I)/3)*Pi + 
      (-133/3 + (8*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 70*zeta[2]) + 
    G[1, 0, 0, 0, x]*((-18*I)*Pi + 94*zeta[2]) + 
    G[1, 1, 1, 1, x]*(935/3 - ((13*I)/3)*Pi + (48 - (18*I)*Pi)*Log[mu2/s] + 
      258*zeta[2]) + G[0, 1, 0, x]*(((419*I)/9)*Pi - I*Pi*Log[mu2/s]^2 + 
      (194/3 + (9*I)*Pi)*zeta[2] + Log[mu2/s]*(((31*I)/3)*Pi + 16*zeta[2])) + 
    G[1, 0, 1, x]*(12911/216 + ((163*I)/18)*Pi + (71*Log[mu2/s]^2)/6 - 
      Log[mu2/s]^3 + Log[mu2/s]*(278/9 + ((43*I)/3)*Pi - 5*zeta[2]) + 
      (46 + (120*I)*Pi)*zeta[2] - 52*zeta[3]) + 
    G[1, 0, 0, x]*(((595*I)/36)*Pi + I*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-4*I)/3)*Pi - 4*zeta[2]) + (383/6 + (61*I)*Pi)*zeta[2] - 
      11*zeta[3]) + G[0, 0, 1, x]*(((-781*I)/18)*Pi + I*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-22*I)/3)*Pi - 12*zeta[2]) + (79/3 - (7*I)*Pi)*zeta[2] - 
      2*zeta[3]) + G[0, 1, 1, x]*(3577/27 - ((37*I)/6)*Pi + 
      (5/2 + I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + 
      Log[mu2/s]*(889/18 - ((2*I)/3)*Pi - 7*zeta[2]) + 
      (84 - (24*I)*Pi)*zeta[2] + zeta[3]) + G[1, 1, 1, x]*
     (-3271/18 + ((445*I)/6)*Pi + (1 + (6*I)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-143/6 + ((17*I)/3)*Pi - 96*zeta[2]) + 
      (-589/6 + (31*I)*Pi)*zeta[2] + 28*zeta[3]) + 
    G[1, 1, 0, x]*(12911/216 + ((373*I)/9)*Pi + (71/6 + (20*I)*Pi)*
       Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(278/9 + ((47*I)/3)*Pi - 
        231*zeta[2]) + (-170 + (30*I)*Pi)*zeta[2] + 29*zeta[3]) + 
    G[0, 1, x]*(((3577*I)/27)*Pi - I*Pi*Log[mu2/s]^3 + 
      (-563/2 - ((91*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (((5*I)/2)*Pi + 12*zeta[2]) + Log[mu2/s]*(((889*I)/18)*Pi + 
        (-127/3 + (11*I)*Pi)*zeta[2] - 4*zeta[3]) + 
      (8/3 + (3*I)*Pi)*zeta[3] - 111*zeta[4]) + 
    G[1, 1, x]*(7163/72 - ((23281*I)/216)*Pi - I*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(3 + ((77*I)/6)*Pi - 15*zeta[2]) + 
      (2131/12 + ((667*I)/12)*Pi)*zeta[2] + (-505/12 - (43*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(85/6 + ((235*I)/18)*Pi + (-62 - (45*I)*Pi)*zeta[2] + 
        20*zeta[3]) - (375*zeta[4])/4) + 
    G[1, 0, x]*(((12911*I)/216)*Pi - I*Pi*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(((71*I)/6)*Pi - 14*zeta[2]) + (-854/9 - ((130*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]*(((278*I)/9)*Pi + (-284/3 - (47*I)*Pi)*zeta[2] - 
        4*zeta[3]) + (-26/3 - (44*I)*Pi)*zeta[3] - (227*zeta[4])/4) + 
    G[1, x]*(((7163*I)/72)*Pi + 6*Log[mu2/s]^3*zeta[2] + 
      zeta[2]*(-11009/72 - (230*I)*Pi - 153*zeta[3]) + 
      (-3121/36 - (87*I)*Pi)*zeta[3] + Log[mu2/s]^2*
       ((3*I)*Pi + (-191/3 - (9*I)*Pi)*zeta[2] + 23*zeta[3]) + 
      (8183/8 + ((383*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
       (((85*I)/6)*Pi + (-1153/6 - ((389*I)/3)*Pi)*zeta[2] + 
        (-41/3 + (52*I)*Pi)*zeta[3] + 435*zeta[4]) + 217*zeta[5]))/x^2 + 
  (Nf*(((-5*I)/6)*Pi + (187/6 + (I/3)*Pi)*G[0, 0, 1, x] + 
     41*G[0, 0, 0, 0, x] + (-77/3 - (8*I)*Pi)*G[0, 0, 0, 1, x] + 
     (-77/3 + (8*I)*Pi)*G[0, 0, 1, 0, x] + 26*G[0, 0, 1, 1, x] + 
     (-8 - (24*I)*Pi)*G[0, 1, 0, 0, x] + (25/3 + (8*I)*Pi)*G[0, 1, 0, 1, x] + 
     (25/3 - (8*I)*Pi)*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] + 
     (-53/3 + (4*I)*Pi)*G[1, 0, 0, 1, x] + (9 + (2*I)*Pi)*G[1, 1, 1, 1, x] - 
     8*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 0, 0, x] - 40*G[0, 1, 0, 0, 0, x] + 
     16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] - 
     8*G[0, 1, 0, 1, 1, x] - 8*G[0, 1, 1, 0, 0, x] - 56*G[1, 0, 0, 0, 0, x] + 
     (34 + (4*I)*Pi)*G[1, 0, 0, 0, 1, x] + (34 - (4*I)*Pi)*
      G[1, 0, 0, 1, 0, x] - 30*G[1, 0, 0, 1, 1, x] + 
     (2 + (12*I)*Pi)*G[1, 0, 1, 0, 0, x] + (-6 - (4*I)*Pi)*
      G[1, 0, 1, 0, 1, x] + (-6 + (4*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
     14*G[1, 0, 1, 1, 1, x] + (18 + (12*I)*Pi)*G[1, 1, 0, 0, 0, x] - 
     8*G[1, 1, 0, 0, 1, x] + (-8 + (4*I)*Pi)*G[1, 1, 0, 1, 0, x] + 
     16*G[1, 1, 0, 1, 1, x] + (12 - (4*I)*Pi)*G[1, 1, 1, 0, 0, x] + 
     2*G[1, 1, 1, 0, 1, x] + (2 - (4*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
     4*G[1, 0, 0, 0, 1, 1, x] - 4*G[1, 0, 0, 1, 0, 0, x] + 
     20*G[1, 0, 1, 0, 0, 0, x] - 8*G[1, 0, 1, 0, 0, 1, x] - 
     8*G[1, 0, 1, 0, 1, 0, x] + 4*G[1, 0, 1, 0, 1, 1, x] + 
     4*G[1, 0, 1, 1, 0, 0, x] + 28*G[1, 1, 0, 0, 0, 0, x] - 
     16*G[1, 1, 0, 0, 0, 1, x] - 16*G[1, 1, 0, 0, 1, 0, x] + 
     16*G[1, 1, 0, 0, 1, 1, x] + 4*G[1, 1, 0, 1, 0, 0, x] - 
     4*G[1, 1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 1, 0, 0, x] + 
     G[0, 1, 1, x]*(-30 + ((19*I)/3)*Pi - 16*zeta[2]) + 
     G[1, 0, 1, 0, x]*(-53/3 - (4*I)*Pi - 8*zeta[2]) + 
     G[1, 0, 0, 0, x]*(44 - (22*I)*Pi - 4*zeta[2]) + 
     G[1, 0, 1, 1, x]*(7 + (8*I)*Pi + 8*zeta[2]) + 
     G[0, 0, 0, x]*(-55 + ((46*I)/3)*Pi + 8*zeta[2]) + 
     G[1, 1, 1, 0, x]*(-50/3 + (14*I)*Pi + 12*zeta[2]) + 
     G[1, 1, 0, 0, x]*(-2 + (4*I)*Pi + (-6 - (4*I)*Pi)*Log[mu2/s] - 
       2*Log[mu2/s]^2 + 14*zeta[2]) + G[0, 1, 0, x]*(187/6 + (I/3)*Pi + 
       16*zeta[2]) + G[1, 1, 0, 1, x]*(-50/3 + (8*I)*Pi + 16*zeta[2]) + 
     zeta[2]*(247/3 - (53*I)*Pi - 84*zeta[3]) + 
     G[1, 1, 0, x]*(-5/6 - ((65*I)/3)*Pi + (-1 - (2*I)*Pi)*Log[mu2/s]^2 + 
       (19 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*(-3 - (8*I)*Pi + 24*zeta[2]) - 
       24*zeta[3]) + G[1, 0, 0, x]*(36 + ((115*I)/3)*Pi + 
       (12 + (8*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 - 38*zeta[2] - 
       8*zeta[3]) + G[0, 1, x]*(-71/3 + ((11*I)/3)*Pi + 
       (5/2 + ((5*I)/3)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/6 + 
       (-1/6 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
     G[1, 1, 1, x]*(-9 - ((23*I)/3)*Pi + (-16 + (4*I)*Pi)*zeta[2] - 
       4*zeta[3]) + (107/2 - ((26*I)/3)*Pi)*zeta[3] + 
     G[1, 0, 1, x]*(-5/6 - ((41*I)/3)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] - 
       Log[mu2/s]^2 + (-39 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
     Log[mu2/s]^2*(((2*I)/3)*Pi + (5/6 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
     G[0, 0, x]*(-107/6 - ((103*I)/3)*Pi + (-21/2 - (7*I)*Pi)*Log[mu2/s] - 
       (7*Log[mu2/s]^2)/2 + (35*zeta[2])/2 + 16*zeta[3]) + 
     G[0, x]*(19/2 - (39*I)*Pi + Log[mu2/s]^2*(5/6 - ((8*I)/3)*Pi - 
         4*zeta[2]) + (-26/3 - (3*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(5/2 - ((19*I)/3)*Pi + (20 - (8*I)*Pi)*zeta[2]) + 
       (-37 + (16*I)*Pi)*zeta[3] - 32*zeta[4]) + 
     ((16 - (5*I)*Pi)*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/2 + 
       (-3/2 - (3*I)*Pi)*G[0, 1, 0, x] + (-2 + (3*I)*Pi)*G[1, 0, 0, x] + 
       (3*I)*Pi*G[1, 1, 0, x] - 13*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
       8*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] + 
       3*G[1, 0, 0, 0, x] + 3*G[1, 1, 0, 0, x] + 
       G[0, 0, x]*(77/6 + (19*I)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (21*zeta[2])/2) + 
       G[1, 0, x]*((-2*I)*Pi - 9*zeta[2]) + G[0, 1, x]*
        (((-3*I)/2)*Pi - 8*zeta[2]) + (I/2)*Pi*zeta[2] + 
       (-1/2 + (6*I)*Pi)*zeta[3] + G[1, x]*((-3*I)*Pi*zeta[2] + 3*zeta[3]) + 
       G[0, x]*(((77*I)/6)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(((9*I)/2)*Pi - 18*zeta[2]) + (-99/2 - ((9*I)/2)*Pi)*
          zeta[2] + 14*zeta[3]) - (91*zeta[4])/4)/(1 - x) + 
     (1981/6 - (38*I)*Pi)*zeta[4] + G[1, 0, x]*(-71/3 + ((113*I)/3)*Pi + 
       (-193/6 - (11*I)*Pi)*zeta[2] + Log[mu2/s]^2*(5/6 + (3*I)*Pi + 
         2*zeta[2]) + Log[mu2/s]*(5/2 + ((32*I)/3)*Pi + 
         (-30 + (4*I)*Pi)*zeta[2]) + (28 - (8*I)*Pi)*zeta[3] + 16*zeta[4]) + 
     x^2*((1 - (4*I)*Pi)*G[0, 0, 0, x] + (2/3 - (4*I)*Pi)*G[0, 0, 1, x] + 
       (2/3 + (4*I)*Pi)*G[0, 1, 0, x] + (-7/3 + (4*I)*Pi)*G[0, 1, 1, x] + 
       (-7/3 + (4*I)*Pi)*G[1, 0, 0, x] + (2/3 + (4*I)*Pi)*G[1, 0, 1, x] + 
       (2/3 - (4*I)*Pi)*G[1, 1, 0, x] + (1 - (4*I)*Pi)*G[1, 1, 1, x] - 
       4*G[0, 0, 0, 0, x] - 4*G[0, 0, 1, 1, x] + 4*G[0, 1, 0, 0, x] + 
       4*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 0, x] + 4*G[1, 0, 1, 1, x] - 
       4*G[1, 1, 0, 0, x] - 4*G[1, 1, 1, 1, x] + 
       G[0, 1, x]*(-1/2 - ((5*I)/3)*Pi - 4*zeta[2]) + 
       G[1, 0, x]*(-1/2 - ((5*I)/3)*Pi - 4*zeta[2]) + 
       (3/2 + (5*I)*Pi)*zeta[2] + G[0, 0, x]*(1/2 + ((5*I)/3)*Pi + 
         4*zeta[2]) + G[1, 1, x]*(1/2 + ((5*I)/3)*Pi + 4*zeta[2]) + 
       G[1, x]*((-2 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
       (3 + (8*I)*Pi)*zeta[3] + G[0, x]*((-2 - (4*I)*Pi)*zeta[2] + 
         4*zeta[3]) + 39*zeta[4]) + G[1, 1, x]*(67/2 - ((43*I)/3)*Pi + 
       (-3/2 - I*Pi)*Log[mu2/s]^2 + (223/2 - (19*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(-9/2 - (6*I)*Pi + 12*zeta[2]) + (-8 - (8*I)*Pi)*zeta[3] + 
       53*zeta[4]) + Log[mu2/s]*((2*I)*Pi + (-11/2 - ((31*I)/3)*Pi)*zeta[2] + 
       (12 + (8*I)*Pi)*zeta[3] + 120*zeta[4]) + 
     (((-40*I)/3)*Pi*G[0, 1, x] - (40*G[0, 1, 1, x])/3 + 
       (-13 + ((2*I)/3)*Pi)*G[1, 0, 0, 1, x] + (-3 + ((2*I)/3)*Pi)*
        G[1, 1, 1, 1, x] + (2/3 + (8*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
       (2/3 - (8*I)*Pi)*G[1, 0, 0, 1, 0, x] + (2 + (24*I)*Pi)*
        G[1, 0, 1, 0, 0, x] + (-4/3 - (8*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
       (-4/3 + (8*I)*Pi)*G[1, 0, 1, 1, 0, x] + 6*G[1, 0, 1, 1, 1, x] + 
       (-10 + (24*I)*Pi)*G[1, 1, 0, 0, 0, x] - (4*G[1, 1, 0, 0, 1, x])/3 + 
       (-4/3 + (8*I)*Pi)*G[1, 1, 0, 1, 0, x] + 6*G[1, 1, 0, 1, 1, x] - 
       (8*I)*Pi*G[1, 1, 1, 0, 0, x] + (2*G[1, 1, 1, 0, 1, x])/3 + 
       (2/3 - (8*I)*Pi)*G[1, 1, 1, 1, 0, x] + 8*G[1, 0, 0, 0, 1, 1, x] - 
       8*G[1, 0, 0, 1, 0, 0, x] + 40*G[1, 0, 1, 0, 0, 0, x] - 
       16*G[1, 0, 1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, 1, 0, x] + 
       8*G[1, 0, 1, 0, 1, 1, x] + 8*G[1, 0, 1, 1, 0, 0, x] + 
       56*G[1, 1, 0, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 0, 1, x] - 
       32*G[1, 1, 0, 0, 1, 0, x] + 32*G[1, 1, 0, 0, 1, 1, x] + 
       8*G[1, 1, 0, 1, 0, 0, x] - 8*G[1, 1, 1, 0, 0, 0, x] - 
       8*G[1, 1, 1, 1, 0, 0, x] + G[1, 0, 1, 0, x]*(-13 + ((2*I)/3)*Pi - 
         16*zeta[2]) + G[1, 0, 0, 0, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
       G[1, 0, 1, 1, x]*(10 + ((14*I)/3)*Pi + 16*zeta[2]) + 
       G[1, 1, 1, 0, x]*(-6 + ((2*I)/3)*Pi + 24*zeta[2]) + 
       G[1, 1, 0, 0, x]*(-39 - ((70*I)/3)*Pi + (-12 - (8*I)*Pi)*Log[mu2/s] - 
         4*Log[mu2/s]^2 + 28*zeta[2]) + G[1, 1, 0, 1, x]*
        (-6 + ((14*I)/3)*Pi + 32*zeta[2]) + G[1, 1, 0, x]*
        (1/3 - (46*I)*Pi + (-1/3 - (4*I)*Pi)*Log[mu2/s]^2 + 
         (287/3 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(-1 - ((38*I)/3)*Pi + 
           48*zeta[2]) - 48*zeta[3]) + G[1, 0, 0, x]*
        ((-13*I)*Pi + 2*zeta[2] - 16*zeta[3]) + G[1, 1, 1, x]*
        (6 - (9*I)*Pi + (-6 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       G[1, 0, 1, x]*(1/3 - (4*I)*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/3 + (-25/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       G[1, 0, x]*((I/3)*Pi + (109 + (15*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*((-I/3)*Pi + 4*zeta[2]) + Log[mu2/s]*
          ((-I)*Pi + (16 + (8*I)*Pi)*zeta[2]) + (-14 - (16*I)*Pi)*zeta[3] + 
         32*zeta[4]) + G[1, 1, x]*(87/2 + ((47*I)/6)*Pi + 
         (1/2 - (I/3)*Pi)*Log[mu2/s]^2 + (129/2 - I*Pi)*zeta[2] + 
         Log[mu2/s]*(3/2 + 4*zeta[2]) + (-10 - (16*I)*Pi)*zeta[3] + 
         106*zeta[4]) + G[1, x]*(((87*I)/2)*Pi + Log[mu2/s]^2*
          ((I/2)*Pi + (5/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
         (-55 - ((76*I)/3)*Pi)*zeta[3] + zeta[2]*(-28/3 + ((125*I)/2)*Pi + 
           84*zeta[3]) + Log[mu2/s]*(((3*I)/2)*Pi + (-1 + ((46*I)/3)*Pi)*
            zeta[2] + (-12 - (8*I)*Pi)*zeta[3] - 120*zeta[4]) + 
         (-1375/6 + (38*I)*Pi)*zeta[4] - 28*zeta[5]))/x^2 + 
     G[1, x]*(-31/3 + ((28*I)/3)*Pi + Log[mu2/s]^2*(-1/6 - ((2*I)/3)*Pi + 
         (5 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (-16 - (2*I)*Pi)*zeta[3] + 
       zeta[2]*(-35/3 + (54*I)*Pi + 42*zeta[3]) + 
       Log[mu2/s]*(-1/2 - ((7*I)/3)*Pi + (23 + (16*I)*Pi)*zeta[2] + 
         (-6 - (4*I)*Pi)*zeta[3] - 60*zeta[4]) + (-179 + (19*I)*Pi)*zeta[4] - 
       14*zeta[5]) + x*((-3 + ((2*I)/3)*Pi)*G[0, 0, 0, 0, x] + 
       (1 + ((2*I)/3)*Pi)*G[0, 0, 0, 1, x] + (1 + ((14*I)/3)*Pi)*
        G[0, 0, 1, 0, x] + (7 + ((14*I)/3)*Pi)*G[0, 0, 1, 1, x] + 
       (5 + ((14*I)/3)*Pi)*G[0, 1, 0, 0, x] + (-5 + ((14*I)/3)*Pi)*
        G[0, 1, 0, 1, x] + (-5 + ((2*I)/3)*Pi)*G[0, 1, 1, 0, x] + 
       (-5 + ((2*I)/3)*Pi)*G[0, 1, 1, 1, x] + (-1 - ((2*I)/3)*Pi)*
        G[1, 0, 0, 0, x] + (-1 - ((2*I)/3)*Pi)*G[1, 0, 0, 1, x] + 
       (-1 - ((14*I)/3)*Pi)*G[1, 0, 1, 0, x] + (-3 - ((14*I)/3)*Pi)*
        G[1, 0, 1, 1, x] + (-1 - ((14*I)/3)*Pi)*G[1, 1, 0, 0, x] + 
       (5 - ((14*I)/3)*Pi)*G[1, 1, 0, 1, x] + (5 - ((2*I)/3)*Pi)*
        G[1, 1, 1, 0, x] + (1 - ((2*I)/3)*Pi)*G[1, 1, 1, 1, x] + 
       (2*G[0, 0, 0, 0, 1, x])/3 + (2*G[0, 0, 0, 1, 0, x])/3 + 
       6*G[0, 0, 1, 0, 0, x] - (4*G[0, 0, 1, 0, 1, x])/3 - 
       (4*G[0, 0, 1, 1, 0, x])/3 + 6*G[0, 0, 1, 1, 1, x] + 
       6*G[0, 1, 0, 0, 0, x] - (4*G[0, 1, 0, 0, 1, x])/3 - 
       (4*G[0, 1, 0, 1, 0, x])/3 + 6*G[0, 1, 0, 1, 1, x] + 
       (2*G[0, 1, 1, 0, 1, x])/3 + (2*G[0, 1, 1, 1, 0, x])/3 - 
       (2*G[1, 0, 0, 0, 1, x])/3 - (2*G[1, 0, 0, 1, 0, x])/3 - 
       6*G[1, 0, 1, 0, 0, x] + (4*G[1, 0, 1, 0, 1, x])/3 + 
       (4*G[1, 0, 1, 1, 0, x])/3 - 6*G[1, 0, 1, 1, 1, x] - 
       6*G[1, 1, 0, 0, 0, x] + (4*G[1, 1, 0, 0, 1, x])/3 + 
       (4*G[1, 1, 0, 1, 0, x])/3 - 6*G[1, 1, 0, 1, 1, x] - 
       (2*G[1, 1, 1, 0, 1, x])/3 - (2*G[1, 1, 1, 1, 0, x])/3 + 
       G[0, 1, 0, x]*(-7 - I*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/3 - (25*zeta[2])/3) + G[0, 0, 1, x]*
        (-7 + (7*I)*Pi + (-1 - ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 - 
         (25*zeta[2])/3) + G[0, 0, 0, x]*(14 - (2*I)*Pi - 6*zeta[2]) + 
       G[0, 1, 1, x]*(22/3 - (10*I)*Pi - 6*zeta[2]) + 
       G[1, 0, 0, x]*(-20/3 - (2*I)*Pi + 6*zeta[2]) + 
       G[1, 1, 1, x]*((6*I)*Pi + 6*zeta[2]) + G[1, 0, 1, x]*
        (-1/3 - (3*I)*Pi + (1 + ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 + 
         (25*zeta[2])/3) + G[1, 1, 0, x]*(-1/3 + (5*I)*Pi + 
         (1 + ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 + (25*zeta[2])/3) + 
       G[0, 1, x]*(26/3 - ((7*I)/6)*Pi + (-1/2 - (I/3)*Pi)*Log[mu2/s]^2 + 
         (57/2 - I*Pi)*zeta[2] + Log[mu2/s]*(-3/2 - (2*I)*Pi + 4*zeta[2]) - 
         10*zeta[3]) + G[0, 0, x]*(-31/3 + ((17*I)/2)*Pi + 
         (1/2 - (I/3)*Pi)*Log[mu2/s]^2 + (15/2 - (5*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(3/2 + 4*zeta[2]) - 6*zeta[3]) + 
       Log[mu2/s]^2*((3/2 - (I/3)*Pi)*zeta[2] + zeta[3]/3) + 
       (-23/3 - I*Pi)*zeta[3] + G[1, 0, x]*(26/3 - ((17*I)/2)*Pi + 
         (-1/2 + (I/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-3/2 - 4*zeta[2]) + 
         (-15/2 + (5*I)*Pi)*zeta[2] + 6*zeta[3]) + 
       G[1, 1, x]*(-7 + ((7*I)/6)*Pi + (1/2 + (I/3)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(3/2 + (2*I)*Pi - 4*zeta[2]) + (-57/2 + I*Pi)*zeta[2] + 
         10*zeta[3]) + zeta[2]*(-26 + ((109*I)/6)*Pi + (43*zeta[3])/3) + 
       G[1, x]*(-35/6 - (I/3)*Pi + Log[mu2/s]^2*(-2/3 - (5*zeta[2])/3) + 
         (29/3 - (13*I)*Pi)*zeta[2] + Log[mu2/s]*(-2 - ((4*I)/3)*Pi + 
           (-5 - ((10*I)/3)*Pi)*zeta[2]) + ((16*I)/3)*Pi*zeta[3] - 
         (161*zeta[4])/6) + (12 - (5*I)*Pi)*zeta[4] + 
       Log[mu2/s]*((9/2 + (2*I)*Pi)*zeta[2] + (1 + ((2*I)/3)*Pi)*zeta[3] + 
         10*zeta[4]) + G[0, x]*(35/6 + (I/3)*Pi + (37/3 + I*Pi)*zeta[2] + 
         Log[mu2/s]^2*(2/3 + (5*zeta[2])/3) + Log[mu2/s]*(2 + ((4*I)/3)*Pi + 
           (5 + ((10*I)/3)*Pi)*zeta[2]) + (-4 - ((16*I)/3)*Pi)*zeta[3] + 
         (161*zeta[4])/6) - (28*zeta[5])/3) + 28*zeta[5] + 
     (((97*I)/6)*Pi + (-41/3 - ((16*I)/3)*Pi)*G[0, 0, 1, x] + 
       (2/3 + (8*I)*Pi)*G[0, 0, 0, 1, x] + (2/3 - (8*I)*Pi)*
        G[0, 0, 1, 0, x] - 6*G[0, 0, 1, 1, x] + (10 + (24*I)*Pi)*
        G[0, 1, 0, 0, x] + (-7/3 - (8*I)*Pi)*G[0, 1, 0, 1, x] + 
       (-7/3 + (8*I)*Pi)*G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 
       (101/3 - (4*I)*Pi)*G[1, 0, 0, 1, x] + (-3 - (2*I)*Pi)*
        G[1, 1, 1, 1, x] + 8*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 0, 0, x] + 
       40*G[0, 1, 0, 0, 0, x] - 16*G[0, 1, 0, 0, 1, x] - 
       16*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] + 
       8*G[0, 1, 1, 0, 0, x] + 56*G[1, 0, 0, 0, 0, x] + 
       (-34 - (12*I)*Pi)*G[1, 0, 0, 0, 1, x] + (-34 + (12*I)*Pi)*
        G[1, 0, 0, 1, 0, x] + 30*G[1, 0, 0, 1, 1, x] + 
       (2 - (36*I)*Pi)*G[1, 0, 1, 0, 0, x] + (6 + (12*I)*Pi)*
        G[1, 0, 1, 0, 1, x] + (6 - (12*I)*Pi)*G[1, 0, 1, 1, 0, x] - 
       14*G[1, 0, 1, 1, 1, x] + (-2 - (36*I)*Pi)*G[1, 1, 0, 0, 0, x] + 
       8*G[1, 1, 0, 0, 1, x] + (8 - (12*I)*Pi)*G[1, 1, 0, 1, 0, x] - 
       16*G[1, 1, 0, 1, 1, x] + (-12 + (12*I)*Pi)*G[1, 1, 1, 0, 0, x] - 
       2*G[1, 1, 1, 0, 1, x] + (-2 + (12*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
       12*G[1, 0, 0, 0, 1, 1, x] + 12*G[1, 0, 0, 1, 0, 0, x] - 
       60*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 1, x] + 
       24*G[1, 0, 1, 0, 1, 0, x] - 12*G[1, 0, 1, 0, 1, 1, x] - 
       12*G[1, 0, 1, 1, 0, 0, x] - 84*G[1, 1, 0, 0, 0, 0, x] + 
       48*G[1, 1, 0, 0, 0, 1, x] + 48*G[1, 1, 0, 0, 1, 0, x] - 
       48*G[1, 1, 0, 0, 1, 1, x] - 12*G[1, 1, 0, 1, 0, 0, x] + 
       12*G[1, 1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 1, 0, 0, x] + 
       G[1, 1, 0, 1, x]*(53/3 - (8*I)*Pi - 48*zeta[2]) + 
       G[1, 1, 0, 0, x]*(35 + (24*I)*Pi + (18 + (12*I)*Pi)*Log[mu2/s] + 
         6*Log[mu2/s]^2 - 42*zeta[2]) + G[1, 1, 1, 0, x]*
        (53/3 - (14*I)*Pi - 36*zeta[2]) + G[1, 0, 1, 1, x]*
        (-18 - (8*I)*Pi - 24*zeta[2]) + G[0, 1, 0, x]*
        (-41/3 + ((23*I)/3)*Pi - 16*zeta[2]) + G[0, 0, 0, x]*
        (((2*I)/3)*Pi - 8*zeta[2]) + G[1, 0, 0, 0, x]*(-50 + (22*I)*Pi + 
         12*zeta[2]) + G[0, 1, 1, x]*(91/3 + ((2*I)/3)*Pi + 16*zeta[2]) + 
       G[1, 0, 1, 0, x]*(101/3 + (8*I)*Pi + 24*zeta[2]) + 
       G[0, 0, x]*(((-41*I)/3)*Pi + 10*zeta[2] - 16*zeta[3]) + 
       G[1, 0, 1, x]*(1/6 + ((56*I)/3)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2 + (39 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + 
       Log[mu2/s]^2*(((5*I)/6)*Pi + (-7/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
       (-57 - ((28*I)/3)*Pi)*zeta[3] + G[0, 1, x]*(14 + ((47*I)/3)*Pi + 
         (-1 - ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 + 
         (2/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + G[1, 1, 1, x]*
        (2 + ((44*I)/3)*Pi + (16 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
       G[1, 0, 0, x]*(-49 - ((85*I)/3)*Pi + (-12 - (8*I)*Pi)*Log[mu2/s] - 
         4*Log[mu2/s]^2 + 30*zeta[2] + 24*zeta[3]) + 
       G[1, 1, 0, x]*(1/6 + ((167*I)/3)*Pi + (1 + (6*I)*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(3 + (20*I)*Pi - 72*zeta[2]) + (-123 - (18*I)*Pi)*
          zeta[2] + 72*zeta[3]) + zeta[2]*(-325/3 + ((95*I)/2)*Pi + 
         84*zeta[3]) + G[1, 1, x]*(-141/2 + ((11*I)/3)*Pi + 
         (1/2 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(3/2 + (4*I)*Pi - 
           12*zeta[2]) + (-303/2 + (19*I)*Pi)*zeta[2] + 
         (8 + (24*I)*Pi)*zeta[3] - 159*zeta[4]) + 
       Log[mu2/s]*(((5*I)/2)*Pi + (-17 + ((22*I)/3)*Pi)*zeta[2] + 
         (-12 - (8*I)*Pi)*zeta[3] - 120*zeta[4]) + 
       G[1, 0, x]*(14 - ((299*I)/6)*Pi + Log[mu2/s]^2*(-1/3 - (3*I)*Pi - 
           6*zeta[2]) + (-175/3 - (9*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-1 - ((29*I)/3)*Pi + (18 - (12*I)*Pi)*zeta[2]) + 
         (-20 + (24*I)*Pi)*zeta[3] - 48*zeta[4]) + (-1567/6 + (38*I)*Pi)*
        zeta[4] + G[0, x]*((14*I)*Pi + (99 + (15*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*((-I/3)*Pi + 4*zeta[2]) + Log[mu2/s]*
          ((-I)*Pi + (16 + (8*I)*Pi)*zeta[2]) + (2 - (16*I)*Pi)*zeta[3] + 
         32*zeta[4]) - 28*zeta[5] + G[1, x]*(97/6 - (54*I)*Pi + 
         zeta[2]*(16/3 - ((189*I)/2)*Pi - 126*zeta[3]) + 
         (62 + (22*I)*Pi)*zeta[3] + Log[mu2/s]^2*(5/6 + (I/6)*Pi + 
           (-5 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + (435 - (57*I)*Pi)*zeta[4] + 
         Log[mu2/s]*(5/2 + ((13*I)/6)*Pi + (-17 - (28*I)*Pi)*zeta[2] + 
           (18 + (12*I)*Pi)*zeta[3] + 180*zeta[4]) + 42*zeta[5]))/x))/Nc^3 + 
  (Nf*(((3677*I)/216)*Pi + (155 - ((28*I)/3)*Pi)*G[0, 0, 0, 0, x] + 
     (323/2 - ((134*I)/3)*Pi)*G[0, 0, 1, 1, x] + (-109/3 + ((46*I)/3)*Pi)*
      G[0, 1, 1, 1, x] - (28*G[0, 0, 0, 0, 1, x])/3 - 
     (28*G[0, 0, 0, 1, 0, x])/3 - 18*G[0, 0, 0, 1, 1, x] - 
     (14*G[0, 0, 1, 0, 0, x])/3 - 48*G[0, 0, 1, 0, 1, x] + 
     (-48 + (8*I)*Pi)*G[0, 0, 1, 1, 0, x] + (10*G[0, 0, 1, 1, 1, x])/3 - 
     (440*G[0, 1, 0, 0, 0, x])/3 - (8*G[0, 1, 0, 0, 1, x])/3 - 
     (8*G[0, 1, 0, 1, 0, x])/3 - (37*G[0, 1, 0, 1, 1, x])/3 + 
     12*G[0, 1, 1, 0, 1, x] + 12*G[0, 1, 1, 1, 0, x] + 
     (10*G[0, 1, 1, 1, 1, x])/3 - (584*G[1, 0, 0, 0, 0, x])/3 + 
     (119/3 + (6*I)*Pi)*G[1, 0, 0, 0, 1, x] + (119/3 + (28*I)*Pi)*
      G[1, 0, 0, 1, 0, x] + (-374/3 + (24*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
     (101/3 + (10*I)*Pi)*G[1, 0, 1, 0, 1, x] + (101/3 - (12*I)*Pi)*
      G[1, 0, 1, 1, 0, x] + (115/3 - (4*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
     (41 - (28*I)*Pi)*G[1, 1, 0, 1, 1, x] + (14 - (30*I)*Pi)*
      G[1, 1, 1, 0, 1, x] + (14 + (66*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
     10*G[1, 1, 1, 1, 1, x] + 8*G[0, 0, 1, 1, 0, 0, x] - 
     8*G[0, 1, 1, 0, 0, 0, x] + 6*G[1, 0, 0, 0, 1, 1, x] + 
     4*G[1, 0, 0, 1, 0, 0, x] + 24*G[1, 0, 0, 1, 0, 1, x] + 
     24*G[1, 0, 0, 1, 1, 0, x] + 68*G[1, 0, 1, 0, 0, 0, x] + 
     4*G[1, 0, 1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, 1, 0, x] + 
     6*G[1, 0, 1, 0, 1, 1, x] - 8*G[1, 0, 1, 1, 0, 0, x] - 
     4*G[1, 0, 1, 1, 0, 1, x] - 4*G[1, 0, 1, 1, 1, 0, x] + 
     86*G[1, 1, 0, 0, 0, 0, x] + 60*G[1, 1, 0, 0, 1, 1, x] + 
     6*G[1, 1, 0, 1, 0, 0, x] - 28*G[1, 1, 0, 1, 0, 1, x] - 
     28*G[1, 1, 0, 1, 1, 0, x] - 20*G[1, 1, 1, 0, 0, 0, x] - 
     30*G[1, 1, 1, 0, 0, 1, x] - 30*G[1, 1, 1, 0, 1, 0, x] + 
     66*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, 0, x]*
      (497/3 + (62*I)*Pi - 24*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
      (-419/3 - (74*I)*Pi - 24*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
      (-38/3 - (16*I)*Pi - 8*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
      (113/3 - (30*I)*Pi - 8*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
      (113/3 + (52*I)*Pi - 8*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
      (265/3 + (64*I)*Pi - 8*Log[mu2/s]) + G[1, 1, 1, 1, x]*
      (785/18 + ((62*I)/3)*Pi - (10*Log[mu2/s])/3) + 
     G[0, 1, 0, 1, x]*(1339/18 - ((53*I)/3)*Pi - (8*Log[mu2/s])/3) + 
     ((5*I)/18)*Pi*Log[mu2/s]^4 + G[0, 0, 0, 1, x]*(-65/2 - (22*I)*Pi + 
       (16*Log[mu2/s])/3) + G[0, 1, 0, 0, x]*(-1315/9 - ((392*I)/3)*Pi + 
       (56*Log[mu2/s])/3) + G[1, 0, 0, 1, x]*(-47/9 - ((235*I)/3)*Pi + 
       (20*Log[mu2/s])/3 - 122*zeta[2]) + G[1, 0, 1, 0, x]*
      (-47/9 + ((386*I)/3)*Pi + (20/3 - (8*I)*Pi)*Log[mu2/s] - 108*zeta[2]) + 
     G[1, 1, 0, 0, x]*(587/9 + ((599*I)/3)*Pi + (-11/3 - (22*I)*Pi)*
        Log[mu2/s] + 5*Log[mu2/s]^2 - 57*zeta[2]) + 
     G[0, 1, 1, x]*(-1282/9 + ((709*I)/18)*Pi + (4/3 - ((8*I)/3)*Pi)*
        Log[mu2/s] - (142*zeta[2])/3) + G[1, 0, 0, 0, x]*
      (-250/9 - ((313*I)/3)*Pi + (152*Log[mu2/s])/3 - 22*zeta[2]) + 
     G[0, 0, 1, 0, x]*(-65/2 - ((142*I)/3)*Pi + (16*Log[mu2/s])/3 - 
       8*zeta[2]) + Log[mu2/s]^3*(((19*I)/9)*Pi - 4*zeta[2]) + 
     G[1, 0, 1, 1, x]*(-271/18 + ((194*I)/3)*Pi - (22*Log[mu2/s])/3 + 
       20*zeta[2]) + G[0, 1, 1, 0, x]*(1339/18 - ((10*I)/3)*Pi + 
       (-8/3 - (8*I)*Pi)*Log[mu2/s] + 64*zeta[2]) + 
     G[0, 0, 0, x]*(-95/6 + ((161*I)/2)*Pi + (-42 + ((16*I)/3)*Pi)*
        Log[mu2/s] + 68*zeta[2]) + G[1, 1, 0, 1, x]*(-22 + ((200*I)/3)*Pi + 
       (-12 - (8*I)*Pi)*Log[mu2/s] + 130*zeta[2]) + 
     G[1, 1, 1, 0, x]*(-22 - ((413*I)/3)*Pi + (-12 - (24*I)*Pi)*Log[mu2/s] + 
       268*zeta[2]) + zeta[2]*(-21755/54 - ((8348*I)/27)*Pi - 182*zeta[3]) + 
     G[1, 1, 0, x]*(-2050/9 + ((299*I)/9)*Pi + (10/3 + (5*I)*Pi)*
        Log[mu2/s]^2 + (-1033/3 + (37*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(-10 - (9*I)*Pi + 52*zeta[2]) - 146*zeta[3]) + 
     G[1, 0, 1, x]*(-2050/9 - ((545*I)/18)*Pi + (10*Log[mu2/s]^2)/3 + 
       (-230 + (18*I)*Pi)*zeta[2] + Log[mu2/s]*(-10 + (6*I)*Pi + 8*zeta[2]) - 
       22*zeta[3]) + Log[mu2/s]^2*(((44*I)/9)*Pi + (-55/3 + ((15*I)/2)*Pi)*
        zeta[2] - 10*zeta[3]) + G[0, 1, 0, x]*(899/27 - ((1487*I)/18)*Pi - 
       (2*Log[mu2/s]^2)/3 + (239 + (8*I)*Pi)*zeta[2] + 
       Log[mu2/s]*(-98/9 + ((44*I)/3)*Pi + 8*zeta[2]) - 8*zeta[3]) + 
     (506/9 - ((403*I)/18)*Pi)*zeta[3] + G[1, 0, 0, x]*
      (9248/27 + ((103*I)/9)*Pi - (34*Log[mu2/s]^2)/3 + 
       (-178/3 - (2*I)*Pi)*zeta[2] + Log[mu2/s]*(400/9 + ((104*I)/3)*Pi + 
         16*zeta[2]) + 4*zeta[3]) + G[0, 0, 1, x]*(899/27 + ((1063*I)/9)*Pi + 
       (-98/9 + (4*I)*Pi)*Log[mu2/s] - (2*Log[mu2/s]^2)/3 + 
       (697/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
     G[0, 0, x]*(-914/3 - ((613*I)/27)*Pi + (17/2 - ((2*I)/3)*Pi)*
        Log[mu2/s]^2 + Log[mu2/s]*(-241/6 - ((323*I)/9)*Pi - 56*zeta[2]) + 
       (137/2 - (7*I)*Pi)*zeta[2] + 10*zeta[3]) + 
     G[1, 1, 1, x]*(647/9 + ((17*I)/18)*Pi + (-62/3 - (18*I)*Pi)*Log[mu2/s] - 
       (4*Log[mu2/s]^2)/3 + (-169/3 - (96*I)*Pi)*zeta[2] + 96*zeta[3]) + 
     G[1, 1, x]*(-20557/432 - ((649*I)/4)*Pi + (113/12 + (4*I)*Pi)*
        Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + (7951/36 + ((1157*I)/6)*Pi)*
        zeta[2] + Log[mu2/s]*(-229/36 - ((71*I)/6)*Pi + (355/6 + (16*I)*Pi)*
          zeta[2] - 16*zeta[3]) + (-461/2 - (76*I)*Pi)*zeta[3] - 
       (697*zeta[4])/2) + G[0, 1, x]*(87553/648 - ((2801*I)/27)*Pi + 
       (-55/9 - (2*I)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + 
       (-1631/6 + ((17*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
        (146/27 - ((196*I)/9)*Pi + (7/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       (170/9 - (16*I)*Pi)*zeta[3] - 152*zeta[4]) + 
     G[1, 0, x]*(87553/648 + ((3244*I)/27)*Pi - (4*Log[mu2/s]^3)/9 + 
       Log[mu2/s]^2*(-55/9 - ((28*I)/3)*Pi - 5*zeta[2]) + 
       (-1433/9 - ((275*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
        (146/27 + ((200*I)/9)*Pi + (-10 + (14*I)*Pi)*zeta[2] - 8*zeta[3]) + 
       (2117/9 - (26*I)*Pi)*zeta[3] - 83*zeta[4]) + 
     (935/4 - ((113*I)/3)*Pi)*zeta[4] + 
     x^2*((46/3 - (10*I)*Pi)*G[0, 0, 0, x] + (28/3 - (16*I)*Pi)*
        G[0, 0, 1, x] + (28/3 + (12*I)*Pi)*G[0, 1, 0, x] + 
       (-34 + (14*I)*Pi)*G[0, 1, 1, x] + (-34 + (14*I)*Pi)*G[1, 0, 0, x] + 
       (28/3 + (12*I)*Pi)*G[1, 0, 1, x] + (28/3 - (16*I)*Pi)*G[1, 1, 0, x] + 
       (46/3 - (10*I)*Pi)*G[1, 1, 1, x] - 13*G[0, 0, 0, 0, x] + 
       3*G[0, 0, 0, 1, x] + 3*G[0, 0, 1, 0, x] - 19*G[0, 0, 1, 1, x] + 
       15*G[0, 1, 0, 0, x] - 3*G[0, 1, 0, 1, x] - 3*G[0, 1, 1, 0, x] + 
       17*G[0, 1, 1, 1, x] + 17*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 
       3*G[1, 0, 1, 0, x] + 15*G[1, 0, 1, 1, x] - 19*G[1, 1, 0, 0, x] + 
       3*G[1, 1, 0, 1, x] + 3*G[1, 1, 1, 0, x] - 13*G[1, 1, 1, 1, x] + 
       G[0, 1, x]*(-23/9 - ((49*I)/2)*Pi + (1/6 + I*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 - (25*zeta[2])/2) + G[1, 0, x]*
        (-23/9 - ((49*I)/2)*Pi + (1/6 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
         (25*zeta[2])/2) + (23/3 + ((147*I)/2)*Pi)*zeta[2] + 
       (-1/2 - (3*I)*Pi)*Log[mu2/s]*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/2 + 
       G[0, 0, x]*(23/9 + ((49*I)/2)*Pi + (-1/6 - I*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 + (25*zeta[2])/2) + G[1, 1, x]*
        (23/9 + ((49*I)/2)*Pi + (-1/6 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
         (25*zeta[2])/2) + G[1, x]*((-28 + (20*I)*Pi)*zeta[2] - 12*zeta[3]) + 
       (130/3 + (26*I)*Pi)*zeta[3] + G[0, x]*((-28 - (8*I)*Pi)*zeta[2] + 
         16*zeta[3]) + 111*zeta[4]) + ((4*I)*Pi*G[0, 1, 1, x] + 
       (12*I)*Pi*G[1, 0, 1, x] - (7*I)*Pi*G[1, 1, 0, x] - 
       45*G[0, 0, 0, 0, x] + (23*G[0, 0, 0, 1, x])/2 + 
       (23*G[0, 0, 1, 0, x])/2 - 76*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 0, x] + 
       4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x] + 
       12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 7*G[1, 1, 0, 0, x] + 
       G[0, 1, 0, x]*(193/6 + (3*I)*Pi + 6*Log[mu2/s]) + 
       G[1, 0, 0, x]*(247/6 + (17*I)*Pi + 6*Log[mu2/s]) + 
       G[0, 0, 1, x]*(193/6 - ((117*I)/2)*Pi + 6*Log[mu2/s]) + 
       G[0, 0, 0, x]*(-235/6 - ((31*I)/2)*Pi + 18*Log[mu2/s]) + 
       G[1, 0, x]*(((247*I)/6)*Pi + (6*I)*Pi*Log[mu2/s] - 87*zeta[2]) + 
       G[0, 0, x]*(1016/9 + ((89*I)/6)*Pi + (131/6 + (17*I)*Pi)*Log[mu2/s] - 
         (7*Log[mu2/s]^2)/2 - (71*zeta[2])/2) + 
       G[0, 1, x]*(((193*I)/6)*Pi + (6*I)*Pi*Log[mu2/s] - 11*zeta[2]) - 
       (9*I)*Pi*zeta[2] + G[1, x]*((19*I)*Pi*zeta[2] - 19*zeta[3]) + 
       (9 - ((41*I)/2)*Pi)*zeta[3] + G[0, x]*(((1016*I)/9)*Pi - 
         ((7*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((131*I)/6)*Pi - 
           30*zeta[2]) + (-764/3 - ((31*I)/2)*Pi)*zeta[2] + 
         (103*zeta[3])/2) + (641*zeta[4])/4)/(1 - x) + 
     G[0, x]*(716/9 - ((104507*I)/648)*Pi - ((4*I)/9)*Pi*Log[mu2/s]^3 + 
       (-313/18 + ((838*I)/9)*Pi)*zeta[2] + Log[mu2/s]^2*
        (-5/2 + ((43*I)/18)*Pi + 22*zeta[2]) + (-697/6 + ((593*I)/9)*Pi)*
        zeta[3] + Log[mu2/s]*(149/18 - ((2147*I)/54)*Pi + 
         (200/3 - (23*I)*Pi)*zeta[2] + 16*zeta[3]) + (359*zeta[4])/2) + 
     Log[mu2/s]*(((9107*I)/648)*Pi + (-320/9 - ((977*I)/18)*Pi)*zeta[2] + 
       (52 + ((121*I)/9)*Pi)*zeta[3] + 180*zeta[4]) + 
     x*(4*G[0, 0, 0, 0, 0, x] + (14*G[0, 0, 0, 0, 1, x])/3 + 
       (14*G[0, 0, 0, 1, 0, x])/3 + 6*G[0, 0, 0, 1, 1, x] + 
       16*G[0, 0, 1, 0, 0, x] + (20*G[0, 0, 1, 0, 1, x])/3 + 
       (20*G[0, 0, 1, 1, 0, x])/3 + 14*G[0, 0, 1, 1, 1, x] + 
       14*G[0, 1, 0, 0, 0, x] + 4*G[0, 1, 0, 0, 1, x] + 
       4*G[0, 1, 0, 1, 0, x] + (40*G[0, 1, 0, 1, 1, x])/3 + 
       (10*G[0, 1, 1, 0, 0, x])/3 + 2*G[0, 1, 1, 0, 1, x] + 
       2*G[0, 1, 1, 1, 0, x] + 4*G[0, 1, 1, 1, 1, x] - 
       4*G[1, 0, 0, 0, 0, x] - 2*G[1, 0, 0, 0, 1, x] - 
       2*G[1, 0, 0, 1, 0, x] - (10*G[1, 0, 0, 1, 1, x])/3 - 
       (40*G[1, 0, 1, 0, 0, x])/3 - 4*G[1, 0, 1, 0, 1, x] - 
       4*G[1, 0, 1, 1, 0, x] - 14*G[1, 0, 1, 1, 1, x] - 
       14*G[1, 1, 0, 0, 0, x] - (20*G[1, 1, 0, 0, 1, x])/3 - 
       (20*G[1, 1, 0, 1, 0, x])/3 - 16*G[1, 1, 0, 1, 1, x] - 
       6*G[1, 1, 1, 0, 0, x] - (14*G[1, 1, 1, 0, 1, x])/3 - 
       (14*G[1, 1, 1, 1, 0, x])/3 - 4*G[1, 1, 1, 1, 1, x] + 
       G[0, 0, 0, 1, x]*(7 + ((20*I)/3)*Pi - 4*Log[mu2/s]) + 
       G[0, 0, 1, 0, x]*(7 + ((56*I)/3)*Pi - 4*Log[mu2/s]) + 
       G[0, 1, 0, 0, x]*(121/9 + ((46*I)/3)*Pi - (8*Log[mu2/s])/3) + 
       G[0, 0, 1, 1, x]*(31/9 + (18*I)*Pi - (8*Log[mu2/s])/3) + 
       G[0, 1, 1, 0, x]*(-3 + (4*I)*Pi - (4*Log[mu2/s])/3) + 
       G[0, 1, 1, 1, x]*(-2/9 + ((14*I)/3)*Pi - (4*Log[mu2/s])/3) + 
       G[0, 0, 0, 0, x]*(-272/9 + ((22*I)/3)*Pi - (4*Log[mu2/s])/3) + 
       G[0, 1, 0, 1, x]*(-3 + (16*I)*Pi - (4*Log[mu2/s])/3) + 
       G[1, 0, 0, 1, x]*(-3 - (4*I)*Pi + (4*Log[mu2/s])/3) + 
       G[1, 0, 0, 0, x]*(164/9 - ((14*I)/3)*Pi + (4*Log[mu2/s])/3) + 
       G[1, 1, 1, 1, x]*(-106/9 - ((22*I)/3)*Pi + (4*Log[mu2/s])/3) + 
       G[1, 0, 1, 0, x]*(-3 - (16*I)*Pi + (4*Log[mu2/s])/3) + 
       G[1, 0, 1, 1, x]*(5/9 - ((46*I)/3)*Pi + (8*Log[mu2/s])/3) + 
       G[1, 1, 0, 0, x]*(-85/9 - (18*I)*Pi + (8*Log[mu2/s])/3) + 
       G[1, 1, 1, 0, x]*(7 - ((20*I)/3)*Pi + 4*Log[mu2/s]) + 
       G[1, 1, 0, 1, x]*(7 - ((56*I)/3)*Pi + 4*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-80/27 + ((41*I)/9)*Pi + (-53/9 - ((14*I)/3)*Pi)*
          Log[mu2/s] + Log[mu2/s]^2 - (143*zeta[2])/3) + 
       G[0, 1, 0, x]*(-80/27 + ((41*I)/9)*Pi + (-53/9 - (2*I)*Pi)*
          Log[mu2/s] + Log[mu2/s]^2 - 45*zeta[2]) + 
       G[0, 0, 0, x]*(-47/3 - ((164*I)/9)*Pi + (5 - (6*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/3 - 21*zeta[2]) + G[0, 1, 1, x]*(31/3 - ((56*I)/9)*Pi + 
         (-3 - ((10*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 - (55*zeta[2])/3) + 
       G[1, 0, 0, x]*(28/3 + ((128*I)/9)*Pi + (-1 + ((10*I)/3)*Pi)*
          Log[mu2/s] + Log[mu2/s]^2/3 + (55*zeta[2])/3) + 
       G[1, 1, 1, x]*(-38/3 + ((20*I)/9)*Pi + (7 + (6*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/3 + 21*zeta[2]) + G[1, 0, 1, x]*
        (197/27 - ((5*I)/9)*Pi + (17/9 + (2*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2 + 45*zeta[2]) + G[1, 1, 0, x]*(197/27 - ((5*I)/9)*Pi + 
         (17/9 + ((14*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 
         (143*zeta[2])/3) + G[0, 1, x]*(-1075/18 + ((83*I)/54)*Pi + 
         (3/2 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (263/6 - ((4*I)/3)*Pi)*zeta[2] + 
         Log[mu2/s]*(-35/6 - ((53*I)/9)*Pi + (32*zeta[2])/3) - 
         (68*zeta[3])/3) + G[0, 0, x]*(811/18 - ((403*I)/54)*Pi + 
         (-3/2 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (161/6 - ((16*I)/3)*Pi)*
          zeta[2] + Log[mu2/s]*(67/6 - ((35*I)/9)*Pi + 24*zeta[2]) - 
         16*zeta[3]) + Log[mu2/s]^2*((-9/2 + ((2*I)/3)*Pi)*zeta[2] - 
         (2*zeta[3])/3) + (-82/27 + ((17*I)/3)*Pi)*zeta[3] + 
       G[1, 0, x]*(-1075/18 + ((583*I)/54)*Pi + (3/2 - ((2*I)/3)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(-35/6 + ((35*I)/9)*Pi - 
           (32*zeta[2])/3) + (-233/6 + ((40*I)/3)*Pi)*zeta[2] + 
         (32*zeta[3])/3) + G[1, 1, x]*(1339/18 - ((263*I)/54)*Pi + 
         (-3/2 - ((2*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
          (1/2 + ((53*I)/9)*Pi - 24*zeta[2]) + (-335/6 - ((20*I)/3)*Pi)*
          zeta[2] + 28*zeta[3]) + zeta[2]*(1075/6 - ((1249*I)/54)*Pi + 
         (182*zeta[3])/3) + G[1, x]*(-961/24 - ((647*I)/648)*Pi + 
         (-19/9 - ((10*I)/9)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/18 + 
         (-187/54 - ((127*I)/18)*Pi)*zeta[2] + Log[mu2/s]^2*
          (-97/18 - ((19*I)/3)*Pi + (29*zeta[2])/2) + 
         Log[mu2/s]*(-10151/648 - ((145*I)/9)*Pi + (143/6 + I*Pi)*zeta[2] - 
           (25*zeta[3])/9) + (2/9 + ((77*I)/9)*Pi)*zeta[3] - 
         (121*zeta[4])/6) + (205/3 - ((27*I)/2)*Pi)*zeta[4] + 
       G[0, x]*(961/24 + ((647*I)/648)*Pi + (19/9 + ((10*I)/9)*Pi)*
          Log[mu2/s]^3 + (5*Log[mu2/s]^4)/18 + Log[mu2/s]^2*
          (97/18 + ((19*I)/3)*Pi - (29*zeta[2])/2) + 
         (-515/54 - ((89*I)/18)*Pi)*zeta[2] + (-2/9 - ((125*I)/9)*Pi)*
          zeta[3] + Log[mu2/s]*(10151/648 + ((145*I)/9)*Pi + 
           (-71/6 - ((11*I)/3)*Pi)*zeta[2] + (49*zeta[3])/9) + 
         (101*zeta[4])/6) + Log[mu2/s]*((35/2 - ((17*I)/9)*Pi)*zeta[2] + 
         (44/9 + ((8*I)/3)*Pi)*zeta[3] + (76*zeta[4])/3) - (50*zeta[5])/3) - 
     168*zeta[5] + G[1, x]*(-13507/216 + ((40307*I)/432)*Pi + 
       (19/9 + ((4*I)/3)*Pi)*Log[mu2/s]^3 + (5*Log[mu2/s]^4)/18 + 
       (626/9 + ((155*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
        (133/18 + ((347*I)/36)*Pi + (-57/2 - (5*I)*Pi)*zeta[2] + 5*zeta[3]) + 
       zeta[2]*(23458/27 + ((1271*I)/36)*Pi + 81*zeta[3]) + 
       Log[mu2/s]*(3743/648 + ((1493*I)/108)*Pi + (193/18 + ((53*I)/6)*Pi)*
          zeta[2] + (-62/9 - (6*I)*Pi)*zeta[3] - 90*zeta[4]) + 
       (310 + (6*I)*Pi)*zeta[4] + 84*zeta[5]) + 
     (((5539*I)/54)*Pi + (8/3 + (24*I)*Pi)*G[0, 0, 0, 1, x] + 
       (-25/2 + (44*I)*Pi)*G[0, 0, 1, 1, x] + (16 - (14*I)*Pi)*
        G[0, 1, 1, 1, x] + 24*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 0, 0, x] + 
       44*G[0, 0, 1, 0, 1, x] + (44 - (24*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
       160*G[0, 1, 0, 0, 0, x] - 10*G[0, 1, 0, 0, 1, x] - 
       10*G[0, 1, 0, 1, 0, x] + 15*G[0, 1, 0, 1, 1, x] - 
       22*G[0, 1, 1, 0, 1, x] - 22*G[0, 1, 1, 1, 0, x] + 
       8*G[0, 1, 1, 1, 1, x] + 220*G[1, 0, 0, 0, 0, x] + 
       (-61 - (30*I)*Pi)*G[1, 0, 0, 0, 1, x] + (-61 - (72*I)*Pi)*
        G[1, 0, 0, 1, 0, x] + (130 - (72*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
       (1 - (18*I)*Pi)*G[1, 0, 1, 0, 1, x] + (1 + (24*I)*Pi)*
        G[1, 0, 1, 1, 0, x] + (-53 + (12*I)*Pi)*G[1, 0, 1, 1, 1, x] + 
       (-57 + (84*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-14 + (90*I)*Pi)*
        G[1, 1, 1, 0, 1, x] + (-14 - (198*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
       6*G[1, 1, 1, 1, 1, x] - 24*G[0, 0, 1, 1, 0, 0, x] + 
       24*G[0, 1, 1, 0, 0, 0, x] - 30*G[1, 0, 0, 0, 1, 1, x] - 
       72*G[1, 0, 0, 1, 0, 1, x] - 72*G[1, 0, 0, 1, 1, 0, x] - 
       228*G[1, 0, 1, 0, 0, 0, x] + 12*G[1, 0, 1, 0, 0, 1, x] + 
       12*G[1, 0, 1, 0, 1, 0, x] - 30*G[1, 0, 1, 0, 1, 1, x] + 
       12*G[1, 0, 1, 1, 0, 0, x] + 12*G[1, 0, 1, 1, 0, 1, x] + 
       12*G[1, 0, 1, 1, 1, 0, x] - 306*G[1, 1, 0, 0, 0, 0, x] + 
       48*G[1, 1, 0, 0, 0, 1, x] + 48*G[1, 1, 0, 0, 1, 0, x] - 
       228*G[1, 1, 0, 0, 1, 1, x] - 18*G[1, 1, 0, 1, 0, 0, x] + 
       84*G[1, 1, 0, 1, 0, 1, x] + 84*G[1, 1, 0, 1, 1, 0, x] + 
       60*G[1, 1, 1, 0, 0, 0, x] + 90*G[1, 1, 1, 0, 0, 1, x] + 
       90*G[1, 1, 1, 0, 1, 0, x] - 198*G[1, 1, 1, 1, 0, 0, x] + 
       G[0, 1, 0, 0, x]*(460/3 + (134*I)*Pi - 16*Log[mu2/s]) + 
       G[1, 1, 1, 1, x]*(179/6 - (18*I)*Pi + 2*Log[mu2/s]) + 
       G[0, 1, 0, 1, x]*(-145/2 + (9*I)*Pi + 4*Log[mu2/s]) + 
       G[0, 1, 1, 0, 0, x]*(66 + (48*I)*Pi + 24*Log[mu2/s]) + 
       G[1, 1, 0, 1, 0, x]*(31 + (90*I)*Pi + 24*Log[mu2/s]) + 
       G[1, 1, 0, 0, 1, x]*(31 - (156*I)*Pi + 24*Log[mu2/s]) + 
       G[1, 0, 1, 0, 0, x]*(-225 - (192*I)*Pi + 24*Log[mu2/s]) + 
       G[1, 1, 0, 0, 0, x]*(-335 - (186*I)*Pi + 72*Log[mu2/s]) + 
       G[1, 1, 1, 0, 0, x]*(279 + (222*I)*Pi + 72*Log[mu2/s]) + 
       G[1, 1, 1, 0, x]*(-41/3 + (277*I)*Pi + (12 + (72*I)*Pi)*Log[mu2/s] - 
         804*zeta[2]) + G[1, 1, 0, 1, x]*(-41/3 - (14*I)*Pi + 
         (12 + (24*I)*Pi)*Log[mu2/s] - 438*zeta[2]) + 
       G[0, 1, 1, 0, x]*(-145/2 + (48*I)*Pi + (4 + (24*I)*Pi)*Log[mu2/s] - 
         192*zeta[2]) + G[1, 0, 1, 1, x]*(-215/6 - (42*I)*Pi + 
         10*Log[mu2/s] - 84*zeta[2]) + G[0, 0, 0, x]*(((8*I)/3)*Pi - 
         44*zeta[2]) + G[0, 0, 1, 0, x]*(8/3 + (40*I)*Pi + 24*zeta[2]) + 
       G[1, 0, 0, 0, x]*(8 + (111*I)*Pi - 48*Log[mu2/s] + 66*zeta[2]) + 
       G[1, 1, 0, 0, x]*(212 - (249*I)*Pi + (55 + (66*I)*Pi)*Log[mu2/s] - 
         15*Log[mu2/s]^2 + 75*zeta[2]) + G[0, 1, 1, x]*
        (1279/9 - ((311*I)/6)*Pi + (14/3 + (4*I)*Pi)*Log[mu2/s] + 
         78*zeta[2]) + G[1, 0, 1, 0, x]*(59 - (232*I)*Pi + 
         (-8 + (24*I)*Pi)*Log[mu2/s] + 276*zeta[2]) + 
       G[1, 0, 0, 1, x]*(59 + (61*I)*Pi - 8*Log[mu2/s] + 366*zeta[2]) + 
       G[1, 1, 1, x]*(-1042/9 + ((45*I)/2)*Pi + (19/3 + (16*I)*Pi)*
          Log[mu2/s] + Log[mu2/s]^2 + (54 + (288*I)*Pi)*zeta[2] - 
         288*zeta[3]) + G[0, 0, x]*((-85*I)*Pi + (-224/3 + (8*I)*Pi)*
          zeta[2] + Log[mu2/s]*(((-4*I)/3)*Pi + 32*zeta[2]) - 28*zeta[3]) + 
       G[0, 0, 1, x]*(-85 - ((67*I)/6)*Pi - (4*Log[mu2/s])/3 + 
         (-224 + (24*I)*Pi)*zeta[2] - 24*zeta[3]) + (-755/9 - ((88*I)/3)*Pi)*
        zeta[3] + Log[mu2/s]^2*((-2*I)*Pi + (11 - (10*I)*Pi)*zeta[2] + 
         10*zeta[3]) + G[1, 0, 0, x]*(-3848/9 + ((43*I)/3)*Pi + 
         10*Log[mu2/s]^2 + Log[mu2/s]*(-158/3 - (36*I)*Pi - 48*zeta[2]) + 
         (201 - (6*I)*Pi)*zeta[2] + 24*zeta[3]) + G[0, 1, 0, x]*
        (-85 + ((159*I)/2)*Pi + Log[mu2/s]*(-4/3 - (12*I)*Pi - 24*zeta[2]) + 
         (-254 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
       G[1, 0, 1, x]*(3052/9 + ((229*I)/6)*Pi - 3*Log[mu2/s]^2 + 
         Log[mu2/s]*(15 - (4*I)*Pi - 24*zeta[2]) + (97 - (42*I)*Pi)*zeta[2] + 
         54*zeta[3]) + zeta[2]*(-3095/27 + ((2597*I)/9)*Pi + 234*zeta[3]) + 
       G[1, 1, 0, x]*(3052/9 + ((640*I)/3)*Pi + (-3 - (15*I)*Pi)*
          Log[mu2/s]^2 + Log[mu2/s]*(15 + (61*I)*Pi - 156*zeta[2]) + 
         (-92 - (111*I)*Pi)*zeta[2] + 486*zeta[3]) + 
       G[0, x]*(((-313*I)/9)*Pi + (638 - ((107*I)/3)*Pi)*zeta[2] - 
         10*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*(((-40*I)/9)*Pi + 
           (42 + (28*I)*Pi)*zeta[2] - 16*zeta[3]) + (-166/3 - (88*I)*Pi)*
          zeta[3] - 193*zeta[4]) + Log[mu2/s]*(((89*I)/9)*Pi + 
         (-215/9 + ((136*I)/3)*Pi)*zeta[2] + (-42 - (12*I)*Pi)*zeta[3] - 
         180*zeta[4]) + (-953/2 + (54*I)*Pi)*zeta[4] + 
       G[1, 0, x]*(-313/9 - ((836*I)/9)*Pi + (-863/6 + (138*I)*Pi)*zeta[2] + 
         Log[mu2/s]^2*((7*I)*Pi + 15*zeta[2]) + (-204 + (114*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(-40/9 - ((113*I)/3)*Pi + (-23 - (42*I)*Pi)*zeta[2] + 
           24*zeta[3]) + 276*zeta[4]) + G[0, 1, x]*(-313/9 + ((158*I)/3)*Pi + 
         (312 - (47*I)*Pi)*zeta[2] + (17 + (48*I)*Pi)*zeta[3] + 
         Log[mu2/s]*(-40/9 + ((10*I)/3)*Pi + (-4 - (24*I)*Pi)*zeta[2] + 
           24*zeta[3]) + 456*zeta[4]) + G[1, 1, x]*(-61571/432 + 
         ((8017*I)/36)*Pi + (-77/12 - (4*I)*Pi)*Log[mu2/s]^2 - 
         (2*Log[mu2/s]^3)/3 + (-3685/12 - ((535*I)/2)*Pi)*zeta[2] + 
         (1943/6 + (228*I)*Pi)*zeta[3] + Log[mu2/s]*(-23/36 + ((17*I)/2)*Pi + 
           (-121/2 - (48*I)*Pi)*zeta[2] + 48*zeta[3]) + (1683*zeta[4])/2) + 
       G[1, x]*(5539/54 - ((72323*I)/432)*Pi - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
         zeta[2]*(-2681/2 - ((3917*I)/12)*Pi - 315*zeta[3]) + 
         Log[mu2/s]^2*(-2 - ((77*I)/12)*Pi + (25 + (15*I)*Pi)*zeta[2] - 
           15*zeta[3]) + (377/3 - ((13*I)/6)*Pi)*zeta[3] + 
         (178 - (60*I)*Pi)*zeta[4] + Log[mu2/s]*(89/9 - ((109*I)/12)*Pi + 
           (-26 - ((135*I)/2)*Pi)*zeta[2] + (57 + (18*I)*Pi)*zeta[3] + 
           270*zeta[4]) - 252*zeta[5]) + 168*zeta[5])/x + 
     (((-2*I)/3)*Pi*G[0, 0, 0, 1, x] + (-146/3 - ((14*I)/3)*Pi)*
        G[1, 1, 1, 1, x] - (2*G[0, 0, 0, 1, 1, x])/3 + 
       2*G[0, 0, 1, 0, 1, x] + (2 + (16*I)*Pi)*G[0, 0, 1, 1, 0, x] - 
       (8*G[0, 0, 1, 1, 1, x])/3 + (8*G[0, 1, 0, 1, 1, x])/3 + 
       (40*G[0, 1, 1, 0, 1, x])/3 + (40*G[0, 1, 1, 1, 0, x])/3 - 
       14*G[0, 1, 1, 1, 1, x] + (8/3 + (24*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
       (8/3 + (44*I)*Pi)*G[1, 0, 0, 1, 0, x] + (44/3 + (48*I)*Pi)*
        G[1, 0, 0, 1, 1, x] + (-94/3 + (8*I)*Pi)*G[1, 0, 1, 0, 1, x] + 
       (-94/3 - (12*I)*Pi)*G[1, 0, 1, 1, 0, x] + (30 - (8*I)*Pi)*
        G[1, 0, 1, 1, 1, x] + (88/3 - (56*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
       (-14/3 - (60*I)*Pi)*G[1, 1, 1, 0, 1, x] + (-14/3 + (132*I)*Pi)*
        G[1, 1, 1, 1, 0, x] + 16*G[0, 0, 1, 1, 0, 0, x] - 
       16*G[0, 1, 1, 0, 0, 0, x] + 24*G[1, 0, 0, 0, 1, 1, x] - 
       4*G[1, 0, 0, 1, 0, 0, x] + 48*G[1, 0, 0, 1, 0, 1, x] + 
       48*G[1, 0, 0, 1, 1, 0, x] + 160*G[1, 0, 1, 0, 0, 0, x] - 
       16*G[1, 0, 1, 0, 0, 1, x] - 16*G[1, 0, 1, 0, 1, 0, x] + 
       24*G[1, 0, 1, 0, 1, 1, x] - 4*G[1, 0, 1, 1, 0, 0, x] - 
       8*G[1, 0, 1, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 1, 0, x] + 
       220*G[1, 1, 0, 0, 0, 0, x] - 48*G[1, 1, 0, 0, 0, 1, x] - 
       48*G[1, 1, 0, 0, 1, 0, x] + 168*G[1, 1, 0, 0, 1, 1, x] + 
       12*G[1, 1, 0, 1, 0, 0, x] - 56*G[1, 1, 0, 1, 0, 1, x] - 
       56*G[1, 1, 0, 1, 1, 0, x] - 40*G[1, 1, 1, 0, 0, 0, x] - 
       60*G[1, 1, 1, 0, 0, 1, x] - 60*G[1, 1, 1, 0, 1, 0, x] + 
       132*G[1, 1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, 0, x]*
        (184 + (124*I)*Pi - 48*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
        (-134 - (148*I)*Pi - 48*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*
        (-164/3 - (32*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
        (-64 - (60*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
        (-64 + (104*I)*Pi - 16*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
        (448/3 + (128*I)*Pi - 16*Log[mu2/s]) + G[0, 1, 0, 1, x]*
        (-58/9 - (8*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(29/9 + ((2*I)/3)*Pi + 
         (4*Log[mu2/s])/3) + G[0, 1, 1, 1, x]*(88/9 + ((10*I)/3)*Pi + 
         4*Log[mu2/s]) + G[1, 0, 0, 1, x]*(-247/3 + (16*I)*Pi - 
         (4*Log[mu2/s])/3 - 244*zeta[2]) + G[1, 0, 1, 0, x]*
        (-247/3 + ((350*I)/3)*Pi + (-4/3 - (16*I)*Pi)*Log[mu2/s] - 
         168*zeta[2]) + G[1, 0, 0, 0, x]*(((8*I)/3)*Pi - 44*zeta[2]) + 
       G[0, 1, 1, x]*(-1360/27 - ((17*I)/9)*Pi + (-47/9 - ((2*I)/3)*Pi)*
          Log[mu2/s] - Log[mu2/s]^2 - (76*zeta[2])/3) + 
       G[1, 1, 0, 0, x]*(-2120/9 + ((202*I)/3)*Pi + (-158/3 - (44*I)*Pi)*
          Log[mu2/s] + 10*Log[mu2/s]^2 - 18*zeta[2]) + 
       G[0, 0, 1, 0, x]*((2*I)*Pi - 16*zeta[2]) + G[1, 0, 1, 1, x]*
        (338/9 - (4*I)*Pi - (8*Log[mu2/s])/3 + 64*zeta[2]) + 
       G[0, 1, 1, 0, x]*(-58/9 - (44*I)*Pi + (-8/3 - (16*I)*Pi)*Log[mu2/s] + 
         128*zeta[2]) + G[1, 1, 0, 1, x]*(79/3 - ((100*I)/3)*Pi + 
         (4/3 - (16*I)*Pi)*Log[mu2/s] + 308*zeta[2]) + 
       G[1, 1, 1, 0, x]*(79/3 - ((412*I)/3)*Pi + (4/3 - (48*I)*Pi)*
          Log[mu2/s] + 536*zeta[2]) + G[1, 1, 0, x]*
        (-346/3 - ((637*I)/3)*Pi + (10*I)*Pi*Log[mu2/s]^2 + 
         (385 + (74*I)*Pi)*zeta[2] + Log[mu2/s]*(-28/9 - ((154*I)/3)*Pi + 
           104*zeta[2]) - 340*zeta[3]) + G[1, 0, 1, x]*
        (-346/3 - ((431*I)/9)*Pi + (115 + (24*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(-28/9 - (4*I)*Pi + 16*zeta[2]) - 32*zeta[3]) + 
       G[1, 0, 0, x]*(((-247*I)/3)*Pi + (-356/3 + (8*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(((-4*I)/3)*Pi + 32*zeta[2]) - 28*zeta[3]) + 
       G[0, 1, 0, x]*(((-58*I)/9)*Pi + (42 + (16*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(((-8*I)/3)*Pi + 16*zeta[2]) - 16*zeta[3]) + 
       G[0, 0, 1, x]*(((29*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s] + 
         (-12 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
       G[1, 1, 1, x]*(371/9 - (15*I)*Pi + (22/3 + ((4*I)/3)*Pi)*Log[mu2/s] + 
         (16/3 - (192*I)*Pi)*zeta[2] + 192*zeta[3]) + 
       G[1, 1, x]*(679/6 - ((607*I)/9)*Pi - Log[mu2/s]^2 + 
         (926/9 + ((245*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          (20/3 + ((20*I)/9)*Pi + (4/3 + (32*I)*Pi)*zeta[2] - 32*zeta[3]) + 
         (-380/3 - (152*I)*Pi)*zeta[3] - 493*zeta[4]) + 
       G[0, 1, x]*(((-1360*I)/27)*Pi - I*Pi*Log[mu2/s]^2 + 
         (367/9 + (54*I)*Pi)*zeta[2] + Log[mu2/s]*(((-47*I)/9)*Pi + 
           (16 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (-34 - (32*I)*Pi)*
          zeta[3] - 304*zeta[4]) + G[1, 0, x]*(((-346*I)/3)*Pi + 
         (1612/3 - ((131*I)/3)*Pi)*zeta[2] - 10*Log[mu2/s]^2*zeta[2] + 
         Log[mu2/s]*(((-28*I)/9)*Pi + (58 + (28*I)*Pi)*zeta[2] - 
           16*zeta[3]) + (-202/3 - (88*I)*Pi)*zeta[3] - 193*zeta[4]) + 
       G[1, x]*(((679*I)/6)*Pi + (-1235/9 - ((256*I)/3)*Pi)*zeta[3] + 
         Log[mu2/s]^2*((-I)*Pi + (1 - (10*I)*Pi)*zeta[2] + 10*zeta[3]) + 
         zeta[2]*(13624/27 + ((2078*I)/9)*Pi + 234*zeta[3]) + 
         Log[mu2/s]*(((20*I)/3)*Pi + (163/9 + ((172*I)/3)*Pi)*zeta[2] + 
           (-42 - (12*I)*Pi)*zeta[3] - 180*zeta[4]) + (-731/2 + (54*I)*Pi)*
          zeta[4] + 168*zeta[5]))/x^2))/Nc + 
  Nc*Nf*(((313253*I)/5832)*Pi + (-53 + (12*I)*Pi)*G[0, 0, 0, 0, x] + 
    12*G[0, 0, 0, 0, 1, x] + 12*G[0, 0, 0, 1, 0, x] + 
    14*G[0, 0, 0, 1, 1, x] - G[0, 0, 1, 0, 0, x] + 
    (122*G[0, 0, 1, 0, 1, x])/3 + (122*G[0, 0, 1, 1, 0, x])/3 - 
    (38*G[0, 0, 1, 1, 1, x])/3 + (59*G[0, 1, 0, 0, 0, x])/3 + 
    36*G[0, 1, 0, 0, 1, x] + 36*G[0, 1, 0, 1, 0, x] - 
    62*G[0, 1, 0, 1, 1, x] - 38*G[0, 1, 1, 0, 0, x] + 
    (41*G[0, 1, 1, 0, 1, x])/3 + (41*G[0, 1, 1, 1, 0, x])/3 - 
    (110*G[0, 1, 1, 1, 1, x])/3 + (176*G[1, 0, 0, 0, 0, x])/3 + 
    (-19/3 - (8*I)*Pi)*G[1, 0, 0, 0, 1, x] + (-19/3 - (16*I)*Pi)*
     G[1, 0, 0, 1, 0, x] + (-434/3 - (18*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
    (217/3 - (28*I)*Pi)*G[1, 0, 1, 0, 0, x] + (-4 + (12*I)*Pi)*
     G[1, 0, 1, 0, 1, x] + (-4 + (12*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
    8*G[1, 0, 1, 1, 1, x] + (139/3 - (42*I)*Pi)*G[1, 1, 0, 0, 0, x] + 
    (16 + (10*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-34 + (18*I)*Pi)*
     G[1, 1, 1, 0, 1, x] + (-34 - (22*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
    30*G[1, 1, 1, 1, 1, x] - 8*G[1, 0, 0, 0, 1, 1, x] + 
    2*G[1, 0, 0, 1, 0, 0, x] - 18*G[1, 0, 0, 1, 0, 1, x] - 
    18*G[1, 0, 0, 1, 1, 0, x] - 16*G[1, 0, 1, 0, 0, 0, x] - 
    12*G[1, 0, 1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, 1, 0, x] + 
    24*G[1, 0, 1, 0, 1, 1, x] + 12*G[1, 0, 1, 1, 0, 0, x] - 
    38*G[1, 1, 0, 0, 0, 0, x] - 4*G[1, 1, 0, 0, 0, 1, x] - 
    4*G[1, 1, 0, 0, 1, 0, x] + 46*G[1, 1, 0, 0, 1, 1, x] + 
    8*G[1, 1, 0, 1, 0, 0, x] + 10*G[1, 1, 0, 1, 0, 1, x] + 
    10*G[1, 1, 0, 1, 1, 0, x] + 18*G[1, 1, 1, 0, 0, 1, x] + 
    18*G[1, 1, 1, 0, 1, 0, x] - 22*G[1, 1, 1, 1, 0, 0, x] + 
    G[0, 1, 1, 0, x]*(-93 - ((89*I)/3)*Pi - (16*Log[mu2/s])/3) + 
    G[0, 1, 0, 1, x]*(-93 - ((94*I)/3)*Pi - (16*Log[mu2/s])/3) + 
    G[0, 0, 0, 1, x]*(-376/9 + (22*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(-376/9 + ((107*I)/3)*Pi - 4*Log[mu2/s]) + 
    G[0, 1, 0, 0, x]*(-1021/9 + ((163*I)/3)*Pi - (4*Log[mu2/s])/3) - 
    ((5*I)/6)*Pi*Log[mu2/s]^4 + G[1, 1, 0, 1, 0, x]*
     (-15 + (22*I)*Pi + 4*Log[mu2/s]) + G[0, 0, 1, 1, x]*
     (1229/6 + (32*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*
     (-15 + (46*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 1, 1, x]*
     (1471/18 - (54*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
     (17/3 + (30*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 1, 1, x]*
     (347/9 - ((25*I)/3)*Pi + (44*Log[mu2/s])/3) + 
    G[0, 0, 1, x]*(3077/54 + ((3263*I)/18)*Pi + (164/9 - (4*I)*Pi)*
       Log[mu2/s] - 2*Log[mu2/s]^2 - (619*zeta[2])/3) + 
    G[0, 1, 0, x]*(3077/54 - ((1694*I)/9)*Pi + (164/9 - ((32*I)/3)*Pi)*
       Log[mu2/s] - 2*Log[mu2/s]^2 - (491*zeta[2])/3) + 
    G[1, 1, 1, 0, x]*(697/9 - (11*I)*Pi + (52/3 + (12*I)*Pi)*Log[mu2/s] - 
      140*zeta[2]) + G[1, 1, 0, 1, x]*(697/9 + ((55*I)/3)*Pi + 
      (52/3 + (4*I)*Pi)*Log[mu2/s] - 120*zeta[2]) + 
    G[0, 0, 0, x]*(434/3 - ((853*I)/9)*Pi - (4*I)*Pi*Log[mu2/s] - 
      (181*zeta[2])/3) + G[1, 0, 1, 1, x]*(2321/18 + ((2*I)/3)*Pi - 
      (10*Log[mu2/s])/3 - 40*zeta[2]) + G[1, 0, 0, 0, x]*
     (-1007/9 + ((169*I)/3)*Pi + 4*Log[mu2/s] + 6*zeta[2]) + 
    Log[mu2/s]^3*(((-73*I)/27)*Pi + 8*zeta[2]) + 
    G[0, 1, 1, x]*(-2522/9 - ((580*I)/9)*Pi + (-10 + ((10*I)/3)*Pi)*
       Log[mu2/s] - 3*Log[mu2/s]^2 + (154*zeta[2])/3) + 
    G[1, 1, 0, 0, x]*(551/9 - (23*I)*Pi + (-163/3 + (10*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 61*zeta[2]) + G[1, 0, 1, 0, x]*
     (-41/9 + (67*I)*Pi - (4*Log[mu2/s])/3 + 84*zeta[2]) + 
    G[1, 0, 0, 1, x]*(-41/9 - ((457*I)/3)*Pi - (4*Log[mu2/s])/3 + 
      96*zeta[2]) + G[1, 0, 1, x]*(131/27 + ((551*I)/6)*Pi - 4*Log[mu2/s]^2 + 
      Log[mu2/s]*(-293/9 - ((38*I)/3)*Pi - 4*zeta[2]) + 
      (208 - (40*I)*Pi)*zeta[2] - 52*zeta[3]) + 
    G[1, 1, 1, x]*(-3979/54 + ((2257*I)/18)*Pi + (-304/9 + ((106*I)/3)*Pi)*
       Log[mu2/s] + 4*Log[mu2/s]^2 + (178/3 + (40*I)*Pi)*zeta[2] - 
      40*zeta[3]) + G[1, 0, 0, x]*(878/9 - ((466*I)/9)*Pi + 
      (194/3 - ((28*I)/3)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 + 
      (-466/3 + (4*I)*Pi)*zeta[2] - 18*zeta[3]) + 
    Log[mu2/s]^2*(((10*I)/27)*Pi + (61/6 + ((53*I)/6)*Pi)*zeta[2] - 
      6*zeta[3]) + (1777/6 + ((2701*I)/9)*Pi)*zeta[3] + 
    G[1, 1, 0, x]*(131/27 + ((955*I)/9)*Pi + (-4 + (3*I)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-293/9 - (45*I)*Pi - 68*zeta[2]) + 
      (823/3 - (47*I)*Pi)*zeta[2] + 36*zeta[3]) + 
    G[0, 0, x]*(-1175/6 + ((8189*I)/54)*Pi + (6 - (2*I)*Pi)*Log[mu2/s]^2 + 
      (1063/3 - ((8*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-50 + ((272*I)/9)*Pi + 
        48*zeta[2]) + 37*zeta[3]) + G[0, 1, x]*
     (-19393/648 - ((5963*I)/27)*Pi + (37/6 + I*Pi)*Log[mu2/s]^2 + 
      2*Log[mu2/s]^3 + (3341/18 + ((263*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]*(43/18 + ((185*I)/9)*Pi + (95*zeta[2])/3) + 
      (431*zeta[3])/3) + zeta[2]*(703/6 + ((2585*I)/162)*Pi + 
      (704*zeta[3])/3) + Log[mu2/s]*(((16861*I)/648)*Pi + 
      (755/18 - ((1699*I)/18)*Pi)*zeta[2] + (152/3 - ((73*I)/3)*Pi)*zeta[3] - 
      300*zeta[4]) + G[0, x]*(2501/54 - ((142765*I)/648)*Pi + 
      (2*I)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(-2 + ((73*I)/6)*Pi - 
        18*zeta[2]) + (-3715/9 + ((14*I)/9)*Pi)*zeta[2] + 
      Log[mu2/s]*(49/9 - ((929*I)/18)*Pi + (-910/3 + ((43*I)/3)*Pi)*
         zeta[2]) + (7 + ((68*I)/3)*Pi)*zeta[3] - (436*zeta[4])/3) + 
    (88/3 - ((2909*I)/12)*Pi)*zeta[4] + 
    x^2*((41/3 - (9*I)*Pi)*G[0, 0, 0, x] + (-12 + I*Pi)*G[0, 0, 1, x] + 
      (-12 + (7*I)*Pi)*G[0, 1, 0, x] + (31/3 + I*Pi)*G[0, 1, 1, x] + 
      (31/3 + I*Pi)*G[1, 0, 0, x] + (-12 + (7*I)*Pi)*G[1, 0, 1, x] + 
      (-12 + I*Pi)*G[1, 1, 0, x] + (41/3 - (9*I)*Pi)*G[1, 1, 1, x] - 
      10*G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + 
      8*G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 
      2*G[0, 1, 1, 1, x] + 2*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
      G[1, 0, 1, 0, x] + 8*G[1, 0, 1, 1, x] + G[1, 1, 0, 1, x] + 
      G[1, 1, 1, 0, x] - 10*G[1, 1, 1, 1, x] + 
      G[0, 0, x]*(-245/18 - ((25*I)/6)*Pi + (-35/6 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
      G[1, 1, x]*(-245/18 - ((25*I)/6)*Pi + (-35/6 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + (-245/6 - ((25*I)/2)*Pi)*
       zeta[2] + (-35/2 + (9*I)*Pi)*Log[mu2/s]*zeta[2] + 
      (9*Log[mu2/s]^2*zeta[2])/2 + G[0, 1, x]*(245/18 + ((25*I)/6)*Pi + 
        (35/6 - (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
      G[1, 0, x]*(245/18 + ((25*I)/6)*Pi + (35/6 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
      G[1, x]*((36 - (9*I)*Pi)*zeta[2] - 7*zeta[3]) + 
      G[0, x]*((36 - (15*I)*Pi)*zeta[2] - zeta[3]) + 
      (-67/3 + (12*I)*Pi)*zeta[3] + (135*zeta[4])/4) + 
    G[1, 0, x]*(-19393/648 + ((5659*I)/54)*Pi + 2*Log[mu2/s]^3 + 
      Log[mu2/s]^2*(37/6 - (4*I)*Pi - 3*zeta[2]) + (-949/9 - (12*I)*Pi)*
       zeta[2] + Log[mu2/s]*(43/18 + ((400*I)/9)*Pi + (338/3 - (10*I)*Pi)*
         zeta[2]) + (-319/3 - (6*I)*Pi)*zeta[3] + (145*zeta[4])/2) + 
    G[1, 1, x]*(57085/432 - ((1823*I)/36)*Pi + (-35/12 - (6*I)*Pi)*
       Log[mu2/s]^2 - 2*Log[mu2/s]^3 + (-14339/36 - ((53*I)/2)*Pi)*zeta[2] + 
      (-119/6 + (88*I)*Pi)*zeta[3] + Log[mu2/s]*(655/36 - ((433*I)/6)*Pi + 
        (-401/6 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 83*zeta[4]) + 
    (((-2*I)/3)*Pi*G[0, 0, 0, 1, x] + ((2*I)/3)*Pi*G[0, 0, 1, 0, x] + 
      ((14*I)/3)*Pi*G[0, 1, 0, 0, x] + (13/9 - ((28*I)/3)*Pi)*
       G[1, 1, 1, 1, x] - (2*G[0, 0, 0, 1, 1, x])/3 + 
      (2*G[0, 0, 1, 0, 1, x])/3 + (2*G[0, 0, 1, 1, 0, x])/3 - 
      (8*G[0, 0, 1, 1, 1, x])/3 + (14*G[0, 1, 0, 0, 1, x])/3 + 
      (14*G[0, 1, 0, 1, 0, x])/3 - (10*G[0, 1, 0, 1, 1, x])/3 - 
      (22*G[0, 1, 1, 0, 0, x])/3 + (14*G[0, 1, 1, 0, 1, x])/3 + 
      (14*G[0, 1, 1, 1, 0, x])/3 - 10*G[0, 1, 1, 1, 1, x] + 
      (-8/3 - (16*I)*Pi)*G[1, 0, 0, 0, 1, x] + (-8/3 - (32*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (-24 - (36*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (382/3 - (56*I)*Pi)*G[1, 0, 1, 0, 0, x] + (58/3 + (42*I)*Pi)*
       G[1, 0, 1, 0, 1, x] + (58/3 + (24*I)*Pi)*G[1, 0, 1, 1, 0, x] + 
      (8*G[1, 0, 1, 1, 1, x])/3 + (368/3 - (84*I)*Pi)*G[1, 1, 0, 0, 0, x] + 
      (8/3 + (20*I)*Pi)*G[1, 1, 0, 1, 1, x] + (-28/3 + (36*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (-28/3 - (44*I)*Pi)*G[1, 1, 1, 1, 0, x] - 
      16*G[1, 0, 0, 0, 1, 1, x] + 4*G[1, 0, 0, 1, 0, 0, x] - 
      36*G[1, 0, 0, 1, 0, 1, x] - 36*G[1, 0, 0, 1, 1, 0, x] - 
      32*G[1, 0, 1, 0, 0, 0, x] - 24*G[1, 0, 1, 0, 0, 1, x] - 
      24*G[1, 0, 1, 0, 1, 0, x] + 66*G[1, 0, 1, 0, 1, 1, x] + 
      24*G[1, 0, 1, 1, 0, 0, x] - 76*G[1, 1, 0, 0, 0, 0, x] - 
      8*G[1, 1, 0, 0, 0, 1, x] - 8*G[1, 1, 0, 0, 1, 0, x] + 
      164*G[1, 1, 0, 0, 1, 1, x] + 16*G[1, 1, 0, 1, 0, 0, x] + 
      20*G[1, 1, 0, 1, 0, 1, x] + 20*G[1, 1, 0, 1, 1, 0, x] + 
      36*G[1, 1, 1, 0, 0, 1, x] + 36*G[1, 1, 1, 0, 1, 0, x] - 
      44*G[1, 1, 1, 1, 0, 0, x] + G[0, 1, 0, 1, x]*
       (-23/3 - (4*Log[mu2/s])/3) + G[0, 1, 1, 0, x]*(-23/3 - (4*I)*Pi - 
        (4*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(65/9 - ((2*I)/3)*Pi + 
        (4*Log[mu2/s])/3) + G[0, 1, 1, 1, x]*(187/9 - ((4*I)/3)*Pi + 
        4*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(44 + (44*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(44 + (164*I)*Pi + 8*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(-92/3 + (60*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(331/9 + (52*I)*Pi + (16/3 + (8*I)*Pi)*Log[mu2/s] - 
        312*zeta[2]) + G[1, 1, 1, 0, x]*(331/9 - ((104*I)/3)*Pi + 
        (16/3 + (24*I)*Pi)*Log[mu2/s] - 280*zeta[2]) + 
      G[1, 0, 1, 1, x]*(998/9 + (22*I)*Pi - 116*zeta[2]) + 
      G[0, 1, 0, x]*(((-23*I)/3)*Pi - ((4*I)/3)*Pi*Log[mu2/s] - 
        (40*zeta[2])/3) + G[0, 1, 1, x]*(-919/27 + ((35*I)/9)*Pi + 
        (-83/9 + ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 10*zeta[2]) + 
      G[0, 0, 1, x]*(((65*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - 
        (16*zeta[2])/3) + G[1, 0, 0, 0, x]*(((-8*I)/3)*Pi + 12*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-62/3 + (106*I)*Pi + (-182/3 + (20*I)*Pi)*
         Log[mu2/s] + 6*Log[mu2/s]^2 + 122*zeta[2]) + 
      G[1, 0, 1, 0, x]*(329/9 + (148*I)*Pi + (4*Log[mu2/s])/3 + 
        168*zeta[2]) + G[1, 0, 0, 1, x]*(329/9 - ((76*I)/3)*Pi + 
        (4*Log[mu2/s])/3 + 192*zeta[2]) + G[1, 0, 1, x]*
       (1423/54 + ((394*I)/3)*Pi - Log[mu2/s]^2 + 
        Log[mu2/s]*(-145/9 - ((2*I)/3)*Pi - 8*zeta[2]) + 
        (-304/3 - (98*I)*Pi)*zeta[2] - 158*zeta[3]) + 
      G[1, 1, 1, x]*(89/9 + ((356*I)/9)*Pi + (4/3 + ((16*I)/3)*Pi)*
         Log[mu2/s] + (58/3 + (80*I)*Pi)*zeta[2] - 80*zeta[3]) + 
      G[1, 0, 0, x]*(((329*I)/9)*Pi + ((4*I)/3)*Pi*Log[mu2/s] + 
        (-358/3 + (8*I)*Pi)*zeta[2] - 36*zeta[3]) + 
      G[0, 1, x]*(((-919*I)/27)*Pi - I*Pi*Log[mu2/s]^2 + 
        (404/9 + (10*I)*Pi)*zeta[2] + Log[mu2/s]*(((-83*I)/9)*Pi + 
          (28*zeta[2])/3) + 2*zeta[3]) + G[1, 1, 0, x]*
       (1423/54 + (-1 + (6*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
         (-145/9 - ((172*I)/3)*Pi - 136*zeta[2]) + (-80 - (94*I)*Pi)*
         zeta[2] + 72*zeta[3]) + G[1, 1, x]*(347/9 + ((866*I)/27)*Pi + 
        (-3/2 - I*Pi)*Log[mu2/s]^2 + (-1999/6 + ((230*I)/3)*Pi)*zeta[2] + 
        (-86 + (248*I)*Pi)*zeta[3] + Log[mu2/s]*(-25/6 - ((160*I)/9)*Pi + 
          (-16 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) - 32*zeta[4]) + 
      G[1, 0, x]*(((1423*I)/54)*Pi + Log[mu2/s]^2*((-I)*Pi - 6*zeta[2]) + 
        (-853/9 - ((290*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-145*I)/9)*Pi + 
          (58 - (20*I)*Pi)*zeta[2]) + (-14 - (12*I)*Pi)*zeta[3] + 
        145*zeta[4]) + G[1, x]*(((347*I)/9)*Pi + 
        zeta[2]*(-185/2 - ((55*I)/6)*Pi - 322*zeta[3]) + 
        (-1064/3 - ((218*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
         (((-3*I)/2)*Pi + (6 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
        (1043/6 + ((443*I)/2)*Pi)*zeta[4] + Log[mu2/s]*(((-25*I)/6)*Pi + 
          (946/9 + ((194*I)/3)*Pi)*zeta[2] + (-158/3 + (20*I)*Pi)*zeta[3] + 
          300*zeta[4]) - 469*zeta[5]))/x^2 + 
    G[1, x]*(43145/5832 + ((53045*I)/432)*Pi + (-73/27 - ((10*I)/3)*Pi)*
       Log[mu2/s]^3 - (5*Log[mu2/s]^4)/6 + 
      zeta[2]*(51293/162 - ((505*I)/12)*Pi - 107*zeta[3]) + 
      (-2443/9 - ((1259*I)/6)*Pi)*zeta[3] + Log[mu2/s]^2*
       (64/27 - ((175*I)/36)*Pi + (323/6 - (3*I)*Pi)*zeta[2] + 3*zeta[3]) + 
      (-274/3 + (95*I)*Pi)*zeta[4] + Log[mu2/s]*(13333/648 + 
        ((2735*I)/108)*Pi + (4175/18 + ((581*I)/6)*Pi)*zeta[2] + 
        (-58/3 + (10*I)*Pi)*zeta[3] + 150*zeta[4]) - 167*zeta[5]) + 
    x*(-12*G[0, 0, 0, 0, 0, x] - (52*G[0, 0, 0, 0, 1, x])/3 - 
      (52*G[0, 0, 0, 1, 0, x])/3 - (4*G[0, 0, 0, 1, 1, x])/3 + 
      10*G[0, 0, 1, 0, 0, x] - (16*G[0, 0, 1, 0, 1, x])/3 - 
      (16*G[0, 0, 1, 1, 0, x])/3 - (8*G[0, 0, 1, 1, 1, x])/3 + 
      (44*G[0, 1, 0, 0, 0, x])/3 - (16*G[0, 1, 0, 0, 1, x])/3 - 
      (16*G[0, 1, 0, 1, 0, x])/3 + 10*G[0, 1, 0, 1, 1, x] - 
      (4*G[0, 1, 1, 0, 0, x])/3 - (52*G[0, 1, 1, 0, 1, x])/3 - 
      (52*G[0, 1, 1, 1, 0, x])/3 + (16*G[0, 1, 1, 1, 1, x])/3 - 
      (16*G[1, 0, 0, 0, 0, x])/3 + (52*G[1, 0, 0, 0, 1, x])/3 + 
      (52*G[1, 0, 0, 1, 0, x])/3 + (4*G[1, 0, 0, 1, 1, x])/3 - 
      10*G[1, 0, 1, 0, 0, x] + (16*G[1, 0, 1, 0, 1, x])/3 + 
      (16*G[1, 0, 1, 1, 0, x])/3 - (44*G[1, 0, 1, 1, 1, x])/3 + 
      (8*G[1, 1, 0, 0, 0, x])/3 + (16*G[1, 1, 0, 0, 1, x])/3 + 
      (16*G[1, 1, 0, 1, 0, x])/3 - 10*G[1, 1, 0, 1, 1, x] + 
      (4*G[1, 1, 1, 0, 0, x])/3 + (52*G[1, 1, 1, 0, 1, x])/3 + 
      (52*G[1, 1, 1, 1, 0, x])/3 + 12*G[1, 1, 1, 1, 1, x] + 
      G[1, 0, 1, 0, x]*(-80/3 - ((34*I)/3)*Pi - (20*Log[mu2/s])/3) + 
      G[1, 1, 0, 1, x]*(-80/3 - ((34*I)/3)*Pi - (20*Log[mu2/s])/3) + 
      G[1, 0, 0, 1, x]*(-80/3 + (12*I)*Pi - (20*Log[mu2/s])/3) + 
      G[1, 1, 1, 0, x]*(-80/3 + (12*I)*Pi - (20*Log[mu2/s])/3) + 
      G[0, 1, 0, 0, x]*(-95/9 + ((16*I)/3)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-52/3 + ((76*I)/3)*Pi - 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(5/3 + ((16*I)/3)*Pi - (8*Log[mu2/s])/3) + 
      G[0, 1, 1, 1, x]*(76/9 - ((44*I)/3)*Pi - (8*Log[mu2/s])/3) + 
      G[0, 0, 1, 1, x]*(61/3 - ((16*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[1, 0, 0, 0, x]*(-238/9 + ((44*I)/3)*Pi + (8*Log[mu2/s])/3) + 
      G[1, 0, 1, 1, x]*(-103/9 - ((16*I)/3)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(106/3 - ((76*I)/3)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(80/3 + ((34*I)/3)*Pi + (20*Log[mu2/s])/3) + 
      G[0, 1, 0, 1, x]*(80/3 + ((34*I)/3)*Pi + (20*Log[mu2/s])/3) + 
      G[0, 0, 0, 1, x]*(80/3 - (12*I)*Pi + (20*Log[mu2/s])/3) + 
      G[0, 1, 1, 0, x]*(80/3 - (12*I)*Pi + (20*Log[mu2/s])/3) + 
      G[1, 0, 0, x]*(254/27 - ((133*I)/3)*Pi + (79/9 - (6*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 - 49*zeta[2]) + G[1, 1, 1, x]*(398/27 - ((317*I)/9)*Pi + 
        (79/9 - ((38*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - (131*zeta[2])/3) + 
      G[1, 0, 1, x]*(211/9 - ((263*I)/9)*Pi + (80/9 - ((8*I)/3)*Pi)*
         Log[mu2/s] - (28*zeta[2])/3) + G[1, 1, 0, x]*
       (211/9 - ((145*I)/9)*Pi + (80/9 - ((28*I)/3)*Pi)*Log[mu2/s] - 
        4*zeta[2]) + G[0, 0, 1, x]*(-115/9 + ((343*I)/9)*Pi + 
        (-80/9 + ((28*I)/3)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 1, 0, x]*(-115/9 + ((65*I)/9)*Pi + (-80/9 + ((8*I)/3)*Pi)*
         Log[mu2/s] + (28*zeta[2])/3) + G[0, 0, 0, x]*
       (-488/27 + ((479*I)/9)*Pi + (-79/9 + ((38*I)/3)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + (131*zeta[2])/3) + G[0, 1, 1, x]*
       (-740/27 + ((79*I)/3)*Pi + (-79/9 + (6*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 49*zeta[2]) + zeta[2]*(-5/6 - ((581*I)/27)*Pi - 
        (191*zeta[3])/3) + G[0, 1, x]*(5/18 - ((1121*I)/27)*Pi + 
        I*Pi*Log[mu2/s]^2 + Log[mu2/s]*(-4/3 - ((53*I)/3)*Pi - 
          (148*zeta[2])/3) + (-803/9 - ((23*I)/3)*Pi)*zeta[2] - 
        (134*zeta[3])/3) + Log[mu2/s]^2*(I*Pi*zeta[2] - zeta[3]) + 
      (1373/27 - ((206*I)/3)*Pi)*zeta[3] + G[0, 0, x]*
       (-143/18 - ((797*I)/27)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(4/3 - ((53*I)/3)*Pi - (148*zeta[2])/3) + 
        (-965/9 - (31*I)*Pi)*zeta[2] + (32*zeta[3])/3) + 
      G[1, 1, x]*(133/18 + ((1067*I)/27)*Pi - I*Pi*Log[mu2/s]^2 + 
        (803/9 + ((23*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(4/3 + ((53*I)/3)*Pi + 
          (148*zeta[2])/3) + (38*zeta[3])/3) + 
      G[1, 0, x]*(5/18 + ((851*I)/27)*Pi - I*Pi*Log[mu2/s]^2 + 
        (965/9 + (31*I)*Pi)*zeta[2] + Log[mu2/s]*(-4/3 + ((53*I)/3)*Pi + 
          (148*zeta[2])/3) + (64*zeta[3])/3) + 
      Log[mu2/s]*((4 - ((53*I)/3)*Pi)*zeta[2] + (53/3 - (2*I)*Pi)*zeta[3] - 
        (446*zeta[4])/3) + G[1, x]*(-342197/5832 - ((13585*I)/648)*Pi + 
        (73/27 + ((10*I)/3)*Pi)*Log[mu2/s]^3 + (5*Log[mu2/s]^4)/6 + 
        Log[mu2/s]^2*(-47/54 + ((73*I)/9)*Pi - (215*zeta[2])/6) + 
        (-16913/162 - ((111*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (-18553/648 - ((47*I)/27)*Pi + (-1873/18 - (29*I)*Pi)*zeta[2] - 
          (35*zeta[3])/3) + (211/3 - ((83*I)/3)*Pi)*zeta[3] - 
        (39*zeta[4])/2) + G[0, x]*(342197/5832 + ((13585*I)/648)*Pi + 
        (-73/27 - ((10*I)/3)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/6 + 
        (11729/162 + ((1159*I)/18)*Pi)*zeta[2] + Log[mu2/s]^2*
         (47/54 - ((73*I)/9)*Pi + (215*zeta[2])/6) + 
        (-713/9 + ((115*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         (18553/648 + ((47*I)/27)*Pi + (1873/18 + ((107*I)/3)*Pi)*zeta[2] + 
          5*zeta[3]) - (67*zeta[4])/6) + (-13225/36 - (86*I)*Pi)*zeta[4] - 
      (101*zeta[5])/3) + ((-8*I)*Pi*G[1, 0, 1, x] - (6*I)*Pi*G[1, 1, 0, x] + 
      15*G[0, 0, 0, 0, x] + 9*G[0, 0, 0, 1, x] + 
      (9 - I*Pi)*G[0, 0, 1, 0, x] - 116*G[0, 0, 1, 1, x] + 
      (-16/3 + I*Pi)*G[0, 1, 0, 0, x] + (4*G[1, 0, 0, 0, x])/3 - 
      8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 6*G[1, 1, 0, 0, x] - 
      G[0, 0, 1, 0, 0, x] + G[0, 1, 0, 0, 0, x] + 
      G[1, 0, 0, x]*(101/6 - ((32*I)/3)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-137/6 - (111*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-137/6 - ((28*I)/3)*Pi - 4*Log[mu2/s] - 2*zeta[2]) + 
      G[0, 0, 0, x]*(-145/3 + (24*I)*Pi + zeta[2]) + 
      G[1, 0, x]*(((101*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + (202*zeta[2])/3) + 
      G[0, 1, x]*(((-137*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + 130*zeta[2]) + 
      G[0, 0, x]*(632/9 - ((103*I)/2)*Pi + (59/3 - (10*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + (-113/3 + I*Pi)*zeta[2] - 3*zeta[3]) + 
      (119/3 - (109*I)*Pi)*zeta[3] + G[1, x]*((-2*I)*Pi*zeta[2] + 
        2*zeta[3]) + zeta[2]*(((-119*I)/3)*Pi + 4*zeta[3]) + 
      (917/6 + (6*I)*Pi)*zeta[4] + G[0, x]*(((632*I)/9)*Pi - 
        (3*I)*Pi*Log[mu2/s]^2 + (76 + ((109*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(((59*I)/3)*Pi + 60*zeta[2]) + (15 - (3*I)*Pi)*zeta[3] + 
        zeta[4]) - 10*zeta[5])/(1 - x) + (2429*zeta[5])/6 + 
    (((2*I)/3)*Pi*G[0, 0, 1, 0, x] - ((2*I)/3)*Pi*G[0, 1, 0, 0, x] + 
      (2*G[0, 0, 1, 0, 0, x])/3 - (2*G[0, 1, 0, 0, 0, x])/3 - 
      (2*G[0, 0, 0, x]*zeta[2])/3 + (4*G[0, 1, 0, x]*zeta[2])/3 - 
      (8*zeta[2]*zeta[3])/3 + G[0, 0, x]*(((-2*I)/3)*Pi*zeta[2] + 
        2*zeta[3]) + G[0, x]*((2*I)*Pi*zeta[3] - (2*zeta[4])/3) - 
      (4*I)*Pi*zeta[4] + (20*zeta[5])/3)/(1 - x)^2 + 
    (((923*I)/18)*Pi + (-8/3 - (14*I)*Pi)*G[0, 0, 0, 1, x] + 
      (-8/3 - (34*I)*Pi)*G[0, 0, 1, 0, x] + (370/3 - (68*I)*Pi)*
       G[0, 1, 0, 0, x] - 14*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 0, 0, x] - 
      38*G[0, 0, 1, 0, 1, x] - 38*G[0, 0, 1, 1, 0, x] + 
      8*G[0, 0, 1, 1, 1, x] - 32*G[0, 1, 0, 0, 0, x] - 
      36*G[0, 1, 0, 0, 1, x] - 36*G[0, 1, 0, 1, 0, x] + 
      75*G[0, 1, 0, 1, 1, x] + 42*G[0, 1, 1, 0, 0, x] - 
      11*G[0, 1, 1, 0, 1, x] - 11*G[0, 1, 1, 1, 0, x] + 
      24*G[0, 1, 1, 1, 1, x] - 76*G[1, 0, 0, 0, 0, x] + 
      (-1 + (24*I)*Pi)*G[1, 0, 0, 0, 1, x] + (-1 + (48*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (200 + (54*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
      (-189 + (84*I)*Pi)*G[1, 0, 1, 0, 0, x] + (-16 - (54*I)*Pi)*
       G[1, 0, 1, 0, 1, x] + (-16 - (36*I)*Pi)*G[1, 0, 1, 1, 0, x] - 
      8*G[1, 0, 1, 1, 1, x] + (-179 + (126*I)*Pi)*G[1, 1, 0, 0, 0, x] + 
      (-6 - (30*I)*Pi)*G[1, 1, 0, 1, 1, x] + (38 - (54*I)*Pi)*
       G[1, 1, 1, 0, 1, x] + (38 + (66*I)*Pi)*G[1, 1, 1, 1, 0, x] + 
      18*G[1, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 1, 1, x] - 
      6*G[1, 0, 0, 1, 0, 0, x] + 54*G[1, 0, 0, 1, 0, 1, x] + 
      54*G[1, 0, 0, 1, 1, 0, x] + 48*G[1, 0, 1, 0, 0, 0, x] + 
      36*G[1, 0, 1, 0, 0, 1, x] + 36*G[1, 0, 1, 0, 1, 0, x] - 
      90*G[1, 0, 1, 0, 1, 1, x] - 36*G[1, 0, 1, 1, 0, 0, x] + 
      114*G[1, 1, 0, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 0, 1, x] + 
      12*G[1, 1, 0, 0, 1, 0, x] - 210*G[1, 1, 0, 0, 1, 1, x] - 
      24*G[1, 1, 0, 1, 0, 0, x] - 30*G[1, 1, 0, 1, 0, 1, x] - 
      30*G[1, 1, 0, 1, 1, 0, x] - 54*G[1, 1, 1, 0, 0, 1, x] - 
      54*G[1, 1, 1, 0, 1, 0, x] + 66*G[1, 1, 1, 1, 0, 0, x] + 
      G[1, 1, 1, 0, 0, x]*(23 - (90*I)*Pi - 36*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-116/3 + I*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-31 - (66*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-31 - (210*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-335/6 + (50*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-101/6 - (34*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(72 + (35*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(72 + (43*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-2 + (203*I)*Pi + 4*Log[mu2/s] - 288*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-2 - (201*I)*Pi + 4*Log[mu2/s] - 252*zeta[2]) + 
      G[1, 1, 0, 0, x]*(-28 - (91*I)*Pi + (119 - (30*I)*Pi)*Log[mu2/s] - 
        9*Log[mu2/s]^2 - 183*zeta[2]) + G[0, 1, 1, x]*
       (1763/9 + ((148*I)/3)*Pi + (16 - (2*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 86*zeta[2]) + G[1, 0, 0, 0, x]*
       (464/3 - (77*I)*Pi - 18*zeta[2]) + G[0, 0, 0, x]*
       (((-8*I)/3)*Pi + 12*zeta[2]) + G[1, 0, 1, 1, x]*
       (-1373/6 - (26*I)*Pi - 2*Log[mu2/s] + 156*zeta[2]) + 
      G[0, 1, 0, x]*(395/9 + ((590*I)/3)*Pi + (4/3 + (4*I)*Pi)*Log[mu2/s] + 
        198*zeta[2]) + G[0, 0, 1, x]*(395/9 - ((109*I)/6)*Pi + 
        (4/3 - (4*I)*Pi)*Log[mu2/s] + 208*zeta[2]) + 
      G[1, 1, 1, 0, x]*(-99 + (41*I)*Pi + (-20 - (36*I)*Pi)*Log[mu2/s] + 
        420*zeta[2]) + G[1, 1, 0, 1, x]*(-99 - (57*I)*Pi + 
        (-20 - (12*I)*Pi)*Log[mu2/s] + 432*zeta[2]) + 
      zeta[2]*(-377/6 + ((211*I)/2)*Pi - 322*zeta[3]) + 
      G[0, 1, x]*(-1577/54 + (221*I)*Pi + (-1 + (3*I)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-169/9 + ((46*I)/3)*Pi - 36*zeta[2]) + 
        (-2287/6 - (124*I)*Pi)*zeta[2] - 163*zeta[3]) + 
      G[1, 1, 0, x]*(-551/18 - ((257*I)/3)*Pi + (3 - (9*I)*Pi)*Log[mu2/s]^2 + 
        (-194 + (141*I)*Pi)*zeta[2] + Log[mu2/s]*(124/3 + (105*I)*Pi + 
          204*zeta[2]) - 108*zeta[3]) + G[0, 0, x]*(((395*I)/9)*Pi + 
        ((4*I)/3)*Pi*Log[mu2/s] + (-394/3 + (8*I)*Pi)*zeta[2] - 36*zeta[3]) + 
      (-1124/3 - ((182*I)/3)*Pi)*zeta[3] + Log[mu2/s]^2*
       (((-3*I)/2)*Pi + (12 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      G[1, 0, 0, x]*(-454/3 + (92*I)*Pi + (-182/3 + (16*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + (297 - (12*I)*Pi)*zeta[2] + 54*zeta[3]) + 
      G[1, 1, 1, x]*(637/18 - ((787*I)/6)*Pi + (71/3 - (32*I)*Pi)*
         Log[mu2/s] - 3*Log[mu2/s]^2 + (-83 - (120*I)*Pi)*zeta[2] + 
        120*zeta[3]) + G[1, 0, 1, x]*(-551/18 - ((379*I)/2)*Pi + 
        3*Log[mu2/s]^2 + (-113 + (138*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(124/3 + (8*I)*Pi + 12*zeta[2]) + 210*zeta[3]) + 
      G[1, 0, x]*(-1577/54 - ((3613*I)/18)*Pi + (-48 + (59*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(-1 + (9*I)*Pi + 9*zeta[2]) + 
        Log[mu2/s]*(-169/9 - ((64*I)/3)*Pi + (-215 + (30*I)*Pi)*zeta[2]) + 
        (110 + (18*I)*Pi)*zeta[3] - (435*zeta[4])/2) + 
      G[1, 1, x]*(-71053/432 - ((19*I)/4)*Pi + (35/12 + (6*I)*Pi)*
         Log[mu2/s]^2 + 2*Log[mu2/s]^3 + (8401/12 - ((115*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-343/36 + ((425*I)/6)*Pi + (163/2 + (24*I)*Pi)*zeta[2] - 
          24*zeta[3]) + (197/2 - (336*I)*Pi)*zeta[3] - 51*zeta[4]) + 
      (173/6 + ((443*I)/2)*Pi)*zeta[4] + G[0, x]*(((-1577*I)/54)*Pi + 
        Log[mu2/s]^2*((-I)*Pi - 6*zeta[2]) + (209/9 - ((314*I)/3)*Pi)*
         zeta[2] + Log[mu2/s]*(((-169*I)/9)*Pi + (58 - (20*I)*Pi)*zeta[2]) + 
        (22 - (12*I)*Pi)*zeta[3] + 145*zeta[4]) + 
      Log[mu2/s]*(((145*I)/18)*Pi + (508/9 + ((254*I)/3)*Pi)*zeta[2] + 
        (-158/3 + (20*I)*Pi)*zeta[3] + 300*zeta[4]) - 469*zeta[5] + 
      G[1, x]*(923/18 - ((80189*I)/432)*Pi + (2*I)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-3/2 + ((23*I)/12)*Pi + (-48 + (9*I)*Pi)*zeta[2] - 
          9*zeta[3]) + (1670/3 + ((709*I)/2)*Pi)*zeta[3] + 
        zeta[2]*(-911/18 + ((1495*I)/12)*Pi + 429*zeta[3]) + 
        Log[mu2/s]*(145/18 - ((1127*I)/36)*Pi + (-859/3 - ((279*I)/2)*Pi)*
           zeta[2] + (85 - (30*I)*Pi)*zeta[3] - 450*zeta[4]) + 
        (-102 - ((633*I)/2)*Pi)*zeta[4] + 636*zeta[5]))/x) + 
  x*((-13/3 + (19*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
    (-55/3 - I*Pi)*G[0, 0, 1, 0, 1, x] + (-55/3 + (4*I)*Pi)*
     G[0, 0, 1, 1, 0, x] + (-43/3 + (4*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
    (-43/3 - (9*I)*Pi)*G[0, 1, 0, 1, 0, x] + (-13/3 + (19*I)*Pi)*
     G[0, 1, 1, 0, 0, x] + (13/3 - (19*I)*Pi)*G[1, 0, 0, 1, 1, x] + 
    (55/3 + (9*I)*Pi)*G[1, 0, 1, 0, 1, x] + (55/3 - (4*I)*Pi)*
     G[1, 0, 1, 1, 0, x] + (43/3 - (4*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
    (43/3 + I*Pi)*G[1, 1, 0, 1, 0, x] + (13/3 - (19*I)*Pi)*
     G[1, 1, 1, 0, 0, x] - 44*G[0, 0, 0, 0, 0, 0, x] + 
    8*G[0, 0, 0, 0, 0, 1, x] + 8*G[0, 0, 0, 0, 1, 0, x] + 
    6*G[0, 0, 0, 0, 1, 1, x] + 2*G[0, 0, 0, 1, 0, 0, x] + 
    41*G[0, 0, 0, 1, 0, 1, x] + 41*G[0, 0, 0, 1, 1, 0, x] - 
    22*G[0, 0, 0, 1, 1, 1, x] + 20*G[0, 0, 1, 0, 0, 0, x] + 
    7*G[0, 0, 1, 0, 0, 1, x] + 7*G[0, 0, 1, 0, 1, 0, x] - 
    8*G[0, 0, 1, 0, 1, 1, x] + 24*G[0, 0, 1, 1, 0, 0, x] - 
    20*G[0, 0, 1, 1, 0, 1, x] - 20*G[0, 0, 1, 1, 1, 0, x] + 
    64*G[0, 0, 1, 1, 1, 1, x] + 48*G[0, 1, 0, 0, 0, 0, x] - 
    20*G[0, 1, 0, 0, 0, 1, x] - 20*G[0, 1, 0, 0, 1, 0, x] + 
    24*G[0, 1, 0, 0, 1, 1, x] - 16*G[0, 1, 0, 1, 0, 0, x] + 
    7*G[0, 1, 0, 1, 0, 1, x] + 7*G[0, 1, 0, 1, 1, 0, x] + 
    20*G[0, 1, 0, 1, 1, 1, x] - 22*G[0, 1, 1, 0, 0, 0, x] + 
    41*G[0, 1, 1, 0, 0, 1, x] + 41*G[0, 1, 1, 0, 1, 0, x] - 
    6*G[0, 1, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 1, 0, 0, x] + 
    8*G[0, 1, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 1, 0, x] - 
    60*G[0, 1, 1, 1, 1, 1, x] + 60*G[1, 0, 0, 0, 0, 0, x] - 
    8*G[1, 0, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 0, 1, 0, x] - 
    6*G[1, 0, 0, 0, 1, 1, x] + 6*G[1, 0, 0, 1, 0, 0, x] - 
    41*G[1, 0, 0, 1, 0, 1, x] - 41*G[1, 0, 0, 1, 1, 0, x] + 
    22*G[1, 0, 0, 1, 1, 1, x] - 20*G[1, 0, 1, 0, 0, 0, x] - 
    7*G[1, 0, 1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, 1, 0, x] + 
    16*G[1, 0, 1, 0, 1, 1, x] - 24*G[1, 0, 1, 1, 0, 0, x] + 
    20*G[1, 0, 1, 1, 0, 1, x] + 20*G[1, 0, 1, 1, 1, 0, x] - 
    48*G[1, 0, 1, 1, 1, 1, x] - 64*G[1, 1, 0, 0, 0, 0, x] + 
    20*G[1, 1, 0, 0, 0, 1, x] + 20*G[1, 1, 0, 0, 1, 0, x] - 
    24*G[1, 1, 0, 0, 1, 1, x] + 8*G[1, 1, 0, 1, 0, 0, x] - 
    7*G[1, 1, 0, 1, 0, 1, x] - 7*G[1, 1, 0, 1, 1, 0, x] - 
    20*G[1, 1, 0, 1, 1, 1, x] + 22*G[1, 1, 1, 0, 0, 0, x] - 
    41*G[1, 1, 1, 0, 0, 1, x] - 41*G[1, 1, 1, 0, 1, 0, x] - 
    2*G[1, 1, 1, 0, 1, 1, x] - 6*G[1, 1, 1, 1, 0, 0, x] - 
    8*G[1, 1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 1, 0, x] + 
    44*G[1, 1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, 0, x]*
     (22 + (10*I)*Pi - 42*Log[mu2/s]) + G[1, 1, 1, 1, 1, x]*
     (22 - (4*I)*Pi - 40*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (17/6 + (24*I)*Pi - 20*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-7/6 + (10*I)*Pi - 18*Log[mu2/s]) + G[0, 0, 0, 0, 1, x]*
     (-20/3 + (4*I)*Pi - 10*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*
     (-20/3 + (4*I)*Pi - 10*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (-91/6 + (17*I)*Pi - 10*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*
     (-67/6 + (17*I)*Pi - 10*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
     (-20/3 + (25*I)*Pi - 10*Log[mu2/s]) + G[0, 0, 0, 1, 0, x]*
     (-20/3 + (33*I)*Pi - 10*Log[mu2/s]) + G[1, 0, 0, 0, 1, x]*
     (20/3 - (4*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (20/3 - (4*I)*Pi + 10*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (67/6 - (17*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (91/6 - (17*I)*Pi + 10*Log[mu2/s]) + G[1, 0, 0, 1, 0, x]*
     (20/3 - (25*I)*Pi + 10*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (20/3 - (33*I)*Pi + 10*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (-17/6 - (10*I)*Pi + 18*Log[mu2/s]) + G[1, 1, 0, 0, 0, x]*
     (7/6 - (24*I)*Pi + 20*Log[mu2/s]) + G[0, 0, 0, 0, 0, x]*
     (-22 + (4*I)*Pi + 40*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (-22 - (10*I)*Pi + 42*Log[mu2/s]) + G[0, 0, 0, 0, x]*
     (-433/9 - ((82*I)/3)*Pi + (4/3 + (24*I)*Pi)*Log[mu2/s] - 
      3*Log[mu2/s]^2 - 165*zeta[2]) + G[0, 1, 1, 1, x]*
     (853/18 - ((64*I)/3)*Pi + (22/3 + (30*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 
      143*zeta[2]) + G[0, 1, 1, 0, x]*(-95/4 - (17*I)*Pi + 
      (-6 - (14*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 81*zeta[2]) + 
    G[0, 0, 0, 1, x]*(-9/4 - (17*I)*Pi + (-6 - (14*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 - 81*zeta[2]) + G[1, 0, 1, 1, x]*
     (10 + ((19*I)/2)*Pi + (-6 + (14*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 
      50*zeta[2]) + G[1, 1, 0, 0, x]*(-55/2 + ((31*I)/2)*Pi + 
      (20*I)*Pi*Log[mu2/s] - 28*zeta[2]) + G[1, 0, 1, 0, x]*
     (27/4 + ((71*I)/2)*Pi + (6 + (14*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 
      9*zeta[2]) + G[1, 1, 0, 1, x]*(93/4 + ((71*I)/2)*Pi + 
      (6 + (14*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 9*zeta[2]) + 
    G[0, 1, 0, 1, x]*(-95/4 - ((71*I)/2)*Pi + (-6 - (14*I)*Pi)*Log[mu2/s] - 
      2*Log[mu2/s]^2 + 9*zeta[2]) + G[0, 0, 1, 0, x]*
     (-9/4 - ((71*I)/2)*Pi + (-6 - (14*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 + 
      9*zeta[2]) + G[0, 0, 1, 1, x]*(-45/2 - ((31*I)/2)*Pi - 
      (20*I)*Pi*Log[mu2/s] + 28*zeta[2]) + G[0, 1, 0, 0, x]*
     (52 - ((19*I)/2)*Pi + (6 - (14*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + 
      50*zeta[2]) + G[1, 0, 0, 1, x]*(27/4 + (17*I)*Pi + 
      (6 + (14*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + 81*zeta[2]) + 
    G[1, 1, 1, 0, x]*(93/4 + (17*I)*Pi + (6 + (14*I)*Pi)*Log[mu2/s] + 
      2*Log[mu2/s]^2 + 81*zeta[2]) + G[1, 0, 0, 0, x]*
     (353/18 + ((64*I)/3)*Pi + (-22/3 - (30*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 + 143*zeta[2]) + G[1, 1, 1, 1, x]*
     (-350/9 + ((82*I)/3)*Pi + (-4/3 - (24*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 165*zeta[2]) + G[1, 0, 0, x]*
     (31/4 + ((607*I)/36)*Pi + (-11/6 + (15*I)*Pi)*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(-19/2 - (5*I)*Pi - 116*zeta[2]) + 
      (-308/3 - (35*I)*Pi)*zeta[2] - 44*zeta[3]) + 
    G[0, 0, 1, x]*(39 - ((75*I)/4)*Pi + (10/3 + (10*I)*Pi)*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(6 + ((2*I)/3)*Pi - 36*zeta[2]) + 
      (365/3 - (53*I)*Pi)*zeta[2] - 37*zeta[3]) + 
    G[0, 1, 0, x]*(39 + ((137*I)/4)*Pi + (10/3 + (12*I)*Pi)*Log[mu2/s]^2 + 
      4*Log[mu2/s]^3 + Log[mu2/s]*(6 + ((20*I)/3)*Pi - 64*zeta[2]) + 
      (233/3 - (50*I)*Pi)*zeta[2] - 26*zeta[3]) + (-157/4 - ((25*I)/18)*Pi)*
     zeta[3] - (11*zeta[3]^2)/2 + G[1, 1, 1, x]*(-113/4 - ((761*I)/36)*Pi + 
      (-11/6 + (17*I)*Pi)*Log[mu2/s]^2 + 4*Log[mu2/s]^3 + 
      Log[mu2/s]*(-11/2 + I*Pi - 144*zeta[2]) + (-404/3 - (66*I)*Pi)*
       zeta[2] + zeta[3]) + G[1, 0, 1, x]*(-23 + ((35*I)/4)*Pi + 
      (-10/3 - (12*I)*Pi)*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
      (-257/3 + (63*I)*Pi)*zeta[2] + Log[mu2/s]*(-8 - ((20*I)/3)*Pi + 
        64*zeta[2]) + 13*zeta[3]) + G[0, 1, 1, x]*(65/4 + ((1121*I)/36)*Pi + 
      (11/6 - (15*I)*Pi)*Log[mu2/s]^2 - 4*Log[mu2/s]^3 + 
      (296/3 + (56*I)*Pi)*zeta[2] + Log[mu2/s]*(15/2 + (5*I)*Pi + 
        116*zeta[2]) + 23*zeta[3]) + G[0, 0, 0, x]*
     (-111/4 - ((1399*I)/36)*Pi + (11/6 - (17*I)*Pi)*Log[mu2/s]^2 - 
      4*Log[mu2/s]^3 + (416/3 + (37*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(23/2 - I*Pi + 144*zeta[2]) + 28*zeta[3]) + 
    G[1, 1, 0, x]*(-23 - ((49*I)/4)*Pi + (-10/3 - (10*I)*Pi)*Log[mu2/s]^2 - 
      4*Log[mu2/s]^3 + (-341/3 + (48*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-8 - ((2*I)/3)*Pi + 36*zeta[2]) + 42*zeta[3]) + 
    zeta[2]*(-55/4 - ((117*I)/4)*Pi + (-469/3 - (6*I)*Pi)*zeta[3]) + 
    G[0, 0, x]*(-40/3 + ((51*I)/4)*Pi + (-581/18 + ((130*I)/3)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-1/2 + ((31*I)/6)*Pi + 14*zeta[2]) + 
      Log[mu2/s]*(3/2 + ((33*I)/2)*Pi + (-122/3 + (32*I)*Pi)*zeta[2]) + 
      (51/2 - (57*I)*Pi)*zeta[3] - (469*zeta[4])/2) + 
    G[1, 1, x]*(25/6 - ((223*I)/4)*Pi + Log[mu2/s]^2*(-1/2 - ((31*I)/6)*Pi - 
        14*zeta[2]) + (833/18 - ((149*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]*(-9/2 - ((29*I)/2)*Pi + (122/3 - (32*I)*Pi)*zeta[2]) + 
      (-56 - (13*I)*Pi)*zeta[3] - 37*zeta[4]) + (6127/36 + (111*I)*Pi)*
     zeta[4] + G[0, 1, x]*(55/12 + ((227*I)/4)*Pi + (-448/9 + ((149*I)/6)*Pi)*
       zeta[2] + Log[mu2/s]^2*(1/2 + ((31*I)/6)*Pi + 14*zeta[2]) + 
      Log[mu2/s]*(3/2 + ((29*I)/2)*Pi + (-122/3 + (32*I)*Pi)*zeta[2]) + 
      (56 + (29*I)*Pi)*zeta[3] + 13*zeta[4]) + 
    Log[mu2/s]^2*((-3/2 + ((31*I)/6)*Pi)*zeta[2] + (-31/6 + I*Pi)*zeta[3] + 
      43*zeta[4]) + G[1, 0, x]*(55/12 - ((55*I)/4)*Pi + 
      Log[mu2/s]^2*(1/2 - ((31*I)/6)*Pi - 14*zeta[2]) + 
      (214/9 - ((130*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(3/2 - ((33*I)/2)*Pi + 
        (122/3 - (32*I)*Pi)*zeta[2]) + (-51/2 + (41*I)*Pi)*zeta[3] + 
      (517*zeta[4])/2) + Log[mu2/s]*
     (zeta[2]*(-9/2 + ((37*I)/2)*Pi - 24*zeta[3]) + (-31/2 - ((53*I)/3)*Pi)*
       zeta[3] + (-202/3 + (94*I)*Pi)*zeta[4]) + 
    G[0, x]*(-67/108 - ((48893*I)/648)*Pi + (53/36 + ((15*I)/4)*Pi)*
       Log[mu2/s]^4 + (3*Log[mu2/s]^5)/4 + Log[mu2/s]^3*
       (-115/36 + ((53*I)/9)*Pi - (95*zeta[2])/2) + (21/4 + ((1213*I)/18)*Pi)*
       zeta[3] + Log[mu2/s]^2*(-344/9 - ((115*I)/12)*Pi + 
        (-905/12 - ((109*I)/2)*Pi)*zeta[2] + (3*zeta[3])/2) + 
      zeta[2]*(1595/27 - ((1669*I)/18)*Pi + (219*zeta[3])/2) + 
      (5021/12 + ((1479*I)/8)*Pi)*zeta[4] + Log[mu2/s]*
       (-43223/648 - ((661*I)/9)*Pi + (-77/36 - ((517*I)/6)*Pi)*zeta[2] + 
        (116/9 + (13*I)*Pi)*zeta[3] + (4275*zeta[4])/8) - (55*zeta[5])/2) + 
    (221/12 - (33*I)*Pi)*zeta[5] + G[1, x]*(67/108 + ((48893*I)/648)*Pi + 
      (-53/36 - ((15*I)/4)*Pi)*Log[mu2/s]^4 - (3*Log[mu2/s]^5)/4 + 
      Log[mu2/s]^3*(115/36 - ((53*I)/9)*Pi + (95*zeta[2])/2) + 
      zeta[2]*(-2891/27 + ((1057*I)/18)*Pi - (175*zeta[3])/2) + 
      Log[mu2/s]^2*(344/9 + ((115*I)/12)*Pi + (905/12 + ((105*I)/2)*Pi)*
         zeta[2] + zeta[3]/2) + (27/4 - ((1105*I)/18)*Pi)*zeta[3] + 
      Log[mu2/s]*(43223/648 + ((661*I)/9)*Pi + (293/36 + ((481*I)/6)*Pi)*
         zeta[2] + (-62/9 - (7*I)*Pi)*zeta[3] - (3731*zeta[4])/8) + 
      (-3941/12 - ((1407*I)/8)*Pi)*zeta[4] + (31*zeta[5])/2) - 
    (5371*zeta[6])/12) + (987*zeta[6])/2 + 
  (((47*I)/6)*Pi + (15*I)*Pi*G[0, 0, 0, 0, 0, x] + 
    (15 + (16*I)*Pi)*G[0, 0, 0, 1, 1, x] + (1/2 - (2*I)*Pi)*
     G[0, 0, 1, 0, 1, x] + (1/2 - (9*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
    (5 + (2*I)*Pi)*G[0, 1, 1, 0, 0, x] + (85/6 - ((25*I)/2)*Pi)*
     G[1, 0, 0, 0, 1, x] + (85/6 - ((17*I)/2)*Pi)*G[1, 0, 0, 1, 0, x] + 
    (2 + (3*I)*Pi)*G[1, 1, 1, 1, 1, x] + 15*G[0, 0, 0, 0, 0, 1, x] + 
    15*G[0, 0, 0, 0, 1, 0, x] + 9*G[0, 0, 0, 1, 0, 0, x] + 
    3*G[0, 0, 0, 1, 0, 1, x] + 3*G[0, 0, 0, 1, 1, 0, x] + 
    13*G[0, 0, 0, 1, 1, 1, x] + 5*G[0, 0, 1, 0, 0, 0, x] - 
    2*G[0, 0, 1, 0, 1, 1, x] + 3*G[0, 0, 1, 1, 0, 0, x] - 
    12*G[0, 0, 1, 1, 0, 1, x] - 12*G[0, 0, 1, 1, 1, 0, x] + 
    40*G[0, 0, 1, 1, 1, 1, x] + 7*G[0, 1, 0, 0, 0, 0, x] - 
    4*G[0, 1, 0, 0, 0, 1, x] - 4*G[0, 1, 0, 0, 1, 0, x] + 
    6*G[0, 1, 0, 0, 1, 1, x] + 3*G[0, 1, 0, 1, 0, 0, x] - 
    4*G[0, 1, 0, 1, 0, 1, x] - 4*G[0, 1, 0, 1, 1, 0, x] - 
    G[0, 1, 0, 1, 1, 1, x] + 6*G[0, 1, 1, 0, 0, 0, x] - 
    4*G[0, 1, 1, 0, 0, 1, x] - 4*G[0, 1, 1, 0, 1, 0, x] - 
    7*G[0, 1, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 1, 0, 0, x] - 
    G[0, 1, 1, 1, 0, 1, x] - G[0, 1, 1, 1, 1, 0, x] + 
    10*G[0, 1, 1, 1, 1, 1, x] + 12*G[1, 0, 0, 0, 0, 0, x] - 
    12*G[1, 0, 0, 0, 0, 1, x] - 12*G[1, 0, 0, 0, 1, 0, x] - 
    G[1, 0, 0, 0, 1, 1, x]/2 - (9*G[1, 0, 0, 1, 0, 0, x])/2 - 
    4*G[1, 0, 0, 1, 0, 1, x] - 4*G[1, 0, 0, 1, 1, 0, x] + 
    6*G[1, 0, 0, 1, 1, 1, x] + 7*G[1, 0, 1, 0, 0, 0, x] - 
    (3*G[1, 0, 1, 0, 0, 1, x])/2 - (3*G[1, 0, 1, 0, 1, 0, x])/2 - 
    G[1, 0, 1, 0, 1, 1, x]/2 + 7*G[1, 0, 1, 1, 0, 0, x] - 
    6*G[1, 0, 1, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 1, 0, x] + 
    7*G[1, 0, 1, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 0, 0, x] + 
    6*G[1, 1, 0, 0, 0, 1, x] + 6*G[1, 1, 0, 0, 1, 0, x] - 
    (37*G[1, 1, 0, 0, 1, 1, x])/2 - (7*G[1, 1, 0, 1, 0, 0, x])/2 - 
    3*G[1, 1, 0, 1, 0, 1, x] - 3*G[1, 1, 0, 1, 1, 0, x] - 
    G[1, 1, 0, 1, 1, 1, x] - 27*G[1, 1, 1, 0, 0, 0, x] + 
    G[1, 1, 1, 0, 0, 1, x]/2 + G[1, 1, 1, 0, 1, 0, x]/2 + 
    5*G[1, 1, 1, 0, 1, 1, x] - 15*G[1, 1, 1, 1, 0, 0, x] + 
    8*G[1, 1, 1, 1, 0, 1, x] + 8*G[1, 1, 1, 1, 1, 0, x] - 
    5*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 0, 0, 0, x]*
     (163/3 + (6*I)*Pi - 6*Log[mu2/s]) + G[0, 0, 1, 1, 1, x]*
     (-71/2 + (22*I)*Pi - 6*Log[mu2/s]) + G[0, 1, 0, 0, 0, x]*
     (-63/2 - 3*Log[mu2/s]) + G[0, 0, 1, 0, 0, x]*(-27/2 + (2*I)*Pi - 
      3*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*(-71 - (3*I)*Pi - 3*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(3/2 + (9*I)*Pi - 3*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(3/2 + (12*I)*Pi - 3*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(95/6 - 2*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*
     (-9/2 - I*Pi - 2*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*
     (-79/2 + ((7*I)/2)*Pi - 2*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*
     (-17 - (6*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 0, 1, 1, x]*
     (91/6 - (7*I)*Pi - 2*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*
     (-85 + (7*I)*Pi - 2*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
     (-79/2 - (9*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 1, 0, 0, x]*
     (199/6 + ((9*I)/2)*Pi - Log[mu2/s]) - (I/8)*Pi*Log[mu2/s]^5 + 
    G[0, 1, 0, 1, 0, x]*(22/3 + Log[mu2/s]) + G[0, 1, 0, 0, 1, x]*
     (22/3 + (3*I)*Pi + Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*
     (101/6 + 2*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(100/3 - (3*I)*Pi + 
      2*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(101/6 + (3*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 1, 1, 0, 1, x]*(100/3 - (9*I)*Pi + 2*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(43/3 - (I/2)*Pi + 6*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(43/3 - ((13*I)/2)*Pi + 6*Log[mu2/s]) + 
    G[1, 1, 1, 0, 0, x]*(77/2 - ((33*I)/2)*Pi + 10*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(155/2 + ((3*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] - 
      72*zeta[2]) + G[0, 0, 0, 1, x]*(-259/12 + (12*I)*Pi + 
      (-9/2 - (6*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (97*zeta[2])/2) + 
    G[0, 0, 1, 1, x]*(-55/6 - (34*I)*Pi + (1 - (6*I)*Pi)*Log[mu2/s] - 
      16*zeta[2]) + G[1, 1, 0, 1, x]*(679/12 + ((23*I)/6)*Pi + 
      (13/2 + (4*I)*Pi)*Log[mu2/s] - 14*zeta[2]) + 
    G[1, 1, 1, 0, x]*(679/12 + ((11*I)/2)*Pi + (13/2 + (8*I)*Pi)*Log[mu2/s] - 
      (15*zeta[2])/2) + G[1, 0, 1, 0, x]*(-119/6 + ((67*I)/2)*Pi + 
      (-33/2 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 6*zeta[2]) + 
    G[1, 1, 0, 0, x]*(-311/4 + ((289*I)/6)*Pi + (-41/2 + I*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 - (11*zeta[2])/2) + G[0, 1, 1, 0, x]*
     (-181/6 + ((91*I)/3)*Pi + (-8 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
      (9*zeta[2])/2) + Log[mu2/s]^4*(((-3*I)/4)*Pi + 3*zeta[2]) + 
    G[0, 1, 1, 1, x]*(169/2 - ((217*I)/6)*Pi + (31*Log[mu2/s])/2 + 
      5*zeta[2]) + G[1, 0, 1, 1, x]*(307/24 + ((253*I)/12)*Pi + 
      (35/4 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + (23*zeta[2])/4) + 
    G[1, 1, 1, 1, x]*(-219/4 - ((135*I)/4)*Pi + (15/4 + (I/2)*Pi)*
       Log[mu2/s] + (5*Log[mu2/s]^2)/4 + (45*zeta[2])/4) + 
    G[0, 1, 0, 1, x]*(-181/6 + ((29*I)/2)*Pi + (-8 - (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 + (47*zeta[2])/2) + G[0, 1, 0, 0, x]*
     (-37/12 - ((59*I)/3)*Pi + (9/2 - (3*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
      (57*zeta[2])/2) + G[0, 0, 1, 0, x]*(-259/12 - ((35*I)/2)*Pi + 
      (-9/2 - (6*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (61*zeta[2])/2) + 
    G[1, 0, 0, 1, x]*(-119/6 + ((27*I)/2)*Pi + (-33/2 - I*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/2 + (87*zeta[2])/2) + G[1, 0, 0, 0, x]*
     (79/12 - ((121*I)/3)*Pi + (33/2 - (4*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 + (103*zeta[2])/2) + Log[mu2/s]^3*
     (((-23*I)/8)*Pi + (12 + ((19*I)/4)*Pi)*zeta[2]) + 
    G[0, 0, 0, x]*(-847/12 + ((455*I)/12)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      (23/2 - ((15*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-18 - ((9*I)/2)*Pi + 
        36*zeta[2])) + G[1, 1, 1, x]*(159/4 + ((28*I)/3)*Pi + 
      (-1/2 + ((5*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(15/2 + ((37*I)/4)*Pi - 
        15*zeta[2]) + (-10 + ((95*I)/4)*Pi)*zeta[2] - (27*zeta[3])/2) + 
    G[1, 0, 1, x]*(-1063/24 - ((283*I)/24)*Pi + (1/4 + (I/4)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(-19/4 - ((29*I)/4)*Pi - 7*zeta[2]) + 
      (-349/12 - ((39*I)/4)*Pi)*zeta[2] - 6*zeta[3]) + 
    G[0, 1, 0, x]*(125/4 - ((39*I)/2)*Pi + (2 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/2 + Log[mu2/s]*(55/4 + (I/2)*Pi + zeta[2]/2) + 
      (-87/2 + ((5*I)/2)*Pi)*zeta[2] - 5*zeta[3]) + 
    G[1, 1, 0, x]*(-1063/24 - ((311*I)/12)*Pi + (1/4 + (I/2)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(-19/4 - ((27*I)/2)*Pi - 26*zeta[2]) + 
      (-175/12 - (3*I)*Pi)*zeta[2] - (7*zeta[3])/2) + 
    (-949/24 - ((17*I)/2)*Pi)*zeta[3] + G[1, 0, 0, x]*
     (689/8 - ((19*I)/4)*Pi + (1/4 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/2 + Log[mu2/s]*(17/2 + (I/2)*Pi - (15*zeta[2])/2) + 
      (-211/4 + (7*I)*Pi)*zeta[2] + (13*zeta[3])/2) + 
    G[0, 0, 1, x]*(125/4 - (17*I)*Pi + 2*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
      (91/2 + (3*I)*Pi)*zeta[2] + Log[mu2/s]*(55/4 + (I/2)*Pi + 
        (53*zeta[2])/2) + 10*zeta[3]) + G[0, 1, 1, x]*
     (-46/3 + ((293*I)/6)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
      (49/6 + ((17*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-11/2 + ((15*I)/2)*Pi + 
        6*zeta[2]) + 25*zeta[3]) + zeta[2]*(-97/24 - ((2447*I)/24)*Pi + 
      (-31/4 - (49*I)*Pi)*zeta[3]) + G[0, 0, x]*(-215/12 - ((109*I)/3)*Pi + 
      (2*I)*Pi*Log[mu2/s]^2 + (I/2)*Pi*Log[mu2/s]^3 + 
      (327/4 + ((15*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(3 - ((17*I)/4)*Pi + 
        (19 + ((29*I)/2)*Pi)*zeta[2]) + (-35/2 + (6*I)*Pi)*zeta[3] - 
      105*zeta[4]) + Log[mu2/s]^2*(((-35*I)/8)*Pi + (135/4 + (9*I)*Pi)*
       zeta[2] + (1/4 + (7*I)*Pi)*zeta[3] - (105*zeta[4])/2) + 
    (-2757/8 + ((215*I)/4)*Pi)*zeta[4] + 
    G[1, 1, x]*(-533/64 - ((551*I)/48)*Pi + (-9/8 - ((3*I)/4)*Pi)*
       Log[mu2/s]^3 - (3*Log[mu2/s]^4)/16 + (-631/12 - ((1681*I)/24)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-67/16 - ((29*I)/8)*Pi + (37*zeta[2])/8) + 
      (-157/12 - (I/2)*Pi)*zeta[3] + Log[mu2/s]*(-111/16 - ((45*I)/8)*Pi + 
        (75/8 - ((31*I)/4)*Pi)*zeta[2] + 13*zeta[3]) + (189*zeta[4])/32) + 
    G[0, 1, x]*(989/96 + ((47*I)/3)*Pi + (1 + I*Pi)*Log[mu2/s]^3 + 
      Log[mu2/s]^4/8 + Log[mu2/s]^2*(23/8 + (5*I)*Pi - (33*zeta[2])/4) + 
      (-667/12 - (8*I)*Pi)*zeta[2] + Log[mu2/s]*(-1/4 + (14*I)*Pi - 
        (51*zeta[2])/2 - 6*zeta[3]) + (-25 + (6*I)*Pi)*zeta[3] + 
      (1077*zeta[4])/16) + G[1, 0, x]*(989/96 + ((499*I)/12)*Pi + 
      (1 + I*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/8 + 
      Log[mu2/s]^2*(23/8 + ((7*I)/2)*Pi - (59*zeta[2])/4) + 
      (-11/6 - ((157*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-1/4 + ((19*I)/2)*Pi + 
        (24 - (19*I)*Pi)*zeta[2] - 6*zeta[3]) + (5/2 - ((7*I)/2)*Pi)*
       zeta[3] + (2599*zeta[4])/16) + Log[mu2/s]*(((-147*I)/32)*Pi + 
      zeta[2]*(171/4 + (11*I)*Pi - 24*zeta[3]) + (3/4 - ((5*I)/2)*Pi)*
       zeta[3] + (-225/2 - ((21*I)/16)*Pi)*zeta[4]) + 
    G[0, x]*(37/6 - ((383*I)/96)*Pi + (I/8)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(1/4 + I*Pi - 6*zeta[2]) + (-883/24 + ((170*I)/3)*Pi)*
       zeta[2] + Log[mu2/s]^2*(5/4 + ((29*I)/8)*Pi + (-115/4 - ((43*I)/4)*Pi)*
         zeta[2]) + (13/2 - (14*I)*Pi)*zeta[3] + (623/4 - ((171*I)/16)*Pi)*
       zeta[4] + Log[mu2/s]*(29/8 + ((21*I)/4)*Pi + (-131/2 - (15*I)*Pi)*
         zeta[2] + (-19/2 - (8*I)*Pi)*zeta[3] + 105*zeta[4])) + 
    Nf^2*(((-134*I)/27)*Pi - (28*G[0, 0, 0, x])/3 + (20*G[0, 0, 1, x])/9 + 
      (20/9 + ((32*I)/3)*Pi)*G[0, 1, 0, x] - (10*G[0, 1, 1, x])/9 + 
      (-4 - ((8*I)/3)*Pi)*G[1, 1, 1, x] + (32*G[0, 1, 0, 0, x])/3 + 
      (32*G[1, 0, 0, 0, x])/3 - (8*G[1, 0, 0, 1, x])/3 + 
      (-8/3 - ((16*I)/3)*Pi)*G[1, 0, 1, 0, x] - (4*G[1, 0, 1, 1, x])/3 - 
      (8*G[1, 1, 0, 1, x])/3 + (-8/3 + ((8*I)/3)*Pi)*G[1, 1, 1, 0, x] - 
      (16*G[1, 0, 1, 0, 0, x])/3 - (16*G[1, 1, 0, 0, 0, x])/3 + 
      (8*G[1, 1, 1, 0, 0, x])/3 + G[0, 1, x]*(-250/27 - ((10*I)/9)*Pi - 
        (20*Log[mu2/s])/9) + G[1, 0, 1, x]*(26/3 - ((4*I)/3)*Pi + 
        (8*Log[mu2/s])/3) + G[1, 1, 0, 0, x]*(32/9 + (16*Log[mu2/s])/3) + 
      G[1, 1, 0, x]*(26/3 + ((32*I)/9)*Pi + (8/3 + ((16*I)/3)*Pi)*
         Log[mu2/s] - 24*zeta[2]) + G[0, 0, x]*(268/9 + ((20*I)/9)*Pi + 
        (28*Log[mu2/s])/3 - (32*zeta[2])/3) + 
      x^2*((-2*G[0, 0, x])/3 + (2*G[0, 1, x])/3 + (2*G[1, 0, x])/3 - 
        (2*G[1, 1, x])/3 - 2*zeta[2]) + (284/27 + ((226*I)/9)*Pi)*zeta[2] + 
      G[1, 0, 0, x]*(-266/9 - ((8*I)/3)*Pi - (32*Log[mu2/s])/3 + 
        (16*zeta[2])/3) + Log[mu2/s]*(((-16*I)/9)*Pi + 
        (-20/9 + ((32*I)/3)*Pi)*zeta[2] - (32*zeta[3])/3) + 
      G[0, x]*(-208/27 + ((494*I)/27)*Pi - (70*zeta[2])/9 + 
        Log[mu2/s]*(-20/9 + ((64*I)/9)*Pi + (32*zeta[2])/3) - 
        (16*zeta[3])/3) + ((-2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 
        2*G[1, 0, 0, x] + G[0, 0, x]*(-32/3 - 4*Log[mu2/s]) + 
        (2*I)*Pi*zeta[2] + G[0, x]*(((-32*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 
          18*zeta[2]) - 2*zeta[3])/(1 - x) + (-110/9 - (16*I)*Pi)*zeta[3] + 
      G[1, 0, x]*(-250/27 - ((208*I)/9)*Pi + Log[mu2/s]*(-20/9 - (8*I)*Pi - 
          (16*zeta[2])/3) + (352*zeta[2])/9 + (8*zeta[3])/3) + 
      G[1, 1, x]*(128/9 + ((26*I)/3)*Pi + (4 + ((8*I)/3)*Pi)*Log[mu2/s] + 
        (4/3 - ((8*I)/3)*Pi)*zeta[2] + (8*zeta[3])/3) - 100*zeta[4] + 
      x*((4/3 - ((8*I)/9)*Pi)*G[0, 0, 0, x] + (4/3 - ((8*I)/9)*Pi)*
         G[0, 1, 1, x] + (4/3 + ((8*I)/9)*Pi)*G[1, 0, 0, x] + 
        (4/3 + ((8*I)/9)*Pi)*G[1, 1, 1, x] - (8*G[0, 0, 0, 1, x])/9 - 
        (8*G[0, 0, 1, 0, x])/9 - (8*G[0, 0, 1, 1, x])/9 - 
        (8*G[0, 1, 0, 0, x])/9 - (8*G[0, 1, 0, 1, x])/9 - 
        (8*G[0, 1, 1, 0, x])/9 + (8*G[1, 0, 0, 1, x])/9 + 
        (8*G[1, 0, 1, 0, x])/9 + (8*G[1, 0, 1, 1, x])/9 + 
        (8*G[1, 1, 0, 0, x])/9 + (8*G[1, 1, 0, 1, x])/9 + 
        (8*G[1, 1, 1, 0, x])/9 + G[1, 0, 1, x]*(-76/27 + ((8*I)/9)*Pi - 
          (8*Log[mu2/s])/9) + G[1, 1, 0, x]*(-76/27 + ((8*I)/9)*Pi - 
          (8*Log[mu2/s])/9) + G[0, 0, 1, x]*(4/27 - ((8*I)/9)*Pi + 
          (8*Log[mu2/s])/9) + G[0, 1, 0, x]*(4/27 - ((8*I)/9)*Pi + 
          (8*Log[mu2/s])/9) + G[1, 1, x]*(-44/9 - ((76*I)/27)*Pi + 
          (-4/3 - ((8*I)/9)*Pi)*Log[mu2/s] - (8*zeta[2])/9) + 
        G[1, 0, x]*(44/9 - ((4*I)/27)*Pi + (4/3 - ((8*I)/9)*Pi)*Log[mu2/s] - 
          (8*zeta[2])/9) + G[0, 0, x]*(-44/9 + ((4*I)/27)*Pi + 
          (-4/3 + ((8*I)/9)*Pi)*Log[mu2/s] + (8*zeta[2])/9) + 
        G[0, 1, x]*(44/9 + ((76*I)/27)*Pi + (4/3 + ((8*I)/9)*Pi)*Log[mu2/s] + 
          (8*zeta[2])/9) + (-44/3 - ((68*I)/27)*Pi)*zeta[2] + 
        G[1, x]*(134/27 + ((16*I)/9)*Pi + (308/27 + ((8*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(16/9 + (40*zeta[2])/9) - (16*zeta[3])/9) + 
        Log[mu2/s]*((-4 + ((8*I)/9)*Pi)*zeta[2] - (8*zeta[3])/9) + 
        (-112/27 + ((16*I)/9)*Pi)*zeta[3] + 
        G[0, x]*(-134/27 - ((16*I)/9)*Pi + Log[mu2/s]*
           (-16/9 - (40*zeta[2])/9) + (-92/27 - ((8*I)/3)*Pi)*zeta[2] + 
          (16*zeta[3])/9) + (10*zeta[4])/9) + 
      G[1, x]*(74/27 + ((146*I)/27)*Pi + (-424/9 - ((128*I)/9)*Pi)*zeta[2] + 
        (68/9 + (8*I)*Pi)*zeta[3] + Log[mu2/s]*(4/9 + ((16*I)/9)*Pi + 
          (-40/3 - ((16*I)/3)*Pi)*zeta[2] + (16*zeta[3])/3) + 50*zeta[4]) + 
      (((-208*I)/27)*Pi - (8*G[0, 0, 1, x])/9 + (-8/9 - ((32*I)/3)*Pi)*
         G[0, 1, 0, x] - (2*G[0, 1, 1, x])/9 + (4/3 + ((8*I)/3)*Pi)*
         G[1, 1, 1, x] - (32*G[0, 1, 0, 0, x])/3 - (32*G[1, 0, 0, 0, x])/3 + 
        (8*G[1, 0, 0, 1, x])/3 + (8/3 + (16*I)*Pi)*G[1, 0, 1, 0, x] + 
        (4*G[1, 0, 1, 1, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
        (8/3 - (8*I)*Pi)*G[1, 1, 1, 0, x] + 16*G[1, 0, 1, 0, 0, x] + 
        16*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, x]*(-80/3 - 16*Log[mu2/s]) + G[1, 0, 1, x]*
         (-26/3 + ((4*I)/3)*Pi - (8*Log[mu2/s])/3) + 
        G[0, 1, x]*(100/27 - ((2*I)/9)*Pi + (8*Log[mu2/s])/9) + 
        G[1, 0, 0, x]*(296/9 + ((8*I)/3)*Pi + (32*Log[mu2/s])/3 - 
          16*zeta[2]) + (652/27 - ((232*I)/9)*Pi)*zeta[2] + 
        G[0, 0, x]*(((-8*I)/9)*Pi + (32*zeta[2])/3) + 
        G[1, 1, 0, x]*(-26/3 - ((80*I)/3)*Pi + (-8/3 - (16*I)*Pi)*
           Log[mu2/s] + 72*zeta[2]) + G[1, 1, x]*(-14/3 - ((26*I)/3)*Pi + 
          (-4/3 - ((8*I)/3)*Pi)*Log[mu2/s] + (-4/3 + (8*I)*Pi)*zeta[2] - 
          8*zeta[3]) + G[1, 0, x]*(100/27 + ((226*I)/9)*Pi - 16*zeta[2] + 
          Log[mu2/s]*(8/9 + (8*I)*Pi + 16*zeta[2]) - 8*zeta[3]) + 
        (176/9 + (16*I)*Pi)*zeta[3] + G[0, x]*(((100*I)/27)*Pi + 
          Log[mu2/s]*(((8*I)/9)*Pi - (32*zeta[2])/3) - (296*zeta[2])/9 + 
          (16*zeta[3])/3) + Log[mu2/s]*(((-20*I)/9)*Pi + 
          (56/9 - ((32*I)/3)*Pi)*zeta[2] + (32*zeta[3])/3) + 
        G[1, x]*(-208/27 - ((86*I)/27)*Pi + (400/9 + ((112*I)/3)*Pi)*
           zeta[2] + Log[mu2/s]*(-20/9 - ((4*I)/9)*Pi + (40/3 + (16*I)*Pi)*
             zeta[2] - 16*zeta[3]) + (-92/3 - (24*I)*Pi)*zeta[3] - 
          150*zeta[4]) + 100*zeta[4])/x + 
      ((4/3 - ((8*I)/9)*Pi)*G[1, 1, 1, x] - (8*G[1, 0, 0, 1, x])/9 + 
        (-8/9 - ((32*I)/3)*Pi)*G[1, 0, 1, 0, x] - (8*G[1, 0, 1, 1, x])/9 - 
        (8*G[1, 1, 0, 1, x])/9 + (-8/9 + ((16*I)/3)*Pi)*G[1, 1, 1, 0, x] - 
        (32*G[1, 0, 1, 0, 0, x])/3 - (32*G[1, 1, 0, 0, 0, x])/3 + 
        (16*G[1, 1, 1, 0, 0, x])/3 + G[1, 0, 1, x]*(76/27 - ((8*I)/9)*Pi + 
          (8*Log[mu2/s])/9) + G[1, 1, 0, 0, x]*(200/9 + (32*Log[mu2/s])/3) + 
        G[1, 1, 0, x]*(76/27 + ((200*I)/9)*Pi + (8/9 + ((32*I)/3)*Pi)*
           Log[mu2/s] - 48*zeta[2]) + G[1, 0, 0, x]*(((-8*I)/9)*Pi + 
          (32*zeta[2])/3) + G[1, 0, x]*(((76*I)/27)*Pi + 
          Log[mu2/s]*(((8*I)/9)*Pi - (32*zeta[2])/3) - (200*zeta[2])/9 + 
          (16*zeta[3])/3) + G[1, 1, x]*(-4 + ((76*I)/27)*Pi + 
          (-4/3 + ((8*I)/9)*Pi)*Log[mu2/s] + (8/9 - ((16*I)/3)*Pi)*zeta[2] + 
          (16*zeta[3])/3) + G[1, x]*((-4*I)*Pi + (-236/27 - ((232*I)/9)*Pi)*
           zeta[2] + (224/9 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*
           (((-4*I)/3)*Pi + (-40/9 - ((32*I)/3)*Pi)*zeta[2] + 
            (32*zeta[3])/3) + 100*zeta[4]))/x^2) + 
    ((-2*I)*Pi*G[0, 0, 1, 0, 0, x] + 3*G[0, 0, 1, 0, 1, x] + 
      (3 + (4*I)*Pi)*G[0, 0, 1, 1, 0, x] + (-9/2 + (3*I)*Pi)*
       G[0, 0, 1, 1, 1, x] - I*Pi*G[0, 1, 0, 0, 0, x] + 
      (7/6 + (2*I)*Pi)*G[0, 1, 0, 0, 1, x] + (7/6 - (3*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 0, 0, 0, x] + 
      (43/3 - (21*I)*Pi)*G[1, 0, 0, 0, 1, x] + (43/3 + (7*I)*Pi)*
       G[1, 0, 0, 1, 0, x] + (2 + (55*I)*Pi)*G[1, 1, 1, 1, 1, x] - 
      2*G[0, 0, 1, 0, 0, 1, x] - 2*G[0, 0, 1, 0, 1, 0, x] + 
      2*G[0, 0, 1, 0, 1, 1, x] + 14*G[0, 0, 1, 1, 0, 0, x] - 
      10*G[0, 0, 1, 1, 0, 1, x] - 10*G[0, 0, 1, 1, 1, 0, x] + 
      13*G[0, 0, 1, 1, 1, 1, x] - G[0, 1, 0, 0, 0, 1, x] - 
      G[0, 1, 0, 0, 1, 0, x] + 3*G[0, 1, 0, 0, 1, 1, x] - 
      G[0, 1, 0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
      2*G[0, 1, 0, 1, 1, 0, x] - 9*G[0, 1, 1, 0, 0, 0, x] + 
      20*G[0, 1, 1, 0, 0, 1, x] + 20*G[0, 1, 1, 0, 1, 0, x] - 
      36*G[0, 1, 1, 0, 1, 1, x] + 40*G[0, 1, 1, 1, 0, 0, x] - 
      47*G[0, 1, 1, 1, 0, 1, x] - 47*G[0, 1, 1, 1, 1, 0, x] + 
      64*G[0, 1, 1, 1, 1, 1, x] + 12*G[1, 0, 0, 0, 0, 1, x] + 
      12*G[1, 0, 0, 0, 1, 0, x] - 33*G[1, 0, 0, 0, 1, 1, x] + 
      18*G[1, 0, 0, 1, 0, 0, x] - 11*G[1, 0, 0, 1, 0, 1, x] - 
      11*G[1, 0, 0, 1, 1, 0, x] + 30*G[1, 0, 0, 1, 1, 1, x] + 
      39*G[1, 0, 1, 0, 0, 0, x] - 5*G[1, 0, 1, 0, 0, 1, x] - 
      5*G[1, 0, 1, 0, 1, 0, x] - 14*G[1, 0, 1, 0, 1, 1, x] - 
      21*G[1, 0, 1, 1, 0, 0, x] - 23*G[1, 0, 1, 1, 0, 1, x] - 
      23*G[1, 0, 1, 1, 1, 0, x] + 45*G[1, 0, 1, 1, 1, 1, x] + 
      197*G[1, 1, 0, 0, 0, 0, x] - 34*G[1, 1, 0, 0, 0, 1, x] - 
      34*G[1, 1, 0, 0, 1, 0, x] - 13*G[1, 1, 0, 0, 1, 1, x] - 
      61*G[1, 1, 0, 1, 0, 0, x] - 13*G[1, 1, 0, 1, 0, 1, x] - 
      13*G[1, 1, 0, 1, 1, 0, x] + 17*G[1, 1, 0, 1, 1, 1, x] - 
      44*G[1, 1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 1, x] - 
      12*G[1, 1, 1, 0, 1, 0, x] + 35*G[1, 1, 1, 0, 1, 1, x] - 
      23*G[1, 1, 1, 1, 0, 0, x] + 55*G[1, 1, 1, 1, 0, 1, x] + 
      55*G[1, 1, 1, 1, 1, 0, x] + G[1, 1, 0, 0, 0, x]*(-179/6 + (127*I)*Pi - 
        36*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(-51 + (4*I)*Pi - 
        13*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(-8 - (9*I)*Pi - 
        13*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(-31 + (9*I)*Pi - 
        13*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(-19/2 + (10*I)*Pi - 
        13*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(-19/2 + (19*I)*Pi - 
        13*Log[mu2/s]) + G[0, 1, 1, 0, 0, x]*(-99/2 - I*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-38/3 + (22*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(10/3 - I*Pi + Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(-5/6 + (21*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(104/3 + (3*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(104/3 - (6*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(127/6 - (8*I)*Pi + 11*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(127/6 - (33*I)*Pi + 11*Log[mu2/s]) + 
      G[1, 1, 1, 0, 0, x]*(101/2 - (42*I)*Pi + 14*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(253/6 - (29*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(253/6 - (56*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-63/4 - ((15*I)/2)*Pi - (13*I)*Pi*Log[mu2/s] - 
        72*zeta[2]) + G[1, 1, 0, 0, x]*(-87 + ((10*I)/3)*Pi + 
        (-9 - (20*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 33*zeta[2]) + 
      G[1, 0, 0, 1, x]*(139/12 + (6*I)*Pi + (-15/2 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (33*zeta[2])/2) + G[0, 1, 0, 0, x]*
       (((7*I)/6)*Pi + 3*zeta[2]) + G[0, 1, 0, 1, x]*
       (-8 + (3*I)*Pi + (-3/2 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (25*zeta[2])/2) + G[0, 0, 1, 0, x]*((3*I)*Pi + 14*zeta[2]) + 
      G[1, 0, 0, 0, x]*(((43*I)/3)*Pi + 14*zeta[2]) + 
      G[0, 1, 1, 0, x]*(-8 - ((49*I)/3)*Pi + (-3/2 - I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (31*zeta[2])/2) + G[1, 0, 1, 0, x]*
       (139/12 + I*Pi + (-15/2 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
        (35*zeta[2])/2) + G[0, 0, 1, 1, x]*(-1/4 - (3*I)*Pi + 
        (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (37*zeta[2])/2) + 
      G[1, 1, 1, 0, x]*(91/3 + ((73*I)/2)*Pi + (-9/2 - (2*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (43*zeta[2])/2) + G[1, 0, 1, 1, x]*
       (-73/3 - ((22*I)/3)*Pi + (5/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (79*zeta[2])/2) + G[1, 1, 0, 1, x]*(91/3 + ((89*I)/3)*Pi + 
        (-9/2 + (2*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (95*zeta[2])/2) + 
      G[0, 1, 1, 1, x]*(7 - ((49*I)/3)*Pi - (5*I)*Pi*Log[mu2/s] - 
        Log[mu2/s]^2 + 68*zeta[2]) + G[0, 1, 1, x]*(22/3 + ((25*I)/4)*Pi + 
        (3 + I*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(29/4 + ((9*I)/2)*Pi - (35*zeta[2])/2) + 
        (-247/6 - (5*I)*Pi)*zeta[2] - 18*zeta[3]) + 
      G[1, 0, 1, x]*(371/24 - ((49*I)/4)*Pi + (3/4 + ((3*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + Log[mu2/s]*(1/2 - ((7*I)/2)*Pi - 
          (55*zeta[2])/2) + (-509/12 + ((53*I)/2)*Pi)*zeta[2] - 17*zeta[3]) + 
      G[0, 0, 1, x]*((-I/4)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (3 - ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) - 
        8*zeta[3]) + G[0, 1, 0, x]*((-8*I)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-3*I)/2)*Pi - 14*zeta[2]) + (-37/2 + (I/2)*Pi)*
         zeta[2] + 5*zeta[3]) + G[1, 1, 1, x]*(-135/2 + ((175*I)/12)*Pi + 
        (-1/2 - ((3*I)/2)*Pi)*Log[mu2/s]^2 + (-67/2 + ((91*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(((-11*I)/2)*Pi + 36*zeta[2]) + 9*zeta[3]) + 
      G[1, 1, 0, x]*(371/24 - ((337*I)/6)*Pi + (3/4 - I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + (-977/12 + (93*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(1/2 - (12*I)*Pi + (69*zeta[2])/2) + 39*zeta[3]) + 
      G[1, 0, 0, x]*(((139*I)/12)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-15*I)/2)*Pi - 10*zeta[2]) + (-82 + ((75*I)/2)*Pi)*
         zeta[2] + 67*zeta[3]) + G[1, 0, x]*(((371*I)/24)*Pi + 
        (I/2)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((3*I)/4)*Pi - (7*zeta[2])/2) + 
        (-15 - ((251*I)/12)*Pi)*zeta[2] + (42 + (29*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((I/2)*Pi + (81/2 - ((3*I)/2)*Pi)*zeta[2] + 5*zeta[3]) - 
        (1013*zeta[4])/4) + G[1, 1, x]*(155/24 - ((1231*I)/24)*Pi + 
        (I/2)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(1/4 + (I/4)*Pi - 
          (3*zeta[2])/2) + (35/12 - ((511*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]*(3/4 + I*Pi + (71/2 - ((9*I)/2)*Pi)*zeta[2] - 4*zeta[3]) + 
        (107/6 + (34*I)*Pi)*zeta[3] - (619*zeta[4])/4) + 
      G[0, 1, x]*(((22*I)/3)*Pi + (I/2)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*((3*I)*Pi - 9*zeta[2]) + (-69/4 + (13*I)*Pi)*zeta[2] + 
        (9 - (15*I)*Pi)*zeta[3] + Log[mu2/s]*(((29*I)/4)*Pi + 
          (-27 - ((13*I)/2)*Pi)*zeta[2] + 5*zeta[3]) + 77*zeta[4]) + 
      G[1, x]*(((155*I)/24)*Pi - 3*Log[mu2/s]^3*zeta[2] + 
        Log[mu2/s]^2*((I/4)*Pi + (-23/4 - (6*I)*Pi)*zeta[2] - 4*zeta[3]) + 
        (59/4 + ((129*I)/2)*Pi)*zeta[3] + zeta[2]*(367/8 + ((299*I)/2)*Pi + 
          10*zeta[3]) + Log[mu2/s]*(((3*I)/4)*Pi + (-51/4 + ((23*I)/2)*Pi)*
           zeta[2] + (-12 - (5*I)*Pi)*zeta[3] - (45*zeta[4])/2) + 
        (-621/8 - ((701*I)/4)*Pi)*zeta[4] - 46*zeta[5]))/x^2 + 
    G[1, x]*(5/3 - ((1199*I)/192)*Pi + (-3/4 - ((11*I)/16)*Pi)*Log[mu2/s]^4 - 
      Log[mu2/s]^5/8 + Log[mu2/s]^3*(-25/8 - ((25*I)/8)*Pi + 
        (37*zeta[2])/4) + zeta[2]*(493/6 + ((1757*I)/24)*Pi - 
        (179*zeta[3])/4) + (1303/24 - ((3*I)/2)*Pi)*zeta[3] + 
      Log[mu2/s]^2*(-45/8 - ((171*I)/16)*Pi + (111/4 + ((91*I)/8)*Pi)*
         zeta[2] + (25*zeta[3])/4) + Log[mu2/s]*(-263/32 - ((295*I)/16)*Pi + 
        (123/2 + ((273*I)/8)*Pi)*zeta[2] + (17/4 + ((31*I)/2)*Pi)*zeta[3] - 
        (1161*zeta[4])/16) + (157/4 + ((909*I)/32)*Pi)*zeta[4] - 
      (97*zeta[5])/2) + ((-4*I)*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] + 
      18*G[0, 0, 0, 0, x] - (5*G[0, 0, 0, 1, x])/2 + 
      (-5/2 - (2*I)*Pi)*G[0, 0, 1, 0, x] - 8*G[0, 0, 1, 1, x] + 
      (1/2 + (2*I)*Pi)*G[0, 1, 0, 0, x] + (5*G[1, 0, 0, 0, x])/2 - 
      4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] - 
      2*G[0, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 0, 0, x] + 
      G[1, 0, 0, x]*(-5/2 - ((7*I)/2)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(53/12 - ((25*I)/2)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(53/12 - ((3*I)/2)*Pi - 2*Log[mu2/s] - 4*zeta[2]) + 
      G[0, 0, 0, x]*(-119/6 + ((31*I)/2)*Pi + 2*zeta[2]) + 
      G[1, 0, x]*(((-5*I)/2)*Pi - (2*I)*Pi*Log[mu2/s] + 28*zeta[2]) + 
      G[0, 1, x]*(((53*I)/12)*Pi - (2*I)*Pi*Log[mu2/s] + 29*zeta[2]) + 
      G[0, 0, x]*(143/12 - ((203*I)/12)*Pi + (-3/2 - (3*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + (-20 + (2*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      (-83/12 - (17*I)*Pi)*zeta[3] + G[1, x]*((-3*I)*Pi*zeta[2] + 
        3*zeta[3]) + zeta[2]*(((83*I)/12)*Pi + 8*zeta[3]) + 
      (41/4 + (12*I)*Pi)*zeta[4] + G[0, x]*(((143*I)/12)*Pi - 
        (I/2)*Pi*Log[mu2/s]^2 + (349/12 + (10*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-3*I)/2)*Pi + 18*zeta[2]) + (-5 - (6*I)*Pi)*zeta[3] + 
        2*zeta[4]) - 20*zeta[5])/(1 - x) + (83/2 + (16*I)*Pi)*zeta[5] + 
    (3*G[0, 0, 0, 0, x] + (I/2)*Pi*G[0, 0, 1, 0, x] - 
      (I/2)*Pi*G[0, 1, 0, 0, x] + G[0, 0, 1, 0, 0, x]/2 - 
      G[0, 1, 0, 0, 0, x]/2 + G[0, 0, 0, x]*((3*I)*Pi - zeta[2]/2) + 
      G[0, 1, 0, x]*zeta[2] - 2*zeta[2]*zeta[3] + 
      G[0, 0, x]*((-6 - (I/2)*Pi)*zeta[2] + (3*zeta[3])/2) + 
      G[0, x]*(((3*I)/2)*Pi*zeta[3] - zeta[4]/2) - (3*I)*Pi*zeta[4] + 
      5*zeta[5])/(1 - x)^2 + x^2*(30*G[0, 0, 0, 0, x] - 
      (7*G[0, 0, 0, 1, x])/2 - (7*G[0, 0, 1, 0, x])/2 + 6*G[0, 0, 1, 1, x] - 
      19*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 - 
      11*G[0, 1, 1, 1, x] - 11*G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x]/2 + 
      G[1, 0, 1, 0, x]/2 - 19*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] - 
      (7*G[1, 1, 0, 1, x])/2 - (7*G[1, 1, 1, 0, x])/2 + 30*G[1, 1, 1, 1, x] - 
      G[0, 0, 1, 0, 0, x]/2 + G[0, 0, 1, 0, 1, x]/2 + G[0, 0, 1, 1, 0, x]/2 - 
      G[0, 0, 1, 1, 1, x]/2 + G[0, 1, 0, 0, 0, x]/2 - G[0, 1, 0, 0, 1, x]/2 - 
      G[0, 1, 0, 1, 0, x]/2 + G[0, 1, 0, 1, 1, x]/2 + G[1, 0, 1, 0, 0, x]/2 - 
      G[1, 0, 1, 0, 1, x]/2 - G[1, 0, 1, 1, 0, x]/2 + G[1, 0, 1, 1, 1, x]/2 - 
      G[1, 1, 0, 0, 0, x]/2 + G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 - 
      G[1, 1, 0, 1, 1, x]/2 + G[0, 0, 1, x]*(67/12 + (4*I)*Pi + 
        (3*Log[mu2/s])/2 - zeta[2]) + G[1, 1, 0, x]*(67/12 + (4*I)*Pi + 
        (3*Log[mu2/s])/2 - zeta[2]) + G[0, 0, 0, x]*(-31/6 + (22*I)*Pi - 
        (9*Log[mu2/s])/2 - zeta[2]/2) + G[1, 1, 1, x]*
       (-31/6 + (22*I)*Pi - (9*Log[mu2/s])/2 - zeta[2]/2) + 
      G[0, 1, 1, x]*(-6 - (9*I)*Pi + (3*Log[mu2/s])/2 + zeta[2]/2) + 
      G[1, 0, 0, x]*(-6 - (9*I)*Pi + (3*Log[mu2/s])/2 + zeta[2]/2) + 
      (-9/2 - (12*I)*Pi)*Log[mu2/s]*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 1, 0, x]*(67/12 - (17*I)*Pi + (3*Log[mu2/s])/2 + zeta[2]) + 
      G[1, 0, 1, x]*(67/12 - (17*I)*Pi + (3*Log[mu2/s])/2 + zeta[2]) + 
      G[0, 1, x]*(21/4 + ((13*I)/12)*Pi + (3/2 + (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (11*zeta[2])/2 - (3*zeta[3])/2) + 
      G[1, 0, x]*(21/4 + ((13*I)/12)*Pi + (3/2 + (4*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (11*zeta[2])/2 - (3*zeta[3])/2) + 
      (139/12 - (29*I)*Pi)*zeta[3] + G[0, 0, x]*(-21/4 - ((13*I)/12)*Pi + 
        (-3/2 - (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2 + 
        (3*zeta[3])/2) + G[1, 1, x]*(-21/4 - ((13*I)/12)*Pi + 
        (-3/2 - (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (7*zeta[2])/2 + 
        (3*zeta[3])/2) + zeta[2]*(-63/4 - ((13*I)/4)*Pi + (5*zeta[3])/2) + 
      G[0, x]*((-67/4 + (30*I)*Pi)*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 - 
        (11*zeta[3])/2 - (17*zeta[4])/4) - 117*zeta[4] + 
      G[1, x]*((-67/4 + (9*I)*Pi)*zeta[2] - (9*Log[mu2/s]*zeta[2])/2 + 
        (31*zeta[3])/2 + (17*zeta[4])/4) + 5*zeta[5]) + 
    (((17*I)/2)*Pi + (12*I)*Pi*G[0, 0, 0, 0, x] + (4/3 - (21*I)*Pi)*
       G[0, 0, 0, 1, x] + 12*G[0, 0, 0, 0, 1, x] + 12*G[0, 0, 0, 1, 0, x] - 
      33*G[0, 0, 0, 1, 1, x] + 18*G[0, 0, 1, 0, 0, x] - 
      11*G[0, 0, 1, 0, 1, x] - 11*G[0, 0, 1, 1, 0, x] + 
      46*G[0, 0, 1, 1, 1, x] + 39*G[0, 1, 0, 0, 0, x] - G[0, 1, 0, 0, 1, x] - 
      G[0, 1, 0, 1, 0, x] - 29*G[0, 1, 0, 1, 1, x] + 
      197*G[1, 0, 0, 0, 0, x] + (-36 + ((63*I)/2)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (-36 - ((33*I)/2)*Pi)*G[1, 0, 0, 1, 0, x] + (-3/2 - (21*I)*Pi)*
       G[1, 0, 0, 1, 1, x] + (-4 - (45*I)*Pi)*G[1, 1, 1, 1, 1, x] - 
      12*G[0, 0, 1, 1, 0, 0, x] + 12*G[0, 0, 1, 1, 0, 1, x] + 
      12*G[0, 0, 1, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, 1, x] + 
      12*G[0, 1, 1, 0, 0, 0, x] - 24*G[0, 1, 1, 0, 0, 1, x] - 
      24*G[0, 1, 1, 0, 1, 0, x] + 36*G[0, 1, 1, 0, 1, 1, x] - 
      36*G[0, 1, 1, 1, 0, 0, x] + 48*G[0, 1, 1, 1, 0, 1, x] + 
      48*G[0, 1, 1, 1, 1, 0, x] - 60*G[0, 1, 1, 1, 1, 1, x] + 
      (63*G[1, 0, 0, 0, 1, 1, x])/2 - (45*G[1, 0, 0, 1, 0, 0, x])/2 + 
      6*G[1, 0, 0, 1, 0, 1, x] + 6*G[1, 0, 0, 1, 1, 0, x] - 
      27*G[1, 0, 0, 1, 1, 1, x] - 51*G[1, 0, 1, 0, 0, 0, x] + 
      (3*G[1, 0, 1, 0, 0, 1, x])/2 + (3*G[1, 0, 1, 0, 1, 0, x])/2 + 
      (33*G[1, 0, 1, 0, 1, 1, x])/2 + 27*G[1, 0, 1, 1, 0, 0, x] + 
      24*G[1, 0, 1, 1, 0, 1, x] + 24*G[1, 0, 1, 1, 1, 0, x] - 
      45*G[1, 0, 1, 1, 1, 1, x] - 162*G[1, 1, 0, 0, 0, 0, x] + 
      18*G[1, 1, 0, 0, 0, 1, x] + 18*G[1, 1, 0, 0, 1, 0, x] + 
      (81*G[1, 1, 0, 0, 1, 1, x])/2 + (129*G[1, 1, 0, 1, 0, 0, x])/2 + 
      15*G[1, 1, 0, 1, 0, 1, x] + 15*G[1, 1, 0, 1, 1, 0, x] - 
      15*G[1, 1, 0, 1, 1, 1, x] + 84*G[1, 1, 1, 0, 0, 0, x] + 
      (27*G[1, 1, 1, 0, 0, 1, x])/2 + (27*G[1, 1, 1, 0, 1, 0, x])/2 - 
      33*G[1, 1, 1, 0, 1, 1, x] + 36*G[1, 1, 1, 1, 0, 0, x] - 
      48*G[1, 1, 1, 1, 0, 1, x] - 48*G[1, 1, 1, 1, 1, 0, x] + 
      3*G[1, 1, 1, 1, 1, 1, x] + G[1, 1, 0, 0, 1, x]*
       (-107/2 + ((69*I)/2)*Pi - 24*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*
       (-107/2 + ((111*I)/2)*Pi - 24*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*
       (-157/2 + ((147*I)/2)*Pi - 24*Log[mu2/s]) + G[0, 1, 1, 0, 1, x]*
       (-71 - 12*Log[mu2/s]) + G[0, 1, 1, 1, 0, x]*(-71 - 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-35 + (6*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-95/3 + (26*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-35 + (39*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, x]*(587/12 - (29*I)*Pi + 11*Log[mu2/s]) + 
      G[0, 1, 1, 0, 0, x]*(31 + 12*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*
       (67 + 12*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(151 + 12*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(67 - ((15*I)/2)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(83/2 - (9*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(34 + (12*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(-77/2 - ((75*I)/2)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-23 - (108*I)*Pi + 36*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(-1049/12 - ((61*I)/2)*Pi + (-11 - (12*I)*Pi)*
         Log[mu2/s]) + G[0, 1, 1, 1, x]*(-111 + (57*I)*Pi - 23*Log[mu2/s] - 
        60*zeta[2]) + G[1, 1, 1, 0, x]*(-1049/12 - ((45*I)/2)*Pi + 
        (-11 - (12*I)*Pi)*Log[mu2/s] - (111*zeta[2])/2) + 
      G[1, 0, 0, 0, x]*(-467/6 + (125*I)*Pi - 36*Log[mu2/s] - 48*zeta[2]) + 
      G[0, 0, 1, 1, x]*(104/3 + (37*I)*Pi + 2*Log[mu2/s] - 24*zeta[2]) + 
      G[1, 0, 1, 1, x]*(199/24 - ((43*I)/4)*Pi + (-69/4 - ((3*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (63*zeta[2])/4) + 
      G[0, 0, 1, 0, x]*(4/3 + (7*I)*Pi - 12*zeta[2]) + 
      G[0, 1, 0, 1, x]*(587/12 - (19*I)*Pi + 11*Log[mu2/s] - 12*zeta[2]) + 
      G[1, 0, 0, 1, x]*(73/2 - ((39*I)/2)*Pi + 18*Log[mu2/s] - 9*zeta[2]) + 
      G[1, 1, 1, 1, x]*(219/4 + ((243*I)/4)*Pi + (-9/4 + ((21*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (27*zeta[2])/4) - 
      3*Log[mu2/s]^3*zeta[2] + G[1, 0, 1, 0, x]*(73/2 - ((111*I)/2)*Pi + 
        18*Log[mu2/s] + (27*zeta[2])/2) + G[0, 0, 0, x]*
       (((4*I)/3)*Pi + 14*zeta[2]) + G[1, 1, 0, 0, x]*
       (365/2 - ((121*I)/2)*Pi + (16 + (12*I)*Pi)*Log[mu2/s] + 15*zeta[2]) + 
      G[1, 0, 0, x]*(-181/2 - ((151*I)/3)*Pi - Log[mu2/s]^2 + 
        (38 - ((51*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(-9 - (20*I)*Pi + 
          24*zeta[2]) - (111*zeta[3])/2) + G[1, 1, 0, x]*
       (-9/2 + ((1111*I)/12)*Pi - Log[mu2/s]^2 + (315/2 - ((183*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(-5/2 + (3*I)*Pi + 24*zeta[2]) - 
        (45*zeta[3])/2) + G[0, 1, 0, x]*(125/12 + ((39*I)/4)*Pi - 
        Log[mu2/s]^2/2 + (91*zeta[2])/2 + Log[mu2/s]*(-15/2 - (2*I)*Pi + 
          12*zeta[2]) - 12*zeta[3]) + Log[mu2/s]^2*
       ((I/2)*Pi + (-45/4 - (6*I)*Pi)*zeta[2] - 4*zeta[3]) + 
      (123/4 + ((41*I)/2)*Pi)*zeta[3] + zeta[2]*(-363/8 + ((879*I)/4)*Pi + 
        10*zeta[3]) + G[1, 1, 1, x]*(313/6 - ((107*I)/3)*Pi + 
        (1 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + (-33/2 - ((321*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 - ((45*I)/4)*Pi + 9*zeta[2]) + (21*zeta[3])/2) + 
      G[0, 0, 1, x]*(125/12 + ((57*I)/2)*Pi + (-15/2 + I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (97*zeta[2])/2 + 12*zeta[3]) + 
      G[1, 0, 1, x]*(-9/2 + ((1015*I)/24)*Pi + (-1 - ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + (109 - ((99*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-5/2 - ((5*I)/4)*Pi + 33*zeta[2]) + 18*zeta[3]) + 
      G[0, 1, 1, x]*(-241/4 - ((793*I)/12)*Pi - (3*Log[mu2/s]^2)/2 + 
        (159*zeta[2])/2 + Log[mu2/s]*(-4 - (15*I)*Pi + 24*zeta[2]) + 
        24*zeta[3]) + G[0, 0, x]*(((125*I)/12)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-15*I)/2)*Pi - 10*zeta[2]) + (-93 + ((75*I)/2)*Pi)*
         zeta[2] + 67*zeta[3]) + G[0, x]*(((13*I)/8)*Pi + 
        (I/2)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((7*I)/4)*Pi - (7*zeta[2])/2) + 
        (141/2 - ((695*I)/12)*Pi)*zeta[2] + (-20 + (29*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((13*I)/2)*Pi + (73/2 - ((3*I)/2)*Pi)*zeta[2] + 
          5*zeta[3]) - (1013*zeta[4])/4) + G[0, 1, x]*
       (13/8 - ((130*I)/3)*Pi + (7/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + (79/3 + ((71*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(13/2 - (8*I)*Pi + (33*zeta[2])/2 - 12*zeta[3]) - 
        8*zeta[3] - 48*zeta[4]) + Log[mu2/s]*(((7*I)/4)*Pi + 
        (-225/4 + ((13*I)/2)*Pi)*zeta[2] + (-12 - (5*I)*Pi)*zeta[3] - 
        (45*zeta[4])/2) + (2021/8 - ((701*I)/4)*Pi)*zeta[4] + 
      G[1, 0, x]*(13/8 - ((177*I)/2)*Pi + (7/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + (118/3 + ((265*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(13/2 - (8*I)*Pi + (45/2 + (12*I)*Pi)*zeta[2] - 
          12*zeta[3]) + (-28 - ((51*I)/2)*Pi)*zeta[3] + (1011*zeta[4])/8) + 
      G[1, 1, x]*(919/192 + ((2801*I)/48)*Pi + (9/8 + ((3*I)/4)*Pi)*
         Log[mu2/s]^3 + (3*Log[mu2/s]^4)/16 + Log[mu2/s]^2*
         (71/16 + ((27*I)/8)*Pi - (33*zeta[2])/8) + (463/6 + ((841*I)/8)*Pi)*
         zeta[2] + Log[mu2/s]*(171/16 + ((27*I)/8)*Pi + 
          (49/8 + ((99*I)/4)*Pi)*zeta[2] - 9*zeta[3]) + 
        (35/4 - ((15*I)/2)*Pi)*zeta[3] + (7731*zeta[4])/32) - 46*zeta[5] + 
      G[1, x]*(17/2 + ((1567*I)/192)*Pi + ((3*I)/16)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(((13*I)/8)*Pi - (9*zeta[2])/2) + (-2053/24 - (48*I)*Pi)*
         zeta[3] + Log[mu2/s]^2*(1/2 + ((99*I)/16)*Pi + 
          (-97/4 - ((51*I)/8)*Pi)*zeta[2] + (9*zeta[3])/4) + 
        zeta[2]*(-641/24 - ((4859*I)/24)*Pi + (117*zeta[3])/4) + 
        (-1979/8 + ((4227*I)/32)*Pi)*zeta[4] + Log[mu2/s]*
         (7/4 + ((291*I)/16)*Pi + (-141/4 - ((209*I)/8)*Pi)*zeta[2] + 
          (19/4 - ((33*I)/2)*Pi)*zeta[3] + (225*zeta[4])/4) + 
        (99*zeta[5])/2))/x - 336*zeta[6] + 
    x*((-2*I)*Pi*G[0, 0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 0, 1, x] - 
      (3*I)*Pi*G[0, 0, 0, 1, 0, x] + (3 - I*Pi)*G[0, 0, 0, 1, 1, x] + 
      (-5/2 - (3*I)*Pi)*G[0, 0, 1, 0, 0, x] + 
      (-2 + I*Pi)*G[0, 0, 1, 0, 1, x] + (-2 + (4*I)*Pi)*G[0, 0, 1, 1, 0, x] + 
      G[0, 0, 1, 1, 1, x]/2 + (5*G[0, 1, 0, 0, 0, x])/2 + 
      (-4 + (4*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-4 + I*Pi)*G[0, 1, 0, 1, 0, x] + 
      (-1/2 - (3*I)*Pi)*G[0, 1, 0, 1, 1, x] + 
      (3 - I*Pi)*G[0, 1, 1, 0, 0, x] - (3*I)*Pi*G[0, 1, 1, 0, 1, x] - 
      (2*I)*Pi*G[0, 1, 1, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, 1, 1, x] + 
      (2*I)*Pi*G[1, 0, 0, 0, 0, x] + (2*I)*Pi*G[1, 0, 0, 0, 1, x] + 
      (3*I)*Pi*G[1, 0, 0, 1, 0, x] + (-3 + I*Pi)*G[1, 0, 0, 1, 1, x] + 
      (5/2 + (3*I)*Pi)*G[1, 0, 1, 0, 0, x] + (2 - I*Pi)*G[1, 0, 1, 0, 1, x] + 
      (2 - (4*I)*Pi)*G[1, 0, 1, 1, 0, x] - G[1, 0, 1, 1, 1, x]/2 - 
      (5*G[1, 1, 0, 0, 0, x])/2 + (4 - (4*I)*Pi)*G[1, 1, 0, 0, 1, x] + 
      (4 - I*Pi)*G[1, 1, 0, 1, 0, x] + (1/2 + (3*I)*Pi)*G[1, 1, 0, 1, 1, x] + 
      (-3 + I*Pi)*G[1, 1, 1, 0, 0, x] + (3*I)*Pi*G[1, 1, 1, 0, 1, x] + 
      (2*I)*Pi*G[1, 1, 1, 1, 0, x] + (2*I)*Pi*G[1, 1, 1, 1, 1, x] - 
      2*G[0, 0, 0, 0, 0, 0, x] - 2*G[0, 0, 0, 0, 1, 1, x] - 
      2*G[0, 0, 0, 1, 0, 0, x] - G[0, 0, 0, 1, 0, 1, x] - 
      G[0, 0, 0, 1, 1, 0, x] - 4*G[0, 0, 1, 0, 0, 0, x] + 
      G[0, 0, 1, 0, 0, 1, x] + G[0, 0, 1, 0, 1, 0, x] + 
      4*G[0, 0, 1, 1, 0, 0, x] + 4*G[0, 1, 0, 0, 1, 1, x] + 
      G[0, 1, 0, 1, 0, 1, x] + G[0, 1, 0, 1, 1, 0, x] - 
      4*G[0, 1, 0, 1, 1, 1, x] - G[0, 1, 1, 0, 0, 1, x] - 
      G[0, 1, 1, 0, 1, 0, x] - 2*G[0, 1, 1, 0, 1, 1, x] - 
      2*G[0, 1, 1, 1, 0, 0, x] - 2*G[0, 1, 1, 1, 1, 1, x] + 
      2*G[1, 0, 0, 0, 0, 0, x] + 2*G[1, 0, 0, 0, 1, 1, x] + 
      2*G[1, 0, 0, 1, 0, 0, x] + G[1, 0, 0, 1, 0, 1, x] + 
      G[1, 0, 0, 1, 1, 0, x] + 4*G[1, 0, 1, 0, 0, 0, x] - 
      G[1, 0, 1, 0, 0, 1, x] - G[1, 0, 1, 0, 1, 0, x] - 
      4*G[1, 0, 1, 1, 0, 0, x] - 4*G[1, 1, 0, 0, 1, 1, x] - 
      G[1, 1, 0, 1, 0, 1, x] - G[1, 1, 0, 1, 1, 0, x] + 
      4*G[1, 1, 0, 1, 1, 1, x] + G[1, 1, 1, 0, 0, 1, x] + 
      G[1, 1, 1, 0, 1, 0, x] + 2*G[1, 1, 1, 0, 1, 1, x] + 
      2*G[1, 1, 1, 1, 0, 0, x] + 2*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 1, x]*(-13/4 - (3*I)*Pi - 7*zeta[2]) + 
      G[1, 1, 1, 0, x]*(1/4 - (3*I)*Pi - 7*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-57/4 - ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (9*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (53/4 - ((3*I)/2)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
        (9*zeta[2])/2) + G[0, 0, 1, 1, x]*(-16 - ((3*I)/2)*Pi - 2*zeta[2]) + 
      G[0, 1, 0, 0, x]*(63/2 - ((3*I)/2)*Pi - 2*zeta[2]) + 
      G[1, 0, 1, 0, x]*(-13/4 + ((9*I)/2)*Pi - zeta[2]) + 
      G[1, 1, 0, 1, x]*(1/4 + ((9*I)/2)*Pi - zeta[2]) + 
      G[0, 1, 0, 1, x]*(-11/4 - ((9*I)/2)*Pi + zeta[2]) + 
      G[0, 0, 1, 0, x]*(39/4 - ((9*I)/2)*Pi + zeta[2]) + 
      G[1, 1, 0, 0, x]*(-19 + ((3*I)/2)*Pi + 2*zeta[2]) + 
      G[1, 0, 1, 1, x]*(39/2 + ((3*I)/2)*Pi + 2*zeta[2]) + 
      G[0, 0, 0, 0, x]*(-119/4 + ((3*I)/2)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (9*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (27/4 + ((3*I)/2)*Pi + (3/2 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
        (9*zeta[2])/2) + G[0, 1, 1, 0, x]*(-11/4 + (3*I)*Pi + 7*zeta[2]) + 
      G[0, 0, 0, 1, x]*(39/4 + (3*I)*Pi + 7*zeta[2]) + 
      G[0, 1, 0, x]*(-65/3 + ((99*I)/4)*Pi - 4*Log[mu2/s] + 11*zeta[2] - 
        4*zeta[3]) + G[1, 1, 1, x]*(-77/4 - (14*I)*Pi - 
        (I/2)*Pi*Log[mu2/s]^2 + (13/2 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) - 3*zeta[3]) + 
      G[1, 0, 0, x]*(35/4 + (6*I)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (17/2 - (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-4 - ((3*I)/2)*Pi + 
          6*zeta[2]) - 2*zeta[3]) + G[0, 0, 1, x]*(-65/3 - ((41*I)/4)*Pi - 
        4*Log[mu2/s] + (7 - (3*I)*Pi)*zeta[2] - zeta[3]) + 
      (-227/12 + ((189*I)/4)*Pi)*zeta[3] + (3*zeta[3]^2)/2 + 
      G[1, 0, 1, x]*(15 + ((73*I)/4)*Pi + 2*Log[mu2/s] + 
        (-7 + (3*I)*Pi)*zeta[2] + zeta[3]) + G[0, 0, 0, x]*
       (-121/12 - (14*I)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(6 + ((3*I)/2)*Pi - 6*zeta[2]) + (-17/2 + (I/2)*Pi)*
         zeta[2] + 2*zeta[3]) + G[0, 1, 1, x]*(407/12 + (6*I)*Pi + 
        (I/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(2 + ((3*I)/2)*Pi - 6*zeta[2]) + 
        (-13/2 - (I/2)*Pi)*zeta[2] + 3*zeta[3]) + 
      G[1, 1, 0, x]*(15 - ((67*I)/4)*Pi + 2*Log[mu2/s] - 11*zeta[2] + 
        4*zeta[3]) + zeta[2]*(119/4 - ((239*I)/4)*Pi + (7/2 - ((3*I)/2)*Pi)*
         zeta[3]) + G[0, 1, x]*(-119/12 + ((49*I)/4)*Pi + 
        (-25/2 - (9*I)*Pi)*zeta[2] - Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*((-2*I)*Pi + (-3 - (2*I)*Pi)*zeta[2]) + 
        (6 - I*Pi)*zeta[3] - 16*zeta[4]) + G[0, 0, x]*
       (35/2 - ((115*I)/4)*Pi + (-9 - ((3*I)/2)*Pi)*zeta[2] - 
        Log[mu2/s]^2*zeta[2] + Log[mu2/s]*(3 + (2*I)*Pi + 
          (-3 - (2*I)*Pi)*zeta[2]) + (9/2 - I*Pi)*zeta[3] - (5*zeta[4])/2) + 
      Log[mu2/s]^2*((-I/2)*Pi*zeta[3] - 2*zeta[4]) + 
      (1241/8 - ((3*I)/2)*Pi)*zeta[4] + G[1, 0, x]*(-119/12 + ((95*I)/4)*Pi + 
        (-3/2 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*((-2*I)*Pi + (3 + (2*I)*Pi)*zeta[2]) + 
        (-9/2 + I*Pi)*zeta[3] + (5*zeta[4])/2) + 
      G[1, 1, x]*(7/3 - ((29*I)/4)*Pi + (11 + (9*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*zeta[2] + Log[mu2/s]*(-3 + (2*I)*Pi + 
          (3 + (2*I)*Pi)*zeta[2]) + (-6 + I*Pi)*zeta[3] + 16*zeta[4]) + 
      Log[mu2/s]*(((-3*I)/2)*Pi*zeta[3] + zeta[2]*((6*I)*Pi + 6*zeta[3]) + 
        (-6 - (4*I)*Pi)*zeta[4]) + G[0, x]*(61/6 + ((107*I)/96)*Pi + 
        (-3/4 - ((5*I)/8)*Pi)*Log[mu2/s]^4 - Log[mu2/s]^5/8 + 
        Log[mu2/s]^3*(-25/8 - (3*I)*Pi + (31*zeta[2])/4) + 
        zeta[2]*(475/12 - ((77*I)/4)*Pi - 29*zeta[3]) + 
        (59/4 + (12*I)*Pi)*zeta[3] + Log[mu2/s]^2*(-41/8 - ((75*I)/8)*Pi + 
          (99/4 + ((33*I)/4)*Pi)*zeta[2] + 6*zeta[3]) + 
        Log[mu2/s]*(-207/32 - ((29*I)/4)*Pi + (57 + ((27*I)/2)*Pi)*zeta[2] + 
          (15/2 + (12*I)*Pi)*zeta[3] - (997*zeta[4])/16) + 
        (-163/4 - ((237*I)/16)*Pi)*zeta[4] - (5*zeta[5])/2) + 
      (13/4 - (8*I)*Pi)*zeta[5] + G[1, x]*(-61/6 - ((107*I)/96)*Pi + 
        (3/4 + ((5*I)/8)*Pi)*Log[mu2/s]^4 + Log[mu2/s]^5/8 + 
        Log[mu2/s]^3*(25/8 + (3*I)*Pi - (31*zeta[2])/4) + 
        Log[mu2/s]^2*(41/8 + ((75*I)/8)*Pi + (-99/4 - ((33*I)/4)*Pi)*
           zeta[2] - 6*zeta[3]) + (-83/4 - (12*I)*Pi)*zeta[3] + 
        zeta[2]*(-235/12 - ((19*I)/4)*Pi + 29*zeta[3]) + 
        (163/4 + ((237*I)/16)*Pi)*zeta[4] + Log[mu2/s]*
         (207/32 + ((29*I)/4)*Pi + (-51 - ((27*I)/2)*Pi)*zeta[2] + 
          (-15/2 - (12*I)*Pi)*zeta[3] + (997*zeta[4])/16) + (5*zeta[5])/2) + 
      (79*zeta[6])/8))/Nc^2 + Nc^2*(((-70781*I)/729)*Pi + 
    (35*I)*Pi*G[0, 0, 0, 0, 0, x] + (-113 - ((16*I)/3)*Pi)*
     G[0, 0, 0, 1, 1, x] + (205/6 - (35*I)*Pi)*G[0, 0, 1, 1, 1, x] + 
    (-713/6 + ((128*I)/3)*Pi)*G[0, 1, 1, 0, 1, x] + 
    (-713/6 + (12*I)*Pi)*G[0, 1, 1, 1, 0, x] + (159 - (137*I)*Pi)*
     G[1, 1, 1, 1, 1, x] + 35*G[0, 0, 0, 0, 0, 1, x] + 
    35*G[0, 0, 0, 0, 1, 0, x] + 17*G[0, 0, 0, 1, 0, 0, x] + 
    (65*G[0, 0, 0, 1, 0, 1, x])/3 + (65*G[0, 0, 0, 1, 1, 0, x])/3 - 
    27*G[0, 0, 0, 1, 1, 1, x] - 7*G[0, 0, 1, 0, 0, 0, x] + 
    (116*G[0, 0, 1, 0, 0, 1, x])/3 + (116*G[0, 0, 1, 0, 1, 0, x])/3 - 
    11*G[0, 0, 1, 1, 0, 0, x] + 24*G[0, 0, 1, 1, 0, 1, x] + 
    24*G[0, 0, 1, 1, 1, 0, x] - 59*G[0, 0, 1, 1, 1, 1, x] - 
    41*G[0, 1, 0, 0, 0, 0, x] + 17*G[0, 1, 0, 0, 0, 1, x] + 
    17*G[0, 1, 0, 0, 1, 0, x] - 9*G[0, 1, 0, 0, 1, 1, x] + 
    14*G[0, 1, 0, 1, 0, 0, x] + (8*G[0, 1, 0, 1, 0, 1, x])/3 + 
    (8*G[0, 1, 0, 1, 1, 0, x])/3 + 14*G[0, 1, 0, 1, 1, 1, x] - 
    33*G[0, 1, 1, 0, 0, 0, x] - (52*G[0, 1, 1, 0, 0, 1, x])/3 - 
    (52*G[0, 1, 1, 0, 1, 0, x])/3 + 60*G[0, 1, 1, 0, 1, 1, x] - 
    30*G[0, 1, 1, 1, 0, 0, x] + 42*G[0, 1, 1, 1, 0, 1, x] + 
    42*G[0, 1, 1, 1, 1, 0, x] - 138*G[0, 1, 1, 1, 1, 1, x] - 
    (224*G[1, 0, 0, 0, 0, 0, x])/3 - (56*G[1, 0, 0, 0, 0, 1, x])/3 - 
    (56*G[1, 0, 0, 0, 1, 0, x])/3 + 56*G[1, 0, 0, 0, 1, 1, x] + 
    (275*G[1, 0, 0, 1, 0, 0, x])/6 + (332*G[1, 0, 0, 1, 0, 1, x])/3 + 
    (332*G[1, 0, 0, 1, 1, 0, x])/3 + 58*G[1, 0, 0, 1, 1, 1, x] + 
    (607*G[1, 0, 1, 0, 0, 0, x])/3 + (227*G[1, 0, 1, 0, 0, 1, x])/3 + 
    (227*G[1, 0, 1, 0, 1, 0, x])/3 - 93*G[1, 0, 1, 0, 1, 1, x] - 
    83*G[1, 0, 1, 1, 0, 0, x] + 20*G[1, 0, 1, 1, 0, 1, x] + 
    20*G[1, 0, 1, 1, 1, 0, x] + 3*G[1, 0, 1, 1, 1, 1, x] + 
    (730*G[1, 1, 0, 0, 0, 0, x])/3 + (55*G[1, 1, 0, 0, 0, 1, x])/3 + 
    (55*G[1, 1, 0, 0, 1, 0, x])/3 - 192*G[1, 1, 0, 0, 1, 1, x] + 
    (31*G[1, 1, 0, 1, 0, 0, x])/3 - (226*G[1, 1, 0, 1, 0, 1, x])/3 - 
    (226*G[1, 1, 0, 1, 1, 0, x])/3 + 89*G[1, 1, 0, 1, 1, 1, x] + 
    (172*G[1, 1, 1, 0, 0, 0, x])/3 - (364*G[1, 1, 1, 0, 0, 1, x])/3 - 
    (364*G[1, 1, 1, 0, 1, 0, x])/3 - 19*G[1, 1, 1, 0, 1, 1, x] - 
    2*G[1, 1, 1, 1, 0, 0, x] - 92*G[1, 1, 1, 1, 0, 1, x] - 
    92*G[1, 1, 1, 1, 1, 0, x] - 45*G[1, 1, 1, 1, 1, 1, x] + 
    G[1, 1, 1, 0, 0, x]*(411/2 - (112*I)*Pi - 48*Log[mu2/s]) + 
    G[1, 1, 0, 1, 1, x]*(-59/4 - ((4*I)/3)*Pi - 15*Log[mu2/s]) + 
    G[1, 0, 1, 1, 1, x]*(-173/2 + (8*I)*Pi - 15*Log[mu2/s]) + 
    G[1, 1, 1, 1, 0, x]*(687/2 - (109*I)*Pi - 15*Log[mu2/s]) + 
    G[0, 1, 1, 1, 1, x]*(644/3 - (111*I)*Pi - 15*Log[mu2/s]) + 
    G[1, 1, 1, 0, 1, x]*(687/2 - ((466*I)/3)*Pi - 15*Log[mu2/s]) + 
    G[1, 1, 0, 0, 0, x]*(-779/6 + ((749*I)/3)*Pi - 12*Log[mu2/s]) + 
    G[1, 0, 1, 0, 0, x]*(-1743/4 + (267*I)*Pi - 11*Log[mu2/s]) + 
    G[1, 0, 0, 0, 1, x]*(139/2 + ((82*I)/3)*Pi - 10*Log[mu2/s]) + 
    G[1, 0, 0, 1, 0, x]*(139/2 + ((293*I)/2)*Pi - 10*Log[mu2/s]) + 
    G[1, 1, 0, 1, 0, x]*(707/6 - (73*I)*Pi - 8*Log[mu2/s]) + 
    G[1, 1, 0, 0, 1, x]*(707/6 - ((545*I)/3)*Pi - 8*Log[mu2/s]) + 
    G[1, 0, 0, 1, 1, x]*(563 + ((488*I)/3)*Pi - 6*Log[mu2/s]) + 
    G[0, 1, 0, 0, 1, x]*(-1309/6 + (3*I)*Pi - 5*Log[mu2/s]) + 
    G[0, 1, 0, 1, 0, x]*(-1309/6 + ((35*I)/3)*Pi - 5*Log[mu2/s]) + 
    G[0, 0, 1, 1, 0, x]*(-719/3 + (9*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 0, 1, 0, 1, x]*(-719/3 + ((104*I)/3)*Pi - 4*Log[mu2/s]) + 
    G[0, 1, 0, 1, 1, x]*(1639/6 + ((41*I)/3)*Pi - 3*Log[mu2/s]) + 
    G[0, 1, 0, 0, 0, x]*(-913/6 - (27*I)*Pi - 3*Log[mu2/s]) + 
    G[0, 0, 1, 0, 0, x]*(-183/4 + ((86*I)/3)*Pi - 3*Log[mu2/s]) + 
    G[0, 0, 0, 0, 1, x]*(-173/2 + (32*I)*Pi - 3*Log[mu2/s]) + 
    G[0, 0, 0, 1, 0, x]*(-173/2 + ((107*I)/3)*Pi - 3*Log[mu2/s]) + 
    G[0, 1, 1, 0, 0, x]*(431/2 - ((157*I)/3)*Pi - 2*Log[mu2/s]) - 
    ((9*I)/8)*Pi*Log[mu2/s]^5 + G[1, 0, 1, 0, 1, x]*
     (479/6 - ((37*I)/3)*Pi + 5*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*
     (479/6 - (58*I)*Pi + 5*Log[mu2/s]) + G[1, 0, 0, 0, 0, x]*
     (-848/3 - ((241*I)/3)*Pi + 13*Log[mu2/s]) + 
    G[1, 0, 1, 0, x]*(-845/12 - ((4327*I)/12)*Pi + (-14/3 + (6*I)*Pi)*
       Log[mu2/s] + 6*Log[mu2/s]^2 - 767*zeta[2]) + 
    G[1, 0, 0, 1, x]*(-845/12 + ((3767*I)/6)*Pi + (-14/3 - (4*I)*Pi)*
       Log[mu2/s] + 6*Log[mu2/s]^2 - 620*zeta[2]) + 
    G[1, 1, 0, 0, x]*(-25439/36 + ((461*I)/3)*Pi + (497/3 - (86*I)*Pi)*
       Log[mu2/s] - 33*Log[mu2/s]^2 - (682*zeta[2])/3) + 
    G[0, 0, 0, 0, x]*(213 - ((173*I)/2)*Pi - (3*I)*Pi*Log[mu2/s] - 
      192*zeta[2]) + G[0, 0, 1, 0, x]*(5537/36 - ((3215*I)/12)*Pi + 
      (35/2 - (10*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
      (1091*zeta[2])/6) + G[0, 0, 0, 1, x]*(5537/36 - (182*I)*Pi + 
      (35/2 - (6*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (785*zeta[2])/6) + 
    G[0, 0, 1, 1, x]*(-1928/3 - (218*I)*Pi + (-25/2 + (5*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/2 - (101*zeta[2])/2) + G[0, 1, 0, 0, x]*
     (2323/4 - ((729*I)/2)*Pi + (35/6 - (5*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 - (19*zeta[2])/2) + G[0, 1, 1, 1, x]*
     (-257/3 + ((119*I)/3)*Pi + (-337/6 + (27*I)*Pi)*Log[mu2/s] + 
      21*Log[mu2/s]^2 - 7*zeta[2]) + G[0, 1, 0, 1, x]*
     (18295/36 + ((485*I)/6)*Pi + (155/6 - (20*I)*Pi)*Log[mu2/s] - 
      6*Log[mu2/s]^2 + (2*zeta[2])/3) + Log[mu2/s]^4*
     (((7*I)/3)*Pi + 18*zeta[2]) + G[1, 0, 0, 0, x]*
     (16207/36 - ((692*I)/3)*Pi + (-35/2 + (18*I)*Pi)*Log[mu2/s] + 
      (15*Log[mu2/s]^2)/2 + (637*zeta[2])/6) + G[0, 1, 1, 0, x]*
     (18295/36 + ((245*I)/2)*Pi + (155/6 - (14*I)*Pi)*Log[mu2/s] - 
      6*Log[mu2/s]^2 + (329*zeta[2])/3) + G[1, 0, 1, 1, x]*
     (-48083/72 + ((191*I)/12)*Pi + (271/12 - ((17*I)/2)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/4 + (491*zeta[2])/4) + G[1, 1, 0, 1, x]*
     (-7903/12 + ((141*I)/4)*Pi + (-407/6 + (25*I)*Pi)*Log[mu2/s] + 
      24*Log[mu2/s]^2 + 377*zeta[2]) + G[1, 1, 1, 1, x]*
     (-1222/9 + ((1835*I)/4)*Pi + (-175/4 + ((15*I)/2)*Pi)*Log[mu2/s] + 
      (45*Log[mu2/s]^2)/4 + (2817*zeta[2])/4) + 
    G[1, 1, 1, 0, x]*(-7903/12 + ((2887*I)/6)*Pi + (-407/6 - (15*I)*Pi)*
       Log[mu2/s] + 24*Log[mu2/s]^2 + 895*zeta[2]) + 
    Log[mu2/s]^3*(((3667*I)/216)*Pi + (-35 + ((55*I)/4)*Pi)*zeta[2]) + 
    G[0, 0, 0, x]*(-5717/12 + ((13205*I)/36)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      (3323/6 - ((153*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
       (((35*I)/2)*Pi + 36*zeta[2])) + G[1, 1, 0, x]*
     (4007/108 - ((43309*I)/36)*Pi + (-91/4 - ((45*I)/2)*Pi)*Log[mu2/s]^2 - 
      (9*Log[mu2/s]^3)/2 + (-18461/12 + ((1663*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]*(5839/36 + ((157*I)/3)*Pi + (683*zeta[2])/2) - 
      (358*zeta[3])/3) + G[0, 1, 1, x]*(11617/12 + ((16885*I)/36)*Pi + 
      (7 + ((3*I)/2)*Pi)*Log[mu2/s]^2 - (9*Log[mu2/s]^3)/2 + 
      Log[mu2/s]*(93/2 - ((49*I)/3)*Pi - (117*zeta[2])/2) + 
      (257/6 - ((647*I)/6)*Pi)*zeta[2] - (38*zeta[3])/3) + 
    G[0, 0, 1, x]*(191/24 - ((9617*I)/18)*Pi + (25/2 - ((11*I)/2)*Pi)*
       Log[mu2/s]^2 - (17*Log[mu2/s]^3)/6 + (7913/6 - ((191*I)/6)*Pi)*
       zeta[2] + Log[mu2/s]*(-545/12 + (30*I)*Pi + (89*zeta[2])/2) - 
      (11*zeta[3])/3) + (-6571/6 - ((88045*I)/108)*Pi)*zeta[3] + 
    G[0, 1, 0, x]*(191/24 + ((37567*I)/36)*Pi + (25/2 - (13*I)*Pi)*
       Log[mu2/s]^2 - (17*Log[mu2/s]^3)/6 + (3545*zeta[2])/3 + 
      Log[mu2/s]*(-545/12 + ((170*I)/3)*Pi + (281*zeta[2])/2) + 9*zeta[3]) + 
    G[1, 1, 1, x]*(-22253/108 - ((25727*I)/36)*Pi + (-41/2 + ((141*I)/4)*Pi)*
       Log[mu2/s]^2 + Log[mu2/s]*(1435/18 - ((1831*I)/12)*Pi - 333*zeta[2]) + 
      (-4945/3 + ((467*I)/12)*Pi)*zeta[2] + (112*zeta[3])/3) + 
    G[1, 0, 0, x]*(-34769/216 + ((1793*I)/9)*Pi + (189/4 + (5*I)*Pi)*
       Log[mu2/s]^2 - (17*Log[mu2/s]^3)/6 + Log[mu2/s]*
       (-1625/9 + ((217*I)/3)*Pi - (163*zeta[2])/2) + 
      (3725/12 - ((244*I)/3)*Pi)*zeta[2] + (230*zeta[3])/3) + 
    G[1, 0, 1, x]*(4007/108 - ((13825*I)/24)*Pi + (-91/4 - ((27*I)/4)*Pi)*
       Log[mu2/s]^2 - (9*Log[mu2/s]^3)/2 + (-9637/12 + ((2555*I)/12)*Pi)*
       zeta[2] + Log[mu2/s]*(5839/36 - ((331*I)/12)*Pi + (109*zeta[2])/2) + 
      (682*zeta[3])/3) + zeta[2]*(11975/36 - ((94201*I)/324)*Pi + 
      (-8291/12 - ((145*I)/6)*Pi)*zeta[3]) + 
    G[0, 0, x]*(31811/72 - ((8443*I)/24)*Pi - ((17*I)/6)*Pi*Log[mu2/s]^3 + 
      (-4388/3 + ((422*I)/3)*Pi)*zeta[2] + Log[mu2/s]^2*
       (-30 + ((25*I)/2)*Pi + 60*zeta[2]) + Log[mu2/s]*
       (350/3 - ((1265*I)/12)*Pi + (-255 + ((157*I)/2)*Pi)*zeta[2]) + 
      (-341/2 + ((61*I)/3)*Pi)*zeta[3] - 30*zeta[4]) + 
    x^2*((9/2 + (3*I)*Pi)*G[0, 0, 0, x] + (-8/3 + (3*I)*Pi)*G[0, 0, 1, x] + 
      (-8/3 - (3*I)*Pi)*G[0, 1, 0, x] + (5/6 - (3*I)*Pi)*G[0, 1, 1, x] + 
      (5/6 - (3*I)*Pi)*G[1, 0, 0, x] + (-8/3 - (3*I)*Pi)*G[1, 0, 1, x] + 
      (-8/3 + (3*I)*Pi)*G[1, 1, 0, x] + (9/2 + (3*I)*Pi)*G[1, 1, 1, x] + 
      3*G[0, 0, 0, 0, x] + 3*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] - 
      3*G[0, 1, 1, 1, x] - 3*G[1, 0, 0, 0, x] - 3*G[1, 0, 1, 1, x] + 
      3*G[1, 1, 0, 0, x] + 3*G[1, 1, 1, 1, x] + 
      G[0, 0, x]*(-587/36 + ((11*I)/6)*Pi - 3*zeta[2]) + 
      G[1, 1, x]*(-587/36 + ((11*I)/6)*Pi - 3*zeta[2]) + 
      (-587/12 + ((11*I)/2)*Pi)*zeta[2] + G[0, 1, x]*
       (587/36 - ((11*I)/6)*Pi + 3*zeta[2]) + 
      G[1, 0, x]*(587/36 - ((11*I)/6)*Pi + 3*zeta[2]) + 
      G[0, x]*((8 + (3*I)*Pi)*zeta[2] - 3*zeta[3]) + 
      (-7/2 - (6*I)*Pi)*zeta[3] + G[1, x]*((8 - (3*I)*Pi)*zeta[2] + 
        3*zeta[3]) - (117*zeta[4])/4) + Log[mu2/s]^2*
     (((6263*I)/216)*Pi + (-1817/12 - ((943*I)/12)*Pi)*zeta[2] + 
      (123/4 - ((45*I)/2)*Pi)*zeta[3] - 15*zeta[4]) + 
    (45283/24 + ((21211*I)/24)*Pi)*zeta[4] + 
    G[1, 1, x]*(-89141/1728 - ((2005*I)/16)*Pi + (61/8 - ((45*I)/4)*Pi)*
       Log[mu2/s]^3 - (27*Log[mu2/s]^4)/16 + Log[mu2/s]^2*
       (37/48 - ((163*I)/8)*Pi - (39*zeta[2])/8) + 
      (249343/72 - ((10775*I)/24)*Pi)*zeta[2] + 
      Log[mu2/s]*(6283/144 + ((5843*I)/24)*Pi + (18713/24 - ((365*I)/4)*Pi)*
         zeta[2] - (107*zeta[3])/2) + (5201/12 - ((759*I)/2)*Pi)*zeta[3] + 
      (2185*zeta[4])/32) + G[0, 1, x]*(-330079/2592 + ((189259*I)/216)*Pi + 
      (-7/2 + ((19*I)/6)*Pi)*Log[mu2/s]^3 + (21*Log[mu2/s]^4)/8 + 
      (-18202/9 - ((1861*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
       (-1109/72 + (9*I)*Pi + (97*zeta[2])/4) + (-4069/6 + ((256*I)/3)*Pi)*
       zeta[3] + Log[mu2/s]*(-10783/108 - ((535*I)/18)*Pi + 
        (-689/3 + ((99*I)/2)*Pi)*zeta[2] + 26*zeta[3]) + (1373*zeta[4])/16) + 
    G[1, 0, x]*(-330079/2592 - ((5369*I)/24)*Pi + (-7/2 + ((19*I)/6)*Pi)*
       Log[mu2/s]^3 + (21*Log[mu2/s]^4)/8 + Log[mu2/s]^2*
       (-1109/72 + (14*I)*Pi - (41*zeta[2])/4) + (36925/36 + ((733*I)/6)*Pi)*
       zeta[2] + (394 + (26*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-10783/108 - ((295*I)/6)*Pi + (-505/2 + ((25*I)/2)*Pi)*
         zeta[2] + 30*zeta[3]) + (11701*zeta[4])/16) + 
    Log[mu2/s]*(((-64001*I)/2592)*Pi + (-1435/12 + ((665*I)/6)*Pi)*zeta[3] + 
      zeta[2]*(395/36 + ((4229*I)/36)*Pi + 168*zeta[3]) + 
      (3825/2 - ((1021*I)/16)*Pi)*zeta[4]) + 
    G[0, x]*(-3839/54 + ((816665*I)/2592)*Pi + ((21*I)/8)*Pi*Log[mu2/s]^4 + 
      Log[mu2/s]^3*(-3/4 - ((7*I)/2)*Pi - 46*zeta[2]) + 
      Log[mu2/s]^2*(9/2 - ((3431*I)/72)*Pi + (-129/4 - ((161*I)/4)*Pi)*
         zeta[2]) + zeta[2]*(20929/36 - ((10157*I)/36)*Pi - 224*zeta[3]) + 
      (1267/12 - ((356*I)/3)*Pi)*zeta[3] + (1888/3 - ((163*I)/16)*Pi)*
       zeta[4] + Log[mu2/s]*(43/72 + ((2789*I)/108)*Pi + 
        (947 - ((1091*I)/6)*Pi)*zeta[2] + (-15/2 + (17*I)*Pi)*zeta[3] + 
        30*zeta[4])) + ((-3*G[0, 0, 0, 0, x])/2 - 
      ((5*I)/3)*Pi*G[0, 0, 1, 0, x] + ((5*I)/3)*Pi*G[0, 1, 0, 0, x] - 
      (5*G[0, 0, 1, 0, 0, x])/3 + (5*G[0, 1, 0, 0, 0, x])/3 - 
      (10*G[0, 1, 0, x]*zeta[2])/3 + G[0, 0, 0, x]*(((-3*I)/2)*Pi + 
        (5*zeta[2])/3) + G[0, 0, x]*((3 + ((5*I)/3)*Pi)*zeta[2] - 
        5*zeta[3]) + (20*zeta[2]*zeta[3])/3 + (10*I)*Pi*zeta[4] + 
      G[0, x]*((-5*I)*Pi*zeta[3] + (5*zeta[4])/3) - (50*zeta[5])/3)/
     (1 - x)^2 + (-9509/6 - ((41*I)/3)*Pi)*zeta[5] + 
    ((6*I)*Pi*G[0, 1, 1, x] + (20*I)*Pi*G[1, 0, 1, x] + 
      (18*I)*Pi*G[1, 1, 0, x] - 48*G[0, 0, 0, 0, x] - 
      (57*G[0, 0, 0, 1, x])/2 + (-57/2 + ((5*I)/2)*Pi)*G[0, 0, 1, 0, x] + 
      309*G[0, 0, 1, 1, x] + (31/3 - ((5*I)/2)*Pi)*G[0, 1, 0, 0, x] + 
      6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x]/3 + 
      20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] + 18*G[1, 1, 0, 0, x] + 
      (5*G[0, 0, 1, 0, 0, x])/2 - (5*G[0, 1, 0, 0, 0, x])/2 + 
      G[1, 0, 0, x]*(-33 + ((89*I)/3)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 1, x]*(931/12 + ((581*I)/2)*Pi + 10*Log[mu2/s]) + 
      G[0, 1, x]*(((931*I)/12)*Pi + (10*I)*Pi*Log[mu2/s] - 356*zeta[2]) + 
      G[1, 0, x]*((-33*I)*Pi + (10*I)*Pi*Log[mu2/s] - (532*zeta[2])/3) + 
      G[0, 0, 0, x]*(341/3 - ((153*I)/2)*Pi - (5*zeta[2])/2) + 
      G[0, 1, 0, x]*(931/12 + ((79*I)/3)*Pi + 10*Log[mu2/s] + 5*zeta[2]) + 
      zeta[2]*(((1327*I)/12)*Pi - 10*zeta[3]) + 
      G[1, x]*((2*I)*Pi*zeta[2] - 2*zeta[3]) + (-1327/12 + ((547*I)/2)*Pi)*
       zeta[3] + G[0, 0, x]*(-1169/9 + ((625*I)/4)*Pi + 
        (-35 + (28*I)*Pi)*Log[mu2/s] + 9*Log[mu2/s]^2 + 
        (395/3 - ((5*I)/2)*Pi)*zeta[2] + (15*zeta[3])/2) + 
      G[0, x]*(((-1169*I)/9)*Pi + (9*I)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((-35*I)*Pi - 168*zeta[2]) + (-1489/4 - ((277*I)/3)*Pi)*
         zeta[2] + (-87/2 + ((15*I)/2)*Pi)*zeta[3] - (5*zeta[4])/2) + 
      (-5257/12 - (15*I)*Pi)*zeta[4] + 25*zeta[5])/(1 - x) + 
    G[1, x]*(-37909/1458 - ((117631*I)/576)*Pi + (7/3 - ((75*I)/16)*Pi)*
       Log[mu2/s]^4 - (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
       (3829/216 + ((323*I)/24)*Pi + (325*zeta[2])/4) + 
      Log[mu2/s]^2*(5291/216 + ((5551*I)/144)*Pi + (-287/6 + ((1139*I)/8)*Pi)*
         zeta[2] - (69*zeta[3])/4) + (192811/216 + ((7831*I)/12)*Pi)*
       zeta[3] + zeta[2]*(-538565/648 + (951*I)*Pi + (1059*zeta[3])/4) + 
      Log[mu2/s]*(-65549/2592 - ((3119*I)/432)*Pi + (-41827/36 - (I/24)*Pi)*
         zeta[2] + (437/12 - (42*I)*Pi)*zeta[3] - (34937*zeta[4])/16) + 
      (-45445/24 - ((32129*I)/96)*Pi)*zeta[4] + (5635*zeta[5])/6) + 
    (((-1477*I)/18)*Pi - (8*I)*Pi*G[0, 0, 0, 0, x] - 8*G[0, 0, 0, 0, 1, x] - 
      8*G[0, 0, 0, 1, 0, x] + (89 + (18*I)*Pi)*G[0, 0, 0, 1, 1, x] + 
      (29/2 - (18*I)*Pi)*G[0, 0, 1, 0, 0, x] + (147 - (12*I)*Pi)*
       G[0, 0, 1, 0, 1, x] + 147*G[0, 0, 1, 1, 0, x] + 
      (-55 + (21*I)*Pi)*G[0, 0, 1, 1, 1, x] + (189 - (9*I)*Pi)*
       G[0, 1, 0, 0, 0, x] + (157 + (6*I)*Pi)*G[0, 1, 0, 0, 1, x] + 
      (157 + (9*I)*Pi)*G[0, 1, 0, 1, 0, x] + (-191 + (57*I)*Pi)*
       G[0, 1, 1, 0, 0, x] + (143/2 - (39*I)*Pi)*G[0, 1, 1, 0, 1, x] + 
      (143/2 - (15*I)*Pi)*G[0, 1, 1, 1, 0, x] + (327 + (24*I)*Pi)*
       G[1, 0, 0, 0, 0, x] + (-63/2 - (144*I)*Pi)*G[1, 0, 0, 0, 1, x] + 
      (-63/2 - (300*I)*Pi)*G[1, 0, 0, 1, 0, x] + (1611/2 - (513*I)*Pi)*
       G[1, 0, 1, 0, 0, x] + (1039/2 - (657*I)*Pi)*G[1, 1, 0, 0, 0, x] + 
      (-87 + (123*I)*Pi)*G[1, 1, 1, 1, 1, x] + 18*G[0, 0, 0, 1, 1, 1, x] - 
      18*G[0, 0, 1, 0, 0, 1, x] - 18*G[0, 0, 1, 0, 1, 0, x] + 
      6*G[0, 0, 1, 0, 1, 1, x] + 18*G[0, 0, 1, 1, 0, 0, x] - 
      18*G[0, 0, 1, 1, 0, 1, x] - 18*G[0, 0, 1, 1, 1, 0, x] + 
      39*G[0, 0, 1, 1, 1, 1, x] - 9*G[0, 1, 0, 0, 0, 1, x] - 
      9*G[0, 1, 0, 0, 1, 0, x] + 15*G[0, 1, 0, 0, 1, 1, x] + 
      15*G[0, 1, 0, 1, 0, 0, x] - 6*G[0, 1, 0, 1, 0, 1, x] - 
      6*G[0, 1, 0, 1, 1, 0, x] - 15*G[0, 1, 0, 1, 1, 1, x] + 
      51*G[0, 1, 1, 0, 0, 0, x] + 6*G[0, 1, 1, 0, 0, 1, x] + 
      6*G[0, 1, 1, 0, 1, 0, x] - 45*G[0, 1, 1, 0, 1, 1, x] + 
      24*G[0, 1, 1, 1, 0, 0, x] - 39*G[0, 1, 1, 1, 0, 1, x] - 
      39*G[0, 1, 1, 1, 1, 0, x] + 114*G[0, 1, 1, 1, 1, 1, x] + 
      24*G[1, 0, 0, 0, 0, 1, x] + 24*G[1, 0, 0, 0, 1, 0, x] - 
      168*G[1, 0, 0, 0, 1, 1, x] - 36*G[1, 0, 0, 1, 0, 0, x] - 
      264*G[1, 0, 0, 1, 0, 1, x] - 264*G[1, 0, 0, 1, 1, 0, x] - 
      45*G[1, 0, 0, 1, 1, 1, x] - 351*G[1, 0, 1, 0, 0, 0, x] - 
      162*G[1, 0, 1, 0, 0, 1, x] - 162*G[1, 0, 1, 0, 1, 0, x] + 
      360*G[1, 0, 1, 0, 1, 1, x] + 174*G[1, 0, 1, 1, 0, 0, x] - 
      6*G[1, 0, 1, 1, 0, 1, x] - 6*G[1, 0, 1, 1, 1, 0, x] - 
      21*G[1, 0, 1, 1, 1, 1, x] - 558*G[1, 1, 0, 0, 0, 0, x] - 
      99*G[1, 1, 0, 0, 0, 1, x] - 99*G[1, 1, 0, 0, 1, 0, x] + 
      801*G[1, 1, 0, 0, 1, 1, x] + 9*G[1, 1, 0, 1, 0, 0, x] + 
      162*G[1, 1, 0, 1, 0, 1, x] + 162*G[1, 1, 0, 1, 1, 0, x] - 
      81*G[1, 1, 0, 1, 1, 1, x] - 72*G[1, 1, 1, 0, 0, 0, x] + 
      222*G[1, 1, 1, 0, 0, 1, x] + 222*G[1, 1, 1, 0, 1, 0, x] + 
      27*G[1, 1, 1, 0, 1, 1, x] - 15*G[1, 1, 1, 1, 0, 0, x] + 
      96*G[1, 1, 1, 1, 0, 1, x] + 96*G[1, 1, 1, 1, 1, 0, x] + 
      27*G[1, 1, 1, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x]*(-559/2 - (18*I)*Pi + 
        3*Log[mu2/s]) + G[1, 0, 1, 1, 0, x]*(137 + (171*I)*Pi + 
        3*Log[mu2/s]) + G[1, 0, 1, 0, 1, x]*(137 + (201*I)*Pi + 
        3*Log[mu2/s]) + G[1, 0, 0, 1, 1, x]*(-830 - (303*I)*Pi + 
        6*Log[mu2/s]) + G[1, 0, 1, 1, 1, x]*(95 - (12*I)*Pi + 
        15*Log[mu2/s]) + G[0, 1, 1, 1, 1, x]*(-143 + (90*I)*Pi + 
        15*Log[mu2/s]) + G[1, 1, 1, 1, 0, x]*(-364 + (96*I)*Pi + 
        15*Log[mu2/s]) + G[1, 1, 0, 1, 1, x]*(-21 + (96*I)*Pi + 
        15*Log[mu2/s]) + G[1, 1, 1, 0, 1, x]*(-364 + (264*I)*Pi + 
        15*Log[mu2/s]) + G[1, 1, 0, 1, 0, x]*(557/2 + (207*I)*Pi + 
        36*Log[mu2/s]) + G[1, 1, 0, 0, 1, x]*(557/2 + (738*I)*Pi + 
        36*Log[mu2/s]) + G[1, 1, 1, 0, 0, x]*(-715/2 + (258*I)*Pi + 
        108*Log[mu2/s]) + G[1, 1, 1, 0, x]*(1517/2 - ((1281*I)/2)*Pi + 
        (81 + (69*I)*Pi)*Log[mu2/s] - 27*Log[mu2/s]^2 - 1737*zeta[2]) + 
      G[1, 1, 0, 1, x]*(1517/2 + ((677*I)/2)*Pi + (81 - (3*I)*Pi)*
         Log[mu2/s] - 27*Log[mu2/s]^2 - 1473*zeta[2]) + 
      G[1, 1, 1, 1, x]*(-245/6 - ((1699*I)/4)*Pi + (105/4 + ((3*I)/2)*Pi)*
         Log[mu2/s] - (27*Log[mu2/s]^2)/4 - (2871*zeta[2])/4) + 
      G[1, 0, 1, 1, x]*(24077/24 + ((937*I)/4)*Pi + (9/4 + ((9*I)/2)*Pi)*
         Log[mu2/s] - (27*Log[mu2/s]^2)/4 - (2175*zeta[2])/4) + 
      G[0, 1, 1, 0, x]*(-1061/3 - (138*I)*Pi + (-37/2 + (9*I)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/2 - (189*zeta[2])/2) + 
      G[0, 0, 0, x]*((42*I)*Pi - 40*zeta[2]) + G[0, 0, 0, 1, x]*
       (42 + (81*I)*Pi - 36*zeta[2]) + 9*Log[mu2/s]^3*zeta[2] + 
      G[0, 1, 1, 1, x]*(785/6 - ((51*I)/2)*Pi + (46 - (21*I)*Pi)*Log[mu2/s] - 
        18*Log[mu2/s]^2 + 3*zeta[2]) + G[0, 1, 0, 1, x]*
       (-1061/3 - (141*I)*Pi + (-37/2 + (12*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (33*zeta[2])/2) + G[1, 0, 0, 0, x]*
       (-1107/2 + ((591*I)/2)*Pi + 39*zeta[2]) + G[0, 1, 0, 0, x]*
       (-5935/12 + (346*I)*Pi + 39*zeta[2]) + G[0, 0, 1, 1, x]*
       (667/6 + ((215*I)/2)*Pi + (31/2 - (9*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (81*zeta[2])/2) + G[0, 0, 1, 0, x]*
       (42 + ((323*I)/2)*Pi + 90*zeta[2]) + G[1, 1, 0, 0, x]*
       (2213/3 + ((921*I)/2)*Pi + (-675/2 + (189*I)*Pi)*Log[mu2/s] + 
        (153*Log[mu2/s]^2)/2 + (1851*zeta[2])/2) + G[1, 0, 1, 0, x]*
       (490/3 + (940*I)*Pi + (-5/2 - (6*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (2853*zeta[2])/2) + G[1, 0, 0, 1, x]*
       (490/3 - (864*I)*Pi + (-5/2 - (3*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (2973*zeta[2])/2) + 
      G[1, 0, 1, x]*(4105/18 + ((23657*I)/24)*Pi + (23 + ((9*I)/4)*Pi)*
         Log[mu2/s]^2 + (9*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (-1085/6 + ((183*I)/4)*Pi - (81*zeta[2])/2) + 
        (-314 - ((1995*I)/4)*Pi)*zeta[2] - 852*zeta[3]) + 
      G[1, 0, 0, x]*(2989/12 - ((1361*I)/6)*Pi + (-42 - ((9*I)/2)*Pi)*
         Log[mu2/s]^2 + (-1573/2 + ((255*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(490/3 - ((173*I)/2)*Pi + 54*zeta[2]) - 243*zeta[3]) + 
      G[1, 1, 1, x]*(15067/36 + ((3991*I)/6)*Pi + (27/2 - ((135*I)/4)*Pi)*
         Log[mu2/s]^2 + (3381/2 + ((129*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-105/2 + ((537*I)/4)*Pi + 315*zeta[2]) - 141*zeta[3]) + 
      Log[mu2/s]^2*(((5*I)/2)*Pi + (41/4 + (57*I)*Pi)*zeta[2] - 33*zeta[3]) + 
      G[0, 1, 0, x]*(-2689/9 - ((10249*I)/12)*Pi + (3/2 + ((9*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(-35/6 - ((31*I)/2)*Pi - 54*zeta[2]) + 
        (-1985/2 - ((51*I)/2)*Pi)*zeta[2] - 21*zeta[3]) + 
      (2479/2 + ((419*I)/6)*Pi)*zeta[3] + G[0, 0, 1, x]*
       (-2689/9 + ((442*I)/3)*Pi + (3/2 - ((9*I)/2)*Pi)*Log[mu2/s]^2 + 
        (-1579/2 + ((33*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (-35/6 + ((37*I)/2)*Pi + 54*zeta[2]) + 18*zeta[3]) + 
      G[0, 1, 1, x]*(-2839/4 - ((1757*I)/6)*Pi - (11*Log[mu2/s]^2)/2 + 
        (9*Log[mu2/s]^3)/2 + (391/2 + (57*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-70 + ((33*I)/2)*Pi + (81*zeta[2])/2) + 21*zeta[3]) + 
      G[0, 0, x]*(((-2689*I)/9)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-35*I)/6)*Pi - 18*zeta[2]) + (1633/6 - ((141*I)/2)*Pi)*
         zeta[2] + 150*zeta[3]) + G[1, 1, 0, x]*(4105/18 + ((3946*I)/3)*Pi + 
        (23 + (63*I)*Pi)*Log[mu2/s]^2 + (9*Log[mu2/s]^3)/2 + 
        Log[mu2/s]*(-1085/6 - ((421*I)/2)*Pi - (2007*zeta[2])/2) + 
        (1 - (642*I)*Pi)*zeta[2] + 186*zeta[3]) + 
      zeta[2]*(-10259/36 - ((4579*I)/36)*Pi + 865*zeta[3]) + 
      Log[mu2/s]*(((-341*I)/36)*Pi + (-10333/36 - ((785*I)/6)*Pi)*zeta[2] + 
        (385/3 - (83*I)*Pi)*zeta[3] - (3285*zeta[4])/2) + 
      G[1, 1, x]*(151253/1728 + ((81365*I)/144)*Pi + (-61/8 + ((45*I)/4)*Pi)*
         Log[mu2/s]^3 + (27*Log[mu2/s]^4)/16 + (-104717/24 + ((8525*I)/8)*Pi)*
         zeta[2] + Log[mu2/s]^2*(431/48 + ((109*I)/8)*Pi + (171*zeta[2])/8) + 
        (-2085/2 + ((2073*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
         (-11743/144 - ((1723*I)/8)*Pi + (-6175/8 + ((369*I)/4)*Pi)*zeta[2] + 
          (171*zeta[3])/2) - (7665*zeta[4])/32) + 
      G[0, x]*(((16657*I)/108)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^3 + 
        (9865/9 + ((6211*I)/12)*Pi)*zeta[2] + Log[mu2/s]^2*
         (((-45*I)/4)*Pi + (99*zeta[2])/2) + (-640/3 + (95*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((1439*I)/18)*Pi + (197/6 + ((189*I)/2)*Pi)*zeta[2] + 
          3*zeta[3]) - (327*zeta[4])/2) + (-27889/12 - (664*I)*Pi)*zeta[4] + 
      G[1, 0, x]*(16657/108 + ((6685*I)/12)*Pi + (-3/2 + ((9*I)/2)*Pi)*
         Log[mu2/s]^3 + Log[mu2/s]^2*(-45/4 - ((47*I)/2)*Pi - 90*zeta[2]) + 
        (-4511/4 - ((743*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (1439/18 - (40*I)*Pi + (963/2 - ((285*I)/2)*Pi)*zeta[2] - 
          9*zeta[3]) + (-129 - (105*I)*Pi)*zeta[3] + (501*zeta[4])/4) + 
      G[0, 1, x]*(16657/108 - ((11143*I)/12)*Pi + (-3/2 + ((9*I)/2)*Pi)*
         Log[mu2/s]^3 + Log[mu2/s]^2*(-45/4 - ((17*I)/2)*Pi - 63*zeta[2]) + 
        (23773/12 + ((771*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (1439/18 - ((295*I)/3)*Pi + (165/2 - ((105*I)/2)*Pi)*zeta[2] - 
          9*zeta[3]) + (1137/2 - (36*I)*Pi)*zeta[3] + 420*zeta[4]) + 
      G[1, x]*(-1477/18 + ((133799*I)/576)*Pi + ((27*I)/16)*Pi*Log[mu2/s]^4 + 
        Log[mu2/s]^3*(((-73*I)/8)*Pi - (135*zeta[2])/2) + 
        zeta[2]*(-65609/72 - ((16127*I)/12)*Pi - (5499*zeta[3])/4) + 
        (-38747/24 - ((3979*I)/4)*Pi)*zeta[3] + Log[mu2/s]^2*
         (5/2 - ((109*I)/48)*Pi + (105/4 - ((1359*I)/8)*Pi)*zeta[2] + 
          (189*zeta[3])/4) + (28603/8 + ((32787*I)/32)*Pi)*zeta[4] + 
        Log[mu2/s]*(-341/36 + ((163*I)/48)*Pi + (4369/4 + ((707*I)/8)*Pi)*
           zeta[2] + (-815/4 + (135*I)*Pi)*zeta[3] + (13275*zeta[4])/4) - 
        2295*zeta[5]) + 1437*zeta[5])/x + 
    ((11/3 - (6*I)*Pi)*G[0, 0, 0, 1, 1, x] + (6*I)*Pi*G[0, 0, 1, 0, 0, x] + 
      (-11/3 + (4*I)*Pi)*G[0, 0, 1, 0, 1, x] - (11*G[0, 0, 1, 1, 0, x])/3 + 
      (169/6 - (7*I)*Pi)*G[0, 0, 1, 1, 1, x] + (3*I)*Pi*G[0, 1, 0, 0, 0, x] + 
      (-49/2 - (2*I)*Pi)*G[0, 1, 0, 0, 1, x] + (-49/2 - (3*I)*Pi)*
       G[0, 1, 0, 1, 0, x] + (125/6 - (19*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (-26 + (14*I)*Pi)*G[0, 1, 1, 0, 1, x] + (-26 + (5*I)*Pi)*
       G[0, 1, 1, 1, 0, x] - (8*I)*Pi*G[1, 0, 0, 0, 0, x] + 
      (31 + (90*I)*Pi)*G[1, 0, 0, 0, 1, x] + (31 + ((305*I)/2)*Pi)*
       G[1, 0, 0, 1, 0, x] + (-5701/12 + (272*I)*Pi)*G[1, 0, 1, 0, 0, x] + 
      (-695/2 + (385*I)*Pi)*G[1, 1, 0, 0, 0, x] + (-6 - (25*I)*Pi)*
       G[1, 1, 1, 1, 1, x] - 6*G[0, 0, 0, 1, 1, 1, x] + 
      6*G[0, 0, 1, 0, 0, 1, x] + 6*G[0, 0, 1, 0, 1, 0, x] - 
      2*G[0, 0, 1, 0, 1, 1, x] - 6*G[0, 0, 1, 1, 0, 0, x] + 
      6*G[0, 0, 1, 1, 0, 1, x] + 6*G[0, 0, 1, 1, 1, 0, x] - 
      13*G[0, 0, 1, 1, 1, 1, x] + 3*G[0, 1, 0, 0, 0, 1, x] + 
      3*G[0, 1, 0, 0, 1, 0, x] - 5*G[0, 1, 0, 0, 1, 1, x] - 
      5*G[0, 1, 0, 1, 0, 0, x] + 2*G[0, 1, 0, 1, 0, 1, x] + 
      2*G[0, 1, 0, 1, 1, 0, x] + 4*G[0, 1, 0, 1, 1, 1, x] - 
      17*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
      2*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 0, 1, 1, x] - 
      8*G[0, 1, 1, 1, 0, 0, x] + 13*G[0, 1, 1, 1, 0, 1, x] + 
      13*G[0, 1, 1, 1, 1, 0, x] - 38*G[0, 1, 1, 1, 1, 1, x] - 
      8*G[1, 0, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 0, 1, 0, x] + 
      98*G[1, 0, 0, 0, 1, 1, x] + (29*G[1, 0, 0, 1, 0, 0, x])/2 + 
      138*G[1, 0, 0, 1, 0, 1, x] + 138*G[1, 0, 0, 1, 1, 0, x] + 
      6*G[1, 0, 0, 1, 1, 1, x] + 189*G[1, 0, 1, 0, 0, 0, x] + 
      83*G[1, 0, 1, 0, 0, 1, x] + 83*G[1, 0, 1, 0, 1, 0, x] - 
      243*G[1, 0, 1, 0, 1, 1, x] - 94*G[1, 0, 1, 1, 0, 0, x] - 
      3*G[1, 0, 1, 1, 0, 1, x] - 3*G[1, 0, 1, 1, 1, 0, x] + 
      9*G[1, 0, 1, 1, 1, 1, x] + 327*G[1, 1, 0, 0, 0, 0, x] + 
      58*G[1, 1, 0, 0, 0, 1, x] + 58*G[1, 1, 0, 0, 1, 0, x] - 
      604*G[1, 1, 0, 0, 1, 1, x] - 18*G[1, 1, 0, 1, 0, 0, x] - 
      78*G[1, 1, 0, 1, 0, 1, x] - 78*G[1, 1, 0, 1, 1, 0, x] + 
      33*G[1, 1, 0, 1, 1, 1, x] + 15*G[1, 1, 1, 0, 0, 0, x] - 
      105*G[1, 1, 1, 0, 0, 1, x] - 105*G[1, 1, 1, 0, 1, 0, x] - 
      3*G[1, 1, 1, 0, 1, 1, x] + 17*G[1, 1, 1, 1, 0, 0, x] - 
      25*G[1, 1, 1, 1, 0, 1, x] - 25*G[1, 1, 1, 1, 1, 0, x] + 
      G[1, 1, 1, 0, 0, x]*(1099/6 - (150*I)*Pi - 60*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-545/2 - (116*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-545/2 - (566*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(-69/2 + I*Pi - 5*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(229/2 - (13*I)*Pi - 5*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(68 - (30*I)*Pi - 5*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(-43/12 - (50*I)*Pi - 5*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(229/2 - (113*I)*Pi - 5*Log[mu2/s]) + 
      G[1, 0, 0, 1, 1, x]*(947/6 + (142*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(8/3 + (5*I)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-133 - (98*I)*Pi - Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-133 - (161*I)*Pi - Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-4235/18 + (183*I)*Pi + (-35/6 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (1541*zeta[2])/2) + G[1, 0, 1, 0, x]*
       (-4235/18 - ((7367*I)/12)*Pi + (-35/6 + (2*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 - (1481*zeta[2])/2) + G[1, 1, 0, 0, x]*
       (-794/3 - ((1370*I)/3)*Pi + (490/3 - (104*I)*Pi)*Log[mu2/s] - 
        42*Log[mu2/s]^2 - 585*zeta[2]) + G[1, 0, 0, 0, x]*
       ((31*I)*Pi - 40*zeta[2]) + G[0, 0, 1, 0, x]*(((-11*I)/3)*Pi - 
        30*zeta[2]) + G[0, 0, 1, 1, x]*(-1409/36 + ((56*I)/3)*Pi + 
        (-35/6 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (27*zeta[2])/2) + G[0, 1, 0, 0, x]*(((-49*I)/2)*Pi - 13*zeta[2]) + 
      G[0, 1, 0, 1, x]*(100/3 - (16*I)*Pi + (35/6 - (4*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (7*zeta[2])/2) + G[0, 1, 1, 1, x]*
       (-883/9 + (26*I)*Pi + (-16 + (7*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 
        2*zeta[2]) + G[0, 0, 0, 1, x]*(((11*I)/3)*Pi + 12*zeta[2]) + 
      G[0, 1, 1, 0, x]*(100/3 + ((2*I)/3)*Pi + (35/6 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (63*zeta[2])/2) + G[1, 1, 1, 1, x]*
       (3577/36 + ((217*I)/2)*Pi - (5*I)*Pi*Log[mu2/s] + 180*zeta[2]) + 
      G[1, 0, 1, 1, x]*(-5293/12 - (166*I)*Pi + (3/2 - (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (787*zeta[2])/2) + G[1, 1, 1, 0, x]*
       (-787/3 + ((1655*I)/6)*Pi + (-131/6 - (50*I)*Pi)*Log[mu2/s] + 
        (15*Log[mu2/s]^2)/2 + (1745*zeta[2])/2) + G[1, 1, 0, 1, x]*
       (-787/3 - ((3575*I)/12)*Pi + (-131/6 - (10*I)*Pi)*Log[mu2/s] + 
        (15*Log[mu2/s]^2)/2 + (1887*zeta[2])/2) + 
      G[1, 1, 0, x]*(-10231/54 - ((8257*I)/18)*Pi + (-33/4 - (39*I)*Pi)*
         Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + (10361/12 + (345*I)*Pi)*
         zeta[2] + Log[mu2/s]*(1229/18 + (125*I)*Pi + (1229*zeta[2])/2) - 
        80*zeta[3]) + G[0, 0, 1, x]*(((-1409*I)/36)*Pi + 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-35*I)/6)*Pi - 
          18*zeta[2]) + (-20/3 - ((11*I)/2)*Pi)*zeta[2] - 6*zeta[3]) + 
      G[0, 1, 1, x]*(3289/27 - ((959*I)/36)*Pi - Log[mu2/s]^2/2 - 
        (3*Log[mu2/s]^3)/2 + Log[mu2/s]*(1373/36 - ((67*I)/6)*Pi - 
          (27*zeta[2])/2) + (395/6 - (19*I)*Pi)*zeta[2] - 5*zeta[3]) + 
      G[0, 1, 0, x]*(((100*I)/3)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (587/6 + ((17*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((35*I)/6)*Pi + 
          18*zeta[2]) + 7*zeta[3]) + G[1, 1, 1, x]*
       (-2042/9 - ((6077*I)/36)*Pi + (3/2 + ((15*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-35/6 - ((113*I)/6)*Pi - 60*zeta[2]) + 
        (-1610/3 - ((131*I)/2)*Pi)*zeta[2] + 100*zeta[3]) + 
      G[1, 0, 0, x]*(((-4235*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-35*I)/6)*Pi - 18*zeta[2]) + (1471/6 - ((141*I)/2)*Pi)*
         zeta[2] + 150*zeta[3]) + G[1, 0, 1, x]*(-10231/54 - 
        ((7297*I)/12)*Pi + (-33/4 - ((3*I)/2)*Pi)*Log[mu2/s]^2 - 
        (3*Log[mu2/s]^3)/2 + (2987/4 + ((591*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(1229/18 - ((125*I)/6)*Pi + (61*zeta[2])/2) + 
        589*zeta[3]) + G[1, 0, x]*(((-10231*I)/54)*Pi - 
        ((3*I)/2)*Pi*Log[mu2/s]^3 + (11587/9 + ((5263*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((-33*I)/4)*Pi + (99*zeta[2])/2) + 
        (-211/3 + (95*I)*Pi)*zeta[3] + Log[mu2/s]*(((1229*I)/18)*Pi + 
          (-19/6 + ((189*I)/2)*Pi)*zeta[2] + 3*zeta[3]) - (327*zeta[4])/2) + 
      G[0, 1, x]*(((3289*I)/27)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^3 + 
        (-5765/36 + (8*I)*Pi)*zeta[2] + Log[mu2/s]^2*((-I/2)*Pi + 
          21*zeta[2]) + (27 + (18*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((1373*I)/36)*Pi + (44/3 + ((35*I)/2)*Pi)*zeta[2] + 
          3*zeta[3]) - 140*zeta[4]) + G[1, 1, x]*
       (275/12 - ((40241*I)/108)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-45/4 - ((27*I)/4)*Pi - (27*zeta[2])/2) + 
        (9941/6 - ((3689*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (175/4 + ((719*I)/18)*Pi + (389/2 - (I/2)*Pi)*zeta[2] - 
          40*zeta[3]) + (7181/12 - (687*I)*Pi)*zeta[3] + 452*zeta[4]) + 
      G[1, x]*(((275*I)/12)*Pi + 9*Log[mu2/s]^3*zeta[2] + 
        Log[mu2/s]^2*(((-45*I)/4)*Pi + (155/4 + (57*I)*Pi)*zeta[2] - 
          33*zeta[3]) + (6073/6 + ((881*I)/6)*Pi)*zeta[3] + 
        zeta[2]*(9151/9 + ((7111*I)/18)*Pi + 865*zeta[3]) + 
        Log[mu2/s]*(((175*I)/4)*Pi + (-8383/36 - ((323*I)/6)*Pi)*zeta[2] + 
          (385/3 - (83*I)*Pi)*zeta[3] - (3285*zeta[4])/2) + 
        (-28171/12 - (664*I)*Pi)*zeta[4] + 1437*zeta[5]))/x^2 + 777*zeta[6] + 
    x*((66 - (74*I)*Pi)*G[0, 0, 0, 0, 0, x] + (26 - ((32*I)/3)*Pi)*
       G[0, 0, 0, 1, 1, x] + (-30 + (16*I)*Pi)*G[0, 1, 1, 0, 0, x] + 
      (30 - (16*I)*Pi)*G[1, 0, 0, 1, 1, x] + (-26 + ((32*I)/3)*Pi)*
       G[1, 1, 1, 0, 0, x] + (-66 + (74*I)*Pi)*G[1, 1, 1, 1, 1, x] - 
      18*G[0, 0, 0, 0, 0, 0, x] - 56*G[0, 0, 0, 0, 0, 1, x] - 
      56*G[0, 0, 0, 0, 1, 0, x] - 12*G[0, 0, 0, 1, 0, 0, x] - 
      26*G[0, 0, 0, 1, 0, 1, x] - 26*G[0, 0, 0, 1, 1, 0, x] + 
      (46*G[0, 0, 0, 1, 1, 1, x])/3 + 48*G[0, 0, 1, 0, 0, 0, x] - 
      18*G[0, 0, 1, 0, 0, 1, x] - 18*G[0, 0, 1, 0, 1, 0, x] - 
      (8*G[0, 0, 1, 0, 1, 1, x])/3 + 4*G[0, 0, 1, 1, 0, 0, x] - 
      (104*G[0, 0, 1, 1, 0, 1, x])/3 - (104*G[0, 0, 1, 1, 1, 0, x])/3 + 
      (136*G[0, 0, 1, 1, 1, 1, x])/3 + 32*G[0, 1, 0, 0, 0, 0, x] - 
      4*G[0, 1, 0, 0, 1, 1, x] - 2*G[0, 1, 0, 1, 0, 1, x] - 
      2*G[0, 1, 0, 1, 1, 0, x] + (112*G[0, 1, 0, 1, 1, 1, x])/3 + 
      18*G[0, 1, 1, 0, 0, 0, x] - 2*G[0, 1, 1, 0, 0, 1, x] - 
      2*G[0, 1, 1, 0, 1, 0, x] - (20*G[0, 1, 1, 0, 1, 1, x])/3 - 
      (56*G[0, 1, 1, 1, 0, 1, x])/3 - (56*G[0, 1, 1, 1, 1, 0, x])/3 - 
      (38*G[0, 1, 1, 1, 1, 1, x])/3 + (38*G[1, 0, 0, 0, 0, 0, x])/3 + 
      (56*G[1, 0, 0, 0, 0, 1, x])/3 + (56*G[1, 0, 0, 0, 1, 0, x])/3 + 
      (20*G[1, 0, 0, 1, 0, 0, x])/3 + 2*G[1, 0, 0, 1, 0, 1, x] + 
      2*G[1, 0, 0, 1, 1, 0, x] - 18*G[1, 0, 0, 1, 1, 1, x] - 
      (112*G[1, 0, 1, 0, 0, 0, x])/3 + 2*G[1, 0, 1, 0, 0, 1, x] + 
      2*G[1, 0, 1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, 0, 0, x] - 
      32*G[1, 0, 1, 1, 1, 1, x] - (136*G[1, 1, 0, 0, 0, 0, x])/3 + 
      (104*G[1, 1, 0, 0, 0, 1, x])/3 + (104*G[1, 1, 0, 0, 1, 0, x])/3 - 
      4*G[1, 1, 0, 0, 1, 1, x] + (8*G[1, 1, 0, 1, 0, 0, x])/3 + 
      18*G[1, 1, 0, 1, 0, 1, x] + 18*G[1, 1, 0, 1, 1, 0, x] - 
      48*G[1, 1, 0, 1, 1, 1, x] - (46*G[1, 1, 1, 0, 0, 0, x])/3 + 
      26*G[1, 1, 1, 0, 0, 1, x] + 26*G[1, 1, 1, 0, 1, 0, x] + 
      12*G[1, 1, 1, 0, 1, 1, x] + 56*G[1, 1, 1, 1, 0, 1, x] + 
      56*G[1, 1, 1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, 1, 1, x] + 
      G[1, 0, 0, 0, 0, x]*(88/3 + ((40*I)/3)*Pi - 18*Log[mu2/s]) + 
      G[0, 0, 1, 1, 1, x]*(46/3 - ((4*I)/3)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 1, 0, x]*(-96 - (8*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 0, 1, 0, x]*(-368/3 + ((26*I)/3)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, 0, 1, x]*(-96 - (10*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, 1, x]*(-368/3 + ((56*I)/3)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 0, 1, x]*(346/3 - ((56*I)/3)*Pi - 10*Log[mu2/s]) + 
      G[0, 1, 0, 1, 1, x]*(-251/3 + ((76*I)/3)*Pi - 10*Log[mu2/s]) + 
      G[0, 1, 1, 1, 0, x]*(346/3 - ((86*I)/3)*Pi - 10*Log[mu2/s]) + 
      G[0, 0, 1, 0, 0, x]*(-83/3 + (28*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, 0, x]*(-80 + (30*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 1, 0, x]*(142 - (40*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, 1, x]*(142 - (58*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, 1, 1, x]*(83/3 - (28*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, 1, 1, x]*(80 - (30*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, 0, 1, x]*(-142 + (40*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, 1, 0, x]*(-142 + (58*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, 1, 0, x]*(-346/3 + ((56*I)/3)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, 1, 0, 0, x]*(251/3 - ((76*I)/3)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, 0, 0, 1, x]*(-346/3 + ((86*I)/3)*Pi + 10*Log[mu2/s]) + 
      G[1, 1, 0, 0, 0, x]*(-46/3 + ((4*I)/3)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 0, 1, x]*(96 + (8*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 0, 1, x]*(368/3 - ((26*I)/3)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 1, 0, x]*(96 + (10*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, 0, x]*(368/3 - ((56*I)/3)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, 1, x]*(-88/3 - ((40*I)/3)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(297/4 - ((381*I)/2)*Pi + (35/2 - (7*I)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (717*zeta[2])/2) + 
      G[1, 1, 1, 0, x]*(1775/9 - ((412*I)/3)*Pi + (92/3 - (10*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 - (556*zeta[2])/3) + 
      G[1, 1, 0, 0, x]*(291/2 - ((370*I)/3)*Pi + (44*Log[mu2/s])/3 - 
        (410*zeta[2])/3) + G[1, 0, 0, 0, x]*(2041/36 - ((595*I)/6)*Pi + 
        (-79/6 - (5*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (667*zeta[2])/6) + G[0, 1, 0, 1, x]*(-1757/9 - ((55*I)/3)*Pi + 
        (-92/3 + (14*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - (284*zeta[2])/3) + 
      G[1, 0, 0, 1, x]*(1523/9 - ((164*I)/3)*Pi + (92/3 - (2*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 - (148*zeta[2])/3) + 
      G[0, 1, 0, 0, x]*(-1619/18 + (32*I)*Pi + (16 - (2*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 - 44*zeta[2]) + G[0, 0, 1, 0, x]*
       (-1541/9 + ((193*I)/3)*Pi + (-92/3 + (22*I)*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 - (92*zeta[2])/3) + G[1, 1, 0, 1, x]*
       (1775/9 - ((193*I)/3)*Pi + (92/3 - (22*I)*Pi)*Log[mu2/s] - 
        6*Log[mu2/s]^2 + (92*zeta[2])/3) + G[1, 0, 1, 1, x]*
       (1763/18 - (32*I)*Pi + (-16 + (2*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + 
        44*zeta[2]) + G[0, 1, 1, 0, x]*(-1757/9 + ((164*I)/3)*Pi + 
        (-92/3 + (2*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + (148*zeta[2])/3) + 
      G[1, 0, 1, 0, x]*(1523/9 + ((55*I)/3)*Pi + (92/3 - (14*I)*Pi)*
         Log[mu2/s] - 6*Log[mu2/s]^2 + (284*zeta[2])/3) + 
      G[0, 1, 1, 1, x]*(-1393/36 + ((595*I)/6)*Pi + (79/6 + (5*I)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/2 + (667*zeta[2])/6) + 
      G[0, 0, 1, 1, x]*(-267/2 + ((370*I)/3)*Pi - (44*Log[mu2/s])/3 + 
        (410*zeta[2])/3) + G[0, 0, 0, 1, x]*(-1541/9 + ((412*I)/3)*Pi + 
        (-92/3 + (10*I)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + (556*zeta[2])/3) + 
      G[0, 0, 0, 0, x]*(-449/4 + ((381*I)/2)*Pi + (-35/2 + (7*I)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/2 + (717*zeta[2])/2) + 
      G[1, 1, 1, x]*(535/54 + ((3001*I)/12)*Pi + (11/2 - ((21*I)/2)*Pi)*
         Log[mu2/s]^2 + (1301/2 - ((157*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-385/18 + ((355*I)/6)*Pi + 114*zeta[2])) + 
      G[0, 0, 1, x]*(521/9 - ((1595*I)/6)*Pi + (-10 + (10*I)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (350/9 - ((196*I)/3)*Pi - 128*zeta[2]) + (-1682/3 + ((86*I)/3)*Pi)*
         zeta[2] - (148*zeta[3])/3) + G[0, 1, 1, x]*
       (-211/54 - ((7651*I)/36)*Pi + (-11/2 + (I/2)*Pi)*Log[mu2/s]^2 - 
        (4*Log[mu2/s]^3)/3 + Log[mu2/s]*(385/18 - ((57*I)/2)*Pi - 
          14*zeta[2]) + (-2567/6 + ((427*I)/6)*Pi)*zeta[2] - 
        (136*zeta[3])/3) + G[0, 1, 0, x]*(521/9 - ((4433*I)/18)*Pi + 
        (-10 + (4*I)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(350/9 - ((104*I)/3)*Pi - 60*zeta[2]) + 
        (-338 + (14*I)*Pi)*zeta[2] - 18*zeta[3]) + 
      (-3239/54 + ((1461*I)/4)*Pi)*zeta[3] + zeta[3]^2 + 
      G[0, 0, 0, x]*(5621/54 - ((3145*I)/12)*Pi + (-11/2 + ((21*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(385/18 - ((355*I)/6)*Pi - 114*zeta[2]) + 
        (-1301/2 + ((121*I)/2)*Pi)*zeta[2] + 18*zeta[3]) + 
      G[1, 0, 1, x]*(-575/9 + ((4109*I)/18)*Pi + (10 - (4*I)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + (338 - (16*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-350/9 + ((104*I)/3)*Pi + 60*zeta[2]) + 20*zeta[3]) + 
      G[1, 0, 0, x]*(-5297/54 + ((7363*I)/36)*Pi + (11/2 - (I/2)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + (2567/6 - ((367*I)/6)*Pi)*
         zeta[2] + Log[mu2/s]*(-385/18 + ((57*I)/2)*Pi + 14*zeta[2]) + 
        (106*zeta[3])/3) + G[1, 1, 0, x]*(-575/9 + ((1823*I)/6)*Pi + 
        (10 - (10*I)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/3 + 
        (1682/3 - ((56*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (-350/9 + ((196*I)/3)*Pi + 128*zeta[2]) + (118*zeta[3])/3) + 
      zeta[2]*(-559/6 + ((6817*I)/27)*Pi + (3259/6 - ((81*I)/2)*Pi)*
         zeta[3]) + G[1, 0, x]*(559/18 - ((4216*I)/27)*Pi + 
        (-16489/18 - ((821*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-3/2 + ((31*I)/2)*Pi + 33*zeta[2]) + Log[mu2/s]*
         (35/6 - ((1139*I)/18)*Pi + (-1075/3 + (54*I)*Pi)*zeta[2] - 
          8*zeta[3]) + (-710/3 + ((184*I)/3)*Pi)*zeta[3] - 238*zeta[4]) + 
      G[1, 1, x]*(-383/9 - ((1615*I)/27)*Pi - ((4*I)/3)*Pi*Log[mu2/s]^3 + 
        (-18487/18 + ((113*I)/6)*Pi)*zeta[2] + Log[mu2/s]^2*
         (3/2 + ((31*I)/2)*Pi + 57*zeta[2]) + (-65/3 + ((106*I)/3)*Pi)*
         zeta[3] + Log[mu2/s]*(-35/6 - ((1031*I)/18)*Pi + 
          (-1075/3 + (74*I)*Pi)*zeta[2] + 12*zeta[3]) - 211*zeta[4]) + 
      G[0, 1, x]*(559/18 + ((1615*I)/27)*Pi + Log[mu2/s]^2*
         (-3/2 - ((31*I)/2)*Pi - 33*zeta[2]) + (18451/18 + ((383*I)/6)*Pi)*
         zeta[2] + Log[mu2/s]*(35/6 + ((1031*I)/18)*Pi + (1075/3 - (42*I)*Pi)*
           zeta[2] - 4*zeta[3]) + (929/3 - ((274*I)/3)*Pi)*zeta[3] - 
        119*zeta[4]) + Log[mu2/s]^2*((9/2 - ((31*I)/2)*Pi)*zeta[2] + 
        (31/2 + ((3*I)/2)*Pi)*zeta[3] - 111*zeta[4]) + 
      (147695/72 + ((1051*I)/3)*Pi)*zeta[4] + 
      G[0, 0, x]*(-176/9 + ((4216*I)/27)*Pi + ((4*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(3/2 - ((31*I)/2)*Pi - 57*zeta[2]) + 
        (16525/18 + ((325*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (-35/6 + ((1139*I)/18)*Pi + (1075/3 - (86*I)*Pi)*zeta[2]) + 
        (-154/3 + ((80*I)/3)*Pi)*zeta[3] + 730*zeta[4]) + 
      G[1, x]*(78773/729 + ((60293*I)/2592)*Pi + (-7/3 + ((45*I)/8)*Pi)*
         Log[mu2/s]^4 + (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (-3829/216 - ((28*I)/3)*Pi - (275*zeta[2])/4) + 
        zeta[2]*(157831/324 + ((695*I)/12)*Pi - (177*zeta[3])/2) + 
        (-19429/54 + ((141*I)/2)*Pi)*zeta[3] + Log[mu2/s]^2*
         (-5831/216 - ((3829*I)/72)*Pi + (365/6 - ((285*I)/4)*Pi)*zeta[2] + 
          (9*zeta[3])/2) + (1213/2 - ((1265*I)/48)*Pi)*zeta[4] + 
        Log[mu2/s]*(90101/2592 - ((5831*I)/108)*Pi + (20729/36 - (5*I)*Pi)*
           zeta[2] + (235/6 + (13*I)*Pi)*zeta[3] + (9509*zeta[4])/16) - 
        (155*zeta[5])/3) + Log[mu2/s]*((-1085/18 + ((65*I)/2)*Pi)*zeta[3] + 
        zeta[2]*(-35/2 + ((1247*I)/18)*Pi + 6*zeta[3]) + 
        (3020/3 - (170*I)*Pi)*zeta[4] - 6*zeta[5]) + 
      G[0, x]*(-78773/729 - ((60293*I)/2592)*Pi + (7/3 - ((45*I)/8)*Pi)*
         Log[mu2/s]^4 - (9*Log[mu2/s]^5)/8 + Log[mu2/s]^3*
         (3829/216 + ((28*I)/3)*Pi + (275*zeta[2])/4) + 
        zeta[2]*(-151999/324 - ((4877*I)/36)*Pi - (505*zeta[3])/6) + 
        Log[mu2/s]^2*(5831/216 + ((3829*I)/72)*Pi + (-365/6 + ((309*I)/4)*Pi)*
           zeta[2] - (21*zeta[3])/2) + (21457/54 - ((489*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*(-90101/2592 + ((5831*I)/108)*Pi + 
          (-20729/36 - ((77*I)/3)*Pi)*zeta[2] + (-17/2 - (23*I)*Pi)*zeta[3] - 
          (12261*zeta[4])/16) + (-5723/6 + ((907*I)/16)*Pi)*zeta[4] - 
        3*zeta[5]) + (2797/6 - ((181*I)/3)*Pi)*zeta[5] + (1875*zeta[6])/8))}


==> anc/qqbargg_-+--_0loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, 0, 0}


==> anc/qqbargg_-+--_1loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-x/(2*Nc) + Nc*(-x/6 - x^2/3) + Nf*(-x/3 + x^2/3) + 
  e*(((I/2)*Pi + (1/2 - (I/2)*Pi)*G[1, x] + ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)/
       x - G[1, 1, x]/2 + x*(-1 - (I/2)*Pi - Log[mu2/s]/2))/Nc + 
    Nc*((I/2)*Pi + (1/2 - (I/2)*Pi)*G[1, x] + 
      ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)/x - G[1, 1, x]/2 + 
      x^2*(-8/9 - (I/3)*Pi - Log[mu2/s]/3) + 
      x*(-1/9 - (I/6)*Pi - Log[mu2/s]/6)) + 
    Nf*(x*(-11/9 - (I/3)*Pi - Log[mu2/s]/3) + 
      x^2*(11/9 + (I/3)*Pi + Log[mu2/s]/3))) + 
  e^2*(Nf*(x^2*(85/27 + ((11*I)/9)*Pi + (11/9 + (I/3)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/6 - (7*zeta[2])/6) + x*(-85/27 - ((11*I)/9)*Pi + 
        (-11/9 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 + (7*zeta[2])/6)) + 
    Nc*(I*Pi - (I/2)*Pi*G[0, 1, x] - G[0, 1, 1, x]/2 + G[1, 1, 1, x] + 
      G[1, 1, x]*(-1 + (I/2)*Pi - Log[mu2/s]/2) + (I/2)*Pi*Log[mu2/s] + 
      ((I/2)*Pi*G[0, 1, x] + G[0, 1, 1, x]/2 - G[1, 1, 1, x] + 
        G[1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2))/x + 
      x*(-2/27 - (I/9)*Pi + (-1/9 - (I/6)*Pi)*Log[mu2/s] - Log[mu2/s]^2/12 + 
        (7*zeta[2])/12) - (3*zeta[2])/2 + x^2*(-52/27 - ((8*I)/9)*Pi + 
        (-8/9 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 + (7*zeta[2])/6) + 
      G[1, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s] + (3*zeta[2])/2)) + 
    (I*Pi - (I/2)*Pi*G[0, 1, x] - G[0, 1, 1, x]/2 + G[1, 1, 1, x] + 
      G[1, 1, x]*(-1 + (I/2)*Pi - Log[mu2/s]/2) + (I/2)*Pi*Log[mu2/s] + 
      ((I/2)*Pi*G[0, 1, x] + G[0, 1, 1, x]/2 - G[1, 1, 1, x] + 
        G[1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2))/x - 
      (3*zeta[2])/2 + G[1, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s] + 
        (3*zeta[2])/2) + x*(-2 - I*Pi + (-1 - (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 + (7*zeta[2])/4))/Nc) + 
  e^3*(Nc*((2*I)*Pi - (I/2)*Pi*G[0, 0, 1, x] + (I/2)*Pi*G[1, 0, 1, x] - 
      G[0, 0, 1, 1, x]/2 + G[0, 1, 1, 1, x] + G[1, 0, 1, 1, x]/2 - 
      (3*G[1, 1, 1, 1, x])/2 + G[0, 1, 1, x]*(-1/2 + (I/2)*Pi - 
        Log[mu2/s]/2) + (I/4)*Pi*Log[mu2/s]^2 + G[1, 1, 1, x]*
       (3/2 - (I/2)*Pi + Log[mu2/s]) + Log[mu2/s]*(I*Pi - (3*zeta[2])/2) + 
      G[1, 1, x]*(-2 + (I/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 - (5*zeta[2])/4) + (-3 - ((3*I)/4)*Pi)*zeta[2] + 
      G[0, 1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
      G[1, x]*(2 - I*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
        (5/4 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(1 - (I/2)*Pi + 
          (3*zeta[2])/2)) + ((I/2)*Pi*G[0, 0, 1, x] - 
        (I/2)*Pi*G[1, 0, 1, x] + G[0, 0, 1, 1, x]/2 - G[0, 1, 1, 1, x] - 
        G[1, 0, 1, 1, x]/2 + (3*G[1, 1, 1, 1, x])/2 + 
        G[1, 1, 1, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[1, 1, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[1, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - ((3*I)/4)*Pi)*zeta[2]))/x + 
      x*(-4/81 - ((2*I)/27)*Pi + (-1/18 - (I/12)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/36 + Log[mu2/s]*(-2/27 - (I/9)*Pi + (7*zeta[2])/12) + 
        (7/18 + (I/4)*Pi)*zeta[2] + (7*zeta[3])/18) + 
      x^2*(-320/81 - ((52*I)/27)*Pi + (-4/9 - (I/6)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/18 + (28/9 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-52/27 - ((8*I)/9)*Pi + (7*zeta[2])/6) + 
        (7*zeta[3])/9)) + 
    Nf*(x^2*(575/81 + ((85*I)/27)*Pi + (11/18 + (I/6)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/18 + Log[mu2/s]*(85/27 + ((11*I)/9)*Pi - 
          (7*zeta[2])/6) + (-77/18 - (I/2)*Pi)*zeta[2] - (7*zeta[3])/9) + 
      x*(-575/81 - ((85*I)/27)*Pi + (-11/18 - (I/6)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/18 + (77/18 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-85/27 - ((11*I)/9)*Pi + (7*zeta[2])/6) + 
        (7*zeta[3])/9)) + ((2*I)*Pi - (I/2)*Pi*G[0, 0, 1, x] + 
      (I/2)*Pi*G[1, 0, 1, x] - G[0, 0, 1, 1, x]/2 + G[0, 1, 1, 1, x] + 
      G[1, 0, 1, 1, x]/2 - (3*G[1, 1, 1, 1, x])/2 + 
      G[0, 1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
      (I/4)*Pi*Log[mu2/s]^2 + G[1, 1, 1, x]*(3/2 - (I/2)*Pi + Log[mu2/s]) + 
      Log[mu2/s]*(I*Pi - (3*zeta[2])/2) + G[1, 1, x]*
       (-2 + (I/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 - 
        (5*zeta[2])/4) + (-3 - ((3*I)/4)*Pi)*zeta[2] + 
      G[0, 1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
      G[1, x]*(2 - I*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
        (5/4 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(1 - (I/2)*Pi + 
          (3*zeta[2])/2)) + ((I/2)*Pi*G[0, 0, 1, x] - 
        (I/2)*Pi*G[1, 0, 1, x] + G[0, 0, 1, 1, x]/2 - G[0, 1, 1, 1, x] - 
        G[1, 0, 1, 1, x]/2 + (3*G[1, 1, 1, 1, x])/2 + 
        G[1, 1, 1, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[1, 1, x]*(1 - (I/2)*Pi + (1/2 - (I/2)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[1, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - ((3*I)/4)*Pi)*zeta[2]))/x + 
      x*(-4 - (2*I)*Pi + (-1/2 - (I/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/12 + 
        (7/2 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-2 - I*Pi + 
          (7*zeta[2])/4) + (7*zeta[3])/6))/Nc) + 
  e^4*(Nf*(x*(-3661/243 - ((575*I)/81)*Pi + (-11/54 - (I/18)*Pi)*
         Log[mu2/s]^3 - Log[mu2/s]^4/72 + Log[mu2/s]^2*
         (-85/54 - ((11*I)/18)*Pi + (7*zeta[2])/12) + 
        (595/54 + ((11*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (-575/81 - ((85*I)/27)*Pi + (77/18 + (I/2)*Pi)*zeta[2] + 
          (7*zeta[3])/9) + (77/27 + ((7*I)/9)*Pi)*zeta[3] - 
        (73*zeta[4])/48) + x^2*(3661/243 + ((575*I)/81)*Pi + 
        (11/54 + (I/18)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/72 + 
        Log[mu2/s]^2*(85/54 + ((11*I)/18)*Pi - (7*zeta[2])/12) + 
        (-595/54 - ((11*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (575/81 + ((85*I)/27)*Pi + (-77/18 - (I/2)*Pi)*zeta[2] - 
          (7*zeta[3])/9) + (-77/27 - ((7*I)/9)*Pi)*zeta[3] + 
        (73*zeta[4])/48)) + ((4*I)*Pi - (I/2)*Pi*G[0, 0, 0, 1, x] + 
      (I/2)*Pi*G[0, 1, 0, 1, x] + (I/2)*Pi*G[1, 0, 0, 1, x] - 
      (I/2)*Pi*G[1, 1, 0, 1, x] - G[0, 0, 0, 1, 1, x]/2 + 
      G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x]/2 - (3*G[0, 1, 1, 1, 1, x])/
       2 + G[1, 0, 0, 1, 1, x]/2 - G[1, 0, 1, 1, 1, x] - 
      G[1, 1, 0, 1, 1, x]/2 + 2*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(-2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 0, 1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
      G[1, 0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
      (I/12)*Pi*Log[mu2/s]^3 + G[0, 1, 1, 1, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
      G[0, 1, 1, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 - (5*zeta[2])/4) + Log[mu2/s]^2*
       ((I/2)*Pi - (3*zeta[2])/4) + (-6 - ((3*I)/2)*Pi)*zeta[2] + 
      G[1, 1, 1, x]*(3 - (I/2)*Pi + (3/2 - (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + zeta[2]) + G[0, 0, 1, x]*
       ((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
      Log[mu2/s]*((2*I)*Pi + (-3 - ((3*I)/4)*Pi)*zeta[2]) + 
      G[0, 1, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + (3/2 + ((3*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2)) - 
      ((7*I)/6)*Pi*zeta[3] + G[1, 1, x]*(-4 + I*Pi + (-1/2 + (I/4)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(-2 + (I/2)*Pi - 
          (5*zeta[2])/4) + (-1 - ((3*I)/4)*Pi)*zeta[2] + (7*zeta[3])/6) + 
      G[1, x]*(4 - (2*I)*Pi + (1/12 - (I/12)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(1/2 - (I/4)*Pi + (3*zeta[2])/4) + 
        (5/2 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(2 - I*Pi + 
          (5/4 + ((3*I)/4)*Pi)*zeta[2]) + (-7/6 + ((7*I)/6)*Pi)*zeta[3] - 
        (15*zeta[4])/4) + x*(-8 - (4*I)*Pi + (-1/6 - (I/12)*Pi)*
         Log[mu2/s]^3 - Log[mu2/s]^4/48 + Log[mu2/s]^2*(-1 - (I/2)*Pi + 
          (7*zeta[2])/8) + (7 + ((3*I)/2)*Pi)*zeta[2] + 
        (7/3 + ((7*I)/6)*Pi)*zeta[3] + Log[mu2/s]*(-4 - (2*I)*Pi + 
          (7/2 + ((3*I)/4)*Pi)*zeta[2] + (7*zeta[3])/6) - (73*zeta[4])/32) + 
      (15*zeta[4])/4 + ((I/2)*Pi*G[0, 0, 0, 1, x] - 
        (I/2)*Pi*G[0, 1, 0, 1, x] - (I/2)*Pi*G[1, 0, 0, 1, x] + 
        (I/2)*Pi*G[1, 1, 0, 1, x] + G[0, 0, 0, 1, 1, x]/2 - 
        G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x]/2 + (3*G[0, 1, 1, 1, 1, x])/
         2 - G[1, 0, 0, 1, 1, x]/2 + G[1, 0, 1, 1, 1, x] + 
        G[1, 1, 0, 1, 1, x]/2 - 2*G[1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 1, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 1, 1, 1, x]*(3/2 - (I/2)*Pi + (3*Log[mu2/s])/2) + 
        G[0, 0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[1, 1, 1, x]*(-2 + (I/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - zeta[2]) + G[0, 1, 1, x]*(1 - (I/2)*Pi + 
          (1/2 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[1, 0, 1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[0, 1, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - ((3*I)/4)*Pi)*zeta[2]) + 
        G[1, 1, x]*(2 - I*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/12 + (5/4 + ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(1 - (I/2)*Pi + (5*zeta[2])/4) - (7*zeta[3])/6) + 
        G[1, x]*((2*I)*Pi + (I/12)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           ((I/4)*Pi - (3*zeta[2])/4) + (-3 - ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(I*Pi + (-3/2 - ((3*I)/4)*Pi)*zeta[2]) - 
          ((7*I)/6)*Pi*zeta[3] + (15*zeta[4])/4))/x)/Nc + 
    Nc*((4*I)*Pi - (I/2)*Pi*G[0, 0, 0, 1, x] + (I/2)*Pi*G[0, 1, 0, 1, x] + 
      (I/2)*Pi*G[1, 0, 0, 1, x] - (I/2)*Pi*G[1, 1, 0, 1, x] - 
      G[0, 0, 0, 1, 1, x]/2 + G[0, 0, 1, 1, 1, x] + G[0, 1, 0, 1, 1, x]/2 - 
      (3*G[0, 1, 1, 1, 1, x])/2 + G[1, 0, 0, 1, 1, x]/2 - 
      G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 1, 1, x]/2 + 2*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(-2 + (I/2)*Pi - (3*Log[mu2/s])/2) + 
      G[0, 0, 1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
      G[1, 0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
      (I/12)*Pi*Log[mu2/s]^3 + G[0, 1, 1, 1, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
      G[0, 1, 1, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 - (5*zeta[2])/4) + Log[mu2/s]^2*
       ((I/2)*Pi - (3*zeta[2])/4) + (-6 - ((3*I)/2)*Pi)*zeta[2] + 
      G[1, 1, 1, x]*(3 - (I/2)*Pi + (3/2 - (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + zeta[2]) + G[0, 0, 1, x]*
       ((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
      Log[mu2/s]*((2*I)*Pi + (-3 - ((3*I)/4)*Pi)*zeta[2]) + 
      G[0, 1, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + (3/2 + ((3*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2)) - 
      ((7*I)/6)*Pi*zeta[3] + G[1, 1, x]*(-4 + I*Pi + (-1/2 + (I/4)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(-2 + (I/2)*Pi - 
          (5*zeta[2])/4) + (-1 - ((3*I)/4)*Pi)*zeta[2] + (7*zeta[3])/6) + 
      G[1, x]*(4 - (2*I)*Pi + (1/12 - (I/12)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(1/2 - (I/4)*Pi + (3*zeta[2])/4) + 
        (5/2 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(2 - I*Pi + 
          (5/4 + ((3*I)/4)*Pi)*zeta[2]) + (-7/6 + ((7*I)/6)*Pi)*zeta[3] - 
        (15*zeta[4])/4) + x^2*(-1936/243 - ((320*I)/81)*Pi + 
        (-4/27 - (I/18)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/72 + 
        Log[mu2/s]^2*(-26/27 - ((4*I)/9)*Pi + (7*zeta[2])/12) + 
        (182/27 + ((4*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
         (-320/81 - ((52*I)/27)*Pi + (28/9 + (I/2)*Pi)*zeta[2] + 
          (7*zeta[3])/9) + (56/27 + ((7*I)/9)*Pi)*zeta[3] - 
        (73*zeta[4])/48) + x*(-8/243 - ((4*I)/81)*Pi + (-1/54 - (I/36)*Pi)*
         Log[mu2/s]^3 - Log[mu2/s]^4/144 + Log[mu2/s]^2*(-1/27 - (I/18)*Pi + 
          (7*zeta[2])/24) + (7/27 + (I/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(-4/81 - ((2*I)/27)*Pi + (7/18 + (I/4)*Pi)*zeta[2] + 
          (7*zeta[3])/18) + (7/27 + ((7*I)/18)*Pi)*zeta[3] - 
        (73*zeta[4])/96) + (15*zeta[4])/4 + 
      ((I/2)*Pi*G[0, 0, 0, 1, x] - (I/2)*Pi*G[0, 1, 0, 1, x] - 
        (I/2)*Pi*G[1, 0, 0, 1, x] + (I/2)*Pi*G[1, 1, 0, 1, x] + 
        G[0, 0, 0, 1, 1, x]/2 - G[0, 0, 1, 1, 1, x] - G[0, 1, 0, 1, 1, x]/2 + 
        (3*G[0, 1, 1, 1, 1, x])/2 - G[1, 0, 0, 1, 1, x]/2 + 
        G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 1, 1, x]/2 - 2*G[1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 1, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 1, 1, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + 
        G[1, 1, 1, 1, x]*(3/2 - (I/2)*Pi + (3*Log[mu2/s])/2) + 
        G[0, 0, 1, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[1, 1, 1, x]*(-2 + (I/2)*Pi + (-1 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 - zeta[2]) + G[0, 1, 1, x]*(1 - (I/2)*Pi + 
          (1/2 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
        G[1, 0, 1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[0, 1, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - ((3*I)/4)*Pi)*zeta[2]) + 
        G[1, 1, x]*(2 - I*Pi + (1/4 - (I/4)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/12 + (5/4 + ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(1 - (I/2)*Pi + (5*zeta[2])/4) - (7*zeta[3])/6) + 
        G[1, x]*((2*I)*Pi + (I/12)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*
           ((I/4)*Pi - (3*zeta[2])/4) + (-3 - ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(I*Pi + (-3/2 - ((3*I)/4)*Pi)*zeta[2]) - 
          ((7*I)/6)*Pi*zeta[3] + (15*zeta[4])/4))/x)), 
 (1/2 - x/2)/Nc + Nf*(x/3 - x^2/3) + Nc*(1/2 - (5*x)/6 + x^2/3) + 
  e*(Nf*(x^2*(-11/9 - (I/3)*Pi - Log[mu2/s]/3) + 
      x*(11/9 + (I/3)*Pi + Log[mu2/s]/3)) + 
    (1 + (-1/2 + (I/2)*Pi)*G[0, x] + ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)/
       (1 - x) + G[0, 0, x]/2 + x*(-1 - (I/2)*Pi - Log[mu2/s]/2) + 
      Log[mu2/s]/2)/Nc + Nc*(1 + (-1/2 + (I/2)*Pi)*G[0, x] + 
      ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)/(1 - x) + G[0, 0, x]/2 + 
      x*(-17/9 - ((5*I)/6)*Pi - (5*Log[mu2/s])/6) + 
      x^2*(8/9 + (I/3)*Pi + Log[mu2/s]/3) + Log[mu2/s]/2)) + 
  e^2*(Nf*(x*(85/27 + ((11*I)/9)*Pi + (11/9 + (I/3)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/6 - (7*zeta[2])/6) + x^2*(-85/27 - ((11*I)/9)*Pi + 
        (-11/9 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 + (7*zeta[2])/6)) + 
    (2 + (I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x]/2 + 
      G[0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]/2) + Log[mu2/s] + 
      Log[mu2/s]^2/4 + G[0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*
         Log[mu2/s] - (3*zeta[2])/2) + (-1/4 - (I/2)*Pi)*zeta[2] + 
      x*(-2 - I*Pi + (-1 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + 
        (7*zeta[2])/4) + ((-I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - 
        G[1, 0, 0, x]/2 + G[0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        (I/2)*Pi*zeta[2] + G[0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) - zeta[3]/2)/(1 - x) + zeta[3]/2)/Nc + 
    Nc*(2 + (I/2)*Pi*G[1, 0, x] - G[0, 0, 0, x] + G[1, 0, 0, x]/2 + 
      G[0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]/2) + Log[mu2/s] + 
      Log[mu2/s]^2/4 + G[0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*
         Log[mu2/s] - (3*zeta[2])/2) + x^2*(52/27 + ((8*I)/9)*Pi + 
        (8/9 + (I/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/6 - (7*zeta[2])/6) + 
      (-1/4 - (I/2)*Pi)*zeta[2] + x*(-106/27 - ((17*I)/9)*Pi + 
        (-17/9 - ((5*I)/6)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/12 + 
        (35*zeta[2])/12) + ((-I/2)*Pi*G[1, 0, x] + G[0, 0, 0, x] - 
        G[1, 0, 0, x]/2 + G[0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        (I/2)*Pi*zeta[2] + G[0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) - zeta[3]/2)/(1 - x) + zeta[3]/2)) + 
  e^3*(Nf*(x*(575/81 + ((85*I)/27)*Pi + (11/18 + (I/6)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/18 + Log[mu2/s]*(85/27 + ((11*I)/9)*Pi - 
          (7*zeta[2])/6) + (-77/18 - (I/2)*Pi)*zeta[2] - (7*zeta[3])/9) + 
      x^2*(-575/81 - ((85*I)/27)*Pi + (-11/18 - (I/6)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/18 + (77/18 + (I/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-85/27 - ((11*I)/9)*Pi + (7*zeta[2])/6) + 
        (7*zeta[3])/9)) + (4 - (I/2)*Pi*G[0, 1, 0, x] + 
      (I/2)*Pi*G[1, 1, 0, x] + (3*G[0, 0, 0, 0, x])/2 - G[0, 1, 0, 0, x]/2 - 
      G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x]/2 + G[0, 0, 0, x]*
       (-3/2 + (I/2)*Pi - Log[mu2/s]) + G[1, 0, 0, x]*
       (1/2 - (I/2)*Pi + Log[mu2/s]/2) + Log[mu2/s]^2/2 + Log[mu2/s]^3/12 + 
      G[1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
      (-1/2 - (I/2)*Pi)*zeta[2] + G[0, 0, x]*(2 - (I/2)*Pi + 
        (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
      G[0, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-1 + (I/2)*Pi - (3*zeta[2])/2) + (-5/4 - (I/4)*Pi)*
         zeta[2] - zeta[3]/2) + Log[mu2/s]*(2 + (-1/4 - (I/2)*Pi)*zeta[2] + 
        zeta[3]/2) + G[1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) - 
      (2*zeta[3])/3 + x*(-4 - (2*I)*Pi + (-1/2 - (I/4)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/12 + (7/2 + ((3*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-2 - I*Pi + (7*zeta[2])/4) + (7*zeta[3])/6) + 
      ((I/2)*Pi*G[0, 1, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - 
        (3*G[0, 0, 0, 0, x])/2 + G[0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x] - 
        G[1, 1, 0, 0, x]/2 + G[1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + (I/2)*Pi*zeta[2] + 
        G[1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + Log[mu2/s]*
         ((I/2)*Pi*zeta[2] - zeta[3]/2) + G[0, x]*((-I)*Pi - 
          (I/4)*Pi*Log[mu2/s]^2 + (3/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + zeta[3]/2) - zeta[3]/2 - 
        (27*zeta[4])/8)/(1 - x) + (27*zeta[4])/8)/Nc + 
    Nc*(4 - (I/2)*Pi*G[0, 1, 0, x] + (I/2)*Pi*G[1, 1, 0, x] + 
      (3*G[0, 0, 0, 0, x])/2 - G[0, 1, 0, 0, x]/2 - G[1, 0, 0, 0, x] + 
      G[1, 1, 0, 0, x]/2 + G[0, 0, 0, x]*(-3/2 + (I/2)*Pi - Log[mu2/s]) + 
      G[1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + Log[mu2/s]^2/2 + 
      Log[mu2/s]^3/12 + G[1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - 
        (3*zeta[2])/2) + (-1/2 - (I/2)*Pi)*zeta[2] + 
      G[0, 0, x]*(2 - (I/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + 
        (5*zeta[2])/4) + x^2*(320/81 + ((52*I)/27)*Pi + 
        (4/9 + (I/6)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/18 + 
        Log[mu2/s]*(52/27 + ((8*I)/9)*Pi - (7*zeta[2])/6) + 
        (-28/9 - (I/2)*Pi)*zeta[2] - (7*zeta[3])/9) + 
      G[0, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-1 + (I/2)*Pi - (3*zeta[2])/2) + (-5/4 - (I/4)*Pi)*
         zeta[2] - zeta[3]/2) + Log[mu2/s]*(2 + (-1/4 - (I/2)*Pi)*zeta[2] + 
        zeta[3]/2) + G[1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) - 
      (2*zeta[3])/3 + x*(-644/81 - ((106*I)/27)*Pi + (-17/18 - ((5*I)/12)*Pi)*
         Log[mu2/s]^2 - (5*Log[mu2/s]^3)/36 + (119/18 + ((5*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*(-106/27 - ((17*I)/9)*Pi + (35*zeta[2])/12) + 
        (35*zeta[3])/18) + ((I/2)*Pi*G[0, 1, 0, x] - (I/2)*Pi*G[1, 1, 0, x] - 
        (3*G[0, 0, 0, 0, x])/2 + G[0, 1, 0, 0, x]/2 + G[1, 0, 0, 0, x] - 
        G[1, 1, 0, 0, x]/2 + G[1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
        G[0, 0, 0, x]*(1 - (I/2)*Pi + Log[mu2/s]) + 
        G[0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + (I/2)*Pi*zeta[2] + 
        G[1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
        G[1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + Log[mu2/s]*
         ((I/2)*Pi*zeta[2] - zeta[3]/2) + G[0, x]*((-I)*Pi - 
          (I/4)*Pi*Log[mu2/s]^2 + (3/2 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + zeta[3]/2) - zeta[3]/2 - 
        (27*zeta[4])/8)/(1 - x) + (27*zeta[4])/8)) + 
  e^4*(Nf*(x^2*(-3661/243 - ((575*I)/81)*Pi + (-11/54 - (I/18)*Pi)*
         Log[mu2/s]^3 - Log[mu2/s]^4/72 + Log[mu2/s]^2*
         (-85/54 - ((11*I)/18)*Pi + (7*zeta[2])/12) + 
        (595/54 + ((11*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (-575/81 - ((85*I)/27)*Pi + (77/18 + (I/2)*Pi)*zeta[2] + 
          (7*zeta[3])/9) + (77/27 + ((7*I)/9)*Pi)*zeta[3] - 
        (73*zeta[4])/48) + x*(3661/243 + ((575*I)/81)*Pi + 
        (11/54 + (I/18)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/72 + 
        Log[mu2/s]^2*(85/54 + ((11*I)/18)*Pi - (7*zeta[2])/12) + 
        (-595/54 - ((11*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
         (575/81 + ((85*I)/27)*Pi + (-77/18 - (I/2)*Pi)*zeta[2] - 
          (7*zeta[3])/9) + (-77/27 - ((7*I)/9)*Pi)*zeta[3] + 
        (73*zeta[4])/48)) + (8 + (I/2)*Pi*G[0, 0, 1, 0, x] - 
      (I/2)*Pi*G[0, 1, 1, 0, x] - (I/2)*Pi*G[1, 0, 1, 0, x] + 
      (I/2)*Pi*G[1, 1, 1, 0, x] - 2*G[0, 0, 0, 0, 0, x] + 
      G[0, 0, 1, 0, 0, x]/2 + G[0, 1, 0, 0, 0, x] - G[0, 1, 1, 0, 0, x]/2 + 
      (3*G[1, 0, 0, 0, 0, x])/2 - G[1, 0, 1, 0, 0, x]/2 - 
      G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x]/2 + 
      G[1, 0, 0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
      G[1, 1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + Log[mu2/s]^3/6 + 
      Log[mu2/s]^4/48 + G[0, 0, 0, 0, x]*(2 - (I/2)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
      G[0, 0, 0, x]*(-3 + (I/2)*Pi + (-3/2 + (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - zeta[2]) + G[1, 0, 0, x]*(1 - (I/2)*Pi + 
        (1/2 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
      G[0, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
      G[0, 0, x]*(4 - I*Pi + (1/2 - (I/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/12 + (1 + (I/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(2 - (I/2)*Pi + (5*zeta[2])/4) - (2*zeta[3])/3) + 
      G[1, 0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
         ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
        zeta[3]/2) + G[0, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
      zeta[2]*(-1 - I*Pi - zeta[3]/4) + Log[mu2/s]^2*
       (1 + (-1/8 - (I/4)*Pi)*zeta[2] + zeta[3]/4) + 
      G[1, 1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) - (4*zeta[3])/3 + 
      x*(-8 - (4*I)*Pi + (-1/6 - (I/12)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/48 + 
        Log[mu2/s]^2*(-1 - (I/2)*Pi + (7*zeta[2])/8) + 
        (7 + ((3*I)/2)*Pi)*zeta[2] + (7/3 + ((7*I)/6)*Pi)*zeta[3] + 
        Log[mu2/s]*(-4 - (2*I)*Pi + (7/2 + ((3*I)/4)*Pi)*zeta[2] + 
          (7*zeta[3])/6) - (73*zeta[4])/32) + 
      G[0, x]*(-4 + (2*I)*Pi + (-1/12 + (I/12)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-1/2 + (I/4)*Pi - (3*zeta[2])/4) + 
        (-5/2 - (I/4)*Pi)*zeta[2] + Log[mu2/s]*(-2 + I*Pi + 
          (-5/4 - (I/4)*Pi)*zeta[2] - zeta[3]/2) + (2/3 - ((7*I)/6)*Pi)*
         zeta[3] + (3*zeta[4])/8) + (61/32 + I*Pi)*zeta[4] + 
      Log[mu2/s]*(4 + (-1/2 - (I/2)*Pi)*zeta[2] - (2*zeta[3])/3 + 
        (27*zeta[4])/8) + G[1, x]*((-I/2)*Pi*zeta[2] + 
        Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
        (27*zeta[4])/8) + ((-I/2)*Pi*G[0, 0, 1, 0, x] + 
        (I/2)*Pi*G[0, 1, 1, 0, x] + (I/2)*Pi*G[1, 0, 1, 0, x] - 
        (I/2)*Pi*G[1, 1, 1, 0, x] + 2*G[0, 0, 0, 0, 0, x] - 
        G[0, 0, 1, 0, 0, x]/2 - G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x]/2 - 
        (3*G[1, 0, 0, 0, 0, x])/2 + G[1, 0, 1, 0, 0, x]/2 + 
        G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x]/2 + G[0, 0, 0, 0, x]*
         (-3/2 + (I/2)*Pi - (3*Log[mu2/s])/2) + G[1, 1, 0, 0, x]*
         (-1/2 + (I/2)*Pi - Log[mu2/s]/2) + G[0, 1, 0, 0, x]*
         (1/2 - (I/2)*Pi + Log[mu2/s]/2) + G[1, 0, 0, 0, x]*
         (1 - (I/2)*Pi + Log[mu2/s]) + G[0, 1, 0, x]*
         ((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[1, 0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[0, 0, 0, x]*
         (2 - (I/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
          zeta[2]) + G[1, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) + G[1, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        Log[mu2/s]^2*((I/4)*Pi*zeta[2] - zeta[3]/4) + 
        zeta[2]*(I*Pi + zeta[3]/4) + G[0, 1, x]*((-I/2)*Pi*zeta[2] + 
          zeta[3]/2) + G[1, 0, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
          (3/2 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + 
          zeta[3]/2) + G[0, 0, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(-1 + (I/2)*Pi - 
            (5*zeta[2])/4) + (-5/4 - (I/4)*Pi)*zeta[2] + (2*zeta[3])/3) - 
        zeta[3] + Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - 
          (27*zeta[4])/8) + G[1, x]*((I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2) - zeta[3]/2 - 
          (27*zeta[4])/8) + G[0, x]*((-2*I)*Pi - (I/12)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/4) + (3 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi + (3/2 + (I/4)*Pi)*zeta[2] + zeta[3]/2) + 
          (1/2 + ((7*I)/6)*Pi)*zeta[3] - (3*zeta[4])/8) + 
        (-27/8 - I*Pi)*zeta[4] - zeta[5]/2)/(1 - x) + zeta[5]/2)/Nc + 
    Nc*(8 + (I/2)*Pi*G[0, 0, 1, 0, x] - (I/2)*Pi*G[0, 1, 1, 0, x] - 
      (I/2)*Pi*G[1, 0, 1, 0, x] + (I/2)*Pi*G[1, 1, 1, 0, x] - 
      2*G[0, 0, 0, 0, 0, x] + G[0, 0, 1, 0, 0, x]/2 + G[0, 1, 0, 0, 0, x] - 
      G[0, 1, 1, 0, 0, x]/2 + (3*G[1, 0, 0, 0, 0, x])/2 - 
      G[1, 0, 1, 0, 0, x]/2 - G[1, 1, 0, 0, 0, x] + G[1, 1, 1, 0, 0, x]/2 + 
      G[1, 0, 0, 0, x]*(-1 + (I/2)*Pi - Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-1/2 + (I/2)*Pi - Log[mu2/s]/2) + 
      G[1, 1, 0, 0, x]*(1/2 - (I/2)*Pi + Log[mu2/s]/2) + Log[mu2/s]^3/6 + 
      Log[mu2/s]^4/48 + G[0, 0, 0, 0, x]*(2 - (I/2)*Pi + (3*Log[mu2/s])/2) + 
      G[1, 1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
      G[0, 0, 0, x]*(-3 + (I/2)*Pi + (-3/2 + (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - zeta[2]) + G[1, 0, 0, x]*(1 - (I/2)*Pi + 
        (1/2 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (5*zeta[2])/4) + 
      G[0, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + (3*zeta[2])/2) + 
      G[0, 0, x]*(4 - I*Pi + (1/2 - (I/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/12 + (1 + (I/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(2 - (I/2)*Pi + (5*zeta[2])/4) - (2*zeta[3])/3) + 
      G[1, 0, x]*(I*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
         ((I/2)*Pi - (3*zeta[2])/2) + (-3/2 - (I/4)*Pi)*zeta[2] - 
        zeta[3]/2) + G[0, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
      zeta[2]*(-1 - I*Pi - zeta[3]/4) + Log[mu2/s]^2*
       (1 + (-1/8 - (I/4)*Pi)*zeta[2] + zeta[3]/4) + 
      G[1, 1, x]*((-I/2)*Pi*zeta[2] + zeta[3]/2) - (4*zeta[3])/3 + 
      x*(-3880/243 - ((644*I)/81)*Pi + (-17/54 - ((5*I)/36)*Pi)*
         Log[mu2/s]^3 - (5*Log[mu2/s]^4)/144 + (371/27 + ((17*I)/6)*Pi)*
         zeta[2] + Log[mu2/s]^2*(-53/27 - ((17*I)/18)*Pi + (35*zeta[2])/24) + 
        (119/27 + ((35*I)/18)*Pi)*zeta[3] + Log[mu2/s]*
         (-644/81 - ((106*I)/27)*Pi + (119/18 + ((5*I)/4)*Pi)*zeta[2] + 
          (35*zeta[3])/18) - (365*zeta[4])/96) + 
      G[0, x]*(-4 + (2*I)*Pi + (-1/12 + (I/12)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-1/2 + (I/4)*Pi - (3*zeta[2])/4) + 
        (-5/2 - (I/4)*Pi)*zeta[2] + Log[mu2/s]*(-2 + I*Pi + 
          (-5/4 - (I/4)*Pi)*zeta[2] - zeta[3]/2) + (2/3 - ((7*I)/6)*Pi)*
         zeta[3] + (3*zeta[4])/8) + (61/32 + I*Pi)*zeta[4] + 
      x^2*(1936/243 + ((320*I)/81)*Pi + (4/27 + (I/18)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^4/72 + Log[mu2/s]^2*(26/27 + ((4*I)/9)*Pi - 
          (7*zeta[2])/12) + (-182/27 - ((4*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(320/81 + ((52*I)/27)*Pi + (-28/9 - (I/2)*Pi)*zeta[2] - 
          (7*zeta[3])/9) + (-56/27 - ((7*I)/9)*Pi)*zeta[3] + 
        (73*zeta[4])/48) + Log[mu2/s]*(4 + (-1/2 - (I/2)*Pi)*zeta[2] - 
        (2*zeta[3])/3 + (27*zeta[4])/8) + G[1, x]*((-I/2)*Pi*zeta[2] + 
        Log[mu2/s]*((-I/2)*Pi*zeta[2] + zeta[3]/2) + zeta[3]/2 + 
        (27*zeta[4])/8) + ((-I/2)*Pi*G[0, 0, 1, 0, x] + 
        (I/2)*Pi*G[0, 1, 1, 0, x] + (I/2)*Pi*G[1, 0, 1, 0, x] - 
        (I/2)*Pi*G[1, 1, 1, 0, x] + 2*G[0, 0, 0, 0, 0, x] - 
        G[0, 0, 1, 0, 0, x]/2 - G[0, 1, 0, 0, 0, x] + G[0, 1, 1, 0, 0, x]/2 - 
        (3*G[1, 0, 0, 0, 0, x])/2 + G[1, 0, 1, 0, 0, x]/2 + 
        G[1, 1, 0, 0, 0, x] - G[1, 1, 1, 0, 0, x]/2 + G[0, 0, 0, 0, x]*
         (-3/2 + (I/2)*Pi - (3*Log[mu2/s])/2) + G[1, 1, 0, 0, x]*
         (-1/2 + (I/2)*Pi - Log[mu2/s]/2) + G[0, 1, 0, 0, x]*
         (1/2 - (I/2)*Pi + Log[mu2/s]/2) + G[1, 0, 0, 0, x]*
         (1 - (I/2)*Pi + Log[mu2/s]) + G[0, 1, 0, x]*
         ((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - (3*zeta[2])/2) + 
        G[1, 0, 0, x]*(-1 + (I/2)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 - (5*zeta[2])/4) + G[0, 0, 0, x]*
         (2 - (I/2)*Pi + (1 - (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + 
          zeta[2]) + G[1, 1, 0, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (3*zeta[2])/2) + G[1, 1, x]*((I/2)*Pi*zeta[2] - zeta[3]/2) + 
        Log[mu2/s]^2*((I/4)*Pi*zeta[2] - zeta[3]/4) + 
        zeta[2]*(I*Pi + zeta[3]/4) + G[0, 1, x]*((-I/2)*Pi*zeta[2] + 
          zeta[3]/2) + G[1, 0, x]*((-I)*Pi - (I/4)*Pi*Log[mu2/s]^2 + 
          (3/2 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*((-I/2)*Pi + (3*zeta[2])/2) + 
          zeta[3]/2) + G[0, 0, x]*(-2 + I*Pi + (-1/4 + (I/4)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/12 + Log[mu2/s]*(-1 + (I/2)*Pi - 
            (5*zeta[2])/4) + (-5/4 - (I/4)*Pi)*zeta[2] + (2*zeta[3])/3) - 
        zeta[3] + Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2 - 
          (27*zeta[4])/8) + G[1, x]*((I/2)*Pi*zeta[2] + 
          Log[mu2/s]*((I/2)*Pi*zeta[2] - zeta[3]/2) - zeta[3]/2 - 
          (27*zeta[4])/8) + G[0, x]*((-2*I)*Pi - (I/12)*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*((-I/4)*Pi + (3*zeta[2])/4) + (3 + (I/4)*Pi)*zeta[2] + 
          Log[mu2/s]*((-I)*Pi + (3/2 + (I/4)*Pi)*zeta[2] + zeta[3]/2) + 
          (1/2 + ((7*I)/6)*Pi)*zeta[3] - (3*zeta[4])/8) + 
        (-27/8 - I*Pi)*zeta[4] - zeta[5]/2)/(1 - x) + zeta[5]/2)), 0}


==> anc/qqbargg_-+--_2loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(2*I)*Pi + (I/2)*Pi*G[0, x] + (2 - ((3*I)/2)*Pi)*G[1, x] + 
  ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)/(1 - x) + G[0, 0, x]/2 - 
  (3*G[1, 1, x])/2 + ((2*I)*Pi*G[1, x] + 2*G[1, 1, x])/x + 
  Nf^2*(x^2*(-10/27 - ((2*I)/9)*Pi - (2*Log[mu2/s])/9) + 
    x*(10/27 + ((2*I)/9)*Pi + (2*Log[mu2/s])/9)) + 
  Nc^2*((5*I)*Pi + (5 - ((13*I)/2)*Pi)*G[1, x] - (13*G[1, 1, x])/2 + 
    ((5*I)*Pi*G[1, x] + 5*G[1, 1, x])/x + 
    x^2*(-175/27 - ((13*I)/18)*Pi + G[1, x]*(((-2*I)/3)*Pi - 
        (2*Log[mu2/s])/3) + (-13/18 + (I/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
      (3*zeta[2])/2) + x*(-25/216 - ((77*I)/18)*Pi + 2*G[1, 1, x] + 
      G[1, x]*(-47/12 + ((5*I)/3)*Pi - Log[mu2/s]/3) + 
      (-13/36 + (I/6)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 - (3*zeta[2])/4)) + 
  x^2*(-4/3 - (I/2)*Pi - 3*G[0, x] + 3*G[1, x] - (5*G[0, 0, x])/2 + 
    (5*G[0, 1, x])/2 + (5*G[1, 0, x])/2 - (5*G[1, 1, x])/2 + 
    (-1/2 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 - (19*zeta[2])/3) + 
  x*(-115/18 - (3*I)*Pi + (3/2 + I*Pi)*G[0, x] + G[0, 0, x]/2 + 
    G[0, 1, x]/2 + G[1, 0, x]/2 + G[1, x]*(-19/6 - (I/2)*Pi - Log[mu2/s]) + 
    (-4/3 + (I/3)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/3 - (19*zeta[2])/6) + 
  x^3*(3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] + 
    9*zeta[2]) + Nc*Nf*((-2*I)*Pi + (-2 + (3*I)*Pi)*G[1, x] + 
    ((-2*I)*Pi*G[1, x] - 2*G[1, 1, x])/x + 3*G[1, 1, x] + 
    x*(-143/27 + ((19*I)/18)*Pi - G[1, 1, x] + 
      G[1, x]*(5/3 - ((5*I)/3)*Pi - (2*Log[mu2/s])/3) + 
      (-11/18 + (I/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - (3*zeta[2])/2) + 
    x^2*(397/54 + ((17*I)/18)*Pi + G[1, x]*(((2*I)/3)*Pi + 
        (2*Log[mu2/s])/3) + (17/18 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
      (3*zeta[2])/2)) + (Nf*((3*I)*Pi + (3*I)*Pi*G[0, x] + 
     (3 - (5*I)*Pi)*G[1, x] + ((-3*I)*Pi*G[0, x] - 3*G[0, 0, x])/(1 - x) + 
     3*G[0, 0, x] - 5*G[1, 1, x] + ((3*I)*Pi*G[1, x] + 3*G[1, 1, x])/x + 
     x^2*(11/6 + (I/2)*Pi - 6*G[0, x] + 6*G[1, x] - 3*G[0, 0, x] + 
       3*G[0, 1, x] + 3*G[1, 0, x] - 3*G[1, 1, x] + (1/2 + (I/3)*Pi)*
        Log[mu2/s] + Log[mu2/s]^2/6 - (61*zeta[2])/6) + 
     x*(-7/9 - ((13*I)/2)*Pi + (3 + (2*I)*Pi)*G[0, x] + 
       (-28/3 + (2*I)*Pi)*G[1, x] + 3*G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
       3*G[1, 1, x] + (-1/6 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 + 
       (25*zeta[2])/6) + x^3*(2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
       2*G[1, 1, x] + 6*zeta[2])))/Nc + 
  ((-I)*Pi + (I/2)*Pi*G[0, x] + (-1 + (2*I)*Pi)*G[1, x] + 
    ((-I/2)*Pi*G[0, x] - G[0, 0, x]/2)/(1 - x) + G[0, 0, x]/2 + 
    ((-I)*Pi*G[1, x] - G[1, 1, x])/x + 2*G[1, 1, x] + 
    x^2*(-3*G[0, x] + 3*G[1, x] - (5*G[0, 0, x])/2 + (5*G[0, 1, x])/2 + 
      (5*G[1, 0, x])/2 - (5*G[1, 1, x])/2 - (15*zeta[2])/2) + 
    x*(-17/8 - (I/2)*Pi + (3/2 + I*Pi)*G[0, x] + (-5/4 - (I/2)*Pi)*G[1, x] + 
      G[0, 0, x]/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - G[1, 1, x] + 
      (-3/4 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + zeta[2]/4) + 
    x^3*(3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] + 
      9*zeta[2]))/Nc^2 + e*(((719*I)/36)*Pi + 4*G[0, 0, 0, x] + 
    (-5/2 - I*Pi)*G[0, 0, 1, x] - (5*G[0, 1, 0, x])/2 + G[0, 1, 1, x] + 
    G[1, 0, 0, x]/2 - (7*G[1, 0, 1, x])/2 + (-7/2 + I*Pi)*G[1, 1, 0, x] - 
    6*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] - 
    7*G[0, 0, 1, 1, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] + 
    3*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(17/3 + I*Pi - 3*Log[mu2/s]) + 
    ((35*I)/6)*Pi*Log[mu2/s] - (I/2)*Pi*Log[mu2/s]^2 + 
    G[0, 0, x]*(-5/4 + ((5*I)/2)*Pi + Log[mu2/s] - 12*zeta[2]) + 
    G[0, 1, x]*(3/2 - ((3*I)/2)*Pi - 5*zeta[2]) + 
    G[1, 0, x]*(3/2 - (3*I)*Pi - 2*zeta[2]) + (-169/6 - ((5*I)/2)*Pi)*
     zeta[2] + G[1, 1, x]*(-347/36 - ((2*I)/3)*Pi + (-17/6 - (2*I)*Pi)*
       Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
    Nf^2*(x*(166/81 + ((14*I)/9)*Pi + (14/9 + ((2*I)/3)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/3 - (19*zeta[2])/9) + x^2*(-166/81 - ((14*I)/9)*Pi + 
        (-14/9 - ((2*I)/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/3 + 
        (19*zeta[2])/9)) + ((4*I)*Pi*G[0, 1, x] + 4*G[0, 1, 1, x] + 
      (3*G[1, 0, 1, x])/2 + (3/2 - I*Pi)*G[1, 1, 0, x] - G[1, 1, 0, 1, x] - 
      G[1, 1, 1, 0, x] - 3*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
       (-61/6 - I*Pi + 3*Log[mu2/s]) + G[1, 1, x]*(629/36 - ((17*I)/6)*Pi + 
        (35/6 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
      G[1, 0, x]*(((3*I)/2)*Pi + 2*zeta[2]) + 
      G[1, x]*(((629*I)/36)*Pi + ((35*I)/6)*Pi*Log[mu2/s] - 
        (I/2)*Pi*Log[mu2/s]^2 + (-157/6 + (I/2)*Pi)*zeta[2] - 2*zeta[3]))/x + 
    (1 - I*Pi)*zeta[3] + G[1, x]*(719/36 - ((83*I)/36)*Pi + 
      (35/6 - ((23*I)/6)*Pi)*Log[mu2/s] + (-1/2 + (I/2)*Pi)*Log[mu2/s]^2 + 
      (80/3 - (I/2)*Pi)*zeta[2] + 2*zeta[3]) + 
    G[0, x]*((I/4)*Pi + I*Pi*Log[mu2/s] + 6*zeta[3]) + 
    x^3*(-12*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
      6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 12*G[1, 1, 1, x] + 
      G[0, 1, x]*(-21/2 - 6*Log[mu2/s]) + G[1, 0, x]*(-21/2 - 6*Log[mu2/s]) + 
      G[0, 0, x]*(21/2 + 6*Log[mu2/s]) + G[1, 1, x]*(21/2 + 6*Log[mu2/s]) + 
      (63*zeta[2])/2 - 18*G[0, x]*zeta[2] - 18*G[1, x]*zeta[2] + 
      18*Log[mu2/s]*zeta[2] + 6*zeta[3]) + 
    x^2*(-56/9 - (4*I)*Pi + (4 + (6*I)*Pi)*G[0, 0, 0, x] + 
      (-4 + I*Pi)*G[0, 0, 1, x] + (-4 - (6*I)*Pi)*G[0, 1, 0, x] + 
      (4 - I*Pi)*G[0, 1, 1, x] + (8 - (6*I)*Pi)*G[1, 0, 0, x] + 
      (-8 - I*Pi)*G[1, 0, 1, x] + (-8 + (6*I)*Pi)*G[1, 1, 0, x] + 
      (8 + I*Pi)*G[1, 1, 1, x] + 6*G[0, 0, 0, 0, x] + G[0, 0, 1, 1, x] - 
      6*G[0, 1, 0, 0, x] - G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] - 
      G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] + G[1, 1, 1, 1, x] + 
      (-43/36 - ((2*I)/3)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/9 + 
      Log[mu2/s]*(-4 - ((43*I)/18)*Pi - (32*zeta[2])/3) + 
      G[0, 0, x]*(13/4 - (5*I)*Pi - 5*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 1, x]*(-35/4 - (5*I)*Pi - 5*Log[mu2/s] - zeta[2]) + 
      (-7/18 - ((40*I)/3)*Pi)*zeta[2] + G[0, 1, x]*(11/4 + (5*I)*Pi + 
        5*Log[mu2/s] + zeta[2]) + G[1, 0, x]*(11/4 + (5*I)*Pi + 
        5*Log[mu2/s] + 6*zeta[2]) + G[0, x]*(-33/2 - 6*Log[mu2/s] + 
        (16 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + (-101/9 - (7*I)*Pi)*zeta[3] + 
      G[1, x]*(33/2 + 6*Log[mu2/s] + (20 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) - 
      (179*zeta[4])/4) - (91*zeta[4])/4 + 
    (((-29*I)/8)*Pi - 2*G[0, 0, 0, x] + (1/2 - I*Pi)*G[0, 0, 1, x] + 
      G[0, 1, 0, x]/2 + 8*G[0, 1, 1, x] - (11*G[1, 0, 0, x])/2 + 
      (11/2 - (I/2)*Pi)*G[1, 0, 1, x] + (11/2 + I*Pi)*G[1, 1, 0, x] + 
      (-14 + ((3*I)/2)*Pi)*G[1, 1, 1, x] - G[0, 0, 1, 1, x] - 
      G[1, 0, 1, 1, x]/2 + 6*G[1, 1, 0, 0, x] - 5*G[1, 1, 0, 1, x] - 
      5*G[1, 1, 1, 0, x] + (13*G[1, 1, 1, 1, x])/2 + (I/4)*Pi*Log[mu2/s]^2 + 
      G[0, 0, x]*(7/4 - (I/2)*Pi + Log[mu2/s]) + 
      G[0, x]*((I/4)*Pi + I*Pi*Log[mu2/s] - 9*zeta[2]) + 
      Log[mu2/s]*(((-5*I)/4)*Pi - 3*zeta[2]) + (13 - (I/4)*Pi)*zeta[2] + 
      G[0, 1, x]*(-3/2 + ((17*I)/2)*Pi + zeta[2]) + 
      G[1, 0, x]*(-3/2 + 4*zeta[2]) + G[1, 1, x]*(89/8 - ((21*I)/4)*Pi + 
        (13/4 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + (35*zeta[2])/4) + 
      x^2*(10*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 
        2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - 8*G[1, 0, 1, x] - 
        8*G[1, 1, 0, x] + 14*G[1, 1, 1, x] + G[1, 1, x]*
         (-59/4 + I*Pi - 5*Log[mu2/s]) + G[0, 0, x]*(-11/4 + I*Pi - 
          5*Log[mu2/s]) + G[0, 1, x]*(35/4 - I*Pi + 5*Log[mu2/s]) + 
        G[1, 0, x]*(35/4 - I*Pi + 5*Log[mu2/s]) + (-105/4 + (3*I)*Pi)*
         zeta[2] - 15*Log[mu2/s]*zeta[2] + G[0, x]*(-33/2 - 6*Log[mu2/s] + 
          16*zeta[2]) + G[1, x]*(33/2 + 6*Log[mu2/s] + 20*zeta[2]) - 
        6*zeta[3]) + G[1, x]*(-29/8 + ((67*I)/8)*Pi + (1/4 - (I/4)*Pi)*
         Log[mu2/s]^2 + (-93/4 + (I/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-5/4 + ((15*I)/4)*Pi + 3*zeta[2]) - (5*zeta[3])/2) + 
      x*(-143/16 - ((37*I)/8)*Pi - 2*G[0, 0, 0, x] - G[0, 0, 1, x]/2 - 
        G[0, 1, 0, x]/2 - (5*G[0, 1, 1, x])/2 + (7*G[1, 0, 0, x])/2 - 
        2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + (11*G[1, 1, 1, x])/2 + 
        G[1, 1, x]*(-5 + ((3*I)/2)*Pi - 2*Log[mu2/s]) + 
        (-13/8 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/3 + 
        G[0, 0, x]*(-17/4 - ((3*I)/2)*Pi + Log[mu2/s]) + 
        G[0, 1, x]*(19/4 - (2*I)*Pi + Log[mu2/s]) + 
        G[1, 0, x]*(19/4 + ((5*I)/2)*Pi + Log[mu2/s]) + 
        G[0, x]*(33/4 + ((7*I)/2)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] - 
          4*zeta[2]) + (-67/8 + I*Pi)*zeta[2] + Log[mu2/s]*
         (-23/4 - ((11*I)/4)*Pi + (7*zeta[2])/2) + 
        G[1, x]*(-57/8 - ((11*I)/4)*Pi + (-5/2 - I*Pi)*Log[mu2/s] + 
          8*zeta[2]) + zeta[3]/6) + (5/2 - I*Pi)*zeta[3] + 
      x^3*(-12*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
        6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 12*G[1, 1, 1, x] + 
        G[0, 1, x]*(-21/2 - 6*Log[mu2/s]) + G[1, 0, x]*
         (-21/2 - 6*Log[mu2/s]) + G[0, 0, x]*(21/2 + 6*Log[mu2/s]) + 
        G[1, 1, x]*(21/2 + 6*Log[mu2/s]) + (63*zeta[2])/2 - 
        18*G[0, x]*zeta[2] - 18*G[1, x]*zeta[2] + 18*Log[mu2/s]*zeta[2] + 
        6*zeta[3]) + ((-2*I)*Pi*G[0, 1, x] - 2*G[0, 1, 1, x] + 
        (-3/2 + (I/2)*Pi)*G[1, 0, 1, x] + (-3/2 - I*Pi)*G[1, 1, 0, x] + 
        (4 - ((3*I)/2)*Pi)*G[1, 1, 1, x] + G[1, 0, 1, 1, x]/2 - 
        6*G[1, 1, 0, 0, x] + 5*G[1, 1, 0, 1, x] + 5*G[1, 1, 1, 0, x] - 
        (13*G[1, 1, 1, 1, x])/2 + G[1, 1, x]*(-25/8 + ((5*I)/4)*Pi + 
          (-5/4 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 - (35*zeta[2])/4) + 
        G[1, 0, x]*(((-3*I)/2)*Pi - 4*zeta[2]) + 
        G[1, x]*(((-25*I)/8)*Pi + (I/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-5*I)/4)*Pi - 3*zeta[2]) + (9 - (I/4)*Pi)*zeta[2] + 
          (5*zeta[3])/2))/x + ((-I/2)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] + 
        (-1/2 + I*Pi)*G[0, 0, 1, x] - G[0, 1, 0, x]/2 - G[1, 0, 0, x]/2 + 
        G[0, 0, 1, 1, x] + G[0, 0, x]*(-7/4 + (I/2)*Pi - Log[mu2/s]) + 
        G[0, 1, x]*((-I/2)*Pi - zeta[2]) + G[0, x]*(((-7*I)/4)*Pi - 
          I*Pi*Log[mu2/s] + 5*zeta[2]) + I*Pi*zeta[3] - (11*zeta[4])/4)/
       (1 - x) + (11*zeta[4])/4)/Nc^2 + 
    (Nf*(((335*I)/18)*Pi - 12*G[0, 0, 0, x] + (-2/3 - (8*I)*Pi)*
        G[0, 0, 1, x] - (2*G[0, 1, 0, x])/3 - 6*G[0, 1, 1, x] - 
       2*G[1, 0, 0, x] + (5*G[1, 0, 1, x])/3 + (5/3 + (8*I)*Pi)*
        G[1, 1, 0, x] + (58*G[1, 1, 1, x])/3 - 8*G[0, 0, 1, 1, x] + 
       8*G[1, 1, 0, 0, x] + G[1, 1, x]*(-293/18 + ((34*I)/3)*Pi - 
         (29*Log[mu2/s])/3) + ((17*I)/3)*Pi*Log[mu2/s] + 
       G[0, 0, x]*(13 - ((20*I)/3)*Pi + 6*Log[mu2/s]) + 
       G[1, 0, x]*(-2/3 - (I/3)*Pi - 8*zeta[2]) + 
       G[0, x]*(((37*I)/3)*Pi + (6*I)*Pi*Log[mu2/s] - (20*zeta[2])/3) + 
       (-22 + ((4*I)/3)*Pi)*zeta[2] + G[0, 1, x]*(-2/3 - ((20*I)/3)*Pi + 
         8*zeta[2]) + ((6*I)*Pi*G[0, 1, x] + 6*G[0, 1, 1, x] - 
         (2*G[1, 0, 1, x])/3 + (-2/3 - (8*I)*Pi)*G[1, 1, 0, x] - 
         (34*G[1, 1, 1, x])/3 - 8*G[1, 1, 0, 0, x] + 
         G[1, 1, x]*(215/18 - ((19*I)/3)*Pi + (17*Log[mu2/s])/3) + 
         G[1, 0, x]*(((-2*I)/3)*Pi + 8*zeta[2]) + 
         G[1, x]*(((215*I)/18)*Pi + ((17*I)/3)*Pi*Log[mu2/s] + 
           (-14 + (8*I)*Pi)*zeta[2] - 8*zeta[3]))/x + 
       x^3*(-8*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
         4*G[0, 1, 1, x] + 4*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 
         2*G[1, 1, 0, x] - 8*G[1, 1, 1, x] + G[0, 1, x]*(-8 + (2*I)*Pi - 
           4*Log[mu2/s]) + G[1, 0, x]*(-8 + (2*I)*Pi - 4*Log[mu2/s]) + 
         G[0, 0, x]*(8 - (2*I)*Pi + 4*Log[mu2/s]) + 
         G[1, 1, x]*(8 - (2*I)*Pi + 4*Log[mu2/s]) + (24 - (6*I)*Pi)*zeta[2] - 
         6*G[0, x]*zeta[2] - 6*G[1, x]*zeta[2] + 12*Log[mu2/s]*zeta[2] - 
         2*zeta[3]) + (-4/3 - (8*I)*Pi)*zeta[3] + 
       x*(-128/27 - ((394*I)/9)*Pi - 12*G[0, 0, 0, x] + (4*G[0, 0, 1, x])/3 + 
         (4*G[0, 1, 0, x])/3 + 10*G[0, 1, 1, x] + 10*G[1, 0, 0, x] - 
         (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 - 12*G[1, 1, 1, x] + 
         G[1, 0, x]*(-8/3 + ((20*I)/3)*Pi - 2*Log[mu2/s]) + 
         G[0, 1, x]*(-8/3 + ((28*I)/3)*Pi - 2*Log[mu2/s]) + 
         (-31/36 - ((2*I)/3)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/9 + 
         G[0, 0, x]*(3 - ((14*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[1, 1, x]*(46/3 - ((22*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[0, x]*(59/3 + ((19*I)/3)*Pi + (6 + (4*I)*Pi)*Log[mu2/s] - 
           (62*zeta[2])/3) + G[1, x]*(-1093/18 - (6*I)*Pi + 
           (-56/3 + (4*I)*Pi)*Log[mu2/s] - (22*zeta[2])/3) + 
         (2395/36 - (9*I)*Pi)*zeta[2] + Log[mu2/s]*(-49/18 - 
           ((259*I)/18)*Pi + (31*zeta[2])/3) + (49*zeta[3])/9) + 
       x^2*(365/36 + ((11*I)/2)*Pi + 12*G[0, 0, 0, x] - (13*G[0, 0, 1, x])/
          3 - (13*G[0, 1, 0, x])/3 - 6*G[0, 1, 1, x] - 6*G[1, 0, 0, x] - 
         (5*G[1, 0, 1, x])/3 - (5*G[1, 1, 0, x])/3 + 12*G[1, 1, 1, x] + 
         G[0, 0, x]*(-6 + ((5*I)/3)*Pi - 6*Log[mu2/s]) + 
         G[1, 1, x]*(-18 + ((13*I)/3)*Pi - 6*Log[mu2/s]) + 
         (49/36 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/9 + 
         G[1, 0, x]*(12 - ((5*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[0, 1, x]*(12 - ((13*I)/3)*Pi + 6*Log[mu2/s]) + 
         Log[mu2/s]*(11/2 + ((49*I)/18)*Pi - (67*zeta[2])/3) + 
         (-1657/36 + (6*I)*Pi)*zeta[2] + G[1, x]*(118/3 + (6*I)*Pi + 
           12*Log[mu2/s] + (7*zeta[2])/3) + G[0, x]*(-118/3 - (6*I)*Pi - 
           12*Log[mu2/s] + (47*zeta[2])/3) + (50*zeta[3])/9) + 
       G[1, x]*(335/18 - ((203*I)/18)*Pi + (17/3 - ((29*I)/3)*Pi)*
          Log[mu2/s] + (17 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       ((-6*I)*Pi*G[1, 0, x] + 12*G[0, 0, 0, x] + (2/3 + (8*I)*Pi)*
          G[0, 0, 1, x] + (2*G[0, 1, 0, x])/3 - 6*G[1, 0, 0, x] + 
         8*G[0, 0, 1, 1, x] + G[0, 0, x]*(-13 + ((20*I)/3)*Pi - 
           6*Log[mu2/s]) + G[0, 1, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
         ((20*I)/3)*Pi*zeta[2] + G[0, x]*((-13*I)*Pi - (6*I)*Pi*Log[mu2/s] + 
           (44*zeta[2])/3) + (-20/3 + (8*I)*Pi)*zeta[3] - 22*zeta[4])/
        (1 - x) + 22*zeta[4]))/Nc + ((-I/2)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 
      (5/2 + I*Pi)*G[0, 0, 1, x] + (5*G[0, 1, 0, x])/2 - G[1, 0, 0, x]/2 + 
      6*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] + 
      7*G[0, 0, 1, 1, x] + (3*I)*Pi*zeta[2] + 
      G[0, 1, x]*(((5*I)/2)*Pi + 5*zeta[2]) + 
      G[0, 0, x]*(5/4 - ((5*I)/2)*Pi - Log[mu2/s] + 12*zeta[2]) + 
      G[0, x]*(((5*I)/4)*Pi - I*Pi*Log[mu2/s] + 2*zeta[2] - 6*zeta[3]) + 
      (-3 + I*Pi)*zeta[3] + (91*zeta[4])/4)/(1 - x) + 
    x*(-3829/108 - ((218*I)/9)*Pi + (4 - (6*I)*Pi)*G[0, 0, 0, x] + 
      (-13/2 - I*Pi)*G[0, 0, 1, x] + (-13/2 + (6*I)*Pi)*G[0, 1, 0, x] + 
      (-5/2 + I*Pi)*G[0, 1, 1, x] + (-5/2 + (6*I)*Pi)*G[1, 0, 0, x] + 
      (4 + I*Pi)*G[1, 0, 1, x] + (4 - (6*I)*Pi)*G[1, 1, 0, x] + 
      (9/2 - I*Pi)*G[1, 1, 1, x] - 6*G[0, 0, 0, 0, x] - G[0, 0, 1, 1, x] + 
      6*G[0, 1, 0, 0, x] + G[0, 1, 1, 1, x] + 6*G[1, 0, 0, 0, x] + 
      G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] - G[1, 1, 1, 1, x] + 
      (-5/9 + ((7*I)/6)*Pi)*Log[mu2/s]^2 + (8*Log[mu2/s]^3)/9 + 
      Log[mu2/s]*(-136/9 - ((58*I)/9)*Pi - (25*zeta[2])/3) + 
      G[1, 0, x]*(43/4 + ((5*I)/2)*Pi + Log[mu2/s] - 6*zeta[2]) + 
      G[0, 1, x]*(43/4 - (8*I)*Pi + Log[mu2/s] - zeta[2]) + 
      (-217/36 + ((28*I)/3)*Pi)*zeta[2] + G[1, 1, x]*
       (-157/12 + ((17*I)/2)*Pi + zeta[2]) + 
      G[0, 0, x]*(-17/4 - ((3*I)/2)*Pi + Log[mu2/s] + 6*zeta[2]) + 
      G[1, x]*(-625/36 - ((32*I)/3)*Pi + (-25/3 - (2*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (7/2 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      (71/9 + (7*I)*Pi)*zeta[3] + G[0, x]*(33/4 + ((19*I)/2)*Pi + 
        (3 + (2*I)*Pi)*Log[mu2/s] + (8 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
      (179*zeta[4])/4) + Nc^2*(((2443*I)/72)*Pi - (10*I)*Pi*G[0, 0, 1, x] - 
      4*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] - 10*G[0, 0, 1, 1, x] + 
      G[1, 0, 1, 1, x]/2 + (5*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, 1, x]*(77/3 - (I/2)*Pi - 3*Log[mu2/s]) - 
      ((3*I)/4)*Pi*Log[mu2/s]^2 + (-193/6 + ((3*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(((133*I)/12)*Pi + 3*zeta[2]) + 
      G[1, 1, x]*(-2407/72 + ((163*I)/12)*Pi + (-145/12 - ((3*I)/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (23*zeta[2])/4) + 
      G[0, 1, x]*((-4*I)*Pi + 10*zeta[2]) + 
      G[1, x]*(2443/72 - ((1609*I)/72)*Pi + (-3/4 + ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(133/12 - ((163*I)/12)*Pi - 3*zeta[2]) + 
        (383/12 - ((3*I)/4)*Pi)*zeta[2] - (3*zeta[3])/2) + 
      (3/2 - (10*I)*Pi)*zeta[3] + ((10*I)*Pi*G[0, 1, x] + 10*G[0, 1, 1, x] - 
        (I/2)*Pi*G[1, 0, 1, x] - G[1, 0, 1, 1, x]/2 - (5*G[1, 1, 1, 1, x])/
         2 + G[1, 1, 1, x]*(-133/6 + (I/2)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, x]*(1723/72 - ((133*I)/12)*Pi + (133/12 + ((3*I)/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (23*zeta[2])/4) + 
        G[1, x]*(((1723*I)/72)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (-193/6 + ((3*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((133*I)/12)*Pi + 
            3*zeta[2]) + (3*zeta[3])/2))/x + 
      ((10*I)*Pi*G[0, 0, 1, x] + 10*G[0, 0, 1, 1, x] - 
        10*G[0, 1, x]*zeta[2] + (10*I)*Pi*zeta[3] - (55*zeta[4])/2)/(1 - x) + 
      x^2*(-7307/162 - ((134*I)/9)*Pi + I*Pi*G[0, 0, 1, x] + 
        (-4/3 - I*Pi)*G[0, 1, 1, x] - I*Pi*G[1, 0, 1, x] + 
        (4/3 + I*Pi)*G[1, 1, 1, x] + G[0, 0, 1, 1, x] - G[0, 1, 1, 1, x] - 
        G[1, 0, 1, 1, x] + G[1, 1, 1, 1, x] + (1/4 + I*Pi)*Log[mu2/s]^2 + 
        (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(-134/9 - ((23*I)/18)*Pi - 
          5*zeta[2]) + G[1, 1, x]*(((4*I)/3)*Pi - zeta[2]) + 
        (247/36 - ((4*I)/3)*Pi)*zeta[2] + G[0, 1, x]*(((-4*I)/3)*Pi + 
          zeta[2]) + G[1, x]*(((-16*I)/9)*Pi + (-16/9 - (2*I)*Pi)*
           Log[mu2/s] - Log[mu2/s]^2 + (19*zeta[2])/3) + 
        (-7/3 - I*Pi)*zeta[3] - (11*zeta[4])/4) + (55*zeta[4])/2 + 
      x*(8035/1296 - ((457*I)/24)*Pi - I*Pi*G[0, 0, 1, x] + 
        (13/3 + I*Pi)*G[0, 1, 1, x] + I*Pi*G[1, 0, 1, x] + 
        (-19/3 - I*Pi)*G[1, 1, 1, x] - G[0, 0, 1, 1, x] + G[0, 1, 1, 1, x] + 
        G[1, 0, 1, 1, x] - G[1, 1, 1, 1, x] + (-3/8 + (I/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/3 + G[1, x]*(-1337/72 - ((29*I)/36)*Pi + 
          (-145/18 + (3*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - 
          (71*zeta[2])/6) + Log[mu2/s]*(-17/36 - ((317*I)/36)*Pi - 
          (5*zeta[2])/2) + G[0, 1, x]*(((13*I)/3)*Pi - zeta[2]) + 
        (2329/72 - ((2*I)/3)*Pi)*zeta[2] + G[1, 1, x]*(29/4 - ((7*I)/3)*Pi + 
          4*Log[mu2/s] + zeta[2]) + (-7/6 + I*Pi)*zeta[3] + 
        (11*zeta[4])/4)) + Nc*Nf*(((-241*I)/18)*Pi + (4*I)*Pi*G[0, 0, 1, x] + 
      3*G[0, 1, 1, x] - (38*G[1, 1, 1, x])/3 + 4*G[0, 0, 1, 1, x] - 
      ((13*I)/3)*Pi*Log[mu2/s] + G[1, 1, x]*(259/18 - ((19*I)/3)*Pi + 
        (19*Log[mu2/s])/3) + G[1, x]*(-241/18 + ((181*I)/18)*Pi + 
        (-13/3 + ((19*I)/3)*Pi)*Log[mu2/s] - (47*zeta[2])/3) + 
      G[0, 1, x]*((3*I)*Pi - 4*zeta[2]) + (38*zeta[2])/3 + 
      ((-4*I)*Pi*G[0, 1, x] - 4*G[0, 1, 1, x] + (26*G[1, 1, 1, x])/3 + 
        G[1, 1, x]*(-169/18 + ((13*I)/3)*Pi - (13*Log[mu2/s])/3) + 
        G[1, x]*(((-169*I)/18)*Pi - ((13*I)/3)*Pi*Log[mu2/s] + 
          (38*zeta[2])/3))/x + x*(-3506/81 - ((41*I)/9)*Pi - 
        ((13*I)/3)*Pi*G[0, 1, x] - (13*G[0, 1, 1, x])/3 + 
        (16*G[1, 1, 1, x])/3 + G[1, 1, x]*(-4 + ((10*I)/3)*Pi - 
          2*Log[mu2/s]) + (11/12 + I*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-79/6 + ((49*I)/18)*Pi - 5*zeta[2]) + 
        (-337/36 - ((4*I)/3)*Pi)*zeta[2] + G[1, x]*(155/18 - ((28*I)/9)*Pi + 
          (8/9 - (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + (40*zeta[2])/3) - 
        (13*zeta[3])/3) + (4*I)*Pi*zeta[3] + 
      x^2*(18095/324 + ((323*I)/18)*Pi + ((4*I)/3)*Pi*G[0, 1, x] - 
        ((4*I)/3)*Pi*G[1, 1, x] + (4*G[0, 1, 1, x])/3 - (4*G[1, 1, 1, x])/3 + 
        (-5/12 - I*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
        G[1, x]*(((22*I)/9)*Pi + (22/9 + (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - (19*zeta[2])/3) + (-305/36 + ((4*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(323/18 + ((29*I)/18)*Pi + 5*zeta[2]) + (13*zeta[3])/3) - 
      11*zeta[4] + ((-4*I)*Pi*G[0, 0, 1, x] - 4*G[0, 0, 1, 1, x] + 
        4*G[0, 1, x]*zeta[2] - (4*I)*Pi*zeta[3] + 11*zeta[4])/(1 - x))) + 
  e^2*(((20639*I)/216)*Pi - (5*G[0, 1, 0, 0, x])/2 + 
    (5 + (3*I)*Pi)*G[0, 1, 0, 1, x] + (5 + I*Pi)*G[0, 1, 1, 0, x] + 
    4*G[1, 0, 0, 0, x] + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] + 
    (-23 - I*Pi)*G[1, 1, 0, 0, x] + 42*G[0, 0, 0, 0, 0, x] - 
    30*G[0, 0, 0, 0, 1, x] - 30*G[0, 0, 0, 1, 0, x] + 
    15*G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 0, 1, x] - 
    12*G[0, 0, 1, 1, 0, x] + 28*G[0, 0, 1, 1, 1, x] + 
    18*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] - 
    18*G[0, 1, 0, 1, 0, x] + 21*G[0, 1, 0, 1, 1, x] + G[0, 1, 1, 0, 1, x] + 
    G[0, 1, 1, 1, 0, x] + 3*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 0, 0, x] + 
    6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 1, 1, x] - 
    G[1, 0, 1, 1, 1, x] - G[1, 1, 0, 0, 1, x] - G[1, 1, 0, 1, 0, x] - 
    2*G[1, 1, 0, 1, 1, x] + 2*G[1, 1, 1, 0, 0, x] - 5*G[1, 1, 1, 0, 1, x] - 
    5*G[1, 1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, 1, x] + 
    G[0, 0, 1, 1, x]*(-14 + (2*I)*Pi - 14*Log[mu2/s]) + 
    G[0, 0, 0, 0, x]*(-38 - 12*Log[mu2/s]) + G[0, 1, 1, 1, x]*
     (-1/3 + I*Pi - 3*Log[mu2/s]) + G[1, 0, 1, 1, x]*
     (-7/6 - (2*I)*Pi - Log[mu2/s]) - ((2*I)/3)*Pi*Log[mu2/s]^3 + 
    G[1, 1, 0, 1, x]*(28 - I*Pi + 2*Log[mu2/s]) + 
    G[1, 1, 1, 0, x]*(28 - I*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 1, 0, x]*(27 + 12*Log[mu2/s]) + G[0, 0, 0, 1, x]*
     (27 - (3*I)*Pi + 12*Log[mu2/s]) + G[1, 1, 1, 1, x]*
     (-73/2 + 14*Log[mu2/s]) + G[1, 0, 0, x]*(69/4 + (11*I)*Pi + Log[mu2/s] - 
      10*zeta[2]) + G[1, 1, 1, x]*(332/9 + (I/2)*Pi + 
      (9 + (5*I)*Pi)*Log[mu2/s] - (11*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
    G[1, 1, 0, x]*(-43 - (2*I)*Pi + (-7 + (2*I)*Pi)*Log[mu2/s] + zeta[2]) + 
    Log[mu2/s]^2*(((23*I)/4)*Pi + (3*zeta[2])/2) + 
    G[1, 0, 1, x]*(-43 - ((13*I)/6)*Pi + (-7 - I*Pi)*Log[mu2/s] + 
      3*zeta[2]) + G[0, 1, 1, x]*(997/36 + ((29*I)/6)*Pi + 
      (1/6 - (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 + (35*zeta[2])/2) + 
    G[0, 1, 0, x]*(-49/2 - ((5*I)/2)*Pi - 5*Log[mu2/s] + 46*zeta[2]) + 
    G[0, 0, 0, x]*(46 - (3*I)*Pi + 8*Log[mu2/s] + 60*zeta[2]) + 
    G[0, 0, 1, x]*(-49/2 + (8*I)*Pi + (-5 - (2*I)*Pi)*Log[mu2/s] + 
      61*zeta[2]) + Nf^2*(x*(598/81 + ((502*I)/81)*Pi + 
        (53/27 + ((7*I)/9)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/27 + 
        Log[mu2/s]*(502/81 + ((106*I)/27)*Pi - 5*zeta[2]) + 
        (-113/9 - ((17*I)/9)*Pi)*zeta[2] - (14*zeta[3])/27) + 
      x^2*(-598/81 - ((502*I)/81)*Pi + (-53/27 - ((7*I)/9)*Pi)*Log[mu2/s]^2 - 
        (7*Log[mu2/s]^3)/27 + (113/9 + ((17*I)/9)*Pi)*zeta[2] + 
        Log[mu2/s]*(-502/81 - ((106*I)/27)*Pi + 5*zeta[2]) + 
        (14*zeta[3])/27)) + zeta[2]*(-4175/18 - ((91*I)/2)*Pi - 72*zeta[3]) + 
    G[0, 0, x]*(-239/8 + (19*I)*Pi + Log[mu2/s]^2 + 
      Log[mu2/s]*(-5/2 + (5*I)*Pi - 24*zeta[2]) - 66*zeta[2] - 42*zeta[3]) + 
    G[0, 1, x]*(73/4 + ((223*I)/36)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(3 - ((29*I)/6)*Pi - 10*zeta[2]) + (-79/3 + ((3*I)/2)*Pi)*
       zeta[2] - 6*zeta[3]) + G[1, 1, x]*(-4823/216 - ((451*I)/18)*Pi + 
      (-7/4 - ((7*I)/2)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
      (-797/12 + ((13*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
       (-341/18 - ((3*I)/2)*Pi + 11*zeta[2]) - (10*zeta[3])/3) + 
    (-23/12 - ((37*I)/6)*Pi)*zeta[3] + G[1, 0, x]*(73/4 - ((91*I)/4)*Pi + 
      Log[mu2/s]*(3 - (6*I)*Pi - 4*zeta[2]) + (-25 - I*Pi)*zeta[2] + 
      2*zeta[3]) + Log[mu2/s]*(((785*I)/18)*Pi + (-371/6 - (5*I)*Pi)*
       zeta[2] + (2 - (2*I)*Pi)*zeta[3] - (91*zeta[4])/2) + 
    G[1, x]*(20639/216 + ((8539*I)/216)*Pi + (-2/3 + ((2*I)/3)*Pi)*
       Log[mu2/s]^3 + Log[mu2/s]^2*(23/4 - ((15*I)/4)*Pi - (3*zeta[2])/2) + 
      (2813/18 + ((85*I)/4)*Pi)*zeta[2] + (13 - ((7*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(785/18 - ((40*I)/9)*Pi + (335/6 - I*Pi)*zeta[2] + 
        4*zeta[3]) - (75*zeta[4])/2) + (-937/8 - (2*I)*Pi)*zeta[4] + 
    x^3*(36*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 
      12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
      12*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
      12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(-42 - 24*Log[mu2/s]) + G[1, 1, 1, x]*
       (-42 - 24*Log[mu2/s]) + G[0, 0, 1, x]*(21 + 12*Log[mu2/s]) + 
      G[0, 1, 0, x]*(21 + 12*Log[mu2/s]) + G[1, 0, 1, x]*
       (21 + 12*Log[mu2/s]) + G[1, 1, 0, x]*(21 + 12*Log[mu2/s]) + 
      (417*zeta[2])/4 + 18*Log[mu2/s]^2*zeta[2] + 
      G[0, 0, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 + 33*zeta[2]) + 
      G[1, 1, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 + 33*zeta[2]) + 
      G[0, 1, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 + 39*zeta[2]) + 
      G[1, 0, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 + 39*zeta[2]) + 
      G[0, x]*(-63*zeta[2] - 36*Log[mu2/s]*zeta[2] - 12*zeta[3]) + 
      G[1, x]*(-63*zeta[2] - 36*Log[mu2/s]*zeta[2] - 12*zeta[3]) + 
      21*zeta[3] + Log[mu2/s]*(63*zeta[2] + 12*zeta[3]) + (27*zeta[4])/2) + 
    G[0, x]*(((-93*I)/8)*Pi + I*Pi*Log[mu2/s]^2 + (209/4 + (5*I)*Pi)*
       zeta[2] + 27*zeta[3] + Log[mu2/s]*((I/2)*Pi + 12*zeta[3]) + 
      60*zeta[4]) + ((8*I)*Pi*G[0, 0, 1, x] + 8*G[0, 0, 1, 1, x] + 
      (3*G[0, 1, 0, 1, x])/2 + (3/2 - I*Pi)*G[0, 1, 1, 0, x] + 
      (-9/2 - I*Pi)*G[1, 0, 0, 1, x] - (9*G[1, 0, 1, 0, x])/2 + 
      (39/2 + I*Pi)*G[1, 1, 0, 0, x] - G[0, 1, 1, 0, 1, x] - 
      G[0, 1, 1, 1, 0, x] - 3*G[0, 1, 1, 1, 1, x] - G[1, 0, 0, 1, 1, x] + 
      G[1, 0, 1, 1, 1, x] + G[1, 1, 0, 0, 1, x] + G[1, 1, 0, 1, 0, x] + 
      2*G[1, 1, 0, 1, 1, x] - 2*G[1, 1, 1, 0, 0, x] + 5*G[1, 1, 1, 0, 1, x] + 
      5*G[1, 1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 1, x]*(48 - 14*Log[mu2/s]) + G[1, 1, 0, 1, x]*
       (-22 + I*Pi - 2*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (-22 + I*Pi - 2*Log[mu2/s]) + G[1, 0, 1, 1, x]*
       (-25/3 + (2*I)*Pi + Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (-109/6 - I*Pi + 3*Log[mu2/s]) + G[1, 0, 1, x]*(49/4 - ((59*I)/6)*Pi + 
        (3 + I*Pi)*Log[mu2/s] - 8*zeta[2]) + G[0, 1, 1, x]*
       (863/36 - ((41*I)/6)*Pi + (59/6 + (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (5*zeta[2])/2) + G[1, 0, 0, x]*
       (((-9*I)/2)*Pi - 2*zeta[2]) + G[1, 1, 0, x]*(49/4 + (I/2)*Pi + 
        (3 - (2*I)*Pi)*Log[mu2/s] - zeta[2]) + G[0, 1, 0, x]*
       (((3*I)/2)*Pi + 2*zeta[2]) + G[1, 1, 1, x]*(-635/9 + (5*I)*Pi + 
        (-21 - (5*I)*Pi)*Log[mu2/s] + (11*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
      G[0, 1, x]*(((863*I)/36)*Pi + ((59*I)/6)*Pi*Log[mu2/s] - 
        (I/2)*Pi*Log[mu2/s]^2 + (-229/6 + (I/2)*Pi)*zeta[2] - 2*zeta[3]) + 
      G[1, 1, x]*(17999/216 - ((775*I)/36)*Pi + (25/4 + ((7*I)/2)*Pi)*
         Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (331/9 - ((11*I)/2)*Pi - 11*zeta[2]) + (863/12 - ((13*I)/2)*Pi)*
         zeta[2] + (10*zeta[3])/3) + G[1, 0, x]*(((49*I)/4)*Pi + 
        (23 + I*Pi)*zeta[2] + Log[mu2/s]*((3*I)*Pi + 4*zeta[2]) + 
        4*zeta[3]) + G[1, x]*(((17999*I)/216)*Pi - ((2*I)/3)*Pi*
         Log[mu2/s]^3 + (-1483/9 - ((109*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]^2*(((25*I)/4)*Pi + (3*zeta[2])/2) + 
        Log[mu2/s]*(((331*I)/9)*Pi + (-347/6 + I*Pi)*zeta[2] - 4*zeta[3]) + 
        (-41/3 + ((4*I)/3)*Pi)*zeta[3] + (59*zeta[4])/4))/x + 
    x*(-95893/648 - ((6161*I)/54)*Pi + (3 - (3*I)*Pi)*G[0, 0, 0, 1, x] + 
      (3 - (30*I)*Pi)*G[0, 0, 1, 0, x] + (11 + (2*I)*Pi)*G[0, 1, 0, 1, x] + 
      (11 + (36*I)*Pi)*G[0, 1, 1, 0, x] + (39/2 + (6*I)*Pi)*
       G[1, 0, 0, 1, x] + (39/2 + (12*I)*Pi)*G[1, 0, 1, 0, x] + 
      (-20 - (5*I)*Pi)*G[1, 1, 0, 1, x] + (-20 - (18*I)*Pi)*
       G[1, 1, 1, 0, x] + 42*G[0, 0, 0, 0, 0, x] - 3*G[0, 0, 0, 1, 1, x] - 
      30*G[0, 0, 1, 0, 0, x] + 5*G[0, 0, 1, 1, 1, x] - 
      48*G[0, 1, 0, 0, 0, x] + 2*G[0, 1, 0, 1, 1, x] + 
      36*G[0, 1, 1, 0, 0, x] - 4*G[0, 1, 1, 1, 1, x] - 
      24*G[1, 0, 0, 0, 0, x] + 6*G[1, 0, 0, 1, 1, x] + 
      12*G[1, 0, 1, 0, 0, x] - 8*G[1, 0, 1, 1, 1, x] + 
      30*G[1, 1, 0, 0, 0, x] - 5*G[1, 1, 0, 1, 1, x] - 
      18*G[1, 1, 1, 0, 0, x] + 7*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 0, 0, x]*(4 + (18*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-38 + (30*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(-7 + (3*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-35/2 + (5*I)*Pi - 2*Log[mu2/s]) + 
      (10/27 + ((23*I)/18)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/18 + 
      G[0, 1, 1, 1, x]*(4 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(15/2 - (6*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 0, 0, x]*(-14 - (12*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(71/2 - (36*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-31/2 + (I/2)*Pi + (-5 + (12*I)*Pi)*Log[mu2/s] - 
        24*zeta[2]) + G[0, 1, 0, x]*(-245/4 + ((67*I)/2)*Pi + 
        (-13 + (12*I)*Pi)*Log[mu2/s] - 12*zeta[2]) + 
      Log[mu2/s]^2*(-719/54 - ((47*I)/9)*Pi - (35*zeta[2])/3) + 
      G[0, 1, 1, x]*(-223/6 + (10*I)*Pi + (-5 + (2*I)*Pi)*Log[mu2/s] - 
        4*zeta[2]) + G[1, 0, 1, x]*(81/4 + (35*I)*Pi + 
        (8 + (2*I)*Pi)*Log[mu2/s] - 2*zeta[2]) + 
      G[1, 1, 1, x]*(157/2 - ((57*I)/2)*Pi + (9 - (2*I)*Pi)*Log[mu2/s] + 
        zeta[2]) + G[0, 0, 1, x]*(-245/4 - (17*I)*Pi + 
        (-13 - (2*I)*Pi)*Log[mu2/s] + 5*zeta[2]) + 
      G[0, 0, 0, x]*(52 - (27*I)*Pi + (8 - (12*I)*Pi)*Log[mu2/s] + 
        6*zeta[2]) + G[1, 1, 0, x]*(81/4 - (8*I)*Pi + 
        (8 - (12*I)*Pi)*Log[mu2/s] + 30*zeta[2]) + 
      G[0, 0, x]*(-277/8 - ((71*I)/4)*Pi + Log[mu2/s]^2 + 
        (29 + (30*I)*Pi)*zeta[2] + Log[mu2/s]*(-17/2 - (3*I)*Pi + 
          12*zeta[2]) - 42*zeta[3]) + zeta[2]*(-18115/216 + 
        ((3233*I)/36)*Pi - 30*zeta[3]) + G[1, 1, x]*
       (-9649/72 + ((871*I)/12)*Pi + (-37/2 + (18*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-157/6 + (17*I)*Pi + 2*zeta[2]) - 20*zeta[3]) + 
      (9265/108 + ((694*I)/9)*Pi)*zeta[3] + G[1, 0, x]*
       (743/8 + ((105*I)/4)*Pi + Log[mu2/s]^2 + Log[mu2/s]*
         (43/2 + (5*I)*Pi - 12*zeta[2]) + (-77 - (12*I)*Pi)*zeta[2] + 
        24*zeta[3]) + G[0, 1, x]*(743/8 - ((923*I)/12)*Pi + Log[mu2/s]^2 + 
        Log[mu2/s]*(43/2 - (16*I)*Pi - 2*zeta[2]) + (12 - (36*I)*Pi)*
         zeta[2] + 38*zeta[3]) + G[1, x]*(-15685/216 - ((2875*I)/36)*Pi + 
        (-28/3 - ((5*I)/2)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + 
        (321/4 - ((11*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (-697/18 - ((70*I)/3)*Pi + (21/2 + (12*I)*Pi)*zeta[2] - 
          12*zeta[3]) + (-127/6 + (9*I)*Pi)*zeta[3] - (327*zeta[4])/4) + 
      G[0, x]*(271/8 + ((299*I)/4)*Pi + (3 + (2*I)*Pi)*Log[mu2/s]^2 + 
        (345/4 - (59*I)*Pi)*zeta[2] + (18 - (30*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(33/2 + (19*I)*Pi + (16 - (12*I)*Pi)*zeta[2] + 
          12*zeta[3]) - (105*zeta[4])/2) + (998/3 + (33*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(-4069/54 - ((1319*I)/27)*Pi + (-229/18 + ((35*I)/2)*Pi)*
         zeta[2] + (142/9 + (14*I)*Pi)*zeta[3] + (179*zeta[4])/2) - 
      38*zeta[5]) - 38*zeta[5] + Nc*Nf*(((-6385*I)/108)*Pi + 
      (12*I)*Pi*G[0, 0, 0, 1, x] - (12*I)*Pi*G[0, 1, 0, 1, x] - 
      (38*G[0, 1, 1, 1, x])/3 + (4*I)*Pi*G[1, 0, 0, 1, x] - 
      3*G[1, 0, 1, 1, x] + 39*G[1, 1, 1, 1, x] + 12*G[0, 0, 0, 1, 1, x] - 
      16*G[0, 0, 1, 1, 1, x] - 12*G[0, 1, 0, 1, 1, x] + 
      4*G[1, 0, 0, 1, 1, x] + G[1, 1, 1, x]*(-449/9 + (13*I)*Pi - 
        26*Log[mu2/s]) - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
      G[0, 0, 1, 1, x]*(14/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 1, x]*(((14*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 28*zeta[2]) + 
      G[1, 0, 1, x]*((-3*I)*Pi - 4*zeta[2]) + G[0, 1, 1, x]*
       (49/18 - ((19*I)/3)*Pi + (19*Log[mu2/s])/3 + 12*zeta[2]) + 
      G[1, 1, x]*(6349/108 - ((184*I)/9)*Pi + (265/9 - (13*I)*Pi)*
         Log[mu2/s] + (13*Log[mu2/s]^2)/2 + (155*zeta[2])/6) + 
      zeta[2]*(1415/18 + ((21*I)/2)*Pi - 48*zeta[3]) + 
      (11/3 + ((5*I)/3)*Pi)*zeta[3] + G[0, 1, x]*(((49*I)/18)*Pi + 
        Log[mu2/s]*(((19*I)/3)*Pi - 8*zeta[2]) + (-52/3 - (8*I)*Pi)*zeta[2] + 
        8*zeta[3]) + ((-8*I)*Pi*G[0, 0, 1, x] + (7*I)*Pi*G[1, 0, 1, x] - 
        8*G[0, 0, 1, 1, x] + (50*G[0, 1, 1, 1, x])/3 + 7*G[1, 0, 1, 1, x] - 
        27*G[1, 1, 1, 1, x] + G[0, 1, 1, x]*(-283/18 + ((25*I)/3)*Pi - 
          (25*Log[mu2/s])/3) + G[1, 1, 1, x]*(344/9 - (9*I)*Pi + 
          18*Log[mu2/s]) + G[1, 1, x]*(-3823/108 + ((172*I)/9)*Pi + 
          (-172/9 + (9*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - 
          (137*zeta[2])/6) + G[0, 1, x]*(((-283*I)/18)*Pi - 
          ((25*I)/3)*Pi*Log[mu2/s] + (74*zeta[2])/3) + 
        G[1, x]*(((-3823*I)/108)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
          (971/18 + ((21*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-172*I)/9)*Pi + 
            (79*zeta[2])/3) + (11*zeta[3])/3))/x + 
      Log[mu2/s]*(((-247*I)/9)*Pi + (79*zeta[2])/3 + (8*I)*Pi*zeta[3] - 
        22*zeta[4]) + G[1, x]*(-6385/108 + ((3385*I)/108)*Pi + 
        (-9/2 + ((13*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
         (-247/9 + ((184*I)/9)*Pi - (97*zeta[2])/3) + 
        (-373/9 - ((19*I)/2)*Pi)*zeta[2] + (-20/3 + (4*I)*Pi)*zeta[3] - 
        11*zeta[4]) + x^2*(179465/648 + ((9704*I)/81)*Pi + 
        ((8*I)/3)*Pi*G[0, 0, 1, x] - ((8*I)/3)*Pi*G[1, 0, 1, x] + 
        (8*G[0, 0, 1, 1, x])/3 - 4*G[0, 1, 1, 1, x] - (8*G[1, 0, 1, 1, x])/
         3 + 4*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-32/9 + ((4*I)/3)*Pi - 
          (8*Log[mu2/s])/3) + (-145/108 - ((19*I)/18)*Pi)*Log[mu2/s]^3 - 
        (11*Log[mu2/s]^4)/24 + G[0, 1, 1, x]*(32/9 - ((4*I)/3)*Pi + 
          (8*Log[mu2/s])/3) + G[0, 1, x]*(((32*I)/9)*Pi + 
          ((8*I)/3)*Pi*Log[mu2/s] - (32*zeta[2])/3) + 
        (-5041/36 - ((425*I)/36)*Pi)*zeta[2] + Log[mu2/s]^2*
         (1603/108 - ((13*I)/36)*Pi + (31*zeta[2])/4) + 
        G[1, 1, x]*(((-32*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 
          (32*zeta[2])/3) + G[1, x]*(((170*I)/27)*Pi + (11/3 + ((7*I)/3)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/9 + Log[mu2/s]*
           (170/27 + ((22*I)/3)*Pi - 15*zeta[2]) + (-209/9 - ((17*I)/3)*Pi)*
           zeta[2] - (14*zeta[3])/9) + (-161/54 + ((52*I)/9)*Pi)*zeta[3] + 
        Log[mu2/s]*(9704/81 + ((1943*I)/54)*Pi + (-155/12 + ((23*I)/6)*Pi)*
           zeta[2] + (26*zeta[3])/3) - (209*zeta[4])/48) + 
      (-55/12 + (8*I)*Pi)*zeta[4] + x*(-17987/81 - ((19661*I)/324)*Pi - 
        ((35*I)/3)*Pi*G[0, 0, 1, x] + ((32*I)/3)*Pi*G[1, 0, 1, x] - 
        (35*G[0, 0, 1, 1, x])/3 + 16*G[0, 1, 1, 1, x] + 
        (32*G[1, 0, 1, 1, x])/3 - 16*G[1, 1, 1, 1, x] + 
        G[0, 1, 1, x]*(-80/9 + ((22*I)/3)*Pi - (26*Log[mu2/s])/3) + 
        (187/108 + ((19*I)/18)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/24 + 
        G[1, 1, 1, x]*(116/9 - ((16*I)/3)*Pi + (32*Log[mu2/s])/3) + 
        G[1, 1, x]*(-79/6 + ((44*I)/9)*Pi + (-8 + ((20*I)/3)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - (77*zeta[2])/3) + Log[mu2/s]^2*
         (-1051/108 + ((175*I)/36)*Pi - (31*zeta[2])/4) + 
        (1201/36 - ((265*I)/36)*Pi)*zeta[2] + G[0, 1, x]*
         (((-80*I)/9)*Pi - ((26*I)/3)*Pi*Log[mu2/s] + (95*zeta[2])/3) + 
        Log[mu2/s]*(-15121/162 - ((461*I)/54)*Pi + (-287/12 - ((23*I)/6)*Pi)*
           zeta[2] - (26*zeta[3])/3) + G[1, x]*(3527/108 - ((121*I)/54)*Pi + 
          (-1/3 - ((13*I)/3)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/9 + 
          (278/9 + ((38*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
           (295/27 - ((26*I)/3)*Pi + 29*zeta[2]) - (31*zeta[3])/9) + 
        (191/54 - ((70*I)/9)*Pi)*zeta[3] + (473*zeta[4])/48) + 
      ((-12*I)*Pi*G[0, 0, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, 1, x] - 
        (4*I)*Pi*G[1, 0, 0, 1, x] - 12*G[0, 0, 0, 1, 1, x] + 
        16*G[0, 0, 1, 1, 1, x] + 12*G[0, 1, 0, 1, 1, x] - 
        4*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(-5/3 + (8*I)*Pi - 
          8*Log[mu2/s]) - 12*G[0, 1, 1, x]*zeta[2] + 4*G[1, 0, 1, x]*
         zeta[2] + G[0, 0, 1, x]*(((-5*I)/3)*Pi - (8*I)*Pi*Log[mu2/s] + 
          28*zeta[2]) + G[0, 1, x]*((5/3 + (8*I)*Pi)*zeta[2] + 
          8*Log[mu2/s]*zeta[2] - 8*zeta[3]) - ((5*I)/3)*Pi*zeta[3] + 
        48*zeta[2]*zeta[3] + (55/12 - (8*I)*Pi)*zeta[4] + 
        G[1, x]*((-4*I)*Pi*zeta[3] + 11*zeta[4]) + 
        Log[mu2/s]*((-8*I)*Pi*zeta[3] + 22*zeta[4]) - 8*zeta[5])/(1 - x) + 
      8*zeta[5]) + ((-I/2)*Pi*G[1, 1, 0, x] + (5*G[0, 1, 0, 0, x])/2 + 
      (-15/2 - (3*I)*Pi)*G[0, 1, 0, 1, x] - (15*G[0, 1, 1, 0, x])/2 - 
      4*G[1, 0, 0, 0, x] + (5/2 + I*Pi)*G[1, 0, 0, 1, x] + 
      (5*G[1, 0, 1, 0, x])/2 - G[1, 1, 0, 0, x]/2 - 42*G[0, 0, 0, 0, 0, x] + 
      30*G[0, 0, 0, 0, 1, x] + 30*G[0, 0, 0, 1, 0, x] - 
      15*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 0, 1, x] + 
      12*G[0, 0, 1, 1, 0, x] - 28*G[0, 0, 1, 1, 1, x] - 
      18*G[0, 1, 0, 0, 0, x] + 18*G[0, 1, 0, 0, 1, x] + 
      18*G[0, 1, 0, 1, 0, x] - 21*G[0, 1, 0, 1, 1, x] + 
      6*G[1, 0, 0, 0, 0, x] - 6*G[1, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 1, 0, x] + 
      7*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 0, x]*(-27 - 12*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(-27 + (3*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(38 + 12*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (19 - (2*I)*Pi + 14*Log[mu2/s]) + G[0, 0, 1, x]*
       (20 - (3*I)*Pi + (5 + (2*I)*Pi)*Log[mu2/s] - 61*zeta[2]) + 
      G[0, 0, 0, x]*(-46 + (3*I)*Pi - 8*Log[mu2/s] - 60*zeta[2]) + 
      G[0, 1, 0, x]*(20 + 5*Log[mu2/s] - 48*zeta[2]) + 
      G[0, 1, 1, x]*(((-15*I)/2)*Pi - 15*zeta[2]) + 
      G[1, 0, 1, x]*(((5*I)/2)*Pi + 5*zeta[2]) + 
      G[1, 0, 0, x]*(9/4 - ((5*I)/2)*Pi - Log[mu2/s] + 12*zeta[2]) + 
      G[1, 0, x]*(((9*I)/4)*Pi - I*Pi*Log[mu2/s] + 2*zeta[2] - 6*zeta[3]) + 
      (-71/4 + ((15*I)/2)*Pi)*zeta[3] + G[0, 1, x]*
       ((20*I)*Pi + (65/2 - (2*I)*Pi)*zeta[2] + Log[mu2/s]*
         ((5*I)*Pi + 10*zeta[2]) + 8*zeta[3]) + 
      G[0, 0, x]*(239/8 - ((47*I)/2)*Pi - Log[mu2/s]^2 + 64*zeta[2] + 
        Log[mu2/s]*(5/2 - (5*I)*Pi + 24*zeta[2]) + 42*zeta[3]) + 
      zeta[2]*(((71*I)/4)*Pi + 72*zeta[3]) + 
      G[0, x]*(((239*I)/8)*Pi - I*Pi*Log[mu2/s]^2 + (-101/4 - (4*I)*Pi)*
         zeta[2] + Log[mu2/s]*(((5*I)/2)*Pi + 4*zeta[2] - 12*zeta[3]) - 
        23*zeta[3] - 60*zeta[4]) + (1055/8 + (2*I)*Pi)*zeta[4] + 
      G[1, x]*((3*I)*Pi*zeta[2] + (-3 + I*Pi)*zeta[3] + (91*zeta[4])/4) + 
      Log[mu2/s]*((6*I)*Pi*zeta[2] + (-6 + (2*I)*Pi)*zeta[3] + 
        (91*zeta[4])/2) + 38*zeta[5])/(1 - x) + 
    x^2*(-544/27 - ((46*I)/3)*Pi + (15 + (3*I)*Pi)*G[0, 0, 0, 1, x] + 
      (15 + (30*I)*Pi)*G[0, 0, 1, 0, x] + (7 - (2*I)*Pi)*G[0, 1, 0, 1, x] + 
      (7 - (36*I)*Pi)*G[0, 1, 1, 0, x] + (6 - (6*I)*Pi)*G[1, 0, 0, 1, x] + 
      (6 - (12*I)*Pi)*G[1, 0, 1, 0, x] + (26 + (5*I)*Pi)*G[1, 1, 0, 1, x] + 
      (26 + (18*I)*Pi)*G[1, 1, 1, 0, x] - 42*G[0, 0, 0, 0, 0, x] + 
      3*G[0, 0, 0, 1, 1, x] + 30*G[0, 0, 1, 0, 0, x] - 
      5*G[0, 0, 1, 1, 1, x] + 48*G[0, 1, 0, 0, 0, x] - 
      2*G[0, 1, 0, 1, 1, x] - 36*G[0, 1, 1, 0, 0, x] + 
      4*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 0, x] - 
      6*G[1, 0, 0, 1, 1, x] - 12*G[1, 0, 1, 0, 0, x] + 
      8*G[1, 0, 1, 1, 1, x] - 30*G[1, 1, 0, 0, 0, x] + 
      5*G[1, 1, 0, 1, 1, x] + 18*G[1, 1, 1, 0, 0, x] - 
      7*G[1, 1, 1, 1, 1, x] + G[1, 0, 0, 0, x]*(-44 + (12*I)*Pi - 
        12*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-41 + (36*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(-23 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(-18 + (6*I)*Pi - 2*Log[mu2/s]) + 
      (-127/108 - ((11*I)/18)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/72 + 
      G[0, 0, 1, 1, x]*(6 - (3*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(-19 - (5*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(17 - (18*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(14 - (30*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-22 + (27*I)*Pi + (-16 + (12*I)*Pi)*Log[mu2/s] - 
        30*zeta[2]) + Log[mu2/s]^2*(-152/27 - ((127*I)/36)*Pi - 
        (109*zeta[2])/12) + G[0, 0, 0, x]*(-42 + (37*I)*Pi + 
        (8 + (12*I)*Pi)*Log[mu2/s] - 6*zeta[2]) + 
      G[0, 0, 1, x]*(-2 + (13*I)*Pi + (-8 + (2*I)*Pi)*Log[mu2/s] - 
        5*zeta[2]) + G[1, 1, 1, x]*(2 + (23*I)*Pi + (16 + (2*I)*Pi)*
         Log[mu2/s] - zeta[2]) + G[1, 0, 1, x]*(-22 - (28*I)*Pi + 
        (-16 - (2*I)*Pi)*Log[mu2/s] + 2*zeta[2]) + 
      G[0, 1, 1, x]*(34 - (8*I)*Pi + (8 - (2*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
      G[0, 1, 0, x]*(-2 - (42*I)*Pi + (-8 - (12*I)*Pi)*Log[mu2/s] + 
        12*zeta[2]) + G[1, 0, 0, x]*(54 - (22*I)*Pi + (16 - (12*I)*Pi)*
         Log[mu2/s] + 24*zeta[2]) + G[0, 1, x]*(-267/8 + ((75*I)/2)*Pi + 
        5*Log[mu2/s]^2 + (-99/2 + (36*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(11/2 + (10*I)*Pi + 2*zeta[2]) - 38*zeta[3]) + 
      G[1, 0, x]*(-267/8 + ((75*I)/2)*Pi + 5*Log[mu2/s]^2 + 
        (-73/2 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(11/2 + (10*I)*Pi + 
          12*zeta[2]) - 24*zeta[3]) + (-2849/54 - ((661*I)/9)*Pi)*zeta[3] + 
      G[1, 1, x]*(3/8 - ((75*I)/2)*Pi - 5*Log[mu2/s]^2 + 
        Log[mu2/s]*(-35/2 - (10*I)*Pi - 2*zeta[2]) + (-75/2 - (18*I)*Pi)*
         zeta[2] + 20*zeta[3]) + zeta[2]*(29563/216 - ((3737*I)/36)*Pi + 
        30*zeta[3]) + G[0, 0, x]*(531/8 - ((75*I)/2)*Pi - 5*Log[mu2/s]^2 + 
        Log[mu2/s]*(13/2 - (10*I)*Pi - 12*zeta[2]) + (-77/2 - (30*I)*Pi)*
         zeta[2] + 42*zeta[3]) + Log[mu2/s]*(-46/3 - ((304*I)/27)*Pi + 
        (227/36 - ((51*I)/2)*Pi)*zeta[2] + (-202/9 - (14*I)*Pi)*zeta[3] - 
        (179*zeta[4])/2) + (-10583/48 - (33*I)*Pi)*zeta[4] + 
      G[0, x]*(-271/4 - 6*Log[mu2/s]^2 + (29 + (57*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-33 + (32 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + 
        (-12 + (30*I)*Pi)*zeta[3] + (105*zeta[4])/2) + 
      G[1, x]*(271/4 + 6*Log[mu2/s]^2 + (43 - (12*I)*Pi)*zeta[2] + 
        (57 - (9*I)*Pi)*zeta[3] + Log[mu2/s]*(33 + (40 - (12*I)*Pi)*zeta[2] + 
          12*zeta[3]) + (327*zeta[4])/4) + 38*zeta[5]) + 
    (((-227*I)/16)*Pi + 6*G[0, 0, 0, 0, x] + (-2 - (3*I)*Pi)*
       G[0, 0, 0, 1, x] - 2*G[0, 0, 1, 0, x] + (37*G[0, 1, 0, 0, x])/2 + 
      (-19 + ((5*I)/2)*Pi)*G[0, 1, 0, 1, x] + (-19 + I*Pi)*G[0, 1, 1, 0, x] + 
      (-33/2 + ((3*I)/2)*Pi)*G[0, 1, 1, 1, x] + 22*G[1, 0, 0, 0, x] + 
      (-12 - ((7*I)/2)*Pi)*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
      3*G[0, 0, 0, 1, 1, x] + 4*G[0, 0, 1, 1, 1, x] + 
      (5*G[0, 1, 0, 1, 1, x])/2 + 6*G[0, 1, 1, 0, 0, x] - 
      5*G[0, 1, 1, 0, 1, x] - 5*G[0, 1, 1, 1, 0, x] + 
      (13*G[0, 1, 1, 1, 1, x])/2 - (7*G[1, 0, 0, 1, 1, x])/2 - 
      18*G[1, 0, 1, 0, 0, x] + 18*G[1, 0, 1, 0, 1, x] + 
      18*G[1, 0, 1, 1, 0, x] - 13*G[1, 0, 1, 1, 1, x] - 
      24*G[1, 1, 0, 0, 0, x] + 11*G[1, 1, 0, 0, 1, x] + 
      11*G[1, 1, 0, 1, 0, x] + (5*G[1, 1, 0, 1, 1, x])/2 - 
      16*G[1, 1, 1, 0, 0, x] + 25*G[1, 1, 1, 0, 1, x] + 
      25*G[1, 1, 1, 1, 0, x] - 45*G[1, 1, 1, 1, 1, x] + 
      G[1, 1, 1, 0, x]*(-13 - I*Pi - 10*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(-13 + ((7*I)/2)*Pi - 10*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-7 - 4*Log[mu2/s]) + G[0, 0, 1, 1, x]*
       (21 + (2*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 1, 1, x]*
       (-83/4 + (4*I)*Pi - Log[mu2/s]) + (I/3)*Pi*Log[mu2/s]^3 + 
      G[1, 1, 0, 0, x]*(6 - I*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(221/4 - (7*I)*Pi + 13*Log[mu2/s]) + 
      G[1, 1, 0, x]*(32 + (4*I)*Pi + (11 + (2*I)*Pi)*Log[mu2/s] - 
        53*zeta[2]) + G[1, 1, 1, x]*(-285/4 + ((63*I)/4)*Pi + 
        (-53/2 + (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 49*zeta[2]) + 
      G[1, 0, 1, x]*(32 - ((87*I)/4)*Pi + (11 - I*Pi)*Log[mu2/s] - 
        (95*zeta[2])/2) + G[1, 0, 0, x]*(-131/4 - I*Pi - 11*Log[mu2/s] - 
        16*zeta[2]) + Log[mu2/s]^2*(((-3*I)/8)*Pi - (21*zeta[2])/4) + 
      G[0, 1, 0, x]*(13/2 + (I/2)*Pi + Log[mu2/s] + 4*zeta[2]) + 
      G[0, 1, 1, x]*(291/8 - ((81*I)/4)*Pi + (61/4 - (I/2)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/4 + (23*zeta[2])/4) + G[0, 0, 1, x]*
       (13/2 + (20*I)*Pi + (1 - (2*I)*Pi)*Log[mu2/s] + 7*zeta[2]) + 
      G[0, 0, x]*(33/8 + (3*I)*Pi + (7/2 - I*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 
        25*zeta[2]) + G[0, x]*(((-93*I)/8)*Pi + I*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*((I/2)*Pi - 18*zeta[2]) + (-163/4 - (4*I)*Pi)*zeta[2] - 
        5*zeta[3]) + G[0, 1, x]*(-63/4 + ((319*I)/8)*Pi - 
        (I/4)*Pi*Log[mu2/s]^2 + (9/2 + ((9*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 + ((65*I)/4)*Pi + 5*zeta[2]) - (9*zeta[3])/2) + 
      (-8 - ((2*I)/3)*Pi)*zeta[3] + G[1, 0, x]*(-63/4 - ((15*I)/4)*Pi + 
        (34 - I*Pi)*zeta[2] + Log[mu2/s]*(-3 + 8*zeta[2]) + 2*zeta[3]) + 
      zeta[2]*(787/8 + ((125*I)/8)*Pi + 12*zeta[3]) + 
      G[1, 1, x]*(879/16 - ((37*I)/2)*Pi + (19/8 - (I/2)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/3 + (409*zeta[2])/8 + Log[mu2/s]*(83/4 - ((43*I)/4)*Pi + 
          (29*zeta[2])/2) + (205*zeta[3])/6) + 
      G[1, x]*(-227/16 + ((535*I)/16)*Pi + (1/3 - (I/3)*Pi)*Log[mu2/s]^3 + 
        (-581/4 - ((159*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*
         (-3/8 + ((27*I)/8)*Pi + (21*zeta[2])/4) + 
        Log[mu2/s]*(-23/4 + (17*I)*Pi + (-165/4 + (2*I)*Pi)*zeta[2] - 
          5*zeta[3]) + (-119/12 + (I/6)*Pi)*zeta[3] - (169*zeta[4])/4) + 
      x^2*(-30*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] + 
        G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] + 16*G[0, 1, 0, 1, x] + 
        16*G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 0, x] + 
        15*G[1, 0, 0, 1, x] + 15*G[1, 0, 1, 0, x] + 5*G[1, 0, 1, 1, x] - 
        3*G[1, 1, 0, 0, x] + 17*G[1, 1, 0, 1, x] + 17*G[1, 1, 1, 0, x] - 
        48*G[1, 1, 1, 1, x] + G[1, 1, 0, x]*(-31 - (2*I)*Pi - 
          16*Log[mu2/s]) + G[1, 0, 1, x]*(-31 + (4*I)*Pi - 16*Log[mu2/s]) + 
        G[0, 0, 1, x]*(-11 - I*Pi - 8*Log[mu2/s]) + G[0, 1, 0, x]*
         (-11 + (5*I)*Pi - 8*Log[mu2/s]) + G[0, 1, 1, x]*
         (-13 - 4*Log[mu2/s]) + G[1, 0, 0, x]*(7 + I*Pi + 4*Log[mu2/s]) + 
        G[0, 0, 0, x]*(23 - (4*I)*Pi + 20*Log[mu2/s]) + 
        G[1, 1, 1, x]*(67 - (3*I)*Pi + 28*Log[mu2/s]) + 
        G[1, 1, x]*(-541/8 + ((13*I)/2)*Pi + (-59/2 + (2*I)*Pi)*Log[mu2/s] - 
          5*Log[mu2/s]^2 - (89*zeta[2])/2) + G[1, 0, x]*
         (277/8 - ((13*I)/2)*Pi + (35/2 - (2*I)*Pi)*Log[mu2/s] + 
          5*Log[mu2/s]^2 - (89*zeta[2])/2) + G[0, 1, x]*
         (277/8 - ((13*I)/2)*Pi + (35/2 - (2*I)*Pi)*Log[mu2/s] + 
          5*Log[mu2/s]^2 - (85*zeta[2])/2) + G[0, 0, x]*
         (-13/8 + ((13*I)/2)*Pi + (-11/2 + (2*I)*Pi)*Log[mu2/s] - 
          5*Log[mu2/s]^2 - (61*zeta[2])/2) + (-831/8 + ((39*I)/2)*Pi)*
         zeta[2] - 15*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*
         ((-105/2 + (6*I)*Pi)*zeta[2] - 12*zeta[3]) + (-18 + (10*I)*Pi)*
         zeta[3] + G[1, x]*(271/4 + 6*Log[mu2/s]^2 + (70 - I*Pi)*zeta[2] + 
          Log[mu2/s]*(33 + 40*zeta[2]) + 10*zeta[3]) + 
        G[0, x]*(-271/4 - 6*Log[mu2/s]^2 + (56 - (8*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-33 + 32*zeta[2]) + 17*zeta[3]) - 7*zeta[4]) + 
      x*(-909/32 - ((315*I)/16)*Pi + 6*G[0, 0, 0, 0, x] - 
        6*G[0, 0, 1, 1, x] - (17*G[0, 1, 0, 0, x])/2 + 8*G[0, 1, 0, 1, x] + 
        8*G[0, 1, 1, 0, x] + 2*G[0, 1, 1, 1, x] - 16*G[1, 0, 0, 0, x] + 
        (9*G[1, 0, 0, 1, x])/2 + (9*G[1, 0, 1, 0, x])/2 + 
        (13*G[1, 0, 1, 1, x])/2 + 6*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + 
        G[1, 1, 1, 0, x] - (33*G[1, 1, 1, 1, x])/2 + 
        G[0, 1, 1, x]*(-37/4 + (5*I)*Pi - 5*Log[mu2/s]) + 
        G[0, 0, 0, x]*(11 + (2*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-59/4 + (3*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 1, x]*(-59/4 + (7*I)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 0, x]*(-33/4 - ((3*I)/2)*Pi - Log[mu2/s]) + 
        G[0, 0, 1, x]*(-33/4 - (7*I)*Pi - Log[mu2/s]) + 
        (-37/24 - ((11*I)/12)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/48 + 
        G[1, 0, 0, x]*(27/2 - ((9*I)/2)*Pi + 7*Log[mu2/s]) + 
        G[1, 1, 1, x]*(61/2 - ((9*I)/2)*Pi + 11*Log[mu2/s]) + 
        G[1, 0, x]*(199/8 + ((33*I)/4)*Pi + (19/2 + (5*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - 27*zeta[2]) + G[1, 1, x]*(-49/4 + ((23*I)/4)*Pi + 
          (-10 + (3*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - (21*zeta[2])/2) + 
        G[0, 1, x]*(199/8 - (8*I)*Pi + (19/2 - (4*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 - 9*zeta[2]) + (-473/8 + ((31*I)/8)*Pi)*zeta[2] + 
        G[0, 0, x]*(-277/8 - ((23*I)/4)*Pi + (-17/2 - (3*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + 3*zeta[2]) + Log[mu2/s]^2*(-15/2 - ((33*I)/8)*Pi + 
          (47*zeta[2])/8) + G[0, x]*(271/8 + ((27*I)/4)*Pi + 
          (3 + (2*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(33/2 + (7*I)*Pi - 
            8*zeta[2]) + (17/4 - (6*I)*Pi)*zeta[2] - 5*zeta[3]) + 
        Log[mu2/s]*(-167/8 - ((51*I)/4)*Pi + (-65/8 + ((15*I)/4)*Pi)*
           zeta[2] + zeta[3]/3) + (-107/12 + ((25*I)/3)*Pi)*zeta[3] + 
        G[1, x]*(-523/16 - ((13*I)/8)*Pi + (-5/2 - I*Pi)*Log[mu2/s]^2 + 
          (267*zeta[2])/4 + Log[mu2/s]*(-57/4 - ((11*I)/2)*Pi + 16*zeta[2]) + 
          (33*zeta[3])/2) - (171*zeta[4])/32) + (583/8 - (2*I)*Pi)*zeta[4] + 
      Log[mu2/s]*(((-23*I)/4)*Pi + (71/4 - (2*I)*Pi)*zeta[2] + 
        (5 - (2*I)*Pi)*zeta[3] + (11*zeta[4])/2) + 
      x^3*(36*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 
        12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
        12*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
        12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] + 
        G[0, 0, 0, x]*(-42 - 24*Log[mu2/s]) + G[1, 1, 1, x]*
         (-42 - 24*Log[mu2/s]) + G[0, 0, 1, x]*(21 + 12*Log[mu2/s]) + 
        G[0, 1, 0, x]*(21 + 12*Log[mu2/s]) + G[1, 0, 1, x]*
         (21 + 12*Log[mu2/s]) + G[1, 1, 0, x]*(21 + 12*Log[mu2/s]) + 
        (417*zeta[2])/4 + 18*Log[mu2/s]^2*zeta[2] + 
        G[0, 0, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 + 33*zeta[2]) + 
        G[1, 1, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 + 33*zeta[2]) + 
        G[0, 1, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 + 39*zeta[2]) + 
        G[1, 0, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 + 39*zeta[2]) + 
        G[0, x]*(-63*zeta[2] - 36*Log[mu2/s]*zeta[2] - 12*zeta[3]) + 
        G[1, x]*(-63*zeta[2] - 36*Log[mu2/s]*zeta[2] - 12*zeta[3]) + 
        21*zeta[3] + Log[mu2/s]*(63*zeta[2] + 12*zeta[3]) + (27*zeta[4])/2) + 
      ((-4*I)*Pi*G[0, 0, 1, x] - 4*G[0, 0, 1, 1, x] + (-3/2 + (I/2)*Pi)*
         G[0, 1, 0, 1, x] + (-3/2 - I*Pi)*G[0, 1, 1, 0, x] + 
        (8 - ((3*I)/2)*Pi)*G[0, 1, 1, 1, x] + (9/2 + ((5*I)/2)*Pi)*
         G[1, 0, 0, 1, x] + (9*G[1, 0, 1, 0, x])/2 + G[0, 1, 0, 1, 1, x]/2 - 
        6*G[0, 1, 1, 0, 0, x] + 5*G[0, 1, 1, 0, 1, x] + 
        5*G[0, 1, 1, 1, 0, x] - (13*G[0, 1, 1, 1, 1, x])/2 + 
        (5*G[1, 0, 0, 1, 1, x])/2 + 18*G[1, 0, 1, 0, 0, x] - 
        18*G[1, 0, 1, 0, 1, x] - 18*G[1, 0, 1, 1, 0, x] + 
        13*G[1, 0, 1, 1, 1, x] + 24*G[1, 1, 0, 0, 0, x] - 
        11*G[1, 1, 0, 0, 1, x] - 11*G[1, 1, 0, 1, 0, x] - 
        (5*G[1, 1, 0, 1, 1, x])/2 + 16*G[1, 1, 1, 0, 0, x] - 
        25*G[1, 1, 1, 0, 1, x] - 25*G[1, 1, 1, 1, 0, x] + 
        45*G[1, 1, 1, 1, 1, x] + G[1, 1, 1, 1, x]*(-73/4 + (7*I)*Pi - 
          13*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-19/2 + I*Pi - 12*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(21/4 - (4*I)*Pi + Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(7 + I*Pi + 10*Log[mu2/s]) + G[1, 1, 0, 1, x]*
         (7 - ((7*I)/2)*Pi + 10*Log[mu2/s]) + G[0, 1, 1, x]*
         (-53/8 + ((13*I)/4)*Pi + (-13/4 + (I/2)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/4 - (35*zeta[2])/4) + G[0, 1, 0, x]*
         (((-3*I)/2)*Pi - 4*zeta[2]) + G[1, 0, 0, x]*(((9*I)/2)*Pi + 
          16*zeta[2]) + G[1, 0, 1, x]*(-39/4 + ((27*I)/4)*Pi + 
          (-3 + I*Pi)*Log[mu2/s] + (97*zeta[2])/2) + 
        G[1, 1, 1, x]*(16 - ((19*I)/4)*Pi + (13/2 - (4*I)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 + 49*zeta[2]) + G[1, 1, 0, x]*
         (-39/4 - ((11*I)/2)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] + 53*zeta[2]) + 
        G[1, 1, x]*(-333/16 + ((3*I)/4)*Pi + (-5/8 + (I/2)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3/3 + Log[mu2/s]*(-11/2 + ((9*I)/4)*Pi - 
            (29*zeta[2])/2) - (163*zeta[2])/8 - (205*zeta[3])/6) + 
        G[1, 0, x]*(((-39*I)/4)*Pi + Log[mu2/s]*((-3*I)*Pi - 8*zeta[2]) + 
          (-3 + I*Pi)*zeta[2] - 2*zeta[3]) + G[0, 1, x]*
         (((-53*I)/8)*Pi + (I/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           (((-13*I)/4)*Pi - 3*zeta[2]) + (15 - (I/4)*Pi)*zeta[2] + 
          (5*zeta[3])/2) + G[1, x]*(((-333*I)/16)*Pi + 
          (I/3)*Pi*Log[mu2/s]^3 + Log[mu2/s]^2*(((-5*I)/8)*Pi - 
            (21*zeta[2])/4) + (451/8 + ((125*I)/8)*Pi)*zeta[2] + 
          (-45/4 - ((7*I)/6)*Pi)*zeta[3] + Log[mu2/s]*(((-11*I)/2)*Pi + 
            (51/4 - (2*I)*Pi)*zeta[2] + 5*zeta[3]) + 45*zeta[4]))/x - 
      2*zeta[5] + ((-I/2)*Pi*G[1, 1, 0, x] - 6*G[0, 0, 0, 0, x] + 
        (2 + (3*I)*Pi)*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 
        G[0, 1, 0, 0, x]/2 + (3/2 - (3*I)*Pi)*G[0, 1, 0, 1, x] + 
        (3*G[0, 1, 1, 0, x])/2 + 2*G[1, 0, 0, 0, x] + 
        (-1/2 + I*Pi)*G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x]/2 - 
        G[1, 1, 0, 0, x]/2 + 3*G[0, 0, 0, 1, 1, x] - 4*G[0, 0, 1, 1, 1, x] - 
        3*G[0, 1, 0, 1, 1, x] + G[1, 0, 0, 1, 1, x] + 
        G[0, 1, 0, x]*(-2 - Log[mu2/s]) + G[1, 0, 0, x]*(-3/4 + (I/2)*Pi - 
          Log[mu2/s]) + G[0, 0, 1, 1, x]*((-2*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 0, 0, x]*(7 + 4*Log[mu2/s]) + G[0, 0, x]*(-33/8 + ((3*I)/2)*Pi + 
          (-7/2 + I*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 9*zeta[2]) + 
        G[0, 0, 1, x]*(-2 + I*Pi + (-1 + (2*I)*Pi)*Log[mu2/s] - 7*zeta[2]) + 
        G[1, 0, 1, x]*((-I/2)*Pi - zeta[2]) + G[0, 1, 1, x]*
         (((3*I)/2)*Pi + 3*zeta[2]) + G[1, 0, x]*(((-3*I)/4)*Pi - 
          I*Pi*Log[mu2/s] + 5*zeta[2]) + zeta[2]*(((-5*I)/4)*Pi - 
          12*zeta[3]) + (5/4 - (I/2)*Pi)*zeta[3] + 
        G[0, 1, x]*((-2*I)*Pi + Log[mu2/s]*((-I)*Pi - 2*zeta[2]) + 
          (-7/2 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 
        G[0, x]*(((-33*I)/8)*Pi - I*Pi*Log[mu2/s]^2 + (71/4 + (5*I)*Pi)*
           zeta[2] + Log[mu2/s]*(((-7*I)/2)*Pi + 10*zeta[2]) + 3*zeta[3]) + 
        Log[mu2/s]*((2*I)*Pi*zeta[3] - (11*zeta[4])/2) + 
        G[1, x]*(I*Pi*zeta[3] - (11*zeta[4])/4) + (-223/8 + (2*I)*Pi)*
         zeta[4] + 2*zeta[5])/(1 - x))/Nc^2 + 
    (Nf*(((8915*I)/108)*Pi + 36*G[0, 0, 0, 0, x] + (8/3 - (24*I)*Pi)*
        G[0, 0, 0, 1, x] + (8*G[0, 0, 1, 0, x])/3 + (38*G[0, 1, 0, 0, x])/3 + 
       (11/3 + (24*I)*Pi)*G[0, 1, 0, 1, x] + (11/3 + (8*I)*Pi)*
        G[0, 1, 1, 0, x] + (70*G[0, 1, 1, 1, x])/3 + 8*G[1, 0, 0, 0, x] + 
       (-17/3 - (8*I)*Pi)*G[1, 0, 0, 1, x] + (-17/3 - (24*I)*Pi)*
        G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] - (20*G[1, 1, 0, 1, x])/3 + 
       (-20/3 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 57*G[1, 1, 1, 1, x] - 
       24*G[0, 0, 0, 1, 1, x] + 32*G[0, 0, 1, 1, 1, x] + 
       24*G[0, 1, 0, 1, 1, x] + 8*G[0, 1, 1, 0, 0, x] - 
       8*G[1, 0, 0, 1, 1, x] - 24*G[1, 0, 1, 0, 0, x] - 
       32*G[1, 1, 0, 0, 0, x] + 24*G[1, 1, 1, 0, 0, x] + 
       G[0, 0, 0, x]*(-52 + ((44*I)/3)*Pi - 24*Log[mu2/s]) + 
       G[0, 0, 1, 1, x]*(-40/3 + (16*I)*Pi - 16*Log[mu2/s]) + 
       ((11*I)/2)*Pi*Log[mu2/s]^2 + G[1, 1, 0, 0, x]*(-23/3 - (16*I)*Pi + 
         16*Log[mu2/s]) + G[1, 1, 1, x]*(475/9 - ((77*I)/3)*Pi + 
         38*Log[mu2/s]) + G[1, 1, 0, x]*(191/18 - (11*I)*Pi + 
         (10/3 + (16*I)*Pi)*Log[mu2/s] - 56*zeta[2]) + 
       G[0, 1, 1, x]*(-53/18 + ((46*I)/3)*Pi - (35*Log[mu2/s])/3 - 
         24*zeta[2]) + G[0, 1, 0, x]*(-23/18 + (15*I)*Pi - (4*Log[mu2/s])/3 - 
         8*zeta[2]) + G[0, 0, x]*(136/3 - ((491*I)/18)*Pi + 
         (26 - ((40*I)/3)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + zeta[2]/3) + 
       G[1, 0, 1, x]*(191/18 + ((23*I)/3)*Pi + (10*Log[mu2/s])/3 + 
         8*zeta[2]) + G[1, 0, 0, x]*(-40/3 - ((5*I)/3)*Pi - 4*Log[mu2/s] + 
         24*zeta[2]) + G[0, 0, 1, x]*(-23/18 - (12*I)*Pi + 
         (-4/3 - (16*I)*Pi)*Log[mu2/s] + 56*zeta[2]) + 
       G[1, 0, x]*(-107/18 - ((73*I)/18)*Pi + Log[mu2/s]*
          (-4/3 - ((2*I)/3)*Pi - 16*zeta[2]) + (92/3 + (8*I)*Pi)*zeta[2] - 
         8*zeta[3]) + G[0, 1, x]*(-107/18 - ((50*I)/9)*Pi + 
         (71/3 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*(-4/3 - (13*I)*Pi + 
           16*zeta[2]) - 8*zeta[3]) + G[0, x]*(((709*I)/18)*Pi + 
         (6*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((74*I)/3)*Pi - 
           (40*zeta[2])/3) + (-485/18 - ((23*I)/3)*Pi)*zeta[2] - 6*zeta[3]) + 
       (65/18 - ((56*I)/3)*Pi)*zeta[3] + G[1, 1, x]*
        (-4445/108 + ((63*I)/2)*Pi + (-287/9 + ((67*I)/3)*Pi)*Log[mu2/s] - 
         (19*Log[mu2/s]^2)/2 + (-139/6 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
       zeta[2]*(-379/3 - ((154*I)/9)*Pi + 96*zeta[3]) + 
       ((12*I)*Pi*G[0, 0, 1, x] + 12*G[0, 0, 1, 1, x] - (2*G[0, 1, 0, 1, x])/
          3 + (-2/3 - (8*I)*Pi)*G[0, 1, 1, 0, x] - (70*G[0, 1, 1, 1, x])/3 + 
         2*G[1, 0, 0, 1, x] + (2 + (24*I)*Pi)*G[1, 0, 1, 0, x] - 
         11*G[1, 0, 1, 1, x] + (8*G[1, 1, 0, 1, x])/3 + 
         (8/3 - (24*I)*Pi)*G[1, 1, 1, 0, x] + 33*G[1, 1, 1, 1, x] - 
         8*G[0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 0, 0, x] + 
         32*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 1, 0, 0, x] + 
         G[1, 1, 1, x]*(-424/9 + ((41*I)/3)*Pi - 22*Log[mu2/s]) + 
         G[1, 1, 0, 0, x]*(-16/3 + (16*I)*Pi - 16*Log[mu2/s]) + 
         G[1, 0, 1, x]*(-59/18 - ((31*I)/3)*Pi - (4*Log[mu2/s])/3) + 
         G[0, 1, 1, x]*(413/18 - ((37*I)/3)*Pi + (35*Log[mu2/s])/3) + 
         G[1, 0, 0, x]*((2*I)*Pi - 24*zeta[2]) + G[0, 1, 0, x]*
          (((-2*I)/3)*Pi + 8*zeta[2]) + G[1, 1, 0, x]*(-59/18 - (4*I)*Pi + 
           (-4/3 - (16*I)*Pi)*Log[mu2/s] + 56*zeta[2]) + 
         G[1, 1, x]*(4427/108 - ((161*I)/6)*Pi + (212/9 - ((37*I)/3)*Pi)*
            Log[mu2/s] + (11*Log[mu2/s]^2)/2 + (133/6 + (24*I)*Pi)*zeta[2] - 
           24*zeta[3]) + G[0, 1, x]*(((413*I)/18)*Pi + ((35*I)/3)*Pi*
            Log[mu2/s] + (-32 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
         G[1, 0, x]*(((-59*I)/18)*Pi + (2/3 - (8*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-4*I)/3)*Pi + 16*zeta[2]) + 8*zeta[3]) + 
         G[1, x]*(((4427*I)/108)*Pi + ((11*I)/2)*Pi*Log[mu2/s]^2 + 
           (-161/3 - ((35*I)/6)*Pi)*zeta[2] + Log[mu2/s]*(((212*I)/9)*Pi + 
             (-27 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + (-23/3 - (8*I)*Pi)*
            zeta[3] - 106*zeta[4]))/x + x^3*(24*G[0, 0, 0, 0, x] + 
         6*G[0, 0, 1, 1, x] - 14*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
         4*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] - 
         4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 14*G[1, 0, 1, 1, x] + 
         6*G[1, 1, 0, 0, x] + 24*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*
          (-32 + (8*I)*Pi - 16*Log[mu2/s]) + G[1, 1, 1, x]*
          (-32 + (8*I)*Pi - 16*Log[mu2/s]) + G[0, 0, 1, x]*
          (2 + (10*I)*Pi + 4*Log[mu2/s]) + G[1, 1, 0, x]*
          (2 + (10*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 0, x]*
          (2 - (14*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 1, x]*
          (2 - (14*I)*Pi + 4*Log[mu2/s]) + G[0, 1, 1, x]*
          (28 - (4*I)*Pi + 8*Log[mu2/s]) + G[1, 0, 0, x]*
          (28 - (4*I)*Pi + 8*Log[mu2/s]) + G[0, 1, x]*(-23 + (14*I)*Pi + 
           (-16 + (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2) + 
         G[1, 0, x]*(-23 + (14*I)*Pi + (-16 + (4*I)*Pi)*Log[mu2/s] - 
           4*Log[mu2/s]^2) + (69 - (42*I)*Pi)*zeta[2] + 
         12*Log[mu2/s]^2*zeta[2] + G[0, 0, x]*(23 - (14*I)*Pi + 
           (16 - (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 12*zeta[2]) + 
         G[1, 1, x]*(23 - (14*I)*Pi + (16 - (4*I)*Pi)*Log[mu2/s] + 
           4*Log[mu2/s]^2 + 12*zeta[2]) + G[0, x]*((-6 + (18*I)*Pi)*zeta[2] - 
           12*Log[mu2/s]*zeta[2] - 10*zeta[3]) + Log[mu2/s]*
          ((48 - (12*I)*Pi)*zeta[2] - 4*zeta[3]) + (-26 - (34*I)*Pi)*
          zeta[3] + G[1, x]*((-6 - (6*I)*Pi)*zeta[2] - 12*Log[mu2/s]*
            zeta[2] + 14*zeta[3]) - (39*zeta[4])/2) + 
       (-97/3 - (16*I)*Pi)*zeta[4] + x^2*(7625/216 + (25*I)*Pi - 
         36*G[0, 0, 0, 0, x] + (16*G[0, 0, 0, 1, x])/3 + 
         (16*G[0, 0, 1, 0, x])/3 - (47*G[0, 0, 1, 1, x])/3 + 
         (43*G[0, 1, 0, 0, x])/3 + (34*G[0, 1, 0, 1, x])/3 + 
         (34*G[0, 1, 1, 0, x])/3 + 12*G[0, 1, 1, 1, x] + 
         12*G[1, 0, 0, 0, x] + (2*G[1, 0, 0, 1, x])/3 + (2*G[1, 0, 1, 0, x])/
          3 + (83*G[1, 0, 1, 1, x])/3 - (7*G[1, 1, 0, 0, x])/3 - 
         (16*G[1, 1, 0, 1, x])/3 - (16*G[1, 1, 1, 0, x])/3 - 
         36*G[1, 1, 1, 1, x] + G[1, 0, 0, x]*(-48 + ((2*I)/3)*Pi - 
           12*Log[mu2/s]) + G[0, 1, 1, x]*(-36 + ((34*I)/3)*Pi - 
           12*Log[mu2/s]) + G[0, 1, 0, x]*(-113/9 + (17*I)*Pi - 
           (26*Log[mu2/s])/3) + G[0, 0, 1, x]*(-113/9 - (19*I)*Pi - 
           (26*Log[mu2/s])/3) + G[1, 1, 0, x]*(59/9 - (11*I)*Pi - 
           (10*Log[mu2/s])/3) + G[1, 0, 1, x]*(59/9 + (25*I)*Pi - 
           (10*Log[mu2/s])/3) + (151/108 + ((11*I)/18)*Pi)*Log[mu2/s]^3 + 
         (11*Log[mu2/s]^4)/72 + G[0, 0, 0, x]*(48 - ((20*I)/3)*Pi + 
           24*Log[mu2/s]) + G[1, 1, 1, x]*(48 - ((52*I)/3)*Pi + 
           24*Log[mu2/s]) + G[0, 0, x]*(3/2 + ((211*I)/9)*Pi + 
           (-12 + ((10*I)/3)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
           (82*zeta[2])/3) + Log[mu2/s]^2*(863/108 + ((151*I)/36)*Pi - 
           (287*zeta[2])/12) + G[0, 1, x]*(69/2 - ((221*I)/9)*Pi + 
           (24 - ((26*I)/3)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 - 
           (28*zeta[2])/3) + G[1, 1, x]*(-141/2 + ((167*I)/9)*Pi + 
           (-36 + ((26*I)/3)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
           (26*zeta[2])/3) + (-17417/108 + ((565*I)/12)*Pi)*zeta[2] + 
         G[1, 0, x]*(69/2 - ((157*I)/9)*Pi + (24 - ((10*I)/3)*Pi)*
            Log[mu2/s] + 6*Log[mu2/s]^2 + (28*zeta[2])/3) + 
         G[1, x]*(1583/9 + ((128*I)/3)*Pi + 12*Log[mu2/s]^2 + 
           (-673/9 - ((17*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(236/3 + (12*I)*Pi + 
             (14*zeta[2])/3) - 33*zeta[3]) + (2585/54 + ((469*I)/9)*Pi)*
          zeta[3] + Log[mu2/s]*(25 + ((863*I)/54)*Pi + 
           (-3641/36 + ((65*I)/6)*Pi)*zeta[2] + (100*zeta[3])/9) + 
         G[0, x]*(-1583/9 - ((128*I)/3)*Pi - 12*Log[mu2/s]^2 + 
           (835/9 - ((37*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-236/3 - (12*I)*Pi + 
             (94*zeta[2])/3) + 27*zeta[3]) + (29*zeta[4])/16) + 
       Log[mu2/s]*(((329*I)/9)*Pi + (-43 + ((8*I)/3)*Pi)*zeta[2] + 
         (-8/3 - (16*I)*Pi)*zeta[3] + 44*zeta[4]) + 
       x*(-2339/162 - ((21113*I)/108)*Pi + 36*G[0, 0, 0, 0, x] - 
         (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/3 + 
         (92*G[0, 0, 1, 1, x])/3 - (70*G[0, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 - 
         36*G[0, 1, 1, 1, x] - 36*G[1, 0, 0, 0, x] + (16*G[1, 0, 0, 1, x])/
          3 + (16*G[1, 0, 1, 0, x])/3 - (110*G[1, 0, 1, 1, x])/3 + 
         (52*G[1, 1, 0, 0, x])/3 + (28*G[1, 1, 0, 1, x])/3 + 
         (28*G[1, 1, 1, 0, x])/3 + 36*G[1, 1, 1, 1, x] + 
         G[0, 0, 0, x]*(-24 + ((32*I)/3)*Pi - 24*Log[mu2/s]) + 
         G[1, 1, 1, x]*(-24 + ((64*I)/3)*Pi - 24*Log[mu2/s]) + 
         G[1, 1, 0, x]*(-161/9 + (24*I)*Pi - (8*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(-161/9 - (34*I)*Pi - (8*Log[mu2/s])/3) + 
         (-109/108 - ((11*I)/18)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/72 + 
         G[0, 1, 0, x]*(11/9 - (26*I)*Pi + (8*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(11/9 + (32*I)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 0, 0, x]*(113/3 - ((32*I)/3)*Pi + 20*Log[mu2/s]) + 
         G[0, 1, 1, x]*(76/3 - ((64*I)/3)*Pi + 20*Log[mu2/s]) + 
         G[1, 0, x]*(7/18 + ((130*I)/9)*Pi + (-16/3 + ((40*I)/3)*Pi)*
            Log[mu2/s] - 2*Log[mu2/s]^2 - (193*zeta[2])/3) + 
         G[0, 1, x]*(7/18 + ((191*I)/9)*Pi + (-16/3 + ((56*I)/3)*Pi)*
            Log[mu2/s] - 2*Log[mu2/s]^2 - (137*zeta[2])/3) + 
         (37817/108 + ((107*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
          (-527/108 - ((565*I)/36)*Pi + (143*zeta[2])/12) + 
         G[1, 1, x]*(485/9 - ((101*I)/9)*Pi + (92/3 - ((44*I)/3)*Pi)*
            Log[mu2/s] + 6*Log[mu2/s]^2 + (65*zeta[2])/3) + 
         G[0, 0, x]*(-119/6 - ((151*I)/9)*Pi + (6 - ((28*I)/3)*Pi)*
            Log[mu2/s] + 6*Log[mu2/s]^2 + (121*zeta[2])/3) + 
         G[0, x]*(1583/18 + ((179*I)/9)*Pi + (6 + (4*I)*Pi)*Log[mu2/s]^2 + 
           Log[mu2/s]*(118/3 + ((38*I)/3)*Pi - (124*zeta[2])/3) + 
           (-553/9 + ((16*I)/3)*Pi)*zeta[2] - 24*zeta[3]) + 
         (-1583/54 - ((118*I)/9)*Pi)*zeta[3] + Log[mu2/s]*
          (-695/54 - ((4961*I)/54)*Pi + (5075/36 - ((101*I)/6)*Pi)*zeta[2] + 
           (98*zeta[3])/9) + G[1, x]*(-29221/108 - ((403*I)/6)*Pi + 
           (-56/3 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-1093/9 - 
             (12*I)*Pi - (44*zeta[2])/3) + (973/9 - ((70*I)/3)*Pi)*zeta[2] + 
           58*zeta[3]) + (1231*zeta[4])/16) + 
       G[1, x]*(8915/108 - ((1139*I)/108)*Pi + (11/2 - ((19*I)/2)*Pi)*
          Log[mu2/s]^2 + (-35/6 + ((91*I)/6)*Pi)*zeta[2] - (17*zeta[3])/3 + 
         Log[mu2/s]*(329/9 - ((200*I)/9)*Pi + (33 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) + 128*zeta[4]) - 16*zeta[5] + 
       ((-12*I)*Pi*G[1, 1, 0, x] - 36*G[0, 0, 0, 0, x] + 
         (-8/3 + (24*I)*Pi)*G[0, 0, 0, 1, x] - (8*G[0, 0, 1, 0, x])/3 + 
         (34*G[0, 1, 0, 0, x])/3 + (-2 - (24*I)*Pi)*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + 24*G[1, 0, 0, 0, x] + (2/3 + (8*I)*Pi)*
          G[1, 0, 0, 1, x] + (2*G[1, 0, 1, 0, x])/3 - 12*G[1, 1, 0, 0, x] + 
         24*G[0, 0, 0, 1, 1, x] - 32*G[0, 0, 1, 1, 1, x] - 
         24*G[0, 1, 0, 1, 1, x] + 8*G[1, 0, 0, 1, 1, x] + 
         G[1, 0, 0, x]*(-24 + ((38*I)/3)*Pi - 12*Log[mu2/s]) + 
         G[0, 1, 0, x]*(59/18 + ((32*I)/3)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 0, 1, 1, x]*(16/3 - (16*I)*Pi + 16*Log[mu2/s]) + 
         G[0, 0, 0, x]*(52 - ((44*I)/3)*Pi + 24*Log[mu2/s]) + 
         G[0, 0, 1, x]*(59/18 + (4*I)*Pi + (4/3 + (16*I)*Pi)*Log[mu2/s] - 
           56*zeta[2]) + G[0, 0, x]*(-136/3 + ((527*I)/18)*Pi + 
           (-26 + ((40*I)/3)*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - 
           (73*zeta[2])/3) + G[1, 0, 1, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
         G[0, 1, 1, x]*((-2*I)*Pi + 24*zeta[2]) + G[1, 0, x]*
          ((-24*I)*Pi - (12*I)*Pi*Log[mu2/s] + (98*zeta[2])/3) + 
         zeta[2]*(((491*I)/18)*Pi - 96*zeta[3]) + (-491/18 + ((32*I)/3)*Pi)*
          zeta[3] + G[0, x]*(((-136*I)/3)*Pi - (6*I)*Pi*Log[mu2/s]^2 + 
           (1073/18 - (I/3)*Pi)*zeta[2] + Log[mu2/s]*((-26*I)*Pi + 
             (88*zeta[2])/3) + 14*zeta[3]) + G[0, 1, x]*(((59*I)/18)*Pi + 
           Log[mu2/s]*(((4*I)/3)*Pi - 16*zeta[2]) + (-2/3 - (16*I)*Pi)*
            zeta[2] + 16*zeta[3]) + Log[mu2/s]*(((40*I)/3)*Pi*zeta[2] + 
           (-40/3 + (16*I)*Pi)*zeta[3] - 44*zeta[4]) + 
         G[1, x]*(((38*I)/3)*Pi*zeta[2] + (-38/3 + (8*I)*Pi)*zeta[3] - 
           22*zeta[4]) + (-221/3 + (16*I)*Pi)*zeta[4] + 16*zeta[5])/(1 - x)))/
     Nc + Nc^2*(((65287*I)/432)*Pi - (30*I)*Pi*G[0, 0, 0, 1, x] + 
      ((61*I)/2)*Pi*G[0, 1, 0, 1, x] - ((13*I)/2)*Pi*G[1, 0, 0, 1, x] + 
      (5/4 - (6*I)*Pi)*G[1, 0, 1, 1, x] - ((9*I)/2)*Pi*G[1, 1, 0, 1, x] - 
      30*G[0, 0, 0, 1, 1, x] + 40*G[0, 0, 1, 1, 1, x] + 
      (61*G[0, 1, 0, 1, 1, x])/2 + (5*G[0, 1, 1, 1, 1, x])/2 - 
      (13*G[1, 0, 0, 1, 1, x])/2 - 6*G[1, 0, 1, 1, 1, x] - 
      (9*G[1, 1, 0, 1, 1, x])/2 - 6*G[1, 1, 1, 1, 1, x] + 
      G[0, 0, 1, 1, x]*(-17/3 + (20*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(133/6 - (I/2)*Pi - 3*Log[mu2/s]) - 
      I*Pi*Log[mu2/s]^3 + G[1, 1, 1, 1, x]*(-335/4 + (7*I)*Pi + 
        13*Log[mu2/s]) + G[0, 1, 1, x]*(503/72 + ((157*I)/12)*Pi + 
        (-109/12 - ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - 
        (97*zeta[2])/4) + G[1, 1, 1, x]*(3953/36 - ((145*I)/4)*Pi + 
        (95/2 + I*Pi)*Log[mu2/s] - 6*Log[mu2/s]^2 - (31*zeta[2])/2) + 
      Log[mu2/s]^2*(((81*I)/8)*Pi + (27*zeta[2])/4) + 
      G[1, 0, 1, x]*(((5*I)/4)*Pi + (37*zeta[2])/2) + 
      G[0, 0, 1, x]*(((-17*I)/3)*Pi - (20*I)*Pi*Log[mu2/s] + 70*zeta[2]) + 
      G[0, 1, x]*(((503*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        (95/6 + ((77*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-109*I)/12)*Pi + 
          17*zeta[2]) - (43*zeta[3])/2) + (-107/12 - ((13*I)/6)*Pi)*zeta[3] + 
      G[1, 1, x]*(-62875/432 + ((403*I)/9)*Pi + (-81/8 - (3*I)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3 + (-773/24 + ((13*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(-2341/36 + ((109*I)/4)*Pi + (41*zeta[2])/2) + 
        (9*zeta[3])/2) + zeta[2]*(-13775/72 - ((201*I)/8)*Pi + 120*zeta[3]) + 
      (205/12 - (20*I)*Pi)*zeta[4] + G[1, x]*(65287/432 - 
        ((32623*I)/432)*Pi + (-1 + I*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(81/8 - ((105*I)/8)*Pi - (27*zeta[2])/4) + 
        (2827/36 + ((113*I)/8)*Pi)*zeta[2] + Log[mu2/s]*
         (2521/36 - ((403*I)/9)*Pi + (733/12 - (3*I)*Pi)*zeta[2] - 
          3*zeta[3]) + (227/12 - ((25*I)/2)*Pi)*zeta[3] + (93*zeta[4])/4) + 
      Log[mu2/s]*(((2521*I)/36)*Pi + (-739/12 + (3*I)*Pi)*zeta[2] + 
        (3 - (20*I)*Pi)*zeta[3] + 55*zeta[4]) + 
      ((20*I)*Pi*G[0, 0, 1, x] + 20*G[0, 0, 1, 1, x] - 
        (I/2)*Pi*G[0, 1, 0, 1, x] - ((7*I)/2)*Pi*G[1, 0, 0, 1, x] + 
        (-69/4 + (6*I)*Pi)*G[1, 0, 1, 1, x] + ((9*I)/2)*Pi*G[1, 1, 0, 1, x] - 
        G[0, 1, 0, 1, 1, x]/2 - (5*G[0, 1, 1, 1, 1, x])/2 - 
        (7*G[1, 0, 0, 1, 1, x])/2 + 6*G[1, 0, 1, 1, 1, x] + 
        (9*G[1, 1, 0, 1, 1, x])/2 + 6*G[1, 1, 1, 1, 1, x] + 
        G[1, 1, 1, 1, x]*(281/4 - (7*I)*Pi - 13*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(-253/6 + (I/2)*Pi + 3*Log[mu2/s]) + 
        G[1, 0, 1, x]*(((-69*I)/4)*Pi - (17*zeta[2])/2) + 
        G[0, 1, 1, x]*(2971/72 - ((253*I)/12)*Pi + (253/12 + ((3*I)/2)*Pi)*
           Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (23*zeta[2])/4) + 
        G[1, 1, 1, x]*(-926/9 + ((107*I)/4)*Pi + (-87/2 - I*Pi)*Log[mu2/s] + 
          6*Log[mu2/s]^2 + (31*zeta[2])/2) + G[1, 1, x]*
         (38821/432 - ((971*I)/18)*Pi + (87/8 + (3*I)*Pi)*Log[mu2/s]^2 - 
          Log[mu2/s]^3 + Log[mu2/s]*(881/18 - ((87*I)/4)*Pi - 
            (41*zeta[2])/2) + (1103/24 - ((13*I)/2)*Pi)*zeta[2] - 
          (9*zeta[3])/2) + G[0, 1, x]*(((2971*I)/72)*Pi - 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + (-373/6 + ((3*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((253*I)/12)*Pi + 3*zeta[2]) + (3*zeta[3])/2) + 
        G[1, x]*(((38821*I)/432)*Pi - I*Pi*Log[mu2/s]^3 + 
          (-9299/72 - ((207*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*
           (((87*I)/8)*Pi + (27*zeta[2])/4) + (-125/12 + ((5*I)/2)*Pi)*
           zeta[3] + Log[mu2/s]*(((881*I)/18)*Pi + (-775/12 + (3*I)*Pi)*
             zeta[2] + 3*zeta[3]) + (17*zeta[4])/4))/x + 
      x*(118841/2592 - ((73541*I)/1296)*Pi - (3*I)*Pi*G[0, 0, 0, 1, x] + 
        (2*I)*Pi*G[0, 1, 0, 1, x] + (6*I)*Pi*G[1, 0, 0, 1, x] - 
        (5*I)*Pi*G[1, 1, 0, 1, x] - 3*G[0, 0, 0, 1, 1, x] + 
        5*G[0, 0, 1, 1, 1, x] + 2*G[0, 1, 0, 1, 1, x] - 
        4*G[0, 1, 1, 1, 1, x] + 6*G[1, 0, 0, 1, 1, x] - 
        8*G[1, 0, 1, 1, 1, x] - 5*G[1, 1, 0, 1, 1, x] + 
        7*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, x]*(32/3 + (3*I)*Pi - 
          2*Log[mu2/s]) + G[1, 1, 1, 1, x]*(15 + (5*I)*Pi - 2*Log[mu2/s]) + 
        (-43/216 + ((19*I)/36)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/48 + 
        G[0, 1, 1, 1, x]*(-14 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-29/3 - (6*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 1, x]*(-97/36 - ((16*I)/3)*Pi + (26/3 + (2*I)*Pi)*
           Log[mu2/s] - 4*zeta[2]) + Log[mu2/s]^2*(-13/27 - ((631*I)/72)*Pi - 
          (31*zeta[2])/8) + G[1, 0, 1, x]*(((-29*I)/3)*Pi + 
          (2*I)*Pi*Log[mu2/s] - 2*zeta[2]) + (1219/9 + ((817*I)/24)*Pi)*
         zeta[2] + G[1, 1, 1, x]*(-41/9 + ((7*I)/3)*Pi + (-38/3 - (2*I)*Pi)*
           Log[mu2/s] + zeta[2]) + G[0, 0, 1, x]*(((32*I)/3)*Pi - 
          (2*I)*Pi*Log[mu2/s] + 5*zeta[2]) + G[1, 1, x]*
         (595/24 + ((179*I)/18)*Pi + 4*Log[mu2/s]^2 + (71*zeta[2])/3 + 
          Log[mu2/s]*(29/2 - ((14*I)/3)*Pi + 2*zeta[2]) - 2*zeta[3]) + 
        (-194/27 + ((55*I)/9)*Pi)*zeta[3] + G[0, 1, x]*(((-97*I)/36)*Pi + 
          Log[mu2/s]*(((26*I)/3)*Pi - 2*zeta[2]) - (104*zeta[2])/3 + 
          2*zeta[3]) + G[1, x]*(-29801/432 - ((2699*I)/216)*Pi + 
          (-49/6 + ((17*I)/6)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/18 + 
          Log[mu2/s]*(-4027/108 - ((11*I)/6)*Pi - (45*zeta[2])/2) + 
          (-109/18 - ((67*I)/6)*Pi)*zeta[2] + (115/9 - (3*I)*Pi)*zeta[3] - 
          (33*zeta[4])/4) + (89/96 + ((15*I)/2)*Pi)*zeta[4] + 
        Log[mu2/s]*(7931/648 - ((153*I)/4)*Pi + (1567/24 - ((23*I)/12)*Pi)*
           zeta[2] + (-7/3 + (2*I)*Pi)*zeta[3] + (11*zeta[4])/2) - 
        2*zeta[5]) - 20*zeta[5] + x^2*(-22943/108 - ((7645*I)/81)*Pi + 
        (3*I)*Pi*G[0, 0, 0, 1, x] - (2*I)*Pi*G[0, 1, 0, 1, x] - 
        (6*I)*Pi*G[1, 0, 0, 1, x] + (5*I)*Pi*G[1, 1, 0, 1, x] + 
        3*G[0, 0, 0, 1, 1, x] - 5*G[0, 0, 1, 1, 1, x] - 
        2*G[0, 1, 0, 1, 1, x] + 4*G[0, 1, 1, 1, 1, x] - 
        6*G[1, 0, 0, 1, 1, x] + 8*G[1, 0, 1, 1, 1, x] + 
        5*G[1, 1, 0, 1, 1, x] - 7*G[1, 1, 1, 1, 1, x] + 
        G[0, 1, 1, 1, x]*(-1 + (2*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, 1, x]*(-7/3 + (6*I)*Pi - 2*Log[mu2/s]) + 
        (101/108 + ((19*I)/18)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/24 + 
        G[0, 0, 1, 1, x]*(7/3 - (3*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 1, 1, x]*(1 - (5*I)*Pi + 2*Log[mu2/s]) + 
        Log[mu2/s]^2*(-350/27 + ((5*I)/36)*Pi - (31*zeta[2])/4) + 
        G[0, 0, 1, x]*(((7*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 5*zeta[2]) + 
        G[1, 1, 1, x]*(20/9 + ((11*I)/3)*Pi + (8/3 + (2*I)*Pi)*Log[mu2/s] - 
          zeta[2]) + (1010/9 + ((37*I)/4)*Pi)*zeta[2] + 
        G[1, 0, 1, x]*(((-7*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 2*zeta[2]) + 
        G[0, 1, 1, x]*(-20/9 - ((11*I)/3)*Pi + (-8/3 - (2*I)*Pi)*Log[mu2/s] + 
          4*zeta[2]) + G[0, 1, x]*(((-20*I)/9)*Pi + (47*zeta[2])/3 + 
          Log[mu2/s]*(((-8*I)/3)*Pi + 2*zeta[2]) - 2*zeta[3]) + 
        (763/54 - ((61*I)/9)*Pi)*zeta[3] + G[1, 1, x]*(((20*I)/9)*Pi + 
          Log[mu2/s]*(((8*I)/3)*Pi - 2*zeta[2]) - (47*zeta[2])/3 + 
          2*zeta[3]) + Log[mu2/s]*(-7645/81 - ((268*I)/9)*Pi + 
          (131/12 - ((23*I)/6)*Pi)*zeta[2] + (-14/3 - (2*I)*Pi)*zeta[3] - 
          (11*zeta[4])/2) + (-307/48 - ((15*I)/2)*Pi)*zeta[4] + 
        G[1, x]*(((-104*I)/27)*Pi + (-8/3 - ((7*I)/3)*Pi)*Log[mu2/s]^2 - 
          (7*Log[mu2/s]^3)/9 + (152/9 + ((17*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]*(-104/27 - ((16*I)/3)*Pi + 15*zeta[2]) + 
          (14/9 + (3*I)*Pi)*zeta[3] + (33*zeta[4])/4) + 2*zeta[5]) + 
      ((30*I)*Pi*G[0, 0, 0, 1, x] - (30*I)*Pi*G[0, 1, 0, 1, x] + 
        (10*I)*Pi*G[1, 0, 0, 1, x] + 30*G[0, 0, 0, 1, 1, x] - 
        40*G[0, 0, 1, 1, 1, x] - 30*G[0, 1, 0, 1, 1, x] + 
        10*G[1, 0, 0, 1, 1, x] + G[0, 0, 1, 1, x]*(14/3 - (20*I)*Pi + 
          20*Log[mu2/s]) + G[0, 0, 1, x]*(((14*I)/3)*Pi + 
          (20*I)*Pi*Log[mu2/s] - 70*zeta[2]) + 30*G[0, 1, 1, x]*zeta[2] - 
        10*G[1, 0, 1, x]*zeta[2] + ((14*I)/3)*Pi*zeta[3] - 
        120*zeta[2]*zeta[3] + G[0, 1, x]*((-14/3 - (20*I)*Pi)*zeta[2] - 
          20*Log[mu2/s]*zeta[2] + 20*zeta[3]) + Log[mu2/s]*
         ((20*I)*Pi*zeta[3] - 55*zeta[4]) + G[1, x]*((10*I)*Pi*zeta[3] - 
          (55*zeta[4])/2) + (-77/6 + (20*I)*Pi)*zeta[4] + 20*zeta[5])/
       (1 - x))), 139/18 + ((3*I)/2)*Pi + (3/2 - ((3*I)/2)*Pi)*G[1, x] + 
  ((-2*I)*Pi*G[0, x] - 2*G[0, 0, x])/(1 - x) + G[0, 0, x] + 
  ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)/x - (3*G[1, 1, x])/2 + 
  Nf^2*(x*(-10/27 - ((2*I)/9)*Pi - (2*Log[mu2/s])/9) + 
    x^2*(10/27 + ((2*I)/9)*Pi + (2*Log[mu2/s])/9)) + (11*Log[mu2/s])/6 - 
  Log[mu2/s]^2/2 + G[0, x]*(-11/6 + (2*I)*Pi + Log[mu2/s]) + 
  x^2*(4/3 + (I/2)*Pi - 3*G[0, x] + 3*G[1, x] - (13*G[0, 0, x])/2 + 
    (13*G[0, 1, x])/2 + (13*G[1, 0, x])/2 - (13*G[1, 1, x])/2 + 
    (1/2 + (I/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/6 - (62*zeta[2])/3) + 
  zeta[2]/2 + x^3*(3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 
    3*G[1, 1, x] + 9*zeta[2]) + 
  x*(-163/18 - (4*I)*Pi + (-9/2 + I*Pi)*G[1, x] + 4*G[0, 0, x] - 
    (7*G[0, 1, x])/2 - (7*G[1, 0, x])/2 + (9*G[1, 1, x])/2 + 
    G[0, x]*(17/6 - (I/2)*Pi - Log[mu2/s]) + (-7/3 - (I/3)*Pi)*Log[mu2/s] + 
    Log[mu2/s]^2/3 + (67*zeta[2])/6) + 
  Nc^2*(475/72 + ((-5*I)*Pi*G[0, x] - 5*G[0, 0, x])/(1 - x) + 
    (9*G[0, 0, x])/2 + (13/12 - (I/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
    G[0, x]*(-13/12 + ((11*I)/2)*Pi + Log[mu2/s]) + 
    x*(-2825/216 - ((103*I)/18)*Pi + 2*G[0, 0, x] + 
      G[0, x]*(-47/12 + (I/3)*Pi - (5*Log[mu2/s])/3) + 
      (-65/36 + ((5*I)/6)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/4 - 
      (15*zeta[2])/4) + (9*zeta[2])/4 + 
    x^2*(175/27 + ((13*I)/18)*Pi + G[0, x]*(((2*I)/3)*Pi + 
        (2*Log[mu2/s])/3) + (13/18 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
      (3*zeta[2])/2)) + Nc*Nf*(-37/18 + (1/3 - (2*I)*Pi)*G[0, x] - 
    2*G[0, 0, x] + ((2*I)*Pi*G[0, x] + 2*G[0, 0, x])/(1 - x) - Log[mu2/s]/3 + 
    x^2*(-397/54 - ((17*I)/18)*Pi + G[0, x]*(((-2*I)/3)*Pi - 
        (2*Log[mu2/s])/3) + (-17/18 + (I/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 
      (3*zeta[2])/2) + x*(254/27 + ((53*I)/18)*Pi - G[0, 0, x] + 
      G[0, x]*(5/3 - (I/3)*Pi + (2*Log[mu2/s])/3) + (23/18 - (I/3)*Pi)*
       Log[mu2/s] - Log[mu2/s]^2/2 + (3*zeta[2])/2)) + 
  (Nf*(-19/18 + (3*I)*Pi + (1/3 + (3*I)*Pi)*G[0, x] + 
     (3 - (5*I)*Pi)*G[1, x] + ((-3*I)*Pi*G[0, x] - 3*G[0, 0, x])/(1 - x) + 
     3*G[0, 0, x] - 5*G[1, 1, x] + ((3*I)*Pi*G[1, x] + 3*G[1, 1, x])/x - 
     Log[mu2/s]/3 + x^2*(-11/6 - (I/2)*Pi - 6*G[0, x] + 6*G[1, x] - 
       3*G[0, 0, x] + 3*G[0, 1, x] + 3*G[1, 0, x] - 3*G[1, 1, x] + 
       (-1/2 - (I/3)*Pi)*Log[mu2/s] - Log[mu2/s]^2/6 - (47*zeta[2])/6) + 
     x*(26/9 - ((11*I)/2)*Pi + (8/3 + (2*I)*Pi)*G[0, x] + 
       (-9 + (2*I)*Pi)*G[1, x] + 3*G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
       3*G[1, 1, x] + (5/6 + (I/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/6 + 
       (11*zeta[2])/6) + x^3*(2*G[0, 0, x] - 2*G[0, 1, x] - 2*G[1, 0, x] + 
       2*G[1, 1, x] + 6*zeta[2])))/Nc + 
  (17/8 + ((3*I)/2)*Pi + (-3/4 - ((3*I)/2)*Pi)*G[0, x] + 
    (3/2 - ((3*I)/2)*Pi)*G[1, x] - (3*G[0, 0, x])/2 + 
    (I*Pi*G[0, x] + G[0, 0, x])/(1 - x) + ((I/2)*Pi*G[1, x] + G[1, 1, x]/2)/
     x - (3*G[1, 1, x])/2 + (3/4 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + 
    x^2*(-3*G[0, x] + 3*G[1, x] - (13*G[0, 0, x])/2 + (13*G[0, 1, x])/2 + 
      (13*G[1, 0, x])/2 - (13*G[1, 1, x])/2 - (39*zeta[2])/2) - 
    (7*zeta[2])/4 + x^3*(3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 
      3*G[1, 1, x] + 9*zeta[2]) + x*(-17/8 - (I/2)*Pi + 
      (19/4 - (I/2)*Pi)*G[0, x] + (-9/2 + I*Pi)*G[1, x] + 3*G[0, 0, x] - 
      (7*G[0, 1, x])/2 - (7*G[1, 0, x])/2 + (9*G[1, 1, x])/2 + 
      (-3/4 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 + (49*zeta[2])/4))/Nc^2 + 
  e*(4501/108 + ((33*I)/4)*Pi + (3/2 - I*Pi)*G[0, 0, 1, x] + 
    (3*G[0, 1, 0, x])/2 - 6*G[0, 1, 1, x] - (5*G[1, 0, 0, x])/2 + 
    7*G[1, 0, 1, x] + (7 + I*Pi)*G[1, 1, 0, x] - 3*G[0, 0, 0, 0, x] - 
    G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + 7*G[1, 1, 0, 0, x] - 
    6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] + 
    (7*Log[mu2/s]^2)/4 - (2*Log[mu2/s]^3)/3 + 
    G[0, 0, 0, x]*(-37/6 - I*Pi + 3*Log[mu2/s]) + 
    G[0, 0, x]*(755/36 - ((17*I)/6)*Pi + (11/6 + (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 - (5*zeta[2])/2) + (37/12 - ((5*I)/2)*Pi)*zeta[2] + 
    Log[mu2/s]*(172/9 + (3*I)*Pi + zeta[2]) + 
    G[0, 1, x]*(-9/2 - ((9*I)/2)*Pi + 2*zeta[2]) + 
    G[1, 0, x]*(-9/2 + ((9*I)/2)*Pi + 5*zeta[2]) + 
    G[1, 1, x]*(-33/4 + (4*I)*Pi - 3*Log[mu2/s] + 12*zeta[2]) + 
    Nf^2*(x^2*(166/81 + ((14*I)/9)*Pi + (14/9 + ((2*I)/3)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/3 - (19*zeta[2])/9) + 
      x*(-166/81 - ((14*I)/9)*Pi + (-14/9 - ((2*I)/3)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/3 + (19*zeta[2])/9)) + 
    G[1, x]*(33/4 - ((39*I)/4)*Pi + (3 - (3*I)*Pi)*Log[mu2/s] + 
      (-6 - I*Pi)*zeta[2] - 5*zeta[3]) + 
    G[0, x]*(-172/9 + ((467*I)/36)*Pi + (-7/2 + ((35*I)/6)*Pi)*Log[mu2/s] + 
      (2 - (I/2)*Pi)*Log[mu2/s]^2 + (-193/6 - (I/2)*Pi)*zeta[2] - zeta[3]) + 
    (16/3 - I*Pi)*zeta[3] + x^3*(-12*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 
      6*G[0, 1, 0, x] + 6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 
      12*G[1, 1, 1, x] + G[0, 1, x]*(-21/2 - 6*Log[mu2/s]) + 
      G[1, 0, x]*(-21/2 - 6*Log[mu2/s]) + G[0, 0, x]*(21/2 + 6*Log[mu2/s]) + 
      G[1, 1, x]*(21/2 + 6*Log[mu2/s]) + (63*zeta[2])/2 - 
      18*G[0, x]*zeta[2] - 18*G[1, x]*zeta[2] + 18*Log[mu2/s]*zeta[2] + 
      6*zeta[3]) + ((I/2)*Pi*G[0, 1, x] + G[0, 1, 1, x]/2 - 
      (5*G[1, 0, 1, x])/2 + (-5/2 - I*Pi)*G[1, 1, 0, x] + 4*G[1, 1, 1, x] - 
      7*G[1, 1, 0, 0, x] + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 
      6*G[1, 1, 1, 1, x] + G[1, 1, x]*(-5/4 + ((5*I)/2)*Pi + Log[mu2/s] - 
        12*zeta[2]) + G[1, 0, x]*(((-5*I)/2)*Pi - 5*zeta[2]) + 
      G[1, x]*(((-5*I)/4)*Pi + I*Pi*Log[mu2/s] + (-2 + I*Pi)*zeta[2] + 
        5*zeta[3]))/x + Nc*Nf*(-1357/108 + (26*G[0, 0, 0, x])/3 - 
      (4*I)*Pi*G[1, 1, 0, x] - 4*G[1, 1, 0, 0, x] + 
      G[0, 0, x]*(-187/18 + ((13*I)/3)*Pi - (13*Log[mu2/s])/3) - 
      (43*Log[mu2/s])/9 - Log[mu2/s]^2/2 + (31*zeta[2])/6 + 
      4*G[1, 0, x]*zeta[2] + G[0, x]*(43/9 - ((169*I)/18)*Pi + 
        (1 - ((13*I)/3)*Pi)*Log[mu2/s] + (26*zeta[2])/3) + 
      x^2*(-18095/324 - ((323*I)/18)*Pi + ((4*I)/3)*Pi*G[0, 0, x] - 
        ((4*I)/3)*Pi*G[1, 0, x] + (4*G[0, 0, 0, x])/3 - (4*G[1, 0, 0, x])/3 + 
        (5/12 + I*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
        Log[mu2/s]*(-323/18 - ((29*I)/18)*Pi - 5*zeta[2]) + 
        (305*zeta[2])/36 + G[0, x]*(((-22*I)/9)*Pi + (-22/9 - (2*I)*Pi)*
           Log[mu2/s] - Log[mu2/s]^2 + (19*zeta[2])/3) - (17*zeta[3])/3) + 
      G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + 
      x*(11083/162 + ((94*I)/3)*Pi - ((5*I)/3)*Pi*G[1, 0, x] + 
        (8*G[0, 0, 0, x])/3 - (5*G[1, 0, 0, x])/3 + 
        G[0, 0, x]*(-4 + ((2*I)/3)*Pi - 2*Log[mu2/s]) + 
        (1/12 - I*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/3 + 
        G[0, x]*(155/18 + ((16*I)/9)*Pi + (52*Log[mu2/s])/9 + Log[mu2/s]^2 + 
          (2*zeta[2])/3) + (-947/36 + (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(409/18 + ((107*I)/18)*Pi + 5*zeta[2]) + (8*zeta[3])/3) + 
      ((4*I)*Pi*G[1, 0, x] - (26*G[0, 0, 0, x])/3 + 4*G[1, 0, 0, x] + 
        G[0, 0, x]*(169/18 - ((13*I)/3)*Pi + (13*Log[mu2/s])/3) + 
        G[0, x]*(((169*I)/18)*Pi + ((13*I)/3)*Pi*Log[mu2/s] - 
          (38*zeta[2])/3) - (4*I)*Pi*zeta[2] + 4*zeta[3])/(1 - x) + 
      ((4*I)*Pi*G[1, 1, 0, x] + 4*G[1, 1, 0, 0, x] - 4*G[1, 0, x]*zeta[2] + 
        G[1, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3]))/x) + 
    x*(-5173/108 - ((290*I)/9)*Pi + (-31/2 + I*Pi)*G[0, 0, 0, x] + 
      (6 + (6*I)*Pi)*G[0, 0, 1, x] + (6 - I*Pi)*G[0, 1, 0, x] + 
      (27/2 - (6*I)*Pi)*G[0, 1, 1, x] + (11/2 - I*Pi)*G[1, 0, 0, x] + 
      (7/2 - (6*I)*Pi)*G[1, 0, 1, x] + (7/2 + I*Pi)*G[1, 1, 0, x] + 
      (-24 + (6*I)*Pi)*G[1, 1, 1, x] + G[0, 0, 0, 0, x] + 
      6*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 6*G[0, 1, 1, 1, x] - 
      G[1, 0, 0, 0, x] - 6*G[1, 0, 1, 1, x] + G[1, 1, 0, 0, x] + 
      6*G[1, 1, 1, 1, x] + (-53/18 - (I/6)*Pi)*Log[mu2/s]^2 + 
      (4*Log[mu2/s]^3)/9 + G[1, 1, x]*(135/4 - ((23*I)/2)*Pi + 9*Log[mu2/s] - 
        6*zeta[2]) + G[0, 0, x]*(11/12 - ((3*I)/2)*Pi + 8*Log[mu2/s] - 
        zeta[2]) + (3157/36 - ((41*I)/6)*Pi)*zeta[2] + 
      G[1, 0, x]*(-61/4 + (2*I)*Pi - 7*Log[mu2/s] + zeta[2]) + 
      G[0, 1, x]*(-61/4 + ((25*I)/2)*Pi - 7*Log[mu2/s] + 6*zeta[2]) + 
      Log[mu2/s]*(-208/9 - ((101*I)/9)*Pi + (73*zeta[2])/3) + 
      G[0, x]*(563/36 - ((32*I)/3)*Pi + (11/3 - (2*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (-21/2 + I*Pi)*zeta[2] - zeta[3]) + 
      (-127/18 - (7*I)*Pi)*zeta[3] + G[1, x]*(-99/4 + ((19*I)/2)*Pi + 
        (-9 + (2*I)*Pi)*Log[mu2/s] + (-14 - I*Pi)*zeta[2] + zeta[3]) - 
      (47*zeta[4])/2) + ((-4*I)*Pi*G[1, 0, x] + (-3/2 + I*Pi)*G[0, 0, 1, x] - 
      (3*G[0, 1, 0, x])/2 - 4*G[1, 0, 0, x] + 3*G[0, 0, 0, 0, x] + 
      G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] + G[0, 0, 0, x]*
       (61/6 + I*Pi - 3*Log[mu2/s]) + G[0, 1, x]*(((-3*I)/2)*Pi - 
        2*zeta[2]) + ((5*I)/2)*Pi*zeta[2] + G[0, 0, x]*
       (-629/36 + ((17*I)/6)*Pi + (-35/6 - (2*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 + (5*zeta[2])/2) + (-5/2 + I*Pi)*zeta[3] + 
      G[0, x]*(((-629*I)/36)*Pi - ((35*I)/6)*Pi*Log[mu2/s] + 
        (I/2)*Pi*Log[mu2/s]^2 + (157/6 + (I/2)*Pi)*zeta[2] + zeta[3]) - 
      7*zeta[4])/(1 - x) + 7*zeta[4] + 
    (Nf*(-583/108 + ((59*I)/3)*Pi - (34*G[0, 0, 0, x])/3 + 
       (-2/3 - (8*I)*Pi)*G[0, 0, 1, x] - (2*G[0, 1, 0, x])/3 - 
       6*G[0, 1, 1, x] - 2*G[1, 0, 0, x] + (5*G[1, 0, 1, x])/3 + 
       (5/3 + (8*I)*Pi)*G[1, 1, 0, x] + 20*G[1, 1, 1, x] - 
       8*G[0, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] + 
       G[1, 1, x]*(-18 + ((35*I)/3)*Pi - 10*Log[mu2/s]) + 
       (-25/9 + (6*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 
       G[0, 0, x]*(197/18 - ((19*I)/3)*Pi + (17*Log[mu2/s])/3) + 
       G[1, 0, x]*(-2/3 - (I/3)*Pi - 8*zeta[2]) + 
       G[0, x]*(25/9 + ((203*I)/18)*Pi + (1 + ((17*I)/3)*Pi)*Log[mu2/s] - 
         6*zeta[2]) + (-45/2 + ((4*I)/3)*Pi)*zeta[2] + 
       G[0, 1, x]*(-2/3 - ((20*I)/3)*Pi + 8*zeta[2]) + 
       ((6*I)*Pi*G[0, 1, x] + 6*G[0, 1, 1, x] - (2*G[1, 0, 1, x])/3 + 
         (-2/3 - (8*I)*Pi)*G[1, 1, 0, x] - 12*G[1, 1, 1, x] - 
         8*G[1, 1, 0, 0, x] + G[1, 1, x]*(13 - ((20*I)/3)*Pi + 
           6*Log[mu2/s]) + G[1, 0, x]*(((-2*I)/3)*Pi + 8*zeta[2]) + 
         G[1, x]*((13*I)*Pi + (6*I)*Pi*Log[mu2/s] + (-44/3 + (8*I)*Pi)*
            zeta[2] - 8*zeta[3]))/x + x^3*(-8*G[0, 0, 0, x] + 
         2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 4*G[0, 1, 1, x] + 
         4*G[1, 0, 0, x] + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] - 
         8*G[1, 1, 1, x] + G[0, 1, x]*(-8 + (2*I)*Pi - 4*Log[mu2/s]) + 
         G[1, 0, x]*(-8 + (2*I)*Pi - 4*Log[mu2/s]) + 
         G[0, 0, x]*(8 - (2*I)*Pi + 4*Log[mu2/s]) + 
         G[1, 1, x]*(8 - (2*I)*Pi + 4*Log[mu2/s]) + (24 - (6*I)*Pi)*zeta[2] - 
         6*G[0, x]*zeta[2] - 6*G[1, x]*zeta[2] + 12*Log[mu2/s]*zeta[2] - 
         2*zeta[3]) + (-4/3 - (8*I)*Pi)*zeta[3] + 
       x^2*(-365/36 - ((11*I)/2)*Pi + 12*G[0, 0, 0, x] - 
         (13*G[0, 0, 1, x])/3 - (13*G[0, 1, 0, x])/3 - 6*G[0, 1, 1, x] - 
         6*G[1, 0, 0, x] - (5*G[1, 0, 1, x])/3 - (5*G[1, 1, 0, x])/3 + 
         12*G[1, 1, 1, x] + G[0, 0, x]*(-6 + ((5*I)/3)*Pi - 6*Log[mu2/s]) + 
         G[1, 1, x]*(-18 + ((13*I)/3)*Pi - 6*Log[mu2/s]) + 
         (-49/36 - ((2*I)/3)*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/9 + 
         G[1, 0, x]*(12 - ((5*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[0, 1, x]*(12 - ((13*I)/3)*Pi + 6*Log[mu2/s]) + 
         Log[mu2/s]*(-11/2 - ((49*I)/18)*Pi - (41*zeta[2])/3) + 
         (-935/36 + ((28*I)/3)*Pi)*zeta[2] + G[1, x]*(118/3 + (6*I)*Pi + 
           12*Log[mu2/s] + (7*zeta[2])/3) + G[0, x]*(-118/3 - (6*I)*Pi - 
           12*Log[mu2/s] + (47*zeta[2])/3) + (28*zeta[3])/9) + 
       x*(839/54 - ((295*I)/9)*Pi - 12*G[0, 0, 0, x] + (4*G[0, 0, 1, x])/3 + 
         (4*G[0, 1, 0, x])/3 + 10*G[0, 1, 1, x] + 10*G[1, 0, 0, x] - 
         (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 - 12*G[1, 1, 1, x] + 
         G[1, 0, x]*(-8/3 + ((20*I)/3)*Pi - 2*Log[mu2/s]) + 
         G[0, 1, x]*(-8/3 + ((28*I)/3)*Pi - 2*Log[mu2/s]) + 
         (67/36 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/9 + 
         G[0, 0, x]*(10/3 - ((14*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[1, 1, x]*(15 - ((22*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[0, x]*(323/18 + (6*I)*Pi + (16/3 + (4*I)*Pi)*Log[mu2/s] - 
           (62*zeta[2])/3) + G[1, x]*(-59 - ((17*I)/3)*Pi + 
           (-18 + (4*I)*Pi)*Log[mu2/s] - (22*zeta[2])/3) + 
         (1673/36 - ((37*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
          (149/18 - ((161*I)/18)*Pi + (5*zeta[2])/3) + (71*zeta[3])/9) + 
       G[1, x]*(59/3 - ((38*I)/3)*Pi + (6 - (10*I)*Pi)*Log[mu2/s] + 
         (53/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
       ((-6*I)*Pi*G[1, 0, x] + (34*G[0, 0, 0, x])/3 + (2/3 + (8*I)*Pi)*
          G[0, 0, 1, x] + (2*G[0, 1, 0, x])/3 - 6*G[1, 0, 0, x] + 
         8*G[0, 0, 1, 1, x] + G[0, 0, x]*(-215/18 + ((19*I)/3)*Pi - 
           (17*Log[mu2/s])/3) + G[0, 1, x]*(((2*I)/3)*Pi - 8*zeta[2]) + 
         ((20*I)/3)*Pi*zeta[2] + G[0, x]*(((-215*I)/18)*Pi - 
           ((17*I)/3)*Pi*Log[mu2/s] + 14*zeta[2]) + (-20/3 + (8*I)*Pi)*
          zeta[3] - 22*zeta[4])/(1 - x) + 22*zeta[4]))/Nc + 
    x^2*(56/9 + (4*I)*Pi + (28 - I*Pi)*G[0, 0, 0, x] + 
      (-10 - (6*I)*Pi)*G[0, 0, 1, x] + (-10 + I*Pi)*G[0, 1, 0, x] + 
      (-8 + (6*I)*Pi)*G[0, 1, 1, x] + (-4 + I*Pi)*G[1, 0, 0, x] + 
      (-14 + (6*I)*Pi)*G[1, 0, 1, x] + (-14 - I*Pi)*G[1, 1, 0, x] + 
      (32 - (6*I)*Pi)*G[1, 1, 1, x] - G[0, 0, 0, 0, x] - 6*G[0, 0, 1, 1, x] + 
      G[0, 1, 0, 0, x] + 6*G[0, 1, 1, 1, x] + G[1, 0, 0, 0, x] + 
      6*G[1, 0, 1, 1, x] - G[1, 1, 0, 0, x] - 6*G[1, 1, 1, 1, x] + 
      (43/36 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/9 + 
      Log[mu2/s]*(4 + ((43*I)/18)*Pi - (130*zeta[2])/3) + 
      G[0, 1, x]*(115/4 - (5*I)*Pi + 13*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 0, x]*(115/4 - (5*I)*Pi + 13*Log[mu2/s] - zeta[2]) + 
      (-847/9 + ((40*I)/3)*Pi)*zeta[2] + G[0, 0, x]*(-91/4 + (5*I)*Pi - 
        13*Log[mu2/s] + zeta[2]) + G[1, 1, x]*(-139/4 + (5*I)*Pi - 
        13*Log[mu2/s] + 6*zeta[2]) + G[1, x]*(33/2 + 6*Log[mu2/s] + 
        (38 + I*Pi)*zeta[2] - zeta[3]) + (-61/9 + (7*I)*Pi)*zeta[3] + 
      G[0, x]*(-33/2 - 6*Log[mu2/s] + (34 - I*Pi)*zeta[2] + zeta[3]) + 
      (47*zeta[4])/2) + Nc^2*(16807/432 - (I/2)*Pi*G[0, 1, 0, x] + 
      G[1, 0, 0, x] + (10*I)*Pi*G[1, 1, 0, x] - (5*G[0, 0, 0, 0, x])/2 - 
      G[0, 1, 0, 0, x]/2 + 10*G[1, 1, 0, 0, x] + (1/8 - ((3*I)/4)*Pi)*
       Log[mu2/s]^2 - Log[mu2/s]^3 + G[0, 0, 0, x]*(-62/3 + (I/2)*Pi + 
        3*Log[mu2/s]) + G[1, 0, x]*(I*Pi - 10*zeta[2]) + 
      G[0, 0, x]*(1885/72 - ((151*I)/12)*Pi + (97/12 + ((3*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (23*zeta[2])/4) + 
      (-169/24 + (I/4)*Pi)*zeta[2] + Log[mu2/s]*(553/36 - I*Pi + 
        (9*zeta[2])/2) + ((-10*I)*Pi*G[1, 1, 0, x] - 10*G[1, 1, 0, 0, x] + 
        10*G[1, 0, x]*zeta[2] + G[1, x]*((10*I)*Pi*zeta[2] - 10*zeta[3]))/x + 
      (3 + I*Pi)*zeta[3] + G[0, x]*(-553/36 + ((1795*I)/72)*Pi + 
        (9/4 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + (-317/12 + ((5*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*(-5/4 + ((151*I)/12)*Pi + 3*zeta[2]) + 
        zeta[3]) + G[1, x]*((-10*I)*Pi*zeta[2] + 10*zeta[3]) + 
      x*(-108877/1296 - ((3515*I)/72)*Pi + (-11/3 + I*Pi)*G[0, 0, 0, x] - 
        I*Pi*G[0, 1, 0, x] + (5/3 - I*Pi)*G[1, 0, 0, x] + 
        I*Pi*G[1, 1, 0, x] + G[0, 0, 0, 0, x] - G[0, 1, 0, 0, x] - 
        G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + (1/8 + ((5*I)/2)*Pi)*
         Log[mu2/s]^2 + (5*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (-121/4 - ((409*I)/36)*Pi - (25*zeta[2])/2) + 
        G[0, 0, x]*(29/4 + (I/3)*Pi + 4*Log[mu2/s] - zeta[2]) + 
        (3317/72 - (5*I)*Pi)*zeta[2] + G[1, 0, x]*(((5*I)/3)*Pi + zeta[2]) + 
        G[0, x]*(-1337/72 - ((157*I)/36)*Pi + (-209/18 - I*Pi)*Log[mu2/s] - 
          (5*Log[mu2/s]^2)/2 + (5/6 + I*Pi)*zeta[2] - zeta[3]) + 
        (-25/6 - I*Pi)*zeta[3] + G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) - 
        7*zeta[4]) - (3*zeta[4])/2 + ((-10*I)*Pi*G[1, 0, x] + 
        (I/2)*Pi*G[0, 1, 0, x] - 10*G[1, 0, 0, x] + (5*G[0, 0, 0, 0, x])/2 + 
        G[0, 1, 0, 0, x]/2 + G[0, 0, 0, x]*(133/6 - (I/2)*Pi - 
          3*Log[mu2/s]) + (10*I)*Pi*zeta[2] + G[0, 0, x]*
         (-1723/72 + ((133*I)/12)*Pi + (-133/12 - ((3*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (23*zeta[2])/4) + 
        G[0, x]*(((-1723*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-133*I)/12)*Pi - 3*zeta[2]) + (193/6 - ((5*I)/4)*Pi)*
           zeta[2] - zeta[3]) + (-10 - I*Pi)*zeta[3] + (3*zeta[4])/2)/
       (1 - x) + x^2*(7307/162 + ((134*I)/9)*Pi + (-4/3 - I*Pi)*
         G[0, 0, 0, x] + I*Pi*G[0, 1, 0, x] + (4/3 + I*Pi)*G[1, 0, 0, x] - 
        I*Pi*G[1, 1, 0, x] - G[0, 0, 0, 0, x] + G[0, 1, 0, 0, x] + 
        G[1, 0, 0, 0, x] - G[1, 1, 0, 0, x] + (-1/4 - I*Pi)*Log[mu2/s]^2 - 
        (2*Log[mu2/s]^3)/3 + G[1, 0, x]*(((4*I)/3)*Pi - zeta[2]) - 
        (247*zeta[2])/36 + G[0, 0, x]*(((-4*I)/3)*Pi + zeta[2]) + 
        Log[mu2/s]*(134/9 + ((23*I)/18)*Pi + 5*zeta[2]) + 
        G[1, x]*(I*Pi*zeta[2] - zeta[3]) + (11/3 + I*Pi)*zeta[3] + 
        G[0, x]*(((16*I)/9)*Pi + (16/9 + (2*I)*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + (-19/3 - I*Pi)*zeta[2] + zeta[3]) + 7*zeta[4])) + 
    (143/16 + ((33*I)/4)*Pi + (13/2 - ((3*I)/2)*Pi)*G[0, 0, 0, x] + 
      (-3/2 - I*Pi)*G[0, 0, 1, x] + (-3/2 + (I/2)*Pi)*G[0, 1, 0, x] - 
      (7*G[1, 0, 0, x])/2 - 2*G[1, 0, 1, x] + (-2 + I*Pi)*G[1, 1, 0, x] + 
      6*G[1, 1, 1, x] - (13*G[0, 0, 0, 0, x])/2 + 5*G[0, 0, 0, 1, x] + 
      5*G[0, 0, 1, 0, x] - 6*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/2 + 
      G[1, 1, 0, 0, x] + G[1, 1, x]*(-21/4 + I*Pi - 3*Log[mu2/s]) + 
      (13/8 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/3 + 
      G[0, 0, x]*(-15/8 + ((11*I)/4)*Pi + (-9/4 + (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/4 - (35*zeta[2])/4) + G[0, 1, x]*(-3/2 - ((3*I)/2)*Pi - 
        4*zeta[2]) + Log[mu2/s]*(23/4 + (4*I)*Pi - (7*zeta[2])/2) + 
      G[1, 0, x]*(-3/2 - ((11*I)/2)*Pi - zeta[2]) + (-79/8 + (I/4)*Pi)*
       zeta[2] + ((I/2)*Pi*G[0, 1, x] + G[0, 1, 1, x]/2 + G[1, 0, 1, x]/2 + 
        (1/2 - I*Pi)*G[1, 1, 0, x] - 2*G[1, 1, 1, x] - G[1, 1, 0, 0, x] + 
        G[1, 1, x]*(7/4 - (I/2)*Pi + Log[mu2/s]) + 
        G[1, 0, x]*((I/2)*Pi + zeta[2]) + G[1, x]*(((7*I)/4)*Pi + 
          I*Pi*Log[mu2/s] + (-5 + I*Pi)*zeta[2] - zeta[3]))/x + 
      x^2*(22*G[0, 0, 0, x] - 10*G[0, 0, 1, x] - 10*G[0, 1, 0, x] - 
        2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - 14*G[1, 0, 1, x] - 
        14*G[1, 1, 0, x] + 26*G[1, 1, 1, x] + G[1, 1, x]*
         (-115/4 - I*Pi - 13*Log[mu2/s]) + G[0, 0, x]*(-67/4 - I*Pi - 
          13*Log[mu2/s]) + G[0, 1, x]*(91/4 + I*Pi + 13*Log[mu2/s]) + 
        G[1, 0, x]*(91/4 + I*Pi + 13*Log[mu2/s]) + (-273/4 - (3*I)*Pi)*
         zeta[2] - 39*Log[mu2/s]*zeta[2] + G[0, x]*(-33/2 - 6*Log[mu2/s] + 
          34*zeta[2]) + G[1, x]*(33/2 + 6*Log[mu2/s] + 38*zeta[2]) - 
        12*zeta[3]) + (-20/3 - (2*I)*Pi)*zeta[3] + 
      G[1, x]*(33/4 - ((15*I)/4)*Pi + (3 - (3*I)*Pi)*Log[mu2/s] + 
        (15 - I*Pi)*zeta[2] + zeta[3]) + x*(-143/16 - ((37*I)/8)*Pi - 
        (5*G[0, 0, 0, x])/2 + (15*G[0, 1, 1, x])/2 - (13*G[1, 0, 0, x])/2 + 
        (19*G[1, 0, 1, x])/2 + (19*G[1, 1, 0, x])/2 - 18*G[1, 1, 1, x] + 
        G[0, 1, x]*(-37/4 + (I/2)*Pi - 7*Log[mu2/s]) + 
        G[1, 0, x]*(-37/4 - (4*I)*Pi - 7*Log[mu2/s]) + 
        (-13/8 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/3 + 
        G[0, 0, x]*(-3 + ((7*I)/2)*Pi + 6*Log[mu2/s]) + 
        G[1, 1, x]*(87/4 + (I/2)*Pi + 9*Log[mu2/s]) + 
        G[1, x]*(-99/4 + ((7*I)/2)*Pi + (-9 + (2*I)*Pi)*Log[mu2/s] - 
          26*zeta[2]) + G[0, x]*(207/8 - ((11*I)/4)*Pi + 
          (19/2 - I*Pi)*Log[mu2/s] - 6*zeta[2]) + (269/8 + ((23*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(-23/4 - ((11*I)/4)*Pi + (55*zeta[2])/2) + 
        (5*zeta[3])/3) + G[0, x]*(-23/4 - ((45*I)/8)*Pi + 
        (-1/4 + (I/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-9/4 - ((11*I)/4)*Pi - 
          3*zeta[2]) + (53/4 - ((7*I)/4)*Pi)*zeta[2] + 4*zeta[3]) + 
      x^3*(-12*G[0, 0, 0, x] + 6*G[0, 0, 1, x] + 6*G[0, 1, 0, x] + 
        6*G[1, 0, 1, x] + 6*G[1, 1, 0, x] - 12*G[1, 1, 1, x] + 
        G[0, 1, x]*(-21/2 - 6*Log[mu2/s]) + G[1, 0, x]*
         (-21/2 - 6*Log[mu2/s]) + G[0, 0, x]*(21/2 + 6*Log[mu2/s]) + 
        G[1, 1, x]*(21/2 + 6*Log[mu2/s]) + (63*zeta[2])/2 - 
        18*G[0, x]*zeta[2] - 18*G[1, x]*zeta[2] + 18*Log[mu2/s]*zeta[2] + 
        6*zeta[3]) - 17*zeta[4] + ((2*I)*Pi*G[1, 0, x] + 
        (-4 + ((3*I)/2)*Pi)*G[0, 0, 0, x] + (3/2 + I*Pi)*G[0, 0, 1, x] + 
        (3/2 - (I/2)*Pi)*G[0, 1, 0, x] + 2*G[1, 0, 0, x] + 
        (13*G[0, 0, 0, 0, x])/2 - 5*G[0, 0, 0, 1, x] - 5*G[0, 0, 1, 0, x] + 
        6*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x]/2 - (I/2)*Pi*zeta[2] + 
        G[0, 1, x]*(((3*I)/2)*Pi + 4*zeta[2]) + G[0, 0, x]*
         (25/8 - ((5*I)/4)*Pi + (5/4 - (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 + (35*zeta[2])/4) + G[0, x]*(((25*I)/8)*Pi - 
          (I/4)*Pi*Log[mu2/s]^2 + (-9 + ((7*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((5*I)/4)*Pi + 3*zeta[2]) - 4*zeta[3]) + 
        (1/2 + (2*I)*Pi)*zeta[3] + 17*zeta[4])/(1 - x))/Nc^2) + 
  e^2*(108949/648 + ((271*I)/8)*Pi + (2 + I*Pi)*G[0, 0, 1, 1, x] - 
    (39*G[0, 1, 0, 1, x])/2 - (39*G[0, 1, 1, 0, x])/2 + 42*G[0, 1, 1, 1, x] + 
    (-11 - I*Pi)*G[1, 0, 0, 1, x] + (-11 - (3*I)*Pi)*G[1, 0, 1, 0, x] + 
    8*G[1, 0, 1, 1, x] + 9*G[0, 0, 0, 0, 0, x] + 5*G[0, 0, 0, 0, 1, x] + 
    5*G[0, 0, 0, 1, 0, x] - 2*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] + 
    G[0, 0, 1, 0, 1, x] + G[0, 0, 1, 1, 0, x] + G[0, 1, 0, 0, 0, x] + 
    6*G[0, 1, 1, 0, 0, x] - 6*G[0, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 0, x] + 
    6*G[0, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 0, 0, x] - G[1, 0, 0, 0, 1, x] - 
    G[1, 0, 0, 1, 0, x] - 21*G[1, 0, 1, 0, 0, x] + 18*G[1, 0, 1, 0, 1, x] + 
    18*G[1, 0, 1, 1, 0, x] - 18*G[1, 0, 1, 1, 1, x] - 
    28*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 0, 0, 1, x] + 
    12*G[1, 1, 0, 1, 0, x] - 15*G[1, 1, 1, 0, 0, x] + 
    30*G[1, 1, 1, 0, 1, x] + 30*G[1, 1, 1, 1, 0, x] - 
    42*G[1, 1, 1, 1, 1, x] + G[0, 0, 0, 0, x]*(37 - 14*Log[mu2/s]) + 
    G[1, 1, 0, 1, x]*(-33 - 12*Log[mu2/s]) + G[1, 1, 1, 0, x]*
     (-33 + (3*I)*Pi - 12*Log[mu2/s]) + G[0, 0, 0, 1, x]*
     (-22 + I*Pi - 2*Log[mu2/s]) + G[0, 0, 1, 0, x]*
     (-22 + I*Pi - 2*Log[mu2/s]) + (29*Log[mu2/s]^3)/36 - 
    (11*Log[mu2/s]^4)/24 + G[0, 1, 0, 0, x]*(35/3 + (2*I)*Pi + Log[mu2/s]) + 
    G[1, 0, 0, 0, x]*(22/3 - I*Pi + 3*Log[mu2/s]) + 
    G[1, 1, 1, 1, x]*(26 + 12*Log[mu2/s]) + G[1, 1, 0, 0, x]*
     (15 - (2*I)*Pi + 14*Log[mu2/s]) + G[1, 1, 0, x]*
     (267/4 - (4*I)*Pi + (14 + (2*I)*Pi)*Log[mu2/s] - 61*zeta[2]) + 
    G[1, 1, 1, x]*(-14 - (7*I)*Pi - 60*zeta[2]) + 
    G[1, 0, 1, x]*(267/4 + (11*I)*Pi + 14*Log[mu2/s] - 46*zeta[2]) + 
    G[1, 0, 0, x]*(-883/36 - ((41*I)/6)*Pi + (-19/6 + (2*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 - (35*zeta[2])/2) + G[0, 1, 0, x]*
     (95/4 - ((29*I)/6)*Pi + (3 + I*Pi)*Log[mu2/s] - 3*zeta[2]) + 
    G[0, 0, 1, x]*(95/4 - (17*I)*Pi + (3 - (2*I)*Pi)*Log[mu2/s] - zeta[2]) + 
    G[0, 0, 0, x]*(-1357/18 + (5*I)*Pi + (-10 - (5*I)*Pi)*Log[mu2/s] + 
      (11*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
    G[0, 1, 1, x]*(-223/4 + ((21*I)/2)*Pi - 12*Log[mu2/s] + 10*zeta[2]) + 
    Nf^2*(x^2*(598/81 + ((502*I)/81)*Pi + (53/27 + ((7*I)/9)*Pi)*
         Log[mu2/s]^2 + (7*Log[mu2/s]^3)/27 + Log[mu2/s]*
         (502/81 + ((106*I)/27)*Pi - 5*zeta[2]) + (-113/9 - ((17*I)/9)*Pi)*
         zeta[2] - (14*zeta[3])/27) + x*(-598/81 - ((502*I)/81)*Pi + 
        (-53/27 - ((7*I)/9)*Pi)*Log[mu2/s]^2 - (7*Log[mu2/s]^3)/27 + 
        (113/9 + ((17*I)/9)*Pi)*zeta[2] + Log[mu2/s]*
         (-502/81 - ((106*I)/27)*Pi + 5*zeta[2]) + (14*zeta[3])/27)) + 
    G[0, 1, x]*(-43 - (41*I)*Pi + (199/2 + I*Pi)*zeta[2] + 
      Log[mu2/s]*(-9 - (9*I)*Pi + 4*zeta[2]) - 2*zeta[3]) + 
    Log[mu2/s]^2*(341/18 + (3*I)*Pi + (5/4 + (I/2)*Pi)*zeta[2] - zeta[3]/2) + 
    (199/9 + ((23*I)/6)*Pi)*zeta[3] + G[0, 0, x]*
     (26183/216 - ((361*I)/36)*Pi + (3/4 + ((7*I)/2)*Pi)*Log[mu2/s]^2 - 
      (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(749/18 - ((11*I)/2)*Pi - 11*zeta[2]) + 
      (1073/12 - ((13*I)/2)*Pi)*zeta[2] + (10*zeta[3])/3) + 
    G[1, 0, x]*(-43 + ((299*I)/9)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
      (149/6 + (I/2)*Pi)*zeta[2] + Log[mu2/s]*(-9 + ((65*I)/6)*Pi + 
        10*zeta[2]) + 4*zeta[3]) + zeta[2]*(2689/36 - ((265*I)/18)*Pi + 
      (37*zeta[3])/2) + G[1, 1, x]*(-293/8 + ((145*I)/4)*Pi - 
      3*Log[mu2/s]^2 + (85/2 - (3*I)*Pi)*zeta[2] + 
      Log[mu2/s]*(-33/2 + (8*I)*Pi + 24*zeta[2]) + 45*zeta[3]) + 
    G[1, x]*(271/8 - ((505*I)/8)*Pi + (3 - (3*I)*Pi)*Log[mu2/s]^2 + 
      (-209/2 + (12*I)*Pi)*zeta[2] + Log[mu2/s]*(33/2 - ((39*I)/2)*Pi + 
        (-12 - (2*I)*Pi)*zeta[2] - 10*zeta[3]) - 36*zeta[3] - 
      (57*zeta[4])/4) + (9637/48 + ((17*I)/2)*Pi)*zeta[4] + 
    x^3*(36*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 
      12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
      12*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
      12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(-42 - 24*Log[mu2/s]) + G[1, 1, 1, x]*
       (-42 - 24*Log[mu2/s]) + G[0, 0, 1, x]*(21 + 12*Log[mu2/s]) + 
      G[0, 1, 0, x]*(21 + 12*Log[mu2/s]) + G[1, 0, 1, x]*
       (21 + 12*Log[mu2/s]) + G[1, 1, 0, x]*(21 + 12*Log[mu2/s]) + 
      (417*zeta[2])/4 + 18*Log[mu2/s]^2*zeta[2] + 
      G[0, 0, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 + 33*zeta[2]) + 
      G[1, 1, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 + 33*zeta[2]) + 
      G[0, 1, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 + 39*zeta[2]) + 
      G[1, 0, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 + 39*zeta[2]) + 
      G[0, x]*(-63*zeta[2] - 36*Log[mu2/s]*zeta[2] - 12*zeta[3]) + 
      G[1, x]*(-63*zeta[2] - 36*Log[mu2/s]*zeta[2] - 12*zeta[3]) + 
      21*zeta[3] + Log[mu2/s]*(63*zeta[2] + 12*zeta[3]) + (27*zeta[4])/2) + 
    Log[mu2/s]*(4897/54 + ((33*I)/2)*Pi + (21/4 - ((41*I)/6)*Pi)*zeta[2] + 
      (25/2 - (2*I)*Pi)*zeta[3] + 14*zeta[4]) + 
    G[0, x]*(-4897/54 + ((8711*I)/216)*Pi + (11/6 - ((2*I)/3)*Pi)*
       Log[mu2/s]^3 + (-7795/36 - ((191*I)/12)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-29/12 + ((25*I)/4)*Pi + (3*zeta[2])/2) + 
      Log[mu2/s]*(-341/9 + ((250*I)/9)*Pi + (-211/3 - (2*I)*Pi)*zeta[2] - 
        zeta[3]) + (-74/3 + ((7*I)/3)*Pi)*zeta[3] + 28*zeta[4]) + 
    ((I/2)*Pi*G[0, 0, 1, x] + G[0, 0, 1, 1, x]/2 - (5*G[0, 1, 0, 1, x])/2 + 
      (-5/2 - I*Pi)*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
      (15*G[1, 0, 0, 1, x])/2 + (15/2 + (3*I)*Pi)*G[1, 0, 1, 0, x] - 
      (5*G[1, 0, 1, 1, x])/2 - 7*G[0, 1, 1, 0, 0, x] + 
      6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] - 6*G[0, 1, 1, 1, 1, x] + 
      21*G[1, 0, 1, 0, 0, x] - 18*G[1, 0, 1, 0, 1, x] - 
      18*G[1, 0, 1, 1, 0, x] + 18*G[1, 0, 1, 1, 1, x] + 
      28*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 1, x] - 
      12*G[1, 1, 0, 1, 0, x] + 15*G[1, 1, 1, 0, 0, x] - 
      30*G[1, 1, 1, 0, 1, x] - 30*G[1, 1, 1, 1, 0, x] + 
      42*G[1, 1, 1, 1, 1, x] + G[1, 1, 0, 0, x]*(-19 + (2*I)*Pi - 
        14*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-38 - 12*Log[mu2/s]) + 
      G[1, 1, 0, 1, x]*(27 + 12*Log[mu2/s]) + G[1, 1, 1, 0, x]*
       (27 - (3*I)*Pi + 12*Log[mu2/s]) + G[0, 1, 1, x]*
       (-9/4 + ((5*I)/2)*Pi + Log[mu2/s] - 12*zeta[2]) + 
      G[0, 1, 0, x]*(((-5*I)/2)*Pi - 5*zeta[2]) + 
      G[1, 0, 0, x]*(((15*I)/2)*Pi + 15*zeta[2]) + 
      G[1, 0, 1, x]*(-20 - 5*Log[mu2/s] + 48*zeta[2]) + 
      G[1, 1, 1, x]*(46 - (3*I)*Pi + 8*Log[mu2/s] + 60*zeta[2]) + 
      G[1, 1, 0, x]*(-20 + (3*I)*Pi + (-5 - (2*I)*Pi)*Log[mu2/s] + 
        61*zeta[2]) + G[1, 1, x]*(-239/8 + ((47*I)/2)*Pi + Log[mu2/s]^2 + 
        Log[mu2/s]*(-5/2 + (5*I)*Pi - 24*zeta[2]) + (-64 + (3*I)*Pi)*
         zeta[2] - 45*zeta[3]) + G[1, 0, x]*((-20*I)*Pi + 
        Log[mu2/s]*((-5*I)*Pi - 10*zeta[2]) + (-65/2 - I*Pi)*zeta[2] - 
        5*zeta[3]) + G[0, 1, x]*(((-9*I)/4)*Pi + I*Pi*Log[mu2/s] + 
        (-2 + I*Pi)*zeta[2] + 5*zeta[3]) + 
      G[1, x]*(((-239*I)/8)*Pi + I*Pi*Log[mu2/s]^2 + (101/4 + I*Pi)*zeta[2] + 
        (26 - I*Pi)*zeta[3] + Log[mu2/s]*(((-5*I)/2)*Pi + 
          (-4 + (2*I)*Pi)*zeta[2] + 10*zeta[3]) + (85*zeta[4])/4))/x + 
    Nc*Nf*(-35569/648 - 27*G[0, 0, 0, 0, x] - 5*G[0, 1, 0, 0, x] - 
      (4*I)*Pi*G[0, 1, 1, 0, x] + (2*G[1, 0, 0, 0, x])/3 + 
      (12*I)*Pi*G[1, 0, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, 0, x] - 
      4*G[0, 1, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 0, x] + 
      16*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 
      G[1, 1, 0, 0, x]*(13/3 + (8*I)*Pi - 8*Log[mu2/s]) - 
      (46*Log[mu2/s]^2)/9 - (7*Log[mu2/s]^3)/18 + 
      G[0, 0, 0, x]*(365/9 - (9*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 0, 0, x]*(47/18 + (I/3)*Pi - Log[mu2/s]/3 - 12*zeta[2]) + 
      G[0, 0, x]*(-4927/108 + ((172*I)/9)*Pi + (-193/9 + (9*I)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (65*zeta[2])/6) + 
      (505/18 + ((109*I)/18)*Pi)*zeta[2] + G[0, 1, 0, x]*
       ((-5*I)*Pi + 4*zeta[2]) + G[1, 1, 0, x]*(((13*I)/3)*Pi - 
        (8*I)*Pi*Log[mu2/s] + 28*zeta[2]) + G[1, 1, x]*
       ((12*I)*Pi*zeta[2] - 12*zeta[3]) + G[0, 1, x]*((4*I)*Pi*zeta[2] - 
        4*zeta[3]) + Log[mu2/s]*(-1429/54 + (21/2 + (I/3)*Pi)*zeta[2] - 
        zeta[3]/3) + (-29/18 + ((19*I)/3)*Pi)*zeta[3] + 
      G[1, 0, x]*(((47*I)/18)*Pi + (-11/3 - (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*((-I/3)*Pi + 8*zeta[2]) + 4*zeta[3]) + 
      G[0, x]*(1429/54 - ((3823*I)/108)*Pi + (7/6 - ((9*I)/2)*Pi)*
         Log[mu2/s]^2 + (304/9 + ((15*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(92/9 - ((172*I)/9)*Pi + (55*zeta[2])/3) + 
        (20*zeta[3])/3) + G[1, x]*(((-13*I)/3)*Pi*zeta[2] + 
        Log[mu2/s]*((8*I)*Pi*zeta[2] - 8*zeta[3]) + (13/3 - (4*I)*Pi)*
         zeta[3] - 53*zeta[4]) + x^2*(-179465/648 - ((9704*I)/81)*Pi + 
        ((8*I)/3)*Pi*G[0, 1, 0, x] - ((8*I)/3)*Pi*G[1, 1, 0, x] - 
        4*G[0, 0, 0, 0, x] + (8*G[0, 1, 0, 0, x])/3 + 4*G[1, 0, 0, 0, x] - 
        (8*G[1, 1, 0, 0, x])/3 + G[1, 0, 0, x]*(-32/9 + ((4*I)/3)*Pi - 
          (8*Log[mu2/s])/3) + (145/108 + ((19*I)/18)*Pi)*Log[mu2/s]^3 + 
        (11*Log[mu2/s]^4)/24 + G[0, 0, 0, x]*(32/9 - ((4*I)/3)*Pi + 
          (8*Log[mu2/s])/3) + G[0, 0, x]*(((32*I)/9)*Pi + 
          ((8*I)/3)*Pi*Log[mu2/s] - (32*zeta[2])/3) + 
        Log[mu2/s]^2*(-1603/108 + ((13*I)/36)*Pi - (31*zeta[2])/4) + 
        (5041/36 + ((553*I)/36)*Pi)*zeta[2] + G[1, 0, x]*
         (((-32*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + (32*zeta[2])/3) + 
        Log[mu2/s]*(-9704/81 - ((1943*I)/54)*Pi + (155/12 - ((7*I)/6)*Pi)*
           zeta[2] - (34*zeta[3])/3) + G[1, x]*(((8*I)/3)*Pi*zeta[2] - 
          (8*zeta[3])/3) + (-31/54 - ((64*I)/9)*Pi)*zeta[3] + 
        G[0, x]*(((-170*I)/27)*Pi + (-11/3 - ((7*I)/3)*Pi)*Log[mu2/s]^2 - 
          (7*Log[mu2/s]^3)/9 + (209/9 + (3*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-170/27 - ((22*I)/3)*Pi + 15*zeta[2]) + 
          (38*zeta[3])/9) - (911*zeta[4])/48) + 
      x*(35839/108 + ((57971*I)/324)*Pi + ((16*I)/3)*Pi*G[0, 1, 0, x] - 
        ((19*I)/3)*Pi*G[1, 1, 0, x] - 8*G[0, 0, 0, 0, x] + 
        (16*G[0, 1, 0, 0, x])/3 + 8*G[1, 0, 0, 0, x] - (19*G[1, 1, 0, 0, x])/
         3 + G[1, 0, 0, x]*(-16/9 + ((14*I)/3)*Pi - (10*Log[mu2/s])/3) + 
        (-103/108 - ((19*I)/18)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/24 + 
        G[0, 0, 0, x]*(52/9 - ((8*I)/3)*Pi + (16*Log[mu2/s])/3) + 
        G[0, 0, x]*(-79/6 - ((20*I)/9)*Pi + (-8 + ((4*I)/3)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 - (13*zeta[2])/3) + (-8881/36 - ((1051*I)/36)*Pi)*
         zeta[2] + Log[mu2/s]^2*(2155/108 + ((149*I)/36)*Pi + 
          (31*zeta[2])/4) + G[1, 0, x]*(((-16*I)/9)*Pi - 
          ((10*I)/3)*Pi*Log[mu2/s] + (31*zeta[2])/3) + 
        G[1, x]*(((19*I)/3)*Pi*zeta[2] - (19*zeta[3])/3) + 
        G[0, x]*(3527/108 + ((559*I)/54)*Pi + (7 + (I/3)*Pi)*Log[mu2/s]^2 + 
          (7*Log[mu2/s]^3)/9 + Log[mu2/s]*(635/27 + (6*I)*Pi - zeta[2]) + 
          (-140/9 - (4*I)*Pi)*zeta[2] - (11*zeta[3])/9) + 
        (-227/54 + ((37*I)/9)*Pi)*zeta[3] + Log[mu2/s]*
         (23695/162 + ((3425*I)/54)*Pi + (-199/4 + ((43*I)/6)*Pi)*zeta[2] + 
          (16*zeta[3])/3) - (877*zeta[4])/48) - (19*zeta[4])/3 + 
      ((-7*I)*Pi*G[0, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, x] + 
        27*G[0, 0, 0, 0, x] - 7*G[0, 1, 0, 0, x] - (50*G[1, 0, 0, 0, x])/3 + 
        8*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(-344/9 + (9*I)*Pi - 
          18*Log[mu2/s]) + G[1, 0, 0, x]*(283/18 - ((25*I)/3)*Pi + 
          (25*Log[mu2/s])/3) + G[1, 0, x]*(((283*I)/18)*Pi + 
          ((25*I)/3)*Pi*Log[mu2/s] - (74*zeta[2])/3) - 
        ((283*I)/18)*Pi*zeta[2] + G[0, 0, x]*(3823/108 - ((172*I)/9)*Pi + 
          (172/9 - (9*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + 
          (137*zeta[2])/6) + G[0, x]*(((3823*I)/108)*Pi + 
          ((9*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((172*I)/9)*Pi - 
            (79*zeta[2])/3) + (-971/18 - ((7*I)/2)*Pi)*zeta[2] - 
          (32*zeta[3])/3) + (283/18 - ((7*I)/3)*Pi)*zeta[3] + 
        G[1, x]*((-8*I)*Pi*zeta[2] + 8*zeta[3]) + 
        Log[mu2/s]*(((-25*I)/3)*Pi*zeta[2] + (25*zeta[3])/3) + 
        (178*zeta[4])/3)/(1 - x) + ((4*I)*Pi*G[0, 1, 1, 0, x] - 
        (12*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 1, 1, 0, x] + 
        4*G[0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 0, x] - 
        16*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, x] + 
        G[1, 1, 0, 0, x]*(5/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 1, 0, x]*(((5*I)/3)*Pi + (8*I)*Pi*Log[mu2/s] - 28*zeta[2]) - 
        4*G[0, 1, 0, x]*zeta[2] + 12*G[1, 0, 0, x]*zeta[2] + 
        G[1, 0, x]*((-5/3 + (4*I)*Pi)*zeta[2] - 8*Log[mu2/s]*zeta[2] - 
          4*zeta[3]) + G[0, 1, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) + 
        G[1, 1, x]*((-12*I)*Pi*zeta[2] + 12*zeta[3]) + 
        G[1, x]*(((-5*I)/3)*Pi*zeta[2] + (5/3 + (4*I)*Pi)*zeta[3] + 
          Log[mu2/s]*((-8*I)*Pi*zeta[2] + 8*zeta[3]) + 53*zeta[4]))/x) + 
    x^2*(544/27 + ((46*I)/3)*Pi + (10 - (18*I)*Pi)*G[0, 0, 0, 1, x] + 
      (10 - (5*I)*Pi)*G[0, 0, 1, 0, x] + (30 + (12*I)*Pi)*G[0, 1, 0, 1, x] + 
      (30 + (6*I)*Pi)*G[0, 1, 1, 0, x] + (29 + (36*I)*Pi)*G[1, 0, 0, 1, x] + 
      (29 + (2*I)*Pi)*G[1, 0, 1, 0, x] + (21 - (30*I)*Pi)*G[1, 1, 0, 1, x] + 
      (21 - (3*I)*Pi)*G[1, 1, 1, 0, x] + 7*G[0, 0, 0, 0, 0, x] - 
      18*G[0, 0, 0, 1, 1, x] - 5*G[0, 0, 1, 0, 0, x] + 
      30*G[0, 0, 1, 1, 1, x] - 8*G[0, 1, 0, 0, 0, x] + 
      12*G[0, 1, 0, 1, 1, x] + 6*G[0, 1, 1, 0, 0, x] - 
      24*G[0, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, x] + 
      36*G[1, 0, 0, 1, 1, x] + 2*G[1, 0, 1, 0, 0, x] - 
      48*G[1, 0, 1, 1, 1, x] + 5*G[1, 1, 0, 0, 0, x] - 
      30*G[1, 1, 0, 1, 1, x] - 3*G[1, 1, 1, 0, 0, x] + 
      42*G[1, 1, 1, 1, 1, x] + G[0, 0, 1, 1, x]*(-17 + (18*I)*Pi - 
        12*Log[mu2/s]) + G[1, 1, 1, 1, x]*(-122 + (30*I)*Pi - 
        12*Log[mu2/s]) + G[1, 1, 0, 0, x]*(-6 + (3*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-89 + (5*I)*Pi - 2*Log[mu2/s]) + 
      (127/108 + ((11*I)/18)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/72 + 
      G[1, 0, 0, 0, x]*(-13 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(18 - (6*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, 1, x]*(8 - (12*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, 1, x]*(41 - (36*I)*Pi + 12*Log[mu2/s]) + 
      Log[mu2/s]^2*(152/27 + ((127*I)/36)*Pi - (539*zeta[2])/12) + 
      G[0, 1, 1, x]*(-54 + (22*I)*Pi + (-16 + (12*I)*Pi)*Log[mu2/s] - 
        24*zeta[2]) + G[1, 0, 1, x]*(-61 + (42*I)*Pi + 
        (-28 + (12*I)*Pi)*Log[mu2/s] - 12*zeta[2]) + 
      G[1, 0, 0, x]*(-34 + (8*I)*Pi + (-8 + (2*I)*Pi)*Log[mu2/s] - 
        4*zeta[2]) + G[0, 1, 0, x]*(-41 + (28*I)*Pi + (-20 + (2*I)*Pi)*
         Log[mu2/s] - 2*zeta[2]) + G[0, 0, 0, x]*(124 - (23*I)*Pi + 
        (56 - (2*I)*Pi)*Log[mu2/s] + zeta[2]) + G[1, 1, 0, x]*
       (-61 - (13*I)*Pi + (-28 - (2*I)*Pi)*Log[mu2/s] + 5*zeta[2]) + 
      G[1, 1, 1, x]*(168 - (37*I)*Pi + (64 - (12*I)*Pi)*Log[mu2/s] + 
        6*zeta[2]) + G[0, 0, 1, x]*(-41 - (27*I)*Pi + (-20 - (12*I)*Pi)*
         Log[mu2/s] + 30*zeta[2]) + G[1, 1, x]*(-1365/8 + ((75*I)/2)*Pi - 
        13*Log[mu2/s]^2 + (-121/2 + (3*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-139/2 + (10*I)*Pi + 12*zeta[2]) - 15*zeta[3]) + 
      G[0, 0, x]*(-837/8 + ((75*I)/2)*Pi - 13*Log[mu2/s]^2 + 
        (-123/2 + (5*I)*Pi)*zeta[2] + Log[mu2/s]*(-91/2 + (10*I)*Pi + 
          2*zeta[2]) - 7*zeta[3]) + zeta[2]*(-97117/216 + ((3737*I)/36)*Pi - 
        5*zeta[3]) + (-553/54 + ((661*I)/9)*Pi)*zeta[3] + 
      G[1, 0, x]*(1101/8 - ((75*I)/2)*Pi + 13*Log[mu2/s]^2 + 
        Log[mu2/s]*(115/2 - (10*I)*Pi - 2*zeta[2]) + (-135/2 - (2*I)*Pi)*
         zeta[2] + 4*zeta[3]) + G[0, 1, x]*(1101/8 - ((75*I)/2)*Pi + 
        13*Log[mu2/s]^2 + Log[mu2/s]*(115/2 - (10*I)*Pi - 12*zeta[2]) + 
        (-161/2 - (6*I)*Pi)*zeta[2] + 18*zeta[3]) + 
      G[1, x]*(271/4 + 6*Log[mu2/s]^2 + (160 - (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(33 + (76 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (-7 - (16*I)*Pi)*zeta[3] - (247*zeta[4])/4) + 
      G[0, x]*(-271/4 - 6*Log[mu2/s]^2 + (146 - (43*I)*Pi)*zeta[2] + 
        (34 - (5*I)*Pi)*zeta[3] + Log[mu2/s]*(-33 + (68 - (2*I)*Pi)*zeta[2] + 
          2*zeta[3]) - (35*zeta[4])/4) + (5987/48 + ((197*I)/4)*Pi)*zeta[4] + 
      Log[mu2/s]*(46/3 + ((304*I)/27)*Pi + (-7031/36 + ((51*I)/2)*Pi)*
         zeta[2] + (-122/9 + (14*I)*Pi)*zeta[3] + 47*zeta[4]) - 18*zeta[5]) + 
    ((-8*I)*Pi*G[1, 1, 0, x] + (-39/2 - I*Pi)*G[0, 0, 1, 1, x] + 
      (9*G[0, 1, 0, 1, x])/2 + (9/2 + I*Pi)*G[0, 1, 1, 0, x] + 
      (-3/2 + I*Pi)*G[1, 0, 0, 1, x] - (3*G[1, 0, 1, 0, x])/2 - 
      8*G[1, 1, 0, 0, x] - 9*G[0, 0, 0, 0, 0, x] - 5*G[0, 0, 0, 0, 1, x] - 
      5*G[0, 0, 0, 1, 0, x] + 2*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 0, x] - 
      G[0, 0, 1, 0, 1, x] - G[0, 0, 1, 1, 0, x] - G[0, 1, 0, 0, 0, x] + 
      G[0, 1, 1, 0, 0, x] + 3*G[1, 0, 0, 0, 0, x] + G[1, 0, 0, 0, 1, x] + 
      G[1, 0, 0, 1, 0, x] + G[1, 0, 0, 0, x]*(109/6 + I*Pi - 3*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(25/3 - (2*I)*Pi - Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(22 - I*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(22 - I*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(-48 + 14*Log[mu2/s]) + G[0, 0, 0, x]*
       (635/9 - (5*I)*Pi + (21 + (5*I)*Pi)*Log[mu2/s] - (11*Log[mu2/s]^2)/2 - 
        (9*zeta[2])/2) + G[1, 0, 1, x]*(((-3*I)/2)*Pi - 2*zeta[2]) + 
      G[0, 0, 1, x]*(-49/4 - (I/2)*Pi + (-3 + (2*I)*Pi)*Log[mu2/s] + 
        zeta[2]) + G[0, 1, 1, x]*(((9*I)/2)*Pi + 2*zeta[2]) + 
      G[1, 0, 0, x]*(-863/36 + ((41*I)/6)*Pi + (-59/6 - (2*I)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
      G[0, 1, 0, x]*(-49/4 + ((59*I)/6)*Pi + (-3 - I*Pi)*Log[mu2/s] + 
        8*zeta[2]) + zeta[2]*(((211*I)/18)*Pi - (37*zeta[3])/2) + 
      G[0, 0, x]*(-17999/216 + ((775*I)/36)*Pi + (-25/4 - ((7*I)/2)*Pi)*
         Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + (-863/12 + ((13*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(-331/9 + ((11*I)/2)*Pi + 11*zeta[2]) - 
        (10*zeta[3])/3) + G[0, 1, x]*(((-49*I)/4)*Pi + 
        Log[mu2/s]*((-3*I)*Pi - 4*zeta[2]) + (-23 - (2*I)*Pi)*zeta[2] - 
        3*zeta[3]) + Log[mu2/s]^2*((-I/2)*Pi*zeta[2] + zeta[3]/2) + 
      (-211/18 - ((77*I)/6)*Pi)*zeta[3] + G[1, 0, x]*(((-863*I)/36)*Pi - 
        ((59*I)/6)*Pi*Log[mu2/s] + (I/2)*Pi*Log[mu2/s]^2 + 
        (229/6 + (I/2)*Pi)*zeta[2] + zeta[3]) + 
      G[0, x]*(((-17999*I)/216)*Pi + ((2*I)/3)*Pi*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(((-25*I)/4)*Pi - (3*zeta[2])/2) + 
        (1483/9 + ((203*I)/12)*Pi)*zeta[2] + (24 - ((7*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(((-331*I)/9)*Pi + (347/6 + (2*I)*Pi)*zeta[2] + zeta[3]) - 
        28*zeta[4]) + Log[mu2/s]*(((41*I)/6)*Pi*zeta[2] + 
        (-41/6 + (2*I)*Pi)*zeta[3] - 14*zeta[4]) + 
      G[1, x]*(((13*I)/2)*Pi*zeta[2] + (-13/2 + I*Pi)*zeta[3] - 7*zeta[4]) + 
      (-4421/24 - ((17*I)/2)*Pi)*zeta[4] - zeta[5])/(1 - x) + zeta[5] + 
    x*(-122005/648 - ((7817*I)/54)*Pi + (-4 + (18*I)*Pi)*G[0, 0, 0, 1, x] + 
      (-4 + (5*I)*Pi)*G[0, 0, 1, 0, x] + (-9/2 - (12*I)*Pi)*
       G[0, 1, 0, 1, x] + (-9/2 - (6*I)*Pi)*G[0, 1, 1, 0, x] + 
      (-11 - (36*I)*Pi)*G[1, 0, 0, 1, x] + (-11 - (2*I)*Pi)*
       G[1, 0, 1, 0, x] + (-3 + (30*I)*Pi)*G[1, 1, 0, 1, x] + 
      (-3 + (3*I)*Pi)*G[1, 1, 1, 0, x] - 7*G[0, 0, 0, 0, 0, x] + 
      18*G[0, 0, 0, 1, 1, x] + 5*G[0, 0, 1, 0, 0, x] - 
      30*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, x] - 
      12*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 0, 0, x] + 
      24*G[0, 1, 1, 1, 1, x] + 4*G[1, 0, 0, 0, 0, x] - 
      36*G[1, 0, 0, 1, 1, x] - 2*G[1, 0, 1, 0, 0, x] + 
      48*G[1, 0, 1, 1, 1, x] - 5*G[1, 1, 0, 0, 0, x] + 
      30*G[1, 1, 0, 1, 1, x] + 3*G[1, 1, 1, 0, 0, x] - 
      42*G[1, 1, 1, 1, 1, x] + G[0, 1, 1, 1, x]*(-66 + (12*I)*Pi - 
        12*Log[mu2/s]) + G[1, 0, 1, 1, x]*(-93/2 + (36*I)*Pi - 
        12*Log[mu2/s]) + G[1, 0, 0, 0, x]*(-6 + (2*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, 0, x]*(-57/2 + (6*I)*Pi - 2*Log[mu2/s]) + 
      (-107/54 + (I/18)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/36 + 
      G[1, 1, 0, 0, x]*(5 - (3*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 0, x]*(105/2 - (5*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 1, 1, x]*(38 - (18*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 1, 1, x]*(98 - (30*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 1, x]*(157/4 + (46*I)*Pi + (12 + (12*I)*Pi)*Log[mu2/s] - 
        30*zeta[2]) + G[1, 1, 1, x]*(-158 + (47*I)*Pi + 
        (-48 + (12*I)*Pi)*Log[mu2/s] - 6*zeta[2]) + 
      G[1, 1, 0, x]*(-9/4 + (9*I)*Pi + (7 + (2*I)*Pi)*Log[mu2/s] - 
        5*zeta[2]) + G[0, 0, 0, x]*(-87/2 + ((35*I)/2)*Pi + 
        (-31 + (2*I)*Pi)*Log[mu2/s] - zeta[2]) + 
      G[0, 1, 0, x]*(157/4 - (21*I)*Pi + (12 - (2*I)*Pi)*Log[mu2/s] + 
        2*zeta[2]) + G[1, 0, 0, x]*(185/6 - (6*I)*Pi + 
        (11 - (2*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
      G[1, 0, 1, x]*(-9/4 - ((101*I)/2)*Pi + (7 - (12*I)*Pi)*Log[mu2/s] + 
        12*zeta[2]) + G[0, 1, 1, x]*(185/2 - ((87*I)/2)*Pi + 
        (27 - (12*I)*Pi)*Log[mu2/s] + 24*zeta[2]) + 
      Log[mu2/s]^2*(-1327/54 - ((221*I)/18)*Pi + (145*zeta[2])/6) + 
      G[0, 1, x]*(-625/8 + ((405*I)/4)*Pi - 7*Log[mu2/s]^2 + 
        (-33 + (6*I)*Pi)*zeta[2] + Log[mu2/s]*(-61/2 + (25*I)*Pi + 
          12*zeta[2]) - 18*zeta[3]) + G[1, 0, x]*(-625/8 - ((23*I)/12)*Pi - 
        7*Log[mu2/s]^2 + (30 + (2*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(-61/2 + (4*I)*Pi + 2*zeta[2]) - 4*zeta[3]) + 
      (-6469/108 - ((977*I)/18)*Pi)*zeta[3] + 
      zeta[2]*(108565/216 - ((527*I)/36)*Pi + 5*zeta[3]) + 
      G[0, 0, x]*(-2089/72 - ((29*I)/12)*Pi + 8*Log[mu2/s]^2 + 
        Log[mu2/s]*(11/6 - (3*I)*Pi - 2*zeta[2]) + (11/2 - (5*I)*Pi)*
         zeta[2] + 7*zeta[3]) + G[1, 1, x]*(1619/8 - ((371*I)/4)*Pi + 
        9*Log[mu2/s]^2 + Log[mu2/s]*(135/2 - (23*I)*Pi - 12*zeta[2]) + 
        (51 - (3*I)*Pi)*zeta[2] + 15*zeta[3]) + 
      Log[mu2/s]*(-5725/54 - ((1927*I)/27)*Pi + (1700/9 - ((25*I)/2)*Pi)*
         zeta[2] + (-127/9 - (14*I)*Pi)*zeta[3] - 47*zeta[4]) + 
      (-5623/24 - ((197*I)/4)*Pi)*zeta[4] + 
      G[0, x]*(13583/216 - ((2875*I)/36)*Pi + (8/3 - ((5*I)/2)*Pi)*
         Log[mu2/s]^2 - (7*Log[mu2/s]^3)/6 + (-91/4 + ((75*I)/2)*Pi)*
         zeta[2] + Log[mu2/s]*(491/18 - ((70*I)/3)*Pi + (-35/2 + (2*I)*Pi)*
           zeta[2] - 2*zeta[3]) + (-61/6 + (5*I)*Pi)*zeta[3] + 
        (35*zeta[4])/4) + G[1, x]*(-813/8 + ((299*I)/4)*Pi + 
        (-9 + (2*I)*Pi)*Log[mu2/s]^2 + (-179/4 - ((9*I)/2)*Pi)*zeta[2] + 
        (35/2 + (16*I)*Pi)*zeta[3] + Log[mu2/s]*(-99/2 + (19*I)*Pi + 
          (-28 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + (247*zeta[4])/4) + 
      18*zeta[5]) + Nc^2*(431791/2592 + ((9*I)/2)*Pi*G[0, 0, 1, 0, x] + 
      (43/4 + (6*I)*Pi)*G[0, 1, 0, 0, x] + ((13*I)/2)*Pi*G[0, 1, 1, 0, x] - 
      ((61*I)/2)*Pi*G[1, 0, 1, 0, x] + (30*I)*Pi*G[1, 1, 1, 0, x] + 
      6*G[0, 0, 0, 0, 0, x] + (9*G[0, 0, 1, 0, 0, x])/2 + 
      6*G[0, 1, 0, 0, 0, x] + (13*G[0, 1, 1, 0, 0, x])/2 - 
      (5*G[1, 0, 0, 0, 0, x])/2 - (61*G[1, 0, 1, 0, 0, x])/2 - 
      40*G[1, 1, 0, 0, 0, x] + 30*G[1, 1, 1, 0, 0, x] + 
      G[0, 0, 0, 0, x]*(271/4 - (7*I)*Pi - 13*Log[mu2/s]) + 
      (-53/72 - ((7*I)/12)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/16 + 
      G[1, 0, 0, 0, x]*(-43/6 + (I/2)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-22/3 - (20*I)*Pi + 20*Log[mu2/s]) + 
      G[1, 1, 0, x]*(((-22*I)/3)*Pi + (20*I)*Pi*Log[mu2/s] - 70*zeta[2]) + 
      G[0, 1, 0, x]*(((43*I)/4)*Pi - (37*zeta[2])/2) + 
      G[0, 0, 0, x]*(-3869/36 + ((121*I)/4)*Pi + (-75/2 - I*Pi)*Log[mu2/s] + 
        6*Log[mu2/s]^2 + (31*zeta[2])/2) + G[1, 0, 0, x]*
       (-149/72 - ((49*I)/12)*Pi + (37/12 + ((3*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 + (97*zeta[2])/4) + 
      G[0, 0, x]*(52165/432 - ((1025*I)/18)*Pi + (49/8 + (3*I)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3 + Log[mu2/s]*(1819/36 - ((101*I)/4)*Pi - 
          (41*zeta[2])/2) + (581/24 - (11*I)*Pi)*zeta[2]) + 
      G[1, 0, x]*(((-149*I)/72)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((37*I)/12)*Pi - 17*zeta[2]) + (19/6 + ((45*I)/4)*Pi)*
         zeta[2] - 9*zeta[3]) + Log[mu2/s]^2*(121/9 - ((3*I)/2)*Pi + 
        (39/8 + ((3*I)/4)*Pi)*zeta[2] - (3*zeta[3])/4) + 
      (-7/72 - ((185*I)/12)*Pi)*zeta[3] + G[0, 1, x]*
       (((-13*I)/2)*Pi*zeta[2] + (13*zeta[3])/2) + 
      zeta[2]*(-4057/72 - ((1159*I)/72)*Pi + (45*zeta[3])/4) + 
      G[1, 1, x]*((-30*I)*Pi*zeta[2] + 30*zeta[3]) + 
      ((-10*I)*Pi*G[0, 1, 1, 0, x] + (30*I)*Pi*G[1, 0, 1, 0, x] - 
        (30*I)*Pi*G[1, 1, 1, 0, x] - 10*G[0, 1, 1, 0, 0, x] + 
        30*G[1, 0, 1, 0, 0, x] + 40*G[1, 1, 0, 0, 0, x] - 
        30*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(-14/3 + (20*I)*Pi - 
          20*Log[mu2/s]) + 10*G[0, 1, 0, x]*zeta[2] - 30*G[1, 0, 0, x]*
         zeta[2] + G[1, 1, 0, x]*(((-14*I)/3)*Pi - (20*I)*Pi*Log[mu2/s] + 
          70*zeta[2]) + G[1, 1, x]*((30*I)*Pi*zeta[2] - 30*zeta[3]) + 
        G[0, 1, x]*((10*I)*Pi*zeta[2] - 10*zeta[3]) + 
        G[1, 0, x]*((14/3 - (10*I)*Pi)*zeta[2] + 20*Log[mu2/s]*zeta[2] + 
          10*zeta[3]) + G[1, x]*(((14*I)/3)*Pi*zeta[2] + 
          Log[mu2/s]*((20*I)*Pi*zeta[2] - 20*zeta[3]) + (-14/3 - (10*I)*Pi)*
           zeta[3] - (265*zeta[4])/2))/x + Log[mu2/s]*(17743/216 - (2*I)*Pi + 
        (-117/8 - (I/3)*Pi)*zeta[2] + (85/12 + ((3*I)/2)*Pi)*zeta[3] - 
        (21*zeta[4])/2) + (1733/96 + ((49*I)/8)*Pi)*zeta[4] + 
      G[0, x]*(-17743/216 + ((39685*I)/432)*Pi + (13/6 - I*Pi)*Log[mu2/s]^3 + 
        (-3217/36 - ((155*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*
         (17/24 + ((101*I)/8)*Pi + (27*zeta[2])/4) + (-45/2 + (3*I)*Pi)*
         zeta[3] + Log[mu2/s]*(-260/9 + ((935*I)/18)*Pi + 
          (-643/12 + (3*I)*Pi)*zeta[2] + 3*zeta[3]) + (257*zeta[4])/8) + 
      G[1, x]*(((22*I)/3)*Pi*zeta[2] + (-22/3 + (11*I)*Pi)*zeta[3] + 
        Log[mu2/s]*((-20*I)*Pi*zeta[2] + 20*zeta[3]) + 131*zeta[4]) + 
      x^2*(22943/108 + ((7645*I)/81)*Pi - (5*I)*Pi*G[0, 0, 1, 0, x] + 
        (6*I)*Pi*G[0, 1, 1, 0, x] + (2*I)*Pi*G[1, 0, 1, 0, x] - 
        (3*I)*Pi*G[1, 1, 1, 0, x] + 7*G[0, 0, 0, 0, 0, x] - 
        5*G[0, 0, 1, 0, 0, x] - 8*G[0, 1, 0, 0, 0, x] + 
        6*G[0, 1, 1, 0, 0, x] - 4*G[1, 0, 0, 0, 0, x] + 
        2*G[1, 0, 1, 0, 0, x] + 5*G[1, 1, 0, 0, 0, x] - 
        3*G[1, 1, 1, 0, 0, x] + G[1, 1, 0, 0, x]*(-7/3 + (3*I)*Pi - 
          2*Log[mu2/s]) + G[0, 0, 0, 0, x]*(-1 + (5*I)*Pi - 2*Log[mu2/s]) + 
        (-101/108 - ((19*I)/18)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/24 + 
        G[1, 0, 0, 0, x]*(1 - (2*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(7/3 - (6*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 0, x]*(20/9 + ((11*I)/3)*Pi + (8/3 + (2*I)*Pi)*Log[mu2/s] - 
          4*zeta[2]) + G[0, 1, 0, x]*(((7*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 
          2*zeta[2]) + G[0, 0, 0, x]*(-20/9 - ((11*I)/3)*Pi + 
          (-8/3 - (2*I)*Pi)*Log[mu2/s] + zeta[2]) + G[1, 1, 0, x]*
         (((-7*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 5*zeta[2]) + 
        Log[mu2/s]^2*(350/27 - ((5*I)/36)*Pi + (31*zeta[2])/4) + 
        G[0, 0, x]*(((-20*I)/9)*Pi + (47/3 + (5*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-8*I)/3)*Pi + 2*zeta[2]) - 7*zeta[3]) + 
        zeta[2]*(-1010/9 - ((413*I)/36)*Pi - 5*zeta[3]) + 
        G[1, 1, x]*((3*I)*Pi*zeta[2] - 3*zeta[3]) + (-643/54 + ((73*I)/9)*Pi)*
         zeta[3] + G[1, 0, x]*(((20*I)/9)*Pi + Log[mu2/s]*
           (((8*I)/3)*Pi - 2*zeta[2]) + (-47/3 - (2*I)*Pi)*zeta[2] + 
          4*zeta[3]) + G[0, 1, x]*((-6*I)*Pi*zeta[2] + 6*zeta[3]) + 
        G[1, x]*(((7*I)/3)*Pi*zeta[2] + Log[mu2/s]*((2*I)*Pi*zeta[2] - 
            2*zeta[3]) + (-7/3 + (2*I)*Pi)*zeta[3] - (49*zeta[4])/4) + 
        G[0, x]*(((104*I)/27)*Pi + (8/3 + ((7*I)/3)*Pi)*Log[mu2/s]^2 + 
          (7*Log[mu2/s]^3)/9 + (-152/9 - (8*I)*Pi)*zeta[2] + 
          (7/9 - (5*I)*Pi)*zeta[3] + Log[mu2/s]*(104/27 + ((16*I)/3)*Pi + 
            (-15 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) - (35*zeta[4])/4) + 
        (2447/48 + ((17*I)/4)*Pi)*zeta[4] + Log[mu2/s]*
         (7645/81 + ((268*I)/9)*Pi + (-131/12 + ((7*I)/6)*Pi)*zeta[2] + 
          (22/3 + (2*I)*Pi)*zeta[3] + 14*zeta[4]) - 6*zeta[5]) - 4*zeta[5] + 
      ((-20*I)*Pi*G[1, 1, 0, x] - ((9*I)/2)*Pi*G[0, 0, 1, 0, x] + 
        (69/4 - (6*I)*Pi)*G[0, 1, 0, 0, x] + ((7*I)/2)*Pi*G[0, 1, 1, 0, x] + 
        (I/2)*Pi*G[1, 0, 1, 0, x] - 20*G[1, 1, 0, 0, x] - 
        6*G[0, 0, 0, 0, 0, x] - (9*G[0, 0, 1, 0, 0, x])/2 - 
        6*G[0, 1, 0, 0, 0, x] + (7*G[0, 1, 1, 0, 0, x])/2 + 
        (5*G[1, 0, 0, 0, 0, x])/2 + G[1, 0, 1, 0, 0, x]/2 + 
        G[1, 0, 0, 0, x]*(253/6 - (I/2)*Pi - 3*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(-281/4 + (7*I)*Pi + 13*Log[mu2/s]) + 
        G[0, 0, 0, x]*(926/9 - ((107*I)/4)*Pi + (87/2 + I*Pi)*Log[mu2/s] - 
          6*Log[mu2/s]^2 - (31*zeta[2])/2) + G[1, 0, 0, x]*
         (-2971/72 + ((253*I)/12)*Pi + (-253/12 - ((3*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (23*zeta[2])/4) + G[0, 1, 0, x]*
         (((69*I)/4)*Pi + (17*zeta[2])/2) + G[0, 0, x]*
         (-38821/432 + ((971*I)/18)*Pi + (-87/8 - (3*I)*Pi)*Log[mu2/s]^2 + 
          Log[mu2/s]^3 + (-1103/24 + (11*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-881/18 + ((87*I)/4)*Pi + (41*zeta[2])/2)) + 
        zeta[2]*(((2971*I)/72)*Pi - (45*zeta[3])/4) + 
        G[1, 0, x]*(((-2971*I)/72)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-253*I)/12)*Pi - 3*zeta[2]) + (373/6 - ((5*I)/4)*Pi)*
           zeta[2] - zeta[3]) + Log[mu2/s]^2*(((-3*I)/4)*Pi*zeta[2] + 
          (3*zeta[3])/4) + (-2971/72 + ((79*I)/12)*Pi)*zeta[3] + 
        G[0, 1, x]*(((-7*I)/2)*Pi*zeta[2] + (7*zeta[3])/2) + 
        G[0, x]*(((-38821*I)/432)*Pi + I*Pi*Log[mu2/s]^3 + 
          Log[mu2/s]^2*(((-87*I)/8)*Pi - (27*zeta[2])/4) + 
          (9299/72 + ((69*I)/8)*Pi)*zeta[2] + Log[mu2/s]*(((-881*I)/18)*Pi + 
            (775/12 - (3*I)*Pi)*zeta[2] - 3*zeta[3]) + (83/3 - (3*I)*Pi)*
           zeta[3] - (257*zeta[4])/8) + (-905/6 - ((49*I)/8)*Pi)*zeta[4] + 
        G[1, x]*((20*I)*Pi*zeta[2] + (-20 - I*Pi)*zeta[3] + (3*zeta[4])/2) + 
        Log[mu2/s]*(((253*I)/12)*Pi*zeta[2] + (-253/12 - ((3*I)/2)*Pi)*
           zeta[3] + (21*zeta[4])/2) + 4*zeta[5])/(1 - x) + 
      x*(-982423/2592 - ((318181*I)/1296)*Pi + (5*I)*Pi*G[0, 0, 1, 0, x] - 
        (6*I)*Pi*G[0, 1, 1, 0, x] - (2*I)*Pi*G[1, 0, 1, 0, x] + 
        (3*I)*Pi*G[1, 1, 1, 0, x] - 7*G[0, 0, 0, 0, 0, x] + 
        5*G[0, 0, 1, 0, 0, x] + 8*G[0, 1, 0, 0, 0, x] - 
        6*G[0, 1, 1, 0, 0, x] + 4*G[1, 0, 0, 0, 0, x] - 
        2*G[1, 0, 1, 0, 0, x] - 5*G[1, 1, 0, 0, 0, x] + 
        3*G[1, 1, 1, 0, 0, x] + G[1, 0, 0, 0, x]*(-16 + (2*I)*Pi - 
          2*Log[mu2/s]) + G[0, 1, 0, 0, x]*(-43/3 + (6*I)*Pi - 
          2*Log[mu2/s]) + (361/216 + ((95*I)/36)*Pi)*Log[mu2/s]^3 + 
        (55*Log[mu2/s]^4)/48 + G[1, 1, 0, 0, x]*(46/3 - (3*I)*Pi + 
          2*Log[mu2/s]) + G[0, 0, 0, 0, x]*(17 - (5*I)*Pi + 2*Log[mu2/s]) + 
        Log[mu2/s]^2*(-713/27 - ((611*I)/72)*Pi - (155*zeta[2])/8) + 
        G[1, 1, 0, x]*(((46*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 5*zeta[2]) + 
        G[0, 0, 0, x]*(-1/9 + ((29*I)/3)*Pi + (-22/3 + (2*I)*Pi)*Log[mu2/s] - 
          zeta[2]) + G[0, 1, 0, x]*(((-43*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 
          2*zeta[2]) + G[1, 0, 0, x]*(-257/36 - ((38*I)/3)*Pi + 
          (10/3 - (2*I)*Pi)*Log[mu2/s] + 4*zeta[2]) + 
        G[0, 1, x]*((6*I)*Pi*zeta[2] - 6*zeta[3]) + 
        G[1, 0, x]*(((-257*I)/36)*Pi + (-10/3 + (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(((10*I)/3)*Pi + 2*zeta[2]) - 4*zeta[3]) + 
        (1505/108 - ((61*I)/9)*Pi)*zeta[3] + G[1, 1, x]*((-3*I)*Pi*zeta[2] + 
          3*zeta[3]) + zeta[2]*(3239/9 + ((4297*I)/72)*Pi + 5*zeta[3]) + 
        G[0, 0, x]*(595/24 + ((259*I)/18)*Pi + 4*Log[mu2/s]^2 + 
          Log[mu2/s]*(29/2 + ((2*I)/3)*Pi - 2*zeta[2]) + (-23/3 - (5*I)*Pi)*
           zeta[2] + 7*zeta[3]) + Log[mu2/s]*(-114389/648 - 
          ((3521*I)/36)*Pi + (697/8 - ((155*I)/12)*Pi)*zeta[2] + 
          (-25/3 - (2*I)*Pi)*zeta[3] - 14*zeta[4]) + 
        (-2563/96 - ((17*I)/4)*Pi)*zeta[4] + 
        G[0, x]*(-29801/432 - ((4363*I)/216)*Pi + (-27/2 - ((11*I)/6)*Pi)*
           Log[mu2/s]^2 - (35*Log[mu2/s]^3)/18 + (499/18 + ((29*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(-4859/108 - ((25*I)/2)*Pi + 
            (15/2 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + (14/9 + (5*I)*Pi)*
           zeta[3] + (35*zeta[4])/4) + G[1, x]*(((-46*I)/3)*Pi*zeta[2] + 
          (46/3 - (2*I)*Pi)*zeta[3] + Log[mu2/s]*((-2*I)*Pi*zeta[2] + 
            2*zeta[3]) + (49*zeta[4])/4) + 6*zeta[5])) + 
    (Nf*(-13519/648 + ((1583*I)/18)*Pi + 33*G[0, 0, 0, 0, x] + 
       (8/3 - (24*I)*Pi)*G[0, 0, 0, 1, x] + (8*G[0, 0, 1, 0, x])/3 + 
       13*G[0, 1, 0, 0, x] + (11/3 + (24*I)*Pi)*G[0, 1, 0, 1, x] + 
       (11/3 + (8*I)*Pi)*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 
       (26*G[1, 0, 0, 0, x])/3 + (-17/3 - (8*I)*Pi)*G[1, 0, 0, 1, x] + 
       (-17/3 - (24*I)*Pi)*G[1, 0, 1, 0, x] + (31*G[1, 0, 1, 1, x])/3 - 
       (20*G[1, 1, 0, 1, x])/3 + (-20/3 + (24*I)*Pi)*G[1, 1, 1, 0, x] - 
       60*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 1, 1, x] + 
       32*G[0, 0, 1, 1, 1, x] + 24*G[0, 1, 0, 1, 1, x] + 
       8*G[0, 1, 1, 0, 0, x] - 8*G[1, 0, 0, 1, 1, x] - 
       24*G[1, 0, 1, 0, 0, x] - 32*G[1, 1, 0, 0, 0, x] + 
       24*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, x]*(-403/9 + ((41*I)/3)*Pi - 
         22*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-40/3 + (16*I)*Pi - 
         16*Log[mu2/s]) + (-28/9 + (6*I)*Pi)*Log[mu2/s]^2 - 
       (7*Log[mu2/s]^3)/18 + G[1, 1, 0, 0, x]*(-23/3 - (16*I)*Pi + 
         16*Log[mu2/s]) + G[1, 1, 1, x]*(60 - ((80*I)/3)*Pi + 
         40*Log[mu2/s]) + G[1, 1, 0, x]*(191/18 - (11*I)*Pi + 
         (10/3 + (16*I)*Pi)*Log[mu2/s] - 56*zeta[2]) + 
       G[0, 1, 1, x]*(-13/3 + ((47*I)/3)*Pi - 12*Log[mu2/s] - 24*zeta[2]) + 
       G[0, 1, 0, x]*(-23/18 + ((46*I)/3)*Pi - (4*Log[mu2/s])/3 - 
         8*zeta[2]) + G[0, 0, x]*(3755/108 - ((149*I)/6)*Pi + 
         (191/9 - ((37*I)/3)*Pi)*Log[mu2/s] + (11*Log[mu2/s]^2)/2 - 
         (11*zeta[2])/6) + G[1, 0, 1, x]*(191/18 + (8*I)*Pi + 
         (10*Log[mu2/s])/3 + 8*zeta[2]) + G[1, 0, 0, x]*
        (-259/18 - ((4*I)/3)*Pi - (13*Log[mu2/s])/3 + 24*zeta[2]) + 
       G[0, 0, 1, x]*(-23/18 - (12*I)*Pi + (-4/3 - (16*I)*Pi)*Log[mu2/s] + 
         56*zeta[2]) + G[1, 0, x]*(-107/18 - ((46*I)/9)*Pi + 
         Log[mu2/s]*(-4/3 - I*Pi - 16*zeta[2]) + (94/3 + (8*I)*Pi)*zeta[2] - 
         8*zeta[3]) + G[0, 1, x]*(-107/18 - ((125*I)/18)*Pi + 
         (73/3 + (8*I)*Pi)*zeta[2] + Log[mu2/s]*(-4/3 - ((40*I)/3)*Pi + 
           16*zeta[2]) - 8*zeta[3]) + G[0, x]*(655/54 + ((3785*I)/108)*Pi + 
         (7/6 + ((11*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
          (56/9 + ((200*I)/9)*Pi - 11*zeta[2]) + (-43/2 - ((15*I)/2)*Pi)*
          zeta[2] - 6*zeta[3]) + (17/3 - (19*I)*Pi)*zeta[3] + 
       G[1, 1, x]*(-50 + ((623*I)/18)*Pi + (-36 + ((70*I)/3)*Pi)*Log[mu2/s] - 
         10*Log[mu2/s]^2 + (-76/3 - (24*I)*Pi)*zeta[2] + 24*zeta[3]) + 
       zeta[2]*(-1184/9 - ((149*I)/9)*Pi + 96*zeta[3]) + 
       ((12*I)*Pi*G[0, 0, 1, x] + 12*G[0, 0, 1, 1, x] - (2*G[0, 1, 0, 1, x])/
          3 + (-2/3 - (8*I)*Pi)*G[0, 1, 1, 0, x] - 24*G[0, 1, 1, 1, x] + 
         2*G[1, 0, 0, 1, x] + (2 + (24*I)*Pi)*G[1, 0, 1, 0, x] - 
         (34*G[1, 0, 1, 1, x])/3 + (8*G[1, 1, 0, 1, x])/3 + 
         (8/3 - (24*I)*Pi)*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] - 
         8*G[0, 1, 1, 0, 0, x] + 24*G[1, 0, 1, 0, 0, x] + 
         32*G[1, 1, 0, 0, 0, x] - 24*G[1, 1, 1, 0, 0, x] + 
         G[1, 1, 1, x]*(-52 + ((44*I)/3)*Pi - 24*Log[mu2/s]) + 
         G[1, 1, 0, 0, x]*(-16/3 + (16*I)*Pi - 16*Log[mu2/s]) + 
         G[1, 0, 1, x]*(-59/18 - ((32*I)/3)*Pi - (4*Log[mu2/s])/3) + 
         G[0, 1, 1, x]*(24 - ((38*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[1, 0, 0, x]*((2*I)*Pi - 24*zeta[2]) + G[0, 1, 0, x]*
          (((-2*I)/3)*Pi + 8*zeta[2]) + G[1, 1, 0, x]*(-59/18 - (4*I)*Pi + 
           (-4/3 - (16*I)*Pi)*Log[mu2/s] + 56*zeta[2]) + 
         G[1, 1, x]*(136/3 - ((527*I)/18)*Pi + (26 - ((40*I)/3)*Pi)*
            Log[mu2/s] + 6*Log[mu2/s]^2 + (73/3 + (24*I)*Pi)*zeta[2] - 
           24*zeta[3]) + G[0, 1, x]*((24*I)*Pi + (12*I)*Pi*Log[mu2/s] + 
           (-98/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
         G[1, 0, x]*(((-59*I)/18)*Pi + (2/3 - (8*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-4*I)/3)*Pi + 16*zeta[2]) + 8*zeta[3]) + 
         G[1, x]*(((136*I)/3)*Pi + (6*I)*Pi*Log[mu2/s]^2 + 
           (-1073/18 - ((19*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            ((26*I)*Pi + (-88/3 + (16*I)*Pi)*zeta[2] - 16*zeta[3]) + 
           (-22/3 - (8*I)*Pi)*zeta[3] - 106*zeta[4]))/x + 
       x^2*(-7625/216 - (25*I)*Pi - 36*G[0, 0, 0, 0, x] + 
         (16*G[0, 0, 0, 1, x])/3 + (16*G[0, 0, 1, 0, x])/3 - 
         (47*G[0, 0, 1, 1, x])/3 + (43*G[0, 1, 0, 0, x])/3 + 
         (34*G[0, 1, 0, 1, x])/3 + (34*G[0, 1, 1, 0, x])/3 + 
         12*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] + (2*G[1, 0, 0, 1, x])/3 + 
         (2*G[1, 0, 1, 0, x])/3 + (83*G[1, 0, 1, 1, x])/3 - 
         (7*G[1, 1, 0, 0, x])/3 - (16*G[1, 1, 0, 1, x])/3 - 
         (16*G[1, 1, 1, 0, x])/3 - 36*G[1, 1, 1, 1, x] + 
         G[1, 0, 0, x]*(-48 + ((2*I)/3)*Pi - 12*Log[mu2/s]) + 
         G[0, 1, 1, x]*(-36 + ((34*I)/3)*Pi - 12*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-113/9 + (17*I)*Pi - (26*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(-113/9 - (19*I)*Pi - (26*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(59/9 - (11*I)*Pi - (10*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(59/9 + (25*I)*Pi - (10*Log[mu2/s])/3) + 
         (-151/108 - ((11*I)/18)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/72 + 
         G[0, 0, 0, x]*(48 - ((20*I)/3)*Pi + 24*Log[mu2/s]) + 
         G[1, 1, 1, x]*(48 - ((52*I)/3)*Pi + 24*Log[mu2/s]) + 
         G[0, 0, x]*(3/2 + ((211*I)/9)*Pi + (-12 + ((10*I)/3)*Pi)*
            Log[mu2/s] - 6*Log[mu2/s]^2 - (82*zeta[2])/3) + 
         Log[mu2/s]^2*(-863/108 - ((151*I)/36)*Pi - (145*zeta[2])/12) + 
         G[0, 1, x]*(69/2 - ((221*I)/9)*Pi + (24 - ((26*I)/3)*Pi)*
            Log[mu2/s] + 6*Log[mu2/s]^2 - (28*zeta[2])/3) + 
         G[1, 1, x]*(-141/2 + ((167*I)/9)*Pi + (-36 + ((26*I)/3)*Pi)*
            Log[mu2/s] - 6*Log[mu2/s]^2 - (26*zeta[2])/3) + 
         (-4939/108 + ((2585*I)/36)*Pi)*zeta[2] + G[1, 0, x]*
          (69/2 - ((157*I)/9)*Pi + (24 - ((10*I)/3)*Pi)*Log[mu2/s] + 
           6*Log[mu2/s]^2 + (28*zeta[2])/3) + 
         G[1, x]*(1583/9 + ((128*I)/3)*Pi + 12*Log[mu2/s]^2 + 
           (-673/9 - ((17*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(236/3 + (12*I)*Pi + 
             (14*zeta[2])/3) - 33*zeta[3]) + (2011/54 + ((425*I)/9)*Pi)*
          zeta[3] + Log[mu2/s]*(-25 - ((863*I)/54)*Pi + 
           (-1543/36 + ((119*I)/6)*Pi)*zeta[2] + (56*zeta[3])/9) + 
         G[0, x]*(-1583/9 - ((128*I)/3)*Pi - 12*Log[mu2/s]^2 + 
           (835/9 - ((37*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(-236/3 - (12*I)*Pi + 
             (94*zeta[2])/3) + 27*zeta[3]) - (2047*zeta[4])/48) + 
       x^3*(24*G[0, 0, 0, 0, x] + 6*G[0, 0, 1, 1, x] - 14*G[0, 1, 0, 0, x] - 
         4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 
         8*G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
         14*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] + 24*G[1, 1, 1, 1, x] + 
         G[0, 0, 0, x]*(-32 + (8*I)*Pi - 16*Log[mu2/s]) + 
         G[1, 1, 1, x]*(-32 + (8*I)*Pi - 16*Log[mu2/s]) + 
         G[0, 0, 1, x]*(2 + (10*I)*Pi + 4*Log[mu2/s]) + 
         G[1, 1, 0, x]*(2 + (10*I)*Pi + 4*Log[mu2/s]) + 
         G[0, 1, 0, x]*(2 - (14*I)*Pi + 4*Log[mu2/s]) + 
         G[1, 0, 1, x]*(2 - (14*I)*Pi + 4*Log[mu2/s]) + 
         G[0, 1, 1, x]*(28 - (4*I)*Pi + 8*Log[mu2/s]) + 
         G[1, 0, 0, x]*(28 - (4*I)*Pi + 8*Log[mu2/s]) + 
         G[0, 1, x]*(-23 + (14*I)*Pi + (-16 + (4*I)*Pi)*Log[mu2/s] - 
           4*Log[mu2/s]^2) + G[1, 0, x]*(-23 + (14*I)*Pi + 
           (-16 + (4*I)*Pi)*Log[mu2/s] - 4*Log[mu2/s]^2) + 
         (69 - (42*I)*Pi)*zeta[2] + 12*Log[mu2/s]^2*zeta[2] + 
         G[0, 0, x]*(23 - (14*I)*Pi + (16 - (4*I)*Pi)*Log[mu2/s] + 
           4*Log[mu2/s]^2 + 12*zeta[2]) + G[1, 1, x]*(23 - (14*I)*Pi + 
           (16 - (4*I)*Pi)*Log[mu2/s] + 4*Log[mu2/s]^2 + 12*zeta[2]) + 
         G[0, x]*((-6 + (18*I)*Pi)*zeta[2] - 12*Log[mu2/s]*zeta[2] - 
           10*zeta[3]) + Log[mu2/s]*((48 - (12*I)*Pi)*zeta[2] - 4*zeta[3]) + 
         (-26 - (34*I)*Pi)*zeta[3] + G[1, x]*((-6 - (6*I)*Pi)*zeta[2] - 
           12*Log[mu2/s]*zeta[2] + 14*zeta[3]) - (39*zeta[4])/2) + 
       (-101/3 - (16*I)*Pi)*zeta[4] + Log[mu2/s]*(-655/54 + ((118*I)/3)*Pi + 
         (-269/6 + (3*I)*Pi)*zeta[2] + (-3 - (16*I)*Pi)*zeta[3] + 
         44*zeta[4]) + x*(18197/324 - ((15713*I)/108)*Pi + 
         36*G[0, 0, 0, 0, x] - (4*G[0, 0, 0, 1, x])/3 - (4*G[0, 0, 1, 0, x])/
          3 + (92*G[0, 0, 1, 1, x])/3 - (70*G[0, 1, 0, 0, x])/3 - 
         (16*G[0, 1, 0, 1, x])/3 - (16*G[0, 1, 1, 0, x])/3 - 
         36*G[0, 1, 1, 1, x] - 36*G[1, 0, 0, 0, x] + (16*G[1, 0, 0, 1, x])/
          3 + (16*G[1, 0, 1, 0, x])/3 - (110*G[1, 0, 1, 1, x])/3 + 
         (52*G[1, 1, 0, 0, x])/3 + (28*G[1, 1, 0, 1, x])/3 + 
         (28*G[1, 1, 1, 0, x])/3 + 36*G[1, 1, 1, 1, x] + 
         G[0, 0, 0, x]*(-24 + ((32*I)/3)*Pi - 24*Log[mu2/s]) + 
         G[1, 1, 1, x]*(-24 + ((64*I)/3)*Pi - 24*Log[mu2/s]) + 
         G[1, 1, 0, x]*(-161/9 + (24*I)*Pi - (8*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(-161/9 - (34*I)*Pi - (8*Log[mu2/s])/3) + 
         (193/108 + ((11*I)/18)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/72 + 
         G[0, 1, 0, x]*(11/9 - (26*I)*Pi + (8*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(11/9 + (32*I)*Pi + (8*Log[mu2/s])/3) + 
         G[1, 0, 0, x]*(112/3 - ((32*I)/3)*Pi + 20*Log[mu2/s]) + 
         G[0, 1, 1, x]*(77/3 - ((64*I)/3)*Pi + 20*Log[mu2/s]) + 
         G[1, 0, x]*(7/18 + ((127*I)/9)*Pi + (-16/3 + ((40*I)/3)*Pi)*
            Log[mu2/s] - 2*Log[mu2/s]^2 - (193*zeta[2])/3) + 
         G[0, 1, x]*(7/18 + ((194*I)/9)*Pi + (-16/3 + ((56*I)/3)*Pi)*
            Log[mu2/s] - 2*Log[mu2/s]^2 - (137*zeta[2])/3) + 
         Log[mu2/s]^2*(1199/108 - ((263*I)/36)*Pi + zeta[2]/12) + 
         (25339/108 + ((85*I)/36)*Pi)*zeta[2] + G[1, 1, x]*
          (313/6 - ((107*I)/9)*Pi + (30 - ((44*I)/3)*Pi)*Log[mu2/s] + 
           6*Log[mu2/s]^2 + (65*zeta[2])/3) + G[0, 0, x]*
          (-163/9 - ((145*I)/9)*Pi + (20/3 - ((28*I)/3)*Pi)*Log[mu2/s] + 
           6*Log[mu2/s]^2 + (121*zeta[2])/3) + 
         G[0, x]*(8771/108 + ((109*I)/6)*Pi + (16/3 + (4*I)*Pi)*
            Log[mu2/s]^2 + Log[mu2/s]*(323/9 + (12*I)*Pi - (124*zeta[2])/3) + 
           (-535/9 + ((16*I)/3)*Pi)*zeta[2] - 24*zeta[3]) + 
         (-1027/54 - ((74*I)/9)*Pi)*zeta[3] + Log[mu2/s]*
          (2005/54 - ((3235*I)/54)*Pi + (2977/36 - ((155*I)/6)*Pi)*zeta[2] + 
           (142*zeta[3])/9) + G[1, x]*(-1583/6 - ((589*I)/9)*Pi + 
           (-18 + (4*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-118 - ((34*I)/3)*Pi - 
             (44*zeta[2])/3) + (955/9 - ((70*I)/3)*Pi)*zeta[2] + 
           58*zeta[3]) + (5827*zeta[4])/48) + 
       G[1, x]*(1583/18 - ((299*I)/18)*Pi + (6 - (10*I)*Pi)*Log[mu2/s]^2 + 
         (29/18 + ((47*I)/3)*Pi)*zeta[2] - 6*zeta[3] + 
         Log[mu2/s]*(118/3 - ((76*I)/3)*Pi + (106/3 - (16*I)*Pi)*zeta[2] + 
           16*zeta[3]) + 128*zeta[4]) - 16*zeta[5] + 
       ((-12*I)*Pi*G[1, 1, 0, x] - 33*G[0, 0, 0, 0, x] + 
         (-8/3 + (24*I)*Pi)*G[0, 0, 0, 1, x] - (8*G[0, 0, 1, 0, x])/3 + 
         11*G[0, 1, 0, 0, x] + (-2 - (24*I)*Pi)*G[0, 1, 0, 1, x] - 
         2*G[0, 1, 1, 0, x] + (70*G[1, 0, 0, 0, x])/3 + 
         (2/3 + (8*I)*Pi)*G[1, 0, 0, 1, x] + (2*G[1, 0, 1, 0, x])/3 - 
         12*G[1, 1, 0, 0, x] + 24*G[0, 0, 0, 1, 1, x] - 
         32*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 1, 1, x] + 
         8*G[1, 0, 0, 1, 1, x] + G[1, 0, 0, x]*(-413/18 + ((37*I)/3)*Pi - 
           (35*Log[mu2/s])/3) + G[0, 1, 0, x]*(59/18 + ((31*I)/3)*Pi + 
           (4*Log[mu2/s])/3) + G[0, 0, 1, 1, x]*(16/3 - (16*I)*Pi + 
           16*Log[mu2/s]) + G[0, 0, 0, x]*(424/9 - ((41*I)/3)*Pi + 
           22*Log[mu2/s]) + G[0, 0, 1, x]*(59/18 + (4*I)*Pi + 
           (4/3 + (16*I)*Pi)*Log[mu2/s] - 56*zeta[2]) + 
         G[0, 0, x]*(-4427/108 + ((161*I)/6)*Pi + (-212/9 + ((37*I)/3)*Pi)*
            Log[mu2/s] - (11*Log[mu2/s]^2)/2 - (133*zeta[2])/6) + 
         G[1, 0, 1, x]*(((2*I)/3)*Pi - 8*zeta[2]) + G[0, 1, 1, x]*
          ((-2*I)*Pi + 24*zeta[2]) + G[1, 0, x]*(((-413*I)/18)*Pi - 
           ((35*I)/3)*Pi*Log[mu2/s] + 32*zeta[2]) + 
         zeta[2]*(((236*I)/9)*Pi - 96*zeta[3]) + (-236/9 + (11*I)*Pi)*
          zeta[3] + G[0, x]*(((-4427*I)/108)*Pi - ((11*I)/2)*Pi*
            Log[mu2/s]^2 + (161/3 - (I/2)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-212*I)/9)*Pi + 27*zeta[2]) + 14*zeta[3]) + 
         G[0, 1, x]*(((59*I)/18)*Pi + Log[mu2/s]*(((4*I)/3)*Pi - 
             16*zeta[2]) + (-2/3 - (16*I)*Pi)*zeta[2] + 16*zeta[3]) + 
         Log[mu2/s]*((13*I)*Pi*zeta[2] + (-13 + (16*I)*Pi)*zeta[3] - 
           44*zeta[4]) + G[1, x]*(((38*I)/3)*Pi*zeta[2] + (-38/3 + (8*I)*Pi)*
            zeta[3] - 22*zeta[4]) + (-217/3 + (16*I)*Pi)*zeta[4] + 
         16*zeta[5])/(1 - x)))/Nc + (909/32 + ((271*I)/8)*Pi + 
      (9*G[0, 1, 0, 1, x])/2 + (9/2 + ((7*I)/2)*Pi)*G[0, 1, 1, 0, x] + 
      (29/2 - ((3*I)/2)*Pi)*G[1, 0, 0, 0, x] + (7 - I*Pi)*G[1, 0, 0, 1, x] + 
      (7 - ((5*I)/2)*Pi)*G[1, 0, 1, 0, x] - 7*G[1, 0, 1, 1, x] + 
      8*G[1, 1, 0, 1, x] + (8 + (3*I)*Pi)*G[1, 1, 1, 0, x] - 
      18*G[1, 1, 1, 1, x] + 45*G[0, 0, 0, 0, 0, x] - 25*G[0, 0, 0, 0, 1, x] - 
      25*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 1, x] - 
      (5*G[0, 0, 1, 0, 0, x])/2 - 11*G[0, 0, 1, 0, 1, x] - 
      11*G[0, 0, 1, 1, 0, x] + 24*G[0, 0, 1, 1, 1, x] + 
      13*G[0, 1, 0, 0, 0, x] - 18*G[0, 1, 0, 0, 1, x] - 
      18*G[0, 1, 0, 1, 0, x] + 18*G[0, 1, 0, 1, 1, x] + 
      (7*G[0, 1, 1, 0, 0, x])/2 - (13*G[1, 0, 0, 0, 0, x])/2 + 
      5*G[1, 0, 0, 0, 1, x] + 5*G[1, 0, 0, 1, 0, x] - 6*G[1, 0, 0, 1, 1, x] - 
      (5*G[1, 0, 1, 0, 0, x])/2 - 4*G[1, 1, 0, 0, 0, x] + 
      3*G[1, 1, 1, 0, 0, x] + G[0, 0, 0, 0, x]*(-107/4 + (7*I)*Pi - 
        13*Log[mu2/s]) + G[0, 0, 1, 1, x]*(-9 + I*Pi - 12*Log[mu2/s]) + 
      (37/24 + ((7*I)/12)*Pi)*Log[mu2/s]^3 + (11*Log[mu2/s]^4)/48 + 
      G[0, 1, 0, 0, x]*(37/4 - (4*I)*Pi + Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(-16 - (2*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(7 + I*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 1, 0, x]*(7 - ((7*I)/2)*Pi + 10*Log[mu2/s]) + 
      G[1, 1, 1, x]*(15 + (2*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-33/4 - (12*I)*Pi + (-4 + (2*I)*Pi)*Log[mu2/s] - 
        7*zeta[2]) + G[1, 0, 0, x]*(-113/8 + ((61*I)/4)*Pi + 
        (-25/4 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 - (23*zeta[2])/4) + 
      G[1, 0, 1, x]*(-33/4 - (4*I)*Pi - 4*Log[mu2/s] - 4*zeta[2]) + 
      G[0, 1, 1, x]*(49/4 + ((9*I)/2)*Pi + 16*zeta[2]) + 
      G[0, 1, 0, x]*(-29/4 + ((43*I)/4)*Pi + (-3 + I*Pi)*Log[mu2/s] + 
        (95*zeta[2])/2) + G[0, 0, 0, x]*(63/4 - ((33*I)/4)*Pi + 
        (23/2 - (4*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + 49*zeta[2]) + 
      G[0, 0, 1, x]*(-29/4 - (5*I)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s] + 
        53*zeta[2]) + zeta[2]*(-317/8 - ((93*I)/8)*Pi - (307*zeta[3])/4) + 
      G[0, 0, x]*(-157/16 + ((25*I)/4)*Pi + (-11/8 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + Log[mu2/s]*(-9/4 + ((23*I)/4)*Pi - (29*zeta[2])/2) + 
        (-233/8 + ((9*I)/2)*Pi)*zeta[2] - (116*zeta[3])/3) + 
      Log[mu2/s]^2*(15/2 + ((9*I)/2)*Pi + (-29/8 - (I/4)*Pi)*zeta[2] + 
        zeta[3]/4) + (-323/24 - ((353*I)/12)*Pi)*zeta[3] + 
      G[0, 1, x]*(-9 + (2*I)*Pi + Log[mu2/s]*(-3 - (3*I)*Pi - 8*zeta[2]) + 
        (-3/2 - ((5*I)/2)*Pi)*zeta[2] + (3*zeta[3])/2) + 
      G[1, 0, x]*(-9 - ((203*I)/8)*Pi + (I/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(-3 - ((41*I)/4)*Pi - 5*zeta[2]) + (8 - ((3*I)/4)*Pi)*
         zeta[2] + 3*zeta[3]) + G[1, 1, x]*(-21/8 - ((15*I)/4)*Pi + 
        (-21/2 + (2*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 
        (-61/2 - (3*I)*Pi)*zeta[2] + 3*zeta[3]) + 
      ((I/2)*Pi*G[0, 0, 1, x] + G[0, 0, 1, 1, x]/2 + G[0, 1, 0, 1, x]/2 + 
        (1/2 - I*Pi)*G[0, 1, 1, 0, x] - 2*G[0, 1, 1, 1, x] - 
        (3*G[1, 0, 0, 1, x])/2 + (-3/2 + (3*I)*Pi)*G[1, 0, 1, 0, x] + 
        G[1, 0, 1, 1, x]/2 - 2*G[1, 1, 0, 1, x] + (-2 - (3*I)*Pi)*
         G[1, 1, 1, 0, x] + 6*G[1, 1, 1, 1, x] - G[0, 1, 1, 0, 0, x] + 
        3*G[1, 0, 1, 0, 0, x] + 4*G[1, 1, 0, 0, 0, x] - 
        3*G[1, 1, 1, 0, 0, x] + G[1, 1, 1, x]*(-7 - 4*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*((2*I)*Pi - 2*Log[mu2/s]) + 
        G[1, 0, 1, x]*(2 + Log[mu2/s]) + G[0, 1, 1, x]*(3/4 - (I/2)*Pi + 
          Log[mu2/s]) + G[1, 0, 0, x]*(((-3*I)/2)*Pi - 3*zeta[2]) + 
        G[0, 1, 0, x]*((I/2)*Pi + zeta[2]) + G[1, 1, 0, x]*
         (2 - I*Pi + (1 - (2*I)*Pi)*Log[mu2/s] + 7*zeta[2]) + 
        G[1, 1, x]*(33/8 - ((3*I)/2)*Pi + (7/2 - I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2 + (9 + (3*I)*Pi)*zeta[2] - 3*zeta[3]) + 
        G[0, 1, x]*(((3*I)/4)*Pi + I*Pi*Log[mu2/s] + (-5 + I*Pi)*zeta[2] - 
          zeta[3]) + G[1, 0, x]*((2*I)*Pi + (7/2 - I*Pi)*zeta[2] + 
          Log[mu2/s]*(I*Pi + 2*zeta[2]) + zeta[3]) + 
        G[1, x]*(((33*I)/8)*Pi + I*Pi*Log[mu2/s]^2 + (-71/4 - (4*I)*Pi)*
           zeta[2] + Log[mu2/s]*(((7*I)/2)*Pi + (-10 + (2*I)*Pi)*zeta[2] - 
            2*zeta[3]) + (-4 - I*Pi)*zeta[3] - (53*zeta[4])/4))/x + 
      Log[mu2/s]*(167/8 + ((37*I)/2)*Pi + (-161/8 - (I/2)*Pi)*zeta[2] + 
        (-151/12 - ((7*I)/2)*Pi)*zeta[3] - (53*zeta[4])/2) + 
      x^2*(-60*G[0, 0, 0, 0, x] + 19*G[0, 0, 0, 1, x] + 19*G[0, 0, 1, 0, x] + 
        3*G[0, 0, 1, 1, x] - 5*G[0, 1, 0, 0, x] + 21*G[0, 1, 0, 1, x] + 
        21*G[0, 1, 1, 0, x] - 18*G[0, 1, 1, 1, x] - 24*G[1, 0, 0, 0, x] + 
        20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] + 3*G[1, 0, 1, 1, x] - 
        G[1, 1, 0, 0, x] + 30*G[1, 1, 0, 1, x] + 30*G[1, 1, 1, 0, x] - 
        78*G[1, 1, 1, 1, x] + G[1, 1, 0, x]*(-52 + I*Pi - 28*Log[mu2/s]) + 
        G[1, 0, 1, x]*(-52 - (5*I)*Pi - 28*Log[mu2/s]) + 
        G[0, 0, 1, x]*(-32 + (2*I)*Pi - 20*Log[mu2/s]) + 
        G[0, 1, 0, x]*(-32 - (4*I)*Pi - 20*Log[mu2/s]) + 
        G[0, 1, 1, x]*(-7 - I*Pi - 4*Log[mu2/s]) + G[1, 0, 0, x]*
         (13 + 4*Log[mu2/s]) + G[0, 0, 0, x]*(59 + (3*I)*Pi + 
          44*Log[mu2/s]) + G[1, 1, 1, x]*(103 + (4*I)*Pi + 52*Log[mu2/s]) + 
        G[1, 0, x]*(557/8 + ((13*I)/2)*Pi + (91/2 + (2*I)*Pi)*Log[mu2/s] + 
          13*Log[mu2/s]^2 - (149*zeta[2])/2) + G[0, 1, x]*
         (557/8 + ((13*I)/2)*Pi + (91/2 + (2*I)*Pi)*Log[mu2/s] + 
          13*Log[mu2/s]^2 - (145*zeta[2])/2) + G[1, 1, x]*
         (-821/8 - ((13*I)/2)*Pi + (-115/2 - (2*I)*Pi)*Log[mu2/s] - 
          13*Log[mu2/s]^2 - (137*zeta[2])/2) + G[0, 0, x]*
         (-293/8 - ((13*I)/2)*Pi + (-67/2 - (2*I)*Pi)*Log[mu2/s] - 
          13*Log[mu2/s]^2 - (109*zeta[2])/2) + (-1671/8 - ((39*I)/2)*Pi)*
         zeta[2] - 39*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*
         ((-273/2 - (6*I)*Pi)*zeta[2] - 24*zeta[3]) + (-45 - (10*I)*Pi)*
         zeta[3] + G[0, x]*(-271/4 - 6*Log[mu2/s]^2 + (119 + (7*I)*Pi)*
           zeta[2] + Log[mu2/s]*(-33 + 68*zeta[2]) + 20*zeta[3]) + 
        G[1, x]*(271/4 + 6*Log[mu2/s]^2 + (133 + (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(33 + 76*zeta[2]) + 25*zeta[3]) - 25*zeta[4]) + 
      x*(-909/32 - ((315*I)/16)*Pi + (-55/4 - I*Pi)*G[0, 0, 1, x] + 
        (-55/4 + (15*I)*Pi)*G[0, 1, 0, x] - (9*G[0, 0, 0, 0, x])/2 - 
        G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] + (33*G[0, 1, 0, 0, x])/2 - 
        (3*G[0, 1, 0, 1, x])/2 - (3*G[0, 1, 1, 0, x])/2 - 
        16*G[0, 1, 1, 1, x] + 14*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
        4*G[1, 0, 1, 0, x] - (29*G[1, 0, 1, 1, x])/2 - 4*G[1, 1, 0, 0, x] - 
        24*G[1, 1, 0, 1, x] - 24*G[1, 1, 1, 0, x] + 54*G[1, 1, 1, 1, x] + 
        G[1, 1, 1, x]*(-69 - (6*I)*Pi - 36*Log[mu2/s]) + 
        G[1, 0, 0, x]*(-141/4 + (5*I)*Pi - 13*Log[mu2/s]) + 
        G[0, 0, 0, x]*(77/2 - ((21*I)/2)*Pi - 5*Log[mu2/s]) + 
        (-37/24 - ((11*I)/12)*Pi)*Log[mu2/s]^3 - (11*Log[mu2/s]^4)/48 + 
        G[0, 1, 1, x]*(55/2 - ((5*I)/2)*Pi + 15*Log[mu2/s]) + 
        G[1, 0, 1, x]*(131/4 + ((17*I)/2)*Pi + 19*Log[mu2/s]) + 
        G[1, 1, 0, x]*(131/4 - (9*I)*Pi + 19*Log[mu2/s]) + 
        G[0, 0, x]*(-173/4 + ((75*I)/4)*Pi + (-6 + (7*I)*Pi)*Log[mu2/s] + 
          6*Log[mu2/s]^2 - zeta[2]/2) + (367/8 + ((473*I)/8)*Pi)*zeta[2] + 
        G[0, 1, x]*(-81/8 - ((19*I)/4)*Pi + (-37/2 + I*Pi)*Log[mu2/s] - 
          7*Log[mu2/s]^2 + zeta[2]) + G[1, 0, x]*(-81/8 - (21*I)*Pi + 
          (-37/2 - (8*I)*Pi)*Log[mu2/s] - 7*Log[mu2/s]^2 + 23*zeta[2]) + 
        Log[mu2/s]^2*(-15/2 - ((33*I)/8)*Pi + (239*zeta[2])/8) + 
        G[1, 1, x]*(531/8 + ((29*I)/4)*Pi + (87/2 + I*Pi)*Log[mu2/s] + 
          9*Log[mu2/s]^2 + 41*zeta[2]) + G[1, x]*(-813/8 + ((27*I)/4)*Pi + 
          (-9 + (2*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(-99/2 + (7*I)*Pi - 
            52*zeta[2]) + (-291/4 - ((9*I)/2)*Pi)*zeta[2] - (49*zeta[3])/2) + 
        (11/6 + ((185*I)/6)*Pi)*zeta[3] + Log[mu2/s]*
         (-167/8 - ((51*I)/4)*Pi + (607/8 + ((99*I)/4)*Pi)*zeta[2] + 
          (10*zeta[3])/3) + G[0, x]*(1645/16 - ((13*I)/8)*Pi + 
          (19/2 - I*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(207/4 - ((11*I)/2)*Pi - 
            12*zeta[2]) + (71/4 - (18*I)*Pi)*zeta[2] + (33*zeta[3])/2) - 
        (659*zeta[4])/32) + G[1, x]*(271/8 + ((39*I)/8)*Pi + 
        (3 - (3*I)*Pi)*Log[mu2/s]^2 + (87/2 + (26*I)*Pi)*zeta[2] + 
        (-3 - I*Pi)*zeta[3] + Log[mu2/s]*(33/2 - ((15*I)/2)*Pi + 
          (30 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) - (15*zeta[4])/4) + 
      (-2065/32 + ((19*I)/8)*Pi)*zeta[4] + 
      x^3*(36*G[0, 0, 0, 0, x] - 12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 
        12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 12*G[0, 1, 1, 1, x] + 
        12*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
        12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 36*G[1, 1, 1, 1, x] + 
        G[0, 0, 0, x]*(-42 - 24*Log[mu2/s]) + G[1, 1, 1, x]*
         (-42 - 24*Log[mu2/s]) + G[0, 0, 1, x]*(21 + 12*Log[mu2/s]) + 
        G[0, 1, 0, x]*(21 + 12*Log[mu2/s]) + G[1, 0, 1, x]*
         (21 + 12*Log[mu2/s]) + G[1, 1, 0, x]*(21 + 12*Log[mu2/s]) + 
        (417*zeta[2])/4 + 18*Log[mu2/s]^2*zeta[2] + 
        G[0, 0, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 + 33*zeta[2]) + 
        G[1, 1, x]*(139/4 + 21*Log[mu2/s] + 6*Log[mu2/s]^2 + 33*zeta[2]) + 
        G[0, 1, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 + 39*zeta[2]) + 
        G[1, 0, x]*(-139/4 - 21*Log[mu2/s] - 6*Log[mu2/s]^2 + 39*zeta[2]) + 
        G[0, x]*(-63*zeta[2] - 36*Log[mu2/s]*zeta[2] - 12*zeta[3]) + 
        G[1, x]*(-63*zeta[2] - 36*Log[mu2/s]*zeta[2] - 12*zeta[3]) + 
        21*zeta[3] + Log[mu2/s]*(63*zeta[2] + 12*zeta[3]) + (27*zeta[4])/2) + 
      G[0, x]*(-167/8 - ((509*I)/16)*Pi + (-1/3 + (I/3)*Pi)*Log[mu2/s]^3 + 
        Log[mu2/s]^2*(-25/8 - ((19*I)/8)*Pi - (21*zeta[2])/4) + 
        (143/2 + ((41*I)/8)*Pi)*zeta[2] + (67/6 - ((2*I)/3)*Pi)*zeta[3] + 
        Log[mu2/s]*(-13 - ((23*I)/2)*Pi + (85/4 - (5*I)*Pi)*zeta[2] + 
          8*zeta[3]) + (447*zeta[4])/8) - 31*zeta[5] + 
      ((4*I)*Pi*G[1, 1, 0, x] - (9*G[0, 1, 0, 1, x])/2 + 
        (-9/2 - ((5*I)/2)*Pi)*G[0, 1, 1, 0, x] + (-8 + ((3*I)/2)*Pi)*
         G[1, 0, 0, 0, x] + (3/2 + I*Pi)*G[1, 0, 0, 1, x] + 
        (3/2 - (I/2)*Pi)*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 0, x] - 
        45*G[0, 0, 0, 0, 0, x] + 25*G[0, 0, 0, 0, 1, x] + 
        25*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] + 
        (5*G[0, 0, 1, 0, 0, x])/2 + 11*G[0, 0, 1, 0, 1, x] + 
        11*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] - 
        13*G[0, 1, 0, 0, 0, x] + 18*G[0, 1, 0, 0, 1, x] + 
        18*G[0, 1, 0, 1, 0, x] - 18*G[0, 1, 0, 1, 1, x] - 
        (5*G[0, 1, 1, 0, 0, x])/2 + (13*G[1, 0, 0, 0, 0, x])/2 - 
        5*G[1, 0, 0, 0, 1, x] - 5*G[1, 0, 0, 1, 0, x] + 
        6*G[1, 0, 0, 1, 1, x] - G[1, 0, 1, 0, 0, x]/2 + 
        G[0, 0, 0, 1, x]*(-7 - I*Pi - 10*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-7 + ((7*I)/2)*Pi - 10*Log[mu2/s]) + 
        G[0, 1, 0, 0, x]*(-21/4 + (4*I)*Pi - Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(19/2 - I*Pi + 12*Log[mu2/s]) + 
        G[0, 0, 0, 0, x]*(73/4 - (7*I)*Pi + 13*Log[mu2/s]) + 
        G[0, 0, 1, x]*(39/4 + ((11*I)/2)*Pi + (3 + (2*I)*Pi)*Log[mu2/s] - 
          53*zeta[2]) + G[0, 0, 0, x]*(-16 + ((19*I)/4)*Pi + 
          (-13/2 + (4*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - 49*zeta[2]) + 
        G[0, 1, 0, x]*(39/4 - ((27*I)/4)*Pi + (3 - I*Pi)*Log[mu2/s] - 
          (97*zeta[2])/2) + G[0, 1, 1, x]*(((-9*I)/2)*Pi - 16*zeta[2]) + 
        G[1, 0, 1, x]*(((3*I)/2)*Pi + 4*zeta[2]) + G[1, 0, 0, x]*
         (53/8 - ((13*I)/4)*Pi + (13/4 - (I/2)*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/4 + (35*zeta[2])/4) + G[1, 0, x]*
         (((53*I)/8)*Pi - (I/4)*Pi*Log[mu2/s]^2 + (-15 + ((7*I)/4)*Pi)*
           zeta[2] + Log[mu2/s]*(((13*I)/4)*Pi + 3*zeta[2]) - 4*zeta[3]) + 
        G[0, 1, x]*(((39*I)/4)*Pi + (3 + ((3*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*((3*I)*Pi + 8*zeta[2]) - zeta[3]/2) + 
        Log[mu2/s]^2*((I/4)*Pi*zeta[2] - zeta[3]/4) + (-25/8 + ((77*I)/4)*Pi)*
         zeta[3] + G[0, 0, x]*(333/16 - ((3*I)/4)*Pi + (5/8 - (I/2)*Pi)*
           Log[mu2/s]^2 - Log[mu2/s]^3/3 + (163/8 - ((9*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(11/2 - ((9*I)/4)*Pi + (29*zeta[2])/2) + 
          (116*zeta[3])/3) + zeta[2]*(((25*I)/8)*Pi + (307*zeta[3])/4) + 
        G[0, x]*(((333*I)/16)*Pi - (I/3)*Pi*Log[mu2/s]^3 + 
          (-451/8 - ((27*I)/8)*Pi)*zeta[2] + Log[mu2/s]^2*
           (((5*I)/8)*Pi + (21*zeta[2])/4) + Log[mu2/s]*(((11*I)/2)*Pi + 
            (-51/4 + (5*I)*Pi)*zeta[2] - 8*zeta[3]) + (-1 + ((2*I)/3)*Pi)*
           zeta[3] - (447*zeta[4])/8) + (375/8 - ((19*I)/8)*Pi)*zeta[4] + 
        G[1, x]*(((-5*I)/2)*Pi*zeta[2] + (5/2 + (2*I)*Pi)*zeta[3] + 
          17*zeta[4]) + Log[mu2/s]*((-I/4)*Pi*zeta[2] + (1/4 + ((7*I)/2)*Pi)*
           zeta[3] + (53*zeta[4])/2) + 31*zeta[5])/(1 - x))/Nc^2), 
 Nc*(((3*I)/2)*Pi + (3*I)*Pi*G[0, x] + 
    (((-5*I)/2)*Pi*G[0, x] - (5*G[0, 0, x])/2)/(1 - x) + (5*G[0, 0, x])/2 + 
    G[0, 1, x]/2 + G[1, 0, x]/2 - (17*G[1, 1, x])/4 + 
    (((5*I)/2)*Pi*G[1, x] + (5*G[1, 1, x])/2)/x + 
    G[1, x]*(3/2 - ((17*I)/4)*Pi - Log[mu2/s]/2) - (I/2)*Pi*Log[mu2/s] + 
    x^2*((-3*G[0, 0, x])/2 + (3*G[0, 1, x])/2 + (3*G[1, 0, x])/2 - 
      (3*G[1, 1, x])/2 + G[1, x]*(3 - (I/3)*Pi - Log[mu2/s]/3) + 
      G[0, x]*(-3 + (I/3)*Pi + Log[mu2/s]/3) - (9*zeta[2])/2) + 
    x*((-3*I)*Pi + (9*G[0, 0, x])/4 - (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + 
      (9*G[1, 1, x])/4 + G[0, x]*(3/2 + ((11*I)/12)*Pi + Log[mu2/s]/6) + 
      G[1, x]*(-9/2 + ((19*I)/12)*Pi + (5*Log[mu2/s])/6) + I*Pi*Log[mu2/s] + 
      (3*zeta[2])/2) + x^3*(G[0, 0, x] - G[0, 1, x] - G[1, 0, x] + 
      G[1, 1, x] + 3*zeta[2])) + 
  (Nf*(((-3*I)/2)*Pi - ((3*I)/2)*Pi*G[0, x] + (-3/2 + ((5*I)/2)*Pi)*G[1, x] - 
     (3*G[0, 0, x])/2 + (((3*I)/2)*Pi*G[0, x] + (3*G[0, 0, x])/2)/(1 - x) + 
     (((-3*I)/2)*Pi*G[1, x] - (3*G[1, 1, x])/2)/x + (5*G[1, 1, x])/2 + 
     x^3*(-G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - G[1, 1, x] - 3*zeta[2]) + 
     x*((3*I)*Pi + (-3/2 - I*Pi)*G[0, x] + (9/2 - I*Pi)*G[1, x] - 
       (3*G[0, 0, x])/2 + G[0, 1, x]/2 + G[1, 0, x]/2 - (3*G[1, 1, x])/2 - 
       (3*zeta[2])/2) + x^2*(3*G[0, x] - 3*G[1, x] + (3*G[0, 0, x])/2 - 
       (3*G[0, 1, x])/2 - (3*G[1, 0, x])/2 + (3*G[1, 1, x])/2 + 
       (9*zeta[2])/2)))/Nc^2 + ((-I)*Pi + (I/2)*Pi*G[0, x] + G[0, 1, x]/2 + 
    G[1, 0, x]/2 - G[1, 1, x]/4 + G[1, x]*(-1 - (I/4)*Pi - Log[mu2/s]/2) - 
    (I/2)*Pi*Log[mu2/s] + x^3*(-2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 
      2*G[1, 1, x] - 6*zeta[2]) + x*((2*I)*Pi - (3*G[0, 0, x])/4 - 
      (3*G[1, 1, x])/4 + G[0, x]*(-1 - (I/4)*Pi + Log[mu2/s]/2) + 
      G[1, x]*(3 - (I/4)*Pi + Log[mu2/s]/2) + I*Pi*Log[mu2/s] - 3*zeta[2]) + 
    x^2*(2*G[0, x] - 2*G[1, x] + 3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 
      3*G[1, 1, x] + 9*zeta[2]))/Nc + 
  Nf*((-I)*Pi - I*Pi*G[0, x] + (-1 + ((3*I)/2)*Pi)*G[1, x] - G[0, 0, x] + 
    (I*Pi*G[0, x] + G[0, 0, x])/(1 - x) + ((-I)*Pi*G[1, x] - G[1, 1, x])/x + 
    (3*G[1, 1, x])/2 + x^3*(-2*G[0, 0, x] + 2*G[0, 1, x] + 2*G[1, 0, x] - 
      2*G[1, 1, x] - 6*zeta[2]) + x*((2*I)*Pi - (3*G[0, 0, x])/2 + 
      G[0, 1, x] + G[1, 0, x] - (3*G[1, 1, x])/2 + 
      G[1, x]*(3 - ((5*I)/6)*Pi - Log[mu2/s]/3) + 
      G[0, x]*(-1 - (I/6)*Pi + Log[mu2/s]/3) - 3*zeta[2]) + 
    x^2*(3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] + 3*G[1, 1, x] + 
      G[0, x]*(2 - (I/3)*Pi - Log[mu2/s]/3) + 
      G[1, x]*(-2 + (I/3)*Pi + Log[mu2/s]/3) + 9*zeta[2])) + 
  e*(Nc*(((35*I)/4)*Pi + (-19/2 + ((3*I)/2)*Pi)*G[0, 0, 0, x] + 
      (17 - ((3*I)/2)*Pi)*G[1, 1, 1, x] + (3*G[0, 0, 0, 1, x])/2 + 
      (3*G[0, 0, 1, 0, x])/2 - (29*G[0, 0, 1, 1, x])/2 - G[0, 1, 0, 0, x]/2 + 
      G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] + 
      G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + 
      G[1, 0, 1, 1, x]/2 + (29*G[1, 1, 0, 0, x])/2 - (3*G[1, 1, 0, 1, x])/2 - 
      (3*G[1, 1, 1, 0, x])/2 + G[0, 1, 0, x]*(-67/12 - Log[mu2/s]/2) + 
      G[1, 0, 0, x]*(-19/2 - (I/2)*Pi - Log[mu2/s]/2) + 
      G[0, 0, 1, x]*(-67/12 - ((27*I)/2)*Pi - Log[mu2/s]/2) + 
      G[1, 0, 1, x]*(41/6 + Log[mu2/s]/2) + G[0, 1, 1, x]*
       (1/4 + (I/2)*Pi + Log[mu2/s]/2) + G[1, 1, 0, x]*
       (41/6 + ((27*I)/2)*Pi + Log[mu2/s]/2) - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
      G[1, 0, x]*(-31/12 - ((5*I)/3)*Pi + Log[mu2/s] - (19*zeta[2])/2) + 
      G[0, 0, x]*(25/6 - ((121*I)/12)*Pi + (5 - (I/2)*Pi)*Log[mu2/s] - 
        (9*zeta[2])/2) + (-25/12 + ((43*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]*((2*I)*Pi + 3*zeta[2]) + G[1, 1, x]*(-7/12 + ((46*I)/3)*Pi + 
        (-17/2 + (I/2)*Pi)*Log[mu2/s] + (9*zeta[2])/2) + 
      G[0, 1, x]*(-31/12 - ((13*I)/3)*Pi + Log[mu2/s] + (19*zeta[2])/2) + 
      ((I/2)*Pi*G[0, 0, 1, x] - (I/2)*Pi*G[0, 1, 0, x] + 
        (I/2)*Pi*G[1, 0, 0, x] + (-19/2 + ((3*I)/2)*Pi)*G[1, 1, 1, x] + 
        G[0, 0, 1, 1, x]/2 - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + 
        G[0, 1, 1, 1, x] + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 - 
        G[1, 0, 1, 1, x]/2 - 14*G[1, 1, 0, 0, x] + (3*G[1, 1, 0, 1, x])/2 + 
        (3*G[1, 1, 1, 0, x])/2 + G[0, 1, 1, x]*(9/2 - Log[mu2/s]/2) + 
        G[1, 0, 1, x]*(-55/12 - (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 1, 0, x]*(-55/12 - (13*I)*Pi - Log[mu2/s]/2) + 
        G[1, 1, x]*(25/6 - ((109*I)/12)*Pi + (5 - (I/2)*Pi)*Log[mu2/s] - 
          (9*zeta[2])/2) + G[0, 1, x]*(((9*I)/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[1, 0, x]*(((-55*I)/12)*Pi - (I/2)*Pi*Log[mu2/s] + 
          (25*zeta[2])/2) + G[1, x]*(((25*I)/6)*Pi + (89/12 + (15*I)*Pi)*
           zeta[2] + Log[mu2/s]*((5*I)*Pi + 3*zeta[2]) - 11*zeta[3]))/x + 
      x^3*(-4*G[0, 0, 0, x] + G[0, 0, 1, x] + G[0, 1, 0, x] + 
        2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] + G[1, 0, 1, x] + G[1, 1, 0, x] - 
        4*G[1, 1, 1, x] + G[0, 1, x]*(-23/6 + I*Pi - 2*Log[mu2/s]) + 
        G[1, 0, x]*(-23/6 + I*Pi - 2*Log[mu2/s]) + 
        G[0, 0, x]*(23/6 - I*Pi + 2*Log[mu2/s]) + 
        G[1, 1, x]*(23/6 - I*Pi + 2*Log[mu2/s]) + (23/2 - (3*I)*Pi)*zeta[2] - 
        3*G[0, x]*zeta[2] - 3*G[1, x]*zeta[2] + 6*Log[mu2/s]*zeta[2] - 
        zeta[3]) + (-23/12 - (14*I)*Pi)*zeta[3] + 
      G[0, x]*(((19*I)/12)*Pi + (239/12 + ((5*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*((6*I)*Pi + 3*zeta[2]) + (3*zeta[3])/2) + 
      x^2*((67*G[0, 0, 0, x])/12 - (29*G[0, 0, 1, x])/12 - 
        (29*G[0, 1, 0, x])/12 - (41*G[0, 1, 1, x])/12 - 
        (31*G[1, 0, 0, x])/12 - (7*G[1, 0, 1, x])/12 - (7*G[1, 1, 0, x])/12 + 
        (77*G[1, 1, 1, x])/12 + G[0, 0, x]*(-11/4 + (I/6)*Pi - 
          3*Log[mu2/s]) + G[1, 1, x]*(-35/4 + ((17*I)/6)*Pi - 3*Log[mu2/s]) + 
        G[1, 0, x]*(23/4 - (I/6)*Pi + 3*Log[mu2/s]) + 
        G[0, 1, x]*(23/4 - ((17*I)/6)*Pi + 3*Log[mu2/s]) + 
        (-69/4 + ((19*I)/6)*Pi)*zeta[2] - 9*Log[mu2/s]*zeta[2] + 
        G[1, x]*(35/2 + ((19*I)/9)*Pi + (46/9 - I*Pi)*Log[mu2/s] - 
          Log[mu2/s]^2/2 + (49*zeta[2])/12) + 
        G[0, x]*(-35/2 - ((19*I)/9)*Pi + (-46/9 + I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 + (59*zeta[2])/12) + (17*zeta[3])/6) + 
      x*(((-35*I)/2)*Pi - (109*G[0, 0, 0, x])/12 + G[0, 0, 1, x]/6 + 
        G[0, 1, 0, x]/6 + (32*G[0, 1, 1, x])/3 + (59*G[1, 0, 0, x])/6 - 
        (5*G[1, 0, 1, x])/3 - (5*G[1, 1, 0, x])/3 - (119*G[1, 1, 1, x])/12 + 
        G[1, 0, x]*(13/4 + ((31*I)/6)*Pi - 3*Log[mu2/s]) + 
        G[0, 1, x]*(13/4 + ((47*I)/6)*Pi - 3*Log[mu2/s]) + 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + G[0, 0, x]*(-14/3 - ((53*I)/12)*Pi + 
          (9*Log[mu2/s])/2) + G[1, 1, x]*(4/3 - ((85*I)/12)*Pi + 
          (9*Log[mu2/s])/2) + G[0, x]*(35/4 + ((61*I)/36)*Pi + 
          (28/9 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 - (49*zeta[2])/6) + 
        G[1, x]*(-105/4 - ((91*I)/36)*Pi + (-64/9 + (4*I)*Pi)*Log[mu2/s] + 
          (5*Log[mu2/s]^2)/4 - (22*zeta[2])/3) + Log[mu2/s]*
         ((-4*I)*Pi - 3*zeta[2]) + (119/12 - ((103*I)/6)*Pi)*zeta[2] + 
        (14*zeta[3])/3) + G[1, x]*(35/4 - ((7*I)/6)*Pi - (3*Log[mu2/s]^2)/4 + 
        Log[mu2/s]*(2 - (9*I)*Pi - 3*zeta[2]) + (-41/3 - (16*I)*Pi)*zeta[2] + 
        12*zeta[3]) + ((19/2 - ((3*I)/2)*Pi)*G[0, 0, 0, x] - 
        (I/2)*Pi*G[0, 1, 1, x] + (I/2)*Pi*G[1, 0, 1, x] - 
        (I/2)*Pi*G[1, 1, 0, x] - (3*G[0, 0, 0, 1, x])/2 - 
        (3*G[0, 0, 1, 0, x])/2 + 14*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x]/2 - 
        G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 - G[1, 0, 0, 0, x] + 
        G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 - G[1, 1, 0, 0, x]/2 + 
        G[1, 0, 0, x]*(-9/2 + Log[mu2/s]/2) + G[0, 1, 0, x]*
         (55/12 + (I/2)*Pi + Log[mu2/s]/2) + G[0, 0, 1, x]*
         (55/12 + (13*I)*Pi + Log[mu2/s]/2) + G[0, 1, x]*
         (((55*I)/12)*Pi + (I/2)*Pi*Log[mu2/s] - (25*zeta[2])/2) + 
        G[1, 0, x]*(((-9*I)/2)*Pi + (I/2)*Pi*Log[mu2/s] - 3*zeta[2]) + 
        ((109*I)/12)*Pi*zeta[2] + G[0, 0, x]*(-25/6 + ((109*I)/12)*Pi + 
          (-5 + (I/2)*Pi)*Log[mu2/s] + (9*zeta[2])/2) + 
        G[0, x]*(((-25*I)/6)*Pi + Log[mu2/s]*((-5*I)*Pi - 3*zeta[2]) + 
          (-89/12 - ((5*I)/2)*Pi)*zeta[2] - (3*zeta[3])/2) + 
        G[1, x]*(I*Pi*zeta[2] - zeta[3]) + (-109/12 + (14*I)*Pi)*zeta[3] - 
        (179*zeta[4])/8)/(1 - x) + (179*zeta[4])/8) + 
    Nf*(((-37*I)/6)*Pi + 4*G[0, 0, 0, x] + (2*I)*Pi*G[0, 0, 1, x] + 
      (3*G[0, 1, 1, x])/2 - (2*I)*Pi*G[1, 1, 0, x] - 6*G[1, 1, 1, x] + 
      2*G[0, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 
      G[0, 0, x]*(-25/6 + (2*I)*Pi - 2*Log[mu2/s]) - (2*I)*Pi*Log[mu2/s] + 
      G[1, 1, x]*(19/3 - (3*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, x]*(((3*I)/2)*Pi - 2*zeta[2]) + 8*zeta[2] + 
      2*G[1, 0, x]*zeta[2] + G[0, x]*(((-25*I)/6)*Pi - (2*I)*Pi*Log[mu2/s] + 
        4*zeta[2]) + x^3*(8*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
        4*G[0, 1, 0, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
        8*G[1, 1, 1, x] + G[0, 0, x]*(-25/3 - 4*Log[mu2/s]) + 
        G[1, 1, x]*(-25/3 - 4*Log[mu2/s]) + G[0, 1, x]*
         (25/3 + 4*Log[mu2/s]) + G[1, 0, x]*(25/3 + 4*Log[mu2/s]) - 
        25*zeta[2] + 12*G[0, x]*zeta[2] + 12*G[1, x]*zeta[2] - 
        12*Log[mu2/s]*zeta[2] - 4*zeta[3]) + 
      x*(((37*I)/3)*Pi + (29*G[0, 0, 0, x])/6 - (3*G[0, 0, 1, x])/2 - 
        (3*G[0, 1, 0, x])/2 - (8*G[0, 1, 1, x])/3 - G[1, 0, 0, x]/3 - 
        (5*G[1, 0, 1, x])/2 - (5*G[1, 1, 0, x])/2 + (43*G[1, 1, 1, x])/6 + 
        G[0, 0, x]*(-7/3 + (I/3)*Pi - 3*Log[mu2/s]) + 
        G[1, 1, x]*(-31/3 + ((5*I)/3)*Pi - 3*Log[mu2/s]) + 
        G[1, 0, x]*(25/6 - ((5*I)/6)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, x]*(25/6 - ((13*I)/6)*Pi + 2*Log[mu2/s]) + 
        Log[mu2/s]*((4*I)*Pi - 6*zeta[2]) + (-57/2 + ((5*I)/6)*Pi)*zeta[2] + 
        G[0, x]*(-37/6 + ((19*I)/18)*Pi - (7*Log[mu2/s])/9 + Log[mu2/s]^2/2 + 
          (35*zeta[2])/6) + G[1, x]*(37/2 - ((25*I)/18)*Pi + 
          (43/9 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (79*zeta[2])/6) - 
        (17*zeta[3])/6) + G[1, x]*(-37/6 + ((13*I)/3)*Pi + 
        (-2 + (3*I)*Pi)*Log[mu2/s] + (-15/2 + (2*I)*Pi)*zeta[2] - 
        2*zeta[3]) + (2*I)*Pi*zeta[3] + x^2*((-65*G[0, 0, 0, x])/6 + 
        (11*G[0, 0, 1, x])/2 + (11*G[0, 1, 0, x])/2 + (7*G[0, 1, 1, x])/6 - 
        (7*G[1, 0, 0, x])/6 + (13*G[1, 0, 1, x])/2 + (13*G[1, 1, 0, x])/2 - 
        (79*G[1, 1, 1, x])/6 + G[1, 0, x]*(-25/2 - ((2*I)/3)*Pi - 
          6*Log[mu2/s]) + G[0, 1, x]*(-25/2 + ((2*I)/3)*Pi - 6*Log[mu2/s]) + 
        G[1, 1, x]*(33/2 - ((2*I)/3)*Pi + 6*Log[mu2/s]) + 
        G[0, 0, x]*(17/2 + ((2*I)/3)*Pi + 6*Log[mu2/s]) + 
        G[1, x]*(-37/3 + ((11*I)/9)*Pi + (-25/9 + I*Pi)*Log[mu2/s] + 
          Log[mu2/s]^2/2 - (65*zeta[2])/3) + G[0, x]*(37/3 - ((11*I)/9)*Pi + 
          (25/9 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 - (43*zeta[2])/3) + 
        (75/2 + ((2*I)/3)*Pi)*zeta[2] + 18*Log[mu2/s]*zeta[2] + 
        (16*zeta[3])/3) + ((-2*I)*Pi*G[0, 1, x] - 2*G[0, 1, 1, x] + 
        (2*I)*Pi*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 2*G[1, 1, 0, 0, x] + 
        G[1, 1, x]*(-25/6 + (2*I)*Pi - 2*Log[mu2/s]) - 2*G[1, 0, x]*zeta[2] + 
        G[1, x]*(((-25*I)/6)*Pi - (2*I)*Pi*Log[mu2/s] + (6 - (2*I)*Pi)*
           zeta[2] + 2*zeta[3]))/x - (11*zeta[4])/2 + 
      ((2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] + 
        2*G[1, 0, 0, x] - 2*G[0, 0, 1, 1, x] + G[0, 0, x]*
         (25/6 - (2*I)*Pi + 2*Log[mu2/s]) + G[0, x]*(((25*I)/6)*Pi + 
          (2*I)*Pi*Log[mu2/s] - 6*zeta[2]) - (2*I)*Pi*zeta[2] + 
        2*G[0, 1, x]*zeta[2] + (2 - (2*I)*Pi)*zeta[3] + (11*zeta[4])/2)/
       (1 - x)) + (Nf*(((-59*I)/6)*Pi + 6*G[0, 0, 0, x] + 
       (1/3 + (4*I)*Pi)*G[0, 0, 1, x] + G[0, 1, 0, x]/3 + 3*G[0, 1, 1, x] + 
       G[1, 0, 0, x] - (5*G[1, 0, 1, x])/6 + (-5/6 - (4*I)*Pi)*
        G[1, 1, 0, x] - 10*G[1, 1, 1, x] + 4*G[0, 0, 1, 1, x] - 
       4*G[1, 1, 0, 0, x] + G[0, 0, x]*(-13/2 + ((10*I)/3)*Pi - 
         3*Log[mu2/s]) - (3*I)*Pi*Log[mu2/s] + 
       G[1, 1, x]*(9 - ((35*I)/6)*Pi + 5*Log[mu2/s]) + 
       G[0, 1, x]*(1/3 + ((10*I)/3)*Pi - 4*zeta[2]) + (34/3 - ((2*I)/3)*Pi)*
        zeta[2] + G[0, x]*(((-37*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + 
         (10*zeta[2])/3) + G[1, 0, x]*(1/3 + (I/6)*Pi + 4*zeta[2]) + 
       G[1, x]*(-59/6 + ((19*I)/3)*Pi + (-3 + (5*I)*Pi)*Log[mu2/s] + 
         (-53/6 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
       x*(((59*I)/3)*Pi + 6*G[0, 0, 0, x] - (2*G[0, 0, 1, x])/3 - 
         (2*G[0, 1, 0, x])/3 - 5*G[0, 1, 1, x] - 5*G[1, 0, 0, x] + 
         (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 + 6*G[1, 1, 1, x] + 
         G[0, 0, x]*(-3/2 + ((7*I)/3)*Pi - 3*Log[mu2/s]) + 
         G[1, 1, x]*(-15/2 + ((11*I)/3)*Pi - 3*Log[mu2/s]) + 
         G[1, 0, x]*(4/3 - ((10*I)/3)*Pi + Log[mu2/s]) + 
         G[0, 1, x]*(4/3 - ((14*I)/3)*Pi + Log[mu2/s]) + 
         Log[mu2/s]*((6*I)*Pi - 3*zeta[2]) + (-86/3 + ((16*I)/3)*Pi)*
          zeta[2] + G[1, x]*(59/2 + ((17*I)/6)*Pi + (9 - (2*I)*Pi)*
            Log[mu2/s] + (11*zeta[2])/3) + G[0, x]*(-59/6 - ((19*I)/6)*Pi + 
           (-3 - (2*I)*Pi)*Log[mu2/s] + (31*zeta[2])/3) - (10*zeta[3])/3) + 
       x^2*(-6*G[0, 0, 0, x] + (13*G[0, 0, 1, x])/6 + (13*G[0, 1, 0, x])/6 + 
         3*G[0, 1, 1, x] + 3*G[1, 0, 0, x] + (5*G[1, 0, 1, x])/6 + 
         (5*G[1, 1, 0, x])/6 - 6*G[1, 1, 1, x] + G[1, 0, x]*
          (-6 + ((5*I)/6)*Pi - 3*Log[mu2/s]) + G[0, 1, x]*
          (-6 + ((13*I)/6)*Pi - 3*Log[mu2/s]) + G[0, 0, x]*
          (3 - ((5*I)/6)*Pi + 3*Log[mu2/s]) + G[1, 1, x]*(9 - ((13*I)/6)*Pi + 
           3*Log[mu2/s]) + G[0, x]*(59/3 + (3*I)*Pi + 6*Log[mu2/s] - 
           (47*zeta[2])/6) + G[1, x]*(-59/3 - (3*I)*Pi - 6*Log[mu2/s] - 
           (7*zeta[2])/6) + (18 - ((23*I)/6)*Pi)*zeta[2] + 
         9*Log[mu2/s]*zeta[2] - (13*zeta[3])/6) + (2/3 + (4*I)*Pi)*zeta[3] + 
       x^3*(4*G[0, 0, 0, x] - G[0, 0, 1, x] - G[0, 1, 0, x] - 
         2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] - G[1, 0, 1, x] - G[1, 1, 0, x] + 
         4*G[1, 1, 1, x] + G[0, 0, x]*(-4 + I*Pi - 2*Log[mu2/s]) + 
         G[1, 1, x]*(-4 + I*Pi - 2*Log[mu2/s]) + G[0, 1, x]*
          (4 - I*Pi + 2*Log[mu2/s]) + G[1, 0, x]*(4 - I*Pi + 2*Log[mu2/s]) + 
         (-12 + (3*I)*Pi)*zeta[2] + 3*G[0, x]*zeta[2] + 3*G[1, x]*zeta[2] - 
         6*Log[mu2/s]*zeta[2] + zeta[3]) + ((-3*I)*Pi*G[0, 1, x] - 
         3*G[0, 1, 1, x] + G[1, 0, 1, x]/3 + (1/3 + (4*I)*Pi)*G[1, 1, 0, x] + 
         6*G[1, 1, 1, x] + 4*G[1, 1, 0, 0, x] + G[1, 1, x]*
          (-13/2 + ((10*I)/3)*Pi - 3*Log[mu2/s]) + G[1, 0, x]*
          ((I/3)*Pi - 4*zeta[2]) + G[1, x]*(((-13*I)/2)*Pi - 
           (3*I)*Pi*Log[mu2/s] + (22/3 - (4*I)*Pi)*zeta[2] + 4*zeta[3]))/x - 
       11*zeta[4] + ((3*I)*Pi*G[1, 0, x] - 6*G[0, 0, 0, x] + 
         (-1/3 - (4*I)*Pi)*G[0, 0, 1, x] - G[0, 1, 0, x]/3 + 
         3*G[1, 0, 0, x] - 4*G[0, 0, 1, 1, x] + G[0, 0, x]*
          (13/2 - ((10*I)/3)*Pi + 3*Log[mu2/s]) + 
         G[0, x]*(((13*I)/2)*Pi + (3*I)*Pi*Log[mu2/s] - (22*zeta[2])/3) - 
         ((10*I)/3)*Pi*zeta[2] + G[0, 1, x]*((-I/3)*Pi + 4*zeta[2]) + 
         (10/3 - (4*I)*Pi)*zeta[3] + 11*zeta[4])/(1 - x)))/Nc^2 + 
    (((-19*I)/4)*Pi + (1/2 + ((3*I)/2)*Pi)*G[0, 0, 0, x] + 
      (1 - ((3*I)/2)*Pi)*G[1, 1, 1, x] + (3*G[0, 0, 0, 1, x])/2 + 
      (3*G[0, 0, 1, 0, x])/2 + G[0, 0, 1, 1, x]/2 - G[0, 1, 0, 0, x]/2 + 
      G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] + 
      G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + 
      G[1, 0, 1, 1, x]/2 - G[1, 1, 0, 0, x]/2 - (3*G[1, 1, 0, 1, x])/2 - 
      (3*G[1, 1, 1, 0, x])/2 + G[0, 1, 0, x]*(-3/4 - Log[mu2/s]/2) + 
      G[1, 0, 0, x]*(1/2 - (I/2)*Pi - Log[mu2/s]/2) + 
      G[0, 0, 1, x]*(-3/4 + ((3*I)/2)*Pi - Log[mu2/s]/2) + 
      G[1, 0, 1, x]*(3/2 + Log[mu2/s]/2) + G[0, 1, 1, x]*
       (-17/4 + (I/2)*Pi + Log[mu2/s]/2) + G[1, 1, 0, x]*
       (3/2 - ((3*I)/2)*Pi + Log[mu2/s]/2) - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
      G[0, 1, x]*(9/4 - (4*I)*Pi + Log[mu2/s] - (11*zeta[2])/2) + 
      G[0, 0, x]*(1/2 - (I/4)*Pi - (I/2)*Pi*Log[mu2/s] - (9*zeta[2])/2) + 
      (15/4 + (2*I)*Pi)*zeta[2] + Log[mu2/s]*((-3*I)*Pi + 3*zeta[2]) + 
      G[1, 1, x]*(-11/4 + (2*I)*Pi + (-1/2 + (I/2)*Pi)*Log[mu2/s] + 
        (9*zeta[2])/2) + G[1, 0, x]*(9/4 + (3*I)*Pi + Log[mu2/s] + 
        (11*zeta[2])/2) + x^3*(8*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 
        4*G[0, 1, 0, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 
        8*G[1, 1, 1, x] + G[0, 0, x]*(-11/2 - 4*Log[mu2/s]) + 
        G[1, 1, x]*(-11/2 - 4*Log[mu2/s]) + G[0, 1, x]*
         (11/2 + 4*Log[mu2/s]) + G[1, 0, x]*(11/2 + 4*Log[mu2/s]) - 
        (33*zeta[2])/2 + 12*G[0, x]*zeta[2] + 12*G[1, x]*zeta[2] - 
        12*Log[mu2/s]*zeta[2] - 4*zeta[3]) + 
      G[1, x]*(-19/4 - ((7*I)/2)*Pi - (3*Log[mu2/s]^2)/4 + 
        Log[mu2/s]*(-3 - I*Pi - 3*zeta[2]) + (3/2 - I*Pi)*zeta[2] - 
        3*zeta[3]) + x*(((19*I)/2)*Pi + (-7/4 + I*Pi)*G[0, 1, x] + 
        (-7/4 + I*Pi)*G[1, 0, x] + (7*G[0, 0, 0, x])/4 - 2*G[0, 0, 1, x] - 
        2*G[0, 1, 0, x] + 3*G[0, 1, 1, x] + (9*G[1, 0, 0, x])/2 - 
        (7*G[1, 0, 1, x])/2 - (7*G[1, 1, 0, x])/2 + (13*G[1, 1, 1, x])/4 + 
        G[1, 1, x]*(-9/2 - ((7*I)/4)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 0, x]*(7/2 - ((7*I)/4)*Pi - (3*Log[mu2/s])/2) + 
        ((3*I)/2)*Pi*Log[mu2/s]^2 + Log[mu2/s]*((6*I)*Pi - 12*zeta[2]) + 
        (-63/4 - (11*I)*Pi)*zeta[2] + G[0, x]*(-19/4 + ((3*I)/4)*Pi - 
          Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 8*zeta[2]) + 
        G[1, x]*(57/4 + ((3*I)/4)*Pi + 7*Log[mu2/s] + (3*Log[mu2/s]^2)/4 + 
          (19*zeta[2])/2) - (3*zeta[3])/2) + (13/4 + I*Pi)*zeta[3] + 
      G[0, x]*(((11*I)/4)*Pi + (-17/4 + ((5*I)/2)*Pi)*zeta[2] + 
        Log[mu2/s]*(I*Pi + 3*zeta[2]) + (3*zeta[3])/2) + 
      x^2*((-45*G[0, 0, 0, x])/4 + (21*G[0, 0, 1, x])/4 + 
        (21*G[0, 1, 0, x])/4 + (3*G[0, 1, 1, x])/4 - (3*G[1, 0, 0, x])/4 + 
        (27*G[1, 0, 1, x])/4 + (27*G[1, 1, 0, x])/4 - (51*G[1, 1, 1, x])/4 + 
        G[0, 1, x]*(-33/4 - 6*Log[mu2/s]) + G[1, 0, x]*
         (-33/4 - 6*Log[mu2/s]) + G[0, 0, x]*(17/4 + 6*Log[mu2/s]) + 
        G[1, 1, x]*(49/4 + 6*Log[mu2/s]) + G[1, x]*(-19/2 - 4*Log[mu2/s] - 
          (75*zeta[2])/4) + G[0, x]*(19/2 + 4*Log[mu2/s] - (69*zeta[2])/4) + 
        (99*zeta[2])/4 + 18*Log[mu2/s]*zeta[2] + 6*zeta[3]) + 
      ((I/2)*Pi*G[0, 0, 1, x] - (I/2)*Pi*G[0, 1, 0, x] + 
        (I/2)*Pi*G[1, 0, 0, x] + (1/2 + ((3*I)/2)*Pi)*G[1, 1, 1, x] + 
        G[0, 0, 1, 1, x]/2 - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 + 
        G[0, 1, 1, 1, x] + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 - 
        G[1, 0, 1, 1, x]/2 + G[1, 1, 0, 0, x] + (3*G[1, 1, 0, 1, x])/2 + 
        (3*G[1, 1, 1, 0, x])/2 + G[0, 1, 1, x]*(-1/2 - Log[mu2/s]/2) + 
        G[1, 0, 1, x]*(1/4 - (I/2)*Pi - Log[mu2/s]/2) + 
        G[1, 1, 0, x]*(1/4 + (2*I)*Pi - Log[mu2/s]/2) + 
        G[1, 1, x]*(1/2 + ((3*I)/4)*Pi - (I/2)*Pi*Log[mu2/s] - 
          (9*zeta[2])/2) + G[1, 0, x]*((I/4)*Pi - (I/2)*Pi*Log[mu2/s] - 
          (5*zeta[2])/2) + G[0, 1, x]*((-I/2)*Pi - (I/2)*Pi*Log[mu2/s] + 
          3*zeta[2]) + G[1, x]*((I/2)*Pi - (7*zeta[2])/4 + 
          3*Log[mu2/s]*zeta[2] + 4*zeta[3]))/x - (151*zeta[4])/8 + 
      ((-1/2 - ((3*I)/2)*Pi)*G[0, 0, 0, x] - (I/2)*Pi*G[0, 1, 1, x] + 
        (I/2)*Pi*G[1, 0, 1, x] - (I/2)*Pi*G[1, 1, 0, x] - 
        (3*G[0, 0, 0, 1, x])/2 - (3*G[0, 0, 1, 0, x])/2 - G[0, 0, 1, 1, x] + 
        G[0, 1, 0, 0, x]/2 - G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 - 
        G[1, 0, 0, 0, x] + G[1, 0, 0, 1, x]/2 + G[1, 0, 1, 0, x]/2 - 
        G[1, 1, 0, 0, x]/2 + G[1, 0, 0, x]*(1/2 + Log[mu2/s]/2) + 
        G[0, 1, 0, x]*(-1/4 + (I/2)*Pi + Log[mu2/s]/2) + 
        G[0, 0, 1, x]*(-1/4 - (2*I)*Pi + Log[mu2/s]/2) + 
        G[1, 0, x]*((I/2)*Pi + (I/2)*Pi*Log[mu2/s] - 3*zeta[2]) - 
        ((3*I)/4)*Pi*zeta[2] + G[0, 1, x]*((-I/4)*Pi + (I/2)*Pi*Log[mu2/s] + 
          (5*zeta[2])/2) + G[0, 0, x]*(-1/2 - ((3*I)/4)*Pi + 
          (I/2)*Pi*Log[mu2/s] + (9*zeta[2])/2) + 
        G[0, x]*((-I/2)*Pi + (7/4 - ((5*I)/2)*Pi)*zeta[2] - 
          3*Log[mu2/s]*zeta[2] - (3*zeta[3])/2) + 
        G[1, x]*(I*Pi*zeta[2] - zeta[3]) + (3/4 - I*Pi)*zeta[3] + 
        (151*zeta[4])/8)/(1 - x))/Nc) + 
  e^2*(Nf*(((-967*I)/36)*Pi - 12*G[0, 0, 0, 0, x] + 
      (6*I)*Pi*G[0, 0, 0, 1, x] - (8*G[0, 1, 0, 0, x])/3 - 
      (6*I)*Pi*G[0, 1, 0, 1, x] - (2*I)*Pi*G[0, 1, 1, 0, x] - 
      6*G[0, 1, 1, 1, x] + (2*I)*Pi*G[1, 0, 0, 1, x] + 
      (6*I)*Pi*G[1, 0, 1, 0, x] - (4*G[1, 0, 1, 1, x])/3 - 
      (6*I)*Pi*G[1, 1, 1, 0, x] + 18*G[1, 1, 1, 1, x] + 
      6*G[0, 0, 0, 1, 1, x] - 8*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 1, 1, x] - 
      2*G[0, 1, 1, 0, 0, x] + 2*G[1, 0, 0, 1, 1, x] + 6*G[1, 0, 1, 0, 0, x] + 
      8*G[1, 1, 0, 0, 0, x] - 6*G[1, 1, 1, 0, 0, x] + 
      G[1, 1, 1, x]*(-21 + (6*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(13/6 + (4*I)*Pi - 4*Log[mu2/s]) - 
      (2*I)*Pi*Log[mu2/s]^2 + G[0, 0, 1, 1, x]*(7/3 - (4*I)*Pi + 
        4*Log[mu2/s]) + G[0, 0, 0, x]*(50/3 - (4*I)*Pi + 8*Log[mu2/s]) + 
      G[0, 0, 1, x]*(((7*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 14*zeta[2]) + 
      G[1, 0, 0, x]*(13/6 - 6*zeta[2]) + G[0, 0, x]*
       (-559/36 + ((25*I)/3)*Pi + (-25/3 + (4*I)*Pi)*Log[mu2/s] - 
        2*Log[mu2/s]^2 - (13*zeta[2])/3) + G[1, 0, 1, x]*
       (-1/3 - ((4*I)/3)*Pi - 2*zeta[2]) + G[0, 1, 0, x]*
       (((-8*I)/3)*Pi + 2*zeta[2]) + G[0, 1, 1, x]*(2/3 - (3*I)*Pi + 
        3*Log[mu2/s] + 6*zeta[2]) + G[1, 1, 0, x]*(-1/3 + ((13*I)/6)*Pi - 
        (4*I)*Pi*Log[mu2/s] + 14*zeta[2]) + 
      zeta[2]*(281/6 + ((15*I)/2)*Pi - 24*zeta[3]) + 
      G[1, 1, x]*(899/36 - ((26*I)/3)*Pi + (38/3 - (6*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + (71/6 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
      (-1/2 + ((25*I)/6)*Pi)*zeta[3] + G[0, 1, x]*(((2*I)/3)*Pi + 
        Log[mu2/s]*((3*I)*Pi - 4*zeta[2]) + (-25/3 - (2*I)*Pi)*zeta[2] + 
        2*zeta[3]) + G[1, 0, x]*(((11*I)/6)*Pi + (-13/6 - (2*I)*Pi)*zeta[2] + 
        4*Log[mu2/s]*zeta[2] + 2*zeta[3]) + 
      G[0, x]*(((-559*I)/36)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
        (91/6 + ((11*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(((-25*I)/3)*Pi + 
          8*zeta[2]) + (10*zeta[3])/3) + G[1, x]*(-967/36 + ((455*I)/36)*Pi + 
        (-2 + (3*I)*Pi)*Log[mu2/s]^2 + (-16 - ((20*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(-37/3 + ((26*I)/3)*Pi + (-15 + (4*I)*Pi)*zeta[2] - 
          4*zeta[3]) - (4*zeta[3])/3 - 32*zeta[4]) + 
      Log[mu2/s]*(((-37*I)/3)*Pi + 16*zeta[2] + (4*I)*Pi*zeta[3] - 
        11*zeta[4]) + x^3*(-24*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 
        8*G[0, 0, 1, 0, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
        8*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
        8*G[1, 0, 1, 0, x] + 8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 
        24*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*(-50/3 - 8*Log[mu2/s]) + 
        G[0, 1, 0, x]*(-50/3 - 8*Log[mu2/s]) + G[1, 0, 1, x]*
         (-50/3 - 8*Log[mu2/s]) + G[1, 1, 0, x]*(-50/3 - 8*Log[mu2/s]) + 
        G[0, 0, 0, x]*(100/3 + 16*Log[mu2/s]) + G[1, 1, 1, x]*
         (100/3 + 16*Log[mu2/s]) + G[0, 1, x]*(523/18 + (50*Log[mu2/s])/3 + 
          4*Log[mu2/s]^2 - 26*zeta[2]) + G[1, 0, x]*
         (523/18 + (50*Log[mu2/s])/3 + 4*Log[mu2/s]^2 - 26*zeta[2]) + 
        G[0, 0, x]*(-523/18 - (50*Log[mu2/s])/3 - 4*Log[mu2/s]^2 - 
          22*zeta[2]) + G[1, 1, x]*(-523/18 - (50*Log[mu2/s])/3 - 
          4*Log[mu2/s]^2 - 22*zeta[2]) - (523*zeta[2])/6 - 
        12*Log[mu2/s]^2*zeta[2] + Log[mu2/s]*(-50*zeta[2] - 8*zeta[3]) - 
        (50*zeta[3])/3 + G[0, x]*(50*zeta[2] + 24*Log[mu2/s]*zeta[2] + 
          8*zeta[3]) + G[1, x]*(50*zeta[2] + 24*Log[mu2/s]*zeta[2] + 
          8*zeta[3]) - 9*zeta[4]) + x*(((967*I)/18)*Pi - 
        (27*G[0, 0, 0, 0, x])/2 + (5*G[0, 0, 0, 1, x])/2 + 
        (5*G[0, 0, 1, 0, x])/2 - (16*G[0, 0, 1, 1, x])/3 + 
        (5*G[0, 1, 0, 0, x])/3 + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
        5*G[0, 1, 1, 1, x] - G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
        4*G[1, 0, 1, 0, x] + (19*G[1, 0, 1, 1, x])/3 - (11*G[1, 1, 0, 0, x])/
         3 + (11*G[1, 1, 0, 1, x])/2 + (11*G[1, 1, 1, 0, x])/2 - 
        (45*G[1, 1, 1, 1, x])/2 + G[0, 1, 1, x]*(-55/9 + ((11*I)/3)*Pi - 
          (16*Log[mu2/s])/3) + G[1, 1, 0, x]*(-19/2 - ((19*I)/6)*Pi - 
          5*Log[mu2/s]) + G[1, 0, 1, x]*(-19/2 + ((16*I)/3)*Pi - 
          5*Log[mu2/s]) + G[0, 1, 0, x]*(-13/2 + ((8*I)/3)*Pi - 
          3*Log[mu2/s]) + G[0, 0, 1, x]*(-13/2 - ((35*I)/6)*Pi - 
          3*Log[mu2/s]) + G[1, 0, 0, x]*(4/9 + ((7*I)/3)*Pi - 
          (2*Log[mu2/s])/3) + G[0, 0, 0, x]*(175/18 - ((4*I)/3)*Pi + 
          (29*Log[mu2/s])/3) + G[1, 1, 1, x]*(581/18 - ((8*I)/3)*Pi + 
          (43*Log[mu2/s])/3) + G[1, 1, x]*(-1751/36 + ((19*I)/9)*Pi + 
          (-62/3 + ((10*I)/3)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
          (155*zeta[2])/6) + G[0, 0, x]*(25/36 - ((13*I)/9)*Pi + 
          (-14/3 + ((2*I)/3)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
          (67*zeta[2])/6) + G[1, 0, x]*(523/36 - ((13*I)/18)*Pi + 
          (25/3 - ((5*I)/3)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 - 
          (25*zeta[2])/3) + Log[mu2/s]^2*((4*I)*Pi - 6*zeta[2]) + 
        (-549/4 - ((323*I)/18)*Pi)*zeta[2] + G[0, 1, x]*
         (523/36 - ((77*I)/18)*Pi + (25/3 - ((13*I)/3)*Pi)*Log[mu2/s] + 
          2*Log[mu2/s]^2 + (10*zeta[2])/3) + Log[mu2/s]*
         (((74*I)/3)*Pi + (-57 + ((5*I)/3)*Pi)*zeta[2] - (17*zeta[3])/3) + 
        G[1, x]*(967/12 - ((7*I)/27)*Pi + (25/6 - ((13*I)/6)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/18 + (665/18 + ((19*I)/2)*Pi)*
           zeta[2] + Log[mu2/s]*(914/27 - (4*I)*Pi + (55*zeta[2])/2) - 
          (25*zeta[3])/18) + (-79/18 - ((11*I)/6)*Pi)*zeta[3] + 
        G[0, x]*(-967/36 + ((163*I)/27)*Pi + (-1/6 + (I/6)*Pi)*Log[mu2/s]^2 + 
          (7*Log[mu2/s]^3)/18 + (265/18 - (2*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-248/27 + ((10*I)/3)*Pi + (21*zeta[2])/2) + 
          (35*zeta[3])/9) - (79*zeta[4])/12) + 
      x^2*((63*G[0, 0, 0, 0, x])/2 - (21*G[0, 0, 0, 1, x])/2 - 
        (21*G[0, 0, 1, 0, x])/2 + (5*G[0, 0, 1, 1, x])/6 + 
        (7*G[0, 1, 0, 0, x])/3 - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
        9*G[0, 1, 1, 1, x] + 15*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 
        12*G[1, 0, 1, 0, x] - (7*G[1, 0, 1, 1, x])/3 - (5*G[1, 1, 0, 0, x])/
         6 - (27*G[1, 1, 0, 1, x])/2 - (27*G[1, 1, 1, 0, x])/2 + 
        (81*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(-1103/18 + ((2*I)/3)*Pi - 
          (79*Log[mu2/s])/3) + G[0, 0, 0, x]*(-697/18 - ((2*I)/3)*Pi - 
          (65*Log[mu2/s])/3) + G[1, 0, 0, x]*(-59/18 + ((2*I)/3)*Pi - 
          (7*Log[mu2/s])/3) + G[0, 1, 1, x]*(59/18 - ((2*I)/3)*Pi + 
          (7*Log[mu2/s])/3) + G[0, 0, 1, x]*(47/2 + ((4*I)/3)*Pi + 
          11*Log[mu2/s]) + G[0, 1, 0, x]*(47/2 + ((4*I)/3)*Pi + 
          11*Log[mu2/s]) + G[1, 0, 1, x]*(53/2 - ((4*I)/3)*Pi + 
          13*Log[mu2/s]) + G[1, 1, 0, x]*(53/2 - ((4*I)/3)*Pi + 
          13*Log[mu2/s]) + (523/4 + ((16*I)/9)*Pi)*zeta[2] + 
        18*Log[mu2/s]^2*zeta[2] + G[0, 0, x]*(227/12 + ((16*I)/9)*Pi + 
          (17 + ((4*I)/3)*Pi)*Log[mu2/s] + 6*Log[mu2/s]^2 + (77*zeta[2])/3) + 
        G[0, 1, x]*(-523/12 + ((16*I)/9)*Pi + (-25 + ((4*I)/3)*Pi)*
           Log[mu2/s] - 6*Log[mu2/s]^2 + (199*zeta[2])/6) + 
        G[1, 1, x]*(273/4 - ((16*I)/9)*Pi + (33 - ((4*I)/3)*Pi)*Log[mu2/s] + 
          6*Log[mu2/s]^2 + (121*zeta[2])/3) + G[1, 0, x]*
         (-523/12 - ((16*I)/9)*Pi + (-25 - ((4*I)/3)*Pi)*Log[mu2/s] - 
          6*Log[mu2/s]^2 + (269*zeta[2])/6) + 
        G[1, x]*(-967/18 + ((85*I)/27)*Pi + (-13/6 + ((7*I)/6)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/18 + Log[mu2/s]*
           (-581/27 + ((11*I)/3)*Pi - (89*zeta[2])/2) + 
          (-775/9 - ((3*I)/2)*Pi)*zeta[2] - (245*zeta[3])/18) + 
        G[0, x]*(967/18 - ((85*I)/27)*Pi + (13/6 - ((7*I)/6)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/18 + Log[mu2/s]*
           (581/27 - ((11*I)/3)*Pi - (55*zeta[2])/2) + 
          (-575/9 + ((3*I)/2)*Pi)*zeta[2] - (187*zeta[3])/18) + 
        (209/9 - ((2*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         ((75 + ((4*I)/3)*Pi)*zeta[2] + (32*zeta[3])/3) - (7*zeta[4])/24) + 
      (-115/24 + (4*I)*Pi)*zeta[4] + ((-4*I)*Pi*G[0, 0, 1, x] + 
        ((10*I)/3)*Pi*G[1, 0, 1, x] - 4*G[0, 0, 1, 1, x] + 
        (2*I)*Pi*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 
        (6*I)*Pi*G[1, 0, 1, 0, x] + (10*G[1, 0, 1, 1, x])/3 + 
        (6*I)*Pi*G[1, 1, 1, 0, x] - 12*G[1, 1, 1, 1, x] + 
        2*G[0, 1, 1, 0, 0, x] - 6*G[1, 0, 1, 0, 0, x] - 
        8*G[1, 1, 0, 0, 0, x] + 6*G[1, 1, 1, 0, 0, x] + 
        G[0, 1, 1, x]*(-22/3 + (4*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(5/6 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 1, x]*(50/3 - (4*I)*Pi + 8*Log[mu2/s]) + 
        G[1, 1, 0, x]*(((5*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] - 14*zeta[2]) - 
        2*G[0, 1, 0, x]*zeta[2] + 6*G[1, 0, 0, x]*zeta[2] + 
        G[1, 0, x]*((-5/6 + (2*I)*Pi)*zeta[2] - 4*Log[mu2/s]*zeta[2] - 
          2*zeta[3]) + G[0, 1, x]*(((-22*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 
          (12 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + G[1, 1, x]*
         (-559/36 + ((25*I)/3)*Pi + (-25/3 + (4*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2 + (-31/3 - (6*I)*Pi)*zeta[2] + 6*zeta[3]) + 
        G[1, x]*(((-559*I)/36)*Pi - (2*I)*Pi*Log[mu2/s]^2 + 
          (24 + ((25*I)/6)*Pi)*zeta[2] + (17/6 + (2*I)*Pi)*zeta[3] + 
          Log[mu2/s]*(((-25*I)/3)*Pi + (12 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
          (53*zeta[4])/2))/x + (((-10*I)/3)*Pi*G[0, 1, 0, x] + 
        (4*I)*Pi*G[1, 1, 0, x] + 12*G[0, 0, 0, 0, x] - 
        (6*I)*Pi*G[0, 0, 0, 1, x] - (10*G[0, 1, 0, 0, x])/3 + 
        (6*I)*Pi*G[0, 1, 0, 1, x] - 8*G[1, 0, 0, 0, x] - 
        (2*I)*Pi*G[1, 0, 0, 1, x] + 4*G[1, 1, 0, 0, x] - 
        6*G[0, 0, 0, 1, 1, x] + 8*G[0, 0, 1, 1, 1, x] + 
        6*G[0, 1, 0, 1, 1, x] - 2*G[1, 0, 0, 1, 1, x] + 
        G[0, 0, 0, x]*(-50/3 + (4*I)*Pi - 8*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-5/6 + (4*I)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 0, x]*(22/3 - (4*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, x]*(((22*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] - 12*zeta[2]) - 
        6*G[0, 1, 1, x]*zeta[2] + 2*G[1, 0, 1, x]*zeta[2] + 
        G[0, 0, x]*(559/36 - ((25*I)/3)*Pi + (25/3 - (4*I)*Pi)*Log[mu2/s] + 
          2*Log[mu2/s]^2 + (31*zeta[2])/3) + G[0, 0, 1, x]*
         (((-5*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + 14*zeta[2]) + 
        G[0, x]*(((559*I)/36)*Pi + (2*I)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((25*I)/3)*Pi - 12*zeta[2]) + (-24 - ((5*I)/3)*Pi)*
           zeta[2] - (16*zeta[3])/3) + G[0, 1, x]*((5/6 + (4*I)*Pi)*zeta[2] + 
          4*Log[mu2/s]*zeta[2] - 4*zeta[3]) + (22/3 - ((13*I)/6)*Pi)*
         zeta[3] + zeta[2]*(((-22*I)/3)*Pi + 24*zeta[3]) + 
        (751/24 - (4*I)*Pi)*zeta[4] + G[1, x]*((-4*I)*Pi*zeta[2] + 
          (4 - (2*I)*Pi)*zeta[3] + (11*zeta[4])/2) + 
        Log[mu2/s]*((-4*I)*Pi*zeta[2] + (4 - (4*I)*Pi)*zeta[3] + 
          11*zeta[4]) - 4*zeta[5])/(1 - x) + 4*zeta[5]) + 
    (Nf*(((-1583*I)/36)*Pi - 18*G[0, 0, 0, 0, x] + (-4/3 + (12*I)*Pi)*
        G[0, 0, 0, 1, x] - (4*G[0, 0, 1, 0, x])/3 - (19*G[0, 1, 0, 0, x])/3 + 
       (-11/6 - (12*I)*Pi)*G[0, 1, 0, 1, x] + (-11/6 - (4*I)*Pi)*
        G[0, 1, 1, 0, x] - 12*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 
       (17/6 + (4*I)*Pi)*G[1, 0, 0, 1, x] + (17/6 + (12*I)*Pi)*
        G[1, 0, 1, 0, x] - (31*G[1, 0, 1, 1, x])/6 + (10*G[1, 1, 0, 1, x])/
        3 + (10/3 - (12*I)*Pi)*G[1, 1, 1, 0, x] + 30*G[1, 1, 1, 1, x] + 
       12*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 1, 1, x] - 
       12*G[0, 1, 0, 1, 1, x] - 4*G[0, 1, 1, 0, 0, x] + 
       4*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 0, x] + 
       16*G[1, 1, 0, 0, 0, x] - 12*G[1, 1, 1, 0, 0, x] + 
       G[1, 1, 1, x]*(-30 + ((40*I)/3)*Pi - 20*Log[mu2/s]) + 
       G[1, 1, 0, 0, x]*(23/6 + (8*I)*Pi - 8*Log[mu2/s]) - 
       (3*I)*Pi*Log[mu2/s]^2 + G[0, 0, 1, 1, x]*(20/3 - (8*I)*Pi + 
         8*Log[mu2/s]) + G[0, 0, 0, x]*(26 - ((22*I)/3)*Pi + 12*Log[mu2/s]) + 
       G[0, 0, 1, x]*(23/36 + (6*I)*Pi + (2/3 + (8*I)*Pi)*Log[mu2/s] - 
         28*zeta[2]) + G[1, 0, 0, x]*(20/3 + ((5*I)/6)*Pi + 2*Log[mu2/s] - 
         12*zeta[2]) + G[1, 0, 1, x]*(-191/36 - (4*I)*Pi - (5*Log[mu2/s])/3 - 
         4*zeta[2]) + G[0, 0, x]*(-68/3 + ((491*I)/36)*Pi + 
         (-13 + ((20*I)/3)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - zeta[2]/6) + 
       G[0, 1, 0, x]*(23/36 - ((15*I)/2)*Pi + (2*Log[mu2/s])/3 + 4*zeta[2]) + 
       G[0, 1, 1, x]*(13/6 - ((47*I)/6)*Pi + 6*Log[mu2/s] + 12*zeta[2]) + 
       G[1, 1, 0, x]*(-191/36 + ((11*I)/2)*Pi + (-5/3 - (8*I)*Pi)*
          Log[mu2/s] + 28*zeta[2]) + zeta[2]*(2393/36 + ((317*I)/36)*Pi - 
         48*zeta[3]) + G[1, 1, x]*(25 - ((623*I)/36)*Pi + 
         (18 - ((35*I)/3)*Pi)*Log[mu2/s] + 5*Log[mu2/s]^2 + 
         (38/3 + (12*I)*Pi)*zeta[2] - 12*zeta[3]) + (-71/36 + ((28*I)/3)*Pi)*
        zeta[3] + G[0, x]*(((-709*I)/36)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
         (485/36 + ((23*I)/6)*Pi)*zeta[2] + Log[mu2/s]*(((-37*I)/3)*Pi + 
           (20*zeta[2])/3) + 3*zeta[3]) + G[0, 1, x]*
        (107/36 + ((125*I)/36)*Pi + Log[mu2/s]*(2/3 + ((20*I)/3)*Pi - 
           8*zeta[2]) + (-73/6 - (4*I)*Pi)*zeta[2] + 4*zeta[3]) + 
       G[1, 0, x]*(107/36 + ((73*I)/36)*Pi + (-46/3 - (4*I)*Pi)*zeta[2] + 
         Log[mu2/s]*(2/3 + (I/3)*Pi + 8*zeta[2]) + 4*zeta[3]) + 
       G[1, x]*(-1583/36 + ((299*I)/36)*Pi + (-3 + (5*I)*Pi)*Log[mu2/s]^2 + 
         (-29/36 - ((47*I)/6)*Pi)*zeta[2] + Log[mu2/s]*
          (-59/3 + ((38*I)/3)*Pi + (-53/3 + (8*I)*Pi)*zeta[2] - 8*zeta[3]) + 
         3*zeta[3] - 64*zeta[4]) + x*(((1583*I)/18)*Pi - 
         18*G[0, 0, 0, 0, x] + (2*G[0, 0, 0, 1, x])/3 + (2*G[0, 0, 1, 0, x])/
          3 - (46*G[0, 0, 1, 1, x])/3 + (35*G[0, 1, 0, 0, x])/3 + 
         (8*G[0, 1, 0, 1, x])/3 + (8*G[0, 1, 1, 0, x])/3 + 
         18*G[0, 1, 1, 1, x] + 18*G[1, 0, 0, 0, x] - (8*G[1, 0, 0, 1, x])/3 - 
         (8*G[1, 0, 1, 0, x])/3 + (55*G[1, 0, 1, 1, x])/3 - 
         (26*G[1, 1, 0, 0, x])/3 - (14*G[1, 1, 0, 1, x])/3 - 
         (14*G[1, 1, 1, 0, x])/3 - 18*G[1, 1, 1, 1, x] + 
         G[1, 0, 0, x]*(-113/6 + ((16*I)/3)*Pi - 10*Log[mu2/s]) + 
         G[0, 1, 1, x]*(-77/6 + ((32*I)/3)*Pi - 10*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-11/18 + (13*I)*Pi - (4*Log[mu2/s])/3) + 
         G[0, 0, 1, x]*(-11/18 - (16*I)*Pi - (4*Log[mu2/s])/3) + 
         G[1, 1, 0, x]*(161/18 - (12*I)*Pi + (4*Log[mu2/s])/3) + 
         G[1, 0, 1, x]*(161/18 + (17*I)*Pi + (4*Log[mu2/s])/3) + 
         G[0, 0, 0, x]*(12 - ((16*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[1, 1, 1, x]*(12 - ((32*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[0, 0, x]*(119/12 + ((151*I)/18)*Pi + (-3 + ((14*I)/3)*Pi)*
            Log[mu2/s] - 3*Log[mu2/s]^2 - (121*zeta[2])/6) + 
         G[1, 1, x]*(-313/12 + ((107*I)/18)*Pi + (-15 + ((22*I)/3)*Pi)*
            Log[mu2/s] - 3*Log[mu2/s]^2 - (65*zeta[2])/6) + 
         Log[mu2/s]^2*((6*I)*Pi - 3*zeta[2]) + (-5407/36 - ((67*I)/9)*Pi)*
          zeta[2] + G[0, 1, x]*(-7/36 - ((97*I)/9)*Pi + (8/3 - ((28*I)/3)*Pi)*
            Log[mu2/s] + Log[mu2/s]^2 + (137*zeta[2])/6) + 
         G[1, 0, x]*(-7/36 - ((65*I)/9)*Pi + (8/3 - ((20*I)/3)*Pi)*
            Log[mu2/s] + Log[mu2/s]^2 + (193*zeta[2])/6) + 
         G[1, x]*(1583/12 + ((589*I)/18)*Pi + (9 - (2*I)*Pi)*Log[mu2/s]^2 + 
           (-955/18 + ((35*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (59 + ((17*I)/3)*Pi + (22*zeta[2])/3) - 29*zeta[3]) + 
         Log[mu2/s]*(((118*I)/3)*Pi + (-172/3 + ((32*I)/3)*Pi)*zeta[2] - 
           (20*zeta[3])/3) + (97/9 + ((16*I)/3)*Pi)*zeta[3] + 
         G[0, x]*(-1583/36 - ((179*I)/18)*Pi + (-3 - (2*I)*Pi)*Log[mu2/s]^2 + 
           (553/18 - ((8*I)/3)*Pi)*zeta[2] + Log[mu2/s]*
            (-59/3 - ((19*I)/3)*Pi + (62*zeta[2])/3) + 12*zeta[3]) - 
         (595*zeta[4])/12) + Log[mu2/s]*(((-59*I)/3)*Pi + 
         (68/3 - ((4*I)/3)*Pi)*zeta[2] + (4/3 + (8*I)*Pi)*zeta[3] - 
         22*zeta[4]) + (97/6 + (8*I)*Pi)*zeta[4] + 
       x^3*(-12*G[0, 0, 0, 0, x] - 3*G[0, 0, 1, 1, x] + 7*G[0, 1, 0, 0, x] + 
         2*G[0, 1, 0, 1, x] + 2*G[0, 1, 1, 0, x] + 4*G[0, 1, 1, 1, x] + 
         4*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 
         7*G[1, 0, 1, 1, x] - 3*G[1, 1, 0, 0, x] - 12*G[1, 1, 1, 1, x] + 
         G[0, 1, 1, x]*(-14 + (2*I)*Pi - 4*Log[mu2/s]) + 
         G[1, 0, 0, x]*(-14 + (2*I)*Pi - 4*Log[mu2/s]) + 
         G[0, 0, 1, x]*(-1 - (5*I)*Pi - 2*Log[mu2/s]) + 
         G[1, 1, 0, x]*(-1 - (5*I)*Pi - 2*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-1 + (7*I)*Pi - 2*Log[mu2/s]) + 
         G[1, 0, 1, x]*(-1 + (7*I)*Pi - 2*Log[mu2/s]) + 
         G[0, 0, 0, x]*(16 - (4*I)*Pi + 8*Log[mu2/s]) + 
         G[1, 1, 1, x]*(16 - (4*I)*Pi + 8*Log[mu2/s]) + 
         G[0, 1, x]*(23/2 - (7*I)*Pi + (8 - (2*I)*Pi)*Log[mu2/s] + 
           2*Log[mu2/s]^2) + G[1, 0, x]*(23/2 - (7*I)*Pi + 
           (8 - (2*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2) + 
         G[0, 0, x]*(-23/2 + (7*I)*Pi + (-8 + (2*I)*Pi)*Log[mu2/s] - 
           2*Log[mu2/s]^2 - 6*zeta[2]) + G[1, 1, x]*(-23/2 + (7*I)*Pi + 
           (-8 + (2*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2 - 6*zeta[2]) + 
         (-69/2 + (21*I)*Pi)*zeta[2] - 6*Log[mu2/s]^2*zeta[2] + 
         G[1, x]*((3 + (3*I)*Pi)*zeta[2] + 6*Log[mu2/s]*zeta[2] - 
           7*zeta[3]) + (13 + (17*I)*Pi)*zeta[3] + Log[mu2/s]*
          ((-24 + (6*I)*Pi)*zeta[2] + 2*zeta[3]) + 
         G[0, x]*((3 - (9*I)*Pi)*zeta[2] + 6*Log[mu2/s]*zeta[2] + 
           5*zeta[3]) + (39*zeta[4])/4) + x^2*(18*G[0, 0, 0, 0, x] - 
         (8*G[0, 0, 0, 1, x])/3 - (8*G[0, 0, 1, 0, x])/3 + 
         (47*G[0, 0, 1, 1, x])/6 - (43*G[0, 1, 0, 0, x])/6 - 
         (17*G[0, 1, 0, 1, x])/3 - (17*G[0, 1, 1, 0, x])/3 - 
         6*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x]/3 - 
         G[1, 0, 1, 0, x]/3 - (83*G[1, 0, 1, 1, x])/6 + (7*G[1, 1, 0, 0, x])/
          6 + (8*G[1, 1, 0, 1, x])/3 + (8*G[1, 1, 1, 0, x])/3 + 
         18*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(-24 + ((10*I)/3)*Pi - 
           12*Log[mu2/s]) + G[1, 1, 1, x]*(-24 + ((26*I)/3)*Pi - 
           12*Log[mu2/s]) + G[1, 1, 0, x]*(-59/18 + ((11*I)/2)*Pi + 
           (5*Log[mu2/s])/3) + G[1, 0, 1, x]*(-59/18 - ((25*I)/2)*Pi + 
           (5*Log[mu2/s])/3) + G[0, 1, 0, x]*(113/18 - ((17*I)/2)*Pi + 
           (13*Log[mu2/s])/3) + G[0, 0, 1, x]*(113/18 + ((19*I)/2)*Pi + 
           (13*Log[mu2/s])/3) + G[1, 0, 0, x]*(24 - (I/3)*Pi + 
           6*Log[mu2/s]) + G[0, 1, 1, x]*(18 - ((17*I)/3)*Pi + 
           6*Log[mu2/s]) + G[1, 0, x]*(-69/4 + ((157*I)/18)*Pi + 
           (-12 + ((5*I)/3)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
           (14*zeta[2])/3) + (207/4 - ((535*I)/18)*Pi)*zeta[2] + 
         9*Log[mu2/s]^2*zeta[2] + G[1, 1, x]*(141/4 - ((167*I)/18)*Pi + 
           (18 - ((13*I)/3)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
           (13*zeta[2])/3) + G[0, 1, x]*(-69/4 + ((221*I)/18)*Pi + 
           (-12 + ((13*I)/3)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 
           (14*zeta[2])/3) + G[0, 0, x]*(-3/4 - ((211*I)/18)*Pi + 
           (6 - ((5*I)/3)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + (41*zeta[2])/3) + 
         G[0, x]*(1583/18 + ((64*I)/3)*Pi + 6*Log[mu2/s]^2 + 
           Log[mu2/s]*(118/3 + (6*I)*Pi - (47*zeta[2])/3) + 
           (-835/18 + ((37*I)/6)*Pi)*zeta[2] - (27*zeta[3])/2) + 
         Log[mu2/s]*((36 - ((23*I)/3)*Pi)*zeta[2] - (13*zeta[3])/3) + 
         (-383/18 - ((149*I)/6)*Pi)*zeta[3] + 
         G[1, x]*(-1583/18 - ((64*I)/3)*Pi - 6*Log[mu2/s]^2 + 
           Log[mu2/s]*(-118/3 - (6*I)*Pi - (7*zeta[2])/3) + 
           (673/18 + ((17*I)/6)*Pi)*zeta[2] + (33*zeta[3])/2) + 
         (245*zeta[4])/24) + ((-6*I)*Pi*G[0, 0, 1, x] - 6*G[0, 0, 1, 1, x] + 
         G[0, 1, 0, 1, x]/3 + (1/3 + (4*I)*Pi)*G[0, 1, 1, 0, x] + 
         12*G[0, 1, 1, 1, x] - G[1, 0, 0, 1, x] + (-1 - (12*I)*Pi)*
          G[1, 0, 1, 0, x] + (17*G[1, 0, 1, 1, x])/3 - (4*G[1, 1, 0, 1, x])/
          3 + (-4/3 + (12*I)*Pi)*G[1, 1, 1, 0, x] - 18*G[1, 1, 1, 1, x] + 
         4*G[0, 1, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 0, x] - 
         16*G[1, 1, 0, 0, 0, x] + 12*G[1, 1, 1, 0, 0, x] + 
         G[0, 1, 1, x]*(-12 + ((19*I)/3)*Pi - 6*Log[mu2/s]) + 
         G[1, 0, 1, x]*(59/36 + ((16*I)/3)*Pi + (2*Log[mu2/s])/3) + 
         G[1, 1, 0, 0, x]*(8/3 - (8*I)*Pi + 8*Log[mu2/s]) + 
         G[1, 1, 1, x]*(26 - ((22*I)/3)*Pi + 12*Log[mu2/s]) + 
         G[1, 1, 0, x]*(59/36 + (2*I)*Pi + (2/3 + (8*I)*Pi)*Log[mu2/s] - 
           28*zeta[2]) + G[0, 1, 0, x]*((I/3)*Pi - 4*zeta[2]) + 
         G[1, 0, 0, x]*((-I)*Pi + 12*zeta[2]) + G[1, 0, x]*
          (((59*I)/36)*Pi + Log[mu2/s]*(((2*I)/3)*Pi - 8*zeta[2]) + 
           (-1/3 + (4*I)*Pi)*zeta[2] - 4*zeta[3]) + 
         G[0, 1, x]*((-12*I)*Pi - (6*I)*Pi*Log[mu2/s] + (49/3 - (4*I)*Pi)*
            zeta[2] + 4*zeta[3]) + G[1, 1, x]*(-68/3 + ((527*I)/36)*Pi + 
           (-13 + ((20*I)/3)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 
           (-73/6 - (12*I)*Pi)*zeta[2] + 12*zeta[3]) + 
         G[1, x]*(((-68*I)/3)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
           (1073/36 + ((19*I)/6)*Pi)*zeta[2] + (11/3 + (4*I)*Pi)*zeta[3] + 
           Log[mu2/s]*((-13*I)*Pi + (44/3 - (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 
           53*zeta[4]))/x + ((6*I)*Pi*G[1, 1, 0, x] + 18*G[0, 0, 0, 0, x] + 
         (4/3 - (12*I)*Pi)*G[0, 0, 0, 1, x] + (4*G[0, 0, 1, 0, x])/3 - 
         (17*G[0, 1, 0, 0, x])/3 + (1 + (12*I)*Pi)*G[0, 1, 0, 1, x] + 
         G[0, 1, 1, 0, x] - 12*G[1, 0, 0, 0, x] + (-1/3 - (4*I)*Pi)*
          G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x]/3 + 6*G[1, 1, 0, 0, x] - 
         12*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 1, x] + 
         12*G[0, 1, 0, 1, 1, x] - 4*G[1, 0, 0, 1, 1, x] + 
         G[0, 0, 0, x]*(-26 + ((22*I)/3)*Pi - 12*Log[mu2/s]) + 
         G[0, 0, 1, 1, x]*(-8/3 + (8*I)*Pi - 8*Log[mu2/s]) + 
         G[0, 1, 0, x]*(-59/36 - ((16*I)/3)*Pi - (2*Log[mu2/s])/3) + 
         G[1, 0, 0, x]*(12 - ((19*I)/3)*Pi + 6*Log[mu2/s]) + 
         G[1, 0, x]*((12*I)*Pi + (6*I)*Pi*Log[mu2/s] - (49*zeta[2])/3) + 
         G[0, 1, 1, x]*(I*Pi - 12*zeta[2]) + G[1, 0, 1, x]*
          ((-I/3)*Pi + 4*zeta[2]) + G[0, 0, x]*(68/3 - ((527*I)/36)*Pi + 
           (13 - ((20*I)/3)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 + 
           (73*zeta[2])/6) + G[0, 0, 1, x]*(-59/36 - (2*I)*Pi + 
           (-2/3 - (8*I)*Pi)*Log[mu2/s] + 28*zeta[2]) + 
         G[0, 1, x]*(((-59*I)/36)*Pi + (1/3 + (8*I)*Pi)*zeta[2] + 
           Log[mu2/s]*(((-2*I)/3)*Pi + 8*zeta[2]) - 8*zeta[3]) + 
         G[0, x]*(((68*I)/3)*Pi + (3*I)*Pi*Log[mu2/s]^2 + 
           Log[mu2/s]*((13*I)*Pi - (44*zeta[2])/3) + (-1073/36 + (I/6)*Pi)*
            zeta[2] - 7*zeta[3]) + (491/36 - ((16*I)/3)*Pi)*zeta[3] + 
         zeta[2]*(((-491*I)/36)*Pi + 48*zeta[3]) + (221/6 - (8*I)*Pi)*
          zeta[4] + G[1, x]*(((-19*I)/3)*Pi*zeta[2] + (19/3 - (4*I)*Pi)*
            zeta[3] + 11*zeta[4]) + Log[mu2/s]*(((-20*I)/3)*Pi*zeta[2] + 
           (20/3 - (8*I)*Pi)*zeta[3] + 22*zeta[4]) - 8*zeta[5])/(1 - x) + 
       8*zeta[5]))/Nc^2 + (((-143*I)/8)*Pi + (-5/2 - (7*I)*Pi)*
       G[0, 0, 0, 0, x] + (-3/2 + (I/2)*Pi)*G[0, 1, 0, 0, x] + 
      (59/4 - (I/2)*Pi)*G[1, 0, 1, 1, x] + (-1 + (7*I)*Pi)*G[1, 1, 1, 1, x] - 
      7*G[0, 0, 0, 0, 1, x] - 7*G[0, 0, 0, 1, 0, x] + 3*G[0, 0, 0, 1, 1, x] + 
      2*G[0, 0, 1, 0, 0, x] - 2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] - 
      (7*G[0, 0, 1, 1, 1, x])/2 + 3*G[0, 1, 0, 0, 0, x] - 
      (5*G[0, 1, 0, 0, 1, x])/2 - (5*G[0, 1, 0, 1, 0, x])/2 + 
      (3*G[0, 1, 0, 1, 1, x])/2 - 5*G[0, 1, 1, 0, 1, x] - 
      5*G[0, 1, 1, 1, 0, x] + (9*G[0, 1, 1, 1, 1, x])/2 - 
      (9*G[1, 0, 0, 0, 0, x])/2 + 5*G[1, 0, 0, 0, 1, x] + 
      5*G[1, 0, 0, 1, 0, x] - (3*G[1, 0, 1, 0, 0, x])/2 + 
      (5*G[1, 0, 1, 0, 1, x])/2 + (5*G[1, 0, 1, 1, 0, x])/2 - 
      3*G[1, 0, 1, 1, 1, x] + (7*G[1, 1, 0, 0, 0, x])/2 + 
      2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 1, x] - 
      3*G[1, 1, 1, 0, 0, x] + 7*G[1, 1, 1, 0, 1, x] + 7*G[1, 1, 1, 1, 0, x] + 
      G[1, 1, 1, 0, x]*(-11 - 4*Log[mu2/s]) + G[1, 1, 0, 1, x]*
       (-11 - (4*I)*Pi - 4*Log[mu2/s]) + G[0, 1, 1, 1, x]*
       (15 - ((7*I)/2)*Pi - 3*Log[mu2/s]) + G[1, 0, 1, 0, x]*
       (-11/4 - ((3*I)/2)*Pi - (5*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*
       (-11/4 + ((5*I)/2)*Pi - (5*Log[mu2/s])/2) + G[1, 1, 0, 0, x]*
       (1/4 + ((7*I)/2)*Pi - 2*Log[mu2/s]) - ((7*I)/12)*Pi*Log[mu2/s]^3 + 
      G[0, 0, 1, 1, x]*(-13/4 - ((7*I)/2)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 0, 1, x]*(1 + ((3*I)/2)*Pi + (5*Log[mu2/s])/2) + 
      G[0, 1, 1, 0, x]*(1 - ((5*I)/2)*Pi + (5*Log[mu2/s])/2) + 
      G[1, 0, 0, 0, x]*(-4 + ((7*I)/2)*Pi + 3*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(17/4 + 4*Log[mu2/s]) + G[0, 0, 1, 0, x]*
       (17/4 + (4*I)*Pi + 4*Log[mu2/s]) + G[1, 0, 0, x]*
       (39/4 - ((27*I)/4)*Pi - I*Pi*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - 
        (69*zeta[2])/4) + G[1, 1, 1, x]*(23/2 - (10*I)*Pi + 
        (2 - (4*I)*Pi)*Log[mu2/s] - (27*zeta[2])/2) + 
      G[1, 0, 1, x]*(23/8 + (16*I)*Pi + (4 - I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 - (19*zeta[2])/4) + G[0, 0, 1, x]*
       (5/8 - ((3*I)/2)*Pi + (-5/2 + ((9*I)/2)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (17*zeta[2])/4) + G[1, 1, 0, x]*
       (23/8 - ((27*I)/4)*Pi + (4 - ((9*I)/2)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (17*zeta[2])/4) + Log[mu2/s]^2*
       (((-7*I)/2)*Pi + (9*zeta[2])/2) + G[0, 1, 0, x]*
       (5/8 - (3*I)*Pi + (-5/2 + I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
        (19*zeta[2])/4) + G[0, 0, 0, x]*(5/4 + ((11*I)/4)*Pi + 
        (1 + (4*I)*Pi)*Log[mu2/s] + (27*zeta[2])/2) + 
      G[0, 1, 1, x]*(-127/4 + ((17*I)/2)*Pi + (-15/2 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (69*zeta[2])/4) + 
      zeta[2]*(-1/8 + ((57*I)/8)*Pi - 31*zeta[3]) + 
      G[0, 1, x]*(107/8 - ((213*I)/8)*Pi + Log[mu2/s]^2 + 
        Log[mu2/s]*(9/2 - (8*I)*Pi - 14*zeta[2]) + (35/4 - ((7*I)/2)*Pi)*
         zeta[2] - 12*zeta[3]) + G[0, 0, x]*(17/2 + ((23*I)/8)*Pi - 
        ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(1 - ((3*I)/2)*Pi - 
          12*zeta[2]) + (-1 - ((31*I)/4)*Pi)*zeta[2] - 3*zeta[3]) + 
      (191/8 + ((371*I)/12)*Pi)*zeta[3] + G[1, 1, x]*(-27 + ((71*I)/8)*Pi + 
        (-1/2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + (17/2 + ((15*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-11/2 + (5*I)*Pi + 12*zeta[2]) + 7*zeta[3]) + 
      G[1, 0, x]*(107/8 + ((137*I)/8)*Pi + Log[mu2/s]^2 + 
        (19/4 + ((15*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(9/2 + (6*I)*Pi + 
          14*zeta[2]) + 8*zeta[3]) + (I*Pi*G[0, 0, 0, 1, x] - 
        (I/2)*Pi*G[0, 0, 1, 0, x] + (1 - (I/2)*Pi)*G[0, 0, 1, 1, x] + 
        (3*I)*Pi*G[0, 1, 0, 0, x] - ((3*I)/2)*Pi*G[1, 0, 0, 0, x] + 
        (-1 + ((7*I)/2)*Pi)*G[1, 0, 1, 1, x] + (-5/2 - (7*I)*Pi)*
         G[1, 1, 1, 1, x] + G[0, 0, 0, 1, 1, x] - G[0, 0, 1, 0, 1, x]/2 - 
        G[0, 0, 1, 1, 0, x]/2 + 3*G[0, 1, 0, 0, 1, x] + 
        3*G[0, 1, 0, 1, 0, x] - (5*G[0, 1, 0, 1, 1, x])/2 - 
        (5*G[0, 1, 1, 0, 0, x])/2 + (7*G[0, 1, 1, 0, 1, x])/2 + 
        (7*G[0, 1, 1, 1, 0, x])/2 - (9*G[0, 1, 1, 1, 1, x])/2 - 
        (3*G[1, 0, 0, 0, 1, x])/2 - (3*G[1, 0, 0, 1, 0, x])/2 - 
        (5*G[1, 0, 0, 1, 1, x])/2 - G[1, 0, 1, 0, 0, x] + 
        G[1, 0, 1, 0, 1, x]/2 + G[1, 0, 1, 1, 0, x]/2 + 
        3*G[1, 0, 1, 1, 1, x] - (7*G[1, 1, 0, 0, 0, x])/2 - 
        (5*G[1, 1, 0, 0, 1, x])/2 - (5*G[1, 1, 0, 1, 0, x])/2 + 
        2*G[1, 1, 0, 1, 1, x] + 4*G[1, 1, 1, 0, 0, x] - 
        7*G[1, 1, 1, 0, 1, x] - 7*G[1, 1, 1, 1, 0, x] + 
        G[0, 1, 1, 0, x]*(-5/4 - (I/2)*Pi - (3*Log[mu2/s])/2) + 
        G[0, 1, 0, 1, x]*(-5/4 - I*Pi - (3*Log[mu2/s])/2) + 
        G[1, 0, 1, 0, x]*(-9/4 + (I/2)*Pi + Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(-9/4 - (3*I)*Pi + Log[mu2/s]) + 
        G[1, 1, 0, 0, x]*(11 - (4*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 1, 1, x]*(7/2 + (2*I)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(9/4 + I*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(9/4 + ((7*I)/2)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, 1, x]*(-9/4 + ((3*I)/4)*Pi - (3*Log[mu2/s])/2 - 
          (3*Log[mu2/s]^2)/4 - (49*zeta[2])/4) + G[0, 1, 0, x]*
         (((-5*I)/4)*Pi - ((3*I)/2)*Pi*Log[mu2/s] - 7*zeta[2]) + 
        G[1, 1, 0, x]*(43/8 + ((53*I)/4)*Pi + ((9*I)/2)*Pi*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (11*zeta[2])/4) + G[1, 0, 1, x]*
         (43/8 - ((13*I)/4)*Pi - (I/2)*Pi*Log[mu2/s] - (3*Log[mu2/s]^2)/4 - 
          (9*zeta[2])/4) + G[0, 0, 1, x]*(I*Pi + (3*zeta[2])/2) + 
        G[1, 0, 0, x]*(((-9*I)/4)*Pi + I*Pi*Log[mu2/s] + 5*zeta[2]) + 
        G[1, 1, 1, x]*(5/4 + ((3*I)/4)*Pi + (1 + (4*I)*Pi)*Log[mu2/s] + 
          (27*zeta[2])/2) + G[1, 1, x]*(17/2 + ((61*I)/8)*Pi - 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(1 + I*Pi - 12*zeta[2]) + 
          (-6 - ((21*I)/4)*Pi)*zeta[2] - (11*zeta[3])/2) + 
        G[1, 0, x]*(((43*I)/8)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (-21/4 - ((3*I)/4)*Pi)*zeta[2] - (7*Log[mu2/s]*zeta[2])/2 - 
          (9*zeta[3])/2) + G[0, 1, x]*(((-9*I)/4)*Pi - ((3*I)/4)*Pi*
           Log[mu2/s]^2 + (29/4 + ((25*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-3*I)/2)*Pi + (21*zeta[2])/2) + 4*zeta[3]) + 
        G[1, x]*(((17*I)/2)*Pi + (-265/8 - (14*I)*Pi)*zeta[2] + 
          (9*Log[mu2/s]^2*zeta[2])/2 + (23 + ((5*I)/2)*Pi)*zeta[3] + 
          Log[mu2/s]*(I*Pi + (-1/2 + ((3*I)/2)*Pi)*zeta[2] + 8*zeta[3]) - 
          2*zeta[4]))/x + Log[mu2/s]*(((-23*I)/2)*Pi + (27/2 + ((23*I)/4)*Pi)*
         zeta[2] + (13/2 + ((3*I)/2)*Pi)*zeta[3] - (181*zeta[4])/4) + 
      G[1, x]*(-143/8 - ((201*I)/8)*Pi - (7*Log[mu2/s]^3)/12 + 
        Log[mu2/s]^2*(-7/2 - ((5*I)/4)*Pi - (9*zeta[2])/2) + 
        (377/8 + ((23*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-23/2 - (8*I)*Pi + 
          (1/4 - (3*I)*Pi)*zeta[2] - (13*zeta[3])/2) + 
        (-107/6 - ((13*I)/2)*Pi)*zeta[3] - (249*zeta[4])/8) + 
      x^3*(-24*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] + 
        8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 
        8*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
        8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 24*G[1, 1, 1, 1, x] + 
        G[0, 0, 1, x]*(-11 - 8*Log[mu2/s]) + G[0, 1, 0, x]*
         (-11 - 8*Log[mu2/s]) + G[1, 0, 1, x]*(-11 - 8*Log[mu2/s]) + 
        G[1, 1, 0, x]*(-11 - 8*Log[mu2/s]) + G[0, 0, 0, x]*
         (22 + 16*Log[mu2/s]) + G[1, 1, 1, x]*(22 + 16*Log[mu2/s]) + 
        G[0, 1, x]*(67/4 + 11*Log[mu2/s] + 4*Log[mu2/s]^2 - 26*zeta[2]) + 
        G[1, 0, x]*(67/4 + 11*Log[mu2/s] + 4*Log[mu2/s]^2 - 26*zeta[2]) + 
        G[0, 0, x]*(-67/4 - 11*Log[mu2/s] - 4*Log[mu2/s]^2 - 22*zeta[2]) + 
        G[1, 1, x]*(-67/4 - 11*Log[mu2/s] - 4*Log[mu2/s]^2 - 22*zeta[2]) - 
        (201*zeta[2])/4 - 12*Log[mu2/s]^2*zeta[2] + 
        Log[mu2/s]*(-33*zeta[2] - 8*zeta[3]) - 11*zeta[3] + 
        G[0, x]*(33*zeta[2] + 24*Log[mu2/s]*zeta[2] + 8*zeta[3]) + 
        G[1, x]*(33*zeta[2] + 24*Log[mu2/s]*zeta[2] + 8*zeta[3]) - 
        9*zeta[4]) + x^2*((129*G[0, 0, 0, 0, x])/4 - (35*G[0, 0, 0, 1, x])/
         4 - (35*G[0, 0, 1, 0, x])/4 - (11*G[0, 0, 1, 1, x])/4 - 
        G[0, 1, 0, 0, x]/2 - 11*G[0, 1, 0, 1, x] - 11*G[0, 1, 1, 0, x] + 
        (21*G[0, 1, 1, 1, x])/2 + (27*G[1, 0, 0, 0, x])/2 - 
        13*G[1, 0, 0, 1, x] - 13*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x]/2 + 
        (11*G[1, 1, 0, 0, x])/4 - (61*G[1, 1, 0, 1, x])/4 - 
        (61*G[1, 1, 1, 0, x])/4 + (159*G[1, 1, 1, 1, x])/4 + 
        G[1, 1, 1, x]*(-171/4 - I*Pi - (51*Log[mu2/s])/2) + 
        G[0, 0, 0, x]*(-93/4 + I*Pi - (45*Log[mu2/s])/2) + 
        G[1, 0, 0, x]*(-7/4 - I*Pi - (3*Log[mu2/s])/2) + 
        G[0, 1, 1, x]*(7/4 + I*Pi + (3*Log[mu2/s])/2) + 
        G[0, 0, 1, x]*(59/4 - I*Pi + (21*Log[mu2/s])/2) + 
        G[0, 1, 0, x]*(59/4 - I*Pi + (21*Log[mu2/s])/2) + 
        G[1, 0, 1, x]*(73/4 + I*Pi + (27*Log[mu2/s])/2) + 
        G[1, 1, 0, x]*(73/4 + I*Pi + (27*Log[mu2/s])/2) + (603*zeta[2])/8 + 
        18*Log[mu2/s]^2*zeta[2] + G[0, 0, x]*(49/8 + (17*Log[mu2/s])/2 + 
          6*Log[mu2/s]^2 + 26*zeta[2]) + G[0, 1, x]*
         (-201/8 - (33*Log[mu2/s])/2 - 6*Log[mu2/s]^2 + (137*zeta[2])/4) + 
        G[1, 1, x]*(353/8 + (49*Log[mu2/s])/2 + 6*Log[mu2/s]^2 + 
          40*zeta[2]) + G[1, 0, x]*(-201/8 - (33*Log[mu2/s])/2 - 
          6*Log[mu2/s]^2 + (175*zeta[2])/4) + 
        G[0, x]*(143/4 + 4*Log[mu2/s]^2 + Log[mu2/s]*(19 - (69*zeta[2])/2) + 
          (-199/4 + I*Pi)*zeta[2] - (71*zeta[3])/4) + 
        G[1, x]*(-143/4 - 4*Log[mu2/s]^2 + Log[mu2/s]*
           (-19 - (75*zeta[2])/2) + (-197/4 - I*Pi)*zeta[2] - 
          (25*zeta[3])/4) + (33*zeta[3])/2 + Log[mu2/s]*
         ((99*zeta[2])/2 + 12*zeta[3]) - (107*zeta[4])/16) + 
      (-189/4 - ((209*I)/8)*Pi)*zeta[4] + G[0, x]*(((175*I)/8)*Pi + 
        (-403/8 - I*Pi)*zeta[2] + Log[mu2/s]^2*(I*Pi + (9*zeta[2])/2) + 
        (2 + (8*I)*Pi)*zeta[3] + Log[mu2/s]*(((11*I)/2)*Pi + 
          (-4 + ((13*I)/2)*Pi)*zeta[2] + 3*zeta[3]) + (57*zeta[4])/8) + 
      x*(((143*I)/4)*Pi - (19*G[0, 0, 0, 0, x])/4 + (15*G[0, 0, 0, 1, x])/2 + 
        (15*G[0, 0, 1, 0, x])/2 + (23*G[0, 0, 1, 1, x])/4 - 
        (51*G[0, 1, 0, 0, x])/4 + (19*G[0, 1, 0, 1, x])/4 + 
        (19*G[0, 1, 1, 0, x])/4 - (27*G[0, 1, 1, 1, x])/2 - 
        (33*G[1, 0, 0, 0, x])/2 + (27*G[1, 0, 0, 1, x])/4 + 
        (27*G[1, 0, 1, 0, x])/4 - (55*G[1, 0, 1, 1, x])/4 + 
        G[1, 1, 0, 0, x]/4 + 14*G[1, 1, 0, 1, x] + 14*G[1, 1, 1, 0, x] - 
        (49*G[1, 1, 1, 1, x])/4 + G[1, 1, 0, x]*(-43/4 + ((29*I)/4)*Pi - 
          7*Log[mu2/s]) + G[1, 0, 1, x]*(-43/4 - (14*I)*Pi - 7*Log[mu2/s]) + 
        G[0, 0, 1, x]*(-29/4 + ((37*I)/4)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, 0, x]*(-29/4 - (12*I)*Pi - 4*Log[mu2/s]) + 
        ((7*I)/6)*Pi*Log[mu2/s]^3 + G[0, 0, 0, x]*(-23/2 + ((25*I)/4)*Pi + 
          (7*Log[mu2/s])/2) + G[0, 1, 1, x]*(81/4 - ((11*I)/4)*Pi + 
          6*Log[mu2/s]) + G[1, 1, 1, x]*(8 + ((33*I)/4)*Pi + 
          (13*Log[mu2/s])/2) + G[1, 0, 0, x]*(95/4 - ((3*I)/4)*Pi + 
          9*Log[mu2/s]) + G[1, 0, x]*(-147/8 + ((19*I)/2)*Pi + 
          (-7/2 + (2*I)*Pi)*Log[mu2/s] - (125*zeta[2])/4) + 
        G[1, 1, x]*(-71/8 - ((47*I)/4)*Pi + (-9 - ((7*I)/2)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - (51*zeta[2])/2) + G[0, 1, x]*
         (-147/8 + ((19*I)/2)*Pi + (-7/2 + (2*I)*Pi)*Log[mu2/s] - 
          (87*zeta[2])/4) + Log[mu2/s]^2*((7*I)*Pi - 15*zeta[2]) + 
        G[0, 0, x]*(233/8 - ((47*I)/4)*Pi + (7 - ((7*I)/2)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/2 - (23*zeta[2])/2) + (-199/8 - (58*I)*Pi)*
         zeta[2] + Log[mu2/s]*((23*I)*Pi + (-87/2 - ((51*I)/2)*Pi)*zeta[2] - 
          3*zeta[3]) + (-19/2 - ((203*I)/6)*Pi)*zeta[3] + 
        G[0, x]*(-143/8 + ((13*I)/4)*Pi + (-1/2 + (I/4)*Pi)*Log[mu2/s]^2 + 
          (7*Log[mu2/s]^3)/12 + (20 + (17*I)*Pi)*zeta[2] + 
          Log[mu2/s]*(-15/2 + ((5*I)/2)*Pi + (57*zeta[2])/4) + 
          (17*zeta[3])/6) + G[1, x]*(429/8 + ((13*I)/4)*Pi + 
          (15/2 + (I/4)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/12 + 
          (39/2 - ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(61/2 + ((5*I)/2)*Pi + 
            (69*zeta[2])/4) + (151*zeta[3])/12) + (1003*zeta[4])/16) - 
      8*zeta[5] + ((5/2 + (7*I)*Pi)*G[0, 0, 0, 0, x] + 
        (1 - ((7*I)/2)*Pi)*G[0, 1, 0, 0, x] + ((3*I)/2)*Pi*G[0, 1, 1, 1, x] - 
        (3*I)*Pi*G[1, 0, 1, 1, x] + (-1 + (I/2)*Pi)*G[1, 1, 0, 0, x] + 
        (I/2)*Pi*G[1, 1, 0, 1, x] - I*Pi*G[1, 1, 1, 0, x] + 
        7*G[0, 0, 0, 0, 1, x] + 7*G[0, 0, 0, 1, 0, x] - 
        4*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 0, x] + 
        (5*G[0, 0, 1, 0, 1, x])/2 + (5*G[0, 0, 1, 1, 0, x])/2 + 
        (7*G[0, 0, 1, 1, 1, x])/2 - 3*G[0, 1, 0, 0, 0, x] - 
        G[0, 1, 0, 0, 1, x]/2 - G[0, 1, 0, 1, 0, x]/2 + G[0, 1, 0, 1, 1, x] + 
        (5*G[0, 1, 1, 0, 0, x])/2 + (3*G[0, 1, 1, 0, 1, x])/2 + 
        (3*G[0, 1, 1, 1, 0, x])/2 + (9*G[1, 0, 0, 0, 0, x])/2 - 
        (7*G[1, 0, 0, 0, 1, x])/2 - (7*G[1, 0, 0, 1, 0, x])/2 + 
        (5*G[1, 0, 0, 1, 1, x])/2 + (5*G[1, 0, 1, 0, 0, x])/2 - 
        3*G[1, 0, 1, 0, 1, x] - 3*G[1, 0, 1, 1, 0, x] + 
        G[1, 1, 0, 0, 1, x]/2 + G[1, 1, 0, 1, 0, x]/2 - G[1, 1, 1, 0, 0, x] + 
        G[0, 0, 0, 1, x]*(-9/4 - I*Pi - 4*Log[mu2/s]) + 
        G[0, 0, 1, 0, x]*(-9/4 - ((7*I)/2)*Pi - 4*Log[mu2/s]) + 
        G[1, 0, 0, 0, x]*(-7/2 - (2*I)*Pi - 3*Log[mu2/s]) + 
        G[0, 0, 1, 1, x]*(-11 + (4*I)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, 0, 1, x]*(9/4 - (I/2)*Pi - Log[mu2/s]) + 
        G[0, 1, 1, 0, x]*(9/4 + (3*I)*Pi - Log[mu2/s]) + 
        G[1, 0, 0, 1, x]*(5/4 + (I/2)*Pi + (3*Log[mu2/s])/2) + 
        G[1, 0, 1, 0, x]*(5/4 + I*Pi + (3*Log[mu2/s])/2) + 
        G[0, 0, 0, x]*(-5/4 - ((3*I)/4)*Pi + (-1 - (4*I)*Pi)*Log[mu2/s] - 
          (27*zeta[2])/2) + G[0, 1, 1, x]*(((9*I)/4)*Pi - I*Pi*Log[mu2/s] - 
          5*zeta[2]) + G[1, 1, 0, x]*((-I)*Pi - (3*zeta[2])/2) + 
        G[0, 1, 0, x]*(-43/8 + ((13*I)/4)*Pi + (I/2)*Pi*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + G[0, 0, 1, x]*
         (-43/8 - ((53*I)/4)*Pi - ((9*I)/2)*Pi*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (11*zeta[2])/4) + G[1, 0, 1, x]*
         (((5*I)/4)*Pi + ((3*I)/2)*Pi*Log[mu2/s] + 7*zeta[2]) + 
        G[1, 0, 0, x]*(9/4 - ((3*I)/4)*Pi + (3*Log[mu2/s])/2 + 
          (3*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + G[1, 0, x]*
         (((9*I)/4)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*
           (((3*I)/2)*Pi - (21*zeta[2])/2) + (-29/4 - ((27*I)/4)*Pi)*
           zeta[2] - (7*zeta[3])/2) + G[1, 1, x]*(((3*I)/2)*Pi*zeta[2] - 
          (3*zeta[3])/2) + (61/8 - ((77*I)/4)*Pi)*zeta[3] + 
        G[0, 0, x]*(-17/2 - ((61*I)/8)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (6 + ((31*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-1 - I*Pi + 12*zeta[2]) + 
          3*zeta[3]) + G[0, 1, x]*(((-43*I)/8)*Pi + ((3*I)/4)*Pi*
           Log[mu2/s]^2 + (21/4 - ((11*I)/4)*Pi)*zeta[2] + 
          (7*Log[mu2/s]*zeta[2])/2 + 8*zeta[3]) + 
        zeta[2]*(((-61*I)/8)*Pi + 31*zeta[3]) + 
        G[0, x]*(((-17*I)/2)*Pi + (265/8 - ((5*I)/2)*Pi)*zeta[2] - 
          (9*Log[mu2/s]^2*zeta[2])/2 + Log[mu2/s]*((-I)*Pi + 
            (1/2 - ((13*I)/2)*Pi)*zeta[2] - 3*zeta[3]) + (-13/2 - (8*I)*Pi)*
           zeta[3] - (57*zeta[4])/8) + (181/4 + ((209*I)/8)*Pi)*zeta[4] + 
        G[1, x]*(((9*I)/4)*Pi*zeta[2] + Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - 
            (3*zeta[3])/2) + (-9/4 + (4*I)*Pi)*zeta[3] + (265*zeta[4])/8) + 
        Log[mu2/s]*(((-3*I)/2)*Pi*zeta[2] + (3/2 - ((3*I)/2)*Pi)*zeta[3] + 
          (181*zeta[4])/4) + 8*zeta[5])/(1 - x))/Nc + 
    Nc*(((887*I)/24)*Pi + (55/2 - (7*I)*Pi)*G[0, 0, 0, 0, x] + 
      (33 + (I/2)*Pi)*G[0, 1, 0, 0, x] + (-17/4 - (I/2)*Pi)*
       G[1, 0, 1, 1, x] + (-49 + (7*I)*Pi)*G[1, 1, 1, 1, x] - 
      7*G[0, 0, 0, 0, 1, x] - 7*G[0, 0, 0, 1, 0, x] - 
      42*G[0, 0, 0, 1, 1, x] + 2*G[0, 0, 1, 0, 0, x] - 
      2*G[0, 0, 1, 0, 1, x] - 2*G[0, 0, 1, 1, 0, x] + 
      (113*G[0, 0, 1, 1, 1, x])/2 + 3*G[0, 1, 0, 0, 0, x] - 
      (5*G[0, 1, 0, 0, 1, x])/2 - (5*G[0, 1, 0, 1, 0, x])/2 + 
      (93*G[0, 1, 0, 1, 1, x])/2 + 15*G[0, 1, 1, 0, 0, x] - 
      5*G[0, 1, 1, 0, 1, x] - 5*G[0, 1, 1, 1, 0, x] + 
      (9*G[0, 1, 1, 1, 1, x])/2 - (9*G[1, 0, 0, 0, 0, x])/2 + 
      5*G[1, 0, 0, 0, 1, x] + 5*G[1, 0, 0, 1, 0, x] - 
      15*G[1, 0, 0, 1, 1, x] - (93*G[1, 0, 1, 0, 0, x])/2 + 
      (5*G[1, 0, 1, 0, 1, x])/2 + (5*G[1, 0, 1, 1, 0, x])/2 - 
      3*G[1, 0, 1, 1, 1, x] - (113*G[1, 1, 0, 0, 0, x])/2 + 
      2*G[1, 1, 0, 0, 1, x] + 2*G[1, 1, 0, 1, 0, x] - 2*G[1, 1, 0, 1, 1, x] + 
      42*G[1, 1, 1, 0, 0, x] + 7*G[1, 1, 1, 0, 1, x] + 
      7*G[1, 1, 1, 1, 0, x] + G[0, 0, 1, 1, x]*(-73/4 + ((53*I)/2)*Pi - 
        28*Log[mu2/s]) + G[1, 1, 0, 1, x]*(-185/6 - (4*I)*Pi - 
        4*Log[mu2/s]) + G[1, 1, 1, 0, x]*(-185/6 + (45*I)*Pi - 
        4*Log[mu2/s]) + G[0, 1, 1, 1, x]*(-3 - ((7*I)/2)*Pi - 3*Log[mu2/s]) + 
      G[1, 0, 0, 1, x]*(-283/12 - ((25*I)/2)*Pi - (5*Log[mu2/s])/2) + 
      G[1, 0, 1, 0, x]*(-283/12 - ((93*I)/2)*Pi - (5*Log[mu2/s])/2) - 
      ((7*I)/12)*Pi*Log[mu2/s]^3 + G[0, 1, 1, 0, x]*(125/6 + ((25*I)/2)*Pi + 
        (5*Log[mu2/s])/2) + G[0, 1, 0, 1, x]*(125/6 + ((93*I)/2)*Pi + 
        (5*Log[mu2/s])/2) + G[1, 0, 0, 0, x]*(36 + ((7*I)/2)*Pi + 
        3*Log[mu2/s]) + G[0, 0, 1, 0, x]*(265/12 + (4*I)*Pi + 4*Log[mu2/s]) + 
      G[0, 0, 0, 1, x]*(265/12 - (45*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, 0, x]*(1/4 - ((53*I)/2)*Pi + 28*Log[mu2/s]) + 
      G[1, 1, 0, x]*(3415/72 - ((191*I)/12)*Pi + (44/3 + ((51*I)/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (403*zeta[2])/4) + 
      G[0, 1, 1, x]*(485/12 + ((58*I)/3)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 - (111*zeta[2])/4) + G[1, 1, 1, x]*
       (-6 - ((275*I)/6)*Pi + (34 - (4*I)*Pi)*Log[mu2/s] - (27*zeta[2])/2) + 
      G[0, 1, 0, x]*(-1327/72 + ((125*I)/3)*Pi + (-73/6 + I*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/4 - (41*zeta[2])/4) + Log[mu2/s]^2*
       (((3*I)/2)*Pi + (9*zeta[2])/2) + G[1, 0, 1, x]*
       (3415/72 - ((79*I)/6)*Pi + (44/3 - I*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/4 + (41*zeta[2])/4) + G[0, 0, 0, x]*
       (-179/12 + ((367*I)/12)*Pi + (-19 + (4*I)*Pi)*Log[mu2/s] + 
        (27*zeta[2])/2) + G[1, 0, 0, x]*(-895/12 - ((91*I)/12)*Pi + 
        (-20 - I*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (111*zeta[2])/4) + 
      G[0, 0, 1, x]*(-1327/72 - ((25*I)/3)*Pi + (-73/6 - ((51*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (403*zeta[2])/4) + 
      G[0, 1, x]*(-2845/72 + ((1211*I)/72)*Pi + Log[mu2/s]^2 + 
        (-207/4 + ((23*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (-31/6 - ((26*I)/3)*Pi + 16*zeta[2]) - 27*zeta[3]) + 
      G[1, 0, x]*(-2845/72 - ((2327*I)/72)*Pi + Log[mu2/s]^2 + 
        Log[mu2/s]*(-31/6 - ((10*I)/3)*Pi - 16*zeta[2]) + 
        (413/4 + ((45*I)/2)*Pi)*zeta[2] - 7*zeta[3]) + 
      G[0, 0, x]*(-155/9 - ((1801*I)/72)*Pi + (5 - ((3*I)/4)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]*(25/3 - ((127*I)/6)*Pi - 12*zeta[2]) + 
        (-70 - ((31*I)/4)*Pi)*zeta[2] - 3*zeta[3]) + 
      (163/72 - ((601*I)/12)*Pi)*zeta[3] + G[1, 1, x]*
       (829/9 + ((2899*I)/72)*Pi + (-17/2 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
        (115/2 - ((165*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-7/6 + ((95*I)/3)*Pi + 
          12*zeta[2]) + 52*zeta[3]) + zeta[2]*(4079/72 + ((2909*I)/72)*Pi + 
        149*zeta[3]) + (I*Pi*G[0, 0, 0, 1, x] - (I/2)*Pi*G[0, 0, 1, 0, x] + 
        (11 - (I/2)*Pi)*G[0, 0, 1, 1, x] + (3*I)*Pi*G[0, 1, 0, 0, x] - 
        ((3*I)/2)*Pi*G[1, 0, 0, 0, x] + (-23/2 + ((7*I)/2)*Pi)*
         G[1, 0, 1, 1, x] + (55/2 - (7*I)*Pi)*G[1, 1, 1, 1, x] + 
        G[0, 0, 0, 1, 1, x] - G[0, 0, 1, 0, 1, x]/2 - G[0, 0, 1, 1, 0, x]/2 + 
        3*G[0, 1, 0, 0, 1, x] + 3*G[0, 1, 0, 1, 0, x] - 
        (5*G[0, 1, 0, 1, 1, x])/2 - (35*G[0, 1, 1, 0, 0, x])/2 + 
        (7*G[0, 1, 1, 0, 1, x])/2 + (7*G[0, 1, 1, 1, 0, x])/2 - 
        (9*G[0, 1, 1, 1, 1, x])/2 - (3*G[1, 0, 0, 0, 1, x])/2 - 
        (3*G[1, 0, 0, 1, 0, x])/2 - (5*G[1, 0, 0, 1, 1, x])/2 + 
        44*G[1, 0, 1, 0, 0, x] + G[1, 0, 1, 0, 1, x]/2 + 
        G[1, 0, 1, 1, 0, x]/2 + 3*G[1, 0, 1, 1, 1, x] + 
        (113*G[1, 1, 0, 0, 0, x])/2 - (5*G[1, 1, 0, 0, 1, x])/2 - 
        (5*G[1, 1, 0, 1, 0, x])/2 + 2*G[1, 1, 0, 1, 1, x] - 
        41*G[1, 1, 1, 0, 0, x] - 7*G[1, 1, 1, 0, 1, x] - 
        7*G[1, 1, 1, 1, 0, x] + G[1, 1, 0, 0, x]*(-51/2 + (26*I)*Pi - 
          28*Log[mu2/s]) + G[0, 1, 0, 1, x]*(-73/12 - I*Pi - 
          (3*Log[mu2/s])/2) + G[0, 1, 1, 0, x]*(-73/12 - ((31*I)/2)*Pi - 
          (3*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*(49/4 - (3*I)*Pi + 
          Log[mu2/s]) + G[1, 0, 1, 0, x]*(49/4 + ((91*I)/2)*Pi + 
          Log[mu2/s]) + G[0, 1, 1, 1, x]*(-33/2 + (2*I)*Pi + 3*Log[mu2/s]) + 
        G[1, 1, 0, 1, x]*(241/12 + ((7*I)/2)*Pi + 4*Log[mu2/s]) + 
        G[1, 1, 1, 0, x]*(241/12 - (44*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, 0, x]*(((49*I)/4)*Pi + I*Pi*Log[mu2/s] - 40*zeta[2]) + 
        G[0, 1, 1, x]*(127/12 - ((169*I)/12)*Pi + (17*Log[mu2/s])/2 - 
          (3*Log[mu2/s]^2)/4 - (49*zeta[2])/4) + G[1, 0, 1, x]*
         (-2029/72 - ((107*I)/12)*Pi + (-29/3 - (I/2)*Pi)*Log[mu2/s] - 
          (3*Log[mu2/s]^2)/4 - (9*zeta[2])/4) + G[0, 0, 1, x]*
         ((11*I)*Pi + (3*zeta[2])/2) + G[0, 1, 0, x]*(((-73*I)/12)*Pi - 
          ((3*I)/2)*Pi*Log[mu2/s] + 8*zeta[2]) + G[1, 1, 1, x]*
         (-179/12 + ((343*I)/12)*Pi + (-19 + (4*I)*Pi)*Log[mu2/s] + 
          (27*zeta[2])/2) + G[1, 1, 0, x]*(-2029/72 - ((181*I)/12)*Pi + 
          (-29/3 - ((51*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
          (409*zeta[2])/4) + G[1, 1, x]*(-155/9 - ((2503*I)/72)*Pi + 
          (5 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*
           (25/3 - ((56*I)/3)*Pi - 12*zeta[2]) + (-30 + ((159*I)/4)*Pi)*
           zeta[2] - (101*zeta[3])/2) + G[0, 1, x]*(((127*I)/12)*Pi - 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + (17/12 + ((85*I)/4)*Pi)*zeta[2] + 
          Log[mu2/s]*(((17*I)/2)*Pi + (21*zeta[2])/2) - 11*zeta[3]) + 
        G[1, 0, x]*(((-2029*I)/72)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          (5/12 - ((63*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-29*I)/3)*Pi + 
            (53*zeta[2])/2) + (21*zeta[3])/2) + 
        G[1, x]*(((-155*I)/9)*Pi + (7931/72 + ((107*I)/3)*Pi)*zeta[2] + 
          Log[mu2/s]^2*((5*I)*Pi + (9*zeta[2])/2) + Log[mu2/s]*
           (((25*I)/3)*Pi + (107/6 + ((63*I)/2)*Pi)*zeta[2] - 22*zeta[3]) + 
          (-15 - ((25*I)/2)*Pi)*zeta[3] - (803*zeta[4])/4))/x + 
      x^3*(12*G[0, 0, 0, 0, x] + 3*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 0, x] - 
        2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 4*G[0, 1, 1, 1, x] - 
        4*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 2*G[1, 0, 1, 0, x] - 
        7*G[1, 0, 1, 1, x] + 3*G[1, 1, 0, 0, x] + 12*G[1, 1, 1, 1, x] + 
        G[0, 0, 0, x]*(-46/3 + (4*I)*Pi - 8*Log[mu2/s]) + 
        G[1, 1, 1, x]*(-46/3 + (4*I)*Pi - 8*Log[mu2/s]) + 
        G[0, 0, 1, x]*(5/3 + (5*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, 0, x]*(5/3 + (5*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 0, x]*(5/3 - (7*I)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, 1, x]*(5/3 - (7*I)*Pi + 2*Log[mu2/s]) + 
        G[0, 1, 1, x]*(12 - (2*I)*Pi + 4*Log[mu2/s]) + 
        G[1, 0, 0, x]*(12 - (2*I)*Pi + 4*Log[mu2/s]) + 
        G[0, 1, x]*(-413/36 + (6*I)*Pi + (-23/3 + (2*I)*Pi)*Log[mu2/s] - 
          2*Log[mu2/s]^2) + G[1, 0, x]*(-413/36 + (6*I)*Pi + 
          (-23/3 + (2*I)*Pi)*Log[mu2/s] - 2*Log[mu2/s]^2) + 
        (413/12 - (18*I)*Pi)*zeta[2] + 6*Log[mu2/s]^2*zeta[2] + 
        G[0, 0, x]*(413/36 - (6*I)*Pi + (23/3 - (2*I)*Pi)*Log[mu2/s] + 
          2*Log[mu2/s]^2 + 6*zeta[2]) + G[1, 1, x]*(413/36 - (6*I)*Pi + 
          (23/3 - (2*I)*Pi)*Log[mu2/s] + 2*Log[mu2/s]^2 + 6*zeta[2]) + 
        G[0, x]*((-5 + (9*I)*Pi)*zeta[2] - 6*Log[mu2/s]*zeta[2] - 
          5*zeta[3]) + Log[mu2/s]*((23 - (6*I)*Pi)*zeta[2] - 2*zeta[3]) + 
        (-31/3 - (17*I)*Pi)*zeta[3] + G[1, x]*((-5 - (3*I)*Pi)*zeta[2] - 
          6*Log[mu2/s]*zeta[2] + 7*zeta[3]) - (39*zeta[4])/4) + 
      (-1945/8 - ((449*I)/8)*Pi)*zeta[4] + 
      G[0, x]*(((-4085*I)/72)*Pi + (11417/72 + (11*I)*Pi)*zeta[2] + 
        Log[mu2/s]^2*((6*I)*Pi + (9*zeta[2])/2) + (5/3 + (8*I)*Pi)*zeta[3] + 
        Log[mu2/s]*(((19*I)/6)*Pi + (133/3 + ((13*I)/2)*Pi)*zeta[2] + 
          3*zeta[3]) + (57*zeta[4])/8) + x^2*((-69*G[0, 0, 0, 0, x])/4 + 
        (35*G[0, 0, 0, 1, x])/12 + (35*G[0, 0, 1, 0, x])/12 - 
        (101*G[0, 0, 1, 1, x])/12 + (22*G[0, 1, 0, 0, x])/3 + 
        (31*G[0, 1, 0, 1, x])/6 + (31*G[0, 1, 1, 0, x])/6 + 
        (15*G[0, 1, 1, 1, x])/2 + (9*G[1, 0, 0, 0, x])/2 + 
        (5*G[1, 0, 0, 1, x])/6 + (5*G[1, 0, 1, 0, x])/6 + 
        (41*G[1, 0, 1, 1, x])/3 - (7*G[1, 1, 0, 0, x])/12 - 
        (35*G[1, 1, 0, 1, x])/12 - (35*G[1, 1, 1, 0, x])/12 - 
        (75*G[1, 1, 1, 1, x])/4 + G[0, 1, 1, x]*(-499/36 + ((35*I)/6)*Pi - 
          (41*Log[mu2/s])/6) + G[1, 0, 0, x]*(-797/36 + (I/6)*Pi - 
          (31*Log[mu2/s])/6) + G[0, 1, 0, x]*(-319/36 + ((23*I)/3)*Pi - 
          (29*Log[mu2/s])/6) + G[0, 0, 1, x]*(-319/36 - ((31*I)/3)*Pi - 
          (29*Log[mu2/s])/6) + G[1, 1, 0, x]*(139/36 - ((14*I)/3)*Pi - 
          (7*Log[mu2/s])/6) + G[1, 0, 1, x]*(139/36 + ((40*I)/3)*Pi - 
          (7*Log[mu2/s])/6) + G[0, 0, 0, x]*(869/36 - ((19*I)/6)*Pi + 
          (67*Log[mu2/s])/6) + G[1, 1, 1, x]*(787/36 - ((53*I)/6)*Pi + 
          (77*Log[mu2/s])/6) + G[1, 1, x]*(-271/8 + ((74*I)/9)*Pi + 
          (-35/2 + ((17*I)/3)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 
          (32*zeta[2])/3) + G[0, 0, x]*(-13/24 + ((88*I)/9)*Pi + 
          (-11/2 + (I/3)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - (22*zeta[2])/3) + 
        G[1, 0, x]*(413/24 - ((61*I)/9)*Pi + (23/2 - (I/3)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 - (29*zeta[2])/12) + (-413/8 + ((223*I)/9)*Pi)*
         zeta[2] - 9*Log[mu2/s]^2*zeta[2] + G[0, 1, x]*
         (413/24 - ((101*I)/9)*Pi + (23/2 - ((17*I)/3)*Pi)*Log[mu2/s] + 
          3*Log[mu2/s]^2 + (29*zeta[2])/12) + 
        G[1, x]*(887/12 + ((443*I)/27)*Pi + (14/3 - ((7*I)/6)*Pi)*
           Log[mu2/s]^2 - (7*Log[mu2/s]^3)/18 + (-895/36 - ((5*I)/6)*Pi)*
           zeta[2] + Log[mu2/s]*(893/27 + ((10*I)/3)*Pi + (28*zeta[2])/3) - 
          (599*zeta[3])/36) + (319/18 + ((51*I)/2)*Pi)*zeta[3] + 
        Log[mu2/s]*((-69/2 + ((19*I)/3)*Pi)*zeta[2] + (17*zeta[3])/3) + 
        G[0, x]*(-887/12 - ((443*I)/27)*Pi + (-14/3 + ((7*I)/6)*Pi)*
           Log[mu2/s]^2 + (7*Log[mu2/s]^3)/18 + (1435/36 - ((49*I)/6)*Pi)*
           zeta[2] + Log[mu2/s]*(-893/27 - ((10*I)/3)*Pi + (26*zeta[2])/3) + 
          (491*zeta[3])/36) + (427*zeta[4])/48) + 
      Log[mu2/s]*(((31*I)/2)*Pi + (11/6 + ((193*I)/12)*Pi)*zeta[2] + 
        (-23/6 - ((57*I)/2)*Pi)*zeta[3] + (149*zeta[4])/4) + 
      x*(((-887*I)/12)*Pi + (107*G[0, 0, 0, 0, x])/4 + (35*G[0, 0, 0, 1, x])/
         6 + (35*G[0, 0, 1, 0, x])/6 + (281*G[0, 0, 1, 1, x])/12 - 
        (349*G[0, 1, 0, 0, x])/12 - (5*G[0, 1, 0, 1, x])/12 - 
        (5*G[0, 1, 1, 0, x])/12 - (73*G[0, 1, 1, 1, x])/2 - 
        (67*G[1, 0, 0, 0, x])/2 + (47*G[1, 0, 0, 1, x])/12 + 
        (47*G[1, 0, 1, 0, x])/12 - (425*G[1, 0, 1, 1, x])/12 + 
        (187*G[1, 1, 0, 0, x])/12 + (35*G[1, 1, 0, 1, x])/3 + 
        (35*G[1, 1, 1, 0, x])/3 + (113*G[1, 1, 1, 1, x])/4 + 
        G[1, 1, 1, x]*(259/18 + ((241*I)/12)*Pi - (119*Log[mu2/s])/6) + 
        G[0, 0, 0, x]*(109/9 + ((173*I)/12)*Pi - (109*Log[mu2/s])/6) + 
        G[1, 1, 0, x]*(-1243/36 + ((287*I)/12)*Pi - (10*Log[mu2/s])/3) + 
        G[1, 0, 1, x]*(-1243/36 - ((209*I)/6)*Pi - (10*Log[mu2/s])/3) + 
        G[0, 1, 0, x]*(-785/36 - ((175*I)/6)*Pi + Log[mu2/s]/3) + 
        G[0, 0, 1, x]*(-785/36 + ((355*I)/12)*Pi + Log[mu2/s]/3) + 
        ((7*I)/6)*Pi*Log[mu2/s]^3 + G[1, 0, 0, x]*(1595/36 - 
          ((119*I)/12)*Pi + (59*Log[mu2/s])/3) + G[0, 1, 1, x]*
         (1297/36 - ((187*I)/12)*Pi + (64*Log[mu2/s])/3) + 
        G[0, 1, x]*(1759/24 + ((373*I)/18)*Pi + (13/2 + ((47*I)/3)*Pi)*
           Log[mu2/s] - 3*Log[mu2/s]^2 - (647*zeta[2])/12) + 
        G[1, 0, x]*(1759/24 + ((293*I)/18)*Pi + (13/2 + ((31*I)/3)*Pi)*
           Log[mu2/s] - 3*Log[mu2/s]^2 - (589*zeta[2])/12) + 
        Log[mu2/s]^2*((-3*I)*Pi - 6*zeta[2]) + (-6919/72 - ((346*I)/9)*Pi)*
         zeta[2] + G[0, 0, x]*(-6179/72 - ((685*I)/36)*Pi + 
          (-28/3 - ((53*I)/6)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + 
          (83*zeta[2])/6) + G[1, 1, x]*(-3779/72 - ((629*I)/36)*Pi + 
          (8/3 - ((85*I)/6)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + 
          (103*zeta[2])/6) + G[0, x]*(887/24 + ((545*I)/108)*Pi + 
          (19/6 + ((25*I)/12)*Pi)*Log[mu2/s]^2 + (7*Log[mu2/s]^3)/36 + 
          Log[mu2/s]*(949/54 + ((7*I)/2)*Pi - (203*zeta[2])/12) + 
          (913/18 + ((139*I)/6)*Pi)*zeta[2] - (185*zeta[3])/9) + 
        (-1099/18 - ((112*I)/3)*Pi)*zeta[3] + Log[mu2/s]*
         ((-31*I)*Pi + (47/6 - ((227*I)/6)*Pi)*zeta[2] + (28*zeta[3])/3) + 
        G[1, x]*(-887/8 - ((2999*I)/108)*Pi + (-37/6 + ((53*I)/12)*Pi)*
           Log[mu2/s]^2 + (35*Log[mu2/s]^3)/36 + Log[mu2/s]*
           (-2623/54 - ((19*I)/6)*Pi - (211*zeta[2])/12) + 
          (1039/9 - ((299*I)/12)*Pi)*zeta[2] + (1817*zeta[3])/36) + 
        (4481*zeta[4])/48) + G[1, x]*(887/24 + ((4903*I)/72)*Pi - 
        (7*Log[mu2/s]^3)/12 + Log[mu2/s]^2*(3/2 - ((37*I)/4)*Pi - 
          (9*zeta[2])/2) + (-17579/72 - ((129*I)/4)*Pi)*zeta[2] + 
        (15/2 - ((13*I)/2)*Pi)*zeta[3] + Log[mu2/s]*(31/2 - ((10*I)/3)*Pi + 
          (-361/12 - (33*I)*Pi)*zeta[2] + (47*zeta[3])/2) + 
        (1671*zeta[4])/8) - 38*zeta[5] + 
      ((-55/2 + (7*I)*Pi)*G[0, 0, 0, 0, x] + (23/2 - ((7*I)/2)*Pi)*
         G[0, 1, 0, 0, x] + ((3*I)/2)*Pi*G[0, 1, 1, 1, x] - 
        (3*I)*Pi*G[1, 0, 1, 1, x] + (-11 + (I/2)*Pi)*G[1, 1, 0, 0, x] + 
        (I/2)*Pi*G[1, 1, 0, 1, x] - I*Pi*G[1, 1, 1, 0, x] + 
        7*G[0, 0, 0, 0, 1, x] + 7*G[0, 0, 0, 1, 0, x] + 
        41*G[0, 0, 0, 1, 1, x] - 2*G[0, 0, 1, 0, 0, x] + 
        (5*G[0, 0, 1, 0, 1, x])/2 + (5*G[0, 0, 1, 1, 0, x])/2 - 
        (113*G[0, 0, 1, 1, 1, x])/2 - 3*G[0, 1, 0, 0, 0, x] - 
        G[0, 1, 0, 0, 1, x]/2 - G[0, 1, 0, 1, 0, x]/2 - 
        44*G[0, 1, 0, 1, 1, x] + (5*G[0, 1, 1, 0, 0, x])/2 + 
        (3*G[0, 1, 1, 0, 1, x])/2 + (3*G[0, 1, 1, 1, 0, x])/2 + 
        (9*G[1, 0, 0, 0, 0, x])/2 - (7*G[1, 0, 0, 0, 1, x])/2 - 
        (7*G[1, 0, 0, 1, 0, x])/2 + (35*G[1, 0, 0, 1, 1, x])/2 + 
        (5*G[1, 0, 1, 0, 0, x])/2 - 3*G[1, 0, 1, 0, 1, x] - 
        3*G[1, 0, 1, 1, 0, x] + G[1, 1, 0, 0, 1, x]/2 + 
        G[1, 1, 0, 1, 0, x]/2 - G[1, 1, 1, 0, 0, x] + G[0, 0, 1, 0, x]*
         (-241/12 - ((7*I)/2)*Pi - 4*Log[mu2/s]) + G[0, 0, 0, 1, x]*
         (-241/12 + (44*I)*Pi - 4*Log[mu2/s]) + G[1, 0, 0, 0, x]*
         (33/2 - (2*I)*Pi - 3*Log[mu2/s]) + G[0, 1, 1, 0, x]*
         (-49/4 + (3*I)*Pi - Log[mu2/s]) + G[0, 1, 0, 1, x]*
         (-49/4 - ((91*I)/2)*Pi - Log[mu2/s]) + G[1, 0, 1, 0, x]*
         (73/12 + I*Pi + (3*Log[mu2/s])/2) + G[1, 0, 0, 1, x]*
         (73/12 + ((31*I)/2)*Pi + (3*Log[mu2/s])/2) + G[0, 0, 1, 1, x]*
         (51/2 - (26*I)*Pi + 28*Log[mu2/s]) + G[0, 0, 1, x]*
         (2029/72 + ((181*I)/12)*Pi + (29/3 + ((51*I)/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 - (409*zeta[2])/4) + G[0, 0, 0, x]*
         (179/12 - ((343*I)/12)*Pi + (19 - (4*I)*Pi)*Log[mu2/s] - 
          (27*zeta[2])/2) + G[1, 0, 1, x]*(((73*I)/12)*Pi + 
          ((3*I)/2)*Pi*Log[mu2/s] - 8*zeta[2]) + G[1, 1, 0, x]*
         ((-11*I)*Pi - (3*zeta[2])/2) + G[0, 1, 0, x]*
         (2029/72 + ((107*I)/12)*Pi + (29/3 + (I/2)*Pi)*Log[mu2/s] + 
          (3*Log[mu2/s]^2)/4 + (9*zeta[2])/4) + G[1, 0, 0, x]*
         (-127/12 + ((169*I)/12)*Pi - (17*Log[mu2/s])/2 + 
          (3*Log[mu2/s]^2)/4 + (49*zeta[2])/4) + G[0, 1, 1, x]*
         (((-49*I)/4)*Pi - I*Pi*Log[mu2/s] + 40*zeta[2]) + 
        zeta[2]*(((2791*I)/72)*Pi - 149*zeta[3]) + 
        G[1, 0, x]*(((-127*I)/12)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
          Log[mu2/s]*(((-17*I)/2)*Pi - (21*zeta[2])/2) + 
          (-17/12 - ((27*I)/4)*Pi)*zeta[2] - (7*zeta[3])/2) + 
        G[1, 1, x]*(((3*I)/2)*Pi*zeta[2] - (3*zeta[3])/2) + 
        (-2791/72 + ((187*I)/4)*Pi)*zeta[3] + G[0, 0, x]*
         (155/9 + ((2503*I)/72)*Pi + (-5 + ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
          (30 + ((31*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-25/3 + ((56*I)/3)*Pi + 
            12*zeta[2]) + 3*zeta[3]) + G[0, 1, x]*(((2029*I)/72)*Pi + 
          ((3*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((29*I)/3)*Pi - 
            (53*zeta[2])/2) + (-5/12 - ((131*I)/4)*Pi)*zeta[2] + 
          38*zeta[3]) + Log[mu2/s]*(((109*I)/6)*Pi*zeta[2] + 
          (-109/6 + ((57*I)/2)*Pi)*zeta[3] - (149*zeta[4])/4) + 
        G[1, x]*(((205*I)/12)*Pi*zeta[2] + Log[mu2/s]*(((3*I)/2)*Pi*zeta[2] - 
            (3*zeta[3])/2) + (-205/12 + (19*I)*Pi)*zeta[3] - 
          (65*zeta[4])/8) + G[0, x]*(((155*I)/9)*Pi + Log[mu2/s]^2*
           ((-5*I)*Pi - (9*zeta[2])/2) + (-7931/72 - ((59*I)/2)*Pi)*zeta[2] + 
          Log[mu2/s]*(((-25*I)/3)*Pi + (-107/6 - ((13*I)/2)*Pi)*zeta[2] - 
            3*zeta[3]) + (53/6 - (8*I)*Pi)*zeta[3] - (57*zeta[4])/8) + 
        (339/8 + ((449*I)/8)*Pi)*zeta[4] + 38*zeta[5])/(1 - x)))}


==> anc/qqbargg_-+--_3loops.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Nf^3*(x^2*(100/243 + ((40*I)/81)*Pi + (40/81 + ((8*I)/27)*Pi)*Log[mu2/s] + 
      (4*Log[mu2/s]^2)/27 - (8*zeta[2])/9) + 
    x*(-100/243 - ((40*I)/81)*Pi + (-40/81 - ((8*I)/27)*Pi)*Log[mu2/s] - 
      (4*Log[mu2/s]^2)/27 + (8*zeta[2])/9)) + 
  Nf*(((1471*I)/18)*Pi - 39*G[0, 0, 0, 0, x] + 27*G[0, 0, 0, 1, x] + 
    27*G[0, 0, 1, 0, x] - (245*G[0, 0, 1, 1, x])/2 + G[0, 1, 0, 0, x] - 
    22*G[0, 1, 0, 1, x] - 22*G[0, 1, 1, 0, x] + 30*G[0, 1, 1, 1, x] - 
    3*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + 
    (51*G[1, 0, 1, 1, x])/2 + 147*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + 
    G[1, 1, 1, 0, x] - 4*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*
     (289/3 - (15*I)*Pi - 12*Log[mu2/s]) + G[0, 1, 1, x]*
     (-145/6 + (2*I)*Pi - 6*Log[mu2/s]) + G[1, 0, 1, x]*
     (-22/3 + ((27*I)/2)*Pi - 6*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-22/3 + (142*I)*Pi - 6*Log[mu2/s]) - 
    ((11*I)/2)*Pi*Log[mu2/s]^2 + G[1, 0, 0, x]*(-77 - (7*I)*Pi + 
      2*Log[mu2/s]) + G[0, 1, 0, x]*(-7/3 - (19*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-7/3 - ((187*I)/2)*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 0, x]*(-100/3 + 12*Log[mu2/s]) + 
    G[1, 0, x]*(34/3 - ((241*I)/3)*Pi + (4 - (4*I)*Pi)*Log[mu2/s] - 
      77*zeta[2]) + G[0, 0, x]*(1375/18 - ((113*I)/6)*Pi + 
      (101/6 + (5*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 - (145*zeta[2])/2) + 
    (-827/6 + ((171*I)/2)*Pi)*zeta[2] + 
    G[1, 1, x]*(-1577/18 + ((211*I)/3)*Pi - (56*Log[mu2/s])/3 + 
      9*Log[mu2/s]^2 + (11*zeta[2])/2) + 
    Log[mu2/s]*(((71*I)/6)*Pi + 30*zeta[2]) + 
    G[0, 1, x]*(34/3 - ((45*I)/2)*Pi + (4 - (4*I)*Pi)*Log[mu2/s] + 
      (277*zeta[2])/2) + ((-11*I)*Pi*G[0, 0, 1, x] + (8*I)*Pi*G[0, 1, 0, x] - 
      11*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 8*G[0, 1, 1, 0, x] - 
      13*G[0, 1, 1, 1, x] - 7*G[1, 0, 1, 1, x] - 114*G[1, 1, 0, 0, x] - 
      6*G[1, 1, 0, 1, x] - 6*G[1, 1, 1, 0, x] + 10*G[1, 1, 1, 1, x] + 
      G[0, 1, 1, x]*(223/6 - I*Pi + 4*Log[mu2/s]) + 
      G[1, 0, 1, x]*(10/3 - (3*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 0, x]*(10/3 - (116*I)*Pi + 4*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-54 + (10*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, x]*(((223*I)/6)*Pi + (4*I)*Pi*Log[mu2/s] - 27*zeta[2]) + 
      G[1, 1, x]*(500/9 - ((233*I)/6)*Pi + (71/6 - I*Pi)*Log[mu2/s] - 
        (11*Log[mu2/s]^2)/2 + zeta[2]/2) + G[1, 0, x]*
       (((10*I)/3)*Pi + (4*I)*Pi*Log[mu2/s] + 94*zeta[2]) + 
      G[1, x]*(((500*I)/9)*Pi - ((11*I)/2)*Pi*Log[mu2/s]^2 + 
        (-101/6 + ((251*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((71*I)/6)*Pi + 
          30*zeta[2]) - 91*zeta[3]))/x + (-157/3 - (93*I)*Pi)*zeta[3] + 
    G[0, x]*(((1579*I)/18)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
      (35 + ((3*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((125*I)/6)*Pi + 
        18*zeta[2]) + 41*zeta[3]) + G[1, x]*(1471/18 - ((580*I)/9)*Pi + 
      (-11/2 + (9*I)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(71/6 - ((77*I)/3)*Pi - 
        48*zeta[2]) + (-5/3 - (163*I)*Pi)*zeta[2] + 59*zeta[3]) + 
    x^2*(59555/972 + ((4339*I)/162)*Pi + (349*G[0, 0, 0, 0, x])/3 - 
      49*G[0, 0, 0, 1, x] - 49*G[0, 0, 1, 0, x] + (118*G[0, 0, 1, 1, x])/3 - 
      123*G[0, 1, 0, 0, x] + 39*G[0, 1, 0, 1, x] + 39*G[0, 1, 1, 0, x] - 
      39*G[0, 1, 1, 1, x] - (259*G[1, 0, 0, 0, x])/3 + 5*G[1, 0, 0, 1, x] + 
      5*G[1, 0, 1, 0, x] + (56*G[1, 0, 1, 1, x])/3 + 57*G[1, 1, 0, 0, x] + 
      41*G[1, 1, 0, 1, x] + 41*G[1, 1, 1, 0, x] - 55*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(80 + ((94*I)/3)*Pi - 36*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-5/3 - (I/3)*Pi - 24*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-308/3 - (24*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-5/3 + (74*I)*Pi - 24*Log[mu2/s]) + 
      (-1/27 - ((2*I)/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/4 + 
      G[1, 1, 1, x]*(214/3 + (4*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 0, 1, x]*(29 + ((61*I)/3)*Pi + 30*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-310/3 - ((154*I)/3)*Pi + 30*Log[mu2/s]) + 
      G[0, 1, 0, x]*(29 - (54*I)*Pi + 30*Log[mu2/s]) + 
      G[1, 1, x]*(-2525/18 + ((127*I)/2)*Pi + (-37/6 + ((17*I)/3)*Pi)*
         Log[mu2/s] + (35*Log[mu2/s]^2)/6 - (239*zeta[2])/2) + 
      G[0, 0, x]*(-821/18 + ((473*I)/6)*Pi + (-181/6 + ((17*I)/3)*Pi)*
         Log[mu2/s] + (35*Log[mu2/s]^2)/6 - (57*zeta[2])/2) + 
      (-32633/108 + ((1549*I)/9)*Pi)*zeta[2] + 
      G[0, 1, x]*(1673/18 - ((111*I)/2)*Pi + (109/6 - ((17*I)/3)*Pi)*
         Log[mu2/s] - (35*Log[mu2/s]^2)/6 + (7*zeta[2])/2) + 
      Log[mu2/s]^2*(131/27 + ((8*I)/9)*Pi + (53*zeta[2])/3) + 
      G[1, 0, x]*(1673/18 - ((521*I)/6)*Pi + (109/6 - ((17*I)/3)*Pi)*
         Log[mu2/s] - (35*Log[mu2/s]^2)/6 + (73*zeta[2])/2) + 
      G[0, x]*(-625/3 + ((49*I)/3)*Pi + 9*Log[mu2/s]^2 + 
        Log[mu2/s]*(-31 + (6*I)*Pi - 36*zeta[2]) + (-82 + (34*I)*Pi)*
         zeta[2] - 30*zeta[3]) + Log[mu2/s]*(4339/162 + ((361*I)/27)*Pi + 
        (-460/9 + (11*I)*Pi)*zeta[2] - zeta[3]/3) + (6295/54 - (51*I)*Pi)*
       zeta[3] + G[1, x]*(625/3 - ((38*I)/3)*Pi + (-8 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + (-72 - ((289*I)/3)*Pi)*zeta[2] + 
        Log[mu2/s]*(104/3 - (4*I)*Pi + (35*zeta[2])/3) + 52*zeta[3]) - 
      (3677*zeta[4])/8) + ((-4*I)*Pi*G[1, 0, 1, x] + (9*I)*Pi*G[1, 1, 0, x] + 
      39*G[0, 0, 0, 0, x] - 27*G[0, 0, 0, 1, x] - 27*G[0, 0, 1, 0, x] + 
      130*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] + G[1, 0, 0, 0, x] - 
      4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] + 9*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(100/3 - 12*Log[mu2/s]) + G[0, 1, 0, x]*
       (7/3 - (3*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 0, x]*
       (-109/3 - (5*I)*Pi - 2*Log[mu2/s]) + G[0, 0, 1, x]*
       (7/3 + (101*I)*Pi - 2*Log[mu2/s]) + G[0, 1, x]*
       (((7*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] - 60*zeta[2]) + 
      ((116*I)/3)*Pi*zeta[2] + G[1, 0, x]*(((-109*I)/3)*Pi - 
        (2*I)*Pi*Log[mu2/s] + 21*zeta[2]) + G[0, 0, x]*
       (-1375/18 + ((113*I)/6)*Pi + (-101/6 - (5*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 + (145*zeta[2])/2) + 
      G[0, x]*(((-1375*I)/18)*Pi + ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-101*I)/6)*Pi - 18*zeta[2]) + (59 - ((3*I)/2)*Pi)*
         zeta[2] - 41*zeta[3]) + (-116/3 + (85*I)*Pi)*zeta[3] + 
      G[1, x]*((-13*I)*Pi*zeta[2] + 13*zeta[3]) - (723*zeta[4])/4)/(1 - x) + 
    (723*zeta[4])/4 + x^4*(24*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
      24*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] + 
      24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 24*G[0, 1, 1, 1, x] - 
      24*G[1, 0, 0, 0, x] + 24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] - 
      24*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 
      24*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 24*G[0, 0, x]*zeta[2] - 
      24*G[0, 1, x]*zeta[2] - 24*G[1, 0, x]*zeta[2] + 24*G[1, 1, x]*zeta[2] + 
      90*zeta[4]) + x*(-10487/972 - ((32239*I)/162)*Pi + 
      (-185/3 + (7*I)*Pi)*G[1, 1, 1, x] - (145*G[0, 0, 0, 0, x])/3 + 
      29*G[0, 0, 0, 1, x] + 29*G[0, 0, 1, 0, x] - (275*G[0, 0, 1, 1, x])/6 + 
      26*G[0, 1, 0, 0, x] + 11*G[0, 1, 0, 1, x] + 11*G[0, 1, 1, 0, x] - 
      14*G[0, 1, 1, 1, x] + (31*G[1, 0, 0, 0, x])/3 + 22*G[1, 0, 0, 1, x] + 
      22*G[1, 0, 1, 0, x] - (247*G[1, 0, 1, 1, x])/6 - 56*G[1, 1, 0, 0, x] - 
      22*G[1, 1, 0, 1, x] - 22*G[1, 1, 1, 0, x] + 29*G[1, 1, 1, 1, x] + 
      G[1, 0, 0, x]*(151 + ((73*I)/3)*Pi - 8*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-80/3 - ((149*I)/6)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-80/3 + (29*I)*Pi - 8*Log[mu2/s]) + 
      (-11/27 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
      G[0, 1, 1, x]*(395/3 + (7*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-13/3 - ((55*I)/6)*Pi + 10*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-13/3 - (68*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-54 - ((4*I)/3)*Pi + 18*Log[mu2/s]) + 
      G[0, 1, x]*(-487/6 + ((177*I)/2)*Pi + (-33/2 + ((23*I)/3)*Pi)*
         Log[mu2/s] + (17*Log[mu2/s]^2)/6 - 91*zeta[2]) + 
      G[1, 0, x]*(-487/6 + ((781*I)/6)*Pi + (-33/2 + ((23*I)/3)*Pi)*
         Log[mu2/s] + (17*Log[mu2/s]^2)/6 - (143*zeta[2])/2) + 
      G[0, 0, x]*(-35/18 - ((335*I)/6)*Pi + (149/6 - ((5*I)/3)*Pi)*
         Log[mu2/s] - (35*Log[mu2/s]^2)/6 - (57*zeta[2])/2) + 
      Log[mu2/s]^2*(-95/27 + ((82*I)/9)*Pi - (26*zeta[2])/3) + 
      (54401/108 - ((1681*I)/9)*Pi)*zeta[2] + 
      G[1, 1, x]*(1322/9 - ((190*I)/3)*Pi + (8/3 - ((8*I)/3)*Pi)*Log[mu2/s] - 
        (19*Log[mu2/s]^2)/3 + (137*zeta[2])/2) + 
      Log[mu2/s]*(-509/81 - ((1072*I)/27)*Pi + (-170/9 - (5*I)*Pi)*zeta[2] + 
        zeta[3]/3) + (-577/54 + (17*I)*Pi)*zeta[3] + 
      G[1, x]*(-2795/9 + ((158*I)/9)*Pi + (89/6 - ((9*I)/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/3 + (1/6 + ((605*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(-289/6 + ((95*I)/6)*Pi + (55*zeta[2])/3) + 9*zeta[3]) + 
      G[0, x]*(707/6 - ((1217*I)/18)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s]^2 + 
        (163/6 - I*Pi)*zeta[2] + Log[mu2/s]*(31/2 - ((2*I)/3)*Pi + 
          24*zeta[2]) + 41*zeta[3]) + (843*zeta[4])/8) + 
    x^3*(-154*G[0, 0, 0, 0, x] + 94*G[0, 0, 0, 1, x] + 94*G[0, 0, 1, 0, x] - 
      88*G[0, 0, 1, 1, x] + 118*G[0, 1, 0, 0, x] - 62*G[0, 1, 0, 1, x] - 
      62*G[0, 1, 1, 0, x] + 60*G[0, 1, 1, 1, x] + 102*G[1, 0, 0, 0, x] - 
      38*G[1, 0, 0, 1, x] - 38*G[1, 0, 1, 0, x] + 28*G[1, 0, 1, 1, x] - 
      70*G[1, 1, 0, 0, x] + 10*G[1, 1, 0, 1, x] + 10*G[1, 1, 1, 0, x] - 
      4*G[1, 1, 1, 1, x] + G[0, 0, 1, x]*(-148/3 - (14*I)*Pi - 
        20*Log[mu2/s]) + G[0, 1, 0, x]*(-148/3 + (36*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 0, x]*(88/3 + (44*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-148/3 - (6*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, x]*(10 + (6*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 1, 1, x]*(266/3 + (14*I)*Pi + 16*Log[mu2/s]) + 
      G[1, 1, 0, x]*(10 - (44*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 0, 0, x]*(10 - (36*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 0, x]*(235/9 - ((95*I)/3)*Pi + (23/3 - (2*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 - 57*zeta[2]) + G[1, 0, x]*(-235/9 + ((95*I)/3)*Pi + 
        (-23/3 + (2*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 3*zeta[2]) + 
      (235/3 - (95*I)*Pi)*zeta[2] + (23 - (6*I)*Pi)*Log[mu2/s]*zeta[2] - 
      9*Log[mu2/s]^2*zeta[2] + G[1, 1, x]*(235/9 - ((95*I)/3)*Pi + 
        (23/3 - (2*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 21*zeta[2]) + 
      G[0, 1, x]*(-235/9 + ((95*I)/3)*Pi + (-23/3 + (2*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 27*zeta[2]) + G[1, x]*((88/3 + (52*I)*Pi)*zeta[2] - 
        12*Log[mu2/s]*zeta[2] - 48*zeta[3]) + (-236/3 + (42*I)*Pi)*zeta[3] + 
      G[0, x]*((266/3 - (28*I)*Pi)*zeta[2] + 24*Log[mu2/s]*zeta[2] + 
        56*zeta[3]) + (279*zeta[4])/2)) + 
  Nc^2*Nf*(((-242*I)/3)*Pi + ((97*I)/2)*Pi*G[0, 0, 1, x] + 
    (35/6 + (10*I)*Pi)*G[0, 1, 1, x] + ((7*I)/2)*Pi*G[1, 0, 1, x] + 
    (97*G[0, 0, 1, 1, x])/2 + 10*G[0, 1, 1, 1, x] + (7*G[1, 0, 1, 1, x])/2 - 
    27*G[1, 1, 1, 1, x] + (3*I)*Pi*Log[mu2/s]^2 + 
    G[1, 1, 1, x]*(-124/3 - (9*I)*Pi + 18*Log[mu2/s]) + 
    G[0, 1, x]*(((35*I)/6)*Pi - (137*zeta[2])/2) + 
    G[1, 1, x]*(749/9 - ((139*I)/6)*Pi + (109/6 + (9*I)*Pi)*Log[mu2/s] - 
      (9*Log[mu2/s]^2)/2 - 17*zeta[2]) + 
    Log[mu2/s]*(((-55*I)/3)*Pi - 12*zeta[2]) + (493/6 - (3*I)*Pi)*zeta[2] + 
    ((6*I)*Pi*G[0, 0, 1, x] + (-133/6 - (6*I)*Pi)*G[0, 1, 1, x] - 
      (2*I)*Pi*G[1, 0, 1, x] + 6*G[0, 0, 1, 1, x] - 6*G[0, 1, 1, 1, x] - 
      2*G[1, 0, 1, 1, x] + 15*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(28 + (3*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, x]*(((-133*I)/6)*Pi + 6*zeta[2]) + 
      G[1, 1, x]*(-129/2 + ((29*I)/3)*Pi + (-55/3 - (6*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 + 17*zeta[2]) + G[1, x]*(((-129*I)/2)*Pi + 
        (3*I)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-55*I)/3)*Pi - 12*zeta[2]) + 
        (457/6 - (3*I)*Pi)*zeta[2] - 6*zeta[3]))/x + 
    (-6 + (58*I)*Pi)*zeta[3] + G[1, x]*(-242/3 + ((584*I)/9)*Pi + 
      (3 - ((9*I)/2)*Pi)*Log[mu2/s]^2 + (-355/6 + ((9*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(-55/3 + ((145*I)/6)*Pi + 18*zeta[2]) + 9*zeta[3]) + 
    x^2*(69935/288 + ((34799*I)/648)*Pi + ((91*I)/3)*Pi*G[0, 0, 1, x] + 
      (178/9 - ((74*I)/3)*Pi)*G[0, 1, 1, x] - ((91*I)/3)*Pi*G[1, 0, 1, x] + 
      (-178/9 + ((74*I)/3)*Pi)*G[1, 1, 1, x] + (91*G[0, 0, 1, 1, x])/3 - 
      (74*G[0, 1, 1, 1, x])/3 - (91*G[1, 0, 1, 1, x])/3 + 
      (74*G[1, 1, 1, 1, x])/3 + (-77/36 + (I/2)*Pi)*Log[mu2/s]^3 + 
      (3*Log[mu2/s]^4)/8 + G[1, 1, x]*(((-178*I)/9)*Pi + 
        ((8*I)/3)*Pi*Log[mu2/s] + (4*Log[mu2/s]^2)/3 - 27*zeta[2]) + 
      Log[mu2/s]^2*(-869/72 - ((37*I)/12)*Pi - (9*zeta[2])/4) + 
      (778/27 + ((21*I)/4)*Pi)*zeta[2] + G[0, 1, x]*(((178*I)/9)*Pi + 
        19*zeta[2]) + G[1, x]*(460/81 + ((551*I)/27)*Pi + 
        (10/3 - ((5*I)/3)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + 
        (-6 + ((5*I)/3)*Pi)*zeta[2] + Log[mu2/s]*(551/27 + ((20*I)/3)*Pi + 
          (17*zeta[2])/3) - (2*zeta[3])/3) + (4 - ((101*I)/3)*Pi)*zeta[3] + 
      Log[mu2/s]*(10373/216 - ((403*I)/108)*Pi + (601/36 - ((5*I)/6)*Pi)*
         zeta[2] + 3*zeta[3]) - (1505*zeta[4])/16) - (319*zeta[4])/2 + 
    x*(-419365/2592 + ((17137*I)/648)*Pi - ((35*I)/6)*Pi*G[0, 0, 1, x] + 
      (-544/9 + ((17*I)/3)*Pi)*G[0, 1, 1, x] + ((89*I)/6)*Pi*G[1, 0, 1, x] - 
      (35*G[0, 0, 1, 1, x])/6 + (17*G[0, 1, 1, 1, x])/3 + 
      (89*G[1, 0, 1, 1, x])/6 + (4*G[1, 1, 1, 1, x])/3 + 
      G[1, 1, 1, x]*(307/9 - ((14*I)/3)*Pi - 6*Log[mu2/s]) + 
      (53/36 - (I/2)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + 
      G[0, 1, x]*(((-544*I)/9)*Pi - (11*zeta[2])/2) + 
      (-4285/27 - ((5*I)/4)*Pi)*zeta[2] + Log[mu2/s]^2*
       (709/72 - ((5*I)/12)*Pi + (9*zeta[2])/4) + 
      G[1, 1, x]*(-323/18 + ((581*I)/18)*Pi + (-11/6 - ((17*I)/3)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2/6 + 13*zeta[2]) + 
      Log[mu2/s]*(-211/8 + ((2101*I)/108)*Pi + (-67/36 + ((5*I)/6)*Pi)*
         zeta[2] - 3*zeta[3]) + G[1, x]*(8557/162 - ((491*I)/27)*Pi + 
        (-29/6 + ((19*I)/6)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
        Log[mu2/s]*(-13/54 - ((23*I)/2)*Pi - (35*zeta[2])/3) + 
        (265/6 - ((19*I)/6)*Pi)*zeta[2] - (7*zeta[3])/3) + 
      (7/2 + ((83*I)/3)*Pi)*zeta[3] + (537*zeta[4])/16) + 
    x^3*((-14*I)*Pi*G[0, 0, 1, x] + (14*I)*Pi*G[0, 1, 1, x] + 
      (14*I)*Pi*G[1, 0, 1, x] - (14*I)*Pi*G[1, 1, 1, x] - 
      14*G[0, 0, 1, 1, x] + 14*G[0, 1, 1, 1, x] + 14*G[1, 0, 1, 1, x] - 
      14*G[1, 1, 1, 1, x] - 14*G[0, 1, x]*zeta[2] + 14*G[1, 1, x]*zeta[2] + 
      (14*I)*Pi*zeta[3] + (77*zeta[4])/2) + 
    ((-58*I)*Pi*G[0, 0, 1, x] - 58*G[0, 0, 1, 1, x] + 58*G[0, 1, x]*zeta[2] - 
      (58*I)*Pi*zeta[3] + (319*zeta[4])/2)/(1 - x)) + 
  (Nf*(((1165*I)/18)*Pi - 70*G[0, 0, 0, 0, x] + (71*G[0, 0, 0, 1, x])/2 + 
     (71*G[0, 0, 1, 0, x])/2 - 29*G[0, 0, 1, 1, x] - G[0, 1, 0, 0, x] - 
     (55*G[0, 1, 0, 1, x])/2 - (55*G[0, 1, 1, 0, x])/2 + 
     55*G[0, 1, 1, 1, x] + 29*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 
     3*G[1, 0, 1, 0, x] + 15*G[1, 0, 1, 1, x] + 29*G[1, 1, 0, 0, x] + 
     2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 58*G[1, 1, 1, 1, x] + 
     G[1, 0, 1, x]*(209/6 + (2*I)*Pi - 10*Log[mu2/s]) + 
     G[0, 1, 1, x]*(-51/2 + ((35*I)/2)*Pi - 10*Log[mu2/s]) + 
     G[1, 1, 0, x]*(209/6 + (21*I)*Pi - 10*Log[mu2/s]) + 
     G[0, 0, 1, x]*(8 + (I/2)*Pi - 6*Log[mu2/s]) + 
     G[1, 0, 0, x]*(-167/3 + (20*I)*Pi - 6*Log[mu2/s]) + 
     G[0, 1, 0, x]*(8 - ((69*I)/2)*Pi - 6*Log[mu2/s]) + 
     ((3*I)/2)*Pi*Log[mu2/s]^2 + G[0, 0, 0, x]*(43/2 - ((33*I)/2)*Pi + 
       18*Log[mu2/s]) + G[1, 1, 1, x]*(1 - (26*I)*Pi + 30*Log[mu2/s]) + 
     G[0, 0, x]*(-70/9 + ((100*I)/3)*Pi + (23/6 + (15*I)*Pi)*Log[mu2/s] + 
       (3*Log[mu2/s]^2)/2 - (177*zeta[2])/2) + 
     G[1, 1, x]*(-1319/18 + ((41*I)/3)*Pi + (-133/6 + (15*I)*Pi)*Log[mu2/s] - 
       (5*Log[mu2/s]^2)/2 - (83*zeta[2])/2) + 
     Log[mu2/s]*(((35*I)/6)*Pi - 18*zeta[2]) + (37/3 + ((53*I)/3)*Pi)*
      zeta[2] + G[1, 0, x]*(4 - ((89*I)/6)*Pi + (6 - (16*I)*Pi)*Log[mu2/s] + 
       (121*zeta[2])/2) + G[0, 1, x]*(4 - ((23*I)/2)*Pi + 
       (6 - (16*I)*Pi)*Log[mu2/s] + (195*zeta[2])/2) + 
     G[1, x]*(1165/18 - ((571*I)/9)*Pi + (3/2 - ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
       (-86/3 - (8*I)*Pi)*zeta[2] + Log[mu2/s]*(35/6 - ((79*I)/6)*Pi + 
         30*zeta[2]) - 33*zeta[3]) + (13/3 - ((33*I)/2)*Pi)*zeta[3] + 
     G[0, x]*(((-34*I)/9)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
       Log[mu2/s]*(((59*I)/6)*Pi - 18*zeta[2]) + (-472/3 + ((3*I)/2)*Pi)*
        zeta[2] + (79*zeta[3])/2) + ((3*I)*Pi*G[0, 0, 1, x] + 
       (12*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[1, 0, 0, x] + 
       3*G[0, 0, 1, 1, x] + 12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] - 
       27*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 1, x] - 4*G[1, 0, 1, 0, x] - 
       5*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + (57*G[1, 1, 0, 1, x])/2 + 
       (57*G[1, 1, 1, 0, x])/2 - 4*G[1, 1, 1, 1, x] + 
       G[1, 1, 1, x]*(-1/2 + ((13*I)/2)*Pi - 18*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-12 - (3*I)*Pi + 6*Log[mu2/s]) + 
       G[0, 1, 1, x]*(41/3 - (9*I)*Pi + 6*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-12 - ((19*I)/2)*Pi + 6*Log[mu2/s]) + 
       G[1, 0, x]*((-12*I)*Pi + (6*I)*Pi*Log[mu2/s] - 45*zeta[2]) + 
       G[0, 1, x]*(((41*I)/3)*Pi + (6*I)*Pi*Log[mu2/s] - 45*zeta[2]) + 
       G[1, 1, x]*(541/18 - ((20*I)/3)*Pi + (35/6 - (9*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (57*zeta[2])/2) + 
       G[1, x]*(((541*I)/18)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(((35*I)/6)*Pi - 18*zeta[2]) + (37/3 - (4*I)*Pi)*
          zeta[2] + 30*zeta[3]))/x + x^2*(185/32 + ((21*I)/8)*Pi + 
       10*G[0, 0, 0, 0, x] + 8*G[0, 0, 0, 1, x] + 8*G[0, 0, 1, 0, x] - 
       56*G[0, 0, 1, 1, x] + 46*G[0, 1, 0, 0, x] - 80*G[0, 1, 0, 1, x] - 
       80*G[0, 1, 1, 0, x] + 132*G[0, 1, 1, 1, x] + 32*G[1, 0, 0, 0, x] - 
       52*G[1, 0, 0, 1, x] - 52*G[1, 0, 1, 0, x] + 102*G[1, 0, 1, 1, x] - 
       100*G[1, 1, 0, 0, x] + 136*G[1, 1, 0, 1, x] + 136*G[1, 1, 1, 0, x] - 
       190*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(75 - 18*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-119 + (18*I)*Pi - 18*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-119 + (32*I)*Pi - 18*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-743/3 + (34*I)*Pi - 18*Log[mu2/s]) + 
       (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/24 + 
       G[1, 0, 0, x]*(-73/3 - (2*I)*Pi + 18*Log[mu2/s]) + 
       G[0, 1, 0, x]*(217/3 - (16*I)*Pi + 18*Log[mu2/s]) + 
       G[0, 0, 1, x]*(217/3 - (30*I)*Pi + 18*Log[mu2/s]) + 
       G[1, 1, 1, x]*(871/3 - (36*I)*Pi + 18*Log[mu2/s]) + 
       G[1, 1, x]*(-3658/9 + ((877*I)/6)*Pi + (-151/6 - (3*I)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (359*zeta[2])/2) + 
       G[1, 0, x]*(2572/9 - ((709*I)/6)*Pi + (151/6 + (3*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (25*zeta[2])/2) + Log[mu2/s]^2*
        (31/24 + ((3*I)/4)*Pi - (73*zeta[2])/12) + 
       (-8027/12 + ((1767*I)/4)*Pi)*zeta[2] + G[0, 0, x]*
        (-1486/9 + ((733*I)/6)*Pi + (-151/6 - (3*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 + (89*zeta[2])/2) + 
       G[0, 1, x]*(2572/9 - ((901*I)/6)*Pi + (151/6 + (3*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (223*zeta[2])/2) + 
       G[1, x]*(53 - ((347*I)/3)*Pi + 3*Log[mu2/s]^2 + (422/3 - (20*I)*Pi)*
          zeta[2] + Log[mu2/s]*(5 + (6*I)*Pi + 18*zeta[2]) - 74*zeta[3]) + 
       Log[mu2/s]*(21/8 + ((31*I)/12)*Pi + (-29/4 - ((61*I)/6)*Pi)*zeta[2] - 
         2*zeta[3]) + (1093/6 + (10*I)*Pi)*zeta[3] + 
       G[0, x]*(-53 + ((347*I)/3)*Pi - 3*Log[mu2/s]^2 + 
         Log[mu2/s]*(-5 - (6*I)*Pi - 18*zeta[2]) + (-50/3 + (14*I)*Pi)*
          zeta[2] + 84*zeta[3]) - (5087*zeta[4])/48) + 
     x^4*(-24*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] - 
       24*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, x] - 
       24*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 0, x] - 
       24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 
       24*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 
       24*G[1, 1, 1, 1, x] - 24*G[0, 0, x]*zeta[2] + 24*G[0, 1, x]*zeta[2] + 
       24*G[1, 0, x]*zeta[2] - 24*G[1, 1, x]*zeta[2] - 90*zeta[4]) + 
     x*(-31979/2592 - ((16451*I)/216)*Pi - 70*G[0, 0, 0, 0, x] + 
       (65*G[0, 0, 0, 1, x])/2 + (65*G[0, 0, 1, 0, x])/2 - 
       28*G[0, 0, 1, 1, x] + (117*G[0, 1, 0, 1, x])/2 + 
       (117*G[0, 1, 1, 0, x])/2 - 84*G[0, 1, 1, 1, x] + 12*G[1, 0, 0, 0, x] + 
       (27*G[1, 0, 0, 1, x])/2 + (27*G[1, 0, 1, 0, x])/2 - 
       58*G[1, 0, 1, 1, x] + 42*G[1, 1, 0, 0, x] - (217*G[1, 1, 0, 1, x])/2 - 
       (217*G[1, 1, 1, 0, x])/2 + 178*G[1, 1, 1, 1, x] + 
       G[1, 1, 1, x]*(-731/6 + ((103*I)/2)*Pi - 18*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-61/6 - ((11*I)/2)*Pi - 10*Log[mu2/s]) + 
       G[1, 0, 0, x]*(-41/6 + ((31*I)/2)*Pi - 10*Log[mu2/s]) + 
       G[0, 1, 0, x]*(-61/6 + ((97*I)/2)*Pi - 10*Log[mu2/s]) + 
       (-1/36 - (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
       G[0, 1, 1, x]*(587/6 - ((31*I)/2)*Pi + 10*Log[mu2/s]) + 
       G[1, 0, 1, x]*(83/2 - ((69*I)/2)*Pi + 10*Log[mu2/s]) + 
       G[1, 1, 0, x]*(83/2 - ((113*I)/2)*Pi + 10*Log[mu2/s]) + 
       G[0, 0, 0, x]*(-13/2 - ((39*I)/2)*Pi + 18*Log[mu2/s]) + 
       G[0, 1, x]*(-1189/9 + ((123*I)/2)*Pi + (-157/6 - I*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 - (275*zeta[2])/2) + G[0, 0, x]*
        (-52/9 - ((5*I)/6)*Pi + (95/6 + (11*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (147*zeta[2])/2) + (8977/36 - ((529*I)/12)*Pi)*
        zeta[2] + Log[mu2/s]^2*(19/72 - ((13*I)/4)*Pi + (37*zeta[2])/12) + 
       G[1, 0, x]*(-1189/9 + ((17*I)/2)*Pi + (-157/6 - I*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 + (125*zeta[2])/2) + G[1, 1, x]*
        (2651/9 - ((77*I)/2)*Pi + (251/6 - (5*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (357*zeta[2])/2) + (-1186/9 + (13*I)*Pi)*
        zeta[3] + Log[mu2/s]*(409/216 - ((335*I)/36)*Pi + 
         (533/12 + ((25*I)/6)*Pi)*zeta[2] + 2*zeta[3]) + 
       G[0, x]*(131/3 - ((2437*I)/18)*Pi + (3/2 + I*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(5/2 - ((22*I)/3)*Pi - 6*zeta[2]) + 
         (-11/3 - ((11*I)/2)*Pi)*zeta[2] + (37*zeta[3])/2) + 
       G[1, x]*(-2191/18 + ((1351*I)/9)*Pi + (-14/3 + I*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-37/3 + ((19*I)/3)*Pi - 18*zeta[2]) + 
         (-397/6 + ((95*I)/2)*Pi)*zeta[2] + (51*zeta[3])/2) - 
       (1645*zeta[4])/48) - (833*zeta[4])/4 + 
     x^3*(58*G[0, 0, 0, 0, x] - 58*G[0, 0, 0, 1, x] - 58*G[0, 0, 1, 0, x] + 
       78*G[0, 0, 1, 1, x] - 86*G[0, 1, 0, 0, x] + 82*G[0, 1, 0, 1, x] + 
       82*G[0, 1, 1, 0, x] - 98*G[0, 1, 1, 1, x] - 58*G[1, 0, 0, 0, x] + 
       58*G[1, 0, 0, 1, x] + 58*G[1, 0, 1, 0, x] - 78*G[1, 0, 1, 1, x] + 
       86*G[1, 1, 0, 0, x] - 82*G[1, 1, 0, 1, x] - 82*G[1, 1, 1, 0, x] + 
       98*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-502/3 + (4*I)*Pi - 
         12*Log[mu2/s]) + G[0, 0, 1, x]*(-64 + (8*I)*Pi - 12*Log[mu2/s]) + 
       G[1, 0, 0, x]*(66 - (12*I)*Pi - 12*Log[mu2/s]) + 
       G[0, 1, 0, x]*(-64 - (16*I)*Pi - 12*Log[mu2/s]) + 
       G[0, 1, 1, x]*(542/3 - (4*I)*Pi + 12*Log[mu2/s]) + 
       G[1, 0, 1, x]*(152/3 - (8*I)*Pi + 12*Log[mu2/s]) + 
       G[0, 0, 0, x]*(-158/3 + (12*I)*Pi + 12*Log[mu2/s]) + 
       G[1, 1, 0, x]*(152/3 + (16*I)*Pi + 12*Log[mu2/s]) + 
       G[0, 1, x]*(-155 + ((353*I)/3)*Pi + (1 - (2*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2 - 95*zeta[2]) + G[1, 0, x]*(-155 + ((353*I)/3)*Pi + 
         (1 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 - 39*zeta[2]) + 
       (465 - (353*I)*Pi)*zeta[2] + (-3 + (6*I)*Pi)*Log[mu2/s]*zeta[2] + 
       3*Log[mu2/s]^2*zeta[2] + G[0, 0, x]*(155 - ((353*I)/3)*Pi + 
         (-1 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 39*zeta[2]) + 
       G[1, 1, x]*(155 - ((353*I)/3)*Pi + (-1 + (2*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2 + 95*zeta[2]) + G[0, x]*((232/3 + (16*I)*Pi)*zeta[2] + 
         12*Log[mu2/s]*zeta[2] - 52*zeta[3]) + (-130 - (28*I)*Pi)*zeta[3] + 
       G[1, x]*((-112/3 - (16*I)*Pi)*zeta[2] - 12*Log[mu2/s]*zeta[2] + 
         52*zeta[3]) + 82*zeta[4]) + ((-4*I)*Pi*G[0, 1, 1, x] + 
       (12*I)*Pi*G[1, 0, 1, x] - (3*I)*Pi*G[1, 1, 0, x] + 
       70*G[0, 0, 0, 0, x] - (71*G[0, 0, 0, 1, x])/2 - 
       (71*G[0, 0, 1, 0, x])/2 + 20*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - 
       4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] - 33*G[1, 0, 0, 0, x] + 
       12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] - 3*G[1, 1, 0, 0, x] + 
       G[0, 0, 0, x]*(-43/2 + ((33*I)/2)*Pi - 18*Log[mu2/s]) + 
       G[0, 1, 0, x]*(-12 + (3*I)*Pi + 6*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-12 - ((19*I)/2)*Pi + 6*Log[mu2/s]) + 
       G[1, 0, 0, x]*(41/3 - (15*I)*Pi + 6*Log[mu2/s]) + 
       G[1, 0, x]*(((41*I)/3)*Pi + (6*I)*Pi*Log[mu2/s] - 27*zeta[2]) - 
       ((77*I)/3)*Pi*zeta[2] + G[0, 1, x]*((-12*I)*Pi + (6*I)*Pi*Log[mu2/s] + 
         19*zeta[2]) + G[0, 0, x]*(70/9 - ((112*I)/3)*Pi + 
         (-23/6 - (15*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
         (177*zeta[2])/2) + G[0, x]*(((70*I)/9)*Pi - ((3*I)/2)*Pi*
          Log[mu2/s]^2 + (337/3 - ((3*I)/2)*Pi)*zeta[2] + 
         Log[mu2/s]*(((-23*I)/6)*Pi + 18*zeta[2]) - (79*zeta[3])/2) + 
       G[1, x]*((15*I)*Pi*zeta[2] - 15*zeta[3]) + (77/3 + (I/2)*Pi)*zeta[3] + 
       (833*zeta[4])/4)/(1 - x)))/Nc^2 + 
  Nc^3*(((415*I)/3)*Pi - (64*I)*Pi*G[0, 0, 1, x] + 
    (-21 - (18*I)*Pi)*G[0, 1, 1, x] - ((11*I)/2)*Pi*G[1, 0, 1, x] - 
    64*G[0, 0, 1, 1, x] - 18*G[0, 1, 1, 1, x] - (11*G[1, 0, 1, 1, x])/2 + 
    (93*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(395/6 + ((15*I)/2)*Pi - 
      39*Log[mu2/s]) - ((15*I)/2)*Pi*Log[mu2/s]^2 + 
    (-419/3 + ((15*I)/2)*Pi)*zeta[2] + 
    Log[mu2/s]*(((175*I)/6)*Pi + 30*zeta[2]) + 
    G[1, 1, x]*(-3493/24 + ((575*I)/12)*Pi + (-215/12 - ((39*I)/2)*Pi)*
       Log[mu2/s] + (39*Log[mu2/s]^2)/4 + (235*zeta[2])/4) + 
    G[0, 1, x]*((-21*I)*Pi + 100*zeta[2]) + 
    G[1, x]*(415/3 - ((931*I)/8)*Pi + (-15/2 + ((39*I)/4)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(175/6 - ((395*I)/12)*Pi - 39*zeta[2]) + 
      (193/3 - ((39*I)/4)*Pi)*zeta[2] - (39*zeta[3])/2) + 
    (15 - (82*I)*Pi)*zeta[3] + ((-15*I)*Pi*G[0, 0, 1, x] + 
      (115/3 + (15*I)*Pi)*G[0, 1, 1, x] + (5*I)*Pi*G[1, 0, 1, x] - 
      15*G[0, 0, 1, 1, x] + 15*G[0, 1, 1, 1, x] + 5*G[1, 0, 1, 1, x] - 
      35*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-133/3 - (5*I)*Pi + 
        30*Log[mu2/s]) + G[1, 1, x]*(115 - ((91*I)/6)*Pi + 
        (175/6 + (15*I)*Pi)*Log[mu2/s] - (15*Log[mu2/s]^2)/2 - 
        (95*zeta[2])/2) + G[0, 1, x]*(((115*I)/3)*Pi - 15*zeta[2]) + 
      G[1, x]*((115*I)*Pi - ((15*I)/2)*Pi*Log[mu2/s]^2 + 
        (-374/3 + ((15*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((175*I)/6)*Pi + 
          30*zeta[2]) + 15*zeta[3]))/x + 
    ((82*I)*Pi*G[0, 0, 1, x] + 82*G[0, 0, 1, 1, x] - 82*G[0, 1, x]*zeta[2] + 
      (82*I)*Pi*zeta[3] - (451*zeta[4])/2)/(1 - x) + 
    x*(744559/15552 - ((767*I)/8)*Pi + ((100*I)/3)*Pi*G[0, 0, 1, x] + 
      (3557/36 - ((107*I)/3)*Pi)*G[0, 1, 1, x] - ((130*I)/3)*Pi*
       G[1, 0, 1, x] + (100*G[0, 0, 1, 1, x])/3 - (107*G[0, 1, 1, 1, x])/3 - 
      (130*G[1, 0, 1, 1, x])/3 + (77*G[1, 1, 1, 1, x])/3 + 
      (61/72 - (I/4)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/16 + 
      G[1, 1, 1, x]*(-2291/36 + ((113*I)/3)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, x]*(829/24 - ((2435*I)/36)*Pi + (-4 + ((14*I)/3)*Pi)*
         Log[mu2/s] - (11*Log[mu2/s]^2)/3 - 49*zeta[2]) + 
      (97073/432 - (8*I)*Pi)*zeta[2] + Log[mu2/s]^2*(53/54 + ((85*I)/12)*Pi + 
        (9*zeta[2])/8) + G[0, 1, x]*(((3557*I)/36)*Pi + 38*zeta[2]) + 
      Log[mu2/s]*(221/162 - ((1699*I)/72)*Pi + (-2177/72 + ((5*I)/12)*Pi)*
         zeta[2] - (3*zeta[3])/2) + (-155/12 - ((337*I)/6)*Pi)*zeta[3] + 
      G[1, x]*(-63011/648 + ((485*I)/54)*Pi + (109/24 - ((13*I)/6)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + (241/24 + ((13*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(-5521/216 + ((61*I)/12)*Pi + (55*zeta[2])/6) + 
        (19*zeta[3])/3) - (3511*zeta[4])/32) + 
    x^3*((34*I)*Pi*G[0, 0, 1, x] - (34*I)*Pi*G[0, 1, 1, x] - 
      (34*I)*Pi*G[1, 0, 1, x] + (34*I)*Pi*G[1, 1, 1, x] + 
      34*G[0, 0, 1, 1, x] - 34*G[0, 1, 1, 1, x] - 34*G[1, 0, 1, 1, x] + 
      34*G[1, 1, 1, 1, x] + 34*G[0, 1, x]*zeta[2] - 34*G[1, 1, x]*zeta[2] - 
      (34*I)*Pi*zeta[3] - (187*zeta[4])/2) + (451*zeta[4])/2 + 
    x^2*(-1496117/7776 - ((8363*I)/216)*Pi - ((232*I)/3)*Pi*G[0, 0, 1, x] + 
      (-350/9 + ((218*I)/3)*Pi)*G[0, 1, 1, x] + ((232*I)/3)*Pi*
       G[1, 0, 1, x] + (350/9 - ((218*I)/3)*Pi)*G[1, 1, 1, x] - 
      (232*G[0, 0, 1, 1, x])/3 + (218*G[0, 1, 1, 1, x])/3 + 
      (232*G[1, 0, 1, 1, x])/3 - (218*G[1, 1, 1, 1, x])/3 + 
      (61/36 - (I/2)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + 
      G[0, 1, x]*(((-350*I)/9)*Pi - 68*zeta[2]) + (-5711/108 - ((17*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]^2*(2449/216 + ((29*I)/12)*Pi + (9*zeta[2])/4) + 
      G[1, 1, x]*(((350*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] - 
        (4*Log[mu2/s]^2)/3 + 76*zeta[2]) + Log[mu2/s]*
       (-21857/648 + ((19*I)/4)*Pi + (-485/36 + ((5*I)/6)*Pi)*zeta[2] - 
        3*zeta[3]) + G[1, x]*(-404/81 - ((484*I)/27)*Pi + 
        (-8/3 + ((5*I)/3)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3 + 
        Log[mu2/s]*(-484/27 - ((16*I)/3)*Pi - (17*zeta[2])/3) + 
        (-18 - ((5*I)/3)*Pi)*zeta[2] + (2*zeta[3])/3) + 
      (-7/3 + ((239*I)/3)*Pi)*zeta[3] + (3529*zeta[4])/16)) + 
  (((281*I)/24)*Pi + (7/2 - (9*I)*Pi)*G[0, 0, 0, x] + 
    (-31/12 - (I/2)*Pi)*G[0, 0, 1, x] + (-31/12 + I*Pi)*G[0, 1, 0, x] + 
    (173/12 + (5*I)*Pi)*G[0, 1, 1, x] + (155/12 - ((3*I)/2)*Pi)*
     G[1, 0, 0, x] + (-205/12 + (3*I)*Pi)*G[1, 0, 1, x] + 
    (-205/12 - I*Pi)*G[1, 1, 0, x] + (6 - (9*I)*Pi)*G[1, 1, 1, x] - 
    (23*G[0, 0, 0, 0, x])/2 + (5*G[0, 0, 0, 1, x])/2 + 
    (5*G[0, 0, 1, 0, x])/2 - 3*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] - 
    G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] - 
    (3*G[1, 0, 0, 0, x])/2 + 3*G[1, 0, 1, 1, x] - 13*G[1, 1, 0, 0, x] + 
    12*G[1, 1, 0, 1, x] + 12*G[1, 1, 1, 0, x] - 21*G[1, 1, 1, 1, x] - 
    (I/2)*Pi*Log[mu2/s]^2 + G[1, 1, x]*(347/24 - ((97*I)/12)*Pi + 
      (3 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - 14*zeta[2]) + 
    G[0, 1, x]*(15/2 + ((71*I)/6)*Pi - 10*zeta[2]) + 
    G[1, 0, x]*(15/2 - ((25*I)/6)*Pi - 8*zeta[2]) + 
    (-12 - (I/2)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) + 
    G[0, 0, x]*(11/3 + ((5*I)/3)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2/4 + (47*zeta[2])/4) + 
    ((-3*I)*Pi*G[0, 0, 0, x] - 3*G[0, 0, 0, 0, x] + 6*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((-I)*Pi*G[0, 0, 1, x] + (4 - I*Pi)*G[0, 1, 1, x] + 
      (15*G[1, 0, 1, x])/2 + (15/2 - (I/2)*Pi)*G[1, 1, 0, x] + 
      (-61/4 + ((5*I)/2)*Pi)*G[1, 1, 1, x] - G[0, 0, 1, 1, x] - 
      G[0, 1, 1, 1, x] + 12*G[1, 1, 0, 0, x] - (25*G[1, 1, 0, 1, x])/2 - 
      (25*G[1, 1, 1, 0, x])/2 + 15*G[1, 1, 1, 1, x] + 
      G[0, 1, x]*((4*I)*Pi + 3*zeta[2]) + G[1, 0, x]*
       (((15*I)/2)*Pi + 13*zeta[2]) + G[1, 1, x]*(389/24 - ((37*I)/4)*Pi + 
        (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (45*zeta[2])/2) + 
      G[1, x]*(((389*I)/24)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        (-2 + (3*I)*Pi)*zeta[2] + Log[mu2/s]*(((-3*I)/2)*Pi + 6*zeta[2]) - 
        13*zeta[3]))/x + G[0, x]*(((67*I)/6)*Pi + (I/4)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((3*I)/4)*Pi - 3*zeta[2]) + (27/2 - ((9*I)/4)*Pi)*zeta[2] - 
      2*zeta[3]) + (-19/2 - (6*I)*Pi)*zeta[3] + 
    G[1, x]*(281/24 + ((491*I)/24)*Pi + (-1/2 + I*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-3/2 + (2*I)*Pi - 12*zeta[2]) + (31 - (4*I)*Pi)*zeta[2] + 
      5*zeta[3]) + x^2*((5/2 + (15*I)*Pi)*G[0, 0, 0, x] + 
      (-5/6 + ((321*I)/2)*Pi)*G[0, 0, 1, x] + (-5/6 - ((11*I)/2)*Pi)*
       G[0, 1, 0, x] + (685/6 - (170*I)*Pi)*G[0, 1, 1, x] + 
      (-55/12 - ((9*I)/2)*Pi)*G[1, 0, 0, x] + (155/12 - (171*I)*Pi)*
       G[1, 0, 1, x] + (155/12 - (5*I)*Pi)*G[1, 1, 0, x] + 
      (-545/4 + ((361*I)/2)*Pi)*G[1, 1, 1, x] + (3*G[0, 0, 0, 0, x])/2 + 
      (27*G[0, 0, 0, 1, x])/2 + (27*G[0, 0, 1, 0, x])/2 + 
      147*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 0, x] + (3*G[0, 1, 0, 1, x])/2 + 
      (3*G[0, 1, 1, 0, x])/2 - (343*G[0, 1, 1, 1, x])/2 - 
      (21*G[1, 0, 0, 0, x])/2 + 6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - 
      177*G[1, 0, 1, 1, x] + 16*G[1, 1, 0, 0, x] - 21*G[1, 1, 0, 1, x] - 
      21*G[1, 1, 1, 0, x] + (403*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, x]*(104/3 - ((1525*I)/12)*Pi + (-15/4 - ((5*I)/2)*Pi)*
         Log[mu2/s] - (5*Log[mu2/s]^2)/4 - (525*zeta[2])/4) + 
      G[0, 0, x]*(-34/3 - ((25*I)/12)*Pi + (-15/4 - ((5*I)/2)*Pi)*
         Log[mu2/s] - (5*Log[mu2/s]^2)/4 - (121*zeta[2])/4) + 
      (116 - ((273*I)/4)*Pi)*zeta[2] + (-45/4 - ((15*I)/2)*Pi)*Log[mu2/s]*
       zeta[2] - (15*Log[mu2/s]^2*zeta[2])/4 + 
      G[1, 0, x]*(-35/3 + ((145*I)/12)*Pi + (15/4 + ((5*I)/2)*Pi)*
         Log[mu2/s] + (5*Log[mu2/s]^2)/4 + (43*zeta[2])/4) + 
      G[0, 1, x]*(-35/3 + ((1405*I)/12)*Pi + (15/4 + ((5*I)/2)*Pi)*
         Log[mu2/s] + (5*Log[mu2/s]^2)/4 + (603*zeta[2])/4) + 
      G[0, x]*(-251/12 - ((55*I)/2)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (-99/4 + (16*I)*Pi)*zeta[2] - (11*zeta[3])/2) + 
      (-113/4 - (167*I)*Pi)*zeta[3] + G[1, x]*(251/12 + ((55*I)/2)*Pi + 
        (9/2 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + 
        (123/2 + ((31*I)/2)*Pi)*zeta[2] + 16*zeta[3]) - (4505*zeta[4])/8) + 
    ((-7/2 + (12*I)*Pi)*G[0, 0, 0, x] + (31/12 + ((7*I)/2)*Pi)*
       G[0, 0, 1, x] + (31/12 - I*Pi)*G[0, 1, 0, x] + I*Pi*G[0, 1, 1, x] + 
      (-11/12 + ((3*I)/2)*Pi)*G[1, 0, 0, x] + (29*G[0, 0, 0, 0, x])/2 - 
      (5*G[0, 0, 0, 1, x])/2 - (5*G[0, 0, 1, 0, x])/2 + 6*G[0, 0, 1, 1, x] - 
      2*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] + 
      (3*G[1, 0, 0, 0, x])/2 + G[0, 0, x]*(-11/3 - ((5*I)/3)*Pi + 
        (-3/4 - (I/2)*Pi)*Log[mu2/s] - Log[mu2/s]^2/4 - (71*zeta[2])/4) + 
      G[0, 1, x]*(((31*I)/12)*Pi - 5*zeta[2]) + 
      G[1, 0, x]*(((-11*I)/12)*Pi - 3*zeta[2]) + ((7*I)/2)*Pi*zeta[2] + 
      (-7/2 + (6*I)*Pi)*zeta[3] + G[0, x]*(((-11*I)/3)*Pi - 
        (I/4)*Pi*Log[mu2/s]^2 + (-1/2 + ((9*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(((-3*I)/4)*Pi + 3*zeta[2]) + 2*zeta[3]) - (17*zeta[4])/2)/
     (1 - x) + (17*zeta[4])/2 + x*(-1937/192 - ((157*I)/8)*Pi + 
      (7/2 - (6*I)*Pi)*G[0, 0, 0, x] + (-17/6 - ((127*I)/2)*Pi)*
       G[0, 0, 1, x] + (-17/6 - ((3*I)/2)*Pi)*G[0, 1, 0, x] + 
      (-1369/12 + (67*I)*Pi)*G[0, 1, 1, x] + (-13/3 - (4*I)*Pi)*
       G[1, 0, 0, x] + (-4/3 + (69*I)*Pi)*G[1, 0, 1, x] + 
      (-4/3 + ((17*I)/2)*Pi)*G[1, 1, 0, x] + (489/4 - ((141*I)/2)*Pi)*
       G[1, 1, 1, x] - (17*G[0, 0, 0, 0, x])/2 + (5*G[0, 0, 0, 1, x])/2 + 
      (5*G[0, 0, 1, 0, x])/2 - 66*G[0, 0, 1, 1, x] - (3*G[0, 1, 0, 0, x])/2 + 
      67*G[0, 1, 1, 1, x] - (7*G[1, 0, 0, 0, x])/2 - G[1, 0, 0, 1, x]/2 - 
      G[1, 0, 1, 0, x]/2 + (139*G[1, 0, 1, 1, x])/2 - 4*G[1, 1, 0, 0, x] + 
      (25*G[1, 1, 0, 1, x])/2 + (25*G[1, 1, 1, 0, x])/2 - 
      83*G[1, 1, 1, 1, x] + (-3/8 - (I/4)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/16 + G[0, 1, x]*(-23/6 - ((697*I)/6)*Pi + 
        (3/4 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 - (287*zeta[2])/4) + 
      G[1, 0, x]*(-23/6 - ((59*I)/12)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/4 - (43*zeta[2])/4) + (-893/16 - ((11*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-13/8 - I*Pi + (13*zeta[2])/8) + 
      G[0, 0, x]*(143/12 + ((17*I)/12)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/4 + (15*zeta[2])/4) + G[1, 1, x]*
       (-233/4 + ((1433*I)/12)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + (93*zeta[2])/2) + G[0, x]*(13 + ((31*I)/3)*Pi + 
        (3/4 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]*(9/4 + (3*I)*Pi - 
          6*zeta[2]) + (-37/4 - (2*I)*Pi)*zeta[2] - 3*zeta[3]) + 
      (51/2 + ((125*I)/2)*Pi)*zeta[3] + Log[mu2/s]*(-3 - ((23*I)/8)*Pi + 
        (15/8 + (I/4)*Pi)*zeta[2] + 3*zeta[3]) + 
      G[1, x]*(-237/8 - ((1535*I)/24)*Pi + (-5/8 - (I/4)*Pi)*Log[mu2/s]^2 + 
        (-885/8 - ((33*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-15/8 - (2*I)*Pi + 
          3*zeta[2]) + 9*zeta[3]) + (5235*zeta[4])/32) + 
    x^3*((29 - (32*I)*Pi)*G[0, 0, 0, x] + (-8 - (83*I)*Pi)*G[0, 0, 1, x] + 
      (-8 + (22*I)*Pi)*G[0, 1, 0, x] + (-13 + (93*I)*Pi)*G[0, 1, 1, x] + 
      (-21 + (20*I)*Pi)*G[1, 0, 0, x] + (95*I)*Pi*G[1, 0, 1, x] - 
      (10*I)*Pi*G[1, 1, 0, x] + (21 - (105*I)*Pi)*G[1, 1, 1, x] - 
      41*G[0, 0, 0, 0, x] + 9*G[0, 0, 0, 1, x] + 9*G[0, 0, 1, 0, x] - 
      92*G[0, 0, 1, 1, x] + 31*G[0, 1, 0, 0, x] - 9*G[0, 1, 0, 1, x] - 
      9*G[0, 1, 1, 0, x] + 102*G[0, 1, 1, 1, x] + 29*G[1, 0, 0, 0, x] - 
      9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] + 104*G[1, 0, 1, 1, x] - 
      19*G[1, 1, 0, 0, x] + 9*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 0, x] - 
      114*G[1, 1, 1, 1, x] + G[0, 1, x]*(73/12 - ((51*I)/2)*Pi + 
        (-9/2 - (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - 
        (155*zeta[2])/2) + G[1, 0, x]*(73/12 - ((51*I)/2)*Pi + 
        (-9/2 - (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
      (-73/4 + ((153*I)/2)*Pi)*zeta[2] + (27/2 + (9*I)*Pi)*Log[mu2/s]*
       zeta[2] + (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 0, x]*(-73/12 + ((51*I)/2)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
      G[1, 1, x]*(-73/12 + ((51*I)/2)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (155*zeta[2])/2) + 
      G[1, x]*((8 - (2*I)*Pi)*zeta[2] - 22*zeta[3]) + 
      (13 + (107*I)*Pi)*zeta[3] + G[0, x]*((16 - (34*I)*Pi)*zeta[2] + 
        10*zeta[3]) + (1475*zeta[4])/4))/Nc^3 + 
  (((535*I)/36)*Pi + (-27/2 - (2*I)*Pi)*G[0, 0, 0, x] - 6*G[0, 0, 0, 0, x] + 
    4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] + (35*G[0, 0, 1, 1, x])/2 + 
    7*G[0, 1, 0, 0, x] + (17*G[0, 1, 0, 1, x])/2 + (17*G[0, 1, 1, 0, x])/2 - 
    (81*G[0, 1, 1, 1, x])/2 - 19*G[1, 0, 0, 0, x] + 14*G[1, 0, 0, 1, x] + 
    14*G[1, 0, 1, 0, x] - (63*G[1, 0, 1, 1, x])/2 + 18*G[1, 1, 0, 0, x] - 
    (79*G[1, 1, 0, 1, x])/2 - (79*G[1, 1, 1, 0, x])/2 + 
    (133*G[1, 1, 1, 1, x])/2 + G[1, 0, 0, x]*(-29/2 - (8*I)*Pi - 
      3*Log[mu2/s]) + G[0, 1, 0, x]*(-5/6 + ((25*I)/2)*Pi - 3*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-5/6 + ((37*I)/2)*Pi - 3*Log[mu2/s]) + 
    ((5*I)/2)*Pi*Log[mu2/s]^2 + G[1, 0, 1, x]*(71/3 - ((25*I)/2)*Pi + 
      5*Log[mu2/s]) + G[1, 1, 0, x]*(71/3 - ((33*I)/2)*Pi + 5*Log[mu2/s]) + 
    G[0, 1, 1, x]*(89/2 - (27*I)*Pi + 5*Log[mu2/s]) + 
    G[1, 1, 1, x]*(-361/6 + (36*I)*Pi + 9*Log[mu2/s]) + 
    G[0, 1, x]*(82/3 + ((143*I)/3)*Pi + (4 + (4*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - 28*zeta[2]) + Log[mu2/s]*(((-17*I)/6)*Pi - 18*zeta[2]) + 
    G[1, 0, x]*(82/3 + ((79*I)/6)*Pi + (4 + (4*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - (13*zeta[2])/2) + (-91/3 - ((47*I)/6)*Pi)*zeta[2] + 
    G[0, 0, x]*(607/36 - ((32*I)/3)*Pi + (11/3 - (4*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/2 + (49*zeta[2])/2) + 
    G[1, 1, x]*(-187/72 - ((469*I)/12)*Pi + (-31/12 + ((5*I)/2)*Pi)*
       Log[mu2/s] - (23*Log[mu2/s]^2)/4 + (113*zeta[2])/4) + 
    ((-12*I)*Pi*G[0, 0, 0, x] - 12*G[0, 0, 0, 0, x] + 24*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((-6*I)*Pi*G[1, 1, 1, x] - 6*G[1, 1, 1, 1, x] + 
      12*G[1, 1, x]*zeta[2])/x^2 + ((3*I)*Pi*G[0, 0, 1, x] - 
      (2*I)*Pi*G[0, 1, 0, x] + (-5/3 + (6*I)*Pi)*G[0, 1, 1, x] + 
      (2*I)*Pi*G[1, 0, 0, x] + (34/3 + (8*I)*Pi)*G[1, 0, 1, x] + 
      (34/3 + (6*I)*Pi)*G[1, 1, 0, x] + 3*G[0, 0, 1, 1, x] - 
      2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] + 
      2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] - 
      9*G[1, 1, 0, 0, x] + 15*G[1, 1, 0, 1, x] + 15*G[1, 1, 1, 0, x] - 
      13*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-77/6 - (4*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, x]*(((34*I)/3)*Pi - 27*zeta[2]) + 
      G[1, 1, x]*(1003/36 - ((13*I)/3)*Pi + (-17/6 - I*Pi)*Log[mu2/s] + 
        (5*Log[mu2/s]^2)/2 - (49*zeta[2])/2) + 
      G[0, 1, x]*(((-5*I)/3)*Pi - 9*zeta[2]) + 
      G[1, x]*(((1003*I)/36)*Pi + ((5*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-17*I)/6)*Pi - 18*zeta[2]) + (-37/3 - ((17*I)/2)*Pi)*
         zeta[2]))/x + G[0, x]*(((1591*I)/36)*Pi + ((23*I)/3)*Pi*Log[mu2/s] + 
      (I/2)*Pi*Log[mu2/s]^2 + (-145/3 - ((25*I)/2)*Pi)*zeta[2] - 7*zeta[3]) + 
    G[1, x]*(535/36 + ((1577*I)/72)*Pi + (5/2 - ((19*I)/4)*Pi)*Log[mu2/s]^2 + 
      (-73/2 + ((127*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-17/6 + ((77*I)/12)*Pi + 
        21*zeta[2]) - (13*zeta[3])/2) + (-14/3 + (22*I)*Pi)*zeta[3] + 
    Nf^2*(((-38*I)/3)*Pi + ((10*I)/3)*Pi*G[0, 1, x] - 
      ((8*I)/3)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] + (10*G[0, 1, 1, x])/3 - 
      2*G[1, 0, 0, x] - (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 - 
      (20*G[1, 1, 1, x])/3 + G[0, 0, x]*(-32/3 - 4*Log[mu2/s]) - 
      (4*I)*Pi*Log[mu2/s] + G[1, 1, x]*(172/9 - ((2*I)/3)*Pi + 
        (20*Log[mu2/s])/3) + G[1, x]*(-38/3 + ((136*I)/9)*Pi + 
        (-4 + ((20*I)/3)*Pi)*Log[mu2/s] - (80*zeta[2])/3) + 
      (18 + (2*I)*Pi)*zeta[2] + G[0, x]*(((-32*I)/3)*Pi - 
        (4*I)*Pi*Log[mu2/s] + 18*zeta[2]) + 
      ((-2*I)*Pi*G[0, 1, x] - 2*G[0, 1, 1, x] + 4*G[1, 1, 1, x] + 
        G[1, 1, x]*(-32/3 - 4*Log[mu2/s]) + G[1, x]*(((-32*I)/3)*Pi - 
          (4*I)*Pi*Log[mu2/s] + 18*zeta[2]))/x + 
      x^2*(-9071/1944 - ((497*I)/162)*Pi - 4*G[0, 0, 0, x] + 
        (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + 4*G[0, 1, 1, x] + 
        4*G[1, 0, 0, x] - (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 - 
        4*G[1, 1, 1, x] + G[1, 0, x]*(-26/3 - ((4*I)/3)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, x]*(-26/3 + ((4*I)/3)*Pi - 4*Log[mu2/s]) + 
        (-47/54 - ((4*I)/9)*Pi)*Log[mu2/s]^2 - (4*Log[mu2/s]^3)/27 + 
        G[1, 1, x]*(34/3 - ((4*I)/3)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, x]*(6 + ((4*I)/3)*Pi + 4*Log[mu2/s]) + 
        G[0, x]*(76/3 + ((16*I)/3)*Pi + 8*Log[mu2/s] - (20*zeta[2])/3) + 
        (1709/54 + ((19*I)/9)*Pi)*zeta[2] + G[1, x]*(-76/3 - ((16*I)/3)*Pi - 
          8*Log[mu2/s] + (20*zeta[2])/3) + Log[mu2/s]*
         (-497/162 - ((47*I)/27)*Pi + (131*zeta[2])/9) - (181*zeta[3])/27) - 
      2*zeta[3] + ((2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + 
        G[0, 0, x]*(32/3 + 4*Log[mu2/s]) + G[0, x]*(((32*I)/3)*Pi + 
          (4*I)*Pi*Log[mu2/s] - 18*zeta[2]) - (2*I)*Pi*zeta[2] + 2*zeta[3])/
       (1 - x) + x*(4199/1944 + ((4601*I)/162)*Pi + 4*G[0, 0, 0, x] - 
        (2*G[0, 0, 1, x])/3 - (2*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
        (8*G[1, 0, 0, x])/3 + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + 
        4*G[1, 1, 1, x] + G[0, 0, x]*(-26/3 - ((2*I)/3)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, x]*(-130/9 + (2*I)*Pi - 4*Log[mu2/s]) + 
        (35/54 + ((4*I)/9)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/27 + 
        G[1, 0, x]*(26/9 + ((2*I)/3)*Pi + (4*Log[mu2/s])/3) + 
        G[0, 1, x]*(26/9 - (2*I)*Pi + (4*Log[mu2/s])/3) + 
        Log[mu2/s]*(269/162 + ((263*I)/27)*Pi - (59*zeta[2])/9) + 
        (-2717/54 - (I/9)*Pi)*zeta[2] + G[1, x]*(1064/27 + ((8*I)/9)*Pi + 
          (112/9 - ((8*I)/3)*Pi)*Log[mu2/s] + 2*zeta[2]) + 
        G[0, x]*(-38/3 - ((88*I)/9)*Pi + (-4 - ((8*I)/3)*Pi)*Log[mu2/s] + 
          (46*zeta[2])/3) + (55*zeta[3])/27) + 
      x^3*((8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 - (8*G[1, 0, 0, x])/3 + 
        (8*G[1, 1, 1, x])/3 + G[0, 0, x]*(-52/9 - (8*Log[mu2/s])/3) + 
        G[1, 1, x]*(-52/9 - (8*Log[mu2/s])/3) + G[0, 1, x]*
         (52/9 + (8*Log[mu2/s])/3) + G[1, 0, x]*(52/9 + (8*Log[mu2/s])/3) - 
        (52*zeta[2])/3 - 8*Log[mu2/s]*zeta[2] + (8*zeta[3])/3)) + 
    x^2*(-85/32 - ((15*I)/8)*Pi + 164*G[0, 0, 0, 0, x] - 
      (73*G[0, 0, 0, 1, x])/2 - (73*G[0, 0, 1, 0, x])/2 + 
      189*G[0, 0, 1, 1, x] - 117*G[0, 1, 0, 0, x] + (53*G[0, 1, 0, 1, x])/2 + 
      (53*G[0, 1, 1, 0, x])/2 - 216*G[0, 1, 1, 1, x] - 137*G[1, 0, 0, 0, x] + 
      (33*G[1, 0, 0, 1, x])/2 + (33*G[1, 0, 1, 0, x])/2 - 
      176*G[1, 0, 1, 1, x] + 97*G[1, 1, 0, 0, x] - (27*G[1, 1, 0, 1, x])/2 - 
      (27*G[1, 1, 1, 0, x])/2 + 210*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(59 + ((183*I)/2)*Pi - 36*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-449/6 + ((115*I)/2)*Pi - 26*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-449/6 - ((371*I)/2)*Pi - 26*Log[mu2/s]) + 
      G[0, 1, 1, x]*(281/3 - ((431*I)/2)*Pi - 26*Log[mu2/s]) + 
      (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
      G[1, 1, 1, x]*(-71 + ((435*I)/2)*Pi + 21*Log[mu2/s]) + 
      G[0, 1, 0, x]*(169/6 - ((119*I)/2)*Pi + 31*Log[mu2/s]) + 
      G[1, 0, 0, x]*(35/3 - ((179*I)/2)*Pi + 31*Log[mu2/s]) + 
      G[0, 0, 1, x]*(169/6 + ((367*I)/2)*Pi + 31*Log[mu2/s]) + 
      G[1, 1, x]*(-2867/36 - ((1009*I)/6)*Pi - (67*Log[mu2/s])/3 + 
        (5*Log[mu2/s]^2)/2 - (323*zeta[2])/2) + 
      G[0, 0, x]*(-3791/36 + ((317*I)/6)*Pi - (103*Log[mu2/s])/3 + 
        (5*Log[mu2/s]^2)/2 - (113*zeta[2])/2) + (-681/4 - ((323*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-25/24 - ((3*I)/4)*Pi + (109*zeta[2])/12) + 
      G[1, 0, x]*(3329/36 - ((209*I)/6)*Pi + (85*Log[mu2/s])/3 - 
        (5*Log[mu2/s]^2)/2 + (167*zeta[2])/2) + 
      G[0, 1, x]*(3329/36 + ((901*I)/6)*Pi + (85*Log[mu2/s])/3 - 
        (5*Log[mu2/s]^2)/2 + (311*zeta[2])/2) + 
      G[0, x]*(-388/3 - ((209*I)/6)*Pi + 3*Log[mu2/s]^2 + 
        Log[mu2/s]*(-22 - 36*zeta[2]) + (-197/2 + ((123*I)/2)*Pi)*zeta[2] - 
        (181*zeta[3])/2) + (-167 - (211*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(-15/8 - ((25*I)/12)*Pi + (-205/4 + ((7*I)/6)*Pi)*zeta[2] + 
        2*zeta[3]) + G[1, x]*(388/3 + ((209*I)/6)*Pi - 3*Log[mu2/s]^2 + 
        (415/2 - ((111*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(22 + 21*zeta[2]) + 
        (181*zeta[3])/2) - (47245*zeta[4])/48) + 
    ((27/2 + (20*I)*Pi)*G[0, 0, 0, x] + (6*I)*Pi*G[0, 1, 1, x] - 
      (3*I)*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] + 18*G[0, 0, 0, 0, x] + 
      2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] - 
      G[0, 1, 0, 0, x] + 6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] + 
      14*G[1, 0, 0, 0, x] - 3*G[1, 0, 0, 1, x] - 3*G[1, 0, 1, 0, x] - 
      G[1, 1, 0, 0, x] + G[0, 1, 0, x]*(-31/6 + (4*I)*Pi - Log[mu2/s]) + 
      G[0, 0, 1, x]*(-31/6 - (9*I)*Pi - Log[mu2/s]) + 
      G[1, 0, 0, x]*(-1/2 + (10*I)*Pi - Log[mu2/s]) + 
      G[0, 0, x]*(-607/36 + ((14*I)/3)*Pi - (11*Log[mu2/s])/3 + 
        Log[mu2/s]^2/2 - (97*zeta[2])/2) + G[0, 1, x]*
       (((-31*I)/6)*Pi - I*Pi*Log[mu2/s] - 9*zeta[2]) + 
      G[1, 0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] - 6*zeta[2]) - 
      ((14*I)/3)*Pi*zeta[2] + (14/3 - (18*I)*Pi)*zeta[3] + 
      G[1, x]*((-2*I)*Pi*zeta[2] + 2*zeta[3]) + 
      G[0, x]*(((-607*I)/36)*Pi - ((11*I)/3)*Pi*Log[mu2/s] + 
        (I/2)*Pi*Log[mu2/s]^2 + (64/3 + ((9*I)/2)*Pi)*zeta[2] + 7*zeta[3]) - 
      (87*zeta[4])/4)/(1 - x) + (207*zeta[4])/4 + 
    x*(-274493/5184 - ((16591*I)/216)*Pi - 8*G[0, 0, 0, 0, x] + 
      9*G[0, 0, 0, 1, x] + 9*G[0, 0, 1, 0, x] - 98*G[0, 0, 1, 1, x] - 
      7*G[0, 1, 0, 0, x] - 26*G[0, 1, 0, 1, x] - 26*G[0, 1, 1, 0, x] + 
      135*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] - 17*G[1, 0, 0, 1, x] - 
      17*G[1, 0, 1, 0, x] + 115*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 
      50*G[1, 1, 0, 1, x] + 50*G[1, 1, 1, 0, x] - 161*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(2023/12 - (126*I)*Pi - 15*Log[mu2/s]) + 
      G[1, 0, 0, x]*(307/6 - (27*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(29/6 - (35*I)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(29/6 - (91*I)*Pi - 2*Log[mu2/s]) + 
      (11/72 + ((11*I)/12)*Pi)*Log[mu2/s]^3 + (17*Log[mu2/s]^4)/48 + 
      G[1, 1, 0, x]*(-21 + (49*I)*Pi + 5*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-21 + (103*I)*Pi + 5*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-563/4 + (114*I)*Pi + 5*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-93/2 + (10*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 1, x]*(-1733/36 - ((581*I)/4)*Pi + (-28/3 + (2*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 - (129*zeta[2])/2) + G[0, 0, x]*
       (607/36 - (30*I)*Pi + (35/3 + (2*I)*Pi)*Log[mu2/s] - 
        (5*Log[mu2/s]^2)/2 - (35*zeta[2])/2) + Log[mu2/s]^2*
       (-91/18 - ((9*I)/4)*Pi - (95*zeta[2])/24) + (8777/144 + ((29*I)/3)*Pi)*
       zeta[2] + G[1, 0, x]*(-1733/36 + ((125*I)/6)*Pi + 
        (-28/3 + (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (23*zeta[2])/2) + 
      G[1, 1, x]*(-553/72 + ((643*I)/4)*Pi + (79/6 - (3*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/2 + (69*zeta[2])/2) + 
      G[0, x]*(277/4 - ((365*I)/18)*Pi + (-3/2 - (3*I)*Pi)*Log[mu2/s]^2 + 
        (63/2 + (34*I)*Pi)*zeta[2] + Log[mu2/s]*(11 - ((2*I)/3)*Pi + 
          12*zeta[2]) - 4*zeta[3]) + (2509/36 + ((89*I)/2)*Pi)*zeta[3] + 
      Log[mu2/s]*(-722/27 - ((1109*I)/72)*Pi + (275/24 - ((29*I)/12)*Pi)*
         zeta[2] + (3*zeta[3])/2) + G[1, x]*(-8591/72 - ((649*I)/9)*Pi + 
        (-29/24 + ((3*I)/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
        Log[mu2/s]*(-391/24 + ((17*I)/12)*Pi - (23*zeta[2])/2) + 
        (-1609/24 - ((105*I)/2)*Pi)*zeta[2] + 11*zeta[3]) + 
      (2333*zeta[4])/96) + x^3*(-182*G[0, 0, 0, 0, x] + 44*G[0, 0, 0, 1, x] + 
      44*G[0, 0, 1, 0, x] - 115*G[0, 0, 1, 1, x] + 132*G[0, 1, 0, 0, x] - 
      18*G[0, 1, 0, 1, x] - 18*G[0, 1, 1, 0, x] + 113*G[0, 1, 1, 1, x] + 
      134*G[1, 0, 0, 0, x] - 8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 
      91*G[1, 0, 1, 1, x] - 96*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
      6*G[1, 1, 1, 0, x] - 101*G[1, 1, 1, 1, x] + 
      G[0, 0, 1, x]*(-77/6 - (89*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-77/6 + (96*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-257/3 + (108*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-36 - (113*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 1, 0, x]*(365/6 - (90*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 1, x]*(365/6 + (95*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-12 + (107*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 0, 0, x]*(113/3 - (114*I)*Pi + 24*Log[mu2/s]) + 
      G[1, 0, x]*(-137/2 - ((281*I)/6)*Pi - 22*Log[mu2/s] + 3*Log[mu2/s]^2 - 
        95*zeta[2]) + G[0, 1, x]*(-137/2 - ((281*I)/6)*Pi - 22*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 94*zeta[2]) + (411/2 + ((281*I)/2)*Pi)*zeta[2] + 
      66*Log[mu2/s]*zeta[2] - 9*Log[mu2/s]^2*zeta[2] + 
      G[0, 0, x]*(137/2 + ((281*I)/6)*Pi + 22*Log[mu2/s] - 3*Log[mu2/s]^2 + 
        47*zeta[2]) + G[1, 1, x]*(137/2 + ((281*I)/6)*Pi + 22*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 106*zeta[2]) + 
      G[1, x]*((-653/6 + (84*I)*Pi)*zeta[2] - 6*Log[mu2/s]*zeta[2] - 
        98*zeta[3]) + (437/6 + (173*I)*Pi)*zeta[3] + 
      G[0, x]*((-211/6 - (102*I)*Pi)*zeta[2] + 24*Log[mu2/s]*zeta[2] + 
        98*zeta[3]) + (3547*zeta[4])/4))/Nc + 
  Nc*(((3575*I)/72)*Pi + (55*G[0, 0, 0, 0, x])/2 - 14*G[0, 0, 0, 1, x] - 
    14*G[0, 0, 1, 0, x] - (95*G[0, 0, 1, 1, x])/2 + 5*G[0, 1, 0, 0, x] + 
    45*G[0, 1, 0, 1, x] + 45*G[0, 1, 1, 0, x] - (131*G[0, 1, 1, 1, x])/2 - 
    (123*G[1, 0, 0, 0, x])/2 - 9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] + 
    94*G[1, 0, 1, 1, x] + 111*G[1, 1, 0, 0, x] - (205*G[1, 1, 0, 1, x])/2 - 
    (205*G[1, 1, 1, 0, x])/2 + 103*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(-11/3 - ((119*I)/2)*Pi - 60*Log[mu2/s]) + 
    G[0, 0, 0, x]*(125/6 - ((33*I)/2)*Pi - 30*Log[mu2/s]) - 
    (I/2)*Pi*Log[mu2/s]^2 + G[0, 0, 1, x]*(-209/4 - ((109*I)/2)*Pi + 
      7*Log[mu2/s]) + G[0, 1, 0, x]*(-209/4 + (57*I)*Pi + 7*Log[mu2/s]) + 
    G[1, 0, 0, x]*(731/12 - ((127*I)/2)*Pi + 7*Log[mu2/s]) + 
    G[0, 1, 1, x]*(611/12 + (I/2)*Pi + 21*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-89/12 + ((59*I)/2)*Pi + 21*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-89/12 + (106*I)*Pi + 21*Log[mu2/s]) + 
    G[0, 1, x]*(265/6 - ((22*I)/3)*Pi + (-6 + (30*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - (501*zeta[2])/2) + 
    G[1, 0, x]*(265/6 + ((95*I)/2)*Pi + (-6 + (30*I)*Pi)*Log[mu2/s] + 
      Log[mu2/s]^2 - 24*zeta[2]) + Log[mu2/s]*(((115*I)/6)*Pi - 18*zeta[2]) + 
    (-746/3 - (135*I)*Pi)*zeta[2] + G[0, 0, x]*(-1559/36 - ((57*I)/2)*Pi + 
      (35/12 - ((49*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
      (675*zeta[2])/4) + G[1, 1, x]*(-757/24 - ((115*I)/12)*Pi + 
      (3/2 - (45*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 410*zeta[2]) + 
    ((-9*I)*Pi*G[0, 0, 0, x] - 9*G[0, 0, 0, 0, x] + 18*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((-6*I)*Pi*G[1, 1, 1, x] - 6*G[1, 1, 1, 1, x] + 
      12*G[1, 1, x]*zeta[2])/x^2 + G[1, x]*(3575/72 + ((763*I)/24)*Pi + 
      (-1/2 - (2*I)*Pi)*Log[mu2/s]^2 + (220/3 - ((127*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(115/6 - ((11*I)/2)*Pi + 30*zeta[2]) - 201*zeta[3]) + 
    G[0, x]*(((31*I)/36)*Pi + (I/4)*Pi*Log[mu2/s]^2 + 
      (253/2 - ((113*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-37*I)/12)*Pi + 
        3*zeta[2]) - (29*zeta[3])/2) + (1091/6 + ((141*I)/2)*Pi)*zeta[3] + 
    ((-3*I)*Pi*G[0, 0, 1, x] - (22*I)*Pi*G[0, 1, 0, x] + 
      (18*I)*Pi*G[1, 0, 0, x] - 3*G[0, 0, 1, 1, x] - 22*G[0, 1, 0, 1, x] - 
      22*G[0, 1, 1, 0, x] + 70*G[0, 1, 1, 1, x] + 18*G[1, 0, 0, 1, x] + 
      18*G[1, 0, 1, 0, x] + 3*G[1, 0, 1, 1, x] + 57*G[1, 1, 0, 0, x] + 
      33*G[1, 1, 0, 1, x] + 33*G[1, 1, 1, 0, x] - 59*G[1, 1, 1, 1, x] + 
      G[1, 0, 1, x]*(385/6 + (11*I)*Pi - 10*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-11/3 + (38*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 1, 0, x]*(385/6 + (80*I)*Pi - 10*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-147/4 + (16*I)*Pi + 42*Log[mu2/s]) + 
      G[1, 1, x]*(8699/72 + ((559*I)/12)*Pi + (115/6 + (31*I)*Pi)*
         Log[mu2/s] - Log[mu2/s]^2/2 - (429*zeta[2])/2) + 
      G[1, 0, x]*(((385*I)/6)*Pi - (10*I)*Pi*Log[mu2/s] - 113*zeta[2]) + 
      G[0, 1, x]*(((-11*I)/3)*Pi - (10*I)*Pi*Log[mu2/s] + 33*zeta[2]) + 
      G[1, x]*(((8699*I)/72)*Pi - (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((115*I)/6)*Pi - 18*zeta[2]) + (-1076/3 - ((123*I)/2)*Pi)*
         zeta[2] + 107*zeta[3]))/x + ((21*I)*Pi*G[0, 1, 1, x] - 
      (23*I)*Pi*G[1, 0, 1, x] - I*Pi*G[1, 1, 0, x] - 
      (37*G[0, 0, 0, 0, x])/2 + 20*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] + 
      80*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] + 21*G[0, 1, 0, 1, x] + 
      21*G[0, 1, 1, 0, x] + (125*G[1, 0, 0, 0, x])/2 - 23*G[1, 0, 0, 1, x] - 
      23*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x] + G[0, 1, 0, x]*
       (249/4 + (11*I)*Pi - 11*Log[mu2/s]) + G[1, 0, 0, x]*
       (-151/12 + ((57*I)/2)*Pi - 11*Log[mu2/s]) + 
      G[0, 0, 1, x]*(249/4 + (89*I)*Pi - 11*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-125/6 + ((63*I)/2)*Pi + 30*Log[mu2/s]) + 
      G[0, 0, x]*(1559/36 + ((77*I)/2)*Pi + (-35/12 + ((41*I)/2)*Pi)*
         Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (747*zeta[2])/4) + 
      G[0, 1, x]*(((249*I)/4)*Pi - (11*I)*Pi*Log[mu2/s] - 115*zeta[2]) + 
      ((449*I)/6)*Pi*zeta[2] + G[1, 0, x]*(((-151*I)/12)*Pi - 
        (11*I)*Pi*Log[mu2/s] + 57*zeta[2]) + (-449/6 + ((59*I)/2)*Pi)*
       zeta[3] + G[0, x]*(((1559*I)/36)*Pi + ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-35*I)/12)*Pi - 3*zeta[2]) + (-479/2 + ((81*I)/4)*Pi)*
         zeta[2] + (29*zeta[3])/2) + G[1, x]*((-22*I)*Pi*zeta[2] + 
        22*zeta[3]) - (2111*zeta[4])/4)/(1 - x) + 
    x*(-1911959/15552 - ((56983*I)/648)*Pi + (191*G[0, 0, 0, 0, x])/6 - 
      12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] + (478*G[0, 0, 1, 1, x])/3 - 
      (99*G[0, 1, 0, 0, x])/2 - (47*G[0, 1, 0, 1, x])/2 - 
      (47*G[0, 1, 1, 0, x])/2 - 87*G[0, 1, 1, 1, x] - 
      (305*G[1, 0, 0, 0, x])/6 + 79*G[1, 0, 0, 1, x] + 79*G[1, 0, 1, 0, x] - 
      (1313*G[1, 0, 1, 1, x])/6 - 159*G[1, 1, 0, 0, x] + 
      178*G[1, 1, 0, 1, x] + 178*G[1, 1, 1, 0, x] - 82*G[1, 1, 1, 1, x] + 
      G[0, 0, 0, x]*(73/2 - ((43*I)/6)*Pi - 27*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-359/2 - 19*Log[mu2/s]) + G[0, 1, 1, x]*
       (2249/12 - ((259*I)/2)*Pi - 19*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-359/2 - ((953*I)/6)*Pi - 19*Log[mu2/s]) + 
      (569/216 - ((5*I)/12)*Pi)*Log[mu2/s]^3 - (7*Log[mu2/s]^4)/16 + 
      G[1, 0, 0, x]*(526/3 + ((301*I)/6)*Pi + 22*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-131/2 - (51*I)*Pi + 22*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-131/2 + ((508*I)/3)*Pi + 22*Log[mu2/s]) + 
      G[1, 1, 1, x]*(1229/12 + (123*I)*Pi + 27*Log[mu2/s]) + 
      G[1, 1, x]*(-5579/18 - ((491*I)/4)*Pi + (-137/3 + ((38*I)/3)*Pi)*
         Log[mu2/s] + (7*Log[mu2/s]^2)/3 - 503*zeta[2]) + 
      G[1, 0, x]*(7327/36 + ((103*I)/4)*Pi + (359/12 - ((7*I)/6)*Pi)*
         Log[mu2/s] - (25*Log[mu2/s]^2)/12 - (1411*zeta[2])/4) + 
      G[0, 0, x]*(-470/9 - ((457*I)/12)*Pi + (-109/12 - ((47*I)/6)*Pi)*
         Log[mu2/s] - (17*Log[mu2/s]^2)/12 - (17*zeta[2])/4) + 
      (-156061/432 - ((3433*I)/36)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(2231/216 + ((71*I)/18)*Pi + (85*zeta[2])/24) + 
      G[0, 1, x]*(7327/36 + ((911*I)/6)*Pi + (359/12 - ((7*I)/6)*Pi)*
         Log[mu2/s] - (25*Log[mu2/s]^2)/12 + (765*zeta[2])/4) + 
      G[0, x]*(409/12 + ((2881*I)/18)*Pi + (35/4 + ((49*I)/3)*Pi)*
         Log[mu2/s] + (-9/4 - ((7*I)/2)*Pi)*Log[mu2/s]^2 + 
        (677/4 - ((15*I)/2)*Pi)*zeta[2] - (119*zeta[3])/2) + 
      Log[mu2/s]*(-5335/162 - ((3275*I)/216)*Pi + (-895/72 + ((7*I)/4)*Pi)*
         zeta[2] - (13*zeta[3])/3) + (-3097/54 - ((369*I)/2)*Pi)*zeta[3] + 
      G[1, x]*(-19243/216 - ((10871*I)/72)*Pi + (-41/24 + ((17*I)/4)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/3 + Log[mu2/s]*
         (-3209/72 - ((115*I)/6)*Pi - (34*zeta[2])/3) + 
        (13403/24 + ((1169*I)/12)*Pi)*zeta[2] + (563*zeta[3])/2) - 
      (14003*zeta[4])/32) + x^4*(-48*G[0, 0, 0, 0, x] + 48*G[0, 0, 0, 1, x] + 
      48*G[0, 0, 1, 0, x] - 48*G[0, 0, 1, 1, x] + 48*G[0, 1, 0, 0, x] - 
      48*G[0, 1, 0, 1, x] - 48*G[0, 1, 1, 0, x] + 48*G[0, 1, 1, 1, x] + 
      48*G[1, 0, 0, 0, x] - 48*G[1, 0, 0, 1, x] - 48*G[1, 0, 1, 0, x] + 
      48*G[1, 0, 1, 1, x] - 48*G[1, 1, 0, 0, x] + 48*G[1, 1, 0, 1, x] + 
      48*G[1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, x] - 48*G[0, 0, x]*zeta[2] + 
      48*G[0, 1, x]*zeta[2] + 48*G[1, 0, x]*zeta[2] - 48*G[1, 1, x]*zeta[2] - 
      180*zeta[4]) + (2231*zeta[4])/4 + 
    x^3*(116*G[0, 0, 0, 0, x] - 119*G[0, 0, 0, 1, x] - 119*G[0, 0, 1, 0, x] + 
      148*G[0, 0, 1, 1, x] - 120*G[0, 1, 0, 0, x] + 109*G[0, 1, 0, 1, x] + 
      109*G[0, 1, 1, 0, x] - 124*G[0, 1, 1, 1, x] - 68*G[1, 0, 0, 0, x] + 
      71*G[1, 0, 0, 1, x] + 71*G[1, 0, 1, 0, x] - 100*G[1, 0, 1, 1, x] + 
      60*G[1, 1, 0, 0, x] - 49*G[1, 1, 0, 1, x] - 49*G[1, 1, 1, 0, x] + 
      64*G[1, 1, 1, 1, x] + G[1, 1, 0, x]*(-199/6 - (13*I)*Pi - 
        24*Log[mu2/s]) + G[0, 1, 1, x]*(-374/3 - (39*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-199/6 - (53*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-161/3 - (15*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, x]*(535/6 + (7*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-7/3 + (21*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 0, 1, x]*(535/6 + (47*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 1, x]*(206/3 + (45*I)*Pi + 30*Log[mu2/s]) + 
      G[1, 0, x]*(-331/12 - (53*I)*Pi + (-35/2 + (3*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (187*zeta[2])/2) + 
      G[0, 1, x]*(-331/12 - (53*I)*Pi + (-35/2 + (3*I)*Pi)*Log[mu2/s] + 
        (9*Log[mu2/s]^2)/2 - (163*zeta[2])/2) + (331/4 + (159*I)*Pi)*
       zeta[2] + (105/2 - (9*I)*Pi)*Log[mu2/s]*zeta[2] - 
      (27*Log[mu2/s]^2*zeta[2])/2 + G[1, 1, x]*(331/12 + (53*I)*Pi + 
        (35/2 - (3*I)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/2 + (19*zeta[2])/2) + 
      G[0, 0, x]*(331/12 + (53*I)*Pi + (35/2 - (3*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (259*zeta[2])/2) + 
      G[0, x]*((-871/6 - I*Pi)*zeta[2] - 12*Log[mu2/s]*zeta[2] - 
        27*zeta[3]) + (183/2 - (54*I)*Pi)*zeta[3] + 
      G[1, x]*((-137/6 + (19*I)*Pi)*zeta[2] + 30*Log[mu2/s]*zeta[2] + 
        39*zeta[3]) + (615*zeta[4])/4) + 
    x^2*(-53987/1944 - ((1678*I)/81)*Pi - (569*G[0, 0, 0, 0, x])/6 + 
      32*G[0, 0, 0, 1, x] + 32*G[0, 0, 1, 0, x] - (400*G[0, 0, 1, 1, x])/3 + 
      221*G[0, 1, 0, 0, x] - 108*G[0, 1, 0, 1, x] - 108*G[0, 1, 1, 0, x] + 
      (317*G[0, 1, 1, 1, x])/2 + (509*G[1, 0, 0, 0, x])/6 - 
      (99*G[1, 0, 0, 1, x])/2 - (99*G[1, 0, 1, 0, x])/2 + 
      (535*G[1, 0, 1, 1, x])/3 + 16*G[1, 1, 0, 0, x] - 
      (203*G[1, 1, 0, 1, x])/2 - (203*G[1, 1, 1, 0, x])/2 + 
      (47*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(-1717/12 - (111*I)*Pi - 
        33*Log[mu2/s]) + G[1, 0, 0, x]*(-683/4 + ((37*I)/3)*Pi - 
        23*Log[mu2/s]) + G[0, 1, 0, x]*(4/3 + (90*I)*Pi - 23*Log[mu2/s]) + 
      G[0, 0, 1, x]*(4/3 - ((373*I)/3)*Pi - 23*Log[mu2/s]) + 
      (5/27 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
      G[0, 0, 0, x]*(27/2 - ((269*I)/6)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 0, x]*(2039/12 - ((115*I)/2)*Pi + 28*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-253/6 + ((157*I)/2)*Pi + 28*Log[mu2/s]) + 
      G[1, 0, 1, x]*(2039/12 + ((941*I)/6)*Pi + 28*Log[mu2/s]) + 
      (11563/27 - ((611*I)/36)*Pi)*zeta[2] + Log[mu2/s]^2*
       (-121/27 - ((4*I)/9)*Pi + (85*zeta[2])/12) + 
      G[0, 1, x]*(-6517/36 - ((225*I)/4)*Pi + (-185/12 + (I/6)*Pi)*
         Log[mu2/s] - (29*Log[mu2/s]^2)/12 + (419*zeta[2])/4) + 
      G[0, 0, x]*(5743/36 + ((97*I)/4)*Pi + (113/12 - (I/6)*Pi)*Log[mu2/s] + 
        (29*Log[mu2/s]^2)/12 + (435*zeta[2])/4) + 
      G[1, 0, x]*(-6517/36 - ((65*I)/4)*Pi + (-185/12 + (I/6)*Pi)*
         Log[mu2/s] - (29*Log[mu2/s]^2)/12 + (543*zeta[2])/4) + 
      G[1, 1, x]*(7291/36 + ((193*I)/4)*Pi + (257/12 - (I/6)*Pi)*Log[mu2/s] + 
        (29*Log[mu2/s]^2)/12 + (1327*zeta[2])/4) + 
      G[1, x]*(1117/12 + ((109*I)/3)*Pi + (-11/2 - I*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3/3 + Log[mu2/s]*(89/6 - (5*I)*Pi - (80*zeta[2])/3) + 
        (-1058/3 + ((82*I)/3)*Pi)*zeta[2] - (495*zeta[3])/2) + 
      G[0, x]*(-1117/12 - (39*I)*Pi + (9*Log[mu2/s]^2)/2 + 
        (-2077/12 - ((245*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (-35/2 + (3*I)*Pi + 18*zeta[2]) - 7*zeta[3]) + 
      Log[mu2/s]*(-1678/81 - ((314*I)/27)*Pi + (-1357/36 + ((11*I)/2)*Pi)*
         zeta[2] + zeta[3]/3) + (-9085/108 + (293*I)*Pi)*zeta[3] + 
      (5639*zeta[4])/4) + Nf^2*(((47*I)/6)*Pi - ((10*I)/3)*Pi*G[0, 1, x] - 
      (10*G[0, 1, 1, x])/3 + 6*G[1, 1, 1, x] + 
      G[1, 1, x]*(-241/18 + (2*I)*Pi - 4*Log[mu2/s]) + 
      ((8*I)/3)*Pi*Log[mu2/s] + (((4*I)/3)*Pi*G[0, 1, x] + 
        (4*G[0, 1, 1, x])/3 - (8*G[1, 1, 1, x])/3 + 
        G[1, 1, x]*(13/2 + (8*Log[mu2/s])/3) + 
        G[1, x]*(((13*I)/2)*Pi + ((8*I)/3)*Pi*Log[mu2/s] - 12*zeta[2]))/x - 
      12*zeta[2] + G[1, x]*(47/6 - ((193*I)/18)*Pi + (8/3 - (4*I)*Pi)*
         Log[mu2/s] + (46*zeta[2])/3) + x*(671/24 + ((437*I)/81)*Pi + 
        (4*I)*Pi*G[0, 0, 1, x] + (62/9 - (4*I)*Pi)*G[0, 1, 1, x] - 
        (4*I)*Pi*G[1, 0, 1, x] + (-74/9 + (4*I)*Pi)*G[1, 1, 1, x] + 
        4*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] + 
        4*G[1, 1, 1, 1, x] + (-1/18 - ((2*I)/3)*Pi)*Log[mu2/s]^2 - 
        (4*Log[mu2/s]^3)/9 + G[1, 1, x]*(58/9 - ((62*I)/9)*Pi + 
          (4*Log[mu2/s])/3 - 4*zeta[2]) + G[1, x]*(-713/162 + 
          ((154*I)/27)*Pi + (-20/27 + ((8*I)/3)*Pi)*Log[mu2/s] + 
          (2*Log[mu2/s]^2)/3 - (10*zeta[2])/3) + (619/54 + I*Pi)*zeta[2] + 
        Log[mu2/s]*(529/54 - ((23*I)/27)*Pi + (29*zeta[2])/9) + 
        G[0, 1, x]*(((62*I)/9)*Pi + 4*zeta[2]) + (5/3 - (4*I)*Pi)*zeta[3] - 
        11*zeta[4]) + x^3*((4*I)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 1, x] - 
        (4*I)*Pi*G[1, 0, 1, x] + (4*I)*Pi*G[1, 1, 1, x] + 
        4*G[0, 0, 1, 1, x] - 4*G[0, 1, 1, 1, x] - 4*G[1, 0, 1, 1, x] + 
        4*G[1, 1, 1, 1, x] + 4*G[0, 1, x]*zeta[2] - 4*G[1, 1, x]*zeta[2] - 
        (4*I)*Pi*zeta[3] - 11*zeta[4]) + 
      x^2*(-22765/648 - ((2143*I)/162)*Pi - (8*I)*Pi*G[0, 0, 1, x] + 
        (-44/9 + (8*I)*Pi)*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 1, x] + 
        (44/9 - (8*I)*Pi)*G[1, 1, 1, x] - 8*G[0, 0, 1, 1, x] + 
        8*G[0, 1, 1, 1, x] + 8*G[1, 0, 1, 1, x] - 8*G[1, 1, 1, 1, x] + 
        (-1/6 + ((2*I)/3)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + 
        G[1, x]*(-56/81 - ((40*I)/27)*Pi + (-40/27 - ((4*I)/3)*Pi)*
           Log[mu2/s] - (2*Log[mu2/s]^2)/3) + G[0, 1, x]*
         (((-44*I)/9)*Pi - 8*zeta[2]) + Log[mu2/s]*(-677/54 - 
          ((49*I)/27)*Pi - (29*zeta[2])/9) + (65/54 - I*Pi)*zeta[2] + 
        G[1, 1, x]*(((44*I)/9)*Pi + 8*zeta[2]) + (-5/3 + (8*I)*Pi)*zeta[3] + 
        22*zeta[4]))), 
 Nf^3*(x*(100/243 + ((40*I)/81)*Pi + (40/81 + ((8*I)/27)*Pi)*Log[mu2/s] + 
      (4*Log[mu2/s]^2)/27 - (8*zeta[2])/9) + 
    x^2*(-100/243 - ((40*I)/81)*Pi + (-40/81 - ((8*I)/27)*Pi)*Log[mu2/s] - 
      (4*Log[mu2/s]^2)/27 + (8*zeta[2])/9)) + 
  Nc^2*Nf*(-105025/1296 + ((14*I)/27)*Pi - (2*I)*Pi*G[0, 1, 0, x] + 
    (209/6 - (5*I)*Pi)*G[1, 0, 0, x] - (59*I)*Pi*G[1, 1, 0, x] + 
    15*G[0, 0, 0, 0, x] - 2*G[0, 1, 0, 0, x] - 5*G[1, 0, 0, 0, x] - 
    59*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(27 + (3*I)*Pi - 12*Log[mu2/s]) + 
    (20/9 + (I/2)*Pi)*Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + 
    Log[mu2/s]*(-1169/54 + ((47*I)/18)*Pi - (17*zeta[2])/6) + 
    (859/18 - ((215*I)/6)*Pi)*zeta[2] + 
    G[0, 0, x]*(-1175/18 + ((32*I)/3)*Pi + (-49/3 - (6*I)*Pi)*Log[mu2/s] + 
      3*Log[mu2/s]^2 + 17*zeta[2]) + G[1, 0, x]*(((209*I)/6)*Pi + 
      69*zeta[2]) + G[1, x]*((59*I)*Pi*zeta[2] - 59*zeta[3]) + 
    G[0, x]*(133/6 - ((604*I)/9)*Pi + (-3/2 + (3*I)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(-11/6 - ((58*I)/3)*Pi - 12*zeta[2]) + (21 - I*Pi)*zeta[2] - 
      8*zeta[3]) + (100/3 - (8*I)*Pi)*zeta[3] + 
    ((58*I)*Pi*G[1, 1, 0, x] + 58*G[1, 1, 0, 0, x] - 58*G[1, 0, x]*zeta[2] + 
      G[1, x]*((-58*I)*Pi*zeta[2] + 58*zeta[3]))/x + 
    x^2*(-69935/288 - ((34799*I)/648)*Pi + (178/9 + ((52*I)/3)*Pi)*
       G[0, 0, 0, x] - ((35*I)/3)*Pi*G[0, 1, 0, x] + (-178/9 - ((52*I)/3)*Pi)*
       G[1, 0, 0, x] + ((35*I)/3)*Pi*G[1, 1, 0, x] + 
      (52*G[0, 0, 0, 0, x])/3 - (35*G[0, 1, 0, 0, x])/3 - 
      (52*G[1, 0, 0, 0, x])/3 + (35*G[1, 1, 0, 0, x])/3 + 
      (77/36 - (I/2)*Pi)*Log[mu2/s]^3 - (3*Log[mu2/s]^4)/8 + 
      G[0, 0, x]*(((178*I)/9)*Pi - ((8*I)/3)*Pi*Log[mu2/s] - 
        (4*Log[mu2/s]^2)/3 - 15*zeta[2]) + (-778/27 + ((523*I)/36)*Pi)*
       zeta[2] + Log[mu2/s]^2*(869/72 + ((37*I)/12)*Pi + (9*zeta[2])/4) + 
      G[1, 0, x]*(((-178*I)/9)*Pi + 23*zeta[2]) + 
      G[0, x]*(-460/81 - ((551*I)/27)*Pi + (-10/3 + ((5*I)/3)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3 + Log[mu2/s]*(-551/27 - ((20*I)/3)*Pi - 
          (17*zeta[2])/3) + (6 + (10*I)*Pi)*zeta[2] - 11*zeta[3]) + 
      Log[mu2/s]*(-10373/216 + ((403*I)/108)*Pi + (-601/36 + ((5*I)/6)*Pi)*
         zeta[2] - 3*zeta[3]) + (-214/9 - (14*I)*Pi)*zeta[3] + 
      G[1, x]*(((-35*I)/3)*Pi*zeta[2] + (35*zeta[3])/3) - 
      (1499*zeta[4])/16) + x*(839465/2592 + ((86735*I)/648)*Pi - 
      ((23*I)/6)*Pi*G[0, 1, 0, x] + (-188/9 - ((5*I)/3)*Pi)*G[1, 0, 0, x] + 
      ((77*I)/6)*Pi*G[1, 1, 0, x] + (26*G[0, 0, 0, 0, x])/3 - 
      (23*G[0, 1, 0, 0, x])/6 - (5*G[1, 0, 0, 0, x])/3 + 
      (77*G[1, 1, 0, 0, x])/6 + G[0, 0, 0, x]*(-49/9 + ((8*I)/3)*Pi - 
        6*Log[mu2/s]) + (-101/36 + (I/2)*Pi)*Log[mu2/s]^3 + 
      (3*Log[mu2/s]^4)/8 + G[1, 0, x]*(((-188*I)/9)*Pi - (19*zeta[2])/2) + 
      Log[mu2/s]^2*(-343/24 - ((79*I)/12)*Pi - (9*zeta[2])/4) + 
      (-2729/27 + ((1085*I)/36)*Pi)*zeta[2] + 
      G[0, 0, x]*(-323/18 - ((131*I)/18)*Pi + (-11/6 - (I/3)*Pi)*Log[mu2/s] + 
        (17*Log[mu2/s]^2)/6 + zeta[2]) + 
      G[0, x]*(10397/162 + ((611*I)/27)*Pi + (11/6 - (I/6)*Pi)*Log[mu2/s]^2 - 
        Log[mu2/s]^3 + Log[mu2/s]*(2191/54 + ((11*I)/6)*Pi - zeta[2]/3) + 
        (193/6 + (4*I)*Pi)*zeta[2] - (15*zeta[3])/2) + 
      (-169/18 - ((9*I)/2)*Pi)*zeta[3] + Log[mu2/s]*
       (15049/216 + ((1295*I)/108)*Pi + (1135/36 - ((5*I)/6)*Pi)*zeta[2] + 
        3*zeta[3]) + G[1, x]*(((-77*I)/6)*Pi*zeta[2] + (77*zeta[3])/6) - 
      (351*zeta[4])/16) - (27*zeta[4])/4 + 
    ((2*I)*Pi*G[0, 1, 0, x] + (133/6 + (6*I)*Pi)*G[1, 0, 0, x] - 
      (6*I)*Pi*G[1, 1, 0, x] - 15*G[0, 0, 0, 0, x] + 2*G[0, 1, 0, 0, x] + 
      6*G[1, 0, 0, 0, x] - 6*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*
       (-28 - (3*I)*Pi + 12*Log[mu2/s]) + G[0, 0, x]*(129/2 - ((29*I)/3)*Pi + 
        (55/3 + (6*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - 17*zeta[2]) + 
      G[1, 0, x]*(((133*I)/6)*Pi - 6*zeta[2]) - ((133*I)/6)*Pi*zeta[2] + 
      G[1, x]*((6*I)*Pi*zeta[2] - 6*zeta[3]) + (133/6 + (8*I)*Pi)*zeta[3] + 
      G[0, x]*(((129*I)/2)*Pi - (3*I)*Pi*Log[mu2/s]^2 + 
        (-457/6 + I*Pi)*zeta[2] + Log[mu2/s]*(((55*I)/3)*Pi + 12*zeta[2]) + 
        8*zeta[3]) + (27*zeta[4])/2)/(1 - x) + 
    x^3*((-14*I)*Pi*G[0, 0, 0, x] + (14*I)*Pi*G[0, 1, 0, x] + 
      (14*I)*Pi*G[1, 0, 0, x] - (14*I)*Pi*G[1, 1, 0, x] - 
      14*G[0, 0, 0, 0, x] + 14*G[0, 1, 0, 0, x] + 14*G[1, 0, 0, 0, x] - 
      14*G[1, 1, 0, 0, x] + 14*G[0, 0, x]*zeta[2] - 14*G[1, 0, x]*zeta[2] + 
      G[1, x]*((14*I)*Pi*zeta[2] - 14*zeta[3]) + (14*I)*Pi*zeta[3] + 
      G[0, x]*((-14*I)*Pi*zeta[2] + 14*zeta[3]) + 98*zeta[4])) + 
  (Nf*(8497/1296 + ((238*I)/27)*Pi - 4*G[0, 0, 0, 0, x] + 
     (57*G[0, 0, 0, 1, x])/2 + (57*G[0, 0, 1, 0, x])/2 - 
     33*G[0, 0, 1, 1, x] - 5*G[0, 1, 0, 0, x] + (15*G[0, 1, 0, 1, x])/2 + 
     (15*G[0, 1, 1, 0, x])/2 - 39*G[0, 1, 1, 1, x] - 29*G[1, 0, 0, 0, x] - 
     9*G[1, 0, 0, 1, x] - 9*G[1, 0, 1, 0, x] + 17*G[1, 0, 1, 1, x] + 
     59*G[1, 1, 0, 0, x] - 42*G[1, 1, 0, 1, x] - 42*G[1, 1, 1, 0, x] + 
     96*G[1, 1, 1, 1, x] + G[1, 1, 1, x]*(-112/3 + (24*I)*Pi - 
       30*Log[mu2/s]) + G[0, 0, 0, x]*(-13/6 + ((13*I)/2)*Pi - 
       18*Log[mu2/s]) + (-14/9 + I*Pi)*Log[mu2/s]^2 - (2*Log[mu2/s]^3)/9 + 
     G[0, 0, 1, x]*(-8 + ((3*I)/2)*Pi + 6*Log[mu2/s]) + 
     G[0, 1, 0, x]*(-8 + ((17*I)/2)*Pi + 6*Log[mu2/s]) + 
     G[1, 0, 0, x]*(-16/3 - (32*I)*Pi + 6*Log[mu2/s]) + 
     G[1, 0, 1, x]*(-37/6 + (18*I)*Pi + 10*Log[mu2/s]) + 
     G[0, 1, 1, x]*(125/6 - ((43*I)/2)*Pi + 10*Log[mu2/s]) + 
     G[1, 1, 0, x]*(-37/6 + (27*I)*Pi + 10*Log[mu2/s]) + 
     G[0, 1, x]*(-8/3 + ((41*I)/6)*Pi + (-6 + (16*I)*Pi)*Log[mu2/s] - 
       (191*zeta[2])/2) + G[0, 0, x]*(181/6 - ((11*I)/3)*Pi + 
       (13/2 - (9*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (57*zeta[2])/2) + 
     Log[mu2/s]*(-122/27 + ((8*I)/9)*Pi - (97*zeta[2])/6) + 
     G[1, 0, x]*(-8/3 - ((35*I)/2)*Pi + (-6 + (16*I)*Pi)*Log[mu2/s] - 
       zeta[2]/2) + (-520/9 - (38*I)*Pi)*zeta[2] + 
     G[1, 1, x]*(71/3 - (37*I)*Pi + (13/2 - (25*I)*Pi)*Log[mu2/s] - 
       (5*Log[mu2/s]^2)/2 + (205*zeta[2])/2) + 
     G[1, x]*(28/3 + ((47*I)/2)*Pi + (3/2 - ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
       (301/3 - (35*I)*Pi)*zeta[2] + Log[mu2/s]*(5/2 + ((7*I)/2)*Pi + 
         30*zeta[2]) - 81*zeta[3]) + (917/18 + ((9*I)/2)*Pi)*zeta[3] + 
     G[0, x]*(4 + (29*I)*Pi + (1/6 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + 
       Log[mu2/s]*(3/2 + ((5*I)/6)*Pi - 18*zeta[2]) + (-17/2 - ((21*I)/2)*Pi)*
        zeta[2] + (73*zeta[3])/2) + ((3*I)*Pi*G[0, 0, 1, x] - 
       (12*I)*Pi*G[0, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, x] + 
       3*G[0, 0, 1, 1, x] - 12*G[0, 1, 0, 1, x] - 12*G[0, 1, 1, 0, x] + 
       33*G[0, 1, 1, 1, x] + 4*G[1, 0, 0, 1, x] + 4*G[1, 0, 1, 0, x] - 
       G[1, 0, 1, 1, x] - 20*G[1, 1, 0, 0, x] + (71*G[1, 1, 0, 1, x])/2 + 
       (71*G[1, 1, 1, 0, x])/2 - 70*G[1, 1, 1, 1, x] + 
       G[1, 0, 1, x]*(12 - (3*I)*Pi - 6*Log[mu2/s]) + 
       G[1, 1, 0, x]*(12 + ((19*I)/2)*Pi - 6*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-41/3 + (15*I)*Pi - 6*Log[mu2/s]) + 
       G[1, 1, 1, x]*(43/2 - ((33*I)/2)*Pi + 18*Log[mu2/s]) + 
       G[1, 1, x]*(-70/9 + ((112*I)/3)*Pi + (23/6 + (15*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 - (177*zeta[2])/2) + 
       G[1, 0, x]*((12*I)*Pi - (6*I)*Pi*Log[mu2/s] - 19*zeta[2]) + 
       G[0, 1, x]*(((-41*I)/3)*Pi - (6*I)*Pi*Log[mu2/s] + 27*zeta[2]) + 
       G[1, x]*(((-70*I)/9)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(((23*I)/6)*Pi - 18*zeta[2]) + (-337/3 - (11*I)*Pi)*
          zeta[2] + 52*zeta[3]))/x + x^3*(2*G[0, 0, 0, 0, x] + 
       14*G[0, 0, 0, 1, x] + 14*G[0, 0, 1, 0, x] - 10*G[0, 0, 1, 1, x] + 
       18*G[0, 1, 0, 0, x] - 38*G[0, 1, 0, 1, x] - 38*G[0, 1, 1, 0, x] + 
       38*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] - 14*G[1, 0, 0, 1, x] - 
       14*G[1, 0, 1, 0, x] + 10*G[1, 0, 1, 1, x] - 18*G[1, 1, 0, 0, x] + 
       38*G[1, 1, 0, 1, x] + 38*G[1, 1, 1, 0, x] - 38*G[1, 1, 1, 1, x] + 
       G[0, 0, 0, x]*(-502/3 + (4*I)*Pi - 12*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-64 + (8*I)*Pi - 12*Log[mu2/s]) + 
       G[0, 1, 1, x]*(66 - (12*I)*Pi - 12*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-64 - (16*I)*Pi - 12*Log[mu2/s]) + 
       G[1, 0, 0, x]*(542/3 - (4*I)*Pi + 12*Log[mu2/s]) + 
       G[0, 1, 0, x]*(152/3 - (8*I)*Pi + 12*Log[mu2/s]) + 
       G[1, 1, 1, x]*(-158/3 + (12*I)*Pi + 12*Log[mu2/s]) + 
       G[0, 0, 1, x]*(152/3 + (16*I)*Pi + 12*Log[mu2/s]) + 
       G[1, 1, x]*(155 - ((353*I)/3)*Pi + (-1 + (2*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2 - 57*zeta[2]) + G[0, 0, x]*(155 - ((353*I)/3)*Pi + 
         (-1 + (2*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 - zeta[2]) + 
       (465 - (353*I)*Pi)*zeta[2] + (-3 + (6*I)*Pi)*Log[mu2/s]*zeta[2] + 
       3*Log[mu2/s]^2*zeta[2] + G[1, 0, x]*(-155 + ((353*I)/3)*Pi + 
         (1 - (2*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + zeta[2]) + 
       G[0, 1, x]*(-155 + ((353*I)/3)*Pi + (1 - (2*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2 + 57*zeta[2]) + G[1, x]*((232/3 - (8*I)*Pi)*zeta[2] + 
         12*Log[mu2/s]*zeta[2] - 28*zeta[3]) + (-130 - (28*I)*Pi)*zeta[3] + 
       G[0, x]*((-112/3 + (8*I)*Pi)*zeta[2] - 12*Log[mu2/s]*zeta[2] + 
         28*zeta[3]) - 40*zeta[4]) - (267*zeta[4])/4 + 
     ((4*I)*Pi*G[0, 1, 1, x] - (12*I)*Pi*G[1, 0, 1, x] - 
       (3*I)*Pi*G[1, 1, 0, x] + 4*G[0, 0, 0, 0, x] - (57*G[0, 0, 0, 1, x])/
        2 - (57*G[0, 0, 1, 0, x])/2 + 44*G[0, 0, 1, 1, x] + 
       5*G[0, 1, 0, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] + 
       27*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
       3*G[1, 1, 0, 0, x] + G[0, 1, 0, x]*(12 + (3*I)*Pi - 6*Log[mu2/s]) + 
       G[1, 0, 0, x]*(-41/3 + (9*I)*Pi - 6*Log[mu2/s]) + 
       G[0, 0, 1, x]*(12 + ((19*I)/2)*Pi - 6*Log[mu2/s]) + 
       G[0, 0, 0, x]*(1/2 - ((13*I)/2)*Pi + 18*Log[mu2/s]) + 
       ((77*I)/3)*Pi*zeta[2] + G[0, 0, x]*(-541/18 + ((20*I)/3)*Pi + 
         (-35/6 + (9*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
         (57*zeta[2])/2) + G[0, 1, x]*((12*I)*Pi - (6*I)*Pi*Log[mu2/s] + 
         45*zeta[2]) + G[1, 0, x]*(((-41*I)/3)*Pi - (6*I)*Pi*Log[mu2/s] + 
         45*zeta[2]) + G[0, x]*(((-541*I)/18)*Pi - ((3*I)/2)*Pi*
          Log[mu2/s]^2 + (-37/3 + ((21*I)/2)*Pi)*zeta[2] + 
         Log[mu2/s]*(((-35*I)/6)*Pi + 18*zeta[2]) - (73*zeta[3])/2) + 
       (-77/3 - ((25*I)/2)*Pi)*zeta[3] + G[1, x]*((-9*I)*Pi*zeta[2] + 
         9*zeta[3]) + (165*zeta[4])/4)/(1 - x) + 
     x*(-2009/2592 - ((15317*I)/216)*Pi - 4*G[0, 0, 0, 0, x] + 
       (27*G[0, 0, 0, 1, x])/2 + (27*G[0, 0, 1, 0, x])/2 + 
       4*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 0, x] - (25*G[0, 1, 0, 1, x])/2 - 
       (25*G[0, 1, 1, 0, x])/2 - 2*G[0, 1, 1, 1, x] - 18*G[1, 0, 0, 0, x] + 
       (97*G[1, 0, 0, 1, x])/2 + (97*G[1, 0, 1, 0, x])/2 - 
       70*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - (59*G[1, 1, 0, 1, x])/2 - 
       (59*G[1, 1, 1, 0, x])/2 + 28*G[1, 1, 1, 1, x] + 
       G[0, 0, 0, x]*(-259/6 - ((17*I)/2)*Pi - 18*Log[mu2/s]) + 
       G[0, 1, 1, x]*(285/2 - ((49*I)/2)*Pi - 10*Log[mu2/s]) + 
       G[1, 0, 1, x]*(-115/2 - ((63*I)/2)*Pi - 10*Log[mu2/s]) + 
       G[1, 1, 0, x]*(-115/2 - ((83*I)/2)*Pi - 10*Log[mu2/s]) + 
       (17/36 + (I/6)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/24 + 
       G[0, 1, 0, x]*(-89/2 + ((11*I)/2)*Pi + 10*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-89/2 + ((55*I)/2)*Pi + 10*Log[mu2/s]) + 
       G[1, 0, 0, x]*(289/2 + ((81*I)/2)*Pi + 10*Log[mu2/s]) + 
       G[1, 1, 1, x]*(-29/2 + ((33*I)/2)*Pi + 18*Log[mu2/s]) + 
       G[1, 0, x]*(-230/9 + ((685*I)/6)*Pi + (163/6 - I*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 - (207*zeta[2])/2) + Log[mu2/s]^2*
        (205/72 - ((7*I)/4)*Pi - zeta[2]/12) + (11035/36 - ((2503*I)/12)*Pi)*
        zeta[2] + G[0, 0, x]*(-160/3 - ((595*I)/6)*Pi + (-23/2 - (5*I)*Pi)*
          Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (17*zeta[2])/2) + 
       G[0, 1, x]*(-230/9 + ((751*I)/6)*Pi + (163/6 - I*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 + (33*zeta[2])/2) + G[1, 1, x]*
        (129 - ((219*I)/2)*Pi + (-75/2 + (11*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (73*zeta[2])/2) + 
       Log[mu2/s]*(1543/216 - ((149*I)/36)*Pi + (251/12 + ((11*I)/6)*Pi)*
          zeta[2] - 2*zeta[3]) + (-1516/9 + (9*I)*Pi)*zeta[3] + 
       G[0, x]*(-283/18 - ((731*I)/9)*Pi + (4/3 + I*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-7/3 + ((55*I)/3)*Pi - 18*zeta[2]) + 
         (619/6 - ((37*I)/2)*Pi)*zeta[2] + (23*zeta[3])/2) + 
       G[1, x]*(-187/3 + ((1727*I)/18)*Pi + (-9/2 + I*Pi)*Log[mu2/s]^2 + 
         Log[mu2/s]*(-15/2 - ((58*I)/3)*Pi - 6*zeta[2]) + 
         (195 + ((161*I)/2)*Pi)*zeta[2] + (41*zeta[3])/2) + 
       (3445*zeta[4])/48) + x^4*(24*G[0, 0, 0, 0, x] - 24*G[0, 0, 0, 1, x] - 
       24*G[0, 0, 1, 0, x] + 24*G[0, 0, 1, 1, x] - 24*G[0, 1, 0, 0, x] + 
       24*G[0, 1, 0, 1, x] + 24*G[0, 1, 1, 0, x] - 24*G[0, 1, 1, 1, x] - 
       24*G[1, 0, 0, 0, x] + 24*G[1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, x] - 
       24*G[1, 0, 1, 1, x] + 24*G[1, 1, 0, 0, x] - 24*G[1, 1, 0, 1, x] - 
       24*G[1, 1, 1, 0, x] + 24*G[1, 1, 1, 1, x] + 24*G[0, 0, x]*zeta[2] - 
       24*G[0, 1, x]*zeta[2] - 24*G[1, 0, x]*zeta[2] + 
       24*G[1, 1, x]*zeta[2] + 90*zeta[4]) + 
     x^2*(-185/32 - ((21*I)/8)*Pi + 40*G[0, 0, 0, 0, x] - 
       34*G[0, 0, 0, 1, x] - 34*G[0, 0, 1, 0, x] - 14*G[0, 0, 1, 1, x] - 
       12*G[0, 1, 0, 0, x] + 22*G[0, 1, 0, 1, x] + 22*G[0, 1, 1, 0, x] - 
       2*G[0, 1, 1, 1, x] + 18*G[1, 0, 0, 0, x] - 22*G[1, 0, 0, 1, x] - 
       22*G[1, 0, 1, 0, x] + 68*G[1, 0, 1, 1, x] - 34*G[1, 1, 0, 0, x] + 
       22*G[1, 1, 0, 1, x] + 22*G[1, 1, 1, 0, x] - 40*G[1, 1, 1, 1, x] + 
       G[0, 1, 0, x]*(-33 - (8*I)*Pi - 18*Log[mu2/s]) + 
       G[1, 0, 0, x]*(-883/3 - (22*I)*Pi - 18*Log[mu2/s]) + 
       G[1, 1, 1, x]*(83 - (36*I)*Pi - 18*Log[mu2/s]) + 
       G[0, 0, 1, x]*(-33 - (66*I)*Pi - 18*Log[mu2/s]) + 
       (-1/4 - (I/6)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/24 + 
       G[1, 1, 0, x]*(359/3 + (6*I)*Pi + 18*Log[mu2/s]) + 
       G[0, 0, 0, x]*(635/3 + (24*I)*Pi + 18*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-521/3 + (38*I)*Pi + 18*Log[mu2/s]) + 
       G[1, 0, 1, x]*(359/3 + (64*I)*Pi + 18*Log[mu2/s]) + 
       G[1, 1, x]*(-2699/9 + ((1385*I)/6)*Pi + (169/6 - (3*I)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/2 - (35*zeta[2])/2) + 
       G[0, 1, x]*(1613/9 - ((1409*I)/6)*Pi + (-169/6 + (3*I)*Pi)*
          Log[mu2/s] + (3*Log[mu2/s]^2)/2 - (29*zeta[2])/2) + 
       Log[mu2/s]^2*(-31/24 - ((3*I)/4)*Pi - (35*zeta[2])/12) + 
       (-8713/12 + ((2341*I)/4)*Pi)*zeta[2] + G[1, 0, x]*
        (1613/9 - ((1217*I)/6)*Pi + (-169/6 + (3*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (59*zeta[2])/2) + 
       G[0, 0, x]*(-527/9 + ((1241*I)/6)*Pi + (169/6 - (3*I)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/2 + (77*zeta[2])/2) + 
       G[0, x]*(-53 + ((347*I)/3)*Pi - 3*Log[mu2/s]^2 + (-86/3 + (10*I)*Pi)*
          zeta[2] + Log[mu2/s]*(-5 - (6*I)*Pi + 18*zeta[2]) - 24*zeta[3]) + 
       (1439/6 + (86*I)*Pi)*zeta[3] + Log[mu2/s]*(-21/8 - ((31*I)/12)*Pi + 
         (65/4 - ((47*I)/6)*Pi)*zeta[2] + 2*zeta[3]) + 
       G[1, x]*(53 - ((347*I)/3)*Pi + 3*Log[mu2/s]^2 + 
         Log[mu2/s]*(5 + (6*I)*Pi - 18*zeta[2]) + (-646/3 - (4*I)*Pi)*
          zeta[2] + 14*zeta[3]) + (7631*zeta[4])/48)))/Nc^2 + 
  Nc^3*(749225/5184 - ((101*I)/27)*Pi + ((11*I)/2)*Pi*G[0, 1, 0, x] + 
    (-467/12 + (15*I)*Pi)*G[1, 0, 0, x] + (74*I)*Pi*G[1, 1, 0, x] - 
    (67*G[0, 0, 0, 0, x])/2 + (11*G[0, 1, 0, 0, x])/2 + 15*G[1, 0, 0, 0, x] + 
    74*G[1, 1, 0, 0, x] + (-61/24 + ((3*I)/4)*Pi)*Log[mu2/s]^3 + 
    (9*Log[mu2/s]^4)/16 + G[0, 0, 0, x]*(-493/12 - ((13*I)/2)*Pi + 
      27*Log[mu2/s]) + G[1, 0, x]*(((-467*I)/12)*Pi - 104*zeta[2]) + 
    G[0, 0, x]*(111 - ((115*I)/6)*Pi + (263/12 + ((35*I)/2)*Pi)*Log[mu2/s] - 
      (19*Log[mu2/s]^2)/4 - (207*zeta[2])/4) + 
    Log[mu2/s]^2*(-887/72 - (2*I)*Pi - (27*zeta[2])/8) + 
    (-4631/144 + ((131*I)/3)*Pi)*zeta[2] + 
    ((-82*I)*Pi*G[1, 1, 0, x] - 82*G[1, 1, 0, 0, x] + 82*G[1, 0, x]*zeta[2] + 
      G[1, x]*((82*I)*Pi*zeta[2] - 82*zeta[3]))/x + 
    (-116/3 + ((45*I)/2)*Pi)*zeta[3] + 
    Log[mu2/s]*(6991/216 - ((743*I)/72)*Pi + (329/24 - ((5*I)/4)*Pi)*
       zeta[2] + (9*zeta[3])/2) + G[0, x]*(-7799/216 + ((9023*I)/72)*Pi + 
      (45/8 - ((37*I)/4)*Pi)*Log[mu2/s]^2 - (3*Log[mu2/s]^3)/2 + 
      (-451/8 + ((15*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
       (1031/72 + ((199*I)/6)*Pi + (71*zeta[2])/2) + 18*zeta[3]) + 
    G[1, x]*((-74*I)*Pi*zeta[2] + 74*zeta[3]) + 
    x^3*((34*I)*Pi*G[0, 0, 0, x] - (34*I)*Pi*G[0, 1, 0, x] - 
      (34*I)*Pi*G[1, 0, 0, x] + (34*I)*Pi*G[1, 1, 0, x] + 
      34*G[0, 0, 0, 0, x] - 34*G[0, 1, 0, 0, x] - 34*G[1, 0, 0, 0, x] + 
      34*G[1, 1, 0, 0, x] - 34*G[0, 0, x]*zeta[2] + 34*G[1, 0, x]*zeta[2] + 
      G[0, x]*((34*I)*Pi*zeta[2] - 34*zeta[3]) - (34*I)*Pi*zeta[3] + 
      G[1, x]*((-34*I)*Pi*zeta[2] + 34*zeta[3]) - 238*zeta[4]) + 
    ((-5*I)*Pi*G[0, 1, 0, x] + (-115/3 - (15*I)*Pi)*G[1, 0, 0, x] + 
      (15*I)*Pi*G[1, 1, 0, x] + 35*G[0, 0, 0, 0, x] - 5*G[0, 1, 0, 0, x] - 
      15*G[1, 0, 0, 0, x] + 15*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(133/3 + (5*I)*Pi - 30*Log[mu2/s]) + 
      ((115*I)/3)*Pi*zeta[2] + G[1, 0, x]*(((-115*I)/3)*Pi + 15*zeta[2]) + 
      G[0, 0, x]*(-115 + ((91*I)/6)*Pi + (-175/6 - (15*I)*Pi)*Log[mu2/s] + 
        (15*Log[mu2/s]^2)/2 + (95*zeta[2])/2) + 
      G[0, x]*((-115*I)*Pi + ((15*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-175*I)/6)*Pi - 30*zeta[2]) + (374/3 - ((5*I)/2)*Pi)*
         zeta[2] - 20*zeta[3]) + (-115/3 - (20*I)*Pi)*zeta[3] + 
      G[1, x]*((-15*I)*Pi*zeta[2] + 15*zeta[3]) - (135*zeta[4])/4)/(1 - x) + 
    (1189*zeta[4])/32 + x*(-5239909/15552 - ((37435*I)/216)*Pi + 
      ((28*I)/3)*Pi*G[0, 1, 0, x] + (757/36 + ((23*I)/3)*Pi)*G[1, 0, 0, x] - 
      ((58*I)/3)*Pi*G[1, 1, 0, x] - (53*G[0, 0, 0, 0, x])/3 + 
      (28*G[0, 1, 0, 0, x])/3 + (23*G[1, 0, 0, 0, x])/3 - 
      (58*G[1, 1, 0, 0, x])/3 + (305/72 - ((5*I)/4)*Pi)*Log[mu2/s]^3 - 
      (15*Log[mu2/s]^4)/16 + G[0, 0, 0, x]*(509/36 - ((17*I)/3)*Pi + 
        12*Log[mu2/s]) + (51385/432 - ((1351*I)/36)*Pi)*zeta[2] + 
      G[0, 0, x]*(829/24 + ((365*I)/36)*Pi + (-4 - ((2*I)/3)*Pi)*Log[mu2/s] - 
        (19*Log[mu2/s]^2)/3 + zeta[2]) + G[1, 0, x]*(((757*I)/36)*Pi + 
        4*zeta[2]) + Log[mu2/s]^2*(2555/108 + ((143*I)/12)*Pi + 
        (45*zeta[2])/8) + G[1, x]*(((58*I)/3)*Pi*zeta[2] - (58*zeta[3])/3) + 
      Log[mu2/s]*(-21415/324 - ((1015*I)/72)*Pi + (-4117/72 + ((25*I)/12)*Pi)*
         zeta[2] - (15*zeta[3])/2) + (31/9 + ((19*I)/2)*Pi)*zeta[3] + 
      G[0, x]*(-69475/648 - ((1451*I)/54)*Pi + (-19/24 + ((7*I)/6)*Pi)*
         Log[mu2/s]^2 + (5*Log[mu2/s]^3)/2 + Log[mu2/s]*
         (-13265/216 - ((67*I)/12)*Pi - (13*zeta[2])/6) + 
        (-623/24 - ((21*I)/2)*Pi)*zeta[2] + 17*zeta[3]) + 
      (1805*zeta[4])/32) + x^2*(1496117/7776 + ((8363*I)/216)*Pi + 
      (-350/9 - ((88*I)/3)*Pi)*G[0, 0, 0, x] + ((74*I)/3)*Pi*G[0, 1, 0, x] + 
      (350/9 + ((88*I)/3)*Pi)*G[1, 0, 0, x] - ((74*I)/3)*Pi*G[1, 1, 0, x] - 
      (88*G[0, 0, 0, 0, x])/3 + (74*G[0, 1, 0, 0, x])/3 + 
      (88*G[1, 0, 0, 0, x])/3 - (74*G[1, 1, 0, 0, x])/3 + 
      (-61/36 + (I/2)*Pi)*Log[mu2/s]^3 + (3*Log[mu2/s]^4)/8 + 
      G[1, 0, x]*(((350*I)/9)*Pi - 34*zeta[2]) + 
      Log[mu2/s]^2*(-2449/216 - ((29*I)/12)*Pi - (9*zeta[2])/4) + 
      (5711/108 - ((1247*I)/36)*Pi)*zeta[2] + 
      G[0, 0, x]*(((-350*I)/9)*Pi + ((8*I)/3)*Pi*Log[mu2/s] + 
        (4*Log[mu2/s]^2)/3 + 26*zeta[2]) + G[1, x]*(((74*I)/3)*Pi*zeta[2] - 
        (74*zeta[3])/3) + (371/9 + (27*I)*Pi)*zeta[3] + 
      Log[mu2/s]*(21857/648 - ((19*I)/4)*Pi + (485/36 - ((5*I)/6)*Pi)*
         zeta[2] + 3*zeta[3]) + G[0, x]*(404/81 + ((484*I)/27)*Pi + 
        (8/3 - ((5*I)/3)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + 
        (18 - (23*I)*Pi)*zeta[2] + Log[mu2/s]*(484/27 + ((16*I)/3)*Pi + 
          (17*zeta[2])/3) + 24*zeta[3]) + (2935*zeta[4])/16)) + 
  Nf*(-1363/27 + ((181*I)/2)*Pi + 10*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
    6*G[0, 0, 1, 0, x] - 102*G[0, 0, 1, 1, x] - 7*G[0, 1, 0, 0, x] - 
    7*G[0, 1, 0, 1, x] - 7*G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x] - 
    13*G[1, 0, 0, 0, x] + 10*G[1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, x] + 
    2*G[1, 0, 1, 1, x] + 193*G[1, 1, 0, 0, x] - 77*G[1, 1, 0, 1, x] - 
    77*G[1, 1, 1, 0, x] + 101*G[1, 1, 1, 1, x] + 
    G[1, 1, 1, x]*(-8/3 + (6*I)*Pi - 18*Log[mu2/s]) + 
    G[1, 0, 1, x]*(148/3 + (8*I)*Pi - 4*Log[mu2/s]) + 
    G[0, 1, 1, x]*((-10*I)*Pi - 4*Log[mu2/s]) + 
    G[1, 1, 0, x]*(148/3 + (112*I)*Pi - 4*Log[mu2/s]) + 
    (-4/3 - ((9*I)/2)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + 
    G[1, 0, 0, x]*(-187/2 + I*Pi + 4*Log[mu2/s]) + 
    G[0, 1, 0, x]*(10/3 - (10*I)*Pi + 4*Log[mu2/s]) + 
    G[0, 0, 1, x]*(10/3 - (104*I)*Pi + 4*Log[mu2/s]) + 
    G[0, 0, 0, x]*(-170/3 + (10*I)*Pi + 6*Log[mu2/s]) + 
    G[1, 0, x]*(3 - ((253*I)/6)*Pi + 2*Log[mu2/s] - 54*zeta[2]) + 
    G[0, 0, x]*(494/9 - ((233*I)/6)*Pi + (29/2 - I*Pi)*Log[mu2/s] - 
      (11*Log[mu2/s]^2)/2 + zeta[2]/2) + (-2557/18 + ((215*I)/3)*Pi)*
     zeta[2] + Log[mu2/s]*(-41/2 + ((29*I)/2)*Pi + 17*zeta[2]) + 
    G[0, 1, x]*(3 + ((16*I)/3)*Pi + 2*Log[mu2/s] + 139*zeta[2]) + 
    G[1, 1, x]*(-989/18 + ((55*I)/2)*Pi + (-115/6 - (7*I)*Pi)*Log[mu2/s] + 
      (15*Log[mu2/s]^2)/2 + (325*zeta[2])/2) + 
    ((-9*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] - 9*G[0, 0, 1, 1, x] + 
      4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] + 
      G[1, 0, 1, 1, x] - 130*G[1, 1, 0, 0, x] + 27*G[1, 1, 0, 1, x] + 
      27*G[1, 1, 1, 0, x] - 39*G[1, 1, 1, 1, x] + 
      G[1, 0, 1, x]*(-7/3 + (3*I)*Pi + 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(109/3 + (5*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-7/3 - (101*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-100/3 + 12*Log[mu2/s]) + 
      G[1, 1, x]*(1375/18 - ((113*I)/6)*Pi + (101/6 + (5*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 - (145*zeta[2])/2) + 
      G[0, 1, x]*(((109*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 21*zeta[2]) + 
      G[1, 0, x]*(((-7*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] + 60*zeta[2]) + 
      G[1, x]*(((1375*I)/18)*Pi - ((9*I)/2)*Pi*Log[mu2/s]^2 + 
        (-59 + ((211*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((101*I)/6)*Pi + 
          18*zeta[2]) - 63*zeta[3]))/x + 
    G[1, x]*(181/2 - ((328*I)/9)*Pi + (-9/2 + ((15*I)/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(31/2 - ((157*I)/6)*Pi - 30*zeta[2]) + 
      (-413/6 - ((221*I)/2)*Pi)*zeta[2] - 4*zeta[3]) + 
    (-403/18 - (84*I)*Pi)*zeta[3] + G[0, x]*(41/2 + ((536*I)/9)*Pi + 
      (-4/3 - ((11*I)/2)*Pi)*Log[mu2/s]^2 + (265/6 + ((25*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]*(5/3 + ((83*I)/6)*Pi + 30*zeta[2]) + 22*zeta[3]) + 
    x^2*(-59555/972 - ((4339*I)/162)*Pi - 77*G[0, 0, 0, 0, x] + 
      73*G[0, 0, 0, 1, x] + 73*G[0, 0, 1, 0, x] + 9*G[0, 0, 1, 1, x] + 
      (124*G[0, 1, 0, 0, x])/3 - 35*G[0, 1, 0, 1, x] - 35*G[0, 1, 1, 0, x] - 
      (227*G[0, 1, 1, 1, x])/3 + 3*G[1, 0, 0, 0, x] + 3*G[1, 0, 0, 1, x] + 
      3*G[1, 0, 1, 0, x] - 87*G[1, 0, 1, 1, x] + (242*G[1, 1, 0, 0, x])/3 - 
      89*G[1, 1, 0, 1, x] - 89*G[1, 1, 1, 0, x] + (605*G[1, 1, 1, 1, x])/3 + 
      G[1, 1, 1, x]*(-110 + ((230*I)/3)*Pi - 36*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-85/3 - ((53*I)/3)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-490/3 - (18*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-85/3 + (58*I)*Pi - 24*Log[mu2/s]) + 
      (1/27 + ((2*I)/3)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/4 + 
      G[0, 0, 0, x]*(230/3 + (14*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 0, x]*(119 + ((65*I)/3)*Pi + 30*Log[mu2/s]) + 
      G[1, 0, 1, x]*(119 - (54*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 1, 1, x]*(46/3 - ((242*I)/3)*Pi + 30*Log[mu2/s]) + 
      G[0, 0, x]*(1115/18 + ((63*I)/2)*Pi + (-101/6 + (I/3)*Pi)*Log[mu2/s] + 
        (19*Log[mu2/s]^2)/6 - (175*zeta[2])/2) + (7253/108 + ((1298*I)/9)*Pi)*
       zeta[2] + Log[mu2/s]^2*(-131/27 - ((8*I)/9)*Pi + (28*zeta[2])/3) + 
      G[1, 1, x]*(-589/18 + ((97*I)/6)*Pi + (43/6 + (I/3)*Pi)*Log[mu2/s] + 
        (19*Log[mu2/s]^2)/6 + (111*zeta[2])/2) + 
      G[1, 0, x]*(-263/18 - ((79*I)/2)*Pi + (29/6 - (I/3)*Pi)*Log[mu2/s] - 
        (19*Log[mu2/s]^2)/6 + (119*zeta[2])/2) + 
      G[0, 1, x]*(-263/18 - ((49*I)/6)*Pi + (29/6 - (I/3)*Pi)*Log[mu2/s] - 
        (19*Log[mu2/s]^2)/6 + (233*zeta[2])/2) + 
      G[1, x]*(625/3 - ((49*I)/3)*Pi - 9*Log[mu2/s]^2 + 
        Log[mu2/s]*(31 - (6*I)*Pi - 36*zeta[2]) + (-184 - ((77*I)/3)*Pi)*
         zeta[2] - (187*zeta[3])/3) + Log[mu2/s]*(-4339/162 - 
        ((361*I)/27)*Pi + (-161/9 + (7*I)*Pi)*zeta[2] + zeta[3]/3) + 
      (4757/54 - ((146*I)/3)*Pi)*zeta[3] + G[0, x]*(-625/3 + ((38*I)/3)*Pi + 
        (8 - I*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/3 + (-16 + (16*I)*Pi)*
         zeta[2] + Log[mu2/s]*(-104/3 + (4*I)*Pi + (73*zeta[2])/3) + 
        (49*zeta[3])/3) - (3001*zeta[4])/8) + 
    ((-8*I)*Pi*G[1, 0, 1, x] + (11*I)*Pi*G[1, 1, 0, x] - 
      10*G[0, 0, 0, 0, x] + 6*G[0, 0, 0, 1, x] + 6*G[0, 0, 1, 0, x] + 
      114*G[0, 0, 1, 1, x] + 7*G[0, 1, 0, 0, x] + 13*G[1, 0, 0, 0, x] - 
      8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] + 11*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(54 - (10*I)*Pi - 6*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-223/6 + I*Pi - 4*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-10/3 + (3*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-10/3 + (116*I)*Pi - 4*Log[mu2/s]) + 
      G[0, 1, x]*(((-10*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] - 94*zeta[2]) + 
      G[0, 0, x]*(-500/9 + ((233*I)/6)*Pi + (-71/6 + I*Pi)*Log[mu2/s] + 
        (11*Log[mu2/s]^2)/2 - zeta[2]/2) + ((203*I)/6)*Pi*zeta[2] + 
      G[1, 0, x]*(((-223*I)/6)*Pi - (4*I)*Pi*Log[mu2/s] + 27*zeta[2]) + 
      G[0, x]*(((-500*I)/9)*Pi + ((11*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-71*I)/6)*Pi - 30*zeta[2]) + (101/6 - ((25*I)/2)*Pi)*
         zeta[2] - 22*zeta[3]) + (-203/6 + (84*I)*Pi)*zeta[3] + 
      G[1, x]*((-19*I)*Pi*zeta[2] + 19*zeta[3]) - (1313*zeta[4])/4)/(1 - x) + 
    x^4*(-24*G[0, 0, 0, 0, x] + 24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] - 
      24*G[0, 0, 1, 1, x] + 24*G[0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, x] - 
      24*G[0, 1, 1, 0, x] + 24*G[0, 1, 1, 1, x] + 24*G[1, 0, 0, 0, x] - 
      24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] + 24*G[1, 0, 1, 1, x] - 
      24*G[1, 1, 0, 0, x] + 24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 
      24*G[1, 1, 1, 1, x] - 24*G[0, 0, x]*zeta[2] + 24*G[0, 1, x]*zeta[2] + 
      24*G[1, 0, x]*zeta[2] - 24*G[1, 1, x]*zeta[2] - 90*zeta[4]) + 
    (1347*zeta[4])/4 + x*(108623/972 - ((23561*I)/162)*Pi + 
      (-67 - (3*I)*Pi)*G[0, 0, 0, x] + 3*G[0, 0, 0, 0, x] - 
      6*G[0, 0, 0, 1, x] - 6*G[0, 0, 1, 0, x] - 56*G[0, 0, 1, 1, x] - 
      (95*G[0, 1, 0, 0, x])/6 + 14*G[0, 1, 0, 1, x] + 14*G[0, 1, 1, 0, x] + 
      (143*G[0, 1, 1, 1, x])/3 - 8*G[1, 0, 0, 0, x] - G[1, 0, 0, 1, x] - 
      G[1, 0, 1, 0, x] + 38*G[1, 0, 1, 1, x] - (811*G[1, 1, 0, 0, x])/6 + 
      117*G[1, 1, 0, 1, x] + 117*G[1, 1, 1, 0, x] - (545*G[1, 1, 1, 1, x])/
       3 + G[1, 1, 0, x]*(-350/3 - ((157*I)/6)*Pi - 8*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-350/3 + (29*I)*Pi - 8*Log[mu2/s]) + 
      G[0, 1, 1, x]*(97/3 + ((161*I)/3)*Pi - 8*Log[mu2/s]) + 
      (-13/27 - ((2*I)/3)*Pi)*Log[mu2/s]^3 - Log[mu2/s]^4/4 + 
      G[1, 0, 0, x]*(577/3 + I*Pi + 10*Log[mu2/s]) + 
      G[0, 1, 0, x]*(67/3 + ((49*I)/6)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 1, x]*(67/3 - (52*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 1, 1, x]*(136 - ((140*I)/3)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, x]*(-89/6 + ((41*I)/6)*Pi + (-25/2 + ((11*I)/3)*Pi)*
         Log[mu2/s] - (19*Log[mu2/s]^2)/6 - (321*zeta[2])/2) + 
      G[0, 1, x]*(475/18 + ((103*I)/2)*Pi + (-19/6 + ((7*I)/3)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2/6 - (207*zeta[2])/2) + 
      G[1, 0, x]*(475/18 + ((145*I)/2)*Pi + (-19/6 + ((7*I)/3)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2/6 - 99*zeta[2]) + 
      G[0, 0, x]*(-166/3 - ((94*I)/3)*Pi + (40/3 + ((8*I)/3)*Pi)*Log[mu2/s] - 
        (11*Log[mu2/s]^2)/3 - (23*zeta[2])/2) + 
      Log[mu2/s]^2*(167/27 + ((98*I)/9)*Pi - zeta[2]/3) + 
      (14515/108 - ((1337*I)/9)*Pi)*zeta[2] + 
      Log[mu2/s]*(3830/81 - ((350*I)/27)*Pi + (-469/9 - I*Pi)*zeta[2] - 
        zeta[3]/3) + (403/54 + ((25*I)/6)*Pi)*zeta[3] + 
      G[0, x]*(955/9 - ((70*I)/9)*Pi + (-7/6 - ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + (-335/6 + (4*I)*Pi)*zeta[2] + 
        Log[mu2/s]*(127/6 + ((47*I)/6)*Pi + (17*zeta[2])/3) + 
        (175*zeta[3])/6) + G[1, x]*(-1793/6 - ((629*I)/18)*Pi + 
        (27/2 - (3*I)*Pi)*Log[mu2/s]^2 + (775/6 + ((229*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(-93/2 + ((34*I)/3)*Pi + 24*zeta[2]) + (563*zeta[3])/6) + 
      (325*zeta[4])/4) + x^3*(92*G[0, 0, 0, 0, x] - 86*G[0, 0, 0, 1, x] - 
      86*G[0, 0, 1, 0, x] + 26*G[0, 0, 1, 1, x] - 68*G[0, 1, 0, 0, x] + 
      58*G[0, 1, 0, 1, x] + 58*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] - 
      36*G[1, 0, 0, 0, x] + 34*G[1, 0, 0, 1, x] + 34*G[1, 0, 1, 0, x] + 
      22*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 
      2*G[1, 1, 1, 0, x] - 58*G[1, 1, 1, 1, x] + 
      G[1, 1, 0, x]*(-148/3 - (14*I)*Pi - 20*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-148/3 + (36*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 1, 1, x]*(88/3 + (44*I)*Pi - 20*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-148/3 - (6*I)*Pi - 12*Log[mu2/s]) + 
      G[0, 1, 0, x]*(10 + (6*I)*Pi + 16*Log[mu2/s]) + 
      G[1, 0, 0, x]*(266/3 + (14*I)*Pi + 16*Log[mu2/s]) + 
      G[0, 0, 1, x]*(10 - (44*I)*Pi + 16*Log[mu2/s]) + 
      G[1, 1, 1, x]*(10 - (36*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 1, x]*(-235/9 + ((95*I)/3)*Pi + (-23/3 + (2*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 99*zeta[2]) + G[1, 0, x]*(-235/9 + ((95*I)/3)*Pi + 
        (-23/3 + (2*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 69*zeta[2]) + 
      (235/3 - (95*I)*Pi)*zeta[2] + (23 - (6*I)*Pi)*Log[mu2/s]*zeta[2] - 
      9*Log[mu2/s]^2*zeta[2] + G[1, 1, x]*(235/9 - ((95*I)/3)*Pi + 
        (23/3 - (2*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 39*zeta[2]) + 
      G[0, 0, x]*(235/9 - ((95*I)/3)*Pi + (23/3 - (2*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 117*zeta[2]) + (-236/3 + (42*I)*Pi)*zeta[3] + 
      G[0, x]*((88/3 + (2*I)*Pi)*zeta[2] - 12*Log[mu2/s]*zeta[2] + 
        2*zeta[3]) + G[1, x]*((266/3 + (22*I)*Pi)*zeta[2] + 
        24*Log[mu2/s]*zeta[2] + 6*zeta[3]) + 372*zeta[4])) + 
  (1937/192 + ((95*I)/12)*Pi + (-13 + (4*I)*Pi)*G[0, 0, 0, x] + 
    (11/2 + ((15*I)/2)*Pi)*G[0, 0, 1, x] + (11/2 + (4*I)*Pi)*G[0, 1, 0, x] + 
    (17 - (10*I)*Pi)*G[0, 1, 1, x] + (-3/2 + (5*I)*Pi)*G[1, 0, 0, x] + 
    (57/4 - (16*I)*Pi)*G[1, 0, 1, x] + (57/4 - ((27*I)/2)*Pi)*G[1, 1, 0, x] + 
    (-77/2 + (32*I)*Pi)*G[1, 1, 1, x] + (33*G[0, 0, 0, 0, x])/2 - 
    (25*G[0, 0, 0, 1, x])/2 - (25*G[0, 0, 1, 0, x])/2 + 20*G[0, 0, 1, 1, x] + 
    G[0, 1, 0, 0, x]/2 + (7*G[0, 1, 0, 1, x])/2 + (7*G[0, 1, 1, 0, x])/2 - 
    (27*G[0, 1, 1, 1, x])/2 - (7*G[1, 0, 0, 0, x])/2 + 
    (17*G[1, 0, 0, 1, x])/2 + (17*G[1, 0, 1, 0, x])/2 - 
    (49*G[1, 0, 1, 1, x])/2 + 14*G[1, 1, 0, 0, x] - (55*G[1, 1, 0, 1, x])/2 - 
    (55*G[1, 1, 1, 0, x])/2 + (119*G[1, 1, 1, 1, x])/2 + 
    (3/8 + (I/4)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/16 + 
    Log[mu2/s]^2*(13/8 + ((3*I)/2)*Pi - (19*zeta[2])/8) + 
    (-479/16 + ((19*I)/4)*Pi)*zeta[2] + 
    G[1, 0, x]*(23/12 + ((51*I)/4)*Pi + (17*zeta[2])/2) + 
    G[1, 1, x]*(11/6 - ((53*I)/2)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/4 + (41*zeta[2])/4) + 
    G[0, 1, x]*(23/12 + ((45*I)/2)*Pi + (25*zeta[2])/2) + 
    G[0, 0, x]*(365/24 - ((39*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
      (3*Log[mu2/s]^2)/4 + (85*zeta[2])/4) + 
    ((3*I)*Pi*G[1, 1, 1, x] + 3*G[1, 1, 1, 1, x] - 6*G[1, 1, x]*zeta[2])/
     x^2 + ((11/12 - ((3*I)/2)*Pi)*G[0, 1, 1, x] - I*Pi*G[1, 0, 0, x] + 
      (-31/12 + I*Pi)*G[1, 0, 1, x] + (-31/12 - ((7*I)/2)*Pi)*G[1, 1, 0, x] + 
      (7/2 - (12*I)*Pi)*G[1, 1, 1, x] - (3*G[0, 1, 1, 1, x])/2 - 
      G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + 2*G[1, 0, 1, 1, x] - 
      6*G[1, 1, 0, 0, x] + (5*G[1, 1, 0, 1, x])/2 + (5*G[1, 1, 1, 0, x])/2 - 
      (29*G[1, 1, 1, 1, x])/2 + G[0, 1, x]*(((11*I)/12)*Pi + 3*zeta[2]) + 
      G[1, 0, x]*(((-31*I)/12)*Pi + 5*zeta[2]) + 
      G[1, 1, x]*(11/3 + ((5*I)/3)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/4 + (71*zeta[2])/4) + 
      G[1, x]*(((11*I)/3)*Pi + (I/4)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((3*I)/4)*Pi - 3*zeta[2]) + (1/2 + ((9*I)/4)*Pi)*
         zeta[2] - (13*zeta[3])/2))/x + 
    G[0, x]*(-3 + (16*I)*Pi + (-3/8 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + 
      (81/8 + ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(-9/8 - (3*I)*Pi + 
        9*zeta[2]) - (23*zeta[3])/2) + Log[mu2/s]*(3 + ((35*I)/8)*Pi + 
      (-81/8 - ((7*I)/4)*Pi)*zeta[2] - 3*zeta[3]) + 
    (-21/2 - (I/2)*Pi)*zeta[3] + G[1, x]*(95/12 + (6*I)*Pi + 
      (3/4 - ((3*I)/4)*Pi)*Log[mu2/s]^2 + (9/2 + ((79*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(9/4 - ((3*I)/4)*Pi + 9*zeta[2]) + 3*zeta[3]) + 
    x^2*((293/4 + ((269*I)/2)*Pi)*G[0, 0, 0, x] + (-155/12 + (35*I)*Pi)*
       G[0, 0, 1, x] + (-155/12 - (114*I)*Pi)*G[0, 1, 0, x] + 
      (811/12 - ((111*I)/2)*Pi)*G[0, 1, 1, x] + (-451/6 - (109*I)*Pi)*
       G[1, 0, 0, x] + (149/6 - ((121*I)/2)*Pi)*G[1, 0, 1, x] + 
      (149/6 + ((177*I)/2)*Pi)*G[1, 1, 0, x] + (-179/2 + (81*I)*Pi)*
       G[1, 1, 1, x] + (281*G[0, 0, 0, 0, x])/2 - 6*G[0, 0, 0, 1, x] - 
      6*G[0, 0, 1, 0, x] + 41*G[0, 0, 1, 1, x] - 135*G[0, 1, 0, 0, x] + 
      21*G[0, 1, 0, 1, x] + 21*G[0, 1, 1, 0, x] - (153*G[0, 1, 1, 1, x])/2 - 
      (269*G[1, 0, 0, 0, x])/2 + (51*G[1, 0, 0, 1, x])/2 + 
      (51*G[1, 0, 1, 0, x])/2 - 86*G[1, 0, 1, 1, x] + 129*G[1, 1, 0, 0, x] - 
      (81*G[1, 1, 0, 1, x])/2 - (81*G[1, 1, 1, 0, x])/2 + 
      (243*G[1, 1, 1, 1, x])/2 + G[0, 0, x]*(-197/12 + ((607*I)/12)*Pi + 
        (-39/4 - ((13*I)/2)*Pi)*Log[mu2/s] - (13*Log[mu2/s]^2)/4 - 
        (405*zeta[2])/4) + (-245/4 - ((225*I)/4)*Pi)*zeta[2] + 
      (-117/4 - ((39*I)/2)*Pi)*Log[mu2/s]*zeta[2] - (39*Log[mu2/s]^2*zeta[2])/
       4 + G[0, 1, x]*(-79/12 + ((773*I)/12)*Pi + (39/4 + ((13*I)/2)*Pi)*
         Log[mu2/s] + (13*Log[mu2/s]^2)/4 + (11*zeta[2])/4) + 
      G[1, 1, x]*(355/12 - ((893*I)/12)*Pi + (-39/4 - ((13*I)/2)*Pi)*
         Log[mu2/s] - (13*Log[mu2/s]^2)/4 + (67*zeta[2])/4) + 
      G[1, 0, x]*(-79/12 - ((487*I)/12)*Pi + (39/4 + ((13*I)/2)*Pi)*
         Log[mu2/s] + (13*Log[mu2/s]^2)/4 + (327*zeta[2])/4) + 
      G[0, x]*(-251/12 - ((55*I)/2)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (-171/2 + ((279*I)/2)*Pi)*zeta[2] - 
        99*zeta[3]) + (-463/4 - (154*I)*Pi)*zeta[3] + 
      G[1, x]*(251/12 + ((55*I)/2)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (-93/4 - (63*I)*Pi)*zeta[2] + (249*zeta[3])/2) - 
      (7031*zeta[4])/8) + ((61/4 - ((5*I)/2)*Pi)*G[0, 0, 0, x] + 
      (-15/2 + (I/2)*Pi)*G[0, 0, 1, x] - (15*G[0, 1, 0, x])/2 + 
      (-4 + I*Pi)*G[1, 0, 0, x] + I*Pi*G[1, 1, 0, x] - 15*G[0, 0, 0, 0, x] + 
      (25*G[0, 0, 0, 1, x])/2 + (25*G[0, 0, 1, 0, x])/2 - 
      12*G[0, 0, 1, 1, x] + G[1, 0, 0, 0, x] + G[1, 1, 0, 0, x] + 
      G[0, 0, x]*(-389/24 + ((37*I)/4)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2/2 - (45*zeta[2])/2) + G[0, 1, x]*
       (((-15*I)/2)*Pi - 13*zeta[2]) + G[1, 0, x]*((-4*I)*Pi - 3*zeta[2]) - 
      ((7*I)/2)*Pi*zeta[2] + (7/2 + (I/2)*Pi)*zeta[3] + 
      G[1, x]*((-I)*Pi*zeta[2] + zeta[3]) + 
      G[0, x]*(((-389*I)/24)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((3*I)/2)*Pi - 6*zeta[2]) + (2 - ((5*I)/2)*Pi)*zeta[2] + 
        (25*zeta[3])/2) - (191*zeta[4])/4)/(1 - x) + (2025*zeta[4])/32 + 
    x*(-1937/192 - ((157*I)/8)*Pi + (-349/4 - ((49*I)/2)*Pi)*G[0, 0, 0, x] + 
      (49/2 - ((63*I)/2)*Pi)*G[0, 0, 1, x] + (49/2 + (12*I)*Pi)*
       G[0, 1, 0, x] + (-153/2 + (47*I)*Pi)*G[0, 1, 1, x] + 
      (301/4 + (6*I)*Pi)*G[1, 0, 0, x] + (-57/2 + ((107*I)/2)*Pi)*
       G[1, 0, 1, x] + (-57/2 + ((17*I)/2)*Pi)*G[1, 1, 0, x] + 
      (191/2 - (72*I)*Pi)*G[1, 1, 1, x] - 22*G[0, 0, 0, 0, x] - 
      (5*G[0, 0, 0, 1, x])/2 - (5*G[0, 0, 1, 0, x])/2 - 29*G[0, 0, 1, 1, x] + 
      (55*G[0, 1, 0, 0, x])/2 - (31*G[0, 1, 0, 1, x])/2 - 
      (31*G[0, 1, 1, 0, x])/2 + (125*G[0, 1, 1, 1, x])/2 + 
      30*G[1, 0, 0, 0, x] - 24*G[1, 0, 0, 1, x] - 24*G[1, 0, 1, 0, x] + 
      (155*G[1, 0, 1, 1, x])/2 - 48*G[1, 1, 0, 0, x] + 
      (113*G[1, 1, 0, 1, x])/2 + (113*G[1, 1, 1, 0, x])/2 - 
      (257*G[1, 1, 1, 1, x])/2 + (-3/8 - (I/4)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/16 + G[1, 1, x]*(-29 + ((295*I)/4)*Pi + 
        (27/4 + ((9*I)/2)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 - 
        (173*zeta[2])/4) + G[1, 0, x]*(-107/12 + ((83*I)/2)*Pi + 
        (-21/4 - ((7*I)/2)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/4 - 
        (11*zeta[2])/4) + G[0, 1, x]*(-107/12 - ((229*I)/4)*Pi + 
        (-21/4 - ((7*I)/2)*Pi)*Log[mu2/s] - (7*Log[mu2/s]^2)/4 - 
        (11*zeta[2])/4) + (1943/16 - ((17*I)/2)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(-13/8 - I*Pi + (61*zeta[2])/8) + 
      G[0, 0, x]*(-43/6 - ((233*I)/4)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (33*zeta[2])/2) + 
      G[1, x]*(-173/6 - ((134*I)/3)*Pi + (-9/4 + (I/2)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]*(-27/4 - (3*I)*Pi - 6*zeta[2]) + (-43/4 - (27*I)*Pi)*
         zeta[2] - 29*zeta[3]) + (427/4 + ((103*I)/2)*Pi)*zeta[3] + 
      Log[mu2/s]*(-3 - ((23*I)/8)*Pi + (159/8 + ((49*I)/4)*Pi)*zeta[2] + 
        3*zeta[3]) + G[0, x]*(293/24 - ((215*I)/24)*Pi + 
        (19/8 - (I/4)*Pi)*Log[mu2/s]^2 + (291/8 - ((107*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(57/8 + (4*I)*Pi + 3*zeta[2]) + (37*zeta[3])/2) + 
      (4595*zeta[4])/32) + x^3*((21 - (105*I)*Pi)*G[0, 0, 0, x] - 
      (10*I)*Pi*G[0, 0, 1, x] + (95*I)*Pi*G[0, 1, 0, x] + 
      (-21 + (20*I)*Pi)*G[0, 1, 1, x] + (-13 + (93*I)*Pi)*G[1, 0, 0, x] + 
      (-8 + (22*I)*Pi)*G[1, 0, 1, x] + (-8 - (83*I)*Pi)*G[1, 1, 0, x] + 
      (29 - (32*I)*Pi)*G[1, 1, 1, x] - 114*G[0, 0, 0, 0, x] + 
      9*G[0, 0, 0, 1, x] + 9*G[0, 0, 1, 0, x] - 19*G[0, 0, 1, 1, x] + 
      104*G[0, 1, 0, 0, x] - 9*G[0, 1, 0, 1, x] - 9*G[0, 1, 1, 0, x] + 
      29*G[0, 1, 1, 1, x] + 102*G[1, 0, 0, 0, x] - 9*G[1, 0, 0, 1, x] - 
      9*G[1, 0, 1, 0, x] + 31*G[1, 0, 1, 1, x] - 92*G[1, 1, 0, 0, x] + 
      9*G[1, 1, 0, 1, x] + 9*G[1, 1, 1, 0, x] - 41*G[1, 1, 1, 1, x] + 
      G[1, 0, x]*(73/12 - ((51*I)/2)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (155*zeta[2])/2) + 
      G[0, 1, x]*(73/12 - ((51*I)/2)*Pi + (-9/2 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + (-73/4 + ((153*I)/2)*Pi)*
       zeta[2] + (27/2 + (9*I)*Pi)*Log[mu2/s]*zeta[2] + 
      (9*Log[mu2/s]^2*zeta[2])/2 + G[1, 1, x]*(-73/12 + ((51*I)/2)*Pi + 
        (9/2 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 + (9*zeta[2])/2) + 
      G[0, 0, x]*(-73/12 + ((51*I)/2)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (155*zeta[2])/2) + 
      G[1, x]*((16 + (71*I)*Pi)*zeta[2] - 95*zeta[3]) + 
      (13 + (107*I)*Pi)*zeta[3] + G[0, x]*((8 - (107*I)*Pi)*zeta[2] + 
        83*zeta[3]) + 679*zeta[4]))/Nc^3 + 
  (288263/5184 + ((6893*I)/108)*Pi - (29*G[0, 0, 0, 0, x])/2 + 
    9*G[0, 0, 0, 1, x] + 9*G[0, 0, 1, 0, x] - 13*G[0, 0, 1, 1, x] + 
    (3*G[0, 1, 0, 0, x])/2 - (11*G[0, 1, 0, 1, x])/2 - 
    (11*G[0, 1, 1, 0, x])/2 + 30*G[0, 1, 1, 1, x] + (17*G[1, 0, 0, 0, x])/2 + 
    9*G[1, 0, 0, 1, x] + 9*G[1, 0, 1, 0, x] - 15*G[1, 0, 1, 1, x] + 
    (13*G[1, 1, 0, 0, x])/2 - (41*G[1, 1, 0, 1, x])/2 - 
    (41*G[1, 1, 1, 0, x])/2 + 32*G[1, 1, 1, 1, x] + 
    G[0, 0, 0, x]*(-17/12 - ((29*I)/2)*Pi - 9*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-58/3 - (14*I)*Pi - 8*Log[mu2/s]) + 
    G[0, 1, 1, x]*(112/3 + ((33*I)/2)*Pi - 8*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-58/3 - (22*I)*Pi - 8*Log[mu2/s]) + 
    (7/72 - ((3*I)/4)*Pi)*Log[mu2/s]^3 - (5*Log[mu2/s]^4)/16 + 
    G[1, 1, 1, x]*(-110/3 + ((29*I)/2)*Pi + 3*Log[mu2/s]) + 
    G[0, 0, 1, x]*(34/3 + 4*Log[mu2/s]) + G[0, 1, 0, x]*
     (34/3 + 4*Log[mu2/s]) + G[1, 0, 0, x]*(175/12 + ((43*I)/2)*Pi + 
      4*Log[mu2/s]) + G[0, 0, x]*(257/12 - (I/3)*Pi + 
      (-41/4 + (I/2)*Pi)*Log[mu2/s] + (11*Log[mu2/s]^2)/4 - (29*zeta[2])/4) + 
    (-9485/144 - ((49*I)/6)*Pi)*zeta[2] + 
    G[1, 1, x]*(37/12 - (59*I)*Pi + (-3 + (2*I)*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 + (5*zeta[2])/2) + 
    Log[mu2/s]^2*(439/72 + (I/2)*Pi + (31*zeta[2])/8) + 
    G[0, 1, x]*(-19/6 + ((143*I)/3)*Pi + (-1 - (6*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 + (13*zeta[2])/2) + G[1, 0, x]*(-19/6 - ((23*I)/4)*Pi + 
      (-1 - (6*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 31*zeta[2]) + 
    ((6*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 0, 0, x] - 12*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((12*I)*Pi*G[1, 1, 1, x] + 12*G[1, 1, 1, 1, x] - 
      24*G[1, 1, x]*zeta[2])/x^2 + G[1, x]*(721/12 + ((131*I)/12)*Pi + 
      (11 - (7*I)*Pi)*Log[mu2/s] + (-3/2 + ((5*I)/2)*Pi)*Log[mu2/s]^2 + 
      (301/2 + (27*I)*Pi)*zeta[2] - (9*zeta[3])/2) + 
    Log[mu2/s]*(6181/216 + ((1463*I)/72)*Pi + (-197/24 + ((5*I)/4)*Pi)*
       zeta[2] - (7*zeta[3])/2) + (-437/18 - ((59*I)/2)*Pi)*zeta[3] + 
    G[0, x]*(-199/8 + ((123*I)/8)*Pi + (41/24 + ((13*I)/4)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/2 + Log[mu2/s]*(-23/8 - ((47*I)/6)*Pi - (49*zeta[2])/2) + 
      (39/8 - ((31*I)/4)*Pi)*zeta[2] + 3*zeta[3]) + 
    Nf^2*(203/81 - ((38*I)/3)*Pi + ((10*I)/3)*Pi*G[0, 1, x] - 
      ((8*I)/3)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] + (10*G[0, 1, 1, x])/3 - 
      2*G[1, 0, 0, x] - (2*G[1, 0, 1, x])/3 - (2*G[1, 1, 0, x])/3 - 
      (20*G[1, 1, 1, x])/3 + G[0, 0, x]*(-92/9 - 4*Log[mu2/s]) + 
      (38/27 - (4*I)*Pi)*Log[mu2/s] + (2*Log[mu2/s]^2)/9 + 
      G[1, 1, x]*(172/9 - ((2*I)/3)*Pi + (20*Log[mu2/s])/3) + 
      G[1, x]*(-38/3 + ((136*I)/9)*Pi + (-4 + ((20*I)/3)*Pi)*Log[mu2/s] - 
        (80*zeta[2])/3) + (18 + (2*I)*Pi)*zeta[2] + 
      G[0, x]*(-38/27 - ((32*I)/3)*Pi + (-4/9 - (4*I)*Pi)*Log[mu2/s] + 
        18*zeta[2]) + ((-2*I)*Pi*G[0, 1, x] - 2*G[0, 1, 1, x] + 
        4*G[1, 1, 1, x] + G[1, 1, x]*(-32/3 - 4*Log[mu2/s]) + 
        G[1, x]*(((-32*I)/3)*Pi - (4*I)*Pi*Log[mu2/s] + 18*zeta[2]))/x + 
      x^2*(9071/1944 + ((497*I)/162)*Pi - 4*G[0, 0, 0, x] + 
        (4*G[0, 0, 1, x])/3 + (4*G[0, 1, 0, x])/3 + 4*G[0, 1, 1, x] + 
        4*G[1, 0, 0, x] - (4*G[1, 0, 1, x])/3 - (4*G[1, 1, 0, x])/3 - 
        4*G[1, 1, 1, x] + G[1, 0, x]*(-26/3 - ((4*I)/3)*Pi - 4*Log[mu2/s]) + 
        G[0, 1, x]*(-26/3 + ((4*I)/3)*Pi - 4*Log[mu2/s]) + 
        (47/54 + ((4*I)/9)*Pi)*Log[mu2/s]^2 + (4*Log[mu2/s]^3)/27 + 
        G[1, 1, x]*(34/3 - ((4*I)/3)*Pi + 4*Log[mu2/s]) + 
        G[0, 0, x]*(6 + ((4*I)/3)*Pi + 4*Log[mu2/s]) + 
        G[0, x]*(76/3 + ((16*I)/3)*Pi + 8*Log[mu2/s] - (20*zeta[2])/3) + 
        (1099/54 + ((5*I)/9)*Pi)*zeta[2] + G[1, x]*(-76/3 - ((16*I)/3)*Pi - 
          8*Log[mu2/s] + (20*zeta[2])/3) + Log[mu2/s]*
         (497/162 + ((47*I)/27)*Pi + (85*zeta[2])/9) - (107*zeta[3])/27) + 
      x*(-13943/1944 + ((3607*I)/162)*Pi + 4*G[0, 0, 0, x] - 
        (2*G[0, 0, 1, x])/3 - (2*G[0, 1, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
        (8*G[1, 0, 0, x])/3 + 2*G[1, 0, 1, x] + 2*G[1, 1, 0, x] + 
        4*G[1, 1, 1, x] + G[0, 0, x]*(-82/9 - ((2*I)/3)*Pi - 4*Log[mu2/s]) + 
        G[1, 1, x]*(-14 + (2*I)*Pi - 4*Log[mu2/s]) + (-59/54 - ((4*I)/9)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/27 + G[1, 0, x]*
         (26/9 + ((2*I)/3)*Pi + (4*Log[mu2/s])/3) + 
        G[0, 1, x]*(26/9 - (2*I)*Pi + (4*Log[mu2/s])/3) + 
        Log[mu2/s]*(-725/162 + ((169*I)/27)*Pi - (13*zeta[2])/9) + 
        (-2107/54 + ((13*I)/9)*Pi)*zeta[2] + G[1, x]*(38 + ((8*I)/9)*Pi + 
          (12 - ((8*I)/3)*Pi)*Log[mu2/s] + 2*zeta[2]) + 
        G[0, x]*(-304/27 - ((88*I)/9)*Pi + (-32/9 - ((8*I)/3)*Pi)*
           Log[mu2/s] + (46*zeta[2])/3) - (19*zeta[3])/27) - 2*zeta[3] + 
      ((2*I)*Pi*G[1, 0, x] - 4*G[0, 0, 0, x] + 2*G[1, 0, 0, x] + 
        G[0, 0, x]*(32/3 + 4*Log[mu2/s]) + G[0, x]*(((32*I)/3)*Pi + 
          (4*I)*Pi*Log[mu2/s] - 18*zeta[2]) - (2*I)*Pi*zeta[2] + 2*zeta[3])/
       (1 - x) + x^3*((8*G[0, 0, 0, x])/3 - (8*G[0, 1, 1, x])/3 - 
        (8*G[1, 0, 0, x])/3 + (8*G[1, 1, 1, x])/3 + 
        G[0, 0, x]*(-52/9 - (8*Log[mu2/s])/3) + G[1, 1, x]*
         (-52/9 - (8*Log[mu2/s])/3) + G[0, 1, x]*(52/9 + (8*Log[mu2/s])/3) + 
        G[1, 0, x]*(52/9 + (8*Log[mu2/s])/3) - (52*zeta[2])/3 - 
        8*Log[mu2/s]*zeta[2] + (8*zeta[3])/3)) + 
    (I*Pi*G[0, 0, 1, x] + (3*I)*Pi*G[0, 1, 0, x] - (6*I)*Pi*G[1, 0, 0, x] + 
      (-27/2 - (20*I)*Pi)*G[1, 1, 1, x] + G[0, 0, 1, 1, x] + 
      3*G[0, 1, 0, 1, x] + 3*G[0, 1, 1, 0, x] - 14*G[0, 1, 1, 1, x] - 
      6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] + 
      10*G[1, 1, 0, 0, x] - 2*G[1, 1, 0, 1, x] - 2*G[1, 1, 1, 0, x] - 
      18*G[1, 1, 1, 1, x] + G[1, 0, 1, x]*(31/6 - (4*I)*Pi + Log[mu2/s]) + 
      G[1, 1, 0, x]*(31/6 + (9*I)*Pi + Log[mu2/s]) + 
      G[0, 1, 1, x]*(1/2 - (10*I)*Pi + Log[mu2/s]) + 
      G[0, 1, x]*((I/2)*Pi + I*Pi*Log[mu2/s] + 6*zeta[2]) + 
      G[1, 0, x]*(((31*I)/6)*Pi + I*Pi*Log[mu2/s] + 9*zeta[2]) + 
      G[1, 1, x]*(607/36 - ((14*I)/3)*Pi + (11*Log[mu2/s])/3 - 
        Log[mu2/s]^2/2 + (97*zeta[2])/2) + 
      G[1, x]*(((607*I)/36)*Pi + ((11*I)/3)*Pi*Log[mu2/s] - 
        (I/2)*Pi*Log[mu2/s]^2 + (-64/3 - ((35*I)/2)*Pi)*zeta[2] + 6*zeta[3]))/
     x + x^2*(85/32 + ((15*I)/8)*Pi + 93*G[0, 0, 0, 0, x] + 
      (63*G[0, 0, 0, 1, x])/2 + (63*G[0, 0, 1, 0, x])/2 + 
      191*G[0, 0, 1, 1, x] - 97*G[0, 1, 0, 0, x] + (15*G[0, 1, 0, 1, x])/2 + 
      (15*G[0, 1, 1, 0, x])/2 - 265*G[0, 1, 1, 1, x] - 123*G[1, 0, 0, 0, x] + 
      (55*G[1, 0, 0, 1, x])/2 + (55*G[1, 0, 1, 0, x])/2 - 
      279*G[1, 0, 1, 1, x] + 156*G[1, 1, 0, 0, x] - (191*G[1, 1, 0, 1, x])/
       2 - (191*G[1, 1, 1, 0, x])/2 + 382*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(-172 + ((501*I)/2)*Pi - 36*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-323/3 - ((199*I)/2)*Pi - 10*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-173/3 - ((211*I)/2)*Pi - 10*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-323/3 + ((425*I)/2)*Pi - 10*Log[mu2/s]) + 
      G[0, 0, 0, x]*(179 + ((243*I)/2)*Pi - 3*Log[mu2/s]) + 
      (1/4 + (I/6)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/24 + 
      G[1, 1, 0, x]*(31/3 + ((167*I)/2)*Pi + 23*Log[mu2/s]) + 
      G[1, 0, 1, x]*(31/3 - ((457*I)/2)*Pi + 23*Log[mu2/s]) + 
      G[0, 1, 1, x]*(736/3 - ((469*I)/2)*Pi + 23*Log[mu2/s]) + 
      G[0, 0, x]*(-4531/36 + ((83*I)/3)*Pi - (131*Log[mu2/s])/3 + 
        (13*Log[mu2/s]^2)/2 - (313*zeta[2])/2) + 
      G[1, 1, x]*(-3607/36 - ((580*I)/3)*Pi - (95*Log[mu2/s])/3 + 
        (13*Log[mu2/s]^2)/2 - (169*zeta[2])/2) + (-1785/4 - ((623*I)/4)*Pi)*
       zeta[2] + Log[mu2/s]^2*(25/24 + ((3*I)/4)*Pi + (215*zeta[2])/12) + 
      G[1, 0, x]*(4069/36 - ((29*I)/3)*Pi + (113*Log[mu2/s])/3 - 
        (13*Log[mu2/s]^2)/2 + (253*zeta[2])/2) + 
      G[0, 1, x]*(4069/36 + ((526*I)/3)*Pi + (113*Log[mu2/s])/3 - 
        (13*Log[mu2/s]^2)/2 + (403*zeta[2])/2) + 
      G[0, x]*(-388/3 - ((209*I)/6)*Pi + 3*Log[mu2/s]^2 + 
        Log[mu2/s]*(-22 - 3*zeta[2]) + (119 + ((231*I)/2)*Pi)*zeta[2] - 
        (217*zeta[3])/2) + Log[mu2/s]*(15/8 + ((25*I)/12)*Pi + 
        (-587/4 - ((7*I)/6)*Pi)*zeta[2] - 2*zeta[3]) + 
      (-473/2 - (308*I)*Pi)*zeta[3] + G[1, x]*(388/3 + ((209*I)/6)*Pi - 
        3*Log[mu2/s]^2 + Log[mu2/s]*(22 - 36*zeta[2]) + 
        (204 - ((135*I)/2)*Pi)*zeta[2] + (217*zeta[3])/2) - 
      (65147*zeta[4])/48) - (965*zeta[4])/32 + 
    ((-34/3 - (6*I)*Pi)*G[0, 0, 1, x] + (-34/3 - (8*I)*Pi)*G[0, 1, 0, x] - 
      (2*I)*Pi*G[0, 1, 1, x] + (5/3 - (6*I)*Pi)*G[1, 0, 0, x] + 
      (2*I)*Pi*G[1, 0, 1, x] - (3*I)*Pi*G[1, 1, 0, x] + 13*G[0, 0, 0, 0, x] - 
      15*G[0, 0, 0, 1, x] - 15*G[0, 0, 1, 0, x] + 9*G[0, 0, 1, 1, x] - 
      6*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 
      8*G[1, 0, 0, 0, x] + 2*G[1, 0, 0, 1, x] + 2*G[1, 0, 1, 0, x] - 
      3*G[1, 1, 0, 0, x] + G[0, 0, 0, x]*(77/6 + (4*I)*Pi + 6*Log[mu2/s]) - 
      (13*I)*Pi*zeta[2] + G[1, 0, x]*(((5*I)/3)*Pi + 9*zeta[2]) + 
      G[0, 0, x]*(-1003/36 + ((13*I)/3)*Pi + (17/6 + I*Pi)*Log[mu2/s] - 
        (5*Log[mu2/s]^2)/2 + (49*zeta[2])/2) + 
      G[0, 1, x]*(((-34*I)/3)*Pi + 27*zeta[2]) + 
      G[1, x]*((5*I)*Pi*zeta[2] - 5*zeta[3]) + 
      G[0, x]*(((-1003*I)/36)*Pi - ((5*I)/2)*Pi*Log[mu2/s]^2 + 
        (37/3 + ((21*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((17*I)/6)*Pi + 
          18*zeta[2]) - 2*zeta[3]) + (13 + (13*I)*Pi)*zeta[3] + 60*zeta[4])/
     (1 - x) + x*(-302033/5184 - ((17401*I)/216)*Pi - 44*G[0, 0, 0, 0, x] + 
      5*G[0, 0, 0, 1, x] + 5*G[0, 0, 1, 0, x] - 100*G[0, 0, 1, 1, x] + 
      36*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
      120*G[0, 1, 1, 1, x] + 42*G[1, 0, 0, 0, x] - 27*G[1, 0, 0, 1, x] - 
      27*G[1, 0, 1, 0, x] + 155*G[1, 0, 1, 1, x] - 65*G[1, 1, 0, 0, x] + 
      68*G[1, 1, 0, 1, x] + 68*G[1, 1, 1, 0, x] - 226*G[1, 1, 1, 1, x] + 
      G[1, 0, 0, x]*(127/12 + (4*I)*Pi - 11*Log[mu2/s]) + 
      G[0, 1, 0, x]*(71/6 + (17*I)*Pi - 11*Log[mu2/s]) + 
      G[0, 0, 1, x]*(71/6 - (106*I)*Pi - 11*Log[mu2/s]) + 
      (-25/72 + ((7*I)/12)*Pi)*Log[mu2/s]^3 + (13*Log[mu2/s]^4)/48 + 
      G[1, 1, 0, x]*(68/3 + (9*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-365/2 + (118*I)*Pi + 6*Log[mu2/s]) + 
      G[1, 0, 1, x]*(68/3 + (134*I)*Pi + 6*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-977/12 - (30*I)*Pi + 9*Log[mu2/s]) + 
      G[1, 1, 1, x]*(369/2 - (149*I)*Pi + 9*Log[mu2/s]) + 
      G[0, 1, x]*(-2473/36 - ((568*I)/3)*Pi + (-56/3 + (2*I)*Pi)*Log[mu2/s] + 
        (7*Log[mu2/s]^2)/2 - (213*zeta[2])/2) + 
      G[1, 0, x]*(-2473/36 + ((175*I)/12)*Pi + (-56/3 + (2*I)*Pi)*
         Log[mu2/s] + (7*Log[mu2/s]^2)/2 - (71*zeta[2])/2) + 
      Log[mu2/s]^2*(-257/36 - ((15*I)/4)*Pi - (307*zeta[2])/24) + 
      (48521/144 + ((263*I)/4)*Pi)*zeta[2] + 
      G[1, 1, x]*(47/4 + ((1297*I)/6)*Pi + (9 + (2*I)*Pi)*Log[mu2/s] - 
        (13*Log[mu2/s]^2)/2 + (21*zeta[2])/2) + 
      G[0, 0, x]*(925/24 - ((421*I)/12)*Pi + (69/2 - (3*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/2 + (59*zeta[2])/2) + 
      G[1, x]*(-2273/12 - ((1619*I)/18)*Pi + (9/2 - (3*I)*Pi)*Log[mu2/s]^2 + 
        (-271 - (24*I)*Pi)*zeta[2] + Log[mu2/s]*(-33 - ((2*I)/3)*Pi + 
          12*zeta[2]) - 16*zeta[3]) + (1423/9 + ((293*I)/2)*Pi)*zeta[3] + 
      Log[mu2/s]*(-3293/108 - ((1409*I)/72)*Pi + (2567/24 - (I/12)*Pi)*
         zeta[2] + (11*zeta[3])/2) + G[0, x]*(10033/72 - ((22*I)/9)*Pi + 
        (-173/24 + ((3*I)/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/2 + 
        (515/24 - ((69*I)/2)*Pi)*zeta[2] + Log[mu2/s]*
         (665/24 + ((17*I)/12)*Pi + (25*zeta[2])/2) + 21*zeta[3]) + 
      (38761*zeta[4])/96) + x^3*(-101*G[0, 0, 0, 0, x] - 6*G[0, 0, 0, 1, x] - 
      6*G[0, 0, 1, 0, x] - 96*G[0, 0, 1, 1, x] + 91*G[0, 1, 0, 0, x] - 
      8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 134*G[0, 1, 1, 1, x] + 
      113*G[1, 0, 0, 0, x] - 18*G[1, 0, 0, 1, x] - 18*G[1, 0, 1, 0, x] + 
      132*G[1, 0, 1, 1, x] - 115*G[1, 1, 0, 0, x] + 44*G[1, 1, 0, 1, x] + 
      44*G[1, 1, 1, 0, x] - 182*G[1, 1, 1, 1, x] + 
      G[1, 1, 0, x]*(-77/6 - (89*I)*Pi - 18*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-77/6 + (96*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-257/3 + (108*I)*Pi - 18*Log[mu2/s]) + 
      G[0, 0, 0, x]*(-36 - (113*I)*Pi - 6*Log[mu2/s]) + 
      G[0, 0, 1, x]*(365/6 - (90*I)*Pi + 12*Log[mu2/s]) + 
      G[0, 1, 0, x]*(365/6 + (95*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-12 + (107*I)*Pi + 12*Log[mu2/s]) + 
      G[1, 1, 1, x]*(113/3 - (114*I)*Pi + 24*Log[mu2/s]) + 
      G[0, 1, x]*(-137/2 - ((281*I)/6)*Pi - 22*Log[mu2/s] + 3*Log[mu2/s]^2 - 
        95*zeta[2]) + G[1, 0, x]*(-137/2 - ((281*I)/6)*Pi - 22*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 94*zeta[2]) + (411/2 + ((281*I)/2)*Pi)*zeta[2] + 
      66*Log[mu2/s]*zeta[2] - 9*Log[mu2/s]^2*zeta[2] + 
      G[1, 1, x]*(137/2 + ((281*I)/6)*Pi + 22*Log[mu2/s] - 3*Log[mu2/s]^2 + 
        47*zeta[2]) + G[0, 0, x]*(137/2 + ((281*I)/6)*Pi + 22*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 106*zeta[2]) + 
      G[1, x]*((-211/6 + (83*I)*Pi)*zeta[2] + 24*Log[mu2/s]*zeta[2] - 
        87*zeta[3]) + (437/6 + (173*I)*Pi)*zeta[3] + 
      G[0, x]*((-653/6 - (101*I)*Pi)*zeta[2] - 6*Log[mu2/s]*zeta[2] + 
        87*zeta[3]) + (1765*zeta[4])/2))/Nc + 
  Nc*(781285/5184 + (59*I)*Pi - (121*G[0, 0, 0, 0, x])/2 + 
    27*G[0, 0, 0, 1, x] + 27*G[0, 0, 1, 0, x] + 20*G[0, 0, 1, 1, x] - 
    (3*G[0, 1, 0, 0, x])/2 - (87*G[0, 1, 0, 1, x])/2 - 
    (87*G[0, 1, 1, 0, x])/2 + (95*G[0, 1, 1, 1, x])/2 + 70*G[1, 0, 0, 0, x] + 
    (51*G[1, 0, 0, 1, x])/2 + (51*G[1, 0, 1, 0, x])/2 - 
    (209*G[1, 0, 1, 1, x])/2 - (157*G[1, 1, 0, 0, x])/2 + 
    65*G[1, 1, 0, 1, x] + 65*G[1, 1, 1, 0, x] - (65*G[1, 1, 1, 1, x])/2 + 
    G[0, 1, 1, x]*(-379/6 - (20*I)*Pi - 24*Log[mu2/s]) + 
    G[1, 1, 0, x]*(109/4 - ((75*I)/2)*Pi - 24*Log[mu2/s]) + 
    G[1, 0, 1, x]*(109/4 - (103*I)*Pi - 24*Log[mu2/s]) + 
    G[0, 0, 1, x]*(301/6 + (41*I)*Pi - 6*Log[mu2/s]) + 
    G[0, 1, 0, x]*(301/6 - (51*I)*Pi - 6*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-143/2 + ((179*I)/2)*Pi - 6*Log[mu2/s]) + 
    (-203/72 - (I/4)*Pi)*Log[mu2/s]^3 + (3*Log[mu2/s]^4)/16 + 
    G[0, 0, 0, x]*(-73/3 + ((5*I)/2)*Pi + 36*Log[mu2/s]) + 
    G[1, 1, 1, x]*(-103/6 + ((167*I)/2)*Pi + 51*Log[mu2/s]) + 
    G[1, 1, x]*(-1099/12 - ((32*I)/3)*Pi + (-83/4 + ((71*I)/2)*Pi)*
       Log[mu2/s] + (17*Log[mu2/s]^2)/4 - (1419*zeta[2])/4) + 
    G[0, 0, x]*(891/8 + ((373*I)/12)*Pi + (21/4 + ((71*I)/2)*Pi)*Log[mu2/s] + 
      (11*Log[mu2/s]^2)/4 - (801*zeta[2])/4) + 
    G[1, 0, x]*(-469/12 - ((141*I)/4)*Pi + (9 - (32*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 - 12*zeta[2]) + (14243/144 + ((1435*I)/12)*Pi)*zeta[2] + 
    Log[mu2/s]^2*(-421/72 - (3*I)*Pi + (23*zeta[2])/8) + 
    G[0, 1, x]*(-469/12 - (4*I)*Pi + (9 - (32*I)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2 + (573*zeta[2])/2) + 
    ((6*I)*Pi*G[0, 0, 0, x] + 6*G[0, 0, 0, 0, x] - 12*G[0, 0, x]*zeta[2])/
     (1 - x)^2 + ((9*I)*Pi*G[1, 1, 1, x] + 9*G[1, 1, 1, 1, x] - 
      18*G[1, 1, x]*zeta[2])/x^2 + 
    (I*Pi*G[0, 0, 1, x] + (23*I)*Pi*G[0, 1, 0, x] - (21*I)*Pi*G[1, 0, 0, x] + 
      G[0, 0, 1, 1, x] + 23*G[0, 1, 0, 1, x] + 23*G[0, 1, 1, 0, x] - 
      (125*G[0, 1, 1, 1, x])/2 - 21*G[1, 0, 0, 1, x] - 21*G[1, 0, 1, 0, x] - 
      G[1, 0, 1, 1, x] - 80*G[1, 1, 0, 0, x] - 20*G[1, 1, 0, 1, x] - 
      20*G[1, 1, 1, 0, x] + (37*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, 1, x]*(125/6 - ((63*I)/2)*Pi - 30*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-249/4 - (11*I)*Pi + 11*Log[mu2/s]) + 
      G[0, 1, 1, x]*(151/12 - ((57*I)/2)*Pi + 11*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-249/4 - (89*I)*Pi + 11*Log[mu2/s]) + 
      G[0, 1, x]*(((151*I)/12)*Pi + (11*I)*Pi*Log[mu2/s] - 57*zeta[2]) + 
      G[1, 0, x]*(((-249*I)/4)*Pi + (11*I)*Pi*Log[mu2/s] + 115*zeta[2]) + 
      G[1, 1, x]*(-1559/36 - ((77*I)/2)*Pi + (35/12 - ((41*I)/2)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (747*zeta[2])/4) + 
      G[1, x]*(((-1559*I)/36)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
        (479/2 + ((231*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((35*I)/12)*Pi + 
          3*zeta[2]) - (185*zeta[3])/2))/x + (-1468/9 - (41*I)*Pi)*zeta[3] + 
    Log[mu2/s]*(2897/54 + ((61*I)/8)*Pi + (125/8 + ((7*I)/4)*Pi)*zeta[2] + 
      4*zeta[3]) + G[0, x]*(-2897/54 + ((2983*I)/36)*Pi + 
      (185/24 - ((5*I)/4)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3 + 
      Log[mu2/s]*(761/72 + ((89*I)/3)*Pi - 22*zeta[2]) + 
      (-6151/24 + ((47*I)/4)*Pi)*zeta[2] + 36*zeta[3]) + 
    G[1, x]*(59 - ((1463*I)/12)*Pi + (-9/4 + ((13*I)/4)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]*(35/4 - ((65*I)/4)*Pi - 9*zeta[2]) + 
      (45/2 + ((375*I)/4)*Pi)*zeta[2] + (347*zeta[3])/2) + 
    x^2*(53987/1944 + ((1678*I)/81)*Pi + (145*G[0, 0, 0, 0, x])/2 - 
      (79*G[0, 0, 0, 1, x])/2 - (79*G[0, 0, 1, 0, x])/2 + 
      92*G[0, 0, 1, 1, x] - (499*G[0, 1, 0, 0, x])/3 + 
      (249*G[0, 1, 0, 1, x])/2 + (249*G[0, 1, 1, 0, x])/2 - 
      (1013*G[0, 1, 1, 1, x])/6 - (149*G[1, 0, 0, 0, x])/2 + 
      69*G[1, 0, 0, 1, x] + 69*G[1, 0, 1, 0, x] - 149*G[1, 0, 1, 1, x] - 
      (68*G[1, 1, 0, 0, x])/3 + 37*G[1, 1, 0, 1, x] + 37*G[1, 1, 1, 0, x] + 
      (209*G[1, 1, 1, 1, x])/6 + G[0, 0, 0, x]*(-755/12 - (24*I)*Pi - 
        57*Log[mu2/s]) + G[1, 1, 0, x]*(-1613/6 - ((50*I)/3)*Pi - 
        31*Log[mu2/s]) + G[0, 1, 1, x]*(711/4 - ((226*I)/3)*Pi - 
        31*Log[mu2/s]) + G[1, 0, 1, x]*(-1613/6 - (111*I)*Pi - 
        31*Log[mu2/s]) + (-5/27 - ((2*I)/3)*Pi)*Log[mu2/s]^3 - 
      Log[mu2/s]^4/4 + G[1, 1, 1, x]*(295/2 + ((539*I)/6)*Pi + 
        18*Log[mu2/s]) + G[0, 1, 0, x]*(-845/12 + ((13*I)/6)*Pi + 
        44*Log[mu2/s]) + G[1, 0, 0, x]*(2497/6 + ((77*I)/2)*Pi + 
        44*Log[mu2/s]) + G[0, 0, 1, x]*(-845/12 + ((193*I)/2)*Pi + 
        44*Log[mu2/s]) + G[1, 1, x]*(-4361/18 - ((733*I)/4)*Pi + 
        (-743/12 + ((55*I)/6)*Pi)*Log[mu2/s] + (133*Log[mu2/s]^2)/12 - 
        (837*zeta[2])/4) + G[1, 0, x]*(2374/9 + ((861*I)/4)*Pi + 
        (815/12 - ((55*I)/6)*Pi)*Log[mu2/s] - (133*Log[mu2/s]^2)/12 - 
        (593*zeta[2])/4) + G[0, 1, x]*(2374/9 + ((701*I)/4)*Pi + 
        (815/12 - ((55*I)/6)*Pi)*Log[mu2/s] - (133*Log[mu2/s]^2)/12 - 
        (573*zeta[2])/4) + G[0, 0, x]*(-5135/18 - ((829*I)/4)*Pi + 
        (-887/12 + ((55*I)/6)*Pi)*Log[mu2/s] + (133*Log[mu2/s]^2)/12 - 
        (289*zeta[2])/4) + (-73063/108 - ((18001*I)/36)*Pi)*zeta[2] + 
      Log[mu2/s]^2*(121/27 + ((4*I)/9)*Pi + (401*zeta[2])/12) + 
      Log[mu2/s]*(1678/81 + ((314*I)/27)*Pi + (-4313/36 + ((43*I)/2)*Pi)*
         zeta[2] - zeta[3]/3) + (-16241/108 - ((391*I)/3)*Pi)*zeta[3] + 
      G[0, x]*(-1117/12 - ((109*I)/3)*Pi + (11/2 + I*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/3 + Log[mu2/s]*(-89/6 + (5*I)*Pi - (190*zeta[2])/3) + 
        (2527/6 + (10*I)*Pi)*zeta[2] + (217*zeta[3])/6) + 
      G[1, x]*(1117/12 + (39*I)*Pi - (9*Log[mu2/s]^2)/2 + 
        (7303/12 + ((187*I)/6)*Pi)*zeta[2] + Log[mu2/s]*(35/2 - (3*I)*Pi + 
          18*zeta[2]) + (547*zeta[3])/3) - (3091*zeta[4])/4) + 
    x^3*(-128*G[0, 0, 0, 0, x] + 143*G[0, 0, 0, 1, x] + 
      143*G[0, 0, 1, 0, x] - 132*G[0, 0, 1, 1, x] + 92*G[0, 1, 0, 0, x] - 
      121*G[0, 1, 0, 1, x] - 121*G[0, 1, 1, 0, x] + 124*G[0, 1, 1, 1, x] + 
      68*G[1, 0, 0, 0, x] - 83*G[1, 0, 0, 1, x] - 83*G[1, 0, 1, 0, x] + 
      72*G[1, 0, 1, 1, x] - 44*G[1, 1, 0, 0, x] + 73*G[1, 1, 0, 1, x] + 
      73*G[1, 1, 1, 0, x] - 76*G[1, 1, 1, 1, x] + 
      G[0, 0, 1, x]*(-199/6 - (13*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-374/3 - (39*I)*Pi - 24*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-199/6 - (53*I)*Pi - 24*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-161/3 - (15*I)*Pi - 12*Log[mu2/s]) + 
      G[1, 0, 1, x]*(535/6 + (7*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-7/3 + (21*I)*Pi + 18*Log[mu2/s]) + 
      G[1, 1, 0, x]*(535/6 + (47*I)*Pi + 18*Log[mu2/s]) + 
      G[0, 0, 0, x]*(206/3 + (45*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 0, x]*(331/12 + (53*I)*Pi + (35/2 - (3*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 - (365*zeta[2])/2) + 
      G[1, 1, x]*(331/12 + (53*I)*Pi + (35/2 - (3*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 - (125*zeta[2])/2) + (331/4 + (159*I)*Pi)*
       zeta[2] + (105/2 - (9*I)*Pi)*Log[mu2/s]*zeta[2] - 
      (27*Log[mu2/s]^2*zeta[2])/2 + G[0, 1, x]*(-331/12 - (53*I)*Pi + 
        (-35/2 + (3*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + 
        (197*zeta[2])/2) + G[1, 0, x]*(-331/12 - (53*I)*Pi + 
        (-35/2 + (3*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 + 
        (221*zeta[2])/2) + G[0, x]*((-137/6 + (59*I)*Pi)*zeta[2] + 
        30*Log[mu2/s]*zeta[2] - zeta[3]) + (183/2 - (54*I)*Pi)*zeta[3] + 
      G[1, x]*((-871/6 - (41*I)*Pi)*zeta[2] - 12*Log[mu2/s]*zeta[2] + 
        13*zeta[3]) - (2469*zeta[4])/4) - (14529*zeta[4])/32 + 
    x*(-2775751/15552 - ((83831*I)/648)*Pi - 35*G[0, 0, 0, 0, x] + 
      20*G[0, 0, 0, 1, x] + 20*G[0, 0, 1, 0, x] - 139*G[0, 0, 1, 1, x] + 
      (179*G[0, 1, 0, 0, x])/6 + G[0, 1, 0, 1, x] + G[0, 1, 1, 0, x] + 
      (641*G[0, 1, 1, 1, x])/6 + 50*G[1, 0, 0, 0, x] - 
      (209*G[1, 0, 0, 1, x])/2 - (209*G[1, 0, 1, 0, x])/2 + 
      (449*G[1, 0, 1, 1, x])/2 + (434*G[1, 1, 0, 0, x])/3 - 
      113*G[1, 1, 0, 1, x] - 113*G[1, 1, 1, 0, x] - (11*G[1, 1, 1, 1, x])/6 + 
      G[0, 1, 0, x]*(365/6 - ((25*I)/6)*Pi - 35*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-3251/12 - ((179*I)/2)*Pi - 35*Log[mu2/s]) + 
      G[0, 0, 1, x]*(365/6 - (154*I)*Pi - 35*Log[mu2/s]) + 
      G[1, 1, 1, x]*(-195/2 - ((851*I)/6)*Pi - 27*Log[mu2/s]) + 
      (649/216 + ((11*I)/12)*Pi)*Log[mu2/s]^3 + Log[mu2/s]^4/16 + 
      G[1, 1, 0, x]*(614/3 + ((185*I)/3)*Pi + 30*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-1039/6 + ((827*I)/6)*Pi + 30*Log[mu2/s]) + 
      G[1, 0, 1, x]*(614/3 + (150*I)*Pi + 30*Log[mu2/s]) + 
      G[0, 0, 0, x]*(89/4 + (36*I)*Pi + 51*Log[mu2/s]) + 
      G[0, 1, x]*(-4343/18 - ((663*I)/4)*Pi + (-641/12 + ((49*I)/6)*Pi)*
         Log[mu2/s] + (79*Log[mu2/s]^2)/12 - (679*zeta[2])/4) + 
      Log[mu2/s]^2*(295/216 + ((55*I)/18)*Pi - (547*zeta[2])/24) + 
      G[0, 0, x]*(6403/36 + ((531*I)/4)*Pi + (149/3 + ((10*I)/3)*Pi)*
         Log[mu2/s] - (19*Log[mu2/s]^2)/3 - 3*zeta[2]) + 
      (321199/432 + ((5429*I)/18)*Pi)*zeta[2] + 
      G[1, 0, x]*(-4343/18 - ((359*I)/3)*Pi + (-641/12 + ((49*I)/6)*Pi)*
         Log[mu2/s] + (79*Log[mu2/s]^2)/12 + (1393*zeta[2])/4) + 
      G[1, 1, x]*(4195/12 + ((2033*I)/12)*Pi + (249/4 - ((103*I)/6)*Pi)*
         Log[mu2/s] - (121*Log[mu2/s]^2)/12 + (1639*zeta[2])/4) + 
      G[1, x]*(-1825/12 + ((1477*I)/18)*Pi + (-105/4 + ((67*I)/3)*Pi)*
         Log[mu2/s] + (27/4 - ((7*I)/2)*Pi)*Log[mu2/s]^2 + 
        (-7349/12 - ((1003*I)/6)*Pi)*zeta[2] - (1457*zeta[3])/6) + 
      Log[mu2/s]*(-12047/162 - ((8299*I)/216)*Pi + (5017/72 - ((57*I)/4)*Pi)*
         zeta[2] - (11*zeta[3])/3) + (10259/108 + ((629*I)/6)*Pi)*zeta[3] + 
      G[0, x]*(20969/216 - ((5639*I)/72)*Pi + (-305/24 + ((9*I)/4)*Pi)*
         Log[mu2/s]^2 + (2*Log[mu2/s]^3)/3 + (-1723/8 + ((237*I)/4)*Pi)*
         zeta[2] + Log[mu2/s]*(-1073/72 - ((175*I)/6)*Pi + (76*zeta[2])/3) + 
        (160*zeta[3])/3) + (5077*zeta[4])/32) + 
    x^4*(48*G[0, 0, 0, 0, x] - 48*G[0, 0, 0, 1, x] - 48*G[0, 0, 1, 0, x] + 
      48*G[0, 0, 1, 1, x] - 48*G[0, 1, 0, 0, x] + 48*G[0, 1, 0, 1, x] + 
      48*G[0, 1, 1, 0, x] - 48*G[0, 1, 1, 1, x] - 48*G[1, 0, 0, 0, x] + 
      48*G[1, 0, 0, 1, x] + 48*G[1, 0, 1, 0, x] - 48*G[1, 0, 1, 1, x] + 
      48*G[1, 1, 0, 0, x] - 48*G[1, 1, 0, 1, x] - 48*G[1, 1, 1, 0, x] + 
      48*G[1, 1, 1, 1, x] + 48*G[0, 0, x]*zeta[2] - 48*G[0, 1, x]*zeta[2] - 
      48*G[1, 0, x]*zeta[2] + 48*G[1, 1, x]*zeta[2] + 180*zeta[4]) + 
    ((-18*I)*Pi*G[0, 1, 1, x] + (22*I)*Pi*G[1, 0, 1, x] + 
      (3*I)*Pi*G[1, 1, 0, x] + 59*G[0, 0, 0, 0, x] - 33*G[0, 0, 0, 1, x] - 
      33*G[0, 0, 1, 0, x] - 57*G[0, 0, 1, 1, x] - 3*G[0, 1, 0, 0, x] - 
      18*G[0, 1, 0, 1, x] - 18*G[0, 1, 1, 0, x] - 70*G[1, 0, 0, 0, x] + 
      22*G[1, 0, 0, 1, x] + 22*G[1, 0, 1, 0, x] + 3*G[1, 1, 0, 0, x] + 
      G[0, 0, 0, x]*(147/4 - (16*I)*Pi - 42*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-385/6 - (11*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, 0, x]*(11/3 - (38*I)*Pi + 10*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-385/6 - (80*I)*Pi + 10*Log[mu2/s]) + 
      G[1, 0, x]*(((11*I)/3)*Pi + (10*I)*Pi*Log[mu2/s] - 33*zeta[2]) - 
      ((407*I)/6)*Pi*zeta[2] + G[0, 1, x]*(((-385*I)/6)*Pi + 
        (10*I)*Pi*Log[mu2/s] + 113*zeta[2]) + 
      G[0, 0, x]*(-8699/72 - ((559*I)/12)*Pi + (-115/6 - (31*I)*Pi)*
         Log[mu2/s] + Log[mu2/s]^2/2 + (429*zeta[2])/2) + 
      G[0, x]*(((-8699*I)/72)*Pi + (I/2)*Pi*Log[mu2/s]^2 + 
        (1076/3 - ((15*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((-115*I)/6)*Pi + 
          18*zeta[2]) - 38*zeta[3]) + G[1, x]*((19*I)*Pi*zeta[2] - 
        19*zeta[3]) + (407/6 - (37*I)*Pi)*zeta[3] + 487*zeta[4])/(1 - x) + 
    Nf^2*(581/81 + ((4*I)/3)*Pi*G[1, 0, x] - (8*G[0, 0, 0, x])/3 + 
      (4*G[1, 0, 0, x])/3 + (74*Log[mu2/s])/27 + (2*Log[mu2/s]^2)/9 + 
      G[0, 0, x]*(125/18 + (8*Log[mu2/s])/3) + 
      G[0, x]*(-74/27 + ((13*I)/2)*Pi + (-4/9 + ((8*I)/3)*Pi)*Log[mu2/s] - 
        12*zeta[2]) + (-2/3 - ((4*I)/3)*Pi)*zeta[2] + 
      x*(-27413/648 - ((1706*I)/81)*Pi - ((26*I)/9)*Pi*G[1, 0, x] + 
        (14*G[0, 0, 0, x])/9 - (26*G[1, 0, 0, x])/9 + (-7/18 + ((2*I)/3)*Pi)*
         Log[mu2/s]^2 + (4*Log[mu2/s]^3)/9 + G[0, 0, x]*
         (58/9 + ((26*I)/9)*Pi + (4*Log[mu2/s])/3) + 
        G[0, x]*(-937/162 + ((74*I)/27)*Pi - (100*Log[mu2/s])/27 - 
          (2*Log[mu2/s]^2)/3 - (10*zeta[2])/3) + Log[mu2/s]*
         (-275/18 - ((121*I)/27)*Pi - (29*zeta[2])/9) + 
        (749/54 + ((17*I)/9)*Pi)*zeta[2] - (41*zeta[3])/9) + 
      (((-4*I)/3)*Pi*G[1, 0, x] + (8*G[0, 0, 0, x])/3 - (4*G[1, 0, 0, x])/3 + 
        G[0, 0, x]*(-13/2 - (8*Log[mu2/s])/3) + ((4*I)/3)*Pi*zeta[2] + 
        G[0, x]*(((-13*I)/2)*Pi - ((8*I)/3)*Pi*Log[mu2/s] + 12*zeta[2]) - 
        (4*zeta[3])/3)/(1 - x) + (4*zeta[3])/3 + 
      x^3*((4*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 1, 0, x] - 
        (4*I)*Pi*G[1, 0, 0, x] + (4*I)*Pi*G[1, 1, 0, x] + 
        4*G[0, 0, 0, 0, x] - 4*G[0, 1, 0, 0, x] - 4*G[1, 0, 0, 0, x] + 
        4*G[1, 1, 0, 0, x] - 4*G[0, 0, x]*zeta[2] + 4*G[1, 0, x]*zeta[2] + 
        G[0, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) - (4*I)*Pi*zeta[3] + 
        G[1, x]*((-4*I)*Pi*zeta[2] + 4*zeta[3]) - 28*zeta[4]) + 
      x^2*(22765/648 + ((2143*I)/162)*Pi + (-44/9 - (4*I)*Pi)*G[0, 0, 0, x] + 
        (4*I)*Pi*G[0, 1, 0, x] + (44/9 + (4*I)*Pi)*G[1, 0, 0, x] - 
        (4*I)*Pi*G[1, 1, 0, x] - 4*G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] + 
        4*G[1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, x] + (1/6 - ((2*I)/3)*Pi)*
         Log[mu2/s]^2 - (4*Log[mu2/s]^3)/9 + G[1, 0, x]*
         (((44*I)/9)*Pi - 4*zeta[2]) + (-65/54 - ((35*I)/9)*Pi)*zeta[2] + 
        Log[mu2/s]*(677/54 + ((49*I)/27)*Pi + (29*zeta[2])/9) + 
        G[0, 0, x]*(((-44*I)/9)*Pi + 4*zeta[2]) + 
        G[1, x]*((4*I)*Pi*zeta[2] - 4*zeta[3]) + (59/9 + (4*I)*Pi)*zeta[3] + 
        G[0, x]*(56/81 + ((40*I)/27)*Pi + (40/27 + ((4*I)/3)*Pi)*Log[mu2/s] + 
          (2*Log[mu2/s]^2)/3 - (4*I)*Pi*zeta[2] + 4*zeta[3]) + 28*zeta[4]))), 
 ((-7939*I)/216)*Pi + 5*G[0, 0, 0, 0, x] + (3*G[0, 0, 0, 1, x])/4 + 
  (3*G[0, 0, 1, 0, x])/4 - (17*G[0, 0, 1, 1, x])/4 - G[0, 1, 0, 0, x]/2 + 
  G[0, 1, 0, 1, x]/4 + G[0, 1, 1, 0, x]/4 - (23*G[0, 1, 1, 1, x])/4 + 
  (9*G[1, 0, 0, 0, x])/2 - (13*G[1, 0, 0, 1, x])/4 - 
  (13*G[1, 0, 1, 0, x])/4 + (27*G[1, 0, 1, 1, x])/4 + 
  (9*G[1, 1, 0, 0, x])/4 + 6*G[1, 1, 0, 1, x] + 6*G[1, 1, 1, 0, x] - 
  (37*G[1, 1, 1, 1, x])/2 + G[0, 0, 0, x]*(31/6 + ((17*I)/4)*Pi - 
    (3*Log[mu2/s])/2) + G[1, 0, 0, x]*(-43/12 + (I/4)*Pi - Log[mu2/s]) + 
  G[0, 1, 0, x]*(-119/6 - ((5*I)/4)*Pi - Log[mu2/s]) + 
  G[0, 0, 1, x]*(-119/6 - ((9*I)/2)*Pi - Log[mu2/s]) + 
  (I/2)*Pi*Log[mu2/s]^3 + G[0, 1, 1, x]*(-19/2 - (4*I)*Pi + 
    (3*Log[mu2/s])/2) + G[1, 0, 1, x]*(37/3 + (5*I)*Pi + (3*Log[mu2/s])/2) + 
  G[1, 1, 0, x]*(37/3 + ((39*I)/4)*Pi + (3*Log[mu2/s])/2) + 
  G[1, 1, 1, x]*(271/12 - (8*I)*Pi + (9*Log[mu2/s])/2) + 
  G[1, 1, x]*(-1171/72 + ((289*I)/12)*Pi + (-65/6 + ((5*I)/2)*Pi)*
     Log[mu2/s] - (7*Log[mu2/s]^2)/4 - 11*zeta[2]) + 
  G[0, 0, x]*(-19/8 - ((131*I)/12)*Pi + (15*Log[mu2/s])/4 + 
    (5*Log[mu2/s]^2)/4 - (43*zeta[2])/4) + 
  G[1, 0, x]*(94/9 + ((49*I)/4)*Pi + (7/2 - ((3*I)/2)*Pi)*Log[mu2/s] - 
    Log[mu2/s]^2 - (15*zeta[2])/2) + Log[mu2/s]^2*((-I/2)*Pi - 3*zeta[2]) + 
  (65/12 - ((73*I)/12)*Pi)*zeta[2] + 
  G[0, 1, x]*(94/9 - ((155*I)/6)*Pi + (7/2 - ((3*I)/2)*Pi)*Log[mu2/s] - 
    Log[mu2/s]^2 + 16*zeta[2]) + Log[mu2/s]*(((-541*I)/36)*Pi + 
    (-6 + (I/2)*Pi)*zeta[2]) + (47/4 + ((11*I)/4)*Pi)*zeta[3] + 
  G[1, x]*(-7939/216 - ((1501*I)/72)*Pi + (-1/2 - ((5*I)/4)*Pi)*
     Log[mu2/s]^2 + Log[mu2/s]^3/2 + (-205/6 - ((55*I)/4)*Pi)*zeta[2] + 
    Log[mu2/s]*(-541/36 - ((25*I)/3)*Pi + (7*zeta[2])/2) + zeta[3]) + 
  G[0, x]*(((581*I)/72)*Pi + (I/4)*Pi*Log[mu2/s]^2 + 
    (623/12 + ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((29*I)/4)*Pi + 
      6*zeta[2]) + (5*zeta[3])/4) + 
  (((3*I)/2)*Pi*G[0, 0, 1, x] - (4*I)*Pi*G[0, 1, 0, x] - 
    ((3*I)/2)*Pi*G[1, 0, 0, x] + (3*G[0, 0, 1, 1, x])/2 - 
    4*G[0, 1, 0, 1, x] - 4*G[0, 1, 1, 0, x] + (11*G[0, 1, 1, 1, x])/2 - 
    (3*G[1, 0, 0, 1, x])/2 - (3*G[1, 0, 1, 0, x])/2 - 
    (3*G[1, 0, 1, 1, x])/2 - 2*G[1, 1, 0, 0, x] + (3*G[1, 1, 0, 1, x])/4 + 
    (3*G[1, 1, 1, 0, x])/4 + 5*G[1, 1, 1, 1, x] + 
    G[0, 1, 1, x]*(-25/12 - (I/2)*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-65/6 - ((13*I)/4)*Pi - 2*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-65/6 - (5*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 1, x]*(31/6 + ((17*I)/4)*Pi - (3*Log[mu2/s])/2) + 
    G[1, 1, x]*(-19/8 - ((23*I)/12)*Pi + (15/4 - I*Pi)*Log[mu2/s] + 
      (5*Log[mu2/s]^2)/4 - (19*zeta[2])/4) + 
    G[0, 1, x]*(((-25*I)/12)*Pi - (2*I)*Pi*Log[mu2/s] + (39*zeta[2])/2) + 
    G[1, 0, x]*(((-65*I)/6)*Pi - (2*I)*Pi*Log[mu2/s] + (45*zeta[2])/2) + 
    G[1, x]*(((-19*I)/8)*Pi + ((15*I)/4)*Pi*Log[mu2/s] + 
      ((5*I)/4)*Pi*Log[mu2/s]^2 + (281/12 + (3*I)*Pi)*zeta[2] + 3*zeta[3]))/
   x + x^3*(20*G[0, 0, 0, 0, x] + 2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 
    6*G[0, 0, 1, 1, x] - 8*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 
    8*G[0, 1, 1, 0, x] - 6*G[0, 1, 1, 1, x] - 6*G[1, 0, 0, 0, x] - 
    8*G[1, 0, 0, 1, x] - 8*G[1, 0, 1, 0, x] - 8*G[1, 0, 1, 1, x] + 
    6*G[1, 1, 0, 0, x] + 2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] + 
    20*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(209/6 + (13*I)*Pi - 9*Log[mu2/s]) + 
    G[1, 1, 1, x]*(209/6 + (13*I)*Pi - 9*Log[mu2/s]) + 
    G[0, 1, 1, x]*(-25/6 - (11*I)*Pi + 3*Log[mu2/s]) + 
    G[1, 0, 0, x]*(-25/6 - (11*I)*Pi + 3*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-46/3 + (11*I)*Pi + 3*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-46/3 + (11*I)*Pi + 3*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-46/3 - (13*I)*Pi + 3*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-46/3 - (13*I)*Pi + 3*Log[mu2/s]) + 
    G[0, 0, x]*(-2251/36 + ((28*I)/3)*Pi + (-61/6 + I*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + 
    G[1, 1, x]*(-2251/36 + ((28*I)/3)*Pi + (-61/6 + I*Pi)*Log[mu2/s] + 
      (7*Log[mu2/s]^2)/2 - (9*zeta[2])/2) + (-2251/12 + (28*I)*Pi)*zeta[2] + 
    (-61/2 + (3*I)*Pi)*Log[mu2/s]*zeta[2] + (21*Log[mu2/s]^2*zeta[2])/2 + 
    G[0, 1, x]*(2251/36 - ((28*I)/3)*Pi + (61/6 - I*Pi)*Log[mu2/s] - 
      (7*Log[mu2/s]^2)/2 + (45*zeta[2])/2) + 
    G[1, 0, x]*(2251/36 - ((28*I)/3)*Pi + (61/6 - I*Pi)*Log[mu2/s] - 
      (7*Log[mu2/s]^2)/2 + (45*zeta[2])/2) + 
    G[0, x]*((46 + (15*I)*Pi)*zeta[2] - 9*Log[mu2/s]*zeta[2] - 14*zeta[3]) + 
    (-67/6 - (26*I)*Pi)*zeta[3] + G[1, x]*((46 - (9*I)*Pi)*zeta[2] - 
      9*Log[mu2/s]*zeta[2] + 10*zeta[3]) - (429*zeta[4])/4) + 
  x*(((7939*I)/108)*Pi + (13*G[0, 0, 0, 0, x])/3 + (13*G[0, 0, 0, 1, x])/4 + 
    (13*G[0, 0, 1, 0, x])/4 + (17*G[0, 0, 1, 1, x])/2 + 
    (9*G[0, 1, 0, 0, x])/4 - G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] - 
    (143*G[0, 1, 1, 1, x])/12 + (101*G[1, 0, 0, 0, x])/12 - 
    G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] - (91*G[1, 0, 1, 1, x])/4 + 
    (3*G[1, 1, 0, 0, x])/2 - (59*G[1, 1, 0, 1, x])/4 - 
    (59*G[1, 1, 1, 0, x])/4 + (128*G[1, 1, 1, 1, x])/3 + 
    G[1, 1, 1, x]*(-121/4 + ((173*I)/12)*Pi - (27*Log[mu2/s])/2) + 
    G[1, 0, 0, x]*(-35/12 + ((29*I)/12)*Pi - 5*Log[mu2/s]) + 
    G[0, 1, 0, x]*(-1/12 - ((15*I)/4)*Pi - 5*Log[mu2/s]) + 
    G[0, 0, 1, x]*(-1/12 + ((27*I)/4)*Pi - 5*Log[mu2/s]) + 
    G[0, 0, 0, x]*(115/12 + ((73*I)/12)*Pi - (3*Log[mu2/s])/2) - 
    I*Pi*Log[mu2/s]^3 + G[0, 1, 1, x]*(299/12 - ((71*I)/12)*Pi + 
      7*Log[mu2/s]) + G[1, 1, 0, x]*(-1/4 - ((25*I)/4)*Pi + 7*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-1/4 - ((67*I)/4)*Pi + 7*Log[mu2/s]) + 
    (-837/8 + ((25*I)/12)*Pi)*zeta[2] + G[0, 1, x]*(83/8 + ((275*I)/12)*Pi + 
      (-23/12 + ((5*I)/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + 
      (19*zeta[2])/12) + G[1, 0, x]*(83/8 - ((61*I)/12)*Pi + 
      (-23/12 + ((5*I)/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + 
      (47*zeta[2])/12) + G[0, 0, x]*(39/8 + ((11*I)/2)*Pi + 
      (-4 - (2*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/4 + (28*zeta[2])/3) + 
    Log[mu2/s]^2*(I*Pi + (45*zeta[2])/4) + 
    G[1, 1, x]*(-241/8 - ((45*I)/2)*Pi + (8 - (2*I)*Pi)*Log[mu2/s] + 
      (9*Log[mu2/s]^2)/4 + (89*zeta[2])/3) + 
    Log[mu2/s]*(((541*I)/18)*Pi + (-13/4 + (I/2)*Pi)*zeta[2]) + 
    G[0, x]*(-5819/216 + ((196*I)/9)*Pi + (9/2 + (I/2)*Pi)*Log[mu2/s]^2 - 
      (2*Log[mu2/s]^3)/3 + Log[mu2/s]*(235/36 + ((37*I)/12)*Pi - 
        (29*zeta[2])/6) + (-22/3 + ((107*I)/12)*Pi)*zeta[2] - zeta[3]) + 
    (-5 - ((55*I)/3)*Pi)*zeta[3] + G[1, x]*(21697/216 + ((34*I)/9)*Pi + 
      (-7/2 + ((3*I)/2)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/3 + 
      Log[mu2/s]*(847/36 - ((11*I)/12)*Pi - (139*zeta[2])/6) + 
      (107/6 + ((109*I)/12)*Pi)*zeta[2] + (5*zeta[3])/2) - 
    (809*zeta[4])/24) + (105*zeta[4])/8 + 
  (((3*I)/2)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 
    ((3*I)/2)*Pi*G[1, 1, 0, x] - 5*G[0, 0, 0, 0, x] - 
    (3*G[0, 0, 0, 1, x])/4 - (3*G[0, 0, 1, 0, x])/4 + 2*G[0, 0, 1, 1, x] + 
    (3*G[0, 1, 0, 0, x])/2 + (3*G[0, 1, 0, 1, x])/2 + 
    (3*G[0, 1, 1, 0, x])/2 - (11*G[1, 0, 0, 0, x])/2 + 4*G[1, 0, 0, 1, x] + 
    4*G[1, 0, 1, 0, x] - (3*G[1, 1, 0, 0, x])/2 + 
    G[0, 0, 0, x]*(-31/6 - ((17*I)/4)*Pi + (3*Log[mu2/s])/2) + 
    G[1, 0, 0, x]*(25/12 + (I/2)*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 1, x]*(65/6 + ((13*I)/4)*Pi + 2*Log[mu2/s]) + 
    G[0, 1, 0, x]*(65/6 + (5*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 1, x]*(((65*I)/6)*Pi + (2*I)*Pi*Log[mu2/s] - (45*zeta[2])/2) + 
    G[1, 0, x]*(((25*I)/12)*Pi + (2*I)*Pi*Log[mu2/s] - (39*zeta[2])/2) + 
    ((35*I)/4)*Pi*zeta[2] + G[0, 0, x]*(19/8 + ((23*I)/12)*Pi + 
      (-15/4 + I*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/4 + (19*zeta[2])/4) + 
    G[1, x]*(((11*I)/2)*Pi*zeta[2] - (11*zeta[3])/2) + 
    G[0, x]*(((19*I)/8)*Pi - ((15*I)/4)*Pi*Log[mu2/s] - 
      ((5*I)/4)*Pi*Log[mu2/s]^2 + (-281/12 - ((19*I)/4)*Pi)*zeta[2] - 
      (5*zeta[3])/4) + (-35/4 + ((7*I)/4)*Pi)*zeta[3] + (15*zeta[4])/8)/
   (1 - x) + x^2*((-65*G[0, 0, 0, 0, x])/6 - 12*G[0, 0, 0, 1, x] - 
    12*G[0, 0, 1, 0, x] - (25*G[0, 0, 1, 1, x])/2 - G[0, 1, 0, 0, x]/2 + 
    12*G[0, 1, 0, 1, x] + 12*G[0, 1, 1, 0, x] + (115*G[0, 1, 1, 1, x])/6 - 
    (7*G[1, 0, 0, 0, x])/6 + 12*G[1, 0, 0, 1, x] + 12*G[1, 0, 1, 0, x] + 
    (49*G[1, 0, 1, 1, x])/2 - (11*G[1, 1, 0, 0, x])/2 + 6*G[1, 1, 0, 1, x] + 
    6*G[1, 1, 1, 0, x] - (295*G[1, 1, 1, 1, x])/6 + 
    G[1, 1, 0, x]*(277/12 - (10*I)*Pi - (21*Log[mu2/s])/2) + 
    G[0, 1, 1, x]*(-23/3 + ((62*I)/3)*Pi - (21*Log[mu2/s])/2) + 
    G[1, 0, 1, x]*(277/12 + (26*I)*Pi - (21*Log[mu2/s])/2) + 
    G[1, 0, 0, x]*(121/6 + ((37*I)/3)*Pi + (3*Log[mu2/s])/2) + 
    G[0, 1, 0, x]*(275/12 + (13*I)*Pi + (3*Log[mu2/s])/2) + 
    G[0, 0, 1, x]*(275/12 - (23*I)*Pi + (3*Log[mu2/s])/2) + 
    G[0, 0, 0, x]*(-433/6 - ((46*I)/3)*Pi + (15*Log[mu2/s])/2) + 
    G[1, 1, 1, x]*(-97/3 - ((71*I)/3)*Pi + (39*Log[mu2/s])/2) + 
    G[1, 0, x]*(-2251/24 + (28*I)*Pi + (-61/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
      (21*Log[mu2/s]^2)/4 - (419*zeta[2])/12) + 
    G[0, 1, x]*(-2251/24 + (-61/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
      (21*Log[mu2/s]^2)/4 - (391*zeta[2])/12) + 
    G[1, 1, x]*(2671/24 + (37/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
      (21*Log[mu2/s]^2)/4 - (41*zeta[2])/12) + (2251/8 - (56*I)*Pi)*zeta[2] + 
    (183/4 - ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] - (63*Log[mu2/s]^2*zeta[2])/4 + 
    G[0, 0, x]*(1831/24 - (28*I)*Pi + (85/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
      (21*Log[mu2/s]^2)/4 + (203*zeta[2])/12) + 
    G[1, x]*(-2293/36 + (9*I)*Pi + (4 - (I/2)*Pi)*Log[mu2/s]^2 - 
      Log[mu2/s]^3/6 + (-979/12 + ((49*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]*(-17/2 + (2*I)*Pi + (68*zeta[2])/3) - (23*zeta[3])/2) + 
    (123/4 + ((124*I)/3)*Pi)*zeta[3] + 
    G[0, x]*(2293/36 - (9*I)*Pi + (-4 + (I/2)*Pi)*Log[mu2/s]^2 + 
      Log[mu2/s]^3/6 + (-677/12 - ((103*I)/6)*Pi)*zeta[2] + 
      Log[mu2/s]*(17/2 - (2*I)*Pi + (13*zeta[2])/3) + (35*zeta[3])/2) + 
    (466*zeta[4])/3) + Nf^2*(((47*I)/12)*Pi - ((5*I)/3)*Pi*G[0, 1, x] + 
    ((2*I)/3)*Pi*G[1, 0, x] - (4*G[0, 0, 0, x])/3 - (5*G[0, 1, 1, x])/3 + 
    (2*G[1, 0, 0, x])/3 + 3*G[1, 1, 1, x] + 
    G[1, 1, x]*(-241/36 + I*Pi - 2*Log[mu2/s]) + ((4*I)/3)*Pi*Log[mu2/s] + 
    G[0, 0, x]*(13/4 + (4*Log[mu2/s])/3) + 
    (((2*I)/3)*Pi*G[0, 1, x] + (2*G[0, 1, 1, x])/3 - (4*G[1, 1, 1, x])/3 + 
      G[1, 1, x]*(13/4 + (4*Log[mu2/s])/3) + 
      G[1, x]*(((13*I)/4)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - 6*zeta[2]))/x + 
    G[0, x]*(((13*I)/4)*Pi + ((4*I)/3)*Pi*Log[mu2/s] - 6*zeta[2]) + 
    (-6 - ((2*I)/3)*Pi)*zeta[2] + G[1, x]*(47/12 - ((193*I)/36)*Pi + 
      (4/3 - (2*I)*Pi)*Log[mu2/s] + (23*zeta[2])/3) + 
    (((-2*I)/3)*Pi*G[1, 0, x] + (4*G[0, 0, 0, x])/3 - (2*G[1, 0, 0, x])/3 + 
      G[0, 0, x]*(-13/4 - (4*Log[mu2/s])/3) + ((2*I)/3)*Pi*zeta[2] + 
      G[0, x]*(((-13*I)/4)*Pi - ((4*I)/3)*Pi*Log[mu2/s] + 6*zeta[2]) - 
      (2*zeta[3])/3)/(1 - x) + (2*zeta[3])/3 + 
    x^3*((-16/3 + (2*I)*Pi)*G[0, 0, 0, x] + (8/3 + (2*I)*Pi)*G[0, 0, 1, x] + 
      (8/3 - (2*I)*Pi)*G[0, 1, 0, x] - (2*I)*Pi*G[0, 1, 1, x] - 
      (2*I)*Pi*G[1, 0, 0, x] + (8/3 - (2*I)*Pi)*G[1, 0, 1, x] + 
      (8/3 + (2*I)*Pi)*G[1, 1, 0, x] + (-16/3 + (2*I)*Pi)*G[1, 1, 1, x] + 
      2*G[0, 0, 0, 0, x] + 2*G[0, 0, 1, 1, x] - 2*G[0, 1, 0, 0, x] - 
      2*G[0, 1, 1, 1, x] - 2*G[1, 0, 0, 0, x] - 2*G[1, 0, 1, 1, x] + 
      2*G[1, 1, 0, 0, x] + 2*G[1, 1, 1, 1, x] + 
      G[0, 0, x]*(16/3 + (8*Log[mu2/s])/3 - 2*zeta[2]) + 
      G[1, 1, x]*(16/3 + (8*Log[mu2/s])/3 - 2*zeta[2]) + 16*zeta[2] + 
      8*Log[mu2/s]*zeta[2] + G[0, 1, x]*(-16/3 - (8*Log[mu2/s])/3 + 
        2*zeta[2]) + G[1, 0, x]*(-16/3 - (8*Log[mu2/s])/3 + 2*zeta[2]) + 
      G[0, x]*((-8 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (8/3 - (4*I)*Pi)*zeta[3] + G[1, x]*((-8 - (2*I)*Pi)*zeta[2] + 
        2*zeta[3]) - (39*zeta[4])/2) + 
    x*(((-47*I)/6)*Pi - (14*G[0, 0, 0, x])/9 + (1 + (2*I)*Pi)*G[0, 0, 1, x] + 
      G[0, 1, 0, x] + (34/9 - (2*I)*Pi)*G[0, 1, 1, x] - 
      (16*G[1, 0, 0, x])/9 + (5/3 - (2*I)*Pi)*G[1, 0, 1, x] + 
      (5*G[1, 1, 0, x])/3 + (-64/9 + (2*I)*Pi)*G[1, 1, 1, x] + 
      2*G[0, 0, 1, 1, x] - 2*G[0, 1, 1, 1, x] - 2*G[1, 0, 1, 1, x] + 
      2*G[1, 1, 1, 1, x] + G[1, 0, x]*(-8/3 - ((13*I)/9)*Pi - 
        (4*Log[mu2/s])/3) + G[0, 0, x]*(31/9 + ((13*I)/9)*Pi + 
        2*Log[mu2/s]) + G[1, x]*(-3749/324 + ((77*I)/27)*Pi + 
        (-88/27 + ((4*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 - 6*zeta[2]) + 
      G[0, x]*(1211/324 + ((37*I)/27)*Pi + (16*Log[mu2/s])/27 - 
        Log[mu2/s]^2/3 - (16*zeta[2])/3) + G[1, 1, x]*(79/9 - ((31*I)/9)*Pi + 
        2*Log[mu2/s] - 2*zeta[2]) + (20 + ((13*I)/9)*Pi)*zeta[2] + 
      G[0, 1, x]*(-8/3 + ((31*I)/9)*Pi - (4*Log[mu2/s])/3 + 2*zeta[2]) + 
      Log[mu2/s]*(((-8*I)/3)*Pi + 4*zeta[2]) + (-1/9 - (2*I)*Pi)*zeta[3] - 
      (11*zeta[4])/2) + x^2*((47/9 - (2*I)*Pi)*G[0, 0, 0, x] + 
      (-11/3 - (4*I)*Pi)*G[0, 0, 1, x] + (-11/3 + (2*I)*Pi)*G[0, 1, 0, x] + 
      (-25/9 + (4*I)*Pi)*G[0, 1, 1, x] + (25/9 + (2*I)*Pi)*G[1, 0, 0, x] + 
      (-13/3 + (4*I)*Pi)*G[1, 0, 1, x] + (-13/3 - (2*I)*Pi)*G[1, 1, 0, x] + 
      (97/9 - (4*I)*Pi)*G[1, 1, 1, x] - 2*G[0, 0, 0, 0, x] - 
      4*G[0, 0, 1, 1, x] + 2*G[0, 1, 0, 0, x] + 4*G[0, 1, 1, 1, x] + 
      2*G[1, 0, 0, 0, x] + 4*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] - 
      4*G[1, 1, 1, 1, x] + G[0, 1, x]*(8 - ((22*I)/9)*Pi + 4*Log[mu2/s] - 
        4*zeta[2]) + G[1, 0, x]*(8 + ((22*I)/9)*Pi + 4*Log[mu2/s] - 
        2*zeta[2]) + (-24 - ((22*I)/9)*Pi)*zeta[2] - 12*Log[mu2/s]*zeta[2] + 
      G[0, 0, x]*(-16/3 - ((22*I)/9)*Pi - 4*Log[mu2/s] + 2*zeta[2]) + 
      G[1, 1, x]*(-32/3 + ((22*I)/9)*Pi - 4*Log[mu2/s] + 4*zeta[2]) + 
      G[1, x]*(620/81 - ((20*I)/27)*Pi + (52/27 - ((2*I)/3)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2/3 + (37/3 + (2*I)*Pi)*zeta[2] - 2*zeta[3]) + 
      (-14/9 + (6*I)*Pi)*zeta[3] + G[0, x]*(-620/81 + ((20*I)/27)*Pi + 
        (-52/27 + ((2*I)/3)*Pi)*Log[mu2/s] + Log[mu2/s]^2/3 + 
        (35/3 - (2*I)*Pi)*zeta[2] + 2*zeta[3]) + 25*zeta[4])) + 
  (Nf*(((-13*I)/3)*Pi + (-8 + ((5*I)/2)*Pi)*G[0, 0, 0, x] + 
     (3/4 + I*Pi)*G[0, 0, 1, x] + (3/4 + (2*I)*Pi)*G[0, 1, 0, x] + 
     (25/6 + (4*I)*Pi)*G[0, 1, 1, x] + (5 - ((3*I)/2)*Pi)*G[1, 0, 0, x] + 
     (-49/12 - (2*I)*Pi)*G[1, 0, 1, x] + (-49/12 - (3*I)*Pi)*G[1, 1, 0, x] + 
     (23/2 - (7*I)*Pi)*G[1, 1, 1, x] + (13*G[0, 0, 0, 0, x])/2 - 
     4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + 5*G[0, 0, 1, 1, x] + 
     (3*G[0, 1, 0, 0, x])/2 + G[0, 1, 0, 1, x]/2 + G[0, 1, 1, 0, x]/2 + 
     (7*G[0, 1, 1, 1, x])/2 - (3*G[1, 0, 0, 0, x])/2 - 2*G[1, 0, 1, 1, x] - 
     (23*G[1, 1, 0, 0, x])/2 + (17*G[1, 1, 0, 1, x])/2 + 
     (17*G[1, 1, 1, 0, x])/2 - (31*G[1, 1, 1, 1, x])/2 - 
     ((3*I)/4)*Pi*Log[mu2/s]^2 + G[0, 1, x]*(3/4 + ((59*I)/12)*Pi - 
       (13*zeta[2])/2) + G[1, 1, x]*(97/12 + ((67*I)/6)*Pi + 
       (15/4 + ((5*I)/2)*Pi)*Log[mu2/s] + (5*Log[mu2/s]^2)/4 - 
       (25*zeta[2])/4) + G[1, 0, x]*(3/4 + ((11*I)/12)*Pi - 3*zeta[2]) + 
     (101/4 + ((7*I)/2)*Pi)*zeta[2] + G[0, 0, x]*(-37/12 - ((19*I)/2)*Pi + 
       (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/4 + 
       (21*zeta[2])/4) + Log[mu2/s]*(((-9*I)/4)*Pi + 9*zeta[2]) + 
     (((-3*I)/2)*Pi*G[0, 0, 1, x] + (1 - ((3*I)/2)*Pi)*G[0, 1, 1, x] + 
       (3/4 + ((3*I)/2)*Pi)*G[1, 0, 1, x] + (3*G[1, 1, 0, x])/4 + 
       (-8 + ((5*I)/2)*Pi)*G[1, 1, 1, x] - (3*G[0, 0, 1, 1, x])/2 - 
       (3*G[0, 1, 1, 1, x])/2 + (3*G[1, 0, 1, 1, x])/2 + 4*G[1, 1, 0, 0, x] - 
       4*G[1, 1, 0, 1, x] - 4*G[1, 1, 1, 0, x] + (13*G[1, 1, 1, 1, x])/2 + 
       G[1, 0, x]*(((3*I)/4)*Pi + 4*zeta[2]) + 
       G[0, 1, x]*(I*Pi + (9*zeta[2])/2) + G[1, 1, x]*
        (-37/12 - ((19*I)/2)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/4 + (21*zeta[2])/4) + 
       G[1, x]*(((-37*I)/12)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
         (99/4 + ((15*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-9*I)/4)*Pi + 
           9*zeta[2]) - (17*zeta[3])/2))/x + 
     G[0, x]*(((-7*I)/3)*Pi - ((3*I)/4)*Pi*Log[mu2/s]^2 + 
       (115/4 + ((9*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-9*I)/4)*Pi + 
         9*zeta[2]) - 7*zeta[3]) + (-33/4 - (3*I)*Pi)*zeta[3] + 
     G[1, x]*(-13/3 + ((79*I)/12)*Pi + (-3/4 + ((5*I)/4)*Pi)*Log[mu2/s]^2 + 
       Log[mu2/s]*(-9/4 + ((9*I)/4)*Pi - 15*zeta[2]) + 
       (-59/2 - ((11*I)/4)*Pi)*zeta[2] + 15*zeta[3]) + 
     x^2*((11/2 + (6*I)*Pi)*G[0, 0, 0, x] + (12*I)*Pi*G[0, 0, 1, x] - 
       (6*I)*Pi*G[0, 1, 0, x] + (17/2 - (6*I)*Pi)*G[0, 1, 1, x] + 
       (-7/2 - (6*I)*Pi)*G[1, 0, 0, x] + (-4 - (12*I)*Pi)*G[1, 0, 1, x] + 
       (-4 + (6*I)*Pi)*G[1, 1, 0, x] + (-5/2 + (6*I)*Pi)*G[1, 1, 1, x] + 
       (11*G[0, 0, 0, 0, x])/2 + G[0, 0, 0, 1, x]/2 + G[0, 0, 1, 0, x]/2 + 
       (23*G[0, 0, 1, 1, x])/2 - (11*G[0, 1, 0, 0, x])/2 - 
       G[0, 1, 0, 1, x]/2 - G[0, 1, 1, 0, x]/2 - (11*G[0, 1, 1, 1, x])/2 - 
       (7*G[1, 0, 0, 0, x])/2 - (5*G[1, 0, 0, 1, x])/2 - 
       (5*G[1, 0, 1, 0, x])/2 - (19*G[1, 0, 1, 1, x])/2 + 
       (7*G[1, 1, 0, 0, x])/2 + (5*G[1, 1, 0, 1, x])/2 + 
       (5*G[1, 1, 1, 0, x])/2 + (7*G[1, 1, 1, 1, x])/2 + 
       G[0, 0, x]*(25/6 + ((31*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/4 - (23*zeta[2])/4) + 
       G[1, 1, x]*(53/6 - ((17*I)/4)*Pi + (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/4 - (7*zeta[2])/4) + 
       G[0, 1, x]*(-13/2 + ((25*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/4 - zeta[2]/4) + (39/2 + ((53*I)/4)*Pi)*zeta[2] + 
       (27/4 + ((9*I)/2)*Pi)*Log[mu2/s]*zeta[2] + (9*Log[mu2/s]^2*zeta[2])/
        4 + G[1, 0, x]*(-13/2 - ((39*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/4 + (31*zeta[2])/4) + 
       G[0, x]*(46/3 + ((13*I)/6)*Pi + (9/2 + (3*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (-9/2 + (6*I)*Pi)*zeta[2] - 12*zeta[3]) + 
       (-25/2 - (24*I)*Pi)*zeta[3] + G[1, x]*(-46/3 - ((13*I)/6)*Pi + 
         (-9/2 - (3*I)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/2 + 
         (33/2 - (6*I)*Pi)*zeta[2] + 12*zeta[3]) - (221*zeta[4])/4) + 
     ((8 - ((5*I)/2)*Pi)*G[0, 0, 0, x] - (3*G[0, 0, 1, x])/4 + 
       (-3/4 - ((3*I)/2)*Pi)*G[0, 1, 0, x] + (-1 + ((3*I)/2)*Pi)*
        G[1, 0, 0, x] + ((3*I)/2)*Pi*G[1, 1, 0, x] - (13*G[0, 0, 0, 0, x])/
        2 + 4*G[0, 0, 0, 1, x] + 4*G[0, 0, 1, 0, x] - 4*G[0, 0, 1, 1, x] - 
       (3*G[0, 1, 0, 0, x])/2 + (3*G[1, 0, 0, 0, x])/2 + 
       (3*G[1, 1, 0, 0, x])/2 + G[0, 0, x]*(37/12 + ((19*I)/2)*Pi + 
         (9/4 + ((3*I)/2)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/4 - 
         (21*zeta[2])/4) + G[1, 0, x]*((-I)*Pi - (9*zeta[2])/2) + 
       G[0, 1, x]*(((-3*I)/4)*Pi - 4*zeta[2]) + (I/4)*Pi*zeta[2] + 
       (-1/4 + (3*I)*Pi)*zeta[3] + G[1, x]*(((-3*I)/2)*Pi*zeta[2] + 
         (3*zeta[3])/2) + G[0, x]*(((37*I)/12)*Pi + ((3*I)/4)*Pi*
          Log[mu2/s]^2 + Log[mu2/s]*(((9*I)/4)*Pi - 9*zeta[2]) + 
         (-99/4 - ((9*I)/4)*Pi)*zeta[2] + 7*zeta[3]) - (91*zeta[4])/8)/
      (1 - x) + (91*zeta[4])/8 + x*(((26*I)/3)*Pi + (-8 + ((5*I)/2)*Pi)*
        G[0, 0, 0, x] + (2 - (4*I)*Pi)*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 
       (-16 - (I/2)*Pi)*G[0, 1, 1, x] + (-4 - (I/2)*Pi)*G[1, 0, 0, x] + 
       (6 + (6*I)*Pi)*G[1, 0, 1, x] + (6 + (2*I)*Pi)*G[1, 1, 0, x] + 
       ((5*I)/2)*Pi*G[1, 1, 1, x] + (13*G[0, 0, 0, 0, x])/2 - 
       4*G[0, 0, 0, 1, x] - 4*G[0, 0, 1, 0, x] + G[0, 1, 0, 0, x] - 
       G[0, 1, 0, 1, x] - G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x]/2 - 
       (3*G[1, 0, 0, 0, x])/2 + G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 
       5*G[1, 0, 1, 1, x] + 8*G[1, 1, 0, 0, x] - 6*G[1, 1, 0, 1, x] - 
       6*G[1, 1, 1, 0, x] + (17*G[1, 1, 1, 1, x])/2 + 
       Log[mu2/s]^2*(((3*I)/2)*Pi - (3*zeta[2])/4) + 
       G[1, 1, x]*(-19/2 + ((15*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/4 + zeta[2]/4) + (-57 - ((51*I)/4)*Pi)*zeta[2] + 
       G[0, 0, x]*(-29/6 - ((33*I)/4)*Pi + (-9/4 - ((3*I)/2)*Pi)*Log[mu2/s] - 
         (3*Log[mu2/s]^2)/4 + (17*zeta[2])/4) + 
       G[1, 0, x]*(2/3 + ((11*I)/4)*Pi + (3/4 + (I/2)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/4 + (17*zeta[2])/4) + G[0, 1, x]*(2/3 - ((53*I)/4)*Pi + 
         (3/4 + (I/2)*Pi)*Log[mu2/s] + Log[mu2/s]^2/4 + (49*zeta[2])/4) + 
       Log[mu2/s]*(((9*I)/2)*Pi + (-81/4 - ((3*I)/2)*Pi)*zeta[2]) + 
       G[1, x]*(59/3 - ((25*I)/12)*Pi + (9/4 - (I/2)*Pi)*Log[mu2/s]^2 + 
         (-47/4 - (I/2)*Pi)*zeta[2] + Log[mu2/s]*(27/4 + (3*I)*Pi + 
           6*zeta[2]) - 13*zeta[3]) + G[0, x]*(-11 - ((77*I)/12)*Pi + 
         (-3/4 - (I/2)*Pi)*Log[mu2/s]^2 + (37/4 + ((3*I)/2)*Pi)*zeta[2] + 
         Log[mu2/s]*(-9/4 - (3*I)*Pi + 6*zeta[2]) - 3*zeta[3]) + 
       (22 + ((13*I)/2)*Pi)*zeta[3] + (207*zeta[4])/8) + 
     x^3*((-1 - (4*I)*Pi)*G[0, 0, 0, x] + (4/3 - (6*I)*Pi)*G[0, 0, 1, x] + 
       (4/3 + (6*I)*Pi)*G[0, 1, 0, x] + (-5/3 + (4*I)*Pi)*G[0, 1, 1, x] + 
       (-5/3 + (4*I)*Pi)*G[1, 0, 0, x] + (4/3 + (6*I)*Pi)*G[1, 0, 1, x] + 
       (4/3 - (6*I)*Pi)*G[1, 1, 0, x] + (-1 - (4*I)*Pi)*G[1, 1, 1, x] - 
       3*G[0, 0, 0, 0, x] - G[0, 0, 0, 1, x] - G[0, 0, 1, 0, x] - 
       5*G[0, 0, 1, 1, x] + 5*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + 
       G[0, 1, 1, 0, x] + 3*G[0, 1, 1, 1, x] + 3*G[1, 0, 0, 0, x] + 
       G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] + 5*G[1, 0, 1, 1, x] - 
       5*G[1, 1, 0, 0, x] - G[1, 1, 0, 1, x] - G[1, 1, 1, 0, x] - 
       3*G[1, 1, 1, 1, x] + G[0, 1, x]*(13/3 + ((7*I)/6)*Pi + 
         (3/2 + I*Pi)*Log[mu2/s] + Log[mu2/s]^2/2 - (5*zeta[2])/2) + 
       G[1, 0, x]*(13/3 + ((7*I)/6)*Pi + (3/2 + I*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 - (5*zeta[2])/2) + (-13 - ((7*I)/2)*Pi)*zeta[2] + 
       (-9/2 - (3*I)*Pi)*Log[mu2/s]*zeta[2] - (3*Log[mu2/s]^2*zeta[2])/2 + 
       G[0, 0, x]*(-13/3 - ((7*I)/6)*Pi + (-3/2 - I*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 + (5*zeta[2])/2) + G[1, 1, x]*(-13/3 - ((7*I)/6)*Pi + 
         (-3/2 - I*Pi)*Log[mu2/s] - Log[mu2/s]^2/2 + (5*zeta[2])/2) + 
       G[1, x]*((-4 + (6*I)*Pi)*zeta[2] - 6*zeta[3]) + 
       (3 + (14*I)*Pi)*zeta[3] + G[0, x]*((-4 - (6*I)*Pi)*zeta[2] + 
         6*zeta[3]) + (69*zeta[4])/2)))/Nc^3 + 
  Nc^2*(((4765*I)/108)*Pi + (-539/12 + ((99*I)/4)*Pi)*G[0, 0, 0, x] + 
    (232/3 - (42*I)*Pi)*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] + 
    (67*G[0, 0, 0, 1, x])/4 + (67*G[0, 0, 1, 0, x])/4 - 
    (585*G[0, 0, 1, 1, x])/4 - 3*G[0, 1, 0, 0, x] - (3*G[0, 1, 0, 1, x])/4 - 
    (3*G[0, 1, 1, 0, x])/4 + (15*G[0, 1, 1, 1, x])/2 - 
    (11*G[1, 0, 0, 0, x])/4 - (9*G[1, 0, 0, 1, x])/2 - 
    (9*G[1, 0, 1, 0, x])/2 + (47*G[1, 0, 1, 1, x])/4 + 
    (335*G[1, 1, 0, 0, x])/2 - (85*G[1, 1, 0, 1, x])/4 - 
    (85*G[1, 1, 1, 0, x])/4 - (83*G[1, 1, 1, 1, x])/4 + 
    G[0, 1, 0, x]*(-1207/24 - ((33*I)/4)*Pi - (9*Log[mu2/s])/2) + 
    G[1, 0, 0, x]*(-539/4 - ((47*I)/4)*Pi - (9*Log[mu2/s])/2) + 
    G[0, 0, 1, x]*(-1207/24 - (134*I)*Pi - (9*Log[mu2/s])/2) + 
    ((3*I)/4)*Pi*Log[mu2/s]^3 + G[0, 1, 1, x]*(247/12 + ((53*I)/4)*Pi + 
      (13*Log[mu2/s])/2) + G[1, 0, 1, x]*(2071/24 + ((55*I)/4)*Pi + 
      (13*Log[mu2/s])/2) + G[1, 1, 0, x]*(2071/24 + ((611*I)/4)*Pi + 
      (13*Log[mu2/s])/2) + G[1, 0, x]*(-797/36 - ((1187*I)/24)*Pi + 
      (-1 - (I/2)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/4 - (409*zeta[2])/4) + 
    G[0, 0, x]*(943/24 - ((645*I)/8)*Pi + (175/12 - (12*I)*Pi)*Log[mu2/s] - 
      (15*Log[mu2/s]^2)/4 - (209*zeta[2])/4) + 
    Log[mu2/s]^2*(((-17*I)/4)*Pi - 6*zeta[2]) + (1217/24 + ((2795*I)/24)*Pi)*
     zeta[2] + G[1, 1, x]*(-2237/144 + ((833*I)/6)*Pi + 
      (-595/24 + ((77*I)/4)*Pi)*Log[mu2/s] + (51*Log[mu2/s]^2)/8 + 
      (455*zeta[2])/8) + G[0, 1, x]*(-797/36 - ((737*I)/24)*Pi + 
      (-1 - (I/2)*Pi)*Log[mu2/s] - (5*Log[mu2/s]^2)/4 + 100*zeta[2]) + 
    Log[mu2/s]*(((-113*I)/72)*Pi + (57 - ((5*I)/4)*Pi)*zeta[2]) + 
    (((-9*I)/2)*Pi*G[0, 0, 0, x] - (9*G[0, 0, 0, 0, x])/2 + 
      9*G[0, 0, x]*zeta[2])/(1 - x)^2 + 
    (((9*I)/2)*Pi*G[1, 1, 1, x] + (9*G[1, 1, 1, 1, x])/2 - 
      9*G[1, 1, x]*zeta[2])/x^2 + ((-9*I)*Pi*G[0, 0, 1, x] - 
      (10*I)*Pi*G[0, 1, 0, x] - ((15*I)/4)*Pi*G[1, 0, 0, x] + 
      (-539/12 + ((75*I)/4)*Pi)*G[1, 1, 1, x] - 9*G[0, 0, 1, 1, x] - 
      10*G[0, 1, 0, 1, x] - 10*G[0, 1, 1, 0, x] - (5*G[0, 1, 1, 1, x])/4 - 
      (15*G[1, 0, 0, 1, x])/4 - (15*G[1, 0, 1, 0, x])/4 - 
      5*G[1, 0, 1, 1, x] - (621*G[1, 1, 0, 0, x])/4 + 
      (61*G[1, 1, 0, 1, x])/4 + (61*G[1, 1, 1, 0, x])/4 + 
      (7*G[1, 1, 1, 1, x])/2 + G[1, 0, 1, x]*(-949/24 - ((55*I)/4)*Pi - 
        5*Log[mu2/s]) + G[0, 1, 1, x]*(247/12 - ((65*I)/4)*Pi - 
        5*Log[mu2/s]) + G[1, 1, 0, x]*(-949/24 - (145*I)*Pi - 5*Log[mu2/s]) + 
      G[1, 1, x]*(943/24 - ((559*I)/8)*Pi + (175/12 - ((25*I)/2)*Pi)*
         Log[mu2/s] - (15*Log[mu2/s]^2)/4 - (125*zeta[2])/4) + 
      G[0, 1, x]*(((247*I)/12)*Pi - (5*I)*Pi*Log[mu2/s] + (183*zeta[2])/2) + 
      G[1, 0, x]*(((-949*I)/24)*Pi - (5*I)*Pi*Log[mu2/s] + (719*zeta[2])/4) + 
      G[1, x]*(((943*I)/24)*Pi - ((15*I)/4)*Pi*Log[mu2/s]^2 + 
        (4307/24 + ((697*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((175*I)/12)*Pi + 
          75*zeta[2]) - (229*zeta[3])/2))/x + (-435/8 - ((241*I)/2)*Pi)*
     zeta[3] + G[0, x]*(((1235*I)/72)*Pi - (5*I)*Pi*Log[mu2/s]^2 + 
      (9053/24 + ((165*I)/4)*Pi)*zeta[2] + Log[mu2/s]*
       (((163*I)/12)*Pi + 87*zeta[2]) + (67*zeta[3])/4) + 
    G[1, x]*(4765/108 - ((5651*I)/144)*Pi + (-17/4 + ((59*I)/8)*Pi)*
       Log[mu2/s]^2 + (3*Log[mu2/s]^3)/4 + Log[mu2/s]*
       (-113/72 - ((823*I)/24)*Pi - (467*zeta[2])/4) + 
      (-3269/8 - ((1673*I)/8)*Pi)*zeta[2] + (455*zeta[3])/4) + 
    ((539/12 - ((75*I)/4)*Pi)*G[0, 0, 0, x] + ((15*I)/4)*Pi*G[0, 1, 1, x] + 
      (10*I)*Pi*G[1, 0, 1, x] + (9*I)*Pi*G[1, 1, 0, x] - 
      (7*G[0, 0, 0, 0, x])/2 - (61*G[0, 0, 0, 1, x])/4 - 
      (61*G[0, 0, 1, 0, x])/4 + (621*G[0, 0, 1, 1, x])/4 + 
      5*G[0, 1, 0, 0, x] + (15*G[0, 1, 0, 1, x])/4 + 
      (15*G[0, 1, 1, 0, x])/4 + (5*G[1, 0, 0, 0, x])/4 + 
      10*G[1, 0, 0, 1, x] + 10*G[1, 0, 1, 0, x] + 9*G[1, 1, 0, 0, x] + 
      G[0, 1, 0, x]*(949/24 + ((55*I)/4)*Pi + 5*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-247/12 + ((65*I)/4)*Pi + 5*Log[mu2/s]) + 
      G[0, 0, 1, x]*(949/24 + (145*I)*Pi + 5*Log[mu2/s]) + 
      G[0, 1, x]*(((949*I)/24)*Pi + (5*I)*Pi*Log[mu2/s] - (719*zeta[2])/4) + 
      G[1, 0, x]*(((-247*I)/12)*Pi + (5*I)*Pi*Log[mu2/s] - (183*zeta[2])/2) + 
      ((481*I)/8)*Pi*zeta[2] + G[0, 0, x]*(-943/24 + ((559*I)/8)*Pi + 
        (-175/12 + ((25*I)/2)*Pi)*Log[mu2/s] + (15*Log[mu2/s]^2)/4 + 
        (125*zeta[2])/4) + G[0, x]*(((-943*I)/24)*Pi + 
        ((15*I)/4)*Pi*Log[mu2/s]^2 + Log[mu2/s]*(((-175*I)/12)*Pi - 
          75*zeta[2]) + (-4307/24 - (43*I)*Pi)*zeta[2] - (67*zeta[3])/4) + 
      G[1, x]*(I*Pi*zeta[2] - zeta[3]) + (-481/8 + (141*I)*Pi)*zeta[3] - 
      (3457*zeta[4])/16)/(1 - x) + 
    x^2*((1301/36 + ((19*I)/12)*Pi)*G[0, 0, 0, x] + 
      (-221/12 + ((97*I)/12)*Pi)*G[0, 0, 1, x] + (-221/12 - ((29*I)/4)*Pi)*
       G[0, 1, 0, x] + (-751/36 - ((55*I)/4)*Pi)*G[0, 1, 1, x] + 
      (-1229/36 - ((41*I)/4)*Pi)*G[1, 0, 0, x] + (197/12 + ((29*I)/4)*Pi)*
       G[1, 0, 1, x] + (197/12 + ((191*I)/12)*Pi)*G[1, 1, 0, x] + 
      (823/36 - ((19*I)/12)*Pi)*G[1, 1, 1, x] + (3*G[0, 0, 0, 0, x])/2 + 
      G[0, 0, 0, 1, x]/12 + G[0, 0, 1, 0, x]/12 + 8*G[0, 0, 1, 1, x] - 
      (13*G[0, 1, 0, 0, x])/3 - (35*G[0, 1, 0, 1, x])/12 - 
      (35*G[0, 1, 1, 0, x])/12 - (65*G[0, 1, 1, 1, x])/6 - 
      (97*G[1, 0, 0, 0, x])/6 + (71*G[1, 0, 0, 1, x])/12 + 
      (71*G[1, 0, 1, 0, x])/12 + (4*G[1, 0, 1, 1, x])/3 + 
      19*G[1, 1, 0, 0, x] - (37*G[1, 1, 0, 1, x])/12 - 
      (37*G[1, 1, 1, 0, x])/12 + (3*G[1, 1, 1, 1, x])/2 + 
      G[1, 1, x]*(-1133/12 + ((1099*I)/36)*Pi + (-35/4 + ((9*I)/2)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/4 - (251*zeta[2])/12) + 
      G[0, 0, x]*(-5/12 + ((323*I)/36)*Pi + (-35/4 + ((9*I)/2)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/4 - (235*zeta[2])/12) + 
      (-569/4 + ((1745*I)/36)*Pi)*zeta[2] + (-105/4 + ((27*I)/2)*Pi)*
       Log[mu2/s]*zeta[2] + (27*Log[mu2/s]^2*zeta[2])/4 + 
      G[1, 0, x]*(569/12 - ((323*I)/36)*Pi + (35/4 - ((9*I)/2)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/4 + (67*zeta[2])/12) + 
      G[0, 1, x]*(569/12 - ((1099*I)/36)*Pi + (35/4 - ((9*I)/2)*Pi)*
         Log[mu2/s] - (9*Log[mu2/s]^2)/4 + (419*zeta[2])/12) + 
      G[0, x]*(-16291/162 + ((2077*I)/54)*Pi + (35/6 - ((3*I)/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + (105/4 - ((55*I)/12)*Pi)*zeta[2] + 
        Log[mu2/s]*(-461/54 + ((35*I)/3)*Pi + (65*zeta[2])/6) - 
        (103*zeta[3])/12) + G[1, x]*(16291/162 - ((2077*I)/54)*Pi + 
        (-35/6 + ((3*I)/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/2 + 
        Log[mu2/s]*(461/54 - ((35*I)/3)*Pi - (65*zeta[2])/6) + 
        (-81/4 - ((337*I)/12)*Pi)*zeta[2] - (27*zeta[3])/4) + 
      (671/18 + ((37*I)/3)*Pi)*zeta[3] - (149*zeta[4])/3) + 
    x*(((-4765*I)/54)*Pi + (-440/9 + ((47*I)/3)*Pi)*G[0, 0, 0, x] + 
      (-641/18 + ((113*I)/6)*Pi)*G[1, 1, 1, x] + (49*G[0, 0, 0, 0, x])/4 + 
      (41*G[0, 0, 0, 1, x])/12 + (41*G[0, 0, 1, 0, x])/12 - 
      (81*G[0, 0, 1, 1, x])/4 - (65*G[0, 1, 0, 0, x])/12 + 
      (55*G[0, 1, 0, 1, x])/6 + (55*G[0, 1, 1, 0, x])/6 - 
      (35*G[0, 1, 1, 1, x])/12 + (29*G[1, 0, 0, 0, x])/12 + 
      G[1, 0, 0, 1, x]/3 + G[1, 0, 1, 0, x]/3 - (133*G[1, 0, 1, 1, x])/12 - 
      (125*G[1, 1, 0, 0, x])/4 + (79*G[1, 1, 0, 1, x])/12 + 
      (79*G[1, 1, 1, 0, x])/12 + (49*G[1, 1, 1, 1, x])/4 + 
      G[1, 0, 0, x]*(4679/36 + ((3*I)/4)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 0, x]*(-73/4 + ((7*I)/4)*Pi - 2*Log[mu2/s]) + 
      G[0, 1, 1, x]*(4201/36 + ((17*I)/4)*Pi - 2*Log[mu2/s]) + 
      G[1, 0, 1, x]*(-637/12 - ((51*I)/4)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, 1, x]*(-73/4 - ((113*I)/6)*Pi - 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(-637/12 - ((80*I)/3)*Pi - 2*Log[mu2/s]) - 
      ((3*I)/2)*Pi*Log[mu2/s]^3 + G[0, 1, x]*(1025/36 + ((3511*I)/36)*Pi + 
        (-11/12 + ((5*I)/2)*Pi)*Log[mu2/s] + (13*Log[mu2/s]^2)/4 - 
        (115*zeta[2])/6) + (-54 - ((8033*I)/36)*Pi)*zeta[2] + 
      G[0, 0, x]*(-7913/144 - ((3889*I)/72)*Pi + (105/8 - ((35*I)/4)*Pi)*
         Log[mu2/s] - (27*Log[mu2/s]^2)/8 + (35*zeta[2])/24) + 
      G[1, 1, x]*(5623/144 - ((5441*I)/72)*Pi + (105/8 - ((35*I)/4)*Pi)*
         Log[mu2/s] - (27*Log[mu2/s]^2)/8 + (67*zeta[2])/24) + 
      Log[mu2/s]^2*(((17*I)/2)*Pi + (39*zeta[2])/4) + 
      G[1, 0, x]*(1025/36 + ((2735*I)/36)*Pi + (-11/12 + ((5*I)/2)*Pi)*
         Log[mu2/s] + (13*Log[mu2/s]^2)/4 + (61*zeta[2])/6) + 
      Log[mu2/s]*(((113*I)/36)*Pi + (-421/4 - (2*I)*Pi)*zeta[2]) + 
      (1267/18 - ((469*I)/12)*Pi)*zeta[3] + 
      G[1, x]*(-46877/324 + ((26159*I)/432)*Pi + (121/12 - ((31*I)/8)*Pi)*
         Log[mu2/s]^2 - (5*Log[mu2/s]^3)/4 + (161/3 + ((1301*I)/24)*Pi)*
         zeta[2] + Log[mu2/s]*(-1505/216 + ((259*I)/8)*Pi + 
          (487*zeta[2])/12) + 2*zeta[3]) + 
      G[0, x]*(18287/324 - ((7073*I)/432)*Pi + (-19/12 - ((7*I)/8)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/4 + (43/6 + ((611*I)/24)*Pi)*zeta[2] + 
        Log[mu2/s]*(2183/216 + ((217*I)/24)*Pi + (227*zeta[2])/12) + 
        (109*zeta[3])/12) - (2281*zeta[4])/48) + (4177*zeta[4])/16 + 
    x^3*((-59*G[0, 0, 0, x])/3 + (2/3 - (8*I)*Pi)*G[0, 0, 1, x] + 
      (2*G[0, 1, 0, x])/3 + (55/3 + (8*I)*Pi)*G[0, 1, 1, x] + 
      (55/3 + (8*I)*Pi)*G[1, 0, 0, x] + (2*G[1, 0, 1, x])/3 + 
      (2/3 - (8*I)*Pi)*G[1, 1, 0, x] - (59*G[1, 1, 1, x])/3 - 
      G[0, 0, 0, 0, x] + G[0, 0, 0, 1, x] + G[0, 0, 1, 0, x] - 
      9*G[0, 0, 1, 1, x] + G[0, 1, 0, 0, x] - G[0, 1, 0, 1, x] - 
      G[0, 1, 1, 0, x] + 9*G[0, 1, 1, 1, x] + 9*G[1, 0, 0, 0, x] - 
      G[1, 0, 0, 1, x] - G[1, 0, 1, 0, x] + G[1, 0, 1, 1, x] - 
      9*G[1, 1, 0, 0, x] + G[1, 1, 0, 1, x] + G[1, 1, 1, 0, x] - 
      G[1, 1, 1, 1, x] + G[0, 1, x]*(-569/18 + ((79*I)/6)*Pi + 
        (-35/6 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (27*zeta[2])/2) + G[1, 0, x]*(-569/18 + ((79*I)/6)*Pi + 
        (-35/6 + (3*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 
        (27*zeta[2])/2) + (569/6 - ((79*I)/2)*Pi)*zeta[2] + 
      (-2 + (16*I)*Pi)*G[1, x]*zeta[2] + (35/2 - (9*I)*Pi)*Log[mu2/s]*
       zeta[2] - (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 0, x]*(569/18 - ((79*I)/6)*Pi + (35/6 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (27*zeta[2])/2) + 
      G[1, 1, x]*(569/18 - ((79*I)/6)*Pi + (35/6 - (3*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (27*zeta[2])/2) - (53*zeta[3])/3 + 
      G[0, x]*((-2 + (8*I)*Pi)*zeta[2] + 8*zeta[3]) + 51*zeta[4])) + 
  Nc*Nf*(((-1985*I)/54)*Pi + (22 - (12*I)*Pi)*G[0, 0, 0, x] + 
    (-103/3 + (17*I)*Pi)*G[1, 1, 1, x] - (15*G[0, 0, 0, 0, x])/2 - 
    (9*G[0, 0, 0, 1, x])/2 - (9*G[0, 0, 1, 0, x])/2 + 
    (219*G[0, 0, 1, 1, x])/4 + 3*G[0, 1, 0, 0, x] - 4*G[0, 1, 0, 1, x] - 
    4*G[0, 1, 1, 0, x] + (5*G[0, 1, 1, 1, x])/2 - G[1, 0, 0, 0, x] + 
    6*G[1, 0, 0, 1, x] + 6*G[1, 0, 1, 0, x] - (25*G[1, 0, 1, 1, x])/4 - 
    63*G[1, 1, 0, 0, x] + (11*G[1, 1, 0, 1, x])/2 + (11*G[1, 1, 1, 0, x])/2 + 
    (23*G[1, 1, 1, 1, x])/2 + G[1, 0, 1, x]*(-105/4 - ((13*I)/4)*Pi - 
      3*Log[mu2/s]) + G[0, 1, 1, x]*(-39/4 - ((9*I)/2)*Pi - 3*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-105/4 - ((121*I)/2)*Pi - 3*Log[mu2/s]) + 
    (2*I)*Pi*Log[mu2/s]^2 + G[0, 1, 0, x]*(149/12 + I*Pi + 2*Log[mu2/s]) + 
    G[1, 0, 0, x]*(595/12 + (7*I)*Pi + 2*Log[mu2/s]) + 
    G[0, 0, 1, x]*(149/12 + ((209*I)/4)*Pi + 2*Log[mu2/s]) + 
    Log[mu2/s]*(((-47*I)/9)*Pi - 30*zeta[2]) + 
    G[0, 1, x]*(413/36 + ((11*I)/3)*Pi + (1 - I*Pi)*Log[mu2/s] - 
      (115*zeta[2])/4) + G[1, 1, x]*(197/12 - ((277*I)/6)*Pi + 
      (173/12 - ((15*I)/2)*Pi)*Log[mu2/s] - (9*Log[mu2/s]^2)/4 - 
      (43*zeta[2])/2) + (-16/3 - ((301*I)/6)*Pi)*zeta[2] + 
    G[0, 0, x]*(-27 + ((101*I)/4)*Pi + (-55/6 + (5*I)*Pi)*Log[mu2/s] + 
      (3*Log[mu2/s]^2)/2 + (37*zeta[2])/2) + 
    G[1, 0, x]*(413/36 + ((73*I)/3)*Pi + (1 - I*Pi)*Log[mu2/s] + 
      36*zeta[2]) + G[1, x]*(-1985/54 + ((68*I)/3)*Pi + 
      (2 - ((9*I)/4)*Pi)*Log[mu2/s]^2 + (635/6 + ((347*I)/4)*Pi)*zeta[2] + 
      Log[mu2/s]*(-47/9 + ((233*I)/12)*Pi + 45*zeta[2]) - (95*zeta[3])/2) + 
    G[0, x]*(((-559*I)/36)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((-49*I)/6)*Pi - 30*zeta[2]) + (-307/3 - ((37*I)/2)*Pi)*
       zeta[2] - (13*zeta[3])/2) + (143/6 + ((103*I)/2)*Pi)*zeta[3] + 
    ((3*I)*Pi*G[0, 0, 1, x] + (4*I)*Pi*G[0, 1, 0, x] + 
      (22 - (12*I)*Pi)*G[1, 1, 1, x] + 3*G[0, 0, 1, 1, x] + 
      4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - G[0, 1, 1, 1, x] + 
      3*G[1, 0, 1, 1, x] + 58*G[1, 1, 0, 0, x] - (9*G[1, 1, 0, 1, x])/2 - 
      (9*G[1, 1, 1, 0, x])/2 - (15*G[1, 1, 1, 1, x])/2 + 
      G[0, 1, 1, x]*(-35/4 + (5*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, 1, x]*(137/12 + (5*I)*Pi + 2*Log[mu2/s]) + 
      G[1, 1, 0, x]*(137/12 + ((111*I)/2)*Pi + 2*Log[mu2/s]) + 
      G[1, 0, x]*(((137*I)/12)*Pi + (2*I)*Pi*Log[mu2/s] - 65*zeta[2]) + 
      G[0, 1, x]*(((-35*I)/4)*Pi + (2*I)*Pi*Log[mu2/s] - 33*zeta[2]) + 
      G[1, 1, x]*(-27 + ((97*I)/4)*Pi + (-55/6 + (5*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + (37*zeta[2])/2) + 
      G[1, x]*((-27*I)*Pi + ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        Log[mu2/s]*(((-55*I)/6)*Pi - 30*zeta[2]) + (-112/3 - (69*I)*Pi)*
         zeta[2] + 44*zeta[3]))/x + x^3*((32 - (7*I)*Pi)*G[0, 0, 0, x] + 
      (-24 + (13*I)*Pi)*G[0, 0, 1, x] + (-24 + (3*I)*Pi)*G[0, 1, 0, x] + 
      (16 - (9*I)*Pi)*G[0, 1, 1, x] + (16 - (9*I)*Pi)*G[1, 0, 0, x] + 
      (-24 + (3*I)*Pi)*G[1, 0, 1, x] + (-24 + (13*I)*Pi)*G[1, 1, 0, x] + 
      (32 - (7*I)*Pi)*G[1, 1, 1, x] - 9*G[0, 0, 0, 0, x] + 
      2*G[0, 0, 0, 1, x] + 2*G[0, 0, 1, 0, x] + 11*G[0, 0, 1, 1, x] + 
      5*G[0, 1, 0, 0, x] - 2*G[0, 1, 0, 1, x] - 2*G[0, 1, 1, 0, x] - 
      7*G[0, 1, 1, 1, x] - 7*G[1, 0, 0, 0, x] - 2*G[1, 0, 0, 1, x] - 
      2*G[1, 0, 1, 0, x] + 5*G[1, 0, 1, 1, x] + 11*G[1, 1, 0, 0, x] + 
      2*G[1, 1, 0, 1, x] + 2*G[1, 1, 1, 0, x] - 9*G[1, 1, 1, 1, x] + 
      G[0, 0, x]*(-463/9 - (5*I)*Pi + (-13 + (6*I)*Pi)*Log[mu2/s] + 
        3*Log[mu2/s]^2 - 20*zeta[2]) + G[1, 1, x]*(-463/9 - (5*I)*Pi + 
        (-13 + (6*I)*Pi)*Log[mu2/s] + 3*Log[mu2/s]^2 - 20*zeta[2]) + 
      (-463/3 - (15*I)*Pi)*zeta[2] + (-39 + (18*I)*Pi)*Log[mu2/s]*zeta[2] + 
      9*Log[mu2/s]^2*zeta[2] + G[0, 1, x]*(463/9 + (5*I)*Pi + 
        (13 - (6*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 + 20*zeta[2]) + 
      G[1, 0, x]*(463/9 + (5*I)*Pi + (13 - (6*I)*Pi)*Log[mu2/s] - 
        3*Log[mu2/s]^2 + 20*zeta[2]) + G[0, x]*((72 - (19*I)*Pi)*zeta[2] - 
        13*zeta[3]) + G[1, x]*((72 - (29*I)*Pi)*zeta[2] - 3*zeta[3]) + 
      (-40 + (2*I)*Pi)*zeta[3] - (159*zeta[4])/4) + 
    x*(((1985*I)/27)*Pi + (395/18 - ((43*I)/6)*Pi)*G[0, 0, 0, x] + 
      (625/18 - ((59*I)/6)*Pi)*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] + 
      (5*G[0, 0, 0, 1, x])/6 + (5*G[0, 0, 1, 0, x])/6 + 
      (51*G[0, 0, 1, 1, x])/4 + (41*G[0, 1, 0, 0, x])/12 - 
      (13*G[0, 1, 0, 1, x])/6 - (13*G[0, 1, 1, 0, x])/6 - 
      (35*G[0, 1, 1, 1, x])/6 - (25*G[1, 0, 0, 0, x])/6 - 
      (23*G[1, 0, 0, 1, x])/6 - (23*G[1, 0, 1, 0, x])/6 + 
      (97*G[1, 0, 1, 1, x])/12 + (59*G[1, 1, 0, 0, x])/4 - 
      (5*G[1, 1, 0, 1, x])/6 - (5*G[1, 1, 1, 0, x])/6 - 9*G[1, 1, 1, 1, x] + 
      G[0, 1, 0, x]*(3 + ((9*I)/4)*Pi + Log[mu2/s]) + 
      G[1, 0, 1, x]*(2/3 + ((21*I)/4)*Pi + Log[mu2/s]) + 
      G[0, 1, 1, x]*(-308/9 - (7*I)*Pi + Log[mu2/s]) + 
      G[1, 0, 0, x]*(-265/9 - (7*I)*Pi + Log[mu2/s]) + 
      G[0, 0, 1, x]*(3 + ((175*I)/12)*Pi + Log[mu2/s]) + 
      G[1, 1, 0, x]*(2/3 + ((179*I)/12)*Pi + Log[mu2/s]) + 
      G[0, 0, x]*(175/36 + ((475*I)/36)*Pi + (-47/4 + ((11*I)/2)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/4 - (28*zeta[2])/3) + 
      G[1, 1, x]*(-1265/36 + ((851*I)/36)*Pi + (-47/4 + ((11*I)/2)*Pi)*
         Log[mu2/s] + (9*Log[mu2/s]^2)/4 - (14*zeta[2])/3) + 
      G[0, 1, x]*(25/9 - ((481*I)/18)*Pi + (9/2 - I*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (5*zeta[2])/12) + (-133/2 + ((1277*I)/18)*Pi)*
       zeta[2] + Log[mu2/s]^2*((-4*I)*Pi + (9*zeta[2])/2) + 
      G[1, 0, x]*(25/9 - ((437*I)/18)*Pi + (9/2 - I*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 + (61*zeta[2])/12) + 
      Log[mu2/s]*(((94*I)/9)*Pi + (81/2 + (9*I)*Pi)*zeta[2]) + 
      G[0, x]*(-6419/162 + ((799*I)/108)*Pi + (8/3 - ((3*I)/4)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + Log[mu2/s]*
         (-13/54 - ((23*I)/12)*Pi - (25*zeta[2])/6) + (50/3 - ((77*I)/6)*Pi)*
         zeta[2] - (115*zeta[3])/12) + G[1, x]*(18329/162 - 
        ((2341*I)/108)*Pi + (-20/3 + ((9*I)/4)*Pi)*Log[mu2/s]^2 + 
        Log[mu2/s]^3/2 + Log[mu2/s]*(577/54 - ((247*I)/12)*Pi - 
          (155*zeta[2])/6) + (145/3 - ((227*I)/6)*Pi)*zeta[2] - zeta[3]/4) + 
      (-412/9 + ((199*I)/12)*Pi)*zeta[3] - (1253*zeta[4])/48) - 
    (307*zeta[4])/4 + x^2*((-749/18 + ((55*I)/6)*Pi)*G[0, 0, 0, x] + 
      (209/6 - ((58*I)/3)*Pi)*G[0, 0, 1, x] + (209/6 - (3*I)*Pi)*
       G[0, 1, 0, x] + (-389/18 + ((27*I)/2)*Pi)*G[0, 1, 1, x] + 
      (-475/18 + ((27*I)/2)*Pi)*G[1, 0, 0, x] + (223/6 - (6*I)*Pi)*
       G[1, 0, 1, x] + (223/6 - ((59*I)/3)*Pi)*G[1, 1, 0, x] + 
      (-979/18 + ((71*I)/6)*Pi)*G[1, 1, 1, x] + 13*G[0, 0, 0, 0, x] - 
      (23*G[0, 0, 0, 1, x])/6 - (23*G[0, 0, 1, 0, x])/6 - 
      (31*G[0, 0, 1, 1, x])/2 - (31*G[0, 1, 0, 0, x])/6 + 
      (13*G[0, 1, 0, 1, x])/6 + (13*G[0, 1, 1, 0, x])/6 + 
      (34*G[0, 1, 1, 1, x])/3 + (29*G[1, 0, 0, 0, x])/3 + 
      (23*G[1, 0, 0, 1, x])/6 + (23*G[1, 0, 1, 0, x])/6 - 
      (59*G[1, 0, 1, 1, x])/6 - (35*G[1, 1, 0, 0, x])/2 - 
      (13*G[1, 1, 0, 1, x])/6 - (13*G[1, 1, 1, 0, x])/6 + 
      14*G[1, 1, 1, 1, x] + G[1, 0, x]*(-463/6 - ((157*I)/18)*Pi + 
        (-39/2 + (9*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 - 
        (97*zeta[2])/3) + G[0, 1, x]*(-463/6 - ((113*I)/18)*Pi + 
        (-39/2 + (9*I)*Pi)*Log[mu2/s] + (9*Log[mu2/s]^2)/2 - 
        (83*zeta[2])/3) + (463/2 + ((427*I)/18)*Pi)*zeta[2] + 
      (117/2 - (27*I)*Pi)*Log[mu2/s]*zeta[2] - (27*Log[mu2/s]^2*zeta[2])/2 + 
      G[1, 1, x]*(583/6 + ((41*I)/18)*Pi + (39/2 - (9*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (83*zeta[2])/3) + 
      G[0, 0, x]*(343/6 + ((229*I)/18)*Pi + (39/2 - (9*I)*Pi)*Log[mu2/s] - 
        (9*Log[mu2/s]^2)/2 + (97*zeta[2])/3) + (529/9 - ((35*I)/6)*Pi)*
       zeta[3] + G[1, x]*(-6187/81 + ((785*I)/54)*Pi + (14/3 - ((3*I)/2)*Pi)*
         Log[mu2/s]^2 - Log[mu2/s]^3/2 + (-743/6 + ((299*I)/6)*Pi)*zeta[2] + 
        Log[mu2/s]*(-295/54 + ((28*I)/3)*Pi + (65*zeta[2])/6) + 6*zeta[3]) + 
      G[0, x]*(6187/81 - ((785*I)/54)*Pi + (-14/3 + ((3*I)/2)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/2 + Log[mu2/s]*(295/54 - ((28*I)/3)*Pi - 
          (65*zeta[2])/6) + (-553/6 + ((125*I)/6)*Pi)*zeta[2] + 
        (58*zeta[3])/3) + (1783*zeta[4])/24) + 
    ((-22 + (12*I)*Pi)*G[0, 0, 0, x] - (4*I)*Pi*G[1, 0, 1, x] - 
      (3*I)*Pi*G[1, 1, 0, x] + (15*G[0, 0, 0, 0, x])/2 + 
      (9*G[0, 0, 0, 1, x])/2 + (9*G[0, 0, 1, 0, x])/2 - 58*G[0, 0, 1, 1, x] - 
      3*G[0, 1, 0, 0, x] + G[1, 0, 0, 0, x] - 4*G[1, 0, 0, 1, x] - 
      4*G[1, 0, 1, 0, x] - 3*G[1, 1, 0, 0, x] + G[0, 1, 0, x]*
       (-137/12 - (5*I)*Pi - 2*Log[mu2/s]) + G[1, 0, 0, x]*
       (35/4 - (5*I)*Pi - 2*Log[mu2/s]) + G[0, 0, 1, x]*
       (-137/12 - ((111*I)/2)*Pi - 2*Log[mu2/s]) + 
      G[0, 0, x]*(27 - ((97*I)/4)*Pi + (55/6 - (5*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - (37*zeta[2])/2) - ((121*I)/6)*Pi*zeta[2] + 
      G[1, 0, x]*(((35*I)/4)*Pi - (2*I)*Pi*Log[mu2/s] + 33*zeta[2]) + 
      G[0, 1, x]*(((-137*I)/12)*Pi - (2*I)*Pi*Log[mu2/s] + 65*zeta[2]) + 
      (121/6 - ((111*I)/2)*Pi)*zeta[3] + G[1, x]*((-I)*Pi*zeta[2] + 
        zeta[3]) + G[0, x]*((27*I)*Pi - ((3*I)/2)*Pi*Log[mu2/s]^2 + 
        (112/3 + ((37*I)/2)*Pi)*zeta[2] + Log[mu2/s]*(((55*I)/6)*Pi + 
          30*zeta[2]) + (13*zeta[3])/2) + (307*zeta[4])/4)/(1 - x)) + 
  (Nf*(((-5419*I)/108)*Pi + (53*G[0, 0, 0, 0, x])/2 - 
     (39*G[0, 0, 0, 1, x])/4 - (39*G[0, 0, 1, 0, x])/4 + 
     (163*G[0, 0, 1, 1, x])/4 + (7*G[0, 1, 0, 0, x])/2 + 
     (41*G[0, 1, 0, 1, x])/4 + (41*G[0, 1, 1, 0, x])/4 - 
     (15*G[0, 1, 1, 1, x])/2 + (5*G[1, 0, 0, 0, x])/2 + 3*G[1, 0, 0, 1, x] + 
     3*G[1, 0, 1, 0, x] - (69*G[1, 0, 1, 1, x])/4 - 80*G[1, 1, 0, 0, x] + 
     (51*G[1, 1, 0, 1, x])/2 + (51*G[1, 1, 1, 0, x])/2 - 
     (105*G[1, 1, 1, 1, x])/2 + G[0, 0, 0, x]*(223/12 + ((31*I)/4)*Pi - 
       9*Log[mu2/s]) + G[1, 0, 0, x]*(289/12 + ((5*I)/2)*Pi - 3*Log[mu2/s]) + 
     G[0, 1, 0, x]*(-97/6 + ((43*I)/4)*Pi - 3*Log[mu2/s]) + 
     G[0, 0, 1, x]*(-97/6 + (28*I)*Pi - 3*Log[mu2/s]) + 
     ((9*I)/4)*Pi*Log[mu2/s]^2 + G[0, 1, 1, x]*(149/6 + ((31*I)/4)*Pi + 
       5*Log[mu2/s]) + G[1, 0, 1, x]*(49/4 - ((37*I)/4)*Pi + 5*Log[mu2/s]) + 
     G[1, 1, 0, x]*(49/4 - ((99*I)/2)*Pi + 5*Log[mu2/s]) + 
     G[1, 1, 1, x]*(-109/6 - (12*I)*Pi + 15*Log[mu2/s]) + 
     G[0, 1, x]*(-199/9 + ((14*I)/3)*Pi + (-4 + (2*I)*Pi)*Log[mu2/s] - 
       (131*zeta[2])/2) + G[1, 1, x]*(2701/36 + ((21*I)/4)*Pi + 
       (67/6 + (14*I)*Pi)*Log[mu2/s] - 3*Log[mu2/s]^2 - (205*zeta[2])/4) + 
     G[1, 0, x]*(-199/9 + ((97*I)/3)*Pi + (-4 + (2*I)*Pi)*Log[mu2/s] - 
       (25*zeta[2])/4) + (1909/12 - ((239*I)/12)*Pi)*zeta[2] + 
     Log[mu2/s]*(((-263*I)/36)*Pi + 15*zeta[2]) + 
     G[0, 0, x]*(-140/3 - ((47*I)/6)*Pi + (-41/4 - ((17*I)/2)*Pi)*
        Log[mu2/s] + (7*Log[mu2/s]^2)/4 + (103*zeta[2])/4) + 
     G[0, x]*(((-619*I)/9)*Pi + ((7*I)/4)*Pi*Log[mu2/s]^2 + 
       (1519/12 + ((31*I)/4)*Pi)*zeta[2] + Log[mu2/s]*(((-57*I)/4)*Pi + 
         15*zeta[2]) - (119*zeta[3])/4) + (-3/4 + ((89*I)/4)*Pi)*zeta[3] + 
     G[1, x]*(-5419/108 + ((821*I)/18)*Pi + (9/4 - (3*I)*Pi)*Log[mu2/s]^2 + 
       Log[mu2/s]*(-263/36 + ((35*I)/3)*Pi - 24*zeta[2]) + 
       (-1631/12 + ((171*I)/4)*Pi)*zeta[2] + 41*zeta[3]) + 
     (((7*I)/2)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[0, 1, 0, x] - 
       (2*I)*Pi*G[1, 0, 0, x] + (7*G[0, 0, 1, 1, x])/2 - 6*G[0, 1, 0, 1, x] - 
       6*G[0, 1, 1, 0, x] + G[0, 1, 1, 1, x]/2 - 2*G[1, 0, 0, 1, x] - 
       2*G[1, 0, 1, 0, x] + (7*G[1, 0, 1, 1, x])/2 + 46*G[1, 1, 0, 0, x] - 
       (39*G[1, 1, 0, 1, x])/4 - (39*G[1, 1, 1, 0, x])/4 + 
       (53*G[1, 1, 1, 1, x])/2 + G[1, 1, 1, x]*(223/12 + ((31*I)/4)*Pi - 
         9*Log[mu2/s]) + G[1, 0, 1, x]*(-91/6 - ((3*I)/2)*Pi - 
         3*Log[mu2/s]) + G[0, 1, 1, x]*(-251/12 - ((17*I)/2)*Pi - 
         3*Log[mu2/s]) + G[1, 1, 0, x]*(-91/6 + ((133*I)/4)*Pi - 
         3*Log[mu2/s]) + G[1, 0, x]*(((-91*I)/6)*Pi - (3*I)*Pi*Log[mu2/s] + 
         (11*zeta[2])/2) + G[1, 1, x]*(-140/3 - ((41*I)/6)*Pi + 
         (-41/4 - ((17*I)/2)*Pi)*Log[mu2/s] + (7*Log[mu2/s]^2)/4 + 
         (103*zeta[2])/4) + G[0, 1, x]*(((-251*I)/12)*Pi - 
         (3*I)*Pi*Log[mu2/s] + (87*zeta[2])/2) + 
       G[1, x]*(((-140*I)/3)*Pi + ((7*I)/4)*Pi*Log[mu2/s]^2 + 
         (1453/12 - (27*I)*Pi)*zeta[2] + Log[mu2/s]*(((-41*I)/4)*Pi + 
           15*zeta[2]) + 5*zeta[3]))/x + 
     x^3*(4*G[0, 0, 0, 0, x] + 5*G[0, 0, 0, 1, x] + 5*G[0, 0, 1, 0, x] - 
       16*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] - 7*G[0, 1, 0, 1, x] - 
       7*G[0, 1, 1, 0, x] + 10*G[0, 1, 1, 1, x] + 10*G[1, 0, 0, 0, x] - 
       7*G[1, 0, 0, 1, x] - 7*G[1, 0, 1, 0, x] + 6*G[1, 0, 1, 1, x] - 
       16*G[1, 1, 0, 0, x] + 5*G[1, 1, 0, 1, x] + 5*G[1, 1, 1, 0, x] + 
       4*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(31 + (3*I)*Pi - 6*Log[mu2/s]) + 
       G[1, 1, 1, x]*(31 + (3*I)*Pi - 6*Log[mu2/s]) + 
       G[0, 1, 0, x]*(65/3 + I*Pi + 2*Log[mu2/s]) + 
       G[1, 0, 1, x]*(65/3 + I*Pi + 2*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-223/3 + (5*I)*Pi + 2*Log[mu2/s]) + 
       G[1, 0, 0, x]*(-223/3 + (5*I)*Pi + 2*Log[mu2/s]) + 
       G[0, 0, 1, x]*(65/3 - (9*I)*Pi + 2*Log[mu2/s]) + 
       G[1, 1, 0, x]*(65/3 - (9*I)*Pi + 2*Log[mu2/s]) + 
       (-355/3 + ((279*I)/2)*Pi)*zeta[2] + (-37/2 - (9*I)*Pi)*Log[mu2/s]*
        zeta[2] + (3*Log[mu2/s]^2*zeta[2])/2 + 
       G[0, 1, x]*(355/9 - ((93*I)/2)*Pi + (37/6 + (3*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 + (3*zeta[2])/2) + G[1, 0, x]*
        (355/9 - ((93*I)/2)*Pi + (37/6 + (3*I)*Pi)*Log[mu2/s] - 
         Log[mu2/s]^2/2 + (3*zeta[2])/2) + G[0, 0, x]*
        (-355/9 + ((93*I)/2)*Pi + (-37/6 - (3*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 + (9*zeta[2])/2) + G[1, 1, x]*
        (-355/9 + ((93*I)/2)*Pi + (-37/6 - (3*I)*Pi)*Log[mu2/s] + 
         Log[mu2/s]^2/2 + (9*zeta[2])/2) + 
       G[1, x]*((-65 + (17*I)*Pi)*zeta[2] - 6*Log[mu2/s]*zeta[2] - zeta[3]) + 
       (96 + (6*I)*Pi)*zeta[3] + G[0, x]*((-65 + (7*I)*Pi)*zeta[2] - 
         6*Log[mu2/s]*zeta[2] + 9*zeta[3]) - (39*zeta[4])/4) + 
     x*(((5419*I)/54)*Pi + (80*G[0, 0, 0, 0, x])/3 - (33*G[0, 0, 0, 1, x])/
        4 - (33*G[0, 0, 1, 0, x])/4 + (51*G[0, 0, 1, 1, x])/4 - 
       (3*G[0, 1, 0, 0, x])/4 - (43*G[0, 1, 0, 1, x])/4 - 
       (43*G[0, 1, 1, 0, x])/4 + (29*G[0, 1, 1, 1, x])/3 + 
       (31*G[1, 0, 0, 0, x])/3 - (91*G[1, 0, 0, 1, x])/4 - 
       (91*G[1, 0, 1, 0, x])/4 + (137*G[1, 0, 1, 1, x])/4 + 
       (199*G[1, 1, 0, 0, x])/4 - (73*G[1, 1, 0, 1, x])/4 - 
       (73*G[1, 1, 1, 0, x])/4 + (88*G[1, 1, 1, 1, x])/3 + 
       G[1, 1, 1, x]*(-11/4 + ((25*I)/12)*Pi - 9*Log[mu2/s]) + 
       G[0, 0, 0, x]*(395/12 + ((113*I)/12)*Pi - 9*Log[mu2/s]) + 
       G[0, 1, 1, x]*(-305/4 - ((25*I)/12)*Pi - Log[mu2/s]) + 
       G[0, 0, 1, x]*(1/4 + ((7*I)/2)*Pi - Log[mu2/s]) + 
       G[1, 0, 1, x]*(117/4 + ((21*I)/2)*Pi - Log[mu2/s]) + 
       G[0, 1, 0, x]*(1/4 - ((25*I)/2)*Pi - Log[mu2/s]) + 
       G[1, 0, 0, x]*(-1151/12 - ((161*I)/12)*Pi - Log[mu2/s]) + 
       G[1, 1, 0, x]*(117/4 + ((61*I)/2)*Pi - Log[mu2/s]) + 
       Log[mu2/s]^2*(((-9*I)/2)*Pi + (3*zeta[2])/4) + 
       (-1132/3 + ((309*I)/4)*Pi)*zeta[2] + G[0, 0, x]*
        (-233/12 + ((103*I)/6)*Pi + (-16 - (7*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (263*zeta[2])/12) + 
       G[1, 1, x]*(-307/4 + ((69*I)/2)*Pi + (8 - (7*I)*Pi)*Log[mu2/s] + 
         (3*Log[mu2/s]^2)/2 + (403*zeta[2])/12) + 
       G[0, 1, x]*(1151/18 - ((779*I)/12)*Pi + (133/12 - ((5*I)/2)*Pi)*
          Log[mu2/s] - Log[mu2/s]^2/4 + (173*zeta[2])/3) + 
       G[1, 0, x]*(1151/18 - ((667*I)/12)*Pi + (133/12 - ((5*I)/2)*Pi)*
          Log[mu2/s] - Log[mu2/s]^2/4 + (262*zeta[2])/3) + 
       Log[mu2/s]*(((263*I)/18)*Pi + (-157/4 - ((9*I)/2)*Pi)*zeta[2]) + 
       G[1, x]*(18799/108 + ((21*I)/2)*Pi + (-25/4 + ((3*I)/4)*Pi)*
          Log[mu2/s]^2 - Log[mu2/s]^3/6 + (-407/6 - ((517*I)/12)*Pi)*
          zeta[2] + Log[mu2/s]*(839/36 + ((79*I)/12)*Pi + (55*zeta[2])/6) - 
         (101*zeta[3])/2) + G[0, x]*(-7961/108 + ((215*I)/6)*Pi + 
         (7/4 + ((7*I)/4)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
         (43/2 + ((115*I)/12)*Pi)*zeta[2] + Log[mu2/s]*
          (-313/36 - ((17*I)/12)*Pi + (17*zeta[2])/6) - (47*zeta[3])/2) + 
       (491/6 - ((65*I)/12)*Pi)*zeta[3] - (41*zeta[4])/48) - 
     (593*zeta[4])/8 + ((2*I)*Pi*G[0, 1, 1, x] + (6*I)*Pi*G[1, 0, 1, x] - 
       ((7*I)/2)*Pi*G[1, 1, 0, x] - (53*G[0, 0, 0, 0, x])/2 + 
       (39*G[0, 0, 0, 1, x])/4 + (39*G[0, 0, 1, 0, x])/4 - 
       46*G[0, 0, 1, 1, x] - (7*G[0, 1, 0, 0, x])/2 + 2*G[0, 1, 0, 1, x] + 
       2*G[0, 1, 1, 0, x] - G[1, 0, 0, 0, x]/2 + 6*G[1, 0, 0, 1, x] + 
       6*G[1, 0, 1, 0, x] - (7*G[1, 1, 0, 0, x])/2 + 
       G[0, 1, 0, x]*(91/6 + ((3*I)/2)*Pi + 3*Log[mu2/s]) + 
       G[1, 0, 0, x]*(251/12 + ((17*I)/2)*Pi + 3*Log[mu2/s]) + 
       G[0, 0, 1, x]*(91/6 - ((133*I)/4)*Pi + 3*Log[mu2/s]) + 
       G[0, 0, 0, x]*(-223/12 - ((31*I)/4)*Pi + 9*Log[mu2/s]) + 
       G[1, 0, x]*(((251*I)/12)*Pi + (3*I)*Pi*Log[mu2/s] - (87*zeta[2])/2) + 
       G[0, 0, x]*(140/3 + ((41*I)/6)*Pi + (41/4 + ((17*I)/2)*Pi)*
          Log[mu2/s] - (7*Log[mu2/s]^2)/4 - (103*zeta[2])/4) + 
       G[0, 1, x]*(((91*I)/6)*Pi + (3*I)*Pi*Log[mu2/s] - (11*zeta[2])/2) - 
       ((23*I)/4)*Pi*zeta[2] + G[1, x]*(((19*I)/2)*Pi*zeta[2] - 
         (19*zeta[3])/2) + (23/4 - ((57*I)/4)*Pi)*zeta[3] + 
       G[0, x]*(((140*I)/3)*Pi - ((7*I)/4)*Pi*Log[mu2/s]^2 + 
         Log[mu2/s]*(((41*I)/4)*Pi - 15*zeta[2]) + (-1453/12 - ((31*I)/4)*Pi)*
          zeta[2] + (119*zeta[3])/4) + (593*zeta[4])/8)/(1 - x) + 
     x^2*((-14*G[0, 0, 0, 0, x])/3 - (25*G[0, 0, 0, 1, x])/2 - 
       (25*G[0, 0, 1, 0, x])/2 + (85*G[0, 0, 1, 1, x])/2 + 
       (17*G[0, 1, 0, 0, x])/2 + (9*G[0, 1, 0, 1, x])/2 + 
       (9*G[0, 1, 1, 0, x])/2 - (44*G[0, 1, 1, 1, x])/3 - 
       (46*G[1, 0, 0, 0, x])/3 + (33*G[1, 0, 0, 1, x])/2 + 
       (33*G[1, 0, 1, 0, x])/2 - (53*G[1, 0, 1, 1, x])/2 + 
       (11*G[1, 1, 0, 0, x])/2 - (5*G[1, 1, 0, 1, x])/2 - 
       (5*G[1, 1, 1, 0, x])/2 - (22*G[1, 1, 1, 1, x])/3 + 
       G[1, 1, 0, x]*(-47 - 3*Log[mu2/s]) + G[1, 0, 0, x]*
        (364/3 - ((11*I)/6)*Pi - 3*Log[mu2/s]) + G[0, 1, 0, x]*
        (-18 + (10*I)*Pi - 3*Log[mu2/s]) + G[1, 0, 1, x]*
        (-47 - (13*I)*Pi - 3*Log[mu2/s]) + G[0, 1, 1, x]*
        (305/3 - ((79*I)/6)*Pi - 3*Log[mu2/s]) + G[0, 0, 1, x]*
        (-18 + (27*I)*Pi - 3*Log[mu2/s]) + G[1, 1, 1, x]*
        (-86/3 - ((5*I)/6)*Pi + 9*Log[mu2/s]) + G[0, 0, 0, x]*
        (-193/3 - ((49*I)/6)*Pi + 9*Log[mu2/s]) + 
       G[1, 0, x]*(-355/6 + ((781*I)/12)*Pi + (-37/4 - ((9*I)/2)*Pi)*
          Log[mu2/s] + (3*Log[mu2/s]^2)/4 - (205*zeta[2])/12) + 
       G[1, 1, x]*(527/6 - ((941*I)/12)*Pi + (-11/4 + ((9*I)/2)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (151*zeta[2])/12) + 
       G[0, 0, x]*(61/2 - ((733*I)/12)*Pi + (85/4 + ((9*I)/2)*Pi)*
          Log[mu2/s] - (3*Log[mu2/s]^2)/4 - (11*zeta[2])/12) + 
       (355/2 - ((2455*I)/12)*Pi)*zeta[2] + (111/4 + ((27*I)/2)*Pi)*
        Log[mu2/s]*zeta[2] - (9*Log[mu2/s]^2*zeta[2])/4 + 
       G[0, 1, x]*(-355/6 + ((893*I)/12)*Pi + (-37/4 - ((9*I)/2)*Pi)*
          Log[mu2/s] + (3*Log[mu2/s]^2)/4 + (151*zeta[2])/12) + 
       G[0, x]*(1115/9 - ((38*I)/3)*Pi + (-4 - (I/2)*Pi)*Log[mu2/s]^2 - 
         Log[mu2/s]^3/6 + (317/6 - ((161*I)/6)*Pi)*zeta[2] + 
         Log[mu2/s]*(16 + (4*I)*Pi + (73*zeta[2])/6) - 37*zeta[3]) + 
       (-446/3 - ((77*I)/6)*Pi)*zeta[3] + G[1, x]*(-1115/9 + ((38*I)/3)*Pi + 
         (4 + (I/2)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/6 + 
         (853/6 - ((43*I)/6)*Pi)*zeta[2] + Log[mu2/s]*(-16 - (4*I)*Pi + 
           (35*zeta[2])/6) + 23*zeta[3]) + (1283*zeta[4])/12)))/Nc + 
  (((-173*I)/24)*Pi + (25*G[0, 0, 0, 0, x])/2 - (15*G[0, 0, 0, 1, x])/4 - 
    (15*G[0, 0, 1, 0, x])/4 + 7*G[0, 0, 1, 1, x] - (3*G[0, 1, 0, 0, x])/2 - 
    (17*G[0, 1, 0, 1, x])/4 - (17*G[0, 1, 1, 0, x])/4 + 
    (9*G[0, 1, 1, 1, x])/4 + (5*G[1, 0, 0, 0, x])/4 - 
    (11*G[1, 0, 0, 1, x])/4 - (11*G[1, 0, 1, 0, x])/4 + 12*G[1, 0, 1, 1, x] - 
    (51*G[1, 1, 0, 0, x])/4 + (77*G[1, 1, 0, 1, x])/4 + 
    (77*G[1, 1, 1, 0, x])/4 - (165*G[1, 1, 1, 1, x])/4 + 
    G[0, 1, 1, x]*(-47/3 - (4*I)*Pi - 2*Log[mu2/s]) + 
    G[1, 1, 0, x]*(-209/24 + ((9*I)/2)*Pi - 2*Log[mu2/s]) + 
    G[1, 0, 1, x]*(-209/24 + ((29*I)/4)*Pi - 2*Log[mu2/s]) + 
    G[0, 0, 0, x]*(31/6 + ((29*I)/4)*Pi - (3*Log[mu2/s])/2) - 
    (I/4)*Pi*Log[mu2/s]^3 + G[1, 0, 0, x]*(11 + (3*Log[mu2/s])/2) + 
    G[0, 1, 0, x]*(-17/24 - ((17*I)/4)*Pi + (3*Log[mu2/s])/2) + 
    G[0, 0, 1, x]*(-17/24 + ((19*I)/4)*Pi + (3*Log[mu2/s])/2) + 
    G[1, 1, 1, x]*(241/12 - ((35*I)/2)*Pi + (9*Log[mu2/s])/2) + 
    G[1, 1, x]*(-419/48 + (8*I)*Pi + (-27/8 + ((9*I)/4)*Pi)*Log[mu2/s] - 
      Log[mu2/s]^2/8 - (147*zeta[2])/8) + 
    G[1, 0, x]*(29/12 + ((115*I)/24)*Pi + (5*Log[mu2/s])/2 + Log[mu2/s]^2/4 - 
      (25*zeta[2])/2) + G[0, 0, x]*(-20/3 + ((107*I)/24)*Pi - 
      (9*zeta[2])/2) + (329/24 - ((323*I)/24)*Pi)*zeta[2] + 
    Log[mu2/s]^2*(((-5*I)/4)*Pi + 3*zeta[2]) + 
    G[0, 1, x]*(29/12 - ((111*I)/8)*Pi + (5*Log[mu2/s])/2 + Log[mu2/s]^2/4 + 
      (71*zeta[2])/4) + Log[mu2/s]*(((-29*I)/8)*Pi + 
      (9 + ((7*I)/4)*Pi)*zeta[2]) + (((9*I)/2)*Pi*G[0, 0, 0, x] + 
      (9*G[0, 0, 0, 0, x])/2 - 9*G[0, 0, x]*zeta[2])/(1 - x)^2 + 
    (((-9*I)/2)*Pi*G[1, 1, 1, x] - (9*G[1, 1, 1, 1, x])/2 + 
      9*G[1, 1, x]*zeta[2])/x^2 + G[1, x]*(-173/24 - ((159*I)/16)*Pi + 
      (-5/4 - ((5*I)/8)*Pi)*Log[mu2/s]^2 - Log[mu2/s]^3/4 + 
      (745/24 - ((19*I)/8)*Pi)*zeta[2] + Log[mu2/s]*(-29/8 - ((27*I)/8)*Pi + 
        (25*zeta[2])/4) - (25*zeta[3])/4) + (287/24 + ((29*I)/2)*Pi)*
     zeta[3] + G[0, x]*(((-17*I)/4)*Pi + (I/4)*Pi*Log[mu2/s]^2 + 
      Log[mu2/s]*(((5*I)/2)*Pi - 9*zeta[2]) + (-847/24 - (3*I)*Pi)*zeta[2] + 
      (11*zeta[3])/4) + Nf^2*(((19*I)/3)*Pi - ((5*I)/3)*Pi*G[0, 1, x] + 
      ((4*I)/3)*Pi*G[1, 0, x] - 2*G[0, 0, 0, x] - (5*G[0, 1, 1, x])/3 + 
      G[1, 0, 0, x] + G[1, 0, 1, x]/3 + G[1, 1, 0, x]/3 + 
      (10*G[1, 1, 1, x])/3 + G[1, 1, x]*(-86/9 + (I/3)*Pi - 
        (10*Log[mu2/s])/3) + (2*I)*Pi*Log[mu2/s] + 
      G[0, 0, x]*(16/3 + 2*Log[mu2/s]) + (I*Pi*G[0, 1, x] + G[0, 1, 1, x] - 
        2*G[1, 1, 1, x] + G[1, 1, x]*(16/3 + 2*Log[mu2/s]) + 
        G[1, x]*(((16*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 9*zeta[2]))/x + 
      G[0, x]*(((16*I)/3)*Pi + (2*I)*Pi*Log[mu2/s] - 9*zeta[2]) + 
      (-9 - I*Pi)*zeta[2] + G[1, x]*(19/3 - ((68*I)/9)*Pi + 
        (2 - ((10*I)/3)*Pi)*Log[mu2/s] + (40*zeta[2])/3) + 
      x^3*((-4*G[0, 0, 0, x])/3 + (4*G[0, 1, 1, x])/3 + (4*G[1, 0, 0, x])/3 - 
        (4*G[1, 1, 1, x])/3 + G[0, 1, x]*(-26/9 - (4*Log[mu2/s])/3) + 
        G[1, 0, x]*(-26/9 - (4*Log[mu2/s])/3) + G[0, 0, x]*
         (26/9 + (4*Log[mu2/s])/3) + G[1, 1, x]*(26/9 + (4*Log[mu2/s])/3) + 
        (26*zeta[2])/3 + 4*Log[mu2/s]*zeta[2] - (4*zeta[3])/3) + 
      ((-I)*Pi*G[1, 0, x] + 2*G[0, 0, 0, x] - G[1, 0, 0, x] + 
        G[0, 0, x]*(-16/3 - 2*Log[mu2/s]) + I*Pi*zeta[2] + 
        G[0, x]*(((-16*I)/3)*Pi - (2*I)*Pi*Log[mu2/s] + 9*zeta[2]) - zeta[3])/
       (1 - x) + x*(((-38*I)/3)*Pi - 2*G[0, 0, 0, x] + G[0, 0, 1, x]/3 + 
        G[0, 1, 0, x]/3 + (4*G[0, 1, 1, x])/3 + (4*G[1, 0, 0, x])/3 - 
        G[1, 0, 1, x] - G[1, 1, 0, x] - 2*G[1, 1, 1, x] + 
        G[1, 0, x]*(-13/9 - (I/3)*Pi - (2*Log[mu2/s])/3) + 
        G[0, 1, x]*(-13/9 + I*Pi - (2*Log[mu2/s])/3) + 
        G[0, 0, x]*(13/3 + (I/3)*Pi + 2*Log[mu2/s]) + 
        G[1, 1, x]*(7 - I*Pi + 2*Log[mu2/s]) + 
        G[0, x]*(19/3 + ((44*I)/9)*Pi + (2 + ((4*I)/3)*Pi)*Log[mu2/s] - 
          (23*zeta[2])/3) + G[1, x]*(-19 - ((4*I)/9)*Pi + 
          (-6 + ((4*I)/3)*Pi)*Log[mu2/s] - zeta[2]) + (67/3 - (I/3)*Pi)*
         zeta[2] + Log[mu2/s]*((-4*I)*Pi + 2*zeta[2]) - zeta[3]/3) + 
      zeta[3] + x^2*(2*G[0, 0, 0, x] - (2*G[0, 0, 1, x])/3 - 
        (2*G[0, 1, 0, x])/3 - 2*G[0, 1, 1, x] - 2*G[1, 0, 0, x] + 
        (2*G[1, 0, 1, x])/3 + (2*G[1, 1, 0, x])/3 + 2*G[1, 1, 1, x] + 
        G[0, 0, x]*(-3 - ((2*I)/3)*Pi - 2*Log[mu2/s]) + 
        G[1, 1, x]*(-17/3 + ((2*I)/3)*Pi - 2*Log[mu2/s]) + 
        G[0, 1, x]*(13/3 - ((2*I)/3)*Pi + 2*Log[mu2/s]) + 
        G[1, 0, x]*(13/3 + ((2*I)/3)*Pi + 2*Log[mu2/s]) + 
        G[1, x]*(38/3 + ((8*I)/3)*Pi + 4*Log[mu2/s] - (10*zeta[2])/3) + 
        (-13 - ((2*I)/3)*Pi)*zeta[2] - 6*Log[mu2/s]*zeta[2] + 
        G[0, x]*(-38/3 - ((8*I)/3)*Pi - 4*Log[mu2/s] + (10*zeta[2])/3) + 
        (8*zeta[3])/3)) + ((I/2)*Pi*G[0, 0, 1, x] + (2*I)*Pi*G[0, 1, 0, x] + 
      (I/4)*Pi*G[1, 0, 0, x] + G[0, 0, 1, 1, x]/2 + 2*G[0, 1, 0, 1, x] + 
      2*G[0, 1, 1, 0, x] + (3*G[0, 1, 1, 1, x])/4 + G[1, 0, 0, 1, x]/4 + 
      G[1, 0, 1, 0, x]/4 - G[1, 0, 1, 1, x]/2 + (41*G[1, 1, 0, 0, x])/4 - 
      (9*G[1, 1, 0, 1, x])/4 - (9*G[1, 1, 1, 0, x])/4 + 17*G[1, 1, 1, 1, x] + 
      G[1, 1, 1, x]*(31/6 + ((53*I)/4)*Pi - (3*Log[mu2/s])/2) + 
      G[1, 0, 1, x]*(-11/24 + ((3*I)/4)*Pi + Log[mu2/s]) + 
      G[0, 1, 1, x]*(1/2 + ((15*I)/4)*Pi + Log[mu2/s]) + 
      G[1, 1, 0, x]*(-11/24 + (9*I)*Pi + Log[mu2/s]) + 
      G[1, 1, x]*(-20/3 + ((113*I)/24)*Pi - (I/2)*Pi*Log[mu2/s] - 
        (39*zeta[2])/2) + G[0, 1, x]*((I/2)*Pi + I*Pi*Log[mu2/s] - 
        18*zeta[2]) + G[1, 0, x]*(((-11*I)/24)*Pi + I*Pi*Log[mu2/s] - 
        (59*zeta[2])/4) + G[1, x]*(((-20*I)/3)*Pi + (-205/24 - ((21*I)/2)*Pi)*
         zeta[2] - 3*Log[mu2/s]*zeta[2] + 11*zeta[3]))/x + 
    x^3*(60*G[0, 0, 0, 0, x] - 7*G[0, 0, 0, 1, x] - 7*G[0, 0, 1, 0, x] + 
      12*G[0, 0, 1, 1, x] - 38*G[0, 1, 0, 0, x] + G[0, 1, 0, 1, x] + 
      G[0, 1, 1, 0, x] - 22*G[0, 1, 1, 1, x] - 22*G[1, 0, 0, 0, x] + 
      G[1, 0, 0, 1, x] + G[1, 0, 1, 0, x] - 38*G[1, 0, 1, 1, x] + 
      12*G[1, 1, 0, 0, x] - 7*G[1, 1, 0, 1, x] - 7*G[1, 1, 1, 0, x] + 
      60*G[1, 1, 1, 1, x] + G[0, 0, 0, x]*(-101/6 + (44*I)*Pi - 
        9*Log[mu2/s]) + G[1, 1, 1, x]*(-101/6 + (44*I)*Pi - 9*Log[mu2/s]) + 
      G[0, 0, 1, x]*(38/3 + (8*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 1, 0, x]*(38/3 + (8*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 1, x]*(-17/2 - (18*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-17/2 - (18*I)*Pi + 3*Log[mu2/s]) + 
      G[0, 1, 0, x]*(38/3 - (34*I)*Pi + 3*Log[mu2/s]) + 
      G[1, 0, 1, x]*(38/3 - (34*I)*Pi + 3*Log[mu2/s]) + 
      (-23/4 - ((43*I)/2)*Pi)*zeta[2] + (-9 - (24*I)*Pi)*Log[mu2/s]*zeta[2] - 
      3*Log[mu2/s]^2*zeta[2] + G[0, 0, x]*(-23/12 - ((43*I)/6)*Pi + 
        (-3 - (8*I)*Pi)*Log[mu2/s] - Log[mu2/s]^2 + 7*zeta[2]) + 
      G[1, 1, x]*(-23/12 - ((43*I)/6)*Pi + (-3 - (8*I)*Pi)*Log[mu2/s] - 
        Log[mu2/s]^2 + 7*zeta[2]) + G[0, 1, x]*(23/12 + ((43*I)/6)*Pi + 
        (3 + (8*I)*Pi)*Log[mu2/s] + Log[mu2/s]^2 + 11*zeta[2]) + 
      G[1, 0, x]*(23/12 + ((43*I)/6)*Pi + (3 + (8*I)*Pi)*Log[mu2/s] + 
        Log[mu2/s]^2 + 11*zeta[2]) + G[0, x]*((-38 + (60*I)*Pi)*zeta[2] - 
        9*Log[mu2/s]*zeta[2] - 11*zeta[3]) + (127/6 - (58*I)*Pi)*zeta[3] + 
      G[1, x]*((-38 + (18*I)*Pi)*zeta[2] - 9*Log[mu2/s]*zeta[2] + 
        31*zeta[3]) - 234*zeta[4]) + ((-I/4)*Pi*G[0, 1, 1, x] - 
      (2*I)*Pi*G[1, 0, 1, x] - (I/2)*Pi*G[1, 1, 0, x] - 17*G[0, 0, 0, 0, x] + 
      (9*G[0, 0, 0, 1, x])/4 + (9*G[0, 0, 1, 0, x])/4 - 
      (41*G[0, 0, 1, 1, x])/4 + G[0, 1, 0, 0, x]/2 - G[0, 1, 0, 1, x]/4 - 
      G[0, 1, 1, 0, x]/4 - (3*G[1, 0, 0, 0, x])/4 - 2*G[1, 0, 0, 1, x] - 
      2*G[1, 0, 1, 0, x] - G[1, 1, 0, 0, x]/2 + G[0, 1, 0, x]*
       (11/24 - ((3*I)/4)*Pi - Log[mu2/s]) + G[1, 0, 0, x]*
       (-1/2 - ((15*I)/4)*Pi - Log[mu2/s]) + G[0, 0, 1, x]*
       (11/24 - (9*I)*Pi - Log[mu2/s]) + G[0, 0, 0, x]*
       (-31/6 - ((53*I)/4)*Pi + (3*Log[mu2/s])/2) + ((23*I)/24)*Pi*zeta[2] + 
      G[0, 1, x]*(((11*I)/24)*Pi - I*Pi*Log[mu2/s] + (59*zeta[2])/4) + 
      G[1, 0, x]*((-I/2)*Pi - I*Pi*Log[mu2/s] + 18*zeta[2]) + 
      G[0, 0, x]*(20/3 - ((113*I)/24)*Pi + (I/2)*Pi*Log[mu2/s] + 
        (39*zeta[2])/2) + G[0, x]*(((20*I)/3)*Pi + (205/24 + ((9*I)/4)*Pi)*
         zeta[2] + 3*Log[mu2/s]*zeta[2] - (11*zeta[3])/4) + 
      (-23/24 - ((29*I)/2)*Pi)*zeta[3] + G[1, x]*(((-3*I)/2)*Pi*zeta[2] + 
        (3*zeta[3])/2) - (113*zeta[4])/16)/(1 - x) - (367*zeta[4])/16 + 
    x*(((173*I)/12)*Pi + (33*G[0, 0, 0, 0, x])/4 + (21*G[0, 0, 0, 1, x])/4 + 
      (21*G[0, 0, 1, 0, x])/4 + (55*G[0, 0, 1, 1, x])/4 - 
      G[0, 1, 0, 0, x]/2 + (19*G[0, 1, 0, 1, x])/4 + 
      (19*G[0, 1, 1, 0, x])/4 - 38*G[0, 1, 1, 1, x] + 9*G[1, 0, 0, 0, x] + 
      (41*G[1, 0, 0, 1, x])/4 + (41*G[1, 0, 1, 0, x])/4 - 
      (117*G[1, 0, 1, 1, x])/2 + (39*G[1, 1, 0, 0, x])/4 - 
      (173*G[1, 1, 0, 1, x])/4 - (173*G[1, 1, 1, 0, x])/4 + 
      (437*G[1, 1, 1, 1, x])/4 + G[1, 1, 1, x]*(-163/2 + ((105*I)/2)*Pi - 
        (27*Log[mu2/s])/2) + G[0, 1, 0, x]*(59/12 + (I/4)*Pi - 
        4*Log[mu2/s]) + G[0, 0, 1, x]*(59/12 + (15*I)*Pi - 4*Log[mu2/s]) + 
      G[1, 0, 0, x]*(-377/12 + ((61*I)/4)*Pi - 4*Log[mu2/s]) + 
      G[0, 0, 0, x]*(85/6 + (12*I)*Pi - (3*Log[mu2/s])/2) + 
      (I/2)*Pi*Log[mu2/s]^3 + G[0, 1, 1, x]*(129/4 - ((101*I)/4)*Pi + 
        8*Log[mu2/s]) + G[1, 1, 0, x]*(319/12 - ((51*I)/2)*Pi + 
        8*Log[mu2/s]) + G[1, 0, 1, x]*(319/12 - ((161*I)/4)*Pi + 
        8*Log[mu2/s]) + Log[mu2/s]^2*(((5*I)/2)*Pi - (15*zeta[2])/2) + 
      G[1, 0, x]*(-31/8 - ((25*I)/3)*Pi + (-7/2 + (4*I)*Pi)*Log[mu2/s] - 
        (29*zeta[2])/4) + (-727/24 + ((37*I)/2)*Pi)*zeta[2] + 
      G[0, 0, x]*(-275/48 + ((359*I)/24)*Pi + (-33/8 - ((25*I)/4)*Pi)*
         Log[mu2/s] - (3*Log[mu2/s]^2)/8 + (55*zeta[2])/8) + 
      G[0, 1, x]*(-31/8 + ((101*I)/3)*Pi + (-7/2 + (4*I)*Pi)*Log[mu2/s] + 
        (31*zeta[2])/4) + G[1, 1, x]*(1661/48 - ((1129*I)/24)*Pi + 
        (63/8 - ((25*I)/4)*Pi)*Log[mu2/s] - (3*Log[mu2/s]^2)/8 + 
        (367*zeta[2])/8) + Log[mu2/s]*(((29*I)/4)*Pi + 
        (-45/2 - ((31*I)/2)*Pi)*zeta[2]) + 
      G[1, x]*(575/24 + ((1793*I)/48)*Pi + (9/4 + ((3*I)/8)*Pi)*
         Log[mu2/s]^2 + Log[mu2/s]^3/4 + Log[mu2/s]*(53/8 + ((71*I)/8)*Pi - 
          (31*zeta[2])/4) + (-235/12 + ((349*I)/8)*Pi)*zeta[2] - zeta[3]/4) + 
      (-47/3 - ((123*I)/4)*Pi)*zeta[3] + G[0, x]*(-229/24 - ((431*I)/48)*Pi + 
        (1/4 + ((3*I)/8)*Pi)*Log[mu2/s]^2 + Log[mu2/s]^3/4 + 
        (-119/12 + ((143*I)/8)*Pi)*zeta[2] + Log[mu2/s]*
         (5/8 - ((57*I)/8)*Pi + (17*zeta[2])/4) + (11*zeta[3])/2) + 
      (595*zeta[4])/16) + x^2*((-79*G[0, 0, 0, 0, x])/2 - 
      (55*G[0, 0, 0, 1, x])/4 - (55*G[0, 0, 1, 0, x])/4 - 
      20*G[0, 0, 1, 1, x] + 28*G[0, 1, 0, 0, x] + (5*G[0, 1, 0, 1, x])/4 + 
      (5*G[0, 1, 1, 0, x])/4 + (113*G[0, 1, 1, 1, x])/2 + 
      (19*G[1, 0, 0, 0, x])/2 - (17*G[1, 0, 0, 1, x])/4 - 
      (17*G[1, 0, 1, 0, x])/4 + 86*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] + 
      (139*G[1, 1, 0, 1, x])/4 + (139*G[1, 1, 1, 0, x])/4 - 
      (281*G[1, 1, 1, 1, x])/2 + G[1, 1, 0, x]*(-179/6 + ((33*I)/4)*Pi - 
        (21*Log[mu2/s])/2) + G[0, 1, 1, x]*(-229/12 + ((189*I)/4)*Pi - 
        (21*Log[mu2/s])/2) + G[1, 0, 1, x]*(-179/6 + ((285*I)/4)*Pi - 
        (21*Log[mu2/s])/2) + G[1, 0, 0, x]*(535/12 + ((27*I)/4)*Pi + 
        (3*Log[mu2/s])/2) + G[0, 1, 0, x]*(-49/6 + ((123*I)/4)*Pi + 
        (3*Log[mu2/s])/2) + G[0, 0, 1, x]*(-49/6 - ((129*I)/4)*Pi + 
        (3*Log[mu2/s])/2) + G[0, 0, 0, x]*(-271/12 - ((183*I)/4)*Pi + 
        (15*Log[mu2/s])/2) + G[1, 1, 1, x]*(877/12 - ((345*I)/4)*Pi + 
        (39*Log[mu2/s])/2) + G[1, 1, x]*(-415/24 + ((167*I)/4)*Pi + 
        (-3/2 + (12*I)*Pi)*Log[mu2/s] + (3*Log[mu2/s]^2)/2 - 30*zeta[2]) + 
      G[0, 1, x]*(-23/8 - ((127*I)/4)*Pi + (-9/2 - (12*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - 24*zeta[2]) + G[1, 0, x]*
       (-23/8 + ((41*I)/4)*Pi + (-9/2 - (12*I)*Pi)*Log[mu2/s] - 
        (3*Log[mu2/s]^2)/2 - 9*zeta[2]) + (69/8 + ((45*I)/4)*Pi)*zeta[2] + 
      (27/2 + (36*I)*Pi)*Log[mu2/s]*zeta[2] + (9*Log[mu2/s]^2*zeta[2])/2 + 
      G[0, 0, x]*(553/24 - ((81*I)/4)*Pi + (21/2 + (12*I)*Pi)*Log[mu2/s] + 
        (3*Log[mu2/s]^2)/2 + 9*zeta[2]) + G[1, x]*(-67/4 - ((139*I)/6)*Pi - 
        Log[mu2/s]^2 + (371/6 - ((189*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(-3 - (8*I)*Pi + (39*zeta[2])/2) - (145*zeta[3])/4) + 
      (-43/4 + (87*I)*Pi)*zeta[3] + G[0, x]*(67/4 + ((139*I)/6)*Pi + 
        Log[mu2/s]^2 + (313/6 - ((279*I)/4)*Pi)*zeta[2] + 
        Log[mu2/s]*(3 + (8*I)*Pi + (15*zeta[2])/2) + (25*zeta[3])/4) + 
      (2553*zeta[4])/8))/Nc^2}

